Two-loop QCD helicity amplitudes for $g\,g \to Z\,g$ and $g\,g \to Z\,\gamma $

We compute the helicity amplitudes for the processes $gg\to Zg$ and $gg\to Z\gamma$ to two loops in massless QCD. The perturbative expansion of these processes starts only at the one-loop level, such that our results are a crucial ingredient to the NLO corrections to $Z\gamma$ and $Z+$jet production through gluon fusion.

==> anc/README <==
Ancillary files for
Two-loop QCD helicity amplitudes for g g -> Z g and g g -> Z gamma
T. Gehrmann, L. Tancredi, E. Weihs

The files .txt contain mathematica readable results
The files .out contain FORM readable results

The FORM files are provided in terms of standard Multiple Polylogarithms.
The Mathematica files are instead simplified in terms of a minimal set of classical polylogs and MPLs.

We provide the finite remainders, including e^2 terms for the one loop amplitudes with e = (4-d)/2
Information on the notation and the various variables used is provided in each file

==> anc/gggV1L_1a.out <==
*******
* One-loop QCD helicity amplitudes for Z -> g g g 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* one-loop helicity coefficients, defined through (4.2) and (4.3), 
* expanded to e^2, where e = (4-d)/2
* after performing infrared subtraction according to (5.6).
* The expressions refer to the decay kinematics (2.1). 
* 
* x = s12/s123, y = s13/s123, z = s23/s123
********


g [alpha1_1L] =  + z^-1 * (  - 4*G(1 - z,y) - 2*G(1 - z,0,y) + 2*G( - z,1 - z,
         y) - 2*G(0,1 - z,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) - 4*G(1,z) + 2*G(1
         ,z)*G( - z,y) + 2*G(1,0,y) )

       + [1-y]^-1 * ( 2*G(0,y) )

       + [y+z]^-1 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + y*z^-2 * (  - 4*G(1 - z,0,y) + 4*G( - z,1 - z,y) - 4*G(0,1 - z,y) - 4
         *G(0,y)*G(1,z) + 4*G(0,1,z) + 4*G(1,z)*G( - z,y) + 4*G(1,0,y) )

       + y*z^-1 * ( 4*G(1 - z,y) + 4*G(1 - z,0,y) - 4*G( - z,1 - z,y) + 4*G(0,
         1 - z,y) - 4*G(0,y) + 4*G(0,y)*G(1,z) - 4*G(0,1,z) + 4*G(1,z) - 4*G(1
         ,z)*G( - z,y) - 4*G(1,0,y) )

       + y^2*z^-2 * ( 4*G(1 - z,0,y) - 4*G( - z,1 - z,y) + 4*G(0,1 - z,y) + 4*
         G(0,y)*G(1,z) - 4*G(0,1,z) - 4*G(1,z)*G( - z,y) - 4*G(1,0,y) )

       + e*y^-2*z * ( 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(1,z)
         *G( - z,y) )

       + e*y^-2*z^2 * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*
         G(1,z)*G( - z,y) )

       + e*y^-1 * (  - 2/3*G(1 - z,y) + 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y
         ) - 2/3*G(1,z) + 2*G(1,z)*G( - z,y) )

       + e*y^-1*z * ( 2/3*G(1 - z,y) - 8/3*G( - z,1 - z,y) - 2/3*G(0,z) + 8/3*
         G(0,z)*G(1 - z,y) + 2/3*G(1,z) - 8/3*G(1,z)*G( - z,y) )

       + e*z^-1 * ( 4*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,0,y) - 2*G(1 - z, - z
         ,1 - z,y) - 38/3*G(1 - z,y) - 4*G(1 - z,y)*i_*Pi + 2*G(1 - z,0,1 - z,
         y) - 2*G(1 - z,0,y) - 2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,y) - 2*G(1
          - z,1,0,y) - 2*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y) + 2*G( - z,
         1 - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,y) - 2*G(0,1 - z,
         y)*i_*Pi + 2*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,y) - 2*G(0, - z,1 - 
         z,y) - 2*G(0, - z,y)*G(1,z) - 2*G(0,y)*G(1,z) - 2*G(0,y)*G(1,z)*i_*Pi
          + 2*G(0,y)*G(1,1,z) + 2*G(0,0,1 - z,y) + 2*G(0,0,y)*G(1,z) + 2*G(0,0
         ,1,z) + 2*G(0,1,z) + 2*G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,y) - 2*G(0
         ,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,1,z) - 38/3*G(1,z) - 4*G(1,z)*
         i_*Pi - 2*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1
          - z,0,y) - 2*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,y) + 2*G(1,z)*
         G( - z,y)*i_*Pi + 2*G(1,0,y) + 2*G(1,0,y)*i_*Pi - 2*G(1,0,0,y) - 2*G(
         1,0,1,z) + 4*G(1,1,z) - 2*G(1,1,z)*G( - z,y) )

       + e*[1-y-z]^-1 * (  - 1/3*Pi^2 - 2/3*G(0,y) - 2*G(0,y)*G(0,z) + 2*G(1,0
         ,y) + 2*G(1,0,z) )

       + e*[1-y]^-1 * ( 6*G(0,y) + 2*G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e*[y+z]^-1 * (  - 2*G(1 - z,1 - z,y) + 6*G(1 - z,y) + 2*G(1 - z,y)*i_
         *Pi + 6*G(1,z) + 2*G(1,z)*i_*Pi - 2*G(1,z)*G(1 - z,y) - 2*G(1,1,z) )

       + e * (  - 4/3 - 2*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,0,y) + 2*G(1 - z,
          - z,1 - z,y) + 22/3*G(1 - z,y) + 2*G(1 - z,y)*i_*Pi - 2*G(1 - z,0,1
          - z,y) + 2*G(1 - z,0,y) + 2*G(1 - z,0,y)*i_*Pi - 2*G(1 - z,0,0,y) + 
         2*G(1 - z,1,0,y) + 2*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,y) - 2*G(
          - z,1 - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,y) + 2*G(0,1 - z,y) + 2*G(0,1
          - z,y)*i_*Pi - 2*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z,0,y) + 2*G(0, - z
         ,1 - z,y) + 2*G(0, - z,y)*G(1,z) - 16/3*G(0,y) - 2*G(0,y)*i_*Pi + 2*
         G(0,y)*G(1,z) + 2*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,1,z) - 2*G(0,z)
          - 2*G(0,0,1 - z,y) + 2*G(0,0,y) - 2*G(0,0,y)*G(1,z) - 2*G(0,0,1,z)
          - 2*G(0,1,z) - 2*G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)
         *G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,1,z) + 22/3*G(1,z) + 2*G(1,z)*i_*Pi
          + 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,
         0,y) + 2*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,y) - 2*G(1,z)*G( - 
         z,y)*i_*Pi - 2*G(1,0,y) - 2*G(1,0,y)*i_*Pi + 2*G(1,0,0,y) + 2*G(1,0,1
         ,z) - 2*G(1,1,z) + 2*G(1,1,z)*G( - z,y) )

       + e*z*[1-y-z]^-2 * (  - 1/9*Pi^2 - 2/3*G(0,y)*G(0,z) + 2/3*G(1,0,y) + 2/
         3*G(1,0,z) )

       + e*z*[1-y-z]^-1 * ( 4/9*Pi^2 + 2/3*G(0,y) + 8/3*G(0,y)*G(0,z) - 2/3*G(
         0,z) - 8/3*G(1,0,y) - 8/3*G(1,0,z) )

       + e*z^2*[1-y-z]^-2 * ( 1/9*Pi^2 + 2/3*G(0,y)*G(0,z) - 2/3*G(1,0,y) - 2/
         3*G(1,0,z) )

       + e*y*z^-2 * ( 4*G(1 - z,1 - z,0,y) - 4*G(1 - z, - z,1 - z,y) + 4*G(1
          - z,0,1 - z,y) - 26/3*G(1 - z,0,y) - 4*G(1 - z,0,y)*i_*Pi + 4*G(1 - 
         z,0,0,y) - 4*G(1 - z,1,0,y) - 4*G( - z,1 - z,1 - z,y) + 26/3*G( - z,1
          - z,y) + 4*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,y) - 26/3*G(0,1
          - z,y) - 4*G(0,1 - z,y)*i_*Pi + 4*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,
         0,y) - 4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) - 26/3*G(0,y)*G(1,z
         ) - 4*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,1,z) + 4*G(0,0,1 - z,y) + 4*
         G(0,0,y)*G(1,z) + 4*G(0,0,1,z) + 26/3*G(0,1,z) + 4*G(0,1,z)*i_*Pi - 4
         *G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0,1,1,z
         ) - 4*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G( - 
         z,1 - z,y) + 26/3*G(1,z)*G( - z,y) + 4*G(1,z)*G( - z,y)*i_*Pi + 26/3*
         G(1,0,y) + 4*G(1,0,y)*i_*Pi - 4*G(1,0,0,y) - 4*G(1,0,1,z) - 4*G(1,1,z
         )*G( - z,y) )

       + e*y*z^-1 * (  - 4*G(1 - z,1 - z,y) - 4*G(1 - z,1 - z,0,y) + 4*G(1 - z
         , - z,1 - z,y) + 38/3*G(1 - z,y) + 4*G(1 - z,y)*i_*Pi - 4*G(1 - z,0,1
          - z,y) + 26/3*G(1 - z,0,y) + 4*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,y)
          + 4*G(1 - z,1,0,y) + 4*G( - z,1 - z,1 - z,y) - 26/3*G( - z,1 - z,y)
          - 4*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,y) + 26/3*G(0,1 - z,y)
          + 4*G(0,1 - z,y)*i_*Pi - 4*G(0,1 - z,y)*G(1,z) - 4*G(0,1 - z,0,y) + 
         4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) - 38/3*G(0,y) - 4*G(0,y)*
         i_*Pi + 26/3*G(0,y)*G(1,z) + 4*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,1,z
         ) - 4*G(0,0,1 - z,y) + 4*G(0,0,y) - 4*G(0,0,y)*G(1,z) - 4*G(0,0,1,z)
          - 26/3*G(0,1,z) - 4*G(0,1,z)*i_*Pi + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1
         ,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0,1,1,z) + 38/3*G(1,z) + 4*G(1,z)*i_*
         Pi + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,y) - 4*G(1,z)*G(1 - 
         z,0,y) + 4*G(1,z)*G( - z,1 - z,y) - 26/3*G(1,z)*G( - z,y) - 4*G(1,z)*
         G( - z,y)*i_*Pi - 26/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi + 4*G(1,0,0,y) + 4
         *G(1,0,1,z) - 4*G(1,1,z) + 4*G(1,1,z)*G( - z,y) )

       + e*y^2*z^-2 * (  - 4*G(1 - z,1 - z,0,y) + 4*G(1 - z, - z,1 - z,y) - 4*
         G(1 - z,0,1 - z,y) + 26/3*G(1 - z,0,y) + 4*G(1 - z,0,y)*i_*Pi - 4*G(1
          - z,0,0,y) + 4*G(1 - z,1,0,y) + 4*G( - z,1 - z,1 - z,y) - 26/3*G( - 
         z,1 - z,y) - 4*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,y) + 26/3*G(
         0,1 - z,y) + 4*G(0,1 - z,y)*i_*Pi - 4*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) + 26/3*G(0,y)*
         G(1,z) + 4*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,1,z) - 4*G(0,0,1 - z,y)
          - 4*G(0,0,y)*G(1,z) - 4*G(0,0,1,z) - 26/3*G(0,1,z) - 4*G(0,1,z)*i_*
         Pi + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0
         ,1,1,z) + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,0,y) + 4*G(1,z)
         *G( - z,1 - z,y) - 26/3*G(1,z)*G( - z,y) - 4*G(1,z)*G( - z,y)*i_*Pi
          - 26/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi + 4*G(1,0,0,y) + 4*G(1,0,1,z) + 4
         *G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z * (  - 2/3*G(1 - z, - z,1 - z,y) - 2/3*G( - z,1 - z,1 - z,
         y) + 16/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - z,
         1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,1 - z,y) - 16/
         9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*i_*Pi - 2/3*G(0,z)*G(0,1
          - z,y) + 2/3*G(0,0,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*
         G(1,z)*G( - z,1 - z,y) + 16/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)
         *i_*Pi - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z^2 * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y
         ) - 16/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 16/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 16/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1 * ( 2/3*G(1 - z,1 - z,y) - 2*G(1 - z, - z,1 - z,y) - 22/9*G(
         1 - z,y) - 2/3*G(1 - z,y)*i_*Pi - 2*G( - z,1 - z,1 - z,y) + 4*G( - z,
         1 - z,y) + 2*G( - z,1 - z,y)*i_*Pi + 2*G(0, - z,1 - z,y) + 2*G(0, - z
         ,y)*G(1,z) + 2*G(0,z)*G(1 - z,1 - z,y) - 4*G(0,z)*G(1 - z,y) - 2*G(0,
         z)*G(1 - z,y)*i_*Pi - 2*G(0,z)*G(0,1 - z,y) + 2*G(0,0,z)*G(1 - z,y)
          - 22/9*G(1,z) - 2/3*G(1,z)*i_*Pi - 2*G(1,z)*G(1 - z, - z,y) + 2/3*G(
         1,z)*G(1 - z,y) - 2*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,y) + 2*
         G(1,z)*G( - z,y)*i_*Pi + 2/3*G(1,1,z) - 2*G(1,1,z)*G( - z,y) )

       + e^2*y^-1*z * (  - 2/3*G(1 - z,1 - z,y) + 8/3*G(1 - z, - z,1 - z,y) + 
         22/9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi + 8/3*G( - z,1 - z,1 - z,y) - 
         52/9*G( - z,1 - z,y) - 8/3*G( - z,1 - z,y)*i_*Pi - 8/3*G(0, - z,1 - z
         ,y) - 8/3*G(0, - z,y)*G(1,z) - 22/9*G(0,z) - 2/3*G(0,z)*i_*Pi - 8/3*
         G(0,z)*G(1 - z,1 - z,y) + 52/9*G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G(1 - z
         ,y)*i_*Pi + 8/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,0,z) - 8/3*G(0,0,z)*G(1
          - z,y) + 22/9*G(1,z) + 2/3*G(1,z)*i_*Pi + 8/3*G(1,z)*G(1 - z, - z,y)
          - 2/3*G(1,z)*G(1 - z,y) + 8/3*G(1,z)*G( - z,1 - z,y) - 52/9*G(1,z)*
         G( - z,y) - 8/3*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,1,z) + 8/3*G(1,1,z)*
         G( - z,y) )

       + e^2*z^-1 * (  - 4*G(1 - z,1 - z,1 - z,y) - 2*G(1 - z,1 - z,1 - z,0,y)
          + 2*G(1 - z,1 - z, - z,1 - z,y) + 38/3*G(1 - z,1 - z,y) + 4*G(1 - z,
         1 - z,y)*i_*Pi - 2*G(1 - z,1 - z,0,1 - z,y) + 2*G(1 - z,1 - z,0,y) + 
         2*G(1 - z,1 - z,0,y)*i_*Pi - 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z
         ,1,0,y) + 2*G(1 - z, - z,1 - z,1 - z,y) - 2*G(1 - z, - z,1 - z,y) - 2
         *G(1 - z, - z,1 - z,y)*i_*Pi - 274/9*G(1 - z,y) + 7/3*G(1 - z,y)*Pi^2
          - 38/3*G(1 - z,y)*i_*Pi - 2*G(1 - z,0,1 - z,1 - z,y) + 2*G(1 - z,0,1
          - z,y) + 2*G(1 - z,0,1 - z,y)*i_*Pi - 2*G(1 - z,0,1 - z,0,y) + 2*G(1
          - z,0, - z,1 - z,y) - 4*G(1 - z,0,y) + 7/6*G(1 - z,0,y)*Pi^2 - 2*G(1
          - z,0,y)*i_*Pi - 2*G(1 - z,0,0,1 - z,y) + 2*G(1 - z,0,0,y) + 2*G(1
          - z,0,0,y)*i_*Pi - 2*G(1 - z,0,0,0,y) + 2*G(1 - z,0,1,0,y) - 2*G(1
          - z,1,0,y) - 2*G(1 - z,1,0,y)*i_*Pi + 2*G(1 - z,1,0,0,y) + 2*G( - z,
         1 - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1 - z
         ,y)*i_*Pi + 4*G( - z,1 - z,y) - 7/6*G( - z,1 - z,y)*Pi^2 + 2*G( - z,1
          - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,1 - z,y) + 2*G(0,1 - z,1 - z,y) + 2
         *G(0,1 - z,1 - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,y)*G(1,z) - 2*G(0,1 - z
         ,1 - z,0,y) + 2*G(0,1 - z, - z,1 - z,y) + 2*G(0,1 - z, - z,y)*G(1,z)
          - 4*G(0,1 - z,y) + 7/6*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*i_*Pi + 2*
         G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,y)*G(1,z)*i_*Pi - 2*G(0,1 - z,y)*G(
         1,1,z) - 2*G(0,1 - z,0,1 - z,y) + 2*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)
         *i_*Pi - 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,0,0,y) + 2*G(0,1 - z,1
         ,0,y) + 2*G(0, - z,1 - z,1 - z,y) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,
         1 - z,y)*i_*Pi + 2*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,z) - 
         2*G(0, - z,y)*G(1,z)*i_*Pi + 2*G(0, - z,y)*G(1,1,z) - 4*G(0,y)*G(1,z)
          + 7/6*G(0,y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,0,1,
         z) + 2*G(0,y)*G(1,1,z) + 2*G(0,y)*G(1,1,z)*i_*Pi - 2*G(0,y)*G(1,1,1,z
         ) - 2*G(0,0,1 - z,1 - z,y) + 2*G(0,0,1 - z,y) + 2*G(0,0,1 - z,y)*i_*
         Pi - 2*G(0,0,1 - z,y)*G(1,z) - 2*G(0,0,1 - z,0,y) + 2*G(0,0, - z,1 - 
         z,y) + 2*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*G(0,1,z) + 2*G(0,0,y)*G(1,
         z) + 2*G(0,0,y)*G(1,z)*i_*Pi - 2*G(0,0,y)*G(1,1,z) - 2*G(0,0,0,1 - z,
         y) - 2*G(0,0,0,y)*G(1,z) + 2*G(0,0,0,1,z) + 2*G(0,0,1,z) + 2*G(0,0,1,
         z)*i_*Pi - 2*G(0,0,1,z)*G(1 - z,y) - 2*G(0,0,1,z)*G(0,y) + 2*G(0,0,1,
         0,y) - 2*G(0,0,1,1,z) + 4*G(0,1,z) - 7/6*G(0,1,z)*Pi^2 + 2*G(0,1,z)*
         i_*Pi + 2*G(0,1,z)*G(1 - z,1 - z,y) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1
         ,z)*G(1 - z,y)*i_*Pi + 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,1,z)*G(0,1 - z
         ,y) - 2*G(0,1,z)*G(0,y) - 2*G(0,1,z)*G(0,y)*i_*Pi - 2*G(0,1,0,y) - 2*
         G(0,1,0,y)*i_*Pi + 2*G(0,1,0,0,y) - 2*G(0,1,0,1,z) - 2*G(0,1,1,z) - 2
         *G(0,1,1,z)*i_*Pi + 2*G(0,1,1,z)*G(1 - z,y) + 2*G(0,1,1,z)*G(0,y) + 2
         *G(0,1,1,1,z) - 274/9*G(1,z) + 7/3*G(1,z)*Pi^2 - 38/3*G(1,z)*i_*Pi + 
         2*G(1,z)*G(1 - z,1 - z, - z,y) - 4*G(1,z)*G(1 - z,1 - z,y) - 2*G(1,z)
         *G(1 - z,1 - z,0,y) + 2*G(1,z)*G(1 - z, - z,1 - z,y) - 2*G(1,z)*G(1
          - z, - z,y) - 2*G(1,z)*G(1 - z, - z,y)*i_*Pi + 38/3*G(1,z)*G(1 - z,y
         ) + 4*G(1,z)*G(1 - z,y)*i_*Pi - 2*G(1,z)*G(1 - z,0,1 - z,y) + 2*G(1,z
         )*G(1 - z,0, - z,y) + 2*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G(1 - z,0,y)*
         i_*Pi - 2*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G( - z,1 - z,1 - z,y) - 2*
         G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,y)*i_*Pi + 4*G(1,z)*G(
          - z,y) - 7/6*G(1,z)*G( - z,y)*Pi^2 + 2*G(1,z)*G( - z,y)*i_*Pi + 4*G(
         1,0,y) - 7/6*G(1,0,y)*Pi^2 + 2*G(1,0,y)*i_*Pi - 2*G(1,0,0,y) - 2*G(1,
         0,0,y)*i_*Pi + 2*G(1,0,0,0,y) - 2*G(1,0,0,1,z) - 2*G(1,0,1,z) - 2*G(1
         ,0,1,z)*i_*Pi + 2*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,1,z) + 38/3*G(1,1
         ,z) + 4*G(1,1,z)*i_*Pi + 2*G(1,1,z)*G(1 - z, - z,y) - 4*G(1,1,z)*G(1
          - z,y) - 2*G(1,1,z)*G(1 - z,0,y) + 2*G(1,1,z)*G( - z,1 - z,y) - 2*G(
         1,1,z)*G( - z,y) - 2*G(1,1,z)*G( - z,y)*i_*Pi + 2*G(1,1,0,1,z) - 4*G(
         1,1,1,z) + 2*G(1,1,1,z)*G( - z,y) )

       + e^2*[1-y-z]^-1 * (  - 2/3*Pi^2 - 1/3*i_*Pi^3 - 1/3*G(1 - z,y)*Pi^2 + 
         2*G(1 - z,1,0,y) - 22/9*G(0,y) + 1/3*G(0,y)*Pi^2 - 2/3*G(0,y)*i_*Pi
          - 4*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1,0,z) + 1/3*
         G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,0,y) + 2/3*G(0,0,y) + 2*G(0,0,y)*G(0,z
         ) + 2*G(0,0,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) - 1/3*G(1,z)*Pi^2
          + 4*G(1,0,y) + 2*G(1,0,y)*i_*Pi + 4*G(1,0,z) + 2*G(1,0,z)*i_*Pi + 2*
         G(1,0,z)*G(1 - z,y) - 2*G(1,0,0,y) - 2*G(1,0,0,z) + 2*G(1,1,0,z) )

       + e^2*[1-y]^-1 * ( 14*G(0,y) - 7/6*G(0,y)*Pi^2 + 6*G(0,y)*i_*Pi - 6*G(0
         ,0,y) - 2*G(0,0,y)*i_*Pi + 2*G(0,0,0,y) )

       + e^2*[y+z]^-1 * ( 2*G(1 - z,1 - z,1 - z,y) - 6*G(1 - z,1 - z,y) - 2*G(
         1 - z,1 - z,y)*i_*Pi + 14*G(1 - z,y) - 7/6*G(1 - z,y)*Pi^2 + 6*G(1 - 
         z,y)*i_*Pi + 14*G(1,z) - 7/6*G(1,z)*Pi^2 + 6*G(1,z)*i_*Pi + 2*G(1,z)*
         G(1 - z,1 - z,y) - 6*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,y)*i_*Pi - 
         6*G(1,1,z) - 2*G(1,1,z)*i_*Pi + 2*G(1,1,z)*G(1 - z,y) + 2*G(1,1,1,z)
          )

       + e^2 * (  - 44/9 - 4/3*i_*Pi + 2*G(1 - z,1 - z,1 - z,y) + 2*G(1 - z,1
          - z,1 - z,0,y) - 2*G(1 - z,1 - z, - z,1 - z,y) - 22/3*G(1 - z,1 - z,
         y) - 2*G(1 - z,1 - z,y)*i_*Pi + 2*G(1 - z,1 - z,0,1 - z,y) - 2*G(1 - 
         z,1 - z,0,y) - 2*G(1 - z,1 - z,0,y)*i_*Pi + 2*G(1 - z,1 - z,0,0,y) - 
         2*G(1 - z,1 - z,1,0,y) - 2*G(1 - z, - z,1 - z,1 - z,y) + 2*G(1 - z,
          - z,1 - z,y) + 2*G(1 - z, - z,1 - z,y)*i_*Pi + 170/9*G(1 - z,y) - 7/
         6*G(1 - z,y)*Pi^2 + 22/3*G(1 - z,y)*i_*Pi + 2*G(1 - z,0,1 - z,1 - z,y
         ) - 2*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,1 - z,y)*i_*Pi + 2*G(1 - z,0,1
          - z,0,y) - 2*G(1 - z,0, - z,1 - z,y) + 4*G(1 - z,0,y) - 7/6*G(1 - z,
         0,y)*Pi^2 + 2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,1 - z,y) - 2*G(1 - z
         ,0,0,y) - 2*G(1 - z,0,0,y)*i_*Pi + 2*G(1 - z,0,0,0,y) - 2*G(1 - z,0,1
         ,0,y) + 2*G(1 - z,1,0,y) + 2*G(1 - z,1,0,y)*i_*Pi - 2*G(1 - z,1,0,0,y
         ) - 2*G( - z,1 - z,1 - z,1 - z,y) + 2*G( - z,1 - z,1 - z,y) + 2*G( - 
         z,1 - z,1 - z,y)*i_*Pi - 4*G( - z,1 - z,y) + 7/6*G( - z,1 - z,y)*Pi^2
          - 2*G( - z,1 - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,1 - z,y) - 2*G(0,1 - z
         ,1 - z,y) - 2*G(0,1 - z,1 - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,y)*G(1,z)
          + 2*G(0,1 - z,1 - z,0,y) - 2*G(0,1 - z, - z,1 - z,y) - 2*G(0,1 - z,
          - z,y)*G(1,z) + 4*G(0,1 - z,y) - 7/6*G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z
         ,y)*i_*Pi - 2*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z,y)*G(1,z)*i_*Pi + 2*
         G(0,1 - z,y)*G(1,1,z) + 2*G(0,1 - z,0,1 - z,y) - 2*G(0,1 - z,0,y) - 2
         *G(0,1 - z,0,y)*i_*Pi + 2*G(0,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,0,0,y)
          - 2*G(0,1 - z,1,0,y) - 2*G(0, - z,1 - z,1 - z,y) + 2*G(0, - z,1 - z,
         y) + 2*G(0, - z,1 - z,y)*i_*Pi - 2*G(0, - z,1 - z,y)*G(1,z) + 2*G(0,
          - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,z)*i_*Pi - 2*G(0, - z,y)*G(1,1,z)
          - 104/9*G(0,y) + 7/6*G(0,y)*Pi^2 - 16/3*G(0,y)*i_*Pi + 4*G(0,y)*G(1,
         z) - 7/6*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,0,
         1,z) - 2*G(0,y)*G(1,1,z) - 2*G(0,y)*G(1,1,z)*i_*Pi + 2*G(0,y)*G(1,1,1
         ,z) - 6*G(0,z) - 2*G(0,z)*i_*Pi + 2*G(0,0,1 - z,1 - z,y) - 2*G(0,0,1
          - z,y) - 2*G(0,0,1 - z,y)*i_*Pi + 2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0,
         1 - z,0,y) - 2*G(0,0, - z,1 - z,y) - 2*G(0,0, - z,y)*G(1,z) + 16/3*G(
         0,0,y) + 2*G(0,0,y)*i_*Pi - 2*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1,z)
          - 2*G(0,0,y)*G(1,z)*i_*Pi + 2*G(0,0,y)*G(1,1,z) + 2*G(0,0,z) + 2*G(0
         ,0,0,1 - z,y) - 2*G(0,0,0,y) + 2*G(0,0,0,y)*G(1,z) - 2*G(0,0,0,1,z)
          - 2*G(0,0,1,z) - 2*G(0,0,1,z)*i_*Pi + 2*G(0,0,1,z)*G(1 - z,y) + 2*G(
         0,0,1,z)*G(0,y) - 2*G(0,0,1,0,y) + 2*G(0,0,1,1,z) - 4*G(0,1,z) + 7/6*
         G(0,1,z)*Pi^2 - 2*G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(
         0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,y)*i_*Pi - 2*G(0,1,z)*G(1 - z,
         0,y) - 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,y) + 2*G(0,1,z)*G(0,y
         )*i_*Pi + 2*G(0,1,0,y) + 2*G(0,1,0,y)*i_*Pi - 2*G(0,1,0,0,y) + 2*G(0,
         1,0,1,z) + 2*G(0,1,1,z) + 2*G(0,1,1,z)*i_*Pi - 2*G(0,1,1,z)*G(1 - z,y
         ) - 2*G(0,1,1,z)*G(0,y) - 2*G(0,1,1,1,z) + 170/9*G(1,z) - 7/6*G(1,z)*
         Pi^2 + 22/3*G(1,z)*i_*Pi - 2*G(1,z)*G(1 - z,1 - z, - z,y) + 2*G(1,z)*
         G(1 - z,1 - z,y) + 2*G(1,z)*G(1 - z,1 - z,0,y) - 2*G(1,z)*G(1 - z, - 
         z,1 - z,y) + 2*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi - 22/3*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,y)*i_*Pi + 2*G(1,z)*G(
         1 - z,0,1 - z,y) - 2*G(1,z)*G(1 - z,0, - z,y) - 2*G(1,z)*G(1 - z,0,y)
          - 2*G(1,z)*G(1 - z,0,y)*i_*Pi + 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*
         G( - z,1 - z,1 - z,y) + 2*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,1
          - z,y)*i_*Pi - 4*G(1,z)*G( - z,y) + 7/6*G(1,z)*G( - z,y)*Pi^2 - 2*G(
         1,z)*G( - z,y)*i_*Pi - 4*G(1,0,y) + 7/6*G(1,0,y)*Pi^2 - 2*G(1,0,y)*i_
         *Pi + 2*G(1,0,0,y) + 2*G(1,0,0,y)*i_*Pi - 2*G(1,0,0,0,y) + 2*G(1,0,0,
         1,z) + 2*G(1,0,1,z) + 2*G(1,0,1,z)*i_*Pi - 2*G(1,0,1,z)*G(1 - z,y) - 
         2*G(1,0,1,1,z) - 22/3*G(1,1,z) - 2*G(1,1,z)*i_*Pi - 2*G(1,1,z)*G(1 - 
         z, - z,y) + 2*G(1,1,z)*G(1 - z,y) + 2*G(1,1,z)*G(1 - z,0,y) - 2*G(1,1
         ,z)*G( - z,1 - z,y) + 2*G(1,1,z)*G( - z,y) + 2*G(1,1,z)*G( - z,y)*i_*
         Pi - 2*G(1,1,0,1,z) + 2*G(1,1,1,z) - 2*G(1,1,1,z)*G( - z,y) )

       + e^2*z*[1-y-z]^-2 * (  - 8/27*Pi^2 - 1/9*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,1,0,y) + 1/9*G(0,y)*Pi^2 - 16/9*G(0,y)*G(0,z) - 2/3*G(
         0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z) + 1/9*G(0,z)*Pi^2 - 2/3*G(0,z
         )*G(1 - z,0,y) + 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z)*G(0,y) - 2/3*G(0,
         1,0,y) - 2/3*G(0,1,0,z) - 1/9*G(1,z)*Pi^2 + 16/9*G(1,0,y) + 2/3*G(1,0
         ,y)*i_*Pi + 16/9*G(1,0,z) + 2/3*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(1 - z
         ,y) - 2/3*G(1,0,0,y) - 2/3*G(1,0,0,z) + 2/3*G(1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * ( 26/27*Pi^2 + 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2
          - 8/3*G(1 - z,1,0,y) + 22/9*G(0,y) - 4/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_
         *Pi + 52/9*G(0,y)*G(0,z) + 8/3*G(0,y)*G(0,z)*i_*Pi + 8/3*G(0,y)*G(1,0
         ,z) - 22/9*G(0,z) - 4/9*G(0,z)*Pi^2 - 2/3*G(0,z)*i_*Pi + 8/3*G(0,z)*
         G(1 - z,0,y) - 2/3*G(0,0,y) - 8/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z) - 8/
         3*G(0,0,z)*G(0,y) + 8/3*G(0,1,0,y) + 8/3*G(0,1,0,z) + 4/9*G(1,z)*Pi^2
          - 52/9*G(1,0,y) - 8/3*G(1,0,y)*i_*Pi - 52/9*G(1,0,z) - 8/3*G(1,0,z)*
         i_*Pi - 8/3*G(1,0,z)*G(1 - z,y) + 8/3*G(1,0,0,y) + 8/3*G(1,0,0,z) - 8/
         3*G(1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * ( 8/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2
          - 2/3*G(1 - z,1,0,y) - 1/9*G(0,y)*Pi^2 + 16/9*G(0,y)*G(0,z) + 2/3*G(
         0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) - 1/9*G(0,z)*Pi^2 + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,z)*G(0,y) + 2/3*G(0,
         1,0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 16/9*G(1,0,y) - 2/3*G(1,0
         ,y)*i_*Pi - 16/9*G(1,0,z) - 2/3*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z
         ,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/3*G(1,1,0,z) )

       + e^2*y*z^-2 * (  - 4*G(1 - z,1 - z,1 - z,0,y) + 4*G(1 - z,1 - z, - z,1
          - z,y) - 4*G(1 - z,1 - z,0,1 - z,y) + 26/3*G(1 - z,1 - z,0,y) + 4*G(
         1 - z,1 - z,0,y)*i_*Pi - 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0
         ,y) + 4*G(1 - z, - z,1 - z,1 - z,y) - 26/3*G(1 - z, - z,1 - z,y) - 4*
         G(1 - z, - z,1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,1 - z,y) + 26/3*G(1
          - z,0,1 - z,y) + 4*G(1 - z,0,1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,0,y)
          + 4*G(1 - z,0, - z,1 - z,y) - 160/9*G(1 - z,0,y) + 7/3*G(1 - z,0,y)*
         Pi^2 - 26/3*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y) + 26/3*G(1 - 
         z,0,0,y) + 4*G(1 - z,0,0,y)*i_*Pi - 4*G(1 - z,0,0,0,y) + 4*G(1 - z,0,
         1,0,y) - 26/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0
         ,0,y) + 4*G( - z,1 - z,1 - z,1 - z,y) - 26/3*G( - z,1 - z,1 - z,y) - 
         4*G( - z,1 - z,1 - z,y)*i_*Pi + 160/9*G( - z,1 - z,y) - 7/3*G( - z,1
          - z,y)*Pi^2 + 26/3*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,1 - z,y
         ) + 26/3*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,1 - z,y)*i_*Pi - 4*G(0,1 - 
         z,1 - z,y)*G(1,z) - 4*G(0,1 - z,1 - z,0,y) + 4*G(0,1 - z, - z,1 - z,y
         ) + 4*G(0,1 - z, - z,y)*G(1,z) - 160/9*G(0,1 - z,y) + 7/3*G(0,1 - z,y
         )*Pi^2 - 26/3*G(0,1 - z,y)*i_*Pi + 26/3*G(0,1 - z,y)*G(1,z) + 4*G(0,1
          - z,y)*G(1,z)*i_*Pi - 4*G(0,1 - z,y)*G(1,1,z) - 4*G(0,1 - z,0,1 - z,
         y) + 26/3*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y)*i_*Pi - 4*G(0,1 - z,0,y)*
         G(1,z) - 4*G(0,1 - z,0,0,y) + 4*G(0,1 - z,1,0,y) + 4*G(0, - z,1 - z,1
          - z,y) - 26/3*G(0, - z,1 - z,y) - 4*G(0, - z,1 - z,y)*i_*Pi + 4*G(0,
          - z,1 - z,y)*G(1,z) - 26/3*G(0, - z,y)*G(1,z) - 4*G(0, - z,y)*G(1,z)
         *i_*Pi + 4*G(0, - z,y)*G(1,1,z) - 160/9*G(0,y)*G(1,z) + 7/3*G(0,y)*G(
         1,z)*Pi^2 - 26/3*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,0,1,z) + 26/3*G(0
         ,y)*G(1,1,z) + 4*G(0,y)*G(1,1,z)*i_*Pi - 4*G(0,y)*G(1,1,1,z) - 4*G(0,
         0,1 - z,1 - z,y) + 26/3*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*i_*Pi - 4*
         G(0,0,1 - z,y)*G(1,z) - 4*G(0,0,1 - z,0,y) + 4*G(0,0, - z,1 - z,y) + 
         4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(0,1,z) + 26/3*G(0,0,y)*G(1,z)
          + 4*G(0,0,y)*G(1,z)*i_*Pi - 4*G(0,0,y)*G(1,1,z) - 4*G(0,0,0,1 - z,y)
          - 4*G(0,0,0,y)*G(1,z) + 4*G(0,0,0,1,z) + 26/3*G(0,0,1,z) + 4*G(0,0,1
         ,z)*i_*Pi - 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(0,y) + 4*G(0,0,1
         ,0,y) - 4*G(0,0,1,1,z) + 160/9*G(0,1,z) - 7/3*G(0,1,z)*Pi^2 + 26/3*G(
         0,1,z)*i_*Pi + 4*G(0,1,z)*G(1 - z,1 - z,y) - 26/3*G(0,1,z)*G(1 - z,y)
          - 4*G(0,1,z)*G(1 - z,y)*i_*Pi + 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,1,z)
         *G(0,1 - z,y) - 26/3*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(0,y)*i_*Pi - 26/3
         *G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi + 4*G(0,1,0,0,y) - 4*G(0,1,0,1,z) - 
         26/3*G(0,1,1,z) - 4*G(0,1,1,z)*i_*Pi + 4*G(0,1,1,z)*G(1 - z,y) + 4*G(
         0,1,1,z)*G(0,y) + 4*G(0,1,1,1,z) + 4*G(1,z)*G(1 - z,1 - z, - z,y) - 4
         *G(1,z)*G(1 - z,1 - z,0,y) + 4*G(1,z)*G(1 - z, - z,1 - z,y) - 26/3*G(
         1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z, - z,y)*i_*Pi - 4*G(1,z)*G(1
          - z,0,1 - z,y) + 4*G(1,z)*G(1 - z,0, - z,y) + 26/3*G(1,z)*G(1 - z,0,
         y) + 4*G(1,z)*G(1 - z,0,y)*i_*Pi - 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)
         *G( - z,1 - z,1 - z,y) - 26/3*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi + 160/9*G(1,z)*G( - z,y) - 7/3*G(1,z)*G( - z,y)*Pi^2
          + 26/3*G(1,z)*G( - z,y)*i_*Pi + 160/9*G(1,0,y) - 7/3*G(1,0,y)*Pi^2
          + 26/3*G(1,0,y)*i_*Pi - 26/3*G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi + 4*G(1
         ,0,0,0,y) - 4*G(1,0,0,1,z) - 26/3*G(1,0,1,z) - 4*G(1,0,1,z)*i_*Pi + 4
         *G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,1,z) + 4*G(1,1,z)*G(1 - z, - z,y)
          - 4*G(1,1,z)*G(1 - z,0,y) + 4*G(1,1,z)*G( - z,1 - z,y) - 26/3*G(1,1,
         z)*G( - z,y) - 4*G(1,1,z)*G( - z,y)*i_*Pi + 4*G(1,1,0,1,z) + 4*G(1,1,
         1,z)*G( - z,y) )

       + e^2*y*z^-1 * ( 4*G(1 - z,1 - z,1 - z,y) + 4*G(1 - z,1 - z,1 - z,0,y)
          - 4*G(1 - z,1 - z, - z,1 - z,y) - 38/3*G(1 - z,1 - z,y) - 4*G(1 - z,
         1 - z,y)*i_*Pi + 4*G(1 - z,1 - z,0,1 - z,y) - 26/3*G(1 - z,1 - z,0,y)
          - 4*G(1 - z,1 - z,0,y)*i_*Pi + 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1
          - z,1,0,y) - 4*G(1 - z, - z,1 - z,1 - z,y) + 26/3*G(1 - z, - z,1 - z
         ,y) + 4*G(1 - z, - z,1 - z,y)*i_*Pi + 274/9*G(1 - z,y) - 7/3*G(1 - z,
         y)*Pi^2 + 38/3*G(1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,1 - z,y) - 26/3*
         G(1 - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,0
         ,y) - 4*G(1 - z,0, - z,1 - z,y) + 160/9*G(1 - z,0,y) - 7/3*G(1 - z,0,
         y)*Pi^2 + 26/3*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) - 26/3*G(1
          - z,0,0,y) - 4*G(1 - z,0,0,y)*i_*Pi + 4*G(1 - z,0,0,0,y) - 4*G(1 - z
         ,0,1,0,y) + 26/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,
         1,0,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) + 26/3*G( - z,1 - z,1 - z,y)
          + 4*G( - z,1 - z,1 - z,y)*i_*Pi - 160/9*G( - z,1 - z,y) + 7/3*G( - z
         ,1 - z,y)*Pi^2 - 26/3*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,1 - z
         ,y) - 26/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,y)*i_*Pi + 4*G(0,1
          - z,1 - z,y)*G(1,z) + 4*G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - 
         z,y) - 4*G(0,1 - z, - z,y)*G(1,z) + 160/9*G(0,1 - z,y) - 7/3*G(0,1 - 
         z,y)*Pi^2 + 26/3*G(0,1 - z,y)*i_*Pi - 26/3*G(0,1 - z,y)*G(1,z) - 4*G(
         0,1 - z,y)*G(1,z)*i_*Pi + 4*G(0,1 - z,y)*G(1,1,z) + 4*G(0,1 - z,0,1
          - z,y) - 26/3*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*i_*Pi + 4*G(0,1 - z,
         0,y)*G(1,z) + 4*G(0,1 - z,0,0,y) - 4*G(0,1 - z,1,0,y) - 4*G(0, - z,1
          - z,1 - z,y) + 26/3*G(0, - z,1 - z,y) + 4*G(0, - z,1 - z,y)*i_*Pi - 
         4*G(0, - z,1 - z,y)*G(1,z) + 26/3*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*
         G(1,z)*i_*Pi - 4*G(0, - z,y)*G(1,1,z) - 274/9*G(0,y) + 7/3*G(0,y)*
         Pi^2 - 38/3*G(0,y)*i_*Pi + 160/9*G(0,y)*G(1,z) - 7/3*G(0,y)*G(1,z)*
         Pi^2 + 26/3*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,0,1,z) - 26/3*G(0,y)*
         G(1,1,z) - 4*G(0,y)*G(1,1,z)*i_*Pi + 4*G(0,y)*G(1,1,1,z) + 4*G(0,0,1
          - z,1 - z,y) - 26/3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*i_*Pi + 4*G(0,
         0,1 - z,y)*G(1,z) + 4*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 4*G(
         0,0, - z,y)*G(1,z) + 38/3*G(0,0,y) + 4*G(0,0,y)*i_*Pi - 4*G(0,0,y)*G(
         0,1,z) - 26/3*G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,z)*i_*Pi + 4*G(0,0,y)*
         G(1,1,z) + 4*G(0,0,0,1 - z,y) - 4*G(0,0,0,y) + 4*G(0,0,0,y)*G(1,z) - 
         4*G(0,0,0,1,z) - 26/3*G(0,0,1,z) - 4*G(0,0,1,z)*i_*Pi + 4*G(0,0,1,z)*
         G(1 - z,y) + 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1,0,y) + 4*G(0,0,1,1,z) - 
         160/9*G(0,1,z) + 7/3*G(0,1,z)*Pi^2 - 26/3*G(0,1,z)*i_*Pi - 4*G(0,1,z)
         *G(1 - z,1 - z,y) + 26/3*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,y)*
         i_*Pi - 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)*G(0,1 - z,y) + 26/3*G(0,
         1,z)*G(0,y) + 4*G(0,1,z)*G(0,y)*i_*Pi + 26/3*G(0,1,0,y) + 4*G(0,1,0,y
         )*i_*Pi - 4*G(0,1,0,0,y) + 4*G(0,1,0,1,z) + 26/3*G(0,1,1,z) + 4*G(0,1
         ,1,z)*i_*Pi - 4*G(0,1,1,z)*G(1 - z,y) - 4*G(0,1,1,z)*G(0,y) - 4*G(0,1
         ,1,1,z) + 274/9*G(1,z) - 7/3*G(1,z)*Pi^2 + 38/3*G(1,z)*i_*Pi - 4*G(1,
         z)*G(1 - z,1 - z, - z,y) + 4*G(1,z)*G(1 - z,1 - z,y) + 4*G(1,z)*G(1
          - z,1 - z,0,y) - 4*G(1,z)*G(1 - z, - z,1 - z,y) + 26/3*G(1,z)*G(1 - 
         z, - z,y) + 4*G(1,z)*G(1 - z, - z,y)*i_*Pi - 38/3*G(1,z)*G(1 - z,y)
          - 4*G(1,z)*G(1 - z,y)*i_*Pi + 4*G(1,z)*G(1 - z,0,1 - z,y) - 4*G(1,z)
         *G(1 - z,0, - z,y) - 26/3*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,y)
         *i_*Pi + 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G( - z,1 - z,1 - z,y) + 
         26/3*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,1 - z,y)*i_*Pi - 160/9*
         G(1,z)*G( - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2 - 26/3*G(1,z)*G( - z,y)*
         i_*Pi - 160/9*G(1,0,y) + 7/3*G(1,0,y)*Pi^2 - 26/3*G(1,0,y)*i_*Pi + 26/
         3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi - 4*G(1,0,0,0,y) + 4*G(1,0,0,1,z)
          + 26/3*G(1,0,1,z) + 4*G(1,0,1,z)*i_*Pi - 4*G(1,0,1,z)*G(1 - z,y) - 4
         *G(1,0,1,1,z) - 38/3*G(1,1,z) - 4*G(1,1,z)*i_*Pi - 4*G(1,1,z)*G(1 - z
         , - z,y) + 4*G(1,1,z)*G(1 - z,y) + 4*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,
         z)*G( - z,1 - z,y) + 26/3*G(1,1,z)*G( - z,y) + 4*G(1,1,z)*G( - z,y)*
         i_*Pi - 4*G(1,1,0,1,z) + 4*G(1,1,1,z) - 4*G(1,1,1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * ( 4*G(1 - z,1 - z,1 - z,0,y) - 4*G(1 - z,1 - z, - z,1
          - z,y) + 4*G(1 - z,1 - z,0,1 - z,y) - 26/3*G(1 - z,1 - z,0,y) - 4*G(
         1 - z,1 - z,0,y)*i_*Pi + 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0
         ,y) - 4*G(1 - z, - z,1 - z,1 - z,y) + 26/3*G(1 - z, - z,1 - z,y) + 4*
         G(1 - z, - z,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,1 - z,y) - 26/3*G(1
          - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,0,y)
          - 4*G(1 - z,0, - z,1 - z,y) + 160/9*G(1 - z,0,y) - 7/3*G(1 - z,0,y)*
         Pi^2 + 26/3*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) - 26/3*G(1 - 
         z,0,0,y) - 4*G(1 - z,0,0,y)*i_*Pi + 4*G(1 - z,0,0,0,y) - 4*G(1 - z,0,
         1,0,y) + 26/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0
         ,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) + 26/3*G( - z,1 - z,1 - z,y) + 
         4*G( - z,1 - z,1 - z,y)*i_*Pi - 160/9*G( - z,1 - z,y) + 7/3*G( - z,1
          - z,y)*Pi^2 - 26/3*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,1 - z,y
         ) - 26/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,y)*i_*Pi + 4*G(0,1 - 
         z,1 - z,y)*G(1,z) + 4*G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y
         ) - 4*G(0,1 - z, - z,y)*G(1,z) + 160/9*G(0,1 - z,y) - 7/3*G(0,1 - z,y
         )*Pi^2 + 26/3*G(0,1 - z,y)*i_*Pi - 26/3*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,y)*G(1,z)*i_*Pi + 4*G(0,1 - z,y)*G(1,1,z) + 4*G(0,1 - z,0,1 - z,
         y) - 26/3*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*i_*Pi + 4*G(0,1 - z,0,y)*
         G(1,z) + 4*G(0,1 - z,0,0,y) - 4*G(0,1 - z,1,0,y) - 4*G(0, - z,1 - z,1
          - z,y) + 26/3*G(0, - z,1 - z,y) + 4*G(0, - z,1 - z,y)*i_*Pi - 4*G(0,
          - z,1 - z,y)*G(1,z) + 26/3*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,z)
         *i_*Pi - 4*G(0, - z,y)*G(1,1,z) + 160/9*G(0,y)*G(1,z) - 7/3*G(0,y)*G(
         1,z)*Pi^2 + 26/3*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,0,1,z) - 26/3*G(0
         ,y)*G(1,1,z) - 4*G(0,y)*G(1,1,z)*i_*Pi + 4*G(0,y)*G(1,1,1,z) + 4*G(0,
         0,1 - z,1 - z,y) - 26/3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*i_*Pi + 4*
         G(0,0,1 - z,y)*G(1,z) + 4*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 
         4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(0,1,z) - 26/3*G(0,0,y)*G(1,z)
          - 4*G(0,0,y)*G(1,z)*i_*Pi + 4*G(0,0,y)*G(1,1,z) + 4*G(0,0,0,1 - z,y)
          + 4*G(0,0,0,y)*G(1,z) - 4*G(0,0,0,1,z) - 26/3*G(0,0,1,z) - 4*G(0,0,1
         ,z)*i_*Pi + 4*G(0,0,1,z)*G(1 - z,y) + 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1
         ,0,y) + 4*G(0,0,1,1,z) - 160/9*G(0,1,z) + 7/3*G(0,1,z)*Pi^2 - 26/3*G(
         0,1,z)*i_*Pi - 4*G(0,1,z)*G(1 - z,1 - z,y) + 26/3*G(0,1,z)*G(1 - z,y)
          + 4*G(0,1,z)*G(1 - z,y)*i_*Pi - 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)
         *G(0,1 - z,y) + 26/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(0,y)*i_*Pi + 26/3
         *G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi - 4*G(0,1,0,0,y) + 4*G(0,1,0,1,z) + 
         26/3*G(0,1,1,z) + 4*G(0,1,1,z)*i_*Pi - 4*G(0,1,1,z)*G(1 - z,y) - 4*G(
         0,1,1,z)*G(0,y) - 4*G(0,1,1,1,z) - 4*G(1,z)*G(1 - z,1 - z, - z,y) + 4
         *G(1,z)*G(1 - z,1 - z,0,y) - 4*G(1,z)*G(1 - z, - z,1 - z,y) + 26/3*G(
         1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z, - z,y)*i_*Pi + 4*G(1,z)*G(1
          - z,0,1 - z,y) - 4*G(1,z)*G(1 - z,0, - z,y) - 26/3*G(1,z)*G(1 - z,0,
         y) - 4*G(1,z)*G(1 - z,0,y)*i_*Pi + 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)
         *G( - z,1 - z,1 - z,y) + 26/3*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi - 160/9*G(1,z)*G( - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2
          - 26/3*G(1,z)*G( - z,y)*i_*Pi - 160/9*G(1,0,y) + 7/3*G(1,0,y)*Pi^2
          - 26/3*G(1,0,y)*i_*Pi + 26/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi - 4*G(1
         ,0,0,0,y) + 4*G(1,0,0,1,z) + 26/3*G(1,0,1,z) + 4*G(1,0,1,z)*i_*Pi - 4
         *G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1,1,z) - 4*G(1,1,z)*G(1 - z, - z,y)
          + 4*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,z)*G( - z,1 - z,y) + 26/3*G(1,1,
         z)*G( - z,y) + 4*G(1,1,z)*G( - z,y)*i_*Pi - 4*G(1,1,0,1,z) - 4*G(1,1,
         1,z)*G( - z,y) )

       + 2*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - z,y) - 
         2*G(0,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) + 2*G(1,z) - 2*G(1,z)*G( - z,
         y) - 2*G(1,0,y) ;
g [alpha2_1L] =  + z^-1*[1-y]^-1 * ( 2*G(0,y) )

       + z^-1 * (  - 2*G(1 - z,y) - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0
         ,1 - z,y) - 2*G(0,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) - 2*G(1,z) + 2*G(
         1,z)*G( - z,y) + 2*G(1,0,y) )

       + [1-y]^-2 * ( 2*G(0,y) )

       + [1-y]^-1 * ( 2 )

       + y*z^-2 * (  - 4*G(1 - z,y) - 4*G(1 - z,0,y) + 4*G( - z,1 - z,y) - 4*
         G(0,1 - z,y) - 4*G(0,y)*G(1,z) + 4*G(0,1,z) - 4*G(1,z) + 4*G(1,z)*G(
          - z,y) + 4*G(1,0,y) )

       + y*z^-1 * (  - 2 + 6*G(1 - z,y) + 6*G(1 - z,0,y) - 6*G( - z,1 - z,y)
          + 6*G(0,1 - z,y) - 6*G(0,y) + 6*G(0,y)*G(1,z) - 6*G(0,1,z) + 6*G(1,z
         ) - 6*G(1,z)*G( - z,y) - 6*G(1,0,y) )

       + y^2*z^-3 * (  - 4*G(1 - z,0,y) + 4*G( - z,1 - z,y) - 4*G(0,1 - z,y)
          - 4*G(0,y)*G(1,z) + 4*G(0,1,z) + 4*G(1,z)*G( - z,y) + 4*G(1,0,y) )

       + y^2*z^-2 * ( 4*G(1 - z,y) + 8*G(1 - z,0,y) - 8*G( - z,1 - z,y) + 8*G(
         0,1 - z,y) - 4*G(0,y) + 8*G(0,y)*G(1,z) - 8*G(0,1,z) + 4*G(1,z) - 8*
         G(1,z)*G( - z,y) - 8*G(1,0,y) )

       + y^3*z^-3 * ( 4*G(1 - z,0,y) - 4*G( - z,1 - z,y) + 4*G(0,1 - z,y) + 4*
         G(0,y)*G(1,z) - 4*G(0,1,z) - 4*G(1,z)*G( - z,y) - 4*G(1,0,y) )

       + e*y^-2*z * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*G(1
         ,z)*G( - z,y) )

       + e*y^-2*z^2 * ( 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(1,
         z)*G( - z,y) )

       + e*y^-1 * ( 2/3*G(1 - z,y) + 4/3*G( - z,1 - z,y) - 4/3*G(0,z)*G(1 - z,
         y) + 2/3*G(1,z) + 4/3*G(1,z)*G( - z,y) )

       + e*y^-1*z * (  - 2/3*G(1 - z,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,z) + 2/
         3*G(0,z)*G(1 - z,y) - 2/3*G(1,z) - 2/3*G(1,z)*G( - z,y) )

       + e*z^-1*[1-y-z]^-1 * (  - 4/3*G(0,y) )

       + e*z^-1*[1-y]^-1 * ( 6*G(0,y) + 2*G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e*z^-1 * ( 2*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,0,y) - 2*G(1 - z, - z
         ,1 - z,y) - 20/3*G(1 - z,y) - 2*G(1 - z,y)*i_*Pi + 2*G(1 - z,0,1 - z,
         y) - 2*G(1 - z,0,y) - 2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,y) - 2*G(1
          - z,1,0,y) - 2*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y) + 2*G( - z,
         1 - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,y) - 2*G(0,1 - z,
         y)*i_*Pi + 2*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,y) - 2*G(0, - z,1 - 
         z,y) - 2*G(0, - z,y)*G(1,z) - 14/3*G(0,y) - 2*G(0,y)*i_*Pi - 2*G(0,y)
         *G(1,z) - 2*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,1,z) + 2*G(0,0,1 - z,y
         ) + 2*G(0,0,y) + 2*G(0,0,y)*G(1,z) + 2*G(0,0,1,z) + 2*G(0,1,z) + 2*G(
         0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,
         y) - 2*G(0,1,1,z) - 20/3*G(1,z) - 2*G(1,z)*i_*Pi - 2*G(1,z)*G(1 - z,
          - z,y) + 2*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(
          - z,1 - z,y) + 2*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,y)*i_*Pi + 2*G(1
         ,0,y) + 2*G(1,0,y)*i_*Pi - 2*G(1,0,0,y) - 2*G(1,0,1,z) + 2*G(1,1,z)
          - 2*G(1,1,z)*G( - z,y) )

       + e*[1-y-z]^-2 * (  - 2/9*Pi^2 - 4/3*G(0,y)*G(0,z) + 4/3*G(1,0,y) + 4/3
         *G(1,0,z) )

       + e*[1-y-z]^-1 * ( 1/9*Pi^2 + 4/3*G(0,y) + 2/3*G(0,y)*G(0,z) - 4/3*G(0,
         z) - 2/3*G(1,0,y) - 2/3*G(1,0,z) )

       + e*[1-y]^-2 * ( 6*G(0,y) + 2*G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e*[1-y]^-1 * ( 6 + 2*i_*Pi - 2*G(0,y) )

       + e * (  - 20/3 - 2/9*Pi^2 - 2*i_*Pi - 2*G(1 - z,1 - z,y) - 2*G(1 - z,1
          - z,0,y) + 2*G(1 - z, - z,1 - z,y) + 6*G(1 - z,y) + 2*G(1 - z,y)*i_*
         Pi - 2*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,y) + 2*G(1 - z,0,y)*i_*Pi - 2
         *G(1 - z,0,0,y) + 2*G(1 - z,1,0,y) + 2*G( - z,1 - z,1 - z,y) - 10/3*
         G( - z,1 - z,y) - 2*G( - z,1 - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,y) + 2*
         G(0,1 - z,y) + 2*G(0,1 - z,y)*i_*Pi - 2*G(0,1 - z,y)*G(1,z) - 2*G(0,1
          - z,0,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) - 4*G(0,y) - 2
         *G(0,y)*i_*Pi - 4/3*G(0,y)*G(0,z) + 2*G(0,y)*G(1,z) + 2*G(0,y)*G(1,z)
         *i_*Pi - 2*G(0,y)*G(1,1,z) + 4/3*G(0,z)*G(1 - z,y) - 2*G(0,0,1 - z,y)
          + 2*G(0,0,y) - 2*G(0,0,y)*G(1,z) - 2*G(0,0,1,z) - 2*G(0,1,z) - 2*G(0
         ,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,y
         ) + 2*G(0,1,1,z) + 6*G(1,z) + 2*G(1,z)*i_*Pi + 2*G(1,z)*G(1 - z, - z,
         y) - 2*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G( - z,1
          - z,y) - 10/3*G(1,z)*G( - z,y) - 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,
         0,y) - 2*G(1,0,y)*i_*Pi + 4/3*G(1,0,z) + 2*G(1,0,0,y) + 2*G(1,0,1,z)
          - 2*G(1,1,z) + 2*G(1,1,z)*G( - z,y) )

       + e*z*[1-y-z]^-2 * ( 2/9*Pi^2 + 4/3*G(0,y)*G(0,z) - 4/3*G(1,0,y) - 4/3*
         G(1,0,z) )

       + e*z*[1-y-z]^-1 * ( 1/9*Pi^2 + 2/3*G(0,y)*G(0,z) - 2/3*G(1,0,y) - 2/3*
         G(1,0,z) )

       + e*y*z^-2 * ( 4*G(1 - z,1 - z,y) + 4*G(1 - z,1 - z,0,y) - 4*G(1 - z,
          - z,1 - z,y) - 34/3*G(1 - z,y) - 4*G(1 - z,y)*i_*Pi + 4*G(1 - z,0,1
          - z,y) - 22/3*G(1 - z,0,y) - 4*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,y)
          - 4*G(1 - z,1,0,y) - 4*G( - z,1 - z,1 - z,y) + 22/3*G( - z,1 - z,y)
          + 4*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,y) - 22/3*G(0,1 - z,y)
          - 4*G(0,1 - z,y)*i_*Pi + 4*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,0,y) - 
         4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) - 22/3*G(0,y)*G(1,z) - 4*
         G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,1,z) + 4*G(0,0,1 - z,y) + 4*G(0,0,
         y)*G(1,z) + 4*G(0,0,1,z) + 22/3*G(0,1,z) + 4*G(0,1,z)*i_*Pi - 4*G(0,1
         ,z)*G(1 - z,y) - 4*G(0,1,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0,1,1,z) - 34/
         3*G(1,z) - 4*G(1,z)*i_*Pi - 4*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1
          - z,y) + 4*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G( - z,1 - z,y) + 22/3*G(1
         ,z)*G( - z,y) + 4*G(1,z)*G( - z,y)*i_*Pi + 22/3*G(1,0,y) + 4*G(1,0,y)
         *i_*Pi - 4*G(1,0,0,y) - 4*G(1,0,1,z) + 4*G(1,1,z) - 4*G(1,1,z)*G( - z
         ,y) )

       + e*y*z^-1 * (  - 20/3 - 2*i_*Pi - 6*G(1 - z,1 - z,y) - 6*G(1 - z,1 - z
         ,0,y) + 6*G(1 - z, - z,1 - z,y) + 18*G(1 - z,y) + 6*G(1 - z,y)*i_*Pi
          - 6*G(1 - z,0,1 - z,y) + 28/3*G(1 - z,0,y) + 6*G(1 - z,0,y)*i_*Pi - 
         6*G(1 - z,0,0,y) + 6*G(1 - z,1,0,y) + 6*G( - z,1 - z,1 - z,y) - 28/3*
         G( - z,1 - z,y) - 6*G( - z,1 - z,y)*i_*Pi - 6*G(0,1 - z,1 - z,y) + 28/
         3*G(0,1 - z,y) + 6*G(0,1 - z,y)*i_*Pi - 6*G(0,1 - z,y)*G(1,z) - 6*G(0
         ,1 - z,0,y) + 6*G(0, - z,1 - z,y) + 6*G(0, - z,y)*G(1,z) - 16*G(0,y)
          - 6*G(0,y)*i_*Pi + 28/3*G(0,y)*G(1,z) + 6*G(0,y)*G(1,z)*i_*Pi - 6*G(
         0,y)*G(1,1,z) - 6*G(0,0,1 - z,y) + 6*G(0,0,y) - 6*G(0,0,y)*G(1,z) - 6
         *G(0,0,1,z) - 28/3*G(0,1,z) - 6*G(0,1,z)*i_*Pi + 6*G(0,1,z)*G(1 - z,y
         ) + 6*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) + 6*G(0,1,1,z) + 18*G(1,z) + 6*
         G(1,z)*i_*Pi + 6*G(1,z)*G(1 - z, - z,y) - 6*G(1,z)*G(1 - z,y) - 6*G(1
         ,z)*G(1 - z,0,y) + 6*G(1,z)*G( - z,1 - z,y) - 28/3*G(1,z)*G( - z,y)
          - 6*G(1,z)*G( - z,y)*i_*Pi - 28/3*G(1,0,y) - 6*G(1,0,y)*i_*Pi + 6*G(
         1,0,0,y) + 6*G(1,0,1,z) - 6*G(1,1,z) + 6*G(1,1,z)*G( - z,y) )

       + e*y^2*z^-3 * ( 4*G(1 - z,1 - z,0,y) - 4*G(1 - z, - z,1 - z,y) + 4*G(1
          - z,0,1 - z,y) - 22/3*G(1 - z,0,y) - 4*G(1 - z,0,y)*i_*Pi + 4*G(1 - 
         z,0,0,y) - 4*G(1 - z,1,0,y) - 4*G( - z,1 - z,1 - z,y) + 22/3*G( - z,1
          - z,y) + 4*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,y) - 22/3*G(0,1
          - z,y) - 4*G(0,1 - z,y)*i_*Pi + 4*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,
         0,y) - 4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) - 22/3*G(0,y)*G(1,z
         ) - 4*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,1,z) + 4*G(0,0,1 - z,y) + 4*
         G(0,0,y)*G(1,z) + 4*G(0,0,1,z) + 22/3*G(0,1,z) + 4*G(0,1,z)*i_*Pi - 4
         *G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0,1,1,z
         ) - 4*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G( - 
         z,1 - z,y) + 22/3*G(1,z)*G( - z,y) + 4*G(1,z)*G( - z,y)*i_*Pi + 22/3*
         G(1,0,y) + 4*G(1,0,y)*i_*Pi - 4*G(1,0,0,y) - 4*G(1,0,1,z) - 4*G(1,1,z
         )*G( - z,y) )

       + e*y^2*z^-2 * (  - 4*G(1 - z,1 - z,y) - 8*G(1 - z,1 - z,0,y) + 8*G(1
          - z, - z,1 - z,y) + 34/3*G(1 - z,y) + 4*G(1 - z,y)*i_*Pi - 8*G(1 - z
         ,0,1 - z,y) + 44/3*G(1 - z,0,y) + 8*G(1 - z,0,y)*i_*Pi - 8*G(1 - z,0,
         0,y) + 8*G(1 - z,1,0,y) + 8*G( - z,1 - z,1 - z,y) - 44/3*G( - z,1 - z
         ,y) - 8*G( - z,1 - z,y)*i_*Pi - 8*G(0,1 - z,1 - z,y) + 44/3*G(0,1 - z
         ,y) + 8*G(0,1 - z,y)*i_*Pi - 8*G(0,1 - z,y)*G(1,z) - 8*G(0,1 - z,0,y)
          + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1,z) - 34/3*G(0,y) - 4*G(0,y
         )*i_*Pi + 44/3*G(0,y)*G(1,z) + 8*G(0,y)*G(1,z)*i_*Pi - 8*G(0,y)*G(1,1
         ,z) - 8*G(0,0,1 - z,y) + 4*G(0,0,y) - 8*G(0,0,y)*G(1,z) - 8*G(0,0,1,z
         ) - 44/3*G(0,1,z) - 8*G(0,1,z)*i_*Pi + 8*G(0,1,z)*G(1 - z,y) + 8*G(0,
         1,z)*G(0,y) + 8*G(0,1,0,y) + 8*G(0,1,1,z) + 34/3*G(1,z) + 4*G(1,z)*i_
         *Pi + 8*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,y) - 8*G(1,z)*G(1
          - z,0,y) + 8*G(1,z)*G( - z,1 - z,y) - 44/3*G(1,z)*G( - z,y) - 8*G(1,
         z)*G( - z,y)*i_*Pi - 44/3*G(1,0,y) - 8*G(1,0,y)*i_*Pi + 8*G(1,0,0,y)
          + 8*G(1,0,1,z) - 4*G(1,1,z) + 8*G(1,1,z)*G( - z,y) )

       + e*y^3*z^-3 * (  - 4*G(1 - z,1 - z,0,y) + 4*G(1 - z, - z,1 - z,y) - 4*
         G(1 - z,0,1 - z,y) + 22/3*G(1 - z,0,y) + 4*G(1 - z,0,y)*i_*Pi - 4*G(1
          - z,0,0,y) + 4*G(1 - z,1,0,y) + 4*G( - z,1 - z,1 - z,y) - 22/3*G( - 
         z,1 - z,y) - 4*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,y) + 22/3*G(
         0,1 - z,y) + 4*G(0,1 - z,y)*i_*Pi - 4*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) + 22/3*G(0,y)*
         G(1,z) + 4*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,1,z) - 4*G(0,0,1 - z,y)
          - 4*G(0,0,y)*G(1,z) - 4*G(0,0,1,z) - 22/3*G(0,1,z) - 4*G(0,1,z)*i_*
         Pi + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0
         ,1,1,z) + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,0,y) + 4*G(1,z)
         *G( - z,1 - z,y) - 22/3*G(1,z)*G( - z,y) - 4*G(1,z)*G( - z,y)*i_*Pi
          - 22/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi + 4*G(1,0,0,y) + 4*G(1,0,1,z) + 4
         *G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y)
          - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 10/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z^2 * (  - 2/3*G(1 - z, - z,1 - z,y) - 2/3*G( - z,1 - z,1 - 
         z,y) + 10/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - 
         z,1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,1 - z,y) - 
         10/9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*i_*Pi - 2/3*G(0,z)*G(0
         ,1 - z,y) + 2/3*G(0,0,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z, - z,y) - 2/
         3*G(1,z)*G( - z,1 - z,y) + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,
         y)*i_*Pi - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1 * (  - 2/3*G(1 - z,1 - z,y) - 4/3*G(1 - z, - z,1 - z,y) + 16/
         9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi - 4/3*G( - z,1 - z,1 - z,y) + 26/
         9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - z,1 - z,y)
          + 4/3*G(0, - z,y)*G(1,z) + 4/3*G(0,z)*G(1 - z,1 - z,y) - 26/9*G(0,z)
         *G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*i_*Pi - 4/3*G(0,z)*G(0,1 - z,y)
          + 4/3*G(0,0,z)*G(1 - z,y) + 16/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 4/3*G(1
         ,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,y) - 4/3*G(1,z)*G( - z,1 - z
         ,y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,1,
         z) - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1*z * ( 2/3*G(1 - z,1 - z,y) + 2/3*G(1 - z, - z,1 - z,y) - 16/
         9*G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi + 2/3*G( - z,1 - z,1 - z,y) - 16/
         9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1 - z,y)
          - 2/3*G(0, - z,y)*G(1,z) + 16/9*G(0,z) + 2/3*G(0,z)*i_*Pi - 2/3*G(0,
         z)*G(1 - z,1 - z,y) + 16/9*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*
         i_*Pi + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,0,z) - 2/3*G(0,0,z)*G(1 - z
         ,y) - 16/9*G(1,z) - 2/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z, - z,y) + 2/
         3*G(1,z)*G(1 - z,y) + 2/3*G(1,z)*G( - z,1 - z,y) - 16/9*G(1,z)*G( - z
         ,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi + 2/3*G(1,1,z) + 2/3*G(1,1,z)*G( - z
         ,y) )

       + e^2*z^-1*[1-y-z]^-1 * (  - 38/9*G(0,y) - 4/3*G(0,y)*i_*Pi + 4/3*G(0,0
         ,y) )

       + e^2*z^-1*[1-y]^-1 * ( 14*G(0,y) - 7/6*G(0,y)*Pi^2 + 6*G(0,y)*i_*Pi - 
         6*G(0,0,y) - 2*G(0,0,y)*i_*Pi + 2*G(0,0,0,y) )

       + e^2*z^-1 * (  - 2*G(1 - z,1 - z,1 - z,y) - 2*G(1 - z,1 - z,1 - z,0,y)
          + 2*G(1 - z,1 - z, - z,1 - z,y) + 20/3*G(1 - z,1 - z,y) + 2*G(1 - z,
         1 - z,y)*i_*Pi - 2*G(1 - z,1 - z,0,1 - z,y) + 2*G(1 - z,1 - z,0,y) + 
         2*G(1 - z,1 - z,0,y)*i_*Pi - 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z
         ,1,0,y) + 2*G(1 - z, - z,1 - z,1 - z,y) - 2*G(1 - z, - z,1 - z,y) - 2
         *G(1 - z, - z,1 - z,y)*i_*Pi - 148/9*G(1 - z,y) + 7/6*G(1 - z,y)*Pi^2
          - 20/3*G(1 - z,y)*i_*Pi - 2*G(1 - z,0,1 - z,1 - z,y) + 2*G(1 - z,0,1
          - z,y) + 2*G(1 - z,0,1 - z,y)*i_*Pi - 2*G(1 - z,0,1 - z,0,y) + 2*G(1
          - z,0, - z,1 - z,y) - 4*G(1 - z,0,y) + 7/6*G(1 - z,0,y)*Pi^2 - 2*G(1
          - z,0,y)*i_*Pi - 2*G(1 - z,0,0,1 - z,y) + 2*G(1 - z,0,0,y) + 2*G(1
          - z,0,0,y)*i_*Pi - 2*G(1 - z,0,0,0,y) + 2*G(1 - z,0,1,0,y) - 2*G(1
          - z,1,0,y) - 2*G(1 - z,1,0,y)*i_*Pi + 2*G(1 - z,1,0,0,y) + 2*G( - z,
         1 - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1 - z
         ,y)*i_*Pi + 4*G( - z,1 - z,y) - 7/6*G( - z,1 - z,y)*Pi^2 + 2*G( - z,1
          - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,1 - z,y) + 2*G(0,1 - z,1 - z,y) + 2
         *G(0,1 - z,1 - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,y)*G(1,z) - 2*G(0,1 - z
         ,1 - z,0,y) + 2*G(0,1 - z, - z,1 - z,y) + 2*G(0,1 - z, - z,y)*G(1,z)
          - 4*G(0,1 - z,y) + 7/6*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*i_*Pi + 2*
         G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,y)*G(1,z)*i_*Pi - 2*G(0,1 - z,y)*G(
         1,1,z) - 2*G(0,1 - z,0,1 - z,y) + 2*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)
         *i_*Pi - 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,0,0,y) + 2*G(0,1 - z,1
         ,0,y) + 2*G(0, - z,1 - z,1 - z,y) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,
         1 - z,y)*i_*Pi + 2*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,z) - 
         2*G(0, - z,y)*G(1,z)*i_*Pi + 2*G(0, - z,y)*G(1,1,z) - 88/9*G(0,y) + 7/
         6*G(0,y)*Pi^2 - 14/3*G(0,y)*i_*Pi - 4*G(0,y)*G(1,z) + 7/6*G(0,y)*G(1,
         z)*Pi^2 - 2*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,0,1,z) + 2*G(0,y)*G(1,
         1,z) + 2*G(0,y)*G(1,1,z)*i_*Pi - 2*G(0,y)*G(1,1,1,z) - 2*G(0,0,1 - z,
         1 - z,y) + 2*G(0,0,1 - z,y) + 2*G(0,0,1 - z,y)*i_*Pi - 2*G(0,0,1 - z,
         y)*G(1,z) - 2*G(0,0,1 - z,0,y) + 2*G(0,0, - z,1 - z,y) + 2*G(0,0, - z
         ,y)*G(1,z) + 14/3*G(0,0,y) + 2*G(0,0,y)*i_*Pi + 2*G(0,0,y)*G(0,1,z)
          + 2*G(0,0,y)*G(1,z) + 2*G(0,0,y)*G(1,z)*i_*Pi - 2*G(0,0,y)*G(1,1,z)
          - 2*G(0,0,0,1 - z,y) - 2*G(0,0,0,y) - 2*G(0,0,0,y)*G(1,z) + 2*G(0,0,
         0,1,z) + 2*G(0,0,1,z) + 2*G(0,0,1,z)*i_*Pi - 2*G(0,0,1,z)*G(1 - z,y)
          - 2*G(0,0,1,z)*G(0,y) + 2*G(0,0,1,0,y) - 2*G(0,0,1,1,z) + 4*G(0,1,z)
          - 7/6*G(0,1,z)*Pi^2 + 2*G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,1 - z,y)
          - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - z,y)*i_*Pi + 2*G(0,1,z)*
         G(1 - z,0,y) + 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,y) - 2*G(0,1,
         z)*G(0,y)*i_*Pi - 2*G(0,1,0,y) - 2*G(0,1,0,y)*i_*Pi + 2*G(0,1,0,0,y)
          - 2*G(0,1,0,1,z) - 2*G(0,1,1,z) - 2*G(0,1,1,z)*i_*Pi + 2*G(0,1,1,z)*
         G(1 - z,y) + 2*G(0,1,1,z)*G(0,y) + 2*G(0,1,1,1,z) - 148/9*G(1,z) + 7/
         6*G(1,z)*Pi^2 - 20/3*G(1,z)*i_*Pi + 2*G(1,z)*G(1 - z,1 - z, - z,y) - 
         2*G(1,z)*G(1 - z,1 - z,y) - 2*G(1,z)*G(1 - z,1 - z,0,y) + 2*G(1,z)*G(
         1 - z, - z,1 - z,y) - 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1 - z, - 
         z,y)*i_*Pi + 20/3*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,y)*i_*Pi - 2*
         G(1,z)*G(1 - z,0,1 - z,y) + 2*G(1,z)*G(1 - z,0, - z,y) + 2*G(1,z)*G(1
          - z,0,y) + 2*G(1,z)*G(1 - z,0,y)*i_*Pi - 2*G(1,z)*G(1 - z,0,0,y) + 2
         *G(1,z)*G( - z,1 - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*
         G( - z,1 - z,y)*i_*Pi + 4*G(1,z)*G( - z,y) - 7/6*G(1,z)*G( - z,y)*
         Pi^2 + 2*G(1,z)*G( - z,y)*i_*Pi + 4*G(1,0,y) - 7/6*G(1,0,y)*Pi^2 + 2*
         G(1,0,y)*i_*Pi - 2*G(1,0,0,y) - 2*G(1,0,0,y)*i_*Pi + 2*G(1,0,0,0,y)
          - 2*G(1,0,0,1,z) - 2*G(1,0,1,z) - 2*G(1,0,1,z)*i_*Pi + 2*G(1,0,1,z)*
         G(1 - z,y) + 2*G(1,0,1,1,z) + 20/3*G(1,1,z) + 2*G(1,1,z)*i_*Pi + 2*G(
         1,1,z)*G(1 - z, - z,y) - 2*G(1,1,z)*G(1 - z,y) - 2*G(1,1,z)*G(1 - z,0
         ,y) + 2*G(1,1,z)*G( - z,1 - z,y) - 2*G(1,1,z)*G( - z,y) - 2*G(1,1,z)*
         G( - z,y)*i_*Pi + 2*G(1,1,0,1,z) - 2*G(1,1,1,z) + 2*G(1,1,1,z)*G( - z
         ,y) )

       + e^2*[1-y-z]^-2 * (  - 13/27*Pi^2 - 2/9*i_*Pi^3 - 2/9*G(1 - z,y)*Pi^2
          + 4/3*G(1 - z,1,0,y) + 2/9*G(0,y)*Pi^2 - 26/9*G(0,y)*G(0,z) - 4/3*G(
         0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*G(1,0,z) + 2/9*G(0,z)*Pi^2 - 4/3*G(0,z
         )*G(1 - z,0,y) + 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z)*G(0,y) - 4/3*G(0,
         1,0,y) - 4/3*G(0,1,0,z) - 2/9*G(1,z)*Pi^2 + 26/9*G(1,0,y) + 4/3*G(1,0
         ,y)*i_*Pi + 26/9*G(1,0,z) + 4/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z
         ,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z) + 4/3*G(1,1,0,z) )

       + e^2*[1-y-z]^-1 * ( 8/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 - 2/
         3*G(1 - z,1,0,y) + 38/9*G(0,y) - 1/9*G(0,y)*Pi^2 + 4/3*G(0,y)*i_*Pi
          + 16/9*G(0,y)*G(0,z) + 2/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z)
          - 38/9*G(0,z) - 1/9*G(0,z)*Pi^2 - 4/3*G(0,z)*i_*Pi + 2/3*G(0,z)*G(1
          - z,0,y) - 4/3*G(0,0,y) - 2/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z) - 2/3*
         G(0,0,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2
          - 16/9*G(1,0,y) - 2/3*G(1,0,y)*i_*Pi - 16/9*G(1,0,z) - 2/3*G(1,0,z)*
         i_*Pi - 2/3*G(1,0,z)*G(1 - z,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/
         3*G(1,1,0,z) )

       + e^2*[1-y]^-2 * ( 14*G(0,y) - 7/6*G(0,y)*Pi^2 + 6*G(0,y)*i_*Pi - 6*G(0
         ,0,y) - 2*G(0,0,y)*i_*Pi + 2*G(0,0,0,y) )

       + e^2*[1-y]^-1 * ( 14 - 7/6*Pi^2 + 6*i_*Pi - 6*G(0,y) - 2*G(0,y)*i_*Pi
          + 2*G(0,0,y) )

       + e^2 * (  - 148/9 + 37/54*Pi^2 - 20/3*i_*Pi - 2/9*i_*Pi^3 + 2*G(1 - z,
         1 - z,1 - z,y) + 2*G(1 - z,1 - z,1 - z,0,y) - 2*G(1 - z,1 - z, - z,1
          - z,y) - 6*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,y)*i_*Pi + 2*G(1 - z,1
          - z,0,1 - z,y) - 2*G(1 - z,1 - z,0,y) - 2*G(1 - z,1 - z,0,y)*i_*Pi
          + 2*G(1 - z,1 - z,0,0,y) - 2*G(1 - z,1 - z,1,0,y) - 2*G(1 - z, - z,1
          - z,1 - z,y) + 10/3*G(1 - z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,y)*
         i_*Pi + 44/3*G(1 - z,y) - 25/18*G(1 - z,y)*Pi^2 + 6*G(1 - z,y)*i_*Pi
          + 2*G(1 - z,0,1 - z,1 - z,y) - 2*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,1
          - z,y)*i_*Pi + 2*G(1 - z,0,1 - z,0,y) - 2*G(1 - z,0, - z,1 - z,y) + 
         4*G(1 - z,0,y) - 7/6*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,y)*i_*Pi + 2*G(1
          - z,0,0,1 - z,y) - 2*G(1 - z,0,0,y) - 2*G(1 - z,0,0,y)*i_*Pi + 2*G(1
          - z,0,0,0,y) - 2*G(1 - z,0,1,0,y) + 10/3*G(1 - z,1,0,y) + 2*G(1 - z,
         1,0,y)*i_*Pi - 2*G(1 - z,1,0,0,y) - 2*G( - z,1 - z,1 - z,1 - z,y) + 
         10/3*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,1 - z,y)*i_*Pi - 62/9*G(
          - z,1 - z,y) + 7/6*G( - z,1 - z,y)*Pi^2 - 10/3*G( - z,1 - z,y)*i_*Pi
          + 2*G(0,1 - z,1 - z,1 - z,y) - 2*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,1
          - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,y)*G(1,z) + 2*G(0,1 - z,1 - z,0,y)
          - 2*G(0,1 - z, - z,1 - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,1
          - z,y) - 7/6*G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*i_*Pi - 2*G(0,1 - z,
         y)*G(1,z) - 2*G(0,1 - z,y)*G(1,z)*i_*Pi + 2*G(0,1 - z,y)*G(1,1,z) + 2
         *G(0,1 - z,0,1 - z,y) - 2*G(0,1 - z,0,y) - 2*G(0,1 - z,0,y)*i_*Pi + 2
         *G(0,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,0,0,y) - 2*G(0,1 - z,1,0,y) - 2*
         G(0, - z,1 - z,1 - z,y) + 2/3*G(0, - z,1 - z,y) + 2*G(0, - z,1 - z,y)
         *i_*Pi - 2*G(0, - z,1 - z,y)*G(1,z) + 2/3*G(0, - z,y)*G(1,z) + 2*G(0,
          - z,y)*G(1,z)*i_*Pi - 2*G(0, - z,y)*G(1,1,z) - 8*G(0,y) + 25/18*G(0,
         y)*Pi^2 - 4*G(0,y)*i_*Pi - 26/9*G(0,y)*G(0,z) - 4/3*G(0,y)*G(0,z)*i_*
         Pi + 4*G(0,y)*G(1,z) - 7/6*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,z)*i_*Pi
          - 4/3*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,1,z) - 2*G(0,y)*G(1,1,z) - 2*
         G(0,y)*G(1,1,z)*i_*Pi + 2*G(0,y)*G(1,1,1,z) + 2/9*G(0,z)*Pi^2 - 4/3*
         G(0,z)*G(1 - z,1 - z,y) + 26/9*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z
         ,y)*i_*Pi - 4/3*G(0,z)*G(1 - z,0,y) + 4/3*G(0,z)*G(0,1 - z,y) + 2*G(0
         ,0,1 - z,1 - z,y) - 2*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*i_*Pi + 2*G(0
         ,0,1 - z,y)*G(1,z) + 2*G(0,0,1 - z,0,y) - 2*G(0,0, - z,1 - z,y) - 2*
         G(0,0, - z,y)*G(1,z) + 4*G(0,0,y) + 2*G(0,0,y)*i_*Pi + 4/3*G(0,0,y)*
         G(0,z) - 2*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1,z) - 2*G(0,0,y)*G(1,z)*
         i_*Pi + 2*G(0,0,y)*G(1,1,z) - 4/3*G(0,0,z)*G(1 - z,y) + 4/3*G(0,0,z)*
         G(0,y) + 2*G(0,0,0,1 - z,y) - 2*G(0,0,0,y) + 2*G(0,0,0,y)*G(1,z) - 2*
         G(0,0,0,1,z) - 2*G(0,0,1,z) - 2*G(0,0,1,z)*i_*Pi + 2*G(0,0,1,z)*G(1
          - z,y) + 2*G(0,0,1,z)*G(0,y) - 2*G(0,0,1,0,y) + 2*G(0,0,1,1,z) - 4*
         G(0,1,z) + 7/6*G(0,1,z)*Pi^2 - 2*G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,
         1 - z,y) + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,y)*i_*Pi - 2*G(
         0,1,z)*G(1 - z,0,y) - 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,y) + 2
         *G(0,1,z)*G(0,y)*i_*Pi + 2/3*G(0,1,0,y) + 2*G(0,1,0,y)*i_*Pi - 4/3*G(
         0,1,0,z) - 2*G(0,1,0,0,y) + 2*G(0,1,0,1,z) + 2*G(0,1,1,z) + 2*G(0,1,1
         ,z)*i_*Pi - 2*G(0,1,1,z)*G(1 - z,y) - 2*G(0,1,1,z)*G(0,y) - 2*G(0,1,1
         ,1,z) + 44/3*G(1,z) - 25/18*G(1,z)*Pi^2 + 6*G(1,z)*i_*Pi - 2*G(1,z)*
         G(1 - z,1 - z, - z,y) + 2*G(1,z)*G(1 - z,1 - z,y) + 2*G(1,z)*G(1 - z,
         1 - z,0,y) - 2*G(1,z)*G(1 - z, - z,1 - z,y) + 10/3*G(1,z)*G(1 - z, - 
         z,y) + 2*G(1,z)*G(1 - z, - z,y)*i_*Pi - 6*G(1,z)*G(1 - z,y) - 2*G(1,z
         )*G(1 - z,y)*i_*Pi + 2*G(1,z)*G(1 - z,0,1 - z,y) - 2*G(1,z)*G(1 - z,0
         , - z,y) - 2*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,y)*i_*Pi + 2*G(
         1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G( - z,1 - z,1 - z,y) + 10/3*G(1,z)*G(
          - z,1 - z,y) + 2*G(1,z)*G( - z,1 - z,y)*i_*Pi - 62/9*G(1,z)*G( - z,y
         ) + 7/6*G(1,z)*G( - z,y)*Pi^2 - 10/3*G(1,z)*G( - z,y)*i_*Pi - 10/9*G(
         1,0,y) + 7/6*G(1,0,y)*Pi^2 - 2/3*G(1,0,y)*i_*Pi + 26/9*G(1,0,z) + 4/3
         *G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z,y) + 2/3*G(1,0,0,y) + 2*G(1,0,
         0,y)*i_*Pi - 4/3*G(1,0,0,z) - 2*G(1,0,0,0,y) + 2*G(1,0,0,1,z) + 2*G(1
         ,0,1,z) + 2*G(1,0,1,z)*i_*Pi - 2*G(1,0,1,z)*G(1 - z,y) - 2*G(1,0,1,1,
         z) - 6*G(1,1,z) - 2*G(1,1,z)*i_*Pi - 2*G(1,1,z)*G(1 - z, - z,y) + 2*
         G(1,1,z)*G(1 - z,y) + 2*G(1,1,z)*G(1 - z,0,y) - 2*G(1,1,z)*G( - z,1
          - z,y) + 10/3*G(1,1,z)*G( - z,y) + 2*G(1,1,z)*G( - z,y)*i_*Pi + 4/3*
         G(1,1,0,z) - 2*G(1,1,0,1,z) + 2*G(1,1,1,z) - 2*G(1,1,1,z)*G( - z,y) )

       + e^2*z*[1-y-z]^-2 * ( 13/27*Pi^2 + 2/9*i_*Pi^3 + 2/9*G(1 - z,y)*Pi^2
          - 4/3*G(1 - z,1,0,y) - 2/9*G(0,y)*Pi^2 + 26/9*G(0,y)*G(0,z) + 4/3*G(
         0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)*G(1,0,z) - 2/9*G(0,z)*Pi^2 + 4/3*G(0,z
         )*G(1 - z,0,y) - 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z)*G(0,y) + 4/3*G(0,
         1,0,y) + 4/3*G(0,1,0,z) + 2/9*G(1,z)*Pi^2 - 26/9*G(1,0,y) - 4/3*G(1,0
         ,y)*i_*Pi - 26/9*G(1,0,z) - 4/3*G(1,0,z)*i_*Pi - 4/3*G(1,0,z)*G(1 - z
         ,y) + 4/3*G(1,0,0,y) + 4/3*G(1,0,0,z) - 4/3*G(1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * ( 5/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 - 
         2/3*G(1 - z,1,0,y) - 1/9*G(0,y)*Pi^2 + 10/9*G(0,y)*G(0,z) + 2/3*G(0,y
         )*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) - 1/9*G(0,z)*Pi^2 + 2/3*G(0,z)*
         G(1 - z,0,y) - 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,
         0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 10/9*G(1,0,y) - 2/3*G(1,0,y
         )*i_*Pi - 10/9*G(1,0,z) - 2/3*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z,y
         ) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/3*G(1,1,0,z) )

       + e^2*y*z^-2 * (  - 4*G(1 - z,1 - z,1 - z,y) - 4*G(1 - z,1 - z,1 - z,0,
         y) + 4*G(1 - z,1 - z, - z,1 - z,y) + 34/3*G(1 - z,1 - z,y) + 4*G(1 - 
         z,1 - z,y)*i_*Pi - 4*G(1 - z,1 - z,0,1 - z,y) + 22/3*G(1 - z,1 - z,0,
         y) + 4*G(1 - z,1 - z,0,y)*i_*Pi - 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,
         1 - z,1,0,y) + 4*G(1 - z, - z,1 - z,1 - z,y) - 22/3*G(1 - z, - z,1 - 
         z,y) - 4*G(1 - z, - z,1 - z,y)*i_*Pi - 236/9*G(1 - z,y) + 7/3*G(1 - z
         ,y)*Pi^2 - 34/3*G(1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,1 - z,y) + 22/3*
         G(1 - z,0,1 - z,y) + 4*G(1 - z,0,1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,0
         ,y) + 4*G(1 - z,0, - z,1 - z,y) - 134/9*G(1 - z,0,y) + 7/3*G(1 - z,0,
         y)*Pi^2 - 22/3*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y) + 22/3*G(1
          - z,0,0,y) + 4*G(1 - z,0,0,y)*i_*Pi - 4*G(1 - z,0,0,0,y) + 4*G(1 - z
         ,0,1,0,y) - 22/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,
         1,0,0,y) + 4*G( - z,1 - z,1 - z,1 - z,y) - 22/3*G( - z,1 - z,1 - z,y)
          - 4*G( - z,1 - z,1 - z,y)*i_*Pi + 134/9*G( - z,1 - z,y) - 7/3*G( - z
         ,1 - z,y)*Pi^2 + 22/3*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,1 - z
         ,y) + 22/3*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,1 - z,y)*i_*Pi - 4*G(0,1
          - z,1 - z,y)*G(1,z) - 4*G(0,1 - z,1 - z,0,y) + 4*G(0,1 - z, - z,1 - 
         z,y) + 4*G(0,1 - z, - z,y)*G(1,z) - 134/9*G(0,1 - z,y) + 7/3*G(0,1 - 
         z,y)*Pi^2 - 22/3*G(0,1 - z,y)*i_*Pi + 22/3*G(0,1 - z,y)*G(1,z) + 4*G(
         0,1 - z,y)*G(1,z)*i_*Pi - 4*G(0,1 - z,y)*G(1,1,z) - 4*G(0,1 - z,0,1
          - z,y) + 22/3*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y)*i_*Pi - 4*G(0,1 - z,
         0,y)*G(1,z) - 4*G(0,1 - z,0,0,y) + 4*G(0,1 - z,1,0,y) + 4*G(0, - z,1
          - z,1 - z,y) - 22/3*G(0, - z,1 - z,y) - 4*G(0, - z,1 - z,y)*i_*Pi + 
         4*G(0, - z,1 - z,y)*G(1,z) - 22/3*G(0, - z,y)*G(1,z) - 4*G(0, - z,y)*
         G(1,z)*i_*Pi + 4*G(0, - z,y)*G(1,1,z) - 134/9*G(0,y)*G(1,z) + 7/3*G(0
         ,y)*G(1,z)*Pi^2 - 22/3*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,0,1,z) + 22/
         3*G(0,y)*G(1,1,z) + 4*G(0,y)*G(1,1,z)*i_*Pi - 4*G(0,y)*G(1,1,1,z) - 4
         *G(0,0,1 - z,1 - z,y) + 22/3*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*i_*Pi
          - 4*G(0,0,1 - z,y)*G(1,z) - 4*G(0,0,1 - z,0,y) + 4*G(0,0, - z,1 - z,
         y) + 4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(0,1,z) + 22/3*G(0,0,y)*G(1
         ,z) + 4*G(0,0,y)*G(1,z)*i_*Pi - 4*G(0,0,y)*G(1,1,z) - 4*G(0,0,0,1 - z
         ,y) - 4*G(0,0,0,y)*G(1,z) + 4*G(0,0,0,1,z) + 22/3*G(0,0,1,z) + 4*G(0,
         0,1,z)*i_*Pi - 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(0,y) + 4*G(0,
         0,1,0,y) - 4*G(0,0,1,1,z) + 134/9*G(0,1,z) - 7/3*G(0,1,z)*Pi^2 + 22/3
         *G(0,1,z)*i_*Pi + 4*G(0,1,z)*G(1 - z,1 - z,y) - 22/3*G(0,1,z)*G(1 - z
         ,y) - 4*G(0,1,z)*G(1 - z,y)*i_*Pi + 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,1
         ,z)*G(0,1 - z,y) - 22/3*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(0,y)*i_*Pi - 
         22/3*G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi + 4*G(0,1,0,0,y) - 4*G(0,1,0,1,z
         ) - 22/3*G(0,1,1,z) - 4*G(0,1,1,z)*i_*Pi + 4*G(0,1,1,z)*G(1 - z,y) + 
         4*G(0,1,1,z)*G(0,y) + 4*G(0,1,1,1,z) - 236/9*G(1,z) + 7/3*G(1,z)*Pi^2
          - 34/3*G(1,z)*i_*Pi + 4*G(1,z)*G(1 - z,1 - z, - z,y) - 4*G(1,z)*G(1
          - z,1 - z,y) - 4*G(1,z)*G(1 - z,1 - z,0,y) + 4*G(1,z)*G(1 - z, - z,1
          - z,y) - 22/3*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z, - z,y)*i_*
         Pi + 34/3*G(1,z)*G(1 - z,y) + 4*G(1,z)*G(1 - z,y)*i_*Pi - 4*G(1,z)*G(
         1 - z,0,1 - z,y) + 4*G(1,z)*G(1 - z,0, - z,y) + 22/3*G(1,z)*G(1 - z,0
         ,y) + 4*G(1,z)*G(1 - z,0,y)*i_*Pi - 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z
         )*G( - z,1 - z,1 - z,y) - 22/3*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G(
          - z,1 - z,y)*i_*Pi + 134/9*G(1,z)*G( - z,y) - 7/3*G(1,z)*G( - z,y)*
         Pi^2 + 22/3*G(1,z)*G( - z,y)*i_*Pi + 134/9*G(1,0,y) - 7/3*G(1,0,y)*
         Pi^2 + 22/3*G(1,0,y)*i_*Pi - 22/3*G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi + 4
         *G(1,0,0,0,y) - 4*G(1,0,0,1,z) - 22/3*G(1,0,1,z) - 4*G(1,0,1,z)*i_*Pi
          + 4*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,1,z) + 34/3*G(1,1,z) + 4*G(1,1
         ,z)*i_*Pi + 4*G(1,1,z)*G(1 - z, - z,y) - 4*G(1,1,z)*G(1 - z,y) - 4*G(
         1,1,z)*G(1 - z,0,y) + 4*G(1,1,z)*G( - z,1 - z,y) - 22/3*G(1,1,z)*G(
          - z,y) - 4*G(1,1,z)*G( - z,y)*i_*Pi + 4*G(1,1,0,1,z) - 4*G(1,1,1,z)
          + 4*G(1,1,1,z)*G( - z,y) )

       + e^2*y*z^-1 * (  - 148/9 + 7/6*Pi^2 - 20/3*i_*Pi + 6*G(1 - z,1 - z,1
          - z,y) + 6*G(1 - z,1 - z,1 - z,0,y) - 6*G(1 - z,1 - z, - z,1 - z,y)
          - 18*G(1 - z,1 - z,y) - 6*G(1 - z,1 - z,y)*i_*Pi + 6*G(1 - z,1 - z,0
         ,1 - z,y) - 28/3*G(1 - z,1 - z,0,y) - 6*G(1 - z,1 - z,0,y)*i_*Pi + 6*
         G(1 - z,1 - z,0,0,y) - 6*G(1 - z,1 - z,1,0,y) - 6*G(1 - z, - z,1 - z,
         1 - z,y) + 28/3*G(1 - z, - z,1 - z,y) + 6*G(1 - z, - z,1 - z,y)*i_*Pi
          + 128/3*G(1 - z,y) - 7/2*G(1 - z,y)*Pi^2 + 18*G(1 - z,y)*i_*Pi + 6*
         G(1 - z,0,1 - z,1 - z,y) - 28/3*G(1 - z,0,1 - z,y) - 6*G(1 - z,0,1 - 
         z,y)*i_*Pi + 6*G(1 - z,0,1 - z,0,y) - 6*G(1 - z,0, - z,1 - z,y) + 170/
         9*G(1 - z,0,y) - 7/2*G(1 - z,0,y)*Pi^2 + 28/3*G(1 - z,0,y)*i_*Pi + 6*
         G(1 - z,0,0,1 - z,y) - 28/3*G(1 - z,0,0,y) - 6*G(1 - z,0,0,y)*i_*Pi
          + 6*G(1 - z,0,0,0,y) - 6*G(1 - z,0,1,0,y) + 28/3*G(1 - z,1,0,y) + 6*
         G(1 - z,1,0,y)*i_*Pi - 6*G(1 - z,1,0,0,y) - 6*G( - z,1 - z,1 - z,1 - 
         z,y) + 28/3*G( - z,1 - z,1 - z,y) + 6*G( - z,1 - z,1 - z,y)*i_*Pi - 
         170/9*G( - z,1 - z,y) + 7/2*G( - z,1 - z,y)*Pi^2 - 28/3*G( - z,1 - z,
         y)*i_*Pi + 6*G(0,1 - z,1 - z,1 - z,y) - 28/3*G(0,1 - z,1 - z,y) - 6*
         G(0,1 - z,1 - z,y)*i_*Pi + 6*G(0,1 - z,1 - z,y)*G(1,z) + 6*G(0,1 - z,
         1 - z,0,y) - 6*G(0,1 - z, - z,1 - z,y) - 6*G(0,1 - z, - z,y)*G(1,z)
          + 170/9*G(0,1 - z,y) - 7/2*G(0,1 - z,y)*Pi^2 + 28/3*G(0,1 - z,y)*i_*
         Pi - 28/3*G(0,1 - z,y)*G(1,z) - 6*G(0,1 - z,y)*G(1,z)*i_*Pi + 6*G(0,1
          - z,y)*G(1,1,z) + 6*G(0,1 - z,0,1 - z,y) - 28/3*G(0,1 - z,0,y) - 6*
         G(0,1 - z,0,y)*i_*Pi + 6*G(0,1 - z,0,y)*G(1,z) + 6*G(0,1 - z,0,0,y)
          - 6*G(0,1 - z,1,0,y) - 6*G(0, - z,1 - z,1 - z,y) + 28/3*G(0, - z,1
          - z,y) + 6*G(0, - z,1 - z,y)*i_*Pi - 6*G(0, - z,1 - z,y)*G(1,z) + 28/
         3*G(0, - z,y)*G(1,z) + 6*G(0, - z,y)*G(1,z)*i_*Pi - 6*G(0, - z,y)*G(1
         ,1,z) - 36*G(0,y) + 7/2*G(0,y)*Pi^2 - 16*G(0,y)*i_*Pi + 170/9*G(0,y)*
         G(1,z) - 7/2*G(0,y)*G(1,z)*Pi^2 + 28/3*G(0,y)*G(1,z)*i_*Pi - 6*G(0,y)
         *G(1,0,1,z) - 28/3*G(0,y)*G(1,1,z) - 6*G(0,y)*G(1,1,z)*i_*Pi + 6*G(0,
         y)*G(1,1,1,z) + 6*G(0,0,1 - z,1 - z,y) - 28/3*G(0,0,1 - z,y) - 6*G(0,
         0,1 - z,y)*i_*Pi + 6*G(0,0,1 - z,y)*G(1,z) + 6*G(0,0,1 - z,0,y) - 6*
         G(0,0, - z,1 - z,y) - 6*G(0,0, - z,y)*G(1,z) + 16*G(0,0,y) + 6*G(0,0,
         y)*i_*Pi - 6*G(0,0,y)*G(0,1,z) - 28/3*G(0,0,y)*G(1,z) - 6*G(0,0,y)*G(
         1,z)*i_*Pi + 6*G(0,0,y)*G(1,1,z) + 6*G(0,0,0,1 - z,y) - 6*G(0,0,0,y)
          + 6*G(0,0,0,y)*G(1,z) - 6*G(0,0,0,1,z) - 28/3*G(0,0,1,z) - 6*G(0,0,1
         ,z)*i_*Pi + 6*G(0,0,1,z)*G(1 - z,y) + 6*G(0,0,1,z)*G(0,y) - 6*G(0,0,1
         ,0,y) + 6*G(0,0,1,1,z) - 170/9*G(0,1,z) + 7/2*G(0,1,z)*Pi^2 - 28/3*G(
         0,1,z)*i_*Pi - 6*G(0,1,z)*G(1 - z,1 - z,y) + 28/3*G(0,1,z)*G(1 - z,y)
          + 6*G(0,1,z)*G(1 - z,y)*i_*Pi - 6*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)
         *G(0,1 - z,y) + 28/3*G(0,1,z)*G(0,y) + 6*G(0,1,z)*G(0,y)*i_*Pi + 28/3
         *G(0,1,0,y) + 6*G(0,1,0,y)*i_*Pi - 6*G(0,1,0,0,y) + 6*G(0,1,0,1,z) + 
         28/3*G(0,1,1,z) + 6*G(0,1,1,z)*i_*Pi - 6*G(0,1,1,z)*G(1 - z,y) - 6*G(
         0,1,1,z)*G(0,y) - 6*G(0,1,1,1,z) + 128/3*G(1,z) - 7/2*G(1,z)*Pi^2 + 
         18*G(1,z)*i_*Pi - 6*G(1,z)*G(1 - z,1 - z, - z,y) + 6*G(1,z)*G(1 - z,1
          - z,y) + 6*G(1,z)*G(1 - z,1 - z,0,y) - 6*G(1,z)*G(1 - z, - z,1 - z,y
         ) + 28/3*G(1,z)*G(1 - z, - z,y) + 6*G(1,z)*G(1 - z, - z,y)*i_*Pi - 18
         *G(1,z)*G(1 - z,y) - 6*G(1,z)*G(1 - z,y)*i_*Pi + 6*G(1,z)*G(1 - z,0,1
          - z,y) - 6*G(1,z)*G(1 - z,0, - z,y) - 28/3*G(1,z)*G(1 - z,0,y) - 6*
         G(1,z)*G(1 - z,0,y)*i_*Pi + 6*G(1,z)*G(1 - z,0,0,y) - 6*G(1,z)*G( - z
         ,1 - z,1 - z,y) + 28/3*G(1,z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,1 - z
         ,y)*i_*Pi - 170/9*G(1,z)*G( - z,y) + 7/2*G(1,z)*G( - z,y)*Pi^2 - 28/3
         *G(1,z)*G( - z,y)*i_*Pi - 170/9*G(1,0,y) + 7/2*G(1,0,y)*Pi^2 - 28/3*
         G(1,0,y)*i_*Pi + 28/3*G(1,0,0,y) + 6*G(1,0,0,y)*i_*Pi - 6*G(1,0,0,0,y
         ) + 6*G(1,0,0,1,z) + 28/3*G(1,0,1,z) + 6*G(1,0,1,z)*i_*Pi - 6*G(1,0,1
         ,z)*G(1 - z,y) - 6*G(1,0,1,1,z) - 18*G(1,1,z) - 6*G(1,1,z)*i_*Pi - 6*
         G(1,1,z)*G(1 - z, - z,y) + 6*G(1,1,z)*G(1 - z,y) + 6*G(1,1,z)*G(1 - z
         ,0,y) - 6*G(1,1,z)*G( - z,1 - z,y) + 28/3*G(1,1,z)*G( - z,y) + 6*G(1,
         1,z)*G( - z,y)*i_*Pi - 6*G(1,1,0,1,z) + 6*G(1,1,1,z) - 6*G(1,1,1,z)*
         G( - z,y) )

       + e^2*y^2*z^-3 * (  - 4*G(1 - z,1 - z,1 - z,0,y) + 4*G(1 - z,1 - z, - z
         ,1 - z,y) - 4*G(1 - z,1 - z,0,1 - z,y) + 22/3*G(1 - z,1 - z,0,y) + 4*
         G(1 - z,1 - z,0,y)*i_*Pi - 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1
         ,0,y) + 4*G(1 - z, - z,1 - z,1 - z,y) - 22/3*G(1 - z, - z,1 - z,y) - 
         4*G(1 - z, - z,1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,1 - z,y) + 22/3*G(1
          - z,0,1 - z,y) + 4*G(1 - z,0,1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,0,y)
          + 4*G(1 - z,0, - z,1 - z,y) - 134/9*G(1 - z,0,y) + 7/3*G(1 - z,0,y)*
         Pi^2 - 22/3*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y) + 22/3*G(1 - 
         z,0,0,y) + 4*G(1 - z,0,0,y)*i_*Pi - 4*G(1 - z,0,0,0,y) + 4*G(1 - z,0,
         1,0,y) - 22/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0
         ,0,y) + 4*G( - z,1 - z,1 - z,1 - z,y) - 22/3*G( - z,1 - z,1 - z,y) - 
         4*G( - z,1 - z,1 - z,y)*i_*Pi + 134/9*G( - z,1 - z,y) - 7/3*G( - z,1
          - z,y)*Pi^2 + 22/3*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,1 - z,y
         ) + 22/3*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,1 - z,y)*i_*Pi - 4*G(0,1 - 
         z,1 - z,y)*G(1,z) - 4*G(0,1 - z,1 - z,0,y) + 4*G(0,1 - z, - z,1 - z,y
         ) + 4*G(0,1 - z, - z,y)*G(1,z) - 134/9*G(0,1 - z,y) + 7/3*G(0,1 - z,y
         )*Pi^2 - 22/3*G(0,1 - z,y)*i_*Pi + 22/3*G(0,1 - z,y)*G(1,z) + 4*G(0,1
          - z,y)*G(1,z)*i_*Pi - 4*G(0,1 - z,y)*G(1,1,z) - 4*G(0,1 - z,0,1 - z,
         y) + 22/3*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y)*i_*Pi - 4*G(0,1 - z,0,y)*
         G(1,z) - 4*G(0,1 - z,0,0,y) + 4*G(0,1 - z,1,0,y) + 4*G(0, - z,1 - z,1
          - z,y) - 22/3*G(0, - z,1 - z,y) - 4*G(0, - z,1 - z,y)*i_*Pi + 4*G(0,
          - z,1 - z,y)*G(1,z) - 22/3*G(0, - z,y)*G(1,z) - 4*G(0, - z,y)*G(1,z)
         *i_*Pi + 4*G(0, - z,y)*G(1,1,z) - 134/9*G(0,y)*G(1,z) + 7/3*G(0,y)*G(
         1,z)*Pi^2 - 22/3*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,0,1,z) + 22/3*G(0
         ,y)*G(1,1,z) + 4*G(0,y)*G(1,1,z)*i_*Pi - 4*G(0,y)*G(1,1,1,z) - 4*G(0,
         0,1 - z,1 - z,y) + 22/3*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*i_*Pi - 4*
         G(0,0,1 - z,y)*G(1,z) - 4*G(0,0,1 - z,0,y) + 4*G(0,0, - z,1 - z,y) + 
         4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(0,1,z) + 22/3*G(0,0,y)*G(1,z)
          + 4*G(0,0,y)*G(1,z)*i_*Pi - 4*G(0,0,y)*G(1,1,z) - 4*G(0,0,0,1 - z,y)
          - 4*G(0,0,0,y)*G(1,z) + 4*G(0,0,0,1,z) + 22/3*G(0,0,1,z) + 4*G(0,0,1
         ,z)*i_*Pi - 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(0,y) + 4*G(0,0,1
         ,0,y) - 4*G(0,0,1,1,z) + 134/9*G(0,1,z) - 7/3*G(0,1,z)*Pi^2 + 22/3*G(
         0,1,z)*i_*Pi + 4*G(0,1,z)*G(1 - z,1 - z,y) - 22/3*G(0,1,z)*G(1 - z,y)
          - 4*G(0,1,z)*G(1 - z,y)*i_*Pi + 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,1,z)
         *G(0,1 - z,y) - 22/3*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(0,y)*i_*Pi - 22/3
         *G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi + 4*G(0,1,0,0,y) - 4*G(0,1,0,1,z) - 
         22/3*G(0,1,1,z) - 4*G(0,1,1,z)*i_*Pi + 4*G(0,1,1,z)*G(1 - z,y) + 4*G(
         0,1,1,z)*G(0,y) + 4*G(0,1,1,1,z) + 4*G(1,z)*G(1 - z,1 - z, - z,y) - 4
         *G(1,z)*G(1 - z,1 - z,0,y) + 4*G(1,z)*G(1 - z, - z,1 - z,y) - 22/3*G(
         1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z, - z,y)*i_*Pi - 4*G(1,z)*G(1
          - z,0,1 - z,y) + 4*G(1,z)*G(1 - z,0, - z,y) + 22/3*G(1,z)*G(1 - z,0,
         y) + 4*G(1,z)*G(1 - z,0,y)*i_*Pi - 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)
         *G( - z,1 - z,1 - z,y) - 22/3*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi + 134/9*G(1,z)*G( - z,y) - 7/3*G(1,z)*G( - z,y)*Pi^2
          + 22/3*G(1,z)*G( - z,y)*i_*Pi + 134/9*G(1,0,y) - 7/3*G(1,0,y)*Pi^2
          + 22/3*G(1,0,y)*i_*Pi - 22/3*G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi + 4*G(1
         ,0,0,0,y) - 4*G(1,0,0,1,z) - 22/3*G(1,0,1,z) - 4*G(1,0,1,z)*i_*Pi + 4
         *G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,1,z) + 4*G(1,1,z)*G(1 - z, - z,y)
          - 4*G(1,1,z)*G(1 - z,0,y) + 4*G(1,1,z)*G( - z,1 - z,y) - 22/3*G(1,1,
         z)*G( - z,y) - 4*G(1,1,z)*G( - z,y)*i_*Pi + 4*G(1,1,0,1,z) + 4*G(1,1,
         1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * ( 4*G(1 - z,1 - z,1 - z,y) + 8*G(1 - z,1 - z,1 - z,0,y
         ) - 8*G(1 - z,1 - z, - z,1 - z,y) - 34/3*G(1 - z,1 - z,y) - 4*G(1 - z
         ,1 - z,y)*i_*Pi + 8*G(1 - z,1 - z,0,1 - z,y) - 44/3*G(1 - z,1 - z,0,y
         ) - 8*G(1 - z,1 - z,0,y)*i_*Pi + 8*G(1 - z,1 - z,0,0,y) - 8*G(1 - z,1
          - z,1,0,y) - 8*G(1 - z, - z,1 - z,1 - z,y) + 44/3*G(1 - z, - z,1 - z
         ,y) + 8*G(1 - z, - z,1 - z,y)*i_*Pi + 236/9*G(1 - z,y) - 7/3*G(1 - z,
         y)*Pi^2 + 34/3*G(1 - z,y)*i_*Pi + 8*G(1 - z,0,1 - z,1 - z,y) - 44/3*
         G(1 - z,0,1 - z,y) - 8*G(1 - z,0,1 - z,y)*i_*Pi + 8*G(1 - z,0,1 - z,0
         ,y) - 8*G(1 - z,0, - z,1 - z,y) + 268/9*G(1 - z,0,y) - 14/3*G(1 - z,0
         ,y)*Pi^2 + 44/3*G(1 - z,0,y)*i_*Pi + 8*G(1 - z,0,0,1 - z,y) - 44/3*G(
         1 - z,0,0,y) - 8*G(1 - z,0,0,y)*i_*Pi + 8*G(1 - z,0,0,0,y) - 8*G(1 - 
         z,0,1,0,y) + 44/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,y)*i_*Pi - 8*G(1 - z
         ,1,0,0,y) - 8*G( - z,1 - z,1 - z,1 - z,y) + 44/3*G( - z,1 - z,1 - z,y
         ) + 8*G( - z,1 - z,1 - z,y)*i_*Pi - 268/9*G( - z,1 - z,y) + 14/3*G(
          - z,1 - z,y)*Pi^2 - 44/3*G( - z,1 - z,y)*i_*Pi + 8*G(0,1 - z,1 - z,1
          - z,y) - 44/3*G(0,1 - z,1 - z,y) - 8*G(0,1 - z,1 - z,y)*i_*Pi + 8*G(
         0,1 - z,1 - z,y)*G(1,z) + 8*G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1
          - z,y) - 8*G(0,1 - z, - z,y)*G(1,z) + 268/9*G(0,1 - z,y) - 14/3*G(0,
         1 - z,y)*Pi^2 + 44/3*G(0,1 - z,y)*i_*Pi - 44/3*G(0,1 - z,y)*G(1,z) - 
         8*G(0,1 - z,y)*G(1,z)*i_*Pi + 8*G(0,1 - z,y)*G(1,1,z) + 8*G(0,1 - z,0
         ,1 - z,y) - 44/3*G(0,1 - z,0,y) - 8*G(0,1 - z,0,y)*i_*Pi + 8*G(0,1 - 
         z,0,y)*G(1,z) + 8*G(0,1 - z,0,0,y) - 8*G(0,1 - z,1,0,y) - 8*G(0, - z,
         1 - z,1 - z,y) + 44/3*G(0, - z,1 - z,y) + 8*G(0, - z,1 - z,y)*i_*Pi
          - 8*G(0, - z,1 - z,y)*G(1,z) + 44/3*G(0, - z,y)*G(1,z) + 8*G(0, - z,
         y)*G(1,z)*i_*Pi - 8*G(0, - z,y)*G(1,1,z) - 236/9*G(0,y) + 7/3*G(0,y)*
         Pi^2 - 34/3*G(0,y)*i_*Pi + 268/9*G(0,y)*G(1,z) - 14/3*G(0,y)*G(1,z)*
         Pi^2 + 44/3*G(0,y)*G(1,z)*i_*Pi - 8*G(0,y)*G(1,0,1,z) - 44/3*G(0,y)*
         G(1,1,z) - 8*G(0,y)*G(1,1,z)*i_*Pi + 8*G(0,y)*G(1,1,1,z) + 8*G(0,0,1
          - z,1 - z,y) - 44/3*G(0,0,1 - z,y) - 8*G(0,0,1 - z,y)*i_*Pi + 8*G(0,
         0,1 - z,y)*G(1,z) + 8*G(0,0,1 - z,0,y) - 8*G(0,0, - z,1 - z,y) - 8*G(
         0,0, - z,y)*G(1,z) + 34/3*G(0,0,y) + 4*G(0,0,y)*i_*Pi - 8*G(0,0,y)*G(
         0,1,z) - 44/3*G(0,0,y)*G(1,z) - 8*G(0,0,y)*G(1,z)*i_*Pi + 8*G(0,0,y)*
         G(1,1,z) + 8*G(0,0,0,1 - z,y) - 4*G(0,0,0,y) + 8*G(0,0,0,y)*G(1,z) - 
         8*G(0,0,0,1,z) - 44/3*G(0,0,1,z) - 8*G(0,0,1,z)*i_*Pi + 8*G(0,0,1,z)*
         G(1 - z,y) + 8*G(0,0,1,z)*G(0,y) - 8*G(0,0,1,0,y) + 8*G(0,0,1,1,z) - 
         268/9*G(0,1,z) + 14/3*G(0,1,z)*Pi^2 - 44/3*G(0,1,z)*i_*Pi - 8*G(0,1,z
         )*G(1 - z,1 - z,y) + 44/3*G(0,1,z)*G(1 - z,y) + 8*G(0,1,z)*G(1 - z,y)
         *i_*Pi - 8*G(0,1,z)*G(1 - z,0,y) - 8*G(0,1,z)*G(0,1 - z,y) + 44/3*G(0
         ,1,z)*G(0,y) + 8*G(0,1,z)*G(0,y)*i_*Pi + 44/3*G(0,1,0,y) + 8*G(0,1,0,
         y)*i_*Pi - 8*G(0,1,0,0,y) + 8*G(0,1,0,1,z) + 44/3*G(0,1,1,z) + 8*G(0,
         1,1,z)*i_*Pi - 8*G(0,1,1,z)*G(1 - z,y) - 8*G(0,1,1,z)*G(0,y) - 8*G(0,
         1,1,1,z) + 236/9*G(1,z) - 7/3*G(1,z)*Pi^2 + 34/3*G(1,z)*i_*Pi - 8*G(1
         ,z)*G(1 - z,1 - z, - z,y) + 4*G(1,z)*G(1 - z,1 - z,y) + 8*G(1,z)*G(1
          - z,1 - z,0,y) - 8*G(1,z)*G(1 - z, - z,1 - z,y) + 44/3*G(1,z)*G(1 - 
         z, - z,y) + 8*G(1,z)*G(1 - z, - z,y)*i_*Pi - 34/3*G(1,z)*G(1 - z,y)
          - 4*G(1,z)*G(1 - z,y)*i_*Pi + 8*G(1,z)*G(1 - z,0,1 - z,y) - 8*G(1,z)
         *G(1 - z,0, - z,y) - 44/3*G(1,z)*G(1 - z,0,y) - 8*G(1,z)*G(1 - z,0,y)
         *i_*Pi + 8*G(1,z)*G(1 - z,0,0,y) - 8*G(1,z)*G( - z,1 - z,1 - z,y) + 
         44/3*G(1,z)*G( - z,1 - z,y) + 8*G(1,z)*G( - z,1 - z,y)*i_*Pi - 268/9*
         G(1,z)*G( - z,y) + 14/3*G(1,z)*G( - z,y)*Pi^2 - 44/3*G(1,z)*G( - z,y)
         *i_*Pi - 268/9*G(1,0,y) + 14/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 
         44/3*G(1,0,0,y) + 8*G(1,0,0,y)*i_*Pi - 8*G(1,0,0,0,y) + 8*G(1,0,0,1,z
         ) + 44/3*G(1,0,1,z) + 8*G(1,0,1,z)*i_*Pi - 8*G(1,0,1,z)*G(1 - z,y) - 
         8*G(1,0,1,1,z) - 34/3*G(1,1,z) - 4*G(1,1,z)*i_*Pi - 8*G(1,1,z)*G(1 - 
         z, - z,y) + 4*G(1,1,z)*G(1 - z,y) + 8*G(1,1,z)*G(1 - z,0,y) - 8*G(1,1
         ,z)*G( - z,1 - z,y) + 44/3*G(1,1,z)*G( - z,y) + 8*G(1,1,z)*G( - z,y)*
         i_*Pi - 8*G(1,1,0,1,z) + 4*G(1,1,1,z) - 8*G(1,1,1,z)*G( - z,y) )

       + e^2*y^3*z^-3 * ( 4*G(1 - z,1 - z,1 - z,0,y) - 4*G(1 - z,1 - z, - z,1
          - z,y) + 4*G(1 - z,1 - z,0,1 - z,y) - 22/3*G(1 - z,1 - z,0,y) - 4*G(
         1 - z,1 - z,0,y)*i_*Pi + 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0
         ,y) - 4*G(1 - z, - z,1 - z,1 - z,y) + 22/3*G(1 - z, - z,1 - z,y) + 4*
         G(1 - z, - z,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,1 - z,y) - 22/3*G(1
          - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,0,y)
          - 4*G(1 - z,0, - z,1 - z,y) + 134/9*G(1 - z,0,y) - 7/3*G(1 - z,0,y)*
         Pi^2 + 22/3*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) - 22/3*G(1 - 
         z,0,0,y) - 4*G(1 - z,0,0,y)*i_*Pi + 4*G(1 - z,0,0,0,y) - 4*G(1 - z,0,
         1,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0
         ,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) + 22/3*G( - z,1 - z,1 - z,y) + 
         4*G( - z,1 - z,1 - z,y)*i_*Pi - 134/9*G( - z,1 - z,y) + 7/3*G( - z,1
          - z,y)*Pi^2 - 22/3*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,1 - z,y
         ) - 22/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,y)*i_*Pi + 4*G(0,1 - 
         z,1 - z,y)*G(1,z) + 4*G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y
         ) - 4*G(0,1 - z, - z,y)*G(1,z) + 134/9*G(0,1 - z,y) - 7/3*G(0,1 - z,y
         )*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 22/3*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,y)*G(1,z)*i_*Pi + 4*G(0,1 - z,y)*G(1,1,z) + 4*G(0,1 - z,0,1 - z,
         y) - 22/3*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*i_*Pi + 4*G(0,1 - z,0,y)*
         G(1,z) + 4*G(0,1 - z,0,0,y) - 4*G(0,1 - z,1,0,y) - 4*G(0, - z,1 - z,1
          - z,y) + 22/3*G(0, - z,1 - z,y) + 4*G(0, - z,1 - z,y)*i_*Pi - 4*G(0,
          - z,1 - z,y)*G(1,z) + 22/3*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,z)
         *i_*Pi - 4*G(0, - z,y)*G(1,1,z) + 134/9*G(0,y)*G(1,z) - 7/3*G(0,y)*G(
         1,z)*Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,0,1,z) - 22/3*G(0
         ,y)*G(1,1,z) - 4*G(0,y)*G(1,1,z)*i_*Pi + 4*G(0,y)*G(1,1,1,z) + 4*G(0,
         0,1 - z,1 - z,y) - 22/3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*i_*Pi + 4*
         G(0,0,1 - z,y)*G(1,z) + 4*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 
         4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(0,1,z) - 22/3*G(0,0,y)*G(1,z)
          - 4*G(0,0,y)*G(1,z)*i_*Pi + 4*G(0,0,y)*G(1,1,z) + 4*G(0,0,0,1 - z,y)
          + 4*G(0,0,0,y)*G(1,z) - 4*G(0,0,0,1,z) - 22/3*G(0,0,1,z) - 4*G(0,0,1
         ,z)*i_*Pi + 4*G(0,0,1,z)*G(1 - z,y) + 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1
         ,0,y) + 4*G(0,0,1,1,z) - 134/9*G(0,1,z) + 7/3*G(0,1,z)*Pi^2 - 22/3*G(
         0,1,z)*i_*Pi - 4*G(0,1,z)*G(1 - z,1 - z,y) + 22/3*G(0,1,z)*G(1 - z,y)
          + 4*G(0,1,z)*G(1 - z,y)*i_*Pi - 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)
         *G(0,1 - z,y) + 22/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(0,y)*i_*Pi + 22/3
         *G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi - 4*G(0,1,0,0,y) + 4*G(0,1,0,1,z) + 
         22/3*G(0,1,1,z) + 4*G(0,1,1,z)*i_*Pi - 4*G(0,1,1,z)*G(1 - z,y) - 4*G(
         0,1,1,z)*G(0,y) - 4*G(0,1,1,1,z) - 4*G(1,z)*G(1 - z,1 - z, - z,y) + 4
         *G(1,z)*G(1 - z,1 - z,0,y) - 4*G(1,z)*G(1 - z, - z,1 - z,y) + 22/3*G(
         1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z, - z,y)*i_*Pi + 4*G(1,z)*G(1
          - z,0,1 - z,y) - 4*G(1,z)*G(1 - z,0, - z,y) - 22/3*G(1,z)*G(1 - z,0,
         y) - 4*G(1,z)*G(1 - z,0,y)*i_*Pi + 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)
         *G( - z,1 - z,1 - z,y) + 22/3*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi - 134/9*G(1,z)*G( - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2
          - 22/3*G(1,z)*G( - z,y)*i_*Pi - 134/9*G(1,0,y) + 7/3*G(1,0,y)*Pi^2
          - 22/3*G(1,0,y)*i_*Pi + 22/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi - 4*G(1
         ,0,0,0,y) + 4*G(1,0,0,1,z) + 22/3*G(1,0,1,z) + 4*G(1,0,1,z)*i_*Pi - 4
         *G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1,1,z) - 4*G(1,1,z)*G(1 - z, - z,y)
          + 4*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,z)*G( - z,1 - z,y) + 22/3*G(1,1,
         z)*G( - z,y) + 4*G(1,1,z)*G( - z,y)*i_*Pi - 4*G(1,1,0,1,z) - 4*G(1,1,
         1,z)*G( - z,y) )

       - 2 + 2*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - z,y
         ) - 2*G(0,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) + 2*G(1,z) - 2*G(1,z)*G(
          - z,y) - 2*G(1,0,y) ;
g [alpha3_1L] =  + z^-2 * ( 4*G(1 - z,y) + 4*G(1,z) )

       + z^-1*[y+z]^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + z^-1 * ( 2 )

       + [y+z]^-2 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + [y+z]^-1 * (  - 2 )

       + y*z^-3 * ( 4*G(1 - z,0,y) - 4*G( - z,1 - z,y) + 4*G(0,1 - z,y) + 4*G(
         0,y)*G(1,z) - 4*G(0,1,z) - 4*G(1,z)*G( - z,y) - 4*G(1,0,y) )

       + y*z^-2 * (  - 8*G(1 - z,y) - 4*G(1 - z,0,y) + 4*G( - z,1 - z,y) - 4*
         G(0,1 - z,y) + 4*G(0,y) - 4*G(0,y)*G(1,z) + 4*G(0,1,z) - 8*G(1,z) + 4
         *G(1,z)*G( - z,y) + 4*G(1,0,y) )

       + y*z^-1 * (  - 2 + 2*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y)
          + 2*G(0,1 - z,y) - 2*G(0,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) + 2*G(1,z
         ) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + y^2*z^-3 * (  - 8*G(1 - z,0,y) + 8*G( - z,1 - z,y) - 8*G(0,1 - z,y)
          - 8*G(0,y)*G(1,z) + 8*G(0,1,z) + 8*G(1,z)*G( - z,y) + 8*G(1,0,y) )

       + y^2*z^-2 * ( 4*G(1 - z,y) + 4*G(1 - z,0,y) - 4*G( - z,1 - z,y) + 4*G(
         0,1 - z,y) - 4*G(0,y) + 4*G(0,y)*G(1,z) - 4*G(0,1,z) + 4*G(1,z) - 4*
         G(1,z)*G( - z,y) - 4*G(1,0,y) )

       + y^3*z^-3 * ( 4*G(1 - z,0,y) - 4*G( - z,1 - z,y) + 4*G(0,1 - z,y) + 4*
         G(0,y)*G(1,z) - 4*G(0,1,z) - 4*G(1,z)*G( - z,y) - 4*G(1,0,y) )

       + e*y^-2 * (  - 4/3*G( - z,1 - z,y) + 4/3*G(0,z)*G(1 - z,y) - 4/3*G(1,z
         )*G( - z,y) )

       + e*y^-2*z * ( 4/3*G( - z,1 - z,y) - 4/3*G(0,z)*G(1 - z,y) + 4/3*G(1,z)
         *G( - z,y) )

       + e*y^-1*z^-1 * ( 4/3*G(1 - z,y) + 4/3*G(1,z) )

       + e*y^-1 * (  - 4/3*G(1 - z,y) + 2/3*G( - z,1 - z,y) + 4/3*G(0,z) - 2/3
         *G(0,z)*G(1 - z,y) - 4/3*G(1,z) + 2/3*G(1,z)*G( - z,y) )

       + e*y^-1*z * ( 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(1,z)
         *G( - z,y) )

       + e*z^-2 * (  - 4*G(1 - z,1 - z,y) + 34/3*G(1 - z,y) + 4*G(1 - z,y)*i_*
         Pi + 34/3*G(1,z) + 4*G(1,z)*i_*Pi - 4*G(1,z)*G(1 - z,y) - 4*G(1,1,z)
          )

       + e*z^-1*[y+z]^-1 * ( 2*G(1 - z,1 - z,y) - 6*G(1 - z,y) - 2*G(1 - z,y)*
         i_*Pi - 6*G(1,z) - 2*G(1,z)*i_*Pi + 2*G(1,z)*G(1 - z,y) + 2*G(1,1,z)
          )

       + e*z^-1 * ( 20/3 + 2*i_*Pi - 2*G(1 - z,y) - 2*G(1,z) )

       + e*[1-y-z]^-1 * ( 2/9*Pi^2 - 2/3*G(0,y) + 4/3*G(0,y)*G(0,z) - 4/3*G(1,
         0,y) - 4/3*G(1,0,z) )

       + e*[y+z]^-2 * ( 2*G(1 - z,1 - z,y) - 6*G(1 - z,y) - 2*G(1 - z,y)*i_*Pi
          - 6*G(1,z) - 2*G(1,z)*i_*Pi + 2*G(1,z)*G(1 - z,y) + 2*G(1,1,z) )

       + e*[y+z]^-1 * (  - 6 - 2*i_*Pi + 2*G(1 - z,y) + 2*G(1,z) )

       + e * (  - 2/9*Pi^2 - 2/3*G(1 - z,y) - 4/3*G( - z,1 - z,y) + 2/3*G(0,y)
          - 4/3*G(0,y)*G(0,z) + 4/3*G(0,z)*G(1 - z,y) - 2/3*G(1,z) - 4/3*G(1,z
         )*G( - z,y) + 4/3*G(1,0,y) + 4/3*G(1,0,z) )

       + e*z*[1-y-z]^-2 * (  - 1/9*Pi^2 - 2/3*G(0,y)*G(0,z) + 2/3*G(1,0,y) + 2/
         3*G(1,0,z) )

       + e*z*[1-y-z]^-1 * (  - 1/9*Pi^2 + 2/3*G(0,y) - 2/3*G(0,y)*G(0,z) - 2/3
         *G(0,z) + 2/3*G(1,0,y) + 2/3*G(1,0,z) )

       + e*z^2*[1-y-z]^-2 * ( 1/9*Pi^2 + 2/3*G(0,y)*G(0,z) - 2/3*G(1,0,y) - 2/
         3*G(1,0,z) )

       + e*y*z^-3 * (  - 4*G(1 - z,1 - z,0,y) + 4*G(1 - z, - z,1 - z,y) - 4*G(
         1 - z,0,1 - z,y) + 22/3*G(1 - z,0,y) + 4*G(1 - z,0,y)*i_*Pi - 4*G(1
          - z,0,0,y) + 4*G(1 - z,1,0,y) + 4*G( - z,1 - z,1 - z,y) - 22/3*G( - 
         z,1 - z,y) - 4*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,y) + 22/3*G(
         0,1 - z,y) + 4*G(0,1 - z,y)*i_*Pi - 4*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) + 22/3*G(0,y)*
         G(1,z) + 4*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,1,z) - 4*G(0,0,1 - z,y)
          - 4*G(0,0,y)*G(1,z) - 4*G(0,0,1,z) - 22/3*G(0,1,z) - 4*G(0,1,z)*i_*
         Pi + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0
         ,1,1,z) + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,0,y) + 4*G(1,z)
         *G( - z,1 - z,y) - 22/3*G(1,z)*G( - z,y) - 4*G(1,z)*G( - z,y)*i_*Pi
          - 22/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi + 4*G(1,0,0,y) + 4*G(1,0,1,z) + 4
         *G(1,1,z)*G( - z,y) )

       + e*y*z^-2 * ( 8*G(1 - z,1 - z,y) + 4*G(1 - z,1 - z,0,y) - 4*G(1 - z,
          - z,1 - z,y) - 68/3*G(1 - z,y) - 8*G(1 - z,y)*i_*Pi + 4*G(1 - z,0,1
          - z,y) - 22/3*G(1 - z,0,y) - 4*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,y)
          - 4*G(1 - z,1,0,y) - 4*G( - z,1 - z,1 - z,y) + 22/3*G( - z,1 - z,y)
          + 4*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,y) - 22/3*G(0,1 - z,y)
          - 4*G(0,1 - z,y)*i_*Pi + 4*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,0,y) - 
         4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) + 34/3*G(0,y) + 4*G(0,y)*
         i_*Pi - 22/3*G(0,y)*G(1,z) - 4*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,1,z
         ) + 4*G(0,0,1 - z,y) - 4*G(0,0,y) + 4*G(0,0,y)*G(1,z) + 4*G(0,0,1,z)
          + 22/3*G(0,1,z) + 4*G(0,1,z)*i_*Pi - 4*G(0,1,z)*G(1 - z,y) - 4*G(0,1
         ,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0,1,1,z) - 68/3*G(1,z) - 8*G(1,z)*i_*
         Pi - 4*G(1,z)*G(1 - z, - z,y) + 8*G(1,z)*G(1 - z,y) + 4*G(1,z)*G(1 - 
         z,0,y) - 4*G(1,z)*G( - z,1 - z,y) + 22/3*G(1,z)*G( - z,y) + 4*G(1,z)*
         G( - z,y)*i_*Pi + 22/3*G(1,0,y) + 4*G(1,0,y)*i_*Pi - 4*G(1,0,0,y) - 4
         *G(1,0,1,z) + 8*G(1,1,z) - 4*G(1,1,z)*G( - z,y) )

       + e*y*z^-1 * (  - 20/3 - 2*i_*Pi - 2*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z
         ,0,y) + 2*G(1 - z, - z,1 - z,y) + 20/3*G(1 - z,y) + 2*G(1 - z,y)*i_*
         Pi - 2*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,y) + 2*G(1 - z,0,y)*i_*Pi - 2
         *G(1 - z,0,0,y) + 2*G(1 - z,1,0,y) + 2*G( - z,1 - z,1 - z,y) - 2*G(
          - z,1 - z,y) - 2*G( - z,1 - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,y) + 2*G(
         0,1 - z,y) + 2*G(0,1 - z,y)*i_*Pi - 2*G(0,1 - z,y)*G(1,z) - 2*G(0,1
          - z,0,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) - 14/3*G(0,y)
          - 2*G(0,y)*i_*Pi + 2*G(0,y)*G(1,z) + 2*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y
         )*G(1,1,z) - 2*G(0,0,1 - z,y) + 2*G(0,0,y) - 2*G(0,0,y)*G(1,z) - 2*G(
         0,0,1,z) - 2*G(0,1,z) - 2*G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,y) + 2*
         G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,1,z) + 20/3*G(1,z) + 2*G(1,z
         )*i_*Pi + 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1 - z,y) - 2*G(1,z)*
         G(1 - z,0,y) + 2*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,y) - 2*G(1,
         z)*G( - z,y)*i_*Pi - 2*G(1,0,y) - 2*G(1,0,y)*i_*Pi + 2*G(1,0,0,y) + 2
         *G(1,0,1,z) - 2*G(1,1,z) + 2*G(1,1,z)*G( - z,y) )

       + e*y^2*z^-3 * ( 8*G(1 - z,1 - z,0,y) - 8*G(1 - z, - z,1 - z,y) + 8*G(1
          - z,0,1 - z,y) - 44/3*G(1 - z,0,y) - 8*G(1 - z,0,y)*i_*Pi + 8*G(1 - 
         z,0,0,y) - 8*G(1 - z,1,0,y) - 8*G( - z,1 - z,1 - z,y) + 44/3*G( - z,1
          - z,y) + 8*G( - z,1 - z,y)*i_*Pi + 8*G(0,1 - z,1 - z,y) - 44/3*G(0,1
          - z,y) - 8*G(0,1 - z,y)*i_*Pi + 8*G(0,1 - z,y)*G(1,z) + 8*G(0,1 - z,
         0,y) - 8*G(0, - z,1 - z,y) - 8*G(0, - z,y)*G(1,z) - 44/3*G(0,y)*G(1,z
         ) - 8*G(0,y)*G(1,z)*i_*Pi + 8*G(0,y)*G(1,1,z) + 8*G(0,0,1 - z,y) + 8*
         G(0,0,y)*G(1,z) + 8*G(0,0,1,z) + 44/3*G(0,1,z) + 8*G(0,1,z)*i_*Pi - 8
         *G(0,1,z)*G(1 - z,y) - 8*G(0,1,z)*G(0,y) - 8*G(0,1,0,y) - 8*G(0,1,1,z
         ) - 8*G(1,z)*G(1 - z, - z,y) + 8*G(1,z)*G(1 - z,0,y) - 8*G(1,z)*G( - 
         z,1 - z,y) + 44/3*G(1,z)*G( - z,y) + 8*G(1,z)*G( - z,y)*i_*Pi + 44/3*
         G(1,0,y) + 8*G(1,0,y)*i_*Pi - 8*G(1,0,0,y) - 8*G(1,0,1,z) - 8*G(1,1,z
         )*G( - z,y) )

       + e*y^2*z^-2 * (  - 4*G(1 - z,1 - z,y) - 4*G(1 - z,1 - z,0,y) + 4*G(1
          - z, - z,1 - z,y) + 34/3*G(1 - z,y) + 4*G(1 - z,y)*i_*Pi - 4*G(1 - z
         ,0,1 - z,y) + 22/3*G(1 - z,0,y) + 4*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,
         0,y) + 4*G(1 - z,1,0,y) + 4*G( - z,1 - z,1 - z,y) - 22/3*G( - z,1 - z
         ,y) - 4*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,y) + 22/3*G(0,1 - z
         ,y) + 4*G(0,1 - z,y)*i_*Pi - 4*G(0,1 - z,y)*G(1,z) - 4*G(0,1 - z,0,y)
          + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) - 34/3*G(0,y) - 4*G(0,y
         )*i_*Pi + 22/3*G(0,y)*G(1,z) + 4*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,1
         ,z) - 4*G(0,0,1 - z,y) + 4*G(0,0,y) - 4*G(0,0,y)*G(1,z) - 4*G(0,0,1,z
         ) - 22/3*G(0,1,z) - 4*G(0,1,z)*i_*Pi + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,
         1,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0,1,1,z) + 34/3*G(1,z) + 4*G(1,z)*i_
         *Pi + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,y) - 4*G(1,z)*G(1
          - z,0,y) + 4*G(1,z)*G( - z,1 - z,y) - 22/3*G(1,z)*G( - z,y) - 4*G(1,
         z)*G( - z,y)*i_*Pi - 22/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi + 4*G(1,0,0,y)
          + 4*G(1,0,1,z) - 4*G(1,1,z) + 4*G(1,1,z)*G( - z,y) )

       + e*y^3*z^-3 * (  - 4*G(1 - z,1 - z,0,y) + 4*G(1 - z, - z,1 - z,y) - 4*
         G(1 - z,0,1 - z,y) + 22/3*G(1 - z,0,y) + 4*G(1 - z,0,y)*i_*Pi - 4*G(1
          - z,0,0,y) + 4*G(1 - z,1,0,y) + 4*G( - z,1 - z,1 - z,y) - 22/3*G( - 
         z,1 - z,y) - 4*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,y) + 22/3*G(
         0,1 - z,y) + 4*G(0,1 - z,y)*i_*Pi - 4*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) + 22/3*G(0,y)*
         G(1,z) + 4*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,1,z) - 4*G(0,0,1 - z,y)
          - 4*G(0,0,y)*G(1,z) - 4*G(0,0,1,z) - 22/3*G(0,1,z) - 4*G(0,1,z)*i_*
         Pi + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0
         ,1,1,z) + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,0,y) + 4*G(1,z)
         *G( - z,1 - z,y) - 22/3*G(1,z)*G( - z,y) - 4*G(1,z)*G( - z,y)*i_*Pi
          - 22/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi + 4*G(1,0,0,y) + 4*G(1,0,1,z) + 4
         *G(1,1,z)*G( - z,y) )

       + e^2*y^-2 * ( 4/3*G(1 - z, - z,1 - z,y) + 4/3*G( - z,1 - z,1 - z,y) - 
         26/9*G( - z,1 - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 4/3*G(0, - z,1 - z
         ,y) - 4/3*G(0, - z,y)*G(1,z) - 4/3*G(0,z)*G(1 - z,1 - z,y) + 26/9*G(0
         ,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*i_*Pi + 4/3*G(0,z)*G(0,1 - z,y
         ) - 4/3*G(0,0,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z, - z,y) + 4/3*G(1,z)
         *G( - z,1 - z,y) - 26/9*G(1,z)*G( - z,y) - 4/3*G(1,z)*G( - z,y)*i_*Pi
          + 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z * (  - 4/3*G(1 - z, - z,1 - z,y) - 4/3*G( - z,1 - z,1 - z,
         y) + 26/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - z,
         1 - z,y) + 4/3*G(0, - z,y)*G(1,z) + 4/3*G(0,z)*G(1 - z,1 - z,y) - 26/
         9*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*i_*Pi - 4/3*G(0,z)*G(0,1
          - z,y) + 4/3*G(0,0,z)*G(1 - z,y) - 4/3*G(1,z)*G(1 - z, - z,y) - 4/3*
         G(1,z)*G( - z,1 - z,y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)
         *i_*Pi - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1*z^-1 * (  - 4/3*G(1 - z,1 - z,y) + 38/9*G(1 - z,y) + 4/3*G(1
          - z,y)*i_*Pi + 38/9*G(1,z) + 4/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z,y
         ) - 4/3*G(1,1,z) )

       + e^2*y^-1 * ( 4/3*G(1 - z,1 - z,y) - 2/3*G(1 - z, - z,1 - z,y) - 38/9*
         G(1 - z,y) - 4/3*G(1 - z,y)*i_*Pi - 2/3*G( - z,1 - z,1 - z,y) + 16/9*
         G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - z,1 - z,y)
          + 2/3*G(0, - z,y)*G(1,z) + 38/9*G(0,z) + 4/3*G(0,z)*i_*Pi + 2/3*G(0,
         z)*G(1 - z,1 - z,y) - 16/9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*
         i_*Pi - 2/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,z) + 2/3*G(0,0,z)*G(1 - z
         ,y) - 38/9*G(1,z) - 4/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z, - z,y) + 4/
         3*G(1,z)*G(1 - z,y) - 2/3*G(1,z)*G( - z,1 - z,y) + 16/9*G(1,z)*G( - z
         ,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 4/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z
         ,y) )

       + e^2*y^-1*z * (  - 2/3*G(1 - z, - z,1 - z,y) - 2/3*G( - z,1 - z,1 - z,
         y) + 10/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - z,
         1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,1 - z,y) - 10/
         9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*i_*Pi - 2/3*G(0,z)*G(0,1
          - z,y) + 2/3*G(0,0,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*
         G(1,z)*G( - z,1 - z,y) + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)
         *i_*Pi - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*z^-2 * ( 4*G(1 - z,1 - z,1 - z,y) - 34/3*G(1 - z,1 - z,y) - 4*G(1
          - z,1 - z,y)*i_*Pi + 236/9*G(1 - z,y) - 7/3*G(1 - z,y)*Pi^2 + 34/3*
         G(1 - z,y)*i_*Pi + 236/9*G(1,z) - 7/3*G(1,z)*Pi^2 + 34/3*G(1,z)*i_*Pi
          + 4*G(1,z)*G(1 - z,1 - z,y) - 34/3*G(1,z)*G(1 - z,y) - 4*G(1,z)*G(1
          - z,y)*i_*Pi - 34/3*G(1,1,z) - 4*G(1,1,z)*i_*Pi + 4*G(1,1,z)*G(1 - z
         ,y) + 4*G(1,1,1,z) )

       + e^2*z^-1*[y+z]^-1 * (  - 2*G(1 - z,1 - z,1 - z,y) + 6*G(1 - z,1 - z,y
         ) + 2*G(1 - z,1 - z,y)*i_*Pi - 14*G(1 - z,y) + 7/6*G(1 - z,y)*Pi^2 - 
         6*G(1 - z,y)*i_*Pi - 14*G(1,z) + 7/6*G(1,z)*Pi^2 - 6*G(1,z)*i_*Pi - 2
         *G(1,z)*G(1 - z,1 - z,y) + 6*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,y)*
         i_*Pi + 6*G(1,1,z) + 2*G(1,1,z)*i_*Pi - 2*G(1,1,z)*G(1 - z,y) - 2*G(1
         ,1,1,z) )

       + e^2*z^-1 * ( 148/9 - 7/6*Pi^2 + 20/3*i_*Pi + 2*G(1 - z,1 - z,y) - 20/
         3*G(1 - z,y) - 2*G(1 - z,y)*i_*Pi - 20/3*G(1,z) - 2*G(1,z)*i_*Pi + 2*
         G(1,z)*G(1 - z,y) + 2*G(1,1,z) )

       + e^2*[1-y-z]^-1 * ( 13/27*Pi^2 + 2/9*i_*Pi^3 + 2/9*G(1 - z,y)*Pi^2 - 4/
         3*G(1 - z,1,0,y) - 16/9*G(0,y) - 2/9*G(0,y)*Pi^2 - 2/3*G(0,y)*i_*Pi
          + 26/9*G(0,y)*G(0,z) + 4/3*G(0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)*G(1,0,z)
          - 2/9*G(0,z)*Pi^2 + 4/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,0,y) - 4/3*G(0
         ,0,y)*G(0,z) - 4/3*G(0,0,z)*G(0,y) + 4/3*G(0,1,0,y) + 4/3*G(0,1,0,z)
          + 2/9*G(1,z)*Pi^2 - 26/9*G(1,0,y) - 4/3*G(1,0,y)*i_*Pi - 26/9*G(1,0,
         z) - 4/3*G(1,0,z)*i_*Pi - 4/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 
         4/3*G(1,0,0,z) - 4/3*G(1,1,0,z) )

       + e^2*[y+z]^-2 * (  - 2*G(1 - z,1 - z,1 - z,y) + 6*G(1 - z,1 - z,y) + 2
         *G(1 - z,1 - z,y)*i_*Pi - 14*G(1 - z,y) + 7/6*G(1 - z,y)*Pi^2 - 6*G(1
          - z,y)*i_*Pi - 14*G(1,z) + 7/6*G(1,z)*Pi^2 - 6*G(1,z)*i_*Pi - 2*G(1,
         z)*G(1 - z,1 - z,y) + 6*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,y)*i_*Pi
          + 6*G(1,1,z) + 2*G(1,1,z)*i_*Pi - 2*G(1,1,z)*G(1 - z,y) - 2*G(1,1,1,
         z) )

       + e^2*[y+z]^-1 * (  - 14 + 7/6*Pi^2 - 6*i_*Pi - 2*G(1 - z,1 - z,y) + 6*
         G(1 - z,y) + 2*G(1 - z,y)*i_*Pi + 6*G(1,z) + 2*G(1,z)*i_*Pi - 2*G(1,z
         )*G(1 - z,y) - 2*G(1,1,z) )

       + e^2 * (  - 13/27*Pi^2 - 2/9*i_*Pi^3 + 2/3*G(1 - z,1 - z,y) + 4/3*G(1
          - z, - z,1 - z,y) - 16/9*G(1 - z,y) - 2/9*G(1 - z,y)*Pi^2 - 2/3*G(1
          - z,y)*i_*Pi + 4/3*G(1 - z,1,0,y) + 4/3*G( - z,1 - z,1 - z,y) - 26/9
         *G( - z,1 - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 4/3*G(0, - z,1 - z,y)
          - 4/3*G(0, - z,y)*G(1,z) + 16/9*G(0,y) + 2/9*G(0,y)*Pi^2 + 2/3*G(0,y
         )*i_*Pi - 26/9*G(0,y)*G(0,z) - 4/3*G(0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*
         G(1,0,z) + 2/9*G(0,z)*Pi^2 - 4/3*G(0,z)*G(1 - z,1 - z,y) + 26/9*G(0,z
         )*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*i_*Pi - 4/3*G(0,z)*G(1 - z,0,y)
          + 4/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,0,y) + 4/3*G(0,0,y)*G(0,z) - 4/3
         *G(0,0,z)*G(1 - z,y) + 4/3*G(0,0,z)*G(0,y) - 4/3*G(0,1,0,y) - 4/3*G(0
         ,1,0,z) - 16/9*G(1,z) - 2/9*G(1,z)*Pi^2 - 2/3*G(1,z)*i_*Pi + 4/3*G(1,
         z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) + 4/3*G(1,z)*G( - z,1 - z,
         y) - 26/9*G(1,z)*G( - z,y) - 4/3*G(1,z)*G( - z,y)*i_*Pi + 26/9*G(1,0,
         y) + 4/3*G(1,0,y)*i_*Pi + 26/9*G(1,0,z) + 4/3*G(1,0,z)*i_*Pi + 4/3*G(
         1,0,z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z) + 2/3*G(1,1,z) + 
         4/3*G(1,1,z)*G( - z,y) + 4/3*G(1,1,0,z) )

       + e^2*z*[1-y-z]^-2 * (  - 5/27*Pi^2 - 1/9*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,1,0,y) + 1/9*G(0,y)*Pi^2 - 10/9*G(0,y)*G(0,z) - 2/3*G(
         0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z) + 1/9*G(0,z)*Pi^2 - 2/3*G(0,z
         )*G(1 - z,0,y) + 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z)*G(0,y) - 2/3*G(0,
         1,0,y) - 2/3*G(0,1,0,z) - 1/9*G(1,z)*Pi^2 + 10/9*G(1,0,y) + 2/3*G(1,0
         ,y)*i_*Pi + 10/9*G(1,0,z) + 2/3*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(1 - z
         ,y) - 2/3*G(1,0,0,y) - 2/3*G(1,0,0,z) + 2/3*G(1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * (  - 8/27*Pi^2 - 1/9*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,1,0,y) + 16/9*G(0,y) + 1/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_
         *Pi - 16/9*G(0,y)*G(0,z) - 2/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,0
         ,z) - 16/9*G(0,z) + 1/9*G(0,z)*Pi^2 - 2/3*G(0,z)*i_*Pi - 2/3*G(0,z)*
         G(1 - z,0,y) - 2/3*G(0,0,y) + 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z) + 2/
         3*G(0,0,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 1/9*G(1,z)*Pi^2
          + 16/9*G(1,0,y) + 2/3*G(1,0,y)*i_*Pi + 16/9*G(1,0,z) + 2/3*G(1,0,z)*
         i_*Pi + 2/3*G(1,0,z)*G(1 - z,y) - 2/3*G(1,0,0,y) - 2/3*G(1,0,0,z) + 2/
         3*G(1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * ( 5/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2
          - 2/3*G(1 - z,1,0,y) - 1/9*G(0,y)*Pi^2 + 10/9*G(0,y)*G(0,z) + 2/3*G(
         0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) - 1/9*G(0,z)*Pi^2 + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,z)*G(0,y) + 2/3*G(0,
         1,0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 10/9*G(1,0,y) - 2/3*G(1,0
         ,y)*i_*Pi - 10/9*G(1,0,z) - 2/3*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z
         ,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/3*G(1,1,0,z) )

       + e^2*y*z^-3 * ( 4*G(1 - z,1 - z,1 - z,0,y) - 4*G(1 - z,1 - z, - z,1 - 
         z,y) + 4*G(1 - z,1 - z,0,1 - z,y) - 22/3*G(1 - z,1 - z,0,y) - 4*G(1
          - z,1 - z,0,y)*i_*Pi + 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0,
         y) - 4*G(1 - z, - z,1 - z,1 - z,y) + 22/3*G(1 - z, - z,1 - z,y) + 4*
         G(1 - z, - z,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,1 - z,y) - 22/3*G(1
          - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,0,y)
          - 4*G(1 - z,0, - z,1 - z,y) + 134/9*G(1 - z,0,y) - 7/3*G(1 - z,0,y)*
         Pi^2 + 22/3*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) - 22/3*G(1 - 
         z,0,0,y) - 4*G(1 - z,0,0,y)*i_*Pi + 4*G(1 - z,0,0,0,y) - 4*G(1 - z,0,
         1,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0
         ,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) + 22/3*G( - z,1 - z,1 - z,y) + 
         4*G( - z,1 - z,1 - z,y)*i_*Pi - 134/9*G( - z,1 - z,y) + 7/3*G( - z,1
          - z,y)*Pi^2 - 22/3*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,1 - z,y
         ) - 22/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,y)*i_*Pi + 4*G(0,1 - 
         z,1 - z,y)*G(1,z) + 4*G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y
         ) - 4*G(0,1 - z, - z,y)*G(1,z) + 134/9*G(0,1 - z,y) - 7/3*G(0,1 - z,y
         )*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 22/3*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,y)*G(1,z)*i_*Pi + 4*G(0,1 - z,y)*G(1,1,z) + 4*G(0,1 - z,0,1 - z,
         y) - 22/3*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*i_*Pi + 4*G(0,1 - z,0,y)*
         G(1,z) + 4*G(0,1 - z,0,0,y) - 4*G(0,1 - z,1,0,y) - 4*G(0, - z,1 - z,1
          - z,y) + 22/3*G(0, - z,1 - z,y) + 4*G(0, - z,1 - z,y)*i_*Pi - 4*G(0,
          - z,1 - z,y)*G(1,z) + 22/3*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,z)
         *i_*Pi - 4*G(0, - z,y)*G(1,1,z) + 134/9*G(0,y)*G(1,z) - 7/3*G(0,y)*G(
         1,z)*Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,0,1,z) - 22/3*G(0
         ,y)*G(1,1,z) - 4*G(0,y)*G(1,1,z)*i_*Pi + 4*G(0,y)*G(1,1,1,z) + 4*G(0,
         0,1 - z,1 - z,y) - 22/3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*i_*Pi + 4*
         G(0,0,1 - z,y)*G(1,z) + 4*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 
         4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(0,1,z) - 22/3*G(0,0,y)*G(1,z)
          - 4*G(0,0,y)*G(1,z)*i_*Pi + 4*G(0,0,y)*G(1,1,z) + 4*G(0,0,0,1 - z,y)
          + 4*G(0,0,0,y)*G(1,z) - 4*G(0,0,0,1,z) - 22/3*G(0,0,1,z) - 4*G(0,0,1
         ,z)*i_*Pi + 4*G(0,0,1,z)*G(1 - z,y) + 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1
         ,0,y) + 4*G(0,0,1,1,z) - 134/9*G(0,1,z) + 7/3*G(0,1,z)*Pi^2 - 22/3*G(
         0,1,z)*i_*Pi - 4*G(0,1,z)*G(1 - z,1 - z,y) + 22/3*G(0,1,z)*G(1 - z,y)
          + 4*G(0,1,z)*G(1 - z,y)*i_*Pi - 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)
         *G(0,1 - z,y) + 22/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(0,y)*i_*Pi + 22/3
         *G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi - 4*G(0,1,0,0,y) + 4*G(0,1,0,1,z) + 
         22/3*G(0,1,1,z) + 4*G(0,1,1,z)*i_*Pi - 4*G(0,1,1,z)*G(1 - z,y) - 4*G(
         0,1,1,z)*G(0,y) - 4*G(0,1,1,1,z) - 4*G(1,z)*G(1 - z,1 - z, - z,y) + 4
         *G(1,z)*G(1 - z,1 - z,0,y) - 4*G(1,z)*G(1 - z, - z,1 - z,y) + 22/3*G(
         1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z, - z,y)*i_*Pi + 4*G(1,z)*G(1
          - z,0,1 - z,y) - 4*G(1,z)*G(1 - z,0, - z,y) - 22/3*G(1,z)*G(1 - z,0,
         y) - 4*G(1,z)*G(1 - z,0,y)*i_*Pi + 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)
         *G( - z,1 - z,1 - z,y) + 22/3*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi - 134/9*G(1,z)*G( - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2
          - 22/3*G(1,z)*G( - z,y)*i_*Pi - 134/9*G(1,0,y) + 7/3*G(1,0,y)*Pi^2
          - 22/3*G(1,0,y)*i_*Pi + 22/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi - 4*G(1
         ,0,0,0,y) + 4*G(1,0,0,1,z) + 22/3*G(1,0,1,z) + 4*G(1,0,1,z)*i_*Pi - 4
         *G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1,1,z) - 4*G(1,1,z)*G(1 - z, - z,y)
          + 4*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,z)*G( - z,1 - z,y) + 22/3*G(1,1,
         z)*G( - z,y) + 4*G(1,1,z)*G( - z,y)*i_*Pi - 4*G(1,1,0,1,z) - 4*G(1,1,
         1,z)*G( - z,y) )

       + e^2*y*z^-2 * (  - 8*G(1 - z,1 - z,1 - z,y) - 4*G(1 - z,1 - z,1 - z,0,
         y) + 4*G(1 - z,1 - z, - z,1 - z,y) + 68/3*G(1 - z,1 - z,y) + 8*G(1 - 
         z,1 - z,y)*i_*Pi - 4*G(1 - z,1 - z,0,1 - z,y) + 22/3*G(1 - z,1 - z,0,
         y) + 4*G(1 - z,1 - z,0,y)*i_*Pi - 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,
         1 - z,1,0,y) + 4*G(1 - z, - z,1 - z,1 - z,y) - 22/3*G(1 - z, - z,1 - 
         z,y) - 4*G(1 - z, - z,1 - z,y)*i_*Pi - 472/9*G(1 - z,y) + 14/3*G(1 - 
         z,y)*Pi^2 - 68/3*G(1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,1 - z,y) + 22/3
         *G(1 - z,0,1 - z,y) + 4*G(1 - z,0,1 - z,y)*i_*Pi - 4*G(1 - z,0,1 - z,
         0,y) + 4*G(1 - z,0, - z,1 - z,y) - 134/9*G(1 - z,0,y) + 7/3*G(1 - z,0
         ,y)*Pi^2 - 22/3*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y) + 22/3*G(
         1 - z,0,0,y) + 4*G(1 - z,0,0,y)*i_*Pi - 4*G(1 - z,0,0,0,y) + 4*G(1 - 
         z,0,1,0,y) - 22/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z
         ,1,0,0,y) + 4*G( - z,1 - z,1 - z,1 - z,y) - 22/3*G( - z,1 - z,1 - z,y
         ) - 4*G( - z,1 - z,1 - z,y)*i_*Pi + 134/9*G( - z,1 - z,y) - 7/3*G( - 
         z,1 - z,y)*Pi^2 + 22/3*G( - z,1 - z,y)*i_*Pi - 4*G(0,1 - z,1 - z,1 - 
         z,y) + 22/3*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,1 - z,y)*i_*Pi - 4*G(0,1
          - z,1 - z,y)*G(1,z) - 4*G(0,1 - z,1 - z,0,y) + 4*G(0,1 - z, - z,1 - 
         z,y) + 4*G(0,1 - z, - z,y)*G(1,z) - 134/9*G(0,1 - z,y) + 7/3*G(0,1 - 
         z,y)*Pi^2 - 22/3*G(0,1 - z,y)*i_*Pi + 22/3*G(0,1 - z,y)*G(1,z) + 4*G(
         0,1 - z,y)*G(1,z)*i_*Pi - 4*G(0,1 - z,y)*G(1,1,z) - 4*G(0,1 - z,0,1
          - z,y) + 22/3*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y)*i_*Pi - 4*G(0,1 - z,
         0,y)*G(1,z) - 4*G(0,1 - z,0,0,y) + 4*G(0,1 - z,1,0,y) + 4*G(0, - z,1
          - z,1 - z,y) - 22/3*G(0, - z,1 - z,y) - 4*G(0, - z,1 - z,y)*i_*Pi + 
         4*G(0, - z,1 - z,y)*G(1,z) - 22/3*G(0, - z,y)*G(1,z) - 4*G(0, - z,y)*
         G(1,z)*i_*Pi + 4*G(0, - z,y)*G(1,1,z) + 236/9*G(0,y) - 7/3*G(0,y)*
         Pi^2 + 34/3*G(0,y)*i_*Pi - 134/9*G(0,y)*G(1,z) + 7/3*G(0,y)*G(1,z)*
         Pi^2 - 22/3*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,0,1,z) + 22/3*G(0,y)*
         G(1,1,z) + 4*G(0,y)*G(1,1,z)*i_*Pi - 4*G(0,y)*G(1,1,1,z) - 4*G(0,0,1
          - z,1 - z,y) + 22/3*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*i_*Pi - 4*G(0,
         0,1 - z,y)*G(1,z) - 4*G(0,0,1 - z,0,y) + 4*G(0,0, - z,1 - z,y) + 4*G(
         0,0, - z,y)*G(1,z) - 34/3*G(0,0,y) - 4*G(0,0,y)*i_*Pi + 4*G(0,0,y)*G(
         0,1,z) + 22/3*G(0,0,y)*G(1,z) + 4*G(0,0,y)*G(1,z)*i_*Pi - 4*G(0,0,y)*
         G(1,1,z) - 4*G(0,0,0,1 - z,y) + 4*G(0,0,0,y) - 4*G(0,0,0,y)*G(1,z) + 
         4*G(0,0,0,1,z) + 22/3*G(0,0,1,z) + 4*G(0,0,1,z)*i_*Pi - 4*G(0,0,1,z)*
         G(1 - z,y) - 4*G(0,0,1,z)*G(0,y) + 4*G(0,0,1,0,y) - 4*G(0,0,1,1,z) + 
         134/9*G(0,1,z) - 7/3*G(0,1,z)*Pi^2 + 22/3*G(0,1,z)*i_*Pi + 4*G(0,1,z)
         *G(1 - z,1 - z,y) - 22/3*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(1 - z,y)*
         i_*Pi + 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,1,z)*G(0,1 - z,y) - 22/3*G(0,
         1,z)*G(0,y) - 4*G(0,1,z)*G(0,y)*i_*Pi - 22/3*G(0,1,0,y) - 4*G(0,1,0,y
         )*i_*Pi + 4*G(0,1,0,0,y) - 4*G(0,1,0,1,z) - 22/3*G(0,1,1,z) - 4*G(0,1
         ,1,z)*i_*Pi + 4*G(0,1,1,z)*G(1 - z,y) + 4*G(0,1,1,z)*G(0,y) + 4*G(0,1
         ,1,1,z) - 472/9*G(1,z) + 14/3*G(1,z)*Pi^2 - 68/3*G(1,z)*i_*Pi + 4*G(1
         ,z)*G(1 - z,1 - z, - z,y) - 8*G(1,z)*G(1 - z,1 - z,y) - 4*G(1,z)*G(1
          - z,1 - z,0,y) + 4*G(1,z)*G(1 - z, - z,1 - z,y) - 22/3*G(1,z)*G(1 - 
         z, - z,y) - 4*G(1,z)*G(1 - z, - z,y)*i_*Pi + 68/3*G(1,z)*G(1 - z,y)
          + 8*G(1,z)*G(1 - z,y)*i_*Pi - 4*G(1,z)*G(1 - z,0,1 - z,y) + 4*G(1,z)
         *G(1 - z,0, - z,y) + 22/3*G(1,z)*G(1 - z,0,y) + 4*G(1,z)*G(1 - z,0,y)
         *i_*Pi - 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G( - z,1 - z,1 - z,y) - 
         22/3*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - z,1 - z,y)*i_*Pi + 134/9*
         G(1,z)*G( - z,y) - 7/3*G(1,z)*G( - z,y)*Pi^2 + 22/3*G(1,z)*G( - z,y)*
         i_*Pi + 134/9*G(1,0,y) - 7/3*G(1,0,y)*Pi^2 + 22/3*G(1,0,y)*i_*Pi - 22/
         3*G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi + 4*G(1,0,0,0,y) - 4*G(1,0,0,1,z)
          - 22/3*G(1,0,1,z) - 4*G(1,0,1,z)*i_*Pi + 4*G(1,0,1,z)*G(1 - z,y) + 4
         *G(1,0,1,1,z) + 68/3*G(1,1,z) + 8*G(1,1,z)*i_*Pi + 4*G(1,1,z)*G(1 - z
         , - z,y) - 8*G(1,1,z)*G(1 - z,y) - 4*G(1,1,z)*G(1 - z,0,y) + 4*G(1,1,
         z)*G( - z,1 - z,y) - 22/3*G(1,1,z)*G( - z,y) - 4*G(1,1,z)*G( - z,y)*
         i_*Pi + 4*G(1,1,0,1,z) - 8*G(1,1,1,z) + 4*G(1,1,1,z)*G( - z,y) )

       + e^2*y*z^-1 * (  - 148/9 + 7/6*Pi^2 - 20/3*i_*Pi + 2*G(1 - z,1 - z,1
          - z,y) + 2*G(1 - z,1 - z,1 - z,0,y) - 2*G(1 - z,1 - z, - z,1 - z,y)
          - 20/3*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,y)*i_*Pi + 2*G(1 - z,1 - z
         ,0,1 - z,y) - 2*G(1 - z,1 - z,0,y) - 2*G(1 - z,1 - z,0,y)*i_*Pi + 2*
         G(1 - z,1 - z,0,0,y) - 2*G(1 - z,1 - z,1,0,y) - 2*G(1 - z, - z,1 - z,
         1 - z,y) + 2*G(1 - z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,y)*i_*Pi + 
         148/9*G(1 - z,y) - 7/6*G(1 - z,y)*Pi^2 + 20/3*G(1 - z,y)*i_*Pi + 2*G(
         1 - z,0,1 - z,1 - z,y) - 2*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,1 - z,y)*
         i_*Pi + 2*G(1 - z,0,1 - z,0,y) - 2*G(1 - z,0, - z,1 - z,y) + 4*G(1 - 
         z,0,y) - 7/6*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0
         ,1 - z,y) - 2*G(1 - z,0,0,y) - 2*G(1 - z,0,0,y)*i_*Pi + 2*G(1 - z,0,0
         ,0,y) - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,0,y) + 2*G(1 - z,1,0,y)*i_*
         Pi - 2*G(1 - z,1,0,0,y) - 2*G( - z,1 - z,1 - z,1 - z,y) + 2*G( - z,1
          - z,1 - z,y) + 2*G( - z,1 - z,1 - z,y)*i_*Pi - 4*G( - z,1 - z,y) + 7/
         6*G( - z,1 - z,y)*Pi^2 - 2*G( - z,1 - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,
         1 - z,y) - 2*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,1 - z,y)*i_*Pi + 2*G(0,
         1 - z,1 - z,y)*G(1,z) + 2*G(0,1 - z,1 - z,0,y) - 2*G(0,1 - z, - z,1
          - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,1 - z,y) - 7/6*G(0,1 - z
         ,y)*Pi^2 + 2*G(0,1 - z,y)*i_*Pi - 2*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z
         ,y)*G(1,z)*i_*Pi + 2*G(0,1 - z,y)*G(1,1,z) + 2*G(0,1 - z,0,1 - z,y)
          - 2*G(0,1 - z,0,y) - 2*G(0,1 - z,0,y)*i_*Pi + 2*G(0,1 - z,0,y)*G(1,z
         ) + 2*G(0,1 - z,0,0,y) - 2*G(0,1 - z,1,0,y) - 2*G(0, - z,1 - z,1 - z,
         y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,1 - z,y)*i_*Pi - 2*G(0, - z,1
          - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,z)*i_*Pi - 
         2*G(0, - z,y)*G(1,1,z) - 88/9*G(0,y) + 7/6*G(0,y)*Pi^2 - 14/3*G(0,y)*
         i_*Pi + 4*G(0,y)*G(1,z) - 7/6*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,z)*i_
         *Pi - 2*G(0,y)*G(1,0,1,z) - 2*G(0,y)*G(1,1,z) - 2*G(0,y)*G(1,1,z)*i_*
         Pi + 2*G(0,y)*G(1,1,1,z) + 2*G(0,0,1 - z,1 - z,y) - 2*G(0,0,1 - z,y)
          - 2*G(0,0,1 - z,y)*i_*Pi + 2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0,1 - z,0
         ,y) - 2*G(0,0, - z,1 - z,y) - 2*G(0,0, - z,y)*G(1,z) + 14/3*G(0,0,y)
          + 2*G(0,0,y)*i_*Pi - 2*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1,z) - 2*G(0
         ,0,y)*G(1,z)*i_*Pi + 2*G(0,0,y)*G(1,1,z) + 2*G(0,0,0,1 - z,y) - 2*G(0
         ,0,0,y) + 2*G(0,0,0,y)*G(1,z) - 2*G(0,0,0,1,z) - 2*G(0,0,1,z) - 2*G(0
         ,0,1,z)*i_*Pi + 2*G(0,0,1,z)*G(1 - z,y) + 2*G(0,0,1,z)*G(0,y) - 2*G(0
         ,0,1,0,y) + 2*G(0,0,1,1,z) - 4*G(0,1,z) + 7/6*G(0,1,z)*Pi^2 - 2*G(0,1
         ,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(0,1,z)*G(1 - z,y) + 2*
         G(0,1,z)*G(1 - z,y)*i_*Pi - 2*G(0,1,z)*G(1 - z,0,y) - 2*G(0,1,z)*G(0,
         1 - z,y) + 2*G(0,1,z)*G(0,y) + 2*G(0,1,z)*G(0,y)*i_*Pi + 2*G(0,1,0,y)
          + 2*G(0,1,0,y)*i_*Pi - 2*G(0,1,0,0,y) + 2*G(0,1,0,1,z) + 2*G(0,1,1,z
         ) + 2*G(0,1,1,z)*i_*Pi - 2*G(0,1,1,z)*G(1 - z,y) - 2*G(0,1,1,z)*G(0,y
         ) - 2*G(0,1,1,1,z) + 148/9*G(1,z) - 7/6*G(1,z)*Pi^2 + 20/3*G(1,z)*i_*
         Pi - 2*G(1,z)*G(1 - z,1 - z, - z,y) + 2*G(1,z)*G(1 - z,1 - z,y) + 2*
         G(1,z)*G(1 - z,1 - z,0,y) - 2*G(1,z)*G(1 - z, - z,1 - z,y) + 2*G(1,z)
         *G(1 - z, - z,y) + 2*G(1,z)*G(1 - z, - z,y)*i_*Pi - 20/3*G(1,z)*G(1
          - z,y) - 2*G(1,z)*G(1 - z,y)*i_*Pi + 2*G(1,z)*G(1 - z,0,1 - z,y) - 2
         *G(1,z)*G(1 - z,0, - z,y) - 2*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,
         0,y)*i_*Pi + 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G( - z,1 - z,1 - z,y)
          + 2*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,1 - z,y)*i_*Pi - 4*G(1,
         z)*G( - z,y) + 7/6*G(1,z)*G( - z,y)*Pi^2 - 2*G(1,z)*G( - z,y)*i_*Pi
          - 4*G(1,0,y) + 7/6*G(1,0,y)*Pi^2 - 2*G(1,0,y)*i_*Pi + 2*G(1,0,0,y)
          + 2*G(1,0,0,y)*i_*Pi - 2*G(1,0,0,0,y) + 2*G(1,0,0,1,z) + 2*G(1,0,1,z
         ) + 2*G(1,0,1,z)*i_*Pi - 2*G(1,0,1,z)*G(1 - z,y) - 2*G(1,0,1,1,z) - 
         20/3*G(1,1,z) - 2*G(1,1,z)*i_*Pi - 2*G(1,1,z)*G(1 - z, - z,y) + 2*G(1
         ,1,z)*G(1 - z,y) + 2*G(1,1,z)*G(1 - z,0,y) - 2*G(1,1,z)*G( - z,1 - z,
         y) + 2*G(1,1,z)*G( - z,y) + 2*G(1,1,z)*G( - z,y)*i_*Pi - 2*G(1,1,0,1,
         z) + 2*G(1,1,1,z) - 2*G(1,1,1,z)*G( - z,y) )

       + e^2*y^2*z^-3 * (  - 8*G(1 - z,1 - z,1 - z,0,y) + 8*G(1 - z,1 - z, - z
         ,1 - z,y) - 8*G(1 - z,1 - z,0,1 - z,y) + 44/3*G(1 - z,1 - z,0,y) + 8*
         G(1 - z,1 - z,0,y)*i_*Pi - 8*G(1 - z,1 - z,0,0,y) + 8*G(1 - z,1 - z,1
         ,0,y) + 8*G(1 - z, - z,1 - z,1 - z,y) - 44/3*G(1 - z, - z,1 - z,y) - 
         8*G(1 - z, - z,1 - z,y)*i_*Pi - 8*G(1 - z,0,1 - z,1 - z,y) + 44/3*G(1
          - z,0,1 - z,y) + 8*G(1 - z,0,1 - z,y)*i_*Pi - 8*G(1 - z,0,1 - z,0,y)
          + 8*G(1 - z,0, - z,1 - z,y) - 268/9*G(1 - z,0,y) + 14/3*G(1 - z,0,y)
         *Pi^2 - 44/3*G(1 - z,0,y)*i_*Pi - 8*G(1 - z,0,0,1 - z,y) + 44/3*G(1
          - z,0,0,y) + 8*G(1 - z,0,0,y)*i_*Pi - 8*G(1 - z,0,0,0,y) + 8*G(1 - z
         ,0,1,0,y) - 44/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,y)*i_*Pi + 8*G(1 - z,
         1,0,0,y) + 8*G( - z,1 - z,1 - z,1 - z,y) - 44/3*G( - z,1 - z,1 - z,y)
          - 8*G( - z,1 - z,1 - z,y)*i_*Pi + 268/9*G( - z,1 - z,y) - 14/3*G( - 
         z,1 - z,y)*Pi^2 + 44/3*G( - z,1 - z,y)*i_*Pi - 8*G(0,1 - z,1 - z,1 - 
         z,y) + 44/3*G(0,1 - z,1 - z,y) + 8*G(0,1 - z,1 - z,y)*i_*Pi - 8*G(0,1
          - z,1 - z,y)*G(1,z) - 8*G(0,1 - z,1 - z,0,y) + 8*G(0,1 - z, - z,1 - 
         z,y) + 8*G(0,1 - z, - z,y)*G(1,z) - 268/9*G(0,1 - z,y) + 14/3*G(0,1
          - z,y)*Pi^2 - 44/3*G(0,1 - z,y)*i_*Pi + 44/3*G(0,1 - z,y)*G(1,z) + 8
         *G(0,1 - z,y)*G(1,z)*i_*Pi - 8*G(0,1 - z,y)*G(1,1,z) - 8*G(0,1 - z,0,
         1 - z,y) + 44/3*G(0,1 - z,0,y) + 8*G(0,1 - z,0,y)*i_*Pi - 8*G(0,1 - z
         ,0,y)*G(1,z) - 8*G(0,1 - z,0,0,y) + 8*G(0,1 - z,1,0,y) + 8*G(0, - z,1
          - z,1 - z,y) - 44/3*G(0, - z,1 - z,y) - 8*G(0, - z,1 - z,y)*i_*Pi + 
         8*G(0, - z,1 - z,y)*G(1,z) - 44/3*G(0, - z,y)*G(1,z) - 8*G(0, - z,y)*
         G(1,z)*i_*Pi + 8*G(0, - z,y)*G(1,1,z) - 268/9*G(0,y)*G(1,z) + 14/3*G(
         0,y)*G(1,z)*Pi^2 - 44/3*G(0,y)*G(1,z)*i_*Pi + 8*G(0,y)*G(1,0,1,z) + 
         44/3*G(0,y)*G(1,1,z) + 8*G(0,y)*G(1,1,z)*i_*Pi - 8*G(0,y)*G(1,1,1,z)
          - 8*G(0,0,1 - z,1 - z,y) + 44/3*G(0,0,1 - z,y) + 8*G(0,0,1 - z,y)*i_
         *Pi - 8*G(0,0,1 - z,y)*G(1,z) - 8*G(0,0,1 - z,0,y) + 8*G(0,0, - z,1
          - z,y) + 8*G(0,0, - z,y)*G(1,z) + 8*G(0,0,y)*G(0,1,z) + 44/3*G(0,0,y
         )*G(1,z) + 8*G(0,0,y)*G(1,z)*i_*Pi - 8*G(0,0,y)*G(1,1,z) - 8*G(0,0,0,
         1 - z,y) - 8*G(0,0,0,y)*G(1,z) + 8*G(0,0,0,1,z) + 44/3*G(0,0,1,z) + 8
         *G(0,0,1,z)*i_*Pi - 8*G(0,0,1,z)*G(1 - z,y) - 8*G(0,0,1,z)*G(0,y) + 8
         *G(0,0,1,0,y) - 8*G(0,0,1,1,z) + 268/9*G(0,1,z) - 14/3*G(0,1,z)*Pi^2
          + 44/3*G(0,1,z)*i_*Pi + 8*G(0,1,z)*G(1 - z,1 - z,y) - 44/3*G(0,1,z)*
         G(1 - z,y) - 8*G(0,1,z)*G(1 - z,y)*i_*Pi + 8*G(0,1,z)*G(1 - z,0,y) + 
         8*G(0,1,z)*G(0,1 - z,y) - 44/3*G(0,1,z)*G(0,y) - 8*G(0,1,z)*G(0,y)*i_
         *Pi - 44/3*G(0,1,0,y) - 8*G(0,1,0,y)*i_*Pi + 8*G(0,1,0,0,y) - 8*G(0,1
         ,0,1,z) - 44/3*G(0,1,1,z) - 8*G(0,1,1,z)*i_*Pi + 8*G(0,1,1,z)*G(1 - z
         ,y) + 8*G(0,1,1,z)*G(0,y) + 8*G(0,1,1,1,z) + 8*G(1,z)*G(1 - z,1 - z,
          - z,y) - 8*G(1,z)*G(1 - z,1 - z,0,y) + 8*G(1,z)*G(1 - z, - z,1 - z,y
         ) - 44/3*G(1,z)*G(1 - z, - z,y) - 8*G(1,z)*G(1 - z, - z,y)*i_*Pi - 8*
         G(1,z)*G(1 - z,0,1 - z,y) + 8*G(1,z)*G(1 - z,0, - z,y) + 44/3*G(1,z)*
         G(1 - z,0,y) + 8*G(1,z)*G(1 - z,0,y)*i_*Pi - 8*G(1,z)*G(1 - z,0,0,y)
          + 8*G(1,z)*G( - z,1 - z,1 - z,y) - 44/3*G(1,z)*G( - z,1 - z,y) - 8*
         G(1,z)*G( - z,1 - z,y)*i_*Pi + 268/9*G(1,z)*G( - z,y) - 14/3*G(1,z)*
         G( - z,y)*Pi^2 + 44/3*G(1,z)*G( - z,y)*i_*Pi + 268/9*G(1,0,y) - 14/3*
         G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 44/3*G(1,0,0,y) - 8*G(1,0,0,y)*
         i_*Pi + 8*G(1,0,0,0,y) - 8*G(1,0,0,1,z) - 44/3*G(1,0,1,z) - 8*G(1,0,1
         ,z)*i_*Pi + 8*G(1,0,1,z)*G(1 - z,y) + 8*G(1,0,1,1,z) + 8*G(1,1,z)*G(1
          - z, - z,y) - 8*G(1,1,z)*G(1 - z,0,y) + 8*G(1,1,z)*G( - z,1 - z,y)
          - 44/3*G(1,1,z)*G( - z,y) - 8*G(1,1,z)*G( - z,y)*i_*Pi + 8*G(1,1,0,1
         ,z) + 8*G(1,1,1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * ( 4*G(1 - z,1 - z,1 - z,y) + 4*G(1 - z,1 - z,1 - z,0,y
         ) - 4*G(1 - z,1 - z, - z,1 - z,y) - 34/3*G(1 - z,1 - z,y) - 4*G(1 - z
         ,1 - z,y)*i_*Pi + 4*G(1 - z,1 - z,0,1 - z,y) - 22/3*G(1 - z,1 - z,0,y
         ) - 4*G(1 - z,1 - z,0,y)*i_*Pi + 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1
          - z,1,0,y) - 4*G(1 - z, - z,1 - z,1 - z,y) + 22/3*G(1 - z, - z,1 - z
         ,y) + 4*G(1 - z, - z,1 - z,y)*i_*Pi + 236/9*G(1 - z,y) - 7/3*G(1 - z,
         y)*Pi^2 + 34/3*G(1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,1 - z,y) - 22/3*
         G(1 - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,0
         ,y) - 4*G(1 - z,0, - z,1 - z,y) + 134/9*G(1 - z,0,y) - 7/3*G(1 - z,0,
         y)*Pi^2 + 22/3*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) - 22/3*G(1
          - z,0,0,y) - 4*G(1 - z,0,0,y)*i_*Pi + 4*G(1 - z,0,0,0,y) - 4*G(1 - z
         ,0,1,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,
         1,0,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) + 22/3*G( - z,1 - z,1 - z,y)
          + 4*G( - z,1 - z,1 - z,y)*i_*Pi - 134/9*G( - z,1 - z,y) + 7/3*G( - z
         ,1 - z,y)*Pi^2 - 22/3*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,1 - z
         ,y) - 22/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,y)*i_*Pi + 4*G(0,1
          - z,1 - z,y)*G(1,z) + 4*G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - 
         z,y) - 4*G(0,1 - z, - z,y)*G(1,z) + 134/9*G(0,1 - z,y) - 7/3*G(0,1 - 
         z,y)*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 22/3*G(0,1 - z,y)*G(1,z) - 4*G(
         0,1 - z,y)*G(1,z)*i_*Pi + 4*G(0,1 - z,y)*G(1,1,z) + 4*G(0,1 - z,0,1
          - z,y) - 22/3*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*i_*Pi + 4*G(0,1 - z,
         0,y)*G(1,z) + 4*G(0,1 - z,0,0,y) - 4*G(0,1 - z,1,0,y) - 4*G(0, - z,1
          - z,1 - z,y) + 22/3*G(0, - z,1 - z,y) + 4*G(0, - z,1 - z,y)*i_*Pi - 
         4*G(0, - z,1 - z,y)*G(1,z) + 22/3*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*
         G(1,z)*i_*Pi - 4*G(0, - z,y)*G(1,1,z) - 236/9*G(0,y) + 7/3*G(0,y)*
         Pi^2 - 34/3*G(0,y)*i_*Pi + 134/9*G(0,y)*G(1,z) - 7/3*G(0,y)*G(1,z)*
         Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,0,1,z) - 22/3*G(0,y)*
         G(1,1,z) - 4*G(0,y)*G(1,1,z)*i_*Pi + 4*G(0,y)*G(1,1,1,z) + 4*G(0,0,1
          - z,1 - z,y) - 22/3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*i_*Pi + 4*G(0,
         0,1 - z,y)*G(1,z) + 4*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 4*G(
         0,0, - z,y)*G(1,z) + 34/3*G(0,0,y) + 4*G(0,0,y)*i_*Pi - 4*G(0,0,y)*G(
         0,1,z) - 22/3*G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,z)*i_*Pi + 4*G(0,0,y)*
         G(1,1,z) + 4*G(0,0,0,1 - z,y) - 4*G(0,0,0,y) + 4*G(0,0,0,y)*G(1,z) - 
         4*G(0,0,0,1,z) - 22/3*G(0,0,1,z) - 4*G(0,0,1,z)*i_*Pi + 4*G(0,0,1,z)*
         G(1 - z,y) + 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1,0,y) + 4*G(0,0,1,1,z) - 
         134/9*G(0,1,z) + 7/3*G(0,1,z)*Pi^2 - 22/3*G(0,1,z)*i_*Pi - 4*G(0,1,z)
         *G(1 - z,1 - z,y) + 22/3*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,y)*
         i_*Pi - 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)*G(0,1 - z,y) + 22/3*G(0,
         1,z)*G(0,y) + 4*G(0,1,z)*G(0,y)*i_*Pi + 22/3*G(0,1,0,y) + 4*G(0,1,0,y
         )*i_*Pi - 4*G(0,1,0,0,y) + 4*G(0,1,0,1,z) + 22/3*G(0,1,1,z) + 4*G(0,1
         ,1,z)*i_*Pi - 4*G(0,1,1,z)*G(1 - z,y) - 4*G(0,1,1,z)*G(0,y) - 4*G(0,1
         ,1,1,z) + 236/9*G(1,z) - 7/3*G(1,z)*Pi^2 + 34/3*G(1,z)*i_*Pi - 4*G(1,
         z)*G(1 - z,1 - z, - z,y) + 4*G(1,z)*G(1 - z,1 - z,y) + 4*G(1,z)*G(1
          - z,1 - z,0,y) - 4*G(1,z)*G(1 - z, - z,1 - z,y) + 22/3*G(1,z)*G(1 - 
         z, - z,y) + 4*G(1,z)*G(1 - z, - z,y)*i_*Pi - 34/3*G(1,z)*G(1 - z,y)
          - 4*G(1,z)*G(1 - z,y)*i_*Pi + 4*G(1,z)*G(1 - z,0,1 - z,y) - 4*G(1,z)
         *G(1 - z,0, - z,y) - 22/3*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,y)
         *i_*Pi + 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G( - z,1 - z,1 - z,y) + 
         22/3*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,1 - z,y)*i_*Pi - 134/9*
         G(1,z)*G( - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2 - 22/3*G(1,z)*G( - z,y)*
         i_*Pi - 134/9*G(1,0,y) + 7/3*G(1,0,y)*Pi^2 - 22/3*G(1,0,y)*i_*Pi + 22/
         3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi - 4*G(1,0,0,0,y) + 4*G(1,0,0,1,z)
          + 22/3*G(1,0,1,z) + 4*G(1,0,1,z)*i_*Pi - 4*G(1,0,1,z)*G(1 - z,y) - 4
         *G(1,0,1,1,z) - 34/3*G(1,1,z) - 4*G(1,1,z)*i_*Pi - 4*G(1,1,z)*G(1 - z
         , - z,y) + 4*G(1,1,z)*G(1 - z,y) + 4*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,
         z)*G( - z,1 - z,y) + 22/3*G(1,1,z)*G( - z,y) + 4*G(1,1,z)*G( - z,y)*
         i_*Pi - 4*G(1,1,0,1,z) + 4*G(1,1,1,z) - 4*G(1,1,1,z)*G( - z,y) )

       + e^2*y^3*z^-3 * ( 4*G(1 - z,1 - z,1 - z,0,y) - 4*G(1 - z,1 - z, - z,1
          - z,y) + 4*G(1 - z,1 - z,0,1 - z,y) - 22/3*G(1 - z,1 - z,0,y) - 4*G(
         1 - z,1 - z,0,y)*i_*Pi + 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0
         ,y) - 4*G(1 - z, - z,1 - z,1 - z,y) + 22/3*G(1 - z, - z,1 - z,y) + 4*
         G(1 - z, - z,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,1 - z,y) - 22/3*G(1
          - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,0,y)
          - 4*G(1 - z,0, - z,1 - z,y) + 134/9*G(1 - z,0,y) - 7/3*G(1 - z,0,y)*
         Pi^2 + 22/3*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) - 22/3*G(1 - 
         z,0,0,y) - 4*G(1 - z,0,0,y)*i_*Pi + 4*G(1 - z,0,0,0,y) - 4*G(1 - z,0,
         1,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0
         ,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) + 22/3*G( - z,1 - z,1 - z,y) + 
         4*G( - z,1 - z,1 - z,y)*i_*Pi - 134/9*G( - z,1 - z,y) + 7/3*G( - z,1
          - z,y)*Pi^2 - 22/3*G( - z,1 - z,y)*i_*Pi + 4*G(0,1 - z,1 - z,1 - z,y
         ) - 22/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,y)*i_*Pi + 4*G(0,1 - 
         z,1 - z,y)*G(1,z) + 4*G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y
         ) - 4*G(0,1 - z, - z,y)*G(1,z) + 134/9*G(0,1 - z,y) - 7/3*G(0,1 - z,y
         )*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 22/3*G(0,1 - z,y)*G(1,z) - 4*G(0,1
          - z,y)*G(1,z)*i_*Pi + 4*G(0,1 - z,y)*G(1,1,z) + 4*G(0,1 - z,0,1 - z,
         y) - 22/3*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*i_*Pi + 4*G(0,1 - z,0,y)*
         G(1,z) + 4*G(0,1 - z,0,0,y) - 4*G(0,1 - z,1,0,y) - 4*G(0, - z,1 - z,1
          - z,y) + 22/3*G(0, - z,1 - z,y) + 4*G(0, - z,1 - z,y)*i_*Pi - 4*G(0,
          - z,1 - z,y)*G(1,z) + 22/3*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,z)
         *i_*Pi - 4*G(0, - z,y)*G(1,1,z) + 134/9*G(0,y)*G(1,z) - 7/3*G(0,y)*G(
         1,z)*Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi - 4*G(0,y)*G(1,0,1,z) - 22/3*G(0
         ,y)*G(1,1,z) - 4*G(0,y)*G(1,1,z)*i_*Pi + 4*G(0,y)*G(1,1,1,z) + 4*G(0,
         0,1 - z,1 - z,y) - 22/3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*i_*Pi + 4*
         G(0,0,1 - z,y)*G(1,z) + 4*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 
         4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(0,1,z) - 22/3*G(0,0,y)*G(1,z)
          - 4*G(0,0,y)*G(1,z)*i_*Pi + 4*G(0,0,y)*G(1,1,z) + 4*G(0,0,0,1 - z,y)
          + 4*G(0,0,0,y)*G(1,z) - 4*G(0,0,0,1,z) - 22/3*G(0,0,1,z) - 4*G(0,0,1
         ,z)*i_*Pi + 4*G(0,0,1,z)*G(1 - z,y) + 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1
         ,0,y) + 4*G(0,0,1,1,z) - 134/9*G(0,1,z) + 7/3*G(0,1,z)*Pi^2 - 22/3*G(
         0,1,z)*i_*Pi - 4*G(0,1,z)*G(1 - z,1 - z,y) + 22/3*G(0,1,z)*G(1 - z,y)
          + 4*G(0,1,z)*G(1 - z,y)*i_*Pi - 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)
         *G(0,1 - z,y) + 22/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(0,y)*i_*Pi + 22/3
         *G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi - 4*G(0,1,0,0,y) + 4*G(0,1,0,1,z) + 
         22/3*G(0,1,1,z) + 4*G(0,1,1,z)*i_*Pi - 4*G(0,1,1,z)*G(1 - z,y) - 4*G(
         0,1,1,z)*G(0,y) - 4*G(0,1,1,1,z) - 4*G(1,z)*G(1 - z,1 - z, - z,y) + 4
         *G(1,z)*G(1 - z,1 - z,0,y) - 4*G(1,z)*G(1 - z, - z,1 - z,y) + 22/3*G(
         1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z, - z,y)*i_*Pi + 4*G(1,z)*G(1
          - z,0,1 - z,y) - 4*G(1,z)*G(1 - z,0, - z,y) - 22/3*G(1,z)*G(1 - z,0,
         y) - 4*G(1,z)*G(1 - z,0,y)*i_*Pi + 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)
         *G( - z,1 - z,1 - z,y) + 22/3*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi - 134/9*G(1,z)*G( - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2
          - 22/3*G(1,z)*G( - z,y)*i_*Pi - 134/9*G(1,0,y) + 7/3*G(1,0,y)*Pi^2
          - 22/3*G(1,0,y)*i_*Pi + 22/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi - 4*G(1
         ,0,0,0,y) + 4*G(1,0,0,1,z) + 22/3*G(1,0,1,z) + 4*G(1,0,1,z)*i_*Pi - 4
         *G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1,1,z) - 4*G(1,1,z)*G(1 - z, - z,y)
          + 4*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,z)*G( - z,1 - z,y) + 22/3*G(1,1,
         z)*G( - z,y) + 4*G(1,1,z)*G( - z,y)*i_*Pi - 4*G(1,1,0,1,z) - 4*G(1,1,
         1,z)*G( - z,y) ) ;
g [beta1_1L] =  + y^-1 * ( 2 )

       + e*y^-3*z * ( 4/3*G( - z,1 - z,y) - 4/3*G(0,z)*G(1 - z,y) + 4/3*G(1,z)
         *G( - z,y) )

       + e*y^-3*z^2 * (  - 4/3*G( - z,1 - z,y) + 4/3*G(0,z)*G(1 - z,y) - 4/3*
         G(1,z)*G( - z,y) )

       + e*y^-2 * (  - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + e*y^-2*z * ( 4/3*G(1 - z,y) - 2/3*G( - z,1 - z,y) - 4/3*G(0,z) + 2/3*
         G(0,z)*G(1 - z,y) + 4/3*G(1,z) - 2/3*G(1,z)*G( - z,y) )

       + e*y^-2*z^2 * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*
         G(1,z)*G( - z,y) )

       + e*y^-1*z^-1 * ( 2/3*G(1 - z,y) + 2/3*G(1,z) )

       + e*y^-1*[1-z]^-1 * ( 2/3*G(0,z) )

       + e*y^-1 * ( 16/3 + 2*i_*Pi - 2*G(0,y) - 2/3*G(0,z) )

       + e*y^-1*z * ( 2/3*G(1 - z,y) - 2/3*G( - z,1 - z,y) - 2/3*G(0,z) + 2/3*
         G(0,z)*G(1 - z,y) + 2/3*G(1,z) - 2/3*G(1,z)*G( - z,y) )

       + e*z^-2 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z,y)
          + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*G(1,
         0,y) )

       + e*z^-1 * (  - 4/3*G(1 - z,y) - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y)
          - 2/3*G(0,1 - z,y) + 2/3*G(0,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z)
          - 4/3*G(1,z) + 2/3*G(1,z)*G( - z,y) + 2/3*G(1,0,y) )

       + e*[1-y-z]^-1*[1-z]^-1 * ( 2/3*G(0,z) )

       + e*[1-y-z]^-1 * (  - 2/3*G(0,z) )

       + e * (  - 16/3 - 2*i_*Pi + 4/3*G(1 - z,y) + 2/3*G(0,y) + 4/3*G(1,z) )

       + e*z*[1-y-z]^-1 * ( 1/9*Pi^2 + 2/3*G(0,y) + 2/3*G(0,y)*G(0,z) - 2/3*G(
         0,z) - 2/3*G(1,0,y) - 2/3*G(1,0,z) )

       + e*z^2*[1-y-z]^-2 * ( 1/9*Pi^2 + 2/3*G(0,y)*G(0,z) - 2/3*G(1,0,y) - 2/
         3*G(1,0,z) )

       + e*y*z^-2 * (  - 4/3*G(1 - z,0,y) + 4/3*G( - z,1 - z,y) - 4/3*G(0,1 - 
         z,y) - 4/3*G(0,y)*G(1,z) + 4/3*G(0,1,z) + 4/3*G(1,z)*G( - z,y) + 4/3*
         G(1,0,y) )

       + e*y*z^-1 * ( 2/3*G(1 - z,y) + 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y)
          + 2/3*G(0,1 - z,y) - 2/3*G(0,y) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z)
          + 2/3*G(1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*G(1,0,y) )

       + e*y^2*z^-2 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z
         ,y) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*
         G(1,0,y) )

       + e^2*y^-3*z * (  - 4/3*G(1 - z, - z,1 - z,y) - 4/3*G( - z,1 - z,1 - z,
         y) + 26/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - z,
         1 - z,y) + 4/3*G(0, - z,y)*G(1,z) + 4/3*G(0,z)*G(1 - z,1 - z,y) - 26/
         9*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*i_*Pi - 4/3*G(0,z)*G(0,1
          - z,y) + 4/3*G(0,0,z)*G(1 - z,y) - 4/3*G(1,z)*G(1 - z, - z,y) - 4/3*
         G(1,z)*G( - z,1 - z,y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)
         *i_*Pi - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-3*z^2 * ( 4/3*G(1 - z, - z,1 - z,y) + 4/3*G( - z,1 - z,1 - z,y
         ) - 26/9*G( - z,1 - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 4/3*G(0, - z,1
          - z,y) - 4/3*G(0, - z,y)*G(1,z) - 4/3*G(0,z)*G(1 - z,1 - z,y) + 26/9
         *G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*i_*Pi + 4/3*G(0,z)*G(0,1
          - z,y) - 4/3*G(0,0,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z, - z,y) + 4/3*
         G(1,z)*G( - z,1 - z,y) - 26/9*G(1,z)*G( - z,y) - 4/3*G(1,z)*G( - z,y)
         *i_*Pi + 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2 * ( 4/3*G(1 - z,1 - z,y) - 38/9*G(1 - z,y) - 4/3*G(1 - z,y)*
         i_*Pi - 38/9*G(1,z) - 4/3*G(1,z)*i_*Pi + 4/3*G(1,z)*G(1 - z,y) + 4/3*
         G(1,1,z) )

       + e^2*y^-2*z * (  - 4/3*G(1 - z,1 - z,y) + 2/3*G(1 - z, - z,1 - z,y) + 
         38/9*G(1 - z,y) + 4/3*G(1 - z,y)*i_*Pi + 2/3*G( - z,1 - z,1 - z,y) - 
         16/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1 - z
         ,y) - 2/3*G(0, - z,y)*G(1,z) - 38/9*G(0,z) - 4/3*G(0,z)*i_*Pi - 2/3*
         G(0,z)*G(1 - z,1 - z,y) + 16/9*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z
         ,y)*i_*Pi + 2/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,0,z) - 2/3*G(0,0,z)*G(1
          - z,y) + 38/9*G(1,z) + 4/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z, - z,y)
          - 4/3*G(1,z)*G(1 - z,y) + 2/3*G(1,z)*G( - z,1 - z,y) - 16/9*G(1,z)*
         G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 4/3*G(1,1,z) + 2/3*G(1,1,z)*
         G( - z,y) )

       + e^2*y^-2*z^2 * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y
         ) - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 10/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1*z^-1 * (  - 2/3*G(1 - z,1 - z,y) + 16/9*G(1 - z,y) + 2/3*G(1
          - z,y)*i_*Pi + 16/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y
         ) - 2/3*G(1,1,z) )

       + e^2*y^-1*[1-z]^-1 * ( 16/9*G(0,z) + 2/3*G(0,z)*i_*Pi - 2/3*G(0,0,z) )

       + e^2*y^-1 * ( 104/9 - 7/6*Pi^2 + 16/3*i_*Pi + 2/3*G(1 - z,y) - 6*G(0,y
         ) - 2*G(0,y)*i_*Pi - 16/9*G(0,z) - 2/3*G(0,z)*i_*Pi + 2*G(0,0,y) + 2/
         3*G(0,0,z) + 2/3*G(1,z) )

       + e^2*y^-1*z * (  - 2/3*G(1 - z,1 - z,y) + 2/3*G(1 - z, - z,1 - z,y) + 
         16/9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi + 2/3*G( - z,1 - z,1 - z,y) - 
         10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1 - z
         ,y) - 2/3*G(0, - z,y)*G(1,z) - 16/9*G(0,z) - 2/3*G(0,z)*i_*Pi - 2/3*
         G(0,z)*G(1 - z,1 - z,y) + 10/9*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z
         ,y)*i_*Pi + 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,0,z) - 2/3*G(0,0,z)*G(1
          - z,y) + 16/9*G(1,z) + 2/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z, - z,y)
          - 2/3*G(1,z)*G(1 - z,y) + 2/3*G(1,z)*G( - z,1 - z,y) - 10/9*G(1,z)*
         G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,1,z) + 2/3*G(1,1,z)*
         G( - z,y) )

       + e^2*z^-2 * (  - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y) - 
         2/3*G(1 - z,0,1 - z,y) + 10/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*Pi
          - 2/3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z,y
         ) - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,
         1 - z,y) + 10/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1 - z
         ,y)*G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - 
         z,y)*G(1,z) + 10/9*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*i_*Pi - 2/3*G(0,
         y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,0,1,
         z) - 10/9*G(0,1,z) - 2/3*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/
         3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,1,z) + 2/3*G(1,z)*G(1
          - z, - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,y)
          - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 10/9*G(1,0,y)
          - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y) + 2/3*G(1,0,1,z) + 2/3*G(1,1,z
         )*G( - z,y) )

       + e^2*z^-1 * ( 4/3*G(1 - z,1 - z,y) + 2/3*G(1 - z,1 - z,0,y) - 2/3*G(1
          - z, - z,1 - z,y) - 32/9*G(1 - z,y) - 4/3*G(1 - z,y)*i_*Pi + 2/3*G(1
          - z,0,1 - z,y) - 10/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*Pi + 2/3*G(
         1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z,y) + 10/9*
         G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,1 - z,y)
          - 10/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*G(1,
         z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)*G(1
         ,z) + 16/9*G(0,y) + 2/3*G(0,y)*i_*Pi - 10/9*G(0,y)*G(1,z) - 2/3*G(0,y
         )*G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,1,z) + 2/3*G(0,0,1 - z,y) - 2/3*G(0,0
         ,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z) + 10/9*G(0,1,z) + 2/3*G(0,
         1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,
         1,0,y) - 2/3*G(0,1,1,z) - 32/9*G(1,z) - 4/3*G(1,z)*i_*Pi - 2/3*G(1,z)
         *G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z,0,y) - 
         2/3*G(1,z)*G( - z,1 - z,y) + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - 
         z,y)*i_*Pi + 10/9*G(1,0,y) + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y) - 2/
         3*G(1,0,1,z) + 4/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*[1-y-z]^-1*[1-z]^-1 * ( 16/9*G(0,z) + 2/3*G(0,z)*i_*Pi - 2/3*G(0,
         0,z) )

       + e^2*[1-y-z]^-1 * (  - 16/9*G(0,z) - 2/3*G(0,z)*i_*Pi + 2/3*G(0,0,z) )

       + e^2 * (  - 104/9 + 7/6*Pi^2 - 16/3*i_*Pi - 4/3*G(1 - z,1 - z,y) + 32/
         9*G(1 - z,y) + 4/3*G(1 - z,y)*i_*Pi + 16/9*G(0,y) + 2/3*G(0,y)*i_*Pi
          - 2/3*G(0,0,y) + 32/9*G(1,z) + 4/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z
         ,y) - 4/3*G(1,1,z) )

       + e^2*z*[1-y-z]^-1 * ( 5/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 - 
         2/3*G(1 - z,1,0,y) + 16/9*G(0,y) - 1/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_*Pi
          + 10/9*G(0,y)*G(0,z) + 2/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z)
          - 16/9*G(0,z) - 1/9*G(0,z)*Pi^2 - 2/3*G(0,z)*i_*Pi + 2/3*G(0,z)*G(1
          - z,0,y) - 2/3*G(0,0,y) - 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z) - 2/3*
         G(0,0,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2
          - 10/9*G(1,0,y) - 2/3*G(1,0,y)*i_*Pi - 10/9*G(1,0,z) - 2/3*G(1,0,z)*
         i_*Pi - 2/3*G(1,0,z)*G(1 - z,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/
         3*G(1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * ( 5/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2
          - 2/3*G(1 - z,1,0,y) - 1/9*G(0,y)*Pi^2 + 10/9*G(0,y)*G(0,z) + 2/3*G(
         0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) - 1/9*G(0,z)*Pi^2 + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,z)*G(0,y) + 2/3*G(0,
         1,0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 10/9*G(1,0,y) - 2/3*G(1,0
         ,y)*i_*Pi - 10/9*G(1,0,z) - 2/3*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z
         ,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/3*G(1,1,0,z) )

       + e^2*y*z^-2 * ( 4/3*G(1 - z,1 - z,0,y) - 4/3*G(1 - z, - z,1 - z,y) + 4/
         3*G(1 - z,0,1 - z,y) - 20/9*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*Pi + 4/
         3*G(1 - z,0,0,y) - 4/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 
         20/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,1 - 
         z,y) - 20/9*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*
         G(1,z) + 4/3*G(0,1 - z,0,y) - 4/3*G(0, - z,1 - z,y) - 4/3*G(0, - z,y)
         *G(1,z) - 20/9*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,z)*i_*Pi + 4/3*G(0,y)*
         G(1,1,z) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,0,1,z)
          + 20/9*G(0,1,z) + 4/3*G(0,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y) - 4/3
         *G(0,1,z)*G(0,y) - 4/3*G(0,1,0,y) - 4/3*G(0,1,1,z) - 4/3*G(1,z)*G(1
          - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,y) - 4/3*G(1,z)*G( - z,1 - z,y)
          + 20/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi + 20/9*G(1,0,y)
          + 4/3*G(1,0,y)*i_*Pi - 4/3*G(1,0,0,y) - 4/3*G(1,0,1,z) - 4/3*G(1,1,z
         )*G( - z,y) )

       + e^2*y*z^-1 * (  - 2/3*G(1 - z,1 - z,y) - 2/3*G(1 - z,1 - z,0,y) + 2/3
         *G(1 - z, - z,1 - z,y) + 16/9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi - 2/3
         *G(1 - z,0,1 - z,y) + 10/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*Pi - 2/
         3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z,y) - 
         10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,1 - 
         z,y) + 10/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,y)*
         G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - z,y)
         *G(1,z) - 16/9*G(0,y) - 2/3*G(0,y)*i_*Pi + 10/9*G(0,y)*G(1,z) + 2/3*
         G(0,y)*G(1,z)*i_*Pi - 2/3*G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) + 2/3*
         G(0,0,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,0,1,z) - 10/9*G(0,1,z) - 2/3
         *G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/3*G(0,1,z)*G(0,y) + 2/3
         *G(0,1,0,y) + 2/3*G(0,1,1,z) + 16/9*G(1,z) + 2/3*G(1,z)*i_*Pi + 2/3*
         G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z,0
         ,y) + 2/3*G(1,z)*G( - z,1 - z,y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)
         *G( - z,y)*i_*Pi - 10/9*G(1,0,y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y
         ) + 2/3*G(1,0,1,z) - 2/3*G(1,1,z) + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * (  - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y
         ) - 2/3*G(1 - z,0,1 - z,y) + 10/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*
         Pi - 2/3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z
         ,y) - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - 
         z,1 - z,y) + 10/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1
          - z,y)*G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0
         , - z,y)*G(1,z) + 10/9*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*i_*Pi - 2/3*
         G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,
         0,1,z) - 10/9*G(0,1,z) - 2/3*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y)
          + 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,1,z) + 2/3*G(1,z)
         *G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,
         y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 10/9*G(1,0,
         y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y) + 2/3*G(1,0,1,z) + 2/3*G(1,1
         ,z)*G( - z,y) )

       - 2 ;
g [beta2_1L] =  + z^-1 * ( 2 )

       + e*y^-2 * ( 4/3*G( - z,1 - z,y) - 4/3*G(0,z)*G(1 - z,y) + 4/3*G(1,z)*
         G( - z,y) )

       + e*y^-2*z * (  - 8/3*G( - z,1 - z,y) + 8/3*G(0,z)*G(1 - z,y) - 8/3*G(1
         ,z)*G( - z,y) )

       + e*y^-2*z^2 * ( 4/3*G( - z,1 - z,y) - 4/3*G(0,z)*G(1 - z,y) + 4/3*G(1,
         z)*G( - z,y) )

       + e*y^-1*z^-1 * (  - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + e*y^-1 * ( 8/3*G(1 - z,y) - 4/3*G( - z,1 - z,y) - 4/3*G(0,z) + 4/3*G(
         0,z)*G(1 - z,y) + 8/3*G(1,z) - 4/3*G(1,z)*G( - z,y) )

       + e*y^-1*z * (  - 4/3*G(1 - z,y) + 4/3*G( - z,1 - z,y) + 4/3*G(0,z) - 4/
         3*G(0,z)*G(1 - z,y) - 4/3*G(1,z) + 4/3*G(1,z)*G( - z,y) )

       + e*z^-2 * ( 2/3*G(1 - z,y) + 2/3*G(1,z) )

       + e*z^-1*[1-y-z]^-1 * (  - 4/3*G(0,y) )

       + e*z^-1 * ( 16/3 + 2*i_*Pi - 2/3*G(0,y) )

       + e*[1-y-z]^-2 * (  - 2/9*Pi^2 - 4/3*G(0,y)*G(0,z) + 4/3*G(1,0,y) + 4/3
         *G(1,0,z) )

       + e*[1-y-z]^-1 * ( 2/9*Pi^2 + 8/3*G(0,y) + 4/3*G(0,y)*G(0,z) - 4/3*G(0,
         z) - 4/3*G(1,0,y) - 4/3*G(1,0,z) )

       + e * (  - 16/3 - 2*i_*Pi - 2/3*G(1 - z,y) + 2/3*G(0,y) + 2*G(0,z) - 2/
         3*G(1,z) )

       + e*z*[1-y-z]^-2 * ( 4/9*Pi^2 + 8/3*G(0,y)*G(0,z) - 8/3*G(1,0,y) - 8/3*
         G(1,0,z) )

       + e*z*[1-y-z]^-1 * (  - 2/9*Pi^2 - 4/3*G(0,y) - 4/3*G(0,y)*G(0,z) + 4/3
         *G(0,z) + 4/3*G(1,0,y) + 4/3*G(1,0,z) )

       + e*z^2*[1-y-z]^-2 * (  - 2/9*Pi^2 - 4/3*G(0,y)*G(0,z) + 4/3*G(1,0,y)
          + 4/3*G(1,0,z) )

       + e*y*z^-3 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z,y
         ) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*G(1
         ,0,y) )

       + e*y*z^-2 * (  - 2/3*G(1 - z,y) + 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,
         y) + 2/3*G(0,1 - z,y) + 2/3*G(0,y) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z)
          - 2/3*G(1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*G(1,0,y) )

       + e*y*z^-1 * (  - 4/3*G(1 - z,y) - 4/3*G(1 - z,0,y) + 4/3*G( - z,1 - z,
         y) - 4/3*G(0,1 - z,y) + 4/3*G(0,y) - 4/3*G(0,y)*G(1,z) + 4/3*G(0,1,z)
          - 4/3*G(1,z) + 4/3*G(1,z)*G( - z,y) + 4/3*G(1,0,y) )

       + e*y^2*z^-3 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) - 2/3*G(0,1
          - z,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z) + 2/3*G(1,z)*G( - z,y) + 2/
         3*G(1,0,y) )

       + e*y^2*z^-2 * (  - 4/3*G(1 - z,0,y) + 4/3*G( - z,1 - z,y) - 4/3*G(0,1
          - z,y) - 4/3*G(0,y)*G(1,z) + 4/3*G(0,1,z) + 4/3*G(1,z)*G( - z,y) + 4/
         3*G(1,0,y) )

       + e^2*y^-2 * (  - 4/3*G(1 - z, - z,1 - z,y) - 4/3*G( - z,1 - z,1 - z,y)
          + 26/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - z,1
          - z,y) + 4/3*G(0, - z,y)*G(1,z) + 4/3*G(0,z)*G(1 - z,1 - z,y) - 26/9
         *G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*i_*Pi - 4/3*G(0,z)*G(0,1
          - z,y) + 4/3*G(0,0,z)*G(1 - z,y) - 4/3*G(1,z)*G(1 - z, - z,y) - 4/3*
         G(1,z)*G( - z,1 - z,y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)
         *i_*Pi - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z * ( 8/3*G(1 - z, - z,1 - z,y) + 8/3*G( - z,1 - z,1 - z,y)
          - 52/9*G( - z,1 - z,y) - 8/3*G( - z,1 - z,y)*i_*Pi - 8/3*G(0, - z,1
          - z,y) - 8/3*G(0, - z,y)*G(1,z) - 8/3*G(0,z)*G(1 - z,1 - z,y) + 52/9
         *G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G(1 - z,y)*i_*Pi + 8/3*G(0,z)*G(0,1
          - z,y) - 8/3*G(0,0,z)*G(1 - z,y) + 8/3*G(1,z)*G(1 - z, - z,y) + 8/3*
         G(1,z)*G( - z,1 - z,y) - 52/9*G(1,z)*G( - z,y) - 8/3*G(1,z)*G( - z,y)
         *i_*Pi + 8/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z^2 * (  - 4/3*G(1 - z, - z,1 - z,y) - 4/3*G( - z,1 - z,1 - 
         z,y) + 26/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - 
         z,1 - z,y) + 4/3*G(0, - z,y)*G(1,z) + 4/3*G(0,z)*G(1 - z,1 - z,y) - 
         26/9*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*i_*Pi - 4/3*G(0,z)*G(0
         ,1 - z,y) + 4/3*G(0,0,z)*G(1 - z,y) - 4/3*G(1,z)*G(1 - z, - z,y) - 4/
         3*G(1,z)*G( - z,1 - z,y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,
         y)*i_*Pi - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1*z^-1 * ( 4/3*G(1 - z,1 - z,y) - 38/9*G(1 - z,y) - 4/3*G(1 - 
         z,y)*i_*Pi - 38/9*G(1,z) - 4/3*G(1,z)*i_*Pi + 4/3*G(1,z)*G(1 - z,y)
          + 4/3*G(1,1,z) )

       + e^2*y^-1 * (  - 8/3*G(1 - z,1 - z,y) + 4/3*G(1 - z, - z,1 - z,y) + 76/
         9*G(1 - z,y) + 8/3*G(1 - z,y)*i_*Pi + 4/3*G( - z,1 - z,1 - z,y) - 26/
         9*G( - z,1 - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 4/3*G(0, - z,1 - z,y)
          - 4/3*G(0, - z,y)*G(1,z) - 38/9*G(0,z) - 4/3*G(0,z)*i_*Pi - 4/3*G(0,
         z)*G(1 - z,1 - z,y) + 26/9*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*
         i_*Pi + 4/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,0,z) - 4/3*G(0,0,z)*G(1 - z
         ,y) + 76/9*G(1,z) + 8/3*G(1,z)*i_*Pi + 4/3*G(1,z)*G(1 - z, - z,y) - 8/
         3*G(1,z)*G(1 - z,y) + 4/3*G(1,z)*G( - z,1 - z,y) - 26/9*G(1,z)*G( - z
         ,y) - 4/3*G(1,z)*G( - z,y)*i_*Pi - 8/3*G(1,1,z) + 4/3*G(1,1,z)*G( - z
         ,y) )

       + e^2*y^-1*z * ( 4/3*G(1 - z,1 - z,y) - 4/3*G(1 - z, - z,1 - z,y) - 38/
         9*G(1 - z,y) - 4/3*G(1 - z,y)*i_*Pi - 4/3*G( - z,1 - z,1 - z,y) + 26/
         9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - z,1 - z,y)
          + 4/3*G(0, - z,y)*G(1,z) + 38/9*G(0,z) + 4/3*G(0,z)*i_*Pi + 4/3*G(0,
         z)*G(1 - z,1 - z,y) - 26/9*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*
         i_*Pi - 4/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,z) + 4/3*G(0,0,z)*G(1 - z
         ,y) - 38/9*G(1,z) - 4/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z, - z,y) + 4/
         3*G(1,z)*G(1 - z,y) - 4/3*G(1,z)*G( - z,1 - z,y) + 26/9*G(1,z)*G( - z
         ,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi + 4/3*G(1,1,z) - 4/3*G(1,1,z)*G( - z
         ,y) )

       + e^2*z^-2 * (  - 2/3*G(1 - z,1 - z,y) + 16/9*G(1 - z,y) + 2/3*G(1 - z,
         y)*i_*Pi + 16/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 2/
         3*G(1,1,z) )

       + e^2*z^-1*[1-y-z]^-1 * (  - 38/9*G(0,y) - 4/3*G(0,y)*i_*Pi + 4/3*G(0,0
         ,y) )

       + e^2*z^-1 * ( 104/9 - 7/6*Pi^2 + 16/3*i_*Pi + 2/3*G(1 - z,y) - 16/9*G(
         0,y) - 2/3*G(0,y)*i_*Pi + 2/3*G(0,0,y) + 2/3*G(1,z) )

       + e^2*[1-y-z]^-2 * (  - 13/27*Pi^2 - 2/9*i_*Pi^3 - 2/9*G(1 - z,y)*Pi^2
          + 4/3*G(1 - z,1,0,y) + 2/9*G(0,y)*Pi^2 - 26/9*G(0,y)*G(0,z) - 4/3*G(
         0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*G(1,0,z) + 2/9*G(0,z)*Pi^2 - 4/3*G(0,z
         )*G(1 - z,0,y) + 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z)*G(0,y) - 4/3*G(0,
         1,0,y) - 4/3*G(0,1,0,z) - 2/9*G(1,z)*Pi^2 + 26/9*G(1,0,y) + 4/3*G(1,0
         ,y)*i_*Pi + 26/9*G(1,0,z) + 4/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z
         ,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z) + 4/3*G(1,1,0,z) )

       + e^2*[1-y-z]^-1 * ( 13/27*Pi^2 + 2/9*i_*Pi^3 + 2/9*G(1 - z,y)*Pi^2 - 4/
         3*G(1 - z,1,0,y) + 76/9*G(0,y) - 2/9*G(0,y)*Pi^2 + 8/3*G(0,y)*i_*Pi
          + 26/9*G(0,y)*G(0,z) + 4/3*G(0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)*G(1,0,z)
          - 38/9*G(0,z) - 2/9*G(0,z)*Pi^2 - 4/3*G(0,z)*i_*Pi + 4/3*G(0,z)*G(1
          - z,0,y) - 8/3*G(0,0,y) - 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z) - 4/3*
         G(0,0,z)*G(0,y) + 4/3*G(0,1,0,y) + 4/3*G(0,1,0,z) + 2/9*G(1,z)*Pi^2
          - 26/9*G(1,0,y) - 4/3*G(1,0,y)*i_*Pi - 26/9*G(1,0,z) - 4/3*G(1,0,z)*
         i_*Pi - 4/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 4/3*G(1,0,0,z) - 4/
         3*G(1,1,0,z) )

       + e^2 * (  - 104/9 + 7/6*Pi^2 - 16/3*i_*Pi + 2/3*G(1 - z,1 - z,y) - 22/
         9*G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi + 16/9*G(0,y) + 2/3*G(0,y)*i_*Pi
          + 6*G(0,z) + 2*G(0,z)*i_*Pi - 2/3*G(0,0,y) - 2*G(0,0,z) - 22/9*G(1,z
         ) - 2/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z,y) + 2/3*G(1,1,z) )

       + e^2*z*[1-y-z]^-2 * ( 26/27*Pi^2 + 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2
          - 8/3*G(1 - z,1,0,y) - 4/9*G(0,y)*Pi^2 + 52/9*G(0,y)*G(0,z) + 8/3*G(
         0,y)*G(0,z)*i_*Pi + 8/3*G(0,y)*G(1,0,z) - 4/9*G(0,z)*Pi^2 + 8/3*G(0,z
         )*G(1 - z,0,y) - 8/3*G(0,0,y)*G(0,z) - 8/3*G(0,0,z)*G(0,y) + 8/3*G(0,
         1,0,y) + 8/3*G(0,1,0,z) + 4/9*G(1,z)*Pi^2 - 52/9*G(1,0,y) - 8/3*G(1,0
         ,y)*i_*Pi - 52/9*G(1,0,z) - 8/3*G(1,0,z)*i_*Pi - 8/3*G(1,0,z)*G(1 - z
         ,y) + 8/3*G(1,0,0,y) + 8/3*G(1,0,0,z) - 8/3*G(1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * (  - 13/27*Pi^2 - 2/9*i_*Pi^3 - 2/9*G(1 - z,y)*
         Pi^2 + 4/3*G(1 - z,1,0,y) - 38/9*G(0,y) + 2/9*G(0,y)*Pi^2 - 4/3*G(0,y
         )*i_*Pi - 26/9*G(0,y)*G(0,z) - 4/3*G(0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*
         G(1,0,z) + 38/9*G(0,z) + 2/9*G(0,z)*Pi^2 + 4/3*G(0,z)*i_*Pi - 4/3*G(0
         ,z)*G(1 - z,0,y) + 4/3*G(0,0,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z)
          + 4/3*G(0,0,z)*G(0,y) - 4/3*G(0,1,0,y) - 4/3*G(0,1,0,z) - 2/9*G(1,z)
         *Pi^2 + 26/9*G(1,0,y) + 4/3*G(1,0,y)*i_*Pi + 26/9*G(1,0,z) + 4/3*G(1,
         0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z
         ) + 4/3*G(1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * (  - 13/27*Pi^2 - 2/9*i_*Pi^3 - 2/9*G(1 - z,y)*
         Pi^2 + 4/3*G(1 - z,1,0,y) + 2/9*G(0,y)*Pi^2 - 26/9*G(0,y)*G(0,z) - 4/
         3*G(0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*G(1,0,z) + 2/9*G(0,z)*Pi^2 - 4/3*
         G(0,z)*G(1 - z,0,y) + 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z)*G(0,y) - 4/3
         *G(0,1,0,y) - 4/3*G(0,1,0,z) - 2/9*G(1,z)*Pi^2 + 26/9*G(1,0,y) + 4/3*
         G(1,0,y)*i_*Pi + 26/9*G(1,0,z) + 4/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(
         1 - z,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z) + 4/3*G(1,1,0,z) )

       + e^2*y*z^-3 * (  - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y)
          - 2/3*G(1 - z,0,1 - z,y) + 10/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*
         Pi - 2/3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z
         ,y) - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - 
         z,1 - z,y) + 10/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1
          - z,y)*G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0
         , - z,y)*G(1,z) + 10/9*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*i_*Pi - 2/3*
         G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,
         0,1,z) - 10/9*G(0,1,z) - 2/3*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y)
          + 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,1,z) + 2/3*G(1,z)
         *G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,
         y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 10/9*G(1,0,
         y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y) + 2/3*G(1,0,1,z) + 2/3*G(1,1
         ,z)*G( - z,y) )

       + e^2*y*z^-2 * ( 2/3*G(1 - z,1 - z,y) - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(
         1 - z, - z,1 - z,y) - 16/9*G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi - 2/3*G(
         1 - z,0,1 - z,y) + 16/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*Pi - 2/3*
         G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z,y) - 16/
         9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,1 - z,y
         ) + 16/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,y)*G(1
         ,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - z,y)*G(
         1,z) + 16/9*G(0,y) + 2/3*G(0,y)*i_*Pi + 16/9*G(0,y)*G(1,z) + 2/3*G(0,
         y)*G(1,z)*i_*Pi - 2/3*G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,
         0,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,0,1,z) - 16/9*G(0,1,z) - 2/3*G(0
         ,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/3*G(0,1,z)*G(0,y) + 2/3*G(0
         ,1,0,y) + 2/3*G(0,1,1,z) - 16/9*G(1,z) - 2/3*G(1,z)*i_*Pi + 2/3*G(1,z
         )*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z,0,y)
          + 2/3*G(1,z)*G( - z,1 - z,y) - 16/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G(
          - z,y)*i_*Pi - 16/9*G(1,0,y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y)
          + 2/3*G(1,0,1,z) + 2/3*G(1,1,z) + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y*z^-1 * ( 4/3*G(1 - z,1 - z,y) + 4/3*G(1 - z,1 - z,0,y) - 4/3*G(
         1 - z, - z,1 - z,y) - 38/9*G(1 - z,y) - 4/3*G(1 - z,y)*i_*Pi + 4/3*G(
         1 - z,0,1 - z,y) - 26/9*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*Pi + 4/3*
         G(1 - z,0,0,y) - 4/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 26/
         9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,1 - z,y
         ) - 26/9*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*G(1
         ,z) + 4/3*G(0,1 - z,0,y) - 4/3*G(0, - z,1 - z,y) - 4/3*G(0, - z,y)*G(
         1,z) + 38/9*G(0,y) + 4/3*G(0,y)*i_*Pi - 26/9*G(0,y)*G(1,z) - 4/3*G(0,
         y)*G(1,z)*i_*Pi + 4/3*G(0,y)*G(1,1,z) + 4/3*G(0,0,1 - z,y) - 4/3*G(0,
         0,y) + 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,0,1,z) + 26/9*G(0,1,z) + 4/3*G(0
         ,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,z)*G(0,y) - 4/3*G(0
         ,1,0,y) - 4/3*G(0,1,1,z) - 38/9*G(1,z) - 4/3*G(1,z)*i_*Pi - 4/3*G(1,z
         )*G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z,0,y)
          - 4/3*G(1,z)*G( - z,1 - z,y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G(
          - z,y)*i_*Pi + 26/9*G(1,0,y) + 4/3*G(1,0,y)*i_*Pi - 4/3*G(1,0,0,y)
          - 4/3*G(1,0,1,z) + 4/3*G(1,1,z) - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^2*z^-3 * ( 2/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y)
          + 2/3*G(1 - z,0,1 - z,y) - 10/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*
         Pi + 2/3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z
         ,y) + 10/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - 
         z,1 - z,y) - 10/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1
          - z,y)*G(1,z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0
         , - z,y)*G(1,z) - 10/9*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*i_*Pi + 2/3*
         G(0,y)*G(1,1,z) + 2/3*G(0,0,1 - z,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,
         0,1,z) + 10/9*G(0,1,z) + 2/3*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y)
          - 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,1,z) - 2/3*G(1,z)
         *G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,
         y) + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 10/9*G(1,0,
         y) + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 2/3*G(1,1
         ,z)*G( - z,y) )

       + e^2*y^2*z^-2 * ( 4/3*G(1 - z,1 - z,0,y) - 4/3*G(1 - z, - z,1 - z,y)
          + 4/3*G(1 - z,0,1 - z,y) - 26/9*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*
         Pi + 4/3*G(1 - z,0,0,y) - 4/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z
         ,y) + 26/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0,1 - 
         z,1 - z,y) - 26/9*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1
          - z,y)*G(1,z) + 4/3*G(0,1 - z,0,y) - 4/3*G(0, - z,1 - z,y) - 4/3*G(0
         , - z,y)*G(1,z) - 26/9*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,z)*i_*Pi + 4/3*
         G(0,y)*G(1,1,z) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,
         0,1,z) + 26/9*G(0,1,z) + 4/3*G(0,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y)
          - 4/3*G(0,1,z)*G(0,y) - 4/3*G(0,1,0,y) - 4/3*G(0,1,1,z) - 4/3*G(1,z)
         *G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,y) - 4/3*G(1,z)*G( - z,1 - z,
         y) + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi + 26/9*G(1,0,
         y) + 4/3*G(1,0,y)*i_*Pi - 4/3*G(1,0,0,y) - 4/3*G(1,0,1,z) - 4/3*G(1,1
         ,z)*G( - z,y) )

       - 2 ;
g [beta3_1L] =  + e*y^-2*z * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y)
          - 2/3*G(1,z)*G( - z,y) )

       + e*y^-2*z^2 * ( 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(1,
         z)*G( - z,y) )

       + e*y^-1 * ( 2/3*G(1 - z,y) + 2/3*G(1,z) )

       + e*y^-1*z * (  - 2/3*G(1 - z,y) + 2/3*G( - z,1 - z,y) + 2/3*G(0,z) - 2/
         3*G(0,z)*G(1 - z,y) - 2/3*G(1,z) + 2/3*G(1,z)*G( - z,y) )

       + e*z^-1 * ( 2/3*G(1 - z,y) + 2/3*G(1,z) )

       + e*[1-y-z]^-1 * ( 2/3*G(0,y) )

       + e * (  - 32/3 - 4*i_*Pi + 2/3*G(1 - z,y) + 4/3*G(0,y) + 2*G(0,z) + 2/
         3*G(1,z) )

       + e*z*[1-y-z]^-2 * ( 1/9*Pi^2 + 2/3*G(0,y)*G(0,z) - 2/3*G(1,0,y) - 2/3*
         G(1,0,z) )

       + e*z*[1-y-z]^-1 * (  - 1/9*Pi^2 - 2/3*G(0,y) - 2/3*G(0,y)*G(0,z) + 2/3
         *G(0,z) + 2/3*G(1,0,y) + 2/3*G(1,0,z) )

       + e*z^2*[1-y-z]^-2 * (  - 1/9*Pi^2 - 2/3*G(0,y)*G(0,z) + 2/3*G(1,0,y)
          + 2/3*G(1,0,z) )

       + e*y*z^-2 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z,y
         ) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*G(1
         ,0,y) )

       + e*y*z^-1 * (  - 2/3*G(1 - z,y) - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,
         y) - 2/3*G(0,1 - z,y) + 2/3*G(0,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z)
          - 2/3*G(1,z) + 2/3*G(1,z)*G( - z,y) + 2/3*G(1,0,y) )

       + e*y^2*z^-2 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) - 2/3*G(0,1
          - z,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z) + 2/3*G(1,z)*G( - z,y) + 2/
         3*G(1,0,y) )

       + e^2*y^-2*z * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y)
          - 16/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 16/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 16/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z^2 * (  - 2/3*G(1 - z, - z,1 - z,y) - 2/3*G( - z,1 - z,1 - 
         z,y) + 16/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - 
         z,1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,1 - z,y) - 
         16/9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*i_*Pi - 2/3*G(0,z)*G(0
         ,1 - z,y) + 2/3*G(0,0,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z, - z,y) - 2/
         3*G(1,z)*G( - z,1 - z,y) + 16/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,
         y)*i_*Pi - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1 * (  - 2/3*G(1 - z,1 - z,y) + 22/9*G(1 - z,y) + 2/3*G(1 - z,
         y)*i_*Pi + 22/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 2/
         3*G(1,1,z) )

       + e^2*y^-1*z * ( 2/3*G(1 - z,1 - z,y) - 2/3*G(1 - z, - z,1 - z,y) - 22/
         9*G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi - 2/3*G( - z,1 - z,1 - z,y) + 16/
         9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - z,1 - z,y)
          + 2/3*G(0, - z,y)*G(1,z) + 22/9*G(0,z) + 2/3*G(0,z)*i_*Pi + 2/3*G(0,
         z)*G(1 - z,1 - z,y) - 16/9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*
         i_*Pi - 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,0,z) + 2/3*G(0,0,z)*G(1 - z
         ,y) - 22/9*G(1,z) - 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z, - z,y) + 2/
         3*G(1,z)*G(1 - z,y) - 2/3*G(1,z)*G( - z,1 - z,y) + 16/9*G(1,z)*G( - z
         ,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 2/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z
         ,y) )

       + e^2*z^-1 * (  - 2/3*G(1 - z,1 - z,y) + 22/9*G(1 - z,y) + 2/3*G(1 - z,
         y)*i_*Pi + 22/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 2/
         3*G(1,1,z) )

       + e^2*[1-y-z]^-1 * ( 22/9*G(0,y) + 2/3*G(0,y)*i_*Pi - 2/3*G(0,0,y) )

       + e^2 * (  - 208/9 + 7/3*Pi^2 - 32/3*i_*Pi - 2/3*G(1 - z,1 - z,y) + 10/
         9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi + 32/9*G(0,y) + 4/3*G(0,y)*i_*Pi
          + 6*G(0,z) + 2*G(0,z)*i_*Pi - 4/3*G(0,0,y) - 2*G(0,0,z) + 10/9*G(1,z
         ) + 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 2/3*G(1,1,z) )

       + e^2*z*[1-y-z]^-2 * ( 8/27*Pi^2 + 1/9*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 - 
         2/3*G(1 - z,1,0,y) - 1/9*G(0,y)*Pi^2 + 16/9*G(0,y)*G(0,z) + 2/3*G(0,y
         )*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) - 1/9*G(0,z)*Pi^2 + 2/3*G(0,z)*
         G(1 - z,0,y) - 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,
         0,y) + 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 16/9*G(1,0,y) - 2/3*G(1,0,y
         )*i_*Pi - 16/9*G(1,0,z) - 2/3*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z,y
         ) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) - 2/3*G(1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * (  - 8/27*Pi^2 - 1/9*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,1,0,y) - 22/9*G(0,y) + 1/9*G(0,y)*Pi^2 - 2/3*G(0,y)*i_
         *Pi - 16/9*G(0,y)*G(0,z) - 2/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,0
         ,z) + 22/9*G(0,z) + 1/9*G(0,z)*Pi^2 + 2/3*G(0,z)*i_*Pi - 2/3*G(0,z)*
         G(1 - z,0,y) + 2/3*G(0,0,y) + 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,z) + 2/
         3*G(0,0,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 1/9*G(1,z)*Pi^2
          + 16/9*G(1,0,y) + 2/3*G(1,0,y)*i_*Pi + 16/9*G(1,0,z) + 2/3*G(1,0,z)*
         i_*Pi + 2/3*G(1,0,z)*G(1 - z,y) - 2/3*G(1,0,0,y) - 2/3*G(1,0,0,z) + 2/
         3*G(1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * (  - 8/27*Pi^2 - 1/9*i_*Pi^3 - 1/9*G(1 - z,y)*
         Pi^2 + 2/3*G(1 - z,1,0,y) + 1/9*G(0,y)*Pi^2 - 16/9*G(0,y)*G(0,z) - 2/
         3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z) + 1/9*G(0,z)*Pi^2 - 2/3*
         G(0,z)*G(1 - z,0,y) + 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z)*G(0,y) - 2/3
         *G(0,1,0,y) - 2/3*G(0,1,0,z) - 1/9*G(1,z)*Pi^2 + 16/9*G(1,0,y) + 2/3*
         G(1,0,y)*i_*Pi + 16/9*G(1,0,z) + 2/3*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(
         1 - z,y) - 2/3*G(1,0,0,y) - 2/3*G(1,0,0,z) + 2/3*G(1,1,0,z) )

       + e^2*y*z^-2 * (  - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y)
          - 2/3*G(1 - z,0,1 - z,y) + 16/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*
         Pi - 2/3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z
         ,y) - 16/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - 
         z,1 - z,y) + 16/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1
          - z,y)*G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0
         , - z,y)*G(1,z) + 16/9*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*i_*Pi - 2/3*
         G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,
         0,1,z) - 16/9*G(0,1,z) - 2/3*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y)
          + 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,1,z) + 2/3*G(1,z)
         *G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,
         y) - 16/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 16/9*G(1,0,
         y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y) + 2/3*G(1,0,1,z) + 2/3*G(1,1
         ,z)*G( - z,y) )

       + e^2*y*z^-1 * ( 2/3*G(1 - z,1 - z,y) + 2/3*G(1 - z,1 - z,0,y) - 2/3*G(
         1 - z, - z,1 - z,y) - 22/9*G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi + 2/3*G(
         1 - z,0,1 - z,y) - 16/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*Pi + 2/3*
         G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z,y) + 16/
         9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,1 - z,y
         ) - 16/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*G(1
         ,z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)*G(
         1,z) + 22/9*G(0,y) + 2/3*G(0,y)*i_*Pi - 16/9*G(0,y)*G(1,z) - 2/3*G(0,
         y)*G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,1,z) + 2/3*G(0,0,1 - z,y) - 2/3*G(0,
         0,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z) + 16/9*G(0,1,z) + 2/3*G(0
         ,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1,z)*G(0,y) - 2/3*G(0
         ,1,0,y) - 2/3*G(0,1,1,z) - 22/9*G(1,z) - 2/3*G(1,z)*i_*Pi - 2/3*G(1,z
         )*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z,0,y)
          - 2/3*G(1,z)*G( - z,1 - z,y) + 16/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G(
          - z,y)*i_*Pi + 16/9*G(1,0,y) + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y)
          - 2/3*G(1,0,1,z) + 2/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * ( 2/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y)
          + 2/3*G(1 - z,0,1 - z,y) - 16/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*
         Pi + 2/3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z
         ,y) + 16/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - 
         z,1 - z,y) - 16/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1
          - z,y)*G(1,z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0
         , - z,y)*G(1,z) - 16/9*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*i_*Pi + 2/3*
         G(0,y)*G(1,1,z) + 2/3*G(0,0,1 - z,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,
         0,1,z) + 16/9*G(0,1,z) + 2/3*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y)
          - 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,1,z) - 2/3*G(1,z)
         *G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,
         y) + 16/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 16/9*G(1,0,
         y) + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 2/3*G(1,1
         ,z)*G( - z,y) )

       - 4 ;
g [gamma1_1L] =  + [1-y-z]^-1*[1-z]^-1 * (  - 2*G(0,z) )

       + [1-y-z]^-1 * ( 1/3*Pi^2 + 2*G(0,y) + 2*G(0,y)*G(0,z) + 2*G(0,z) - 2*
         G(1,0,y) - 2*G(1,0,z) )

       + [1-z]^-2 * (  - 2*G(0,z) )

       + [1-z]^-1 * (  - 2 )

       + z*[1-y-z]^-2 * ( 2/3*Pi^2 + 4*G(0,y) + 4*G(0,y)*G(0,z) - 4*G(1,0,y)
          - 4*G(1,0,z) )

       + z*[1-y-z]^-1 * ( 2 - Pi^2 - 6*G(0,y) - 6*G(0,y)*G(0,z) + 6*G(0,z) + 6
         *G(1,0,y) + 6*G(1,0,z) )

       + z^2*[1-y-z]^-3 * ( 2/3*Pi^2 + 4*G(0,y)*G(0,z) - 4*G(1,0,y) - 4*G(1,0,
         z) )

       + z^2*[1-y-z]^-2 * (  - 4/3*Pi^2 - 4*G(0,y) - 8*G(0,y)*G(0,z) + 4*G(0,z
         ) + 8*G(1,0,y) + 8*G(1,0,z) )

       + z^3*[1-y-z]^-3 * (  - 2/3*Pi^2 - 4*G(0,y)*G(0,z) + 4*G(1,0,y) + 4*G(1
         ,0,z) )

       + e*y^-2*z * (  - 4/3*G( - z,1 - z,y) + 4/3*G(0,z)*G(1 - z,y) - 4/3*G(1
         ,z)*G( - z,y) )

       + e*y^-1*[1-z]^-1 * ( 4/3*G(0,z) )

       + e*y^-1 * ( 4/3*G(1 - z,y) - 4/3*G(0,z) + 4/3*G(1,z) )

       + e*y^-1*z * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*G(1
         ,z)*G( - z,y) )

       + e*z^-1 * (  - 2/3*G(1 - z,y) - 2/3*G(1,z) )

       + e*[1-y-z]^-1*[1-z]^-1 * (  - 14/3*G(0,z) - 2*G(0,z)*i_*Pi + 2*G(0,0,z
         ) )

       + e*[1-y-z]^-1 * ( 1/3*Pi^2 + 1/3*i_*Pi^3 + 1/3*G(1 - z,y)*Pi^2 - 2*G(1
          - z,1,0,y) + 20/3*G(0,y) - 1/3*G(0,y)*Pi^2 + 2*G(0,y)*i_*Pi + 2*G(0,
         y)*G(0,z) + 2*G(0,y)*G(0,z)*i_*Pi + 2*G(0,y)*G(1,0,z) + 14/3*G(0,z)
          - 1/3*G(0,z)*Pi^2 + 2*G(0,z)*i_*Pi + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,0
         ,y) - 2*G(0,0,y)*G(0,z) - 2*G(0,0,z) - 2*G(0,0,z)*G(0,y) + 2*G(0,1,0,
         y) + 2*G(0,1,0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,0,y) - 2*G(1,0,y)*i_*Pi
          - 2*G(1,0,z) - 2*G(1,0,z)*i_*Pi - 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,0,
         y) + 2*G(1,0,0,z) - 2*G(1,1,0,z) )

       + e*[1-z]^-2 * (  - 6*G(0,z) - 2*G(0,z)*i_*Pi + 2*G(0,0,z) )

       + e*[1-z]^-1 * (  - 6 - 2*i_*Pi + 2*G(0,z) )

       + e * ( 20/3 - 1/3*Pi^2 + 2*i_*Pi - 1/3*i_*Pi^3 + 2/3*G(1 - z,y) - 1/3*
         G(1 - z,y)*Pi^2 + 2*G(1 - z,1,0,y) - 2*G( - z,1 - z,y) - 20/3*G(0,y)
          + 1/3*G(0,y)*Pi^2 - 2*G(0,y)*i_*Pi - 2*G(0,y)*G(0,z) - 2*G(0,y)*G(0,
         z)*i_*Pi - 2*G(0,y)*G(1,0,z) + 4*G(0,z) + 1/3*G(0,z)*Pi^2 + 2*G(0,z)*
         i_*Pi + 2*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,0,y) + 2*
         G(0,0,y)*G(0,z) - 2*G(0,0,z) + 2*G(0,0,z)*G(0,y) - 2*G(0,1,0,y) - 2*
         G(0,1,0,z) + 2/3*G(1,z) - 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z,y) + 2*G(
         1,0,y) + 2*G(1,0,y)*i_*Pi + 2*G(1,0,z) + 2*G(1,0,z)*i_*Pi + 2*G(1,0,z
         )*G(1 - z,y) - 2*G(1,0,0,y) - 2*G(1,0,0,z) + 2*G(1,1,0,z) )

       + e*z*[1-y-z]^-2 * ( 11/9*Pi^2 + 2/3*i_*Pi^3 + 2/3*G(1 - z,y)*Pi^2 - 4*
         G(1 - z,1,0,y) + 34/3*G(0,y) - 2/3*G(0,y)*Pi^2 + 4*G(0,y)*i_*Pi + 22/
         3*G(0,y)*G(0,z) + 4*G(0,y)*G(0,z)*i_*Pi + 4*G(0,y)*G(1,0,z) - 2/3*G(0
         ,z)*Pi^2 + 4*G(0,z)*G(1 - z,0,y) - 4*G(0,0,y) - 4*G(0,0,y)*G(0,z) - 4
         *G(0,0,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0,1,0,z) + 2/3*G(1,z)*Pi^2 - 22/
         3*G(1,0,y) - 4*G(1,0,y)*i_*Pi - 22/3*G(1,0,z) - 4*G(1,0,z)*i_*Pi - 4*
         G(1,0,z)*G(1 - z,y) + 4*G(1,0,0,y) + 4*G(1,0,0,z) - 4*G(1,1,0,z) )

       + e*z*[1-y-z]^-1 * ( 20/3 - 14/9*Pi^2 + 2*i_*Pi - i_*Pi^3 - G(1 - z,y)*
         Pi^2 + 6*G(1 - z,1,0,y) - 18*G(0,y) + G(0,y)*Pi^2 - 6*G(0,y)*i_*Pi - 
         28/3*G(0,y)*G(0,z) - 6*G(0,y)*G(0,z)*i_*Pi - 6*G(0,y)*G(1,0,z) + 16*
         G(0,z) + G(0,z)*Pi^2 + 6*G(0,z)*i_*Pi - 6*G(0,z)*G(1 - z,0,y) + 6*G(0
         ,0,y) + 6*G(0,0,y)*G(0,z) - 6*G(0,0,z) + 6*G(0,0,z)*G(0,y) - 6*G(0,1,
         0,y) - 6*G(0,1,0,z) - G(1,z)*Pi^2 + 28/3*G(1,0,y) + 6*G(1,0,y)*i_*Pi
          + 28/3*G(1,0,z) + 6*G(1,0,z)*i_*Pi + 6*G(1,0,z)*G(1 - z,y) - 6*G(1,0
         ,0,y) - 6*G(1,0,0,z) + 6*G(1,1,0,z) )

       + e*z^2*[1-y-z]^-3 * ( 11/9*Pi^2 + 2/3*i_*Pi^3 + 2/3*G(1 - z,y)*Pi^2 - 
         4*G(1 - z,1,0,y) - 2/3*G(0,y)*Pi^2 + 22/3*G(0,y)*G(0,z) + 4*G(0,y)*G(
         0,z)*i_*Pi + 4*G(0,y)*G(1,0,z) - 2/3*G(0,z)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,y) - 4*G(0,0,y)*G(0,z) - 4*G(0,0,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0,1,
         0,z) + 2/3*G(1,z)*Pi^2 - 22/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi - 22/3*G(1,
         0,z) - 4*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,y) + 4*G(1,0,0,y) + 4*G(
         1,0,0,z) - 4*G(1,1,0,z) )

       + e*z^2*[1-y-z]^-2 * (  - 22/9*Pi^2 - 4/3*i_*Pi^3 - 4/3*G(1 - z,y)*Pi^2
          + 8*G(1 - z,1,0,y) - 34/3*G(0,y) + 4/3*G(0,y)*Pi^2 - 4*G(0,y)*i_*Pi
          - 44/3*G(0,y)*G(0,z) - 8*G(0,y)*G(0,z)*i_*Pi - 8*G(0,y)*G(1,0,z) + 
         34/3*G(0,z) + 4/3*G(0,z)*Pi^2 + 4*G(0,z)*i_*Pi - 8*G(0,z)*G(1 - z,0,y
         ) + 4*G(0,0,y) + 8*G(0,0,y)*G(0,z) - 4*G(0,0,z) + 8*G(0,0,z)*G(0,y)
          - 8*G(0,1,0,y) - 8*G(0,1,0,z) - 4/3*G(1,z)*Pi^2 + 44/3*G(1,0,y) + 8*
         G(1,0,y)*i_*Pi + 44/3*G(1,0,z) + 8*G(1,0,z)*i_*Pi + 8*G(1,0,z)*G(1 - 
         z,y) - 8*G(1,0,0,y) - 8*G(1,0,0,z) + 8*G(1,1,0,z) )

       + e*z^3*[1-y-z]^-3 * (  - 11/9*Pi^2 - 2/3*i_*Pi^3 - 2/3*G(1 - z,y)*Pi^2
          + 4*G(1 - z,1,0,y) + 2/3*G(0,y)*Pi^2 - 22/3*G(0,y)*G(0,z) - 4*G(0,y)
         *G(0,z)*i_*Pi - 4*G(0,y)*G(1,0,z) + 2/3*G(0,z)*Pi^2 - 4*G(0,z)*G(1 - 
         z,0,y) + 4*G(0,0,y)*G(0,z) + 4*G(0,0,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0
         ,1,0,z) - 2/3*G(1,z)*Pi^2 + 22/3*G(1,0,y) + 4*G(1,0,y)*i_*Pi + 22/3*
         G(1,0,z) + 4*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,y) - 4*G(1,0,0,y) - 
         4*G(1,0,0,z) + 4*G(1,1,0,z) )

       + e*y*z^-2 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) - 2/3*G(0,1 - 
         z,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z) + 2/3*G(1,z)*G( - z,y) + 2/3*
         G(1,0,y) )

       + e*y*z^-1 * ( 2/3*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*
         G(0,1 - z,y) - 2/3*G(0,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) + 2/3*G(1,z)
          - 2*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + e*y^2*z^-2 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z
         ,y) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*
         G(1,0,y) )

       + e^2*y^-2*z * ( 4/3*G(1 - z, - z,1 - z,y) + 4/3*G( - z,1 - z,1 - z,y)
          - 26/9*G( - z,1 - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 4/3*G(0, - z,1
          - z,y) - 4/3*G(0, - z,y)*G(1,z) - 4/3*G(0,z)*G(1 - z,1 - z,y) + 26/9
         *G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*i_*Pi + 4/3*G(0,z)*G(0,1
          - z,y) - 4/3*G(0,0,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z, - z,y) + 4/3*
         G(1,z)*G( - z,1 - z,y) - 26/9*G(1,z)*G( - z,y) - 4/3*G(1,z)*G( - z,y)
         *i_*Pi + 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1*[1-z]^-1 * ( 38/9*G(0,z) + 4/3*G(0,z)*i_*Pi - 4/3*G(0,0,z) )

       + e^2*y^-1 * (  - 4/3*G(1 - z,1 - z,y) + 38/9*G(1 - z,y) + 4/3*G(1 - z,
         y)*i_*Pi - 38/9*G(0,z) - 4/3*G(0,z)*i_*Pi + 4/3*G(0,0,z) + 38/9*G(1,z
         ) + 4/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z,y) - 4/3*G(1,1,z) )

       + e^2*y^-1*z * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y)
          - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 10/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*z^-1 * ( 2/3*G(1 - z,1 - z,y) - 16/9*G(1 - z,y) - 2/3*G(1 - z,y)*
         i_*Pi - 16/9*G(1,z) - 2/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z,y) + 2/3*
         G(1,1,z) )

       + e^2*[1-y-z]^-1*[1-z]^-1 * (  - 88/9*G(0,z) + 7/6*G(0,z)*Pi^2 - 14/3*
         G(0,z)*i_*Pi + 14/3*G(0,0,z) + 2*G(0,0,z)*i_*Pi - 2*G(0,0,0,z) )

       + e^2*[1-y-z]^-1 * ( 2/3*Pi^2 - 7/45*Pi^4 + 1/3*i_*Pi^3 + 1/3*G(1 - z,1
          - z,y)*Pi^2 - 2*G(1 - z,1 - z,1,0,y) + 1/3*G(1 - z,y)*Pi^2 + 1/3*G(1
          - z,y)*i_*Pi^3 - 1/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,1,0,y) - 2*G(1
          - z,1,0,y) - 2*G(1 - z,1,0,y)*i_*Pi + 2*G(1 - z,1,0,0,y) - 1/3*G(0,1
          - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 2*G(0,1 - z,1,0,y) + 148/9*
         G(0,y) - 3/2*G(0,y)*Pi^2 + 20/3*G(0,y)*i_*Pi - 1/3*G(0,y)*i_*Pi^3 + 4
         *G(0,y)*G(0,z) - 5/6*G(0,y)*G(0,z)*Pi^2 + 2*G(0,y)*G(0,z)*i_*Pi - 1/3
         *G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,z)*i_*Pi - 2
         *G(0,y)*G(1,0,0,z) + 2*G(0,y)*G(1,1,0,z) + 88/9*G(0,z) - 3/2*G(0,z)*
         Pi^2 + 14/3*G(0,z)*i_*Pi - 1/3*G(0,z)*i_*Pi^3 + 2*G(0,z)*G(1 - z,1 - 
         z,0,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z
         )*G(1 - z,0,y)*i_*Pi - 2*G(0,z)*G(1 - z,0,0,y) - 2*G(0,z)*G(0,1 - z,0
         ,y) - 20/3*G(0,0,y) + 1/3*G(0,0,y)*Pi^2 - 2*G(0,0,y)*i_*Pi - 2*G(0,0,
         y)*G(0,z) - 2*G(0,0,y)*G(0,z)*i_*Pi + 2*G(0,0,y)*G(0,0,z) - 2*G(0,0,y
         )*G(1,0,z) - 14/3*G(0,0,z) + 1/3*G(0,0,z)*Pi^2 - 2*G(0,0,z)*i_*Pi - 2
         *G(0,0,z)*G(1 - z,0,y) - 2*G(0,0,z)*G(0,y) - 2*G(0,0,z)*G(0,y)*i_*Pi
          + 2*G(0,0,0,y) + 2*G(0,0,0,y)*G(0,z) + 2*G(0,0,0,z) + 2*G(0,0,0,z)*
         G(0,y) - 2*G(0,0,1,0,y) - 2*G(0,0,1,0,z) - 1/3*G(0,1,z)*Pi^2 + 2*G(0,
         1,0,y) + 2*G(0,1,0,y)*i_*Pi + 2*G(0,1,0,z) + 2*G(0,1,0,z)*i_*Pi + 2*
         G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G(0,y) - 2*G(0,1,0,0,y) - 2*G(0,
         1,0,0,z) + 2*G(0,1,1,0,z) + 1/3*G(1,z)*Pi^2 + 1/3*G(1,z)*i_*Pi^3 + 1/
         3*G(1,z)*G(1 - z,y)*Pi^2 - 4*G(1,0,y) + 7/6*G(1,0,y)*Pi^2 - 2*G(1,0,y
         )*i_*Pi - 4*G(1,0,z) + 5/6*G(1,0,z)*Pi^2 - 2*G(1,0,z)*i_*Pi - 2*G(1,0
         ,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,y)*
         i_*Pi + 2*G(1,0,z)*G(1 - z,0,y) + 2*G(1,0,0,y) + 2*G(1,0,0,y)*i_*Pi
          + 2*G(1,0,0,z) + 2*G(1,0,0,z)*i_*Pi + 2*G(1,0,0,z)*G(1 - z,y) - 2*G(
         1,0,0,0,y) - 2*G(1,0,0,0,z) + 2*G(1,0,1,0,z) + 1/3*G(1,1,z)*Pi^2 - 2*
         G(1,1,0,z) - 2*G(1,1,0,z)*i_*Pi - 2*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0
         ,0,z) - 2*G(1,1,1,0,z) )

       + e^2*[1-z]^-2 * (  - 14*G(0,z) + 7/6*G(0,z)*Pi^2 - 6*G(0,z)*i_*Pi + 6*
         G(0,0,z) + 2*G(0,0,z)*i_*Pi - 2*G(0,0,0,z) )

       + e^2*[1-z]^-1 * (  - 14 + 7/6*Pi^2 - 6*i_*Pi + 6*G(0,z) + 2*G(0,z)*i_*
         Pi - 2*G(0,0,z) )

       + e^2 * ( 148/9 - 11/6*Pi^2 + 7/45*Pi^4 + 20/3*i_*Pi - 1/3*i_*Pi^3 - 2/
         3*G(1 - z,1 - z,y) - 1/3*G(1 - z,1 - z,y)*Pi^2 + 2*G(1 - z,1 - z,1,0,
         y) + 2*G(1 - z, - z,1 - z,y) + 16/9*G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,y)*i_*Pi - 1/3*G(1 - z,y)*i_*Pi^3 + 1/3*G(1 - z,0,y)*
         Pi^2 - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,0,y) + 2*G(1 - z,1,0,y)*i_*Pi
          - 2*G(1 - z,1,0,0,y) + 2*G( - z,1 - z,1 - z,y) - 4*G( - z,1 - z,y)
          - 2*G( - z,1 - z,y)*i_*Pi + 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*
         G(1,0,z) - 2*G(0,1 - z,1,0,y) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*
         G(1,z) - 148/9*G(0,y) + 3/2*G(0,y)*Pi^2 - 20/3*G(0,y)*i_*Pi + 1/3*G(0
         ,y)*i_*Pi^3 - 4*G(0,y)*G(0,z) + 5/6*G(0,y)*G(0,z)*Pi^2 - 2*G(0,y)*G(0
         ,z)*i_*Pi + 1/3*G(0,y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1
         ,0,z)*i_*Pi + 2*G(0,y)*G(1,0,0,z) - 2*G(0,y)*G(1,1,0,z) + 8*G(0,z) - 
         5/6*G(0,z)*Pi^2 + 4*G(0,z)*i_*Pi + 1/3*G(0,z)*i_*Pi^3 - 2*G(0,z)*G(1
          - z,1 - z,y) - 2*G(0,z)*G(1 - z,1 - z,0,y) + 4*G(0,z)*G(1 - z,y) + 1/
         3*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,y)*i_*Pi - 2*G(0,z)*G(1
          - z,0,y) - 2*G(0,z)*G(1 - z,0,y)*i_*Pi + 2*G(0,z)*G(1 - z,0,0,y) + 2
         *G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 20/3*G(0,0,y) - 1/3*
         G(0,0,y)*Pi^2 + 2*G(0,0,y)*i_*Pi + 2*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0
         ,z)*i_*Pi - 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(1,0,z) - 4*G(0,0,z) - 
         1/3*G(0,0,z)*Pi^2 - 2*G(0,0,z)*i_*Pi - 2*G(0,0,z)*G(1 - z,y) + 2*G(0,
         0,z)*G(1 - z,0,y) + 2*G(0,0,z)*G(0,y) + 2*G(0,0,z)*G(0,y)*i_*Pi - 2*
         G(0,0,0,y) - 2*G(0,0,0,y)*G(0,z) + 2*G(0,0,0,z) - 2*G(0,0,0,z)*G(0,y)
          + 2*G(0,0,1,0,y) + 2*G(0,0,1,0,z) + 1/3*G(0,1,z)*Pi^2 - 2*G(0,1,0,y)
          - 2*G(0,1,0,y)*i_*Pi - 2*G(0,1,0,z) - 2*G(0,1,0,z)*i_*Pi - 2*G(0,1,0
         ,z)*G(1 - z,y) + 2*G(0,1,0,z)*G(0,y) + 2*G(0,1,0,0,y) + 2*G(0,1,0,0,z
         ) - 2*G(0,1,1,0,z) + 16/9*G(1,z) - 1/3*G(1,z)*Pi^2 + 2/3*G(1,z)*i_*Pi
          - 1/3*G(1,z)*i_*Pi^3 + 2*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z
         ,y) - 1/3*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(1,z)*G( - z,1 - z,y) - 4*G(1,z
         )*G( - z,y) - 2*G(1,z)*G( - z,y)*i_*Pi + 4*G(1,0,y) - 7/6*G(1,0,y)*
         Pi^2 + 2*G(1,0,y)*i_*Pi + 4*G(1,0,z) - 5/6*G(1,0,z)*Pi^2 + 2*G(1,0,z)
         *i_*Pi + 2*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z,y) + 2*G(1,
         0,z)*G(1 - z,y)*i_*Pi - 2*G(1,0,z)*G(1 - z,0,y) - 2*G(1,0,0,y) - 2*G(
         1,0,0,y)*i_*Pi - 2*G(1,0,0,z) - 2*G(1,0,0,z)*i_*Pi - 2*G(1,0,0,z)*G(1
          - z,y) + 2*G(1,0,0,0,y) + 2*G(1,0,0,0,z) - 2*G(1,0,1,0,z) - 2/3*G(1,
         1,z) - 1/3*G(1,1,z)*Pi^2 + 2*G(1,1,z)*G( - z,y) + 2*G(1,1,0,z) + 2*G(
         1,1,0,z)*i_*Pi + 2*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,0,z) + 2*G(1,1,1
         ,0,z) )

       + e^2*z*[1-y-z]^-2 * ( 67/27*Pi^2 - 14/45*Pi^4 + 11/9*i_*Pi^3 + 2/3*G(1
          - z,1 - z,y)*Pi^2 - 4*G(1 - z,1 - z,1,0,y) + 11/9*G(1 - z,y)*Pi^2 + 
         2/3*G(1 - z,y)*i_*Pi^3 - 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,1,0,y)
          - 22/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0,0,y)
          - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,1,0,
         y) + 236/9*G(0,y) - 32/9*G(0,y)*Pi^2 + 34/3*G(0,y)*i_*Pi - 2/3*G(0,y)
         *i_*Pi^3 + 134/9*G(0,y)*G(0,z) - 5/3*G(0,y)*G(0,z)*Pi^2 + 22/3*G(0,y)
         *G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 + 22/3*G(0,y)*G(1,0,z) + 4*G(0
         ,y)*G(1,0,z)*i_*Pi - 4*G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,1,0,z) - 11/9
         *G(0,z)*Pi^2 - 2/3*G(0,z)*i_*Pi^3 + 4*G(0,z)*G(1 - z,1 - z,0,y) - 2/3
         *G(0,z)*G(1 - z,y)*Pi^2 + 22/3*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z
         ,0,y)*i_*Pi - 4*G(0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(0,1 - z,0,y) - 34/
         3*G(0,0,y) + 2/3*G(0,0,y)*Pi^2 - 4*G(0,0,y)*i_*Pi - 22/3*G(0,0,y)*G(0
         ,z) - 4*G(0,0,y)*G(0,z)*i_*Pi + 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(1,
         0,z) + 2/3*G(0,0,z)*Pi^2 - 4*G(0,0,z)*G(1 - z,0,y) - 22/3*G(0,0,z)*G(
         0,y) - 4*G(0,0,z)*G(0,y)*i_*Pi + 4*G(0,0,0,y) + 4*G(0,0,0,y)*G(0,z)
          + 4*G(0,0,0,z)*G(0,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,z) - 2/3*G(0,1,
         z)*Pi^2 + 22/3*G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi + 22/3*G(0,1,0,z) + 4*
         G(0,1,0,z)*i_*Pi + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G(0,y) - 4*
         G(0,1,0,0,y) - 4*G(0,1,0,0,z) + 4*G(0,1,1,0,z) + 11/9*G(1,z)*Pi^2 + 2/
         3*G(1,z)*i_*Pi^3 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 134/9*G(1,0,y) + 7/3*
         G(1,0,y)*Pi^2 - 22/3*G(1,0,y)*i_*Pi - 134/9*G(1,0,z) + 5/3*G(1,0,z)*
         Pi^2 - 22/3*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,1 - z,y) - 22/3*G(1,0
         ,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,y)*i_*Pi + 4*G(1,0,z)*G(1 - z,0,y
         ) + 22/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi + 22/3*G(1,0,0,z) + 4*G(1,0,
         0,z)*i_*Pi + 4*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,0,y) - 4*G(1,0,0,0,z
         ) + 4*G(1,0,1,0,z) + 2/3*G(1,1,z)*Pi^2 - 22/3*G(1,1,0,z) - 4*G(1,1,0,
         z)*i_*Pi - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,0,z) - 4*G(1,1,1,0,z)
          )

       + e^2*z*[1-y-z]^-1 * ( 148/9 - 233/54*Pi^2 + 7/15*Pi^4 + 20/3*i_*Pi - 
         14/9*i_*Pi^3 - G(1 - z,1 - z,y)*Pi^2 + 6*G(1 - z,1 - z,1,0,y) - 14/9*
         G(1 - z,y)*Pi^2 - G(1 - z,y)*i_*Pi^3 + G(1 - z,0,y)*Pi^2 - 6*G(1 - z,
         0,1,0,y) + 28/3*G(1 - z,1,0,y) + 6*G(1 - z,1,0,y)*i_*Pi - 6*G(1 - z,1
         ,0,0,y) + G(0,1 - z,y)*Pi^2 - 6*G(0,1 - z,y)*G(1,0,z) - 6*G(0,1 - z,1
         ,0,y) - 128/3*G(0,y) + 91/18*G(0,y)*Pi^2 - 18*G(0,y)*i_*Pi + G(0,y)*
         i_*Pi^3 - 170/9*G(0,y)*G(0,z) + 5/2*G(0,y)*G(0,z)*Pi^2 - 28/3*G(0,y)*
         G(0,z)*i_*Pi + G(0,y)*G(1,z)*Pi^2 - 28/3*G(0,y)*G(1,0,z) - 6*G(0,y)*
         G(1,0,z)*i_*Pi + 6*G(0,y)*G(1,0,0,z) - 6*G(0,y)*G(1,1,0,z) + 36*G(0,z
         ) - 35/18*G(0,z)*Pi^2 + 16*G(0,z)*i_*Pi + G(0,z)*i_*Pi^3 - 6*G(0,z)*
         G(1 - z,1 - z,0,y) + G(0,z)*G(1 - z,y)*Pi^2 - 28/3*G(0,z)*G(1 - z,0,y
         ) - 6*G(0,z)*G(1 - z,0,y)*i_*Pi + 6*G(0,z)*G(1 - z,0,0,y) + 6*G(0,z)*
         G(0,1 - z,0,y) + 18*G(0,0,y) - G(0,0,y)*Pi^2 + 6*G(0,0,y)*i_*Pi + 28/
         3*G(0,0,y)*G(0,z) + 6*G(0,0,y)*G(0,z)*i_*Pi - 6*G(0,0,y)*G(0,0,z) + 6
         *G(0,0,y)*G(1,0,z) - 16*G(0,0,z) - G(0,0,z)*Pi^2 - 6*G(0,0,z)*i_*Pi
          + 6*G(0,0,z)*G(1 - z,0,y) + 28/3*G(0,0,z)*G(0,y) + 6*G(0,0,z)*G(0,y)
         *i_*Pi - 6*G(0,0,0,y) - 6*G(0,0,0,y)*G(0,z) + 6*G(0,0,0,z) - 6*G(0,0,
         0,z)*G(0,y) + 6*G(0,0,1,0,y) + 6*G(0,0,1,0,z) + G(0,1,z)*Pi^2 - 28/3*
         G(0,1,0,y) - 6*G(0,1,0,y)*i_*Pi - 28/3*G(0,1,0,z) - 6*G(0,1,0,z)*i_*
         Pi - 6*G(0,1,0,z)*G(1 - z,y) + 6*G(0,1,0,z)*G(0,y) + 6*G(0,1,0,0,y)
          + 6*G(0,1,0,0,z) - 6*G(0,1,1,0,z) - 14/9*G(1,z)*Pi^2 - G(1,z)*i_*
         Pi^3 - G(1,z)*G(1 - z,y)*Pi^2 + 170/9*G(1,0,y) - 7/2*G(1,0,y)*Pi^2 + 
         28/3*G(1,0,y)*i_*Pi + 170/9*G(1,0,z) - 5/2*G(1,0,z)*Pi^2 + 28/3*G(1,0
         ,z)*i_*Pi + 6*G(1,0,z)*G(1 - z,1 - z,y) + 28/3*G(1,0,z)*G(1 - z,y) + 
         6*G(1,0,z)*G(1 - z,y)*i_*Pi - 6*G(1,0,z)*G(1 - z,0,y) - 28/3*G(1,0,0,
         y) - 6*G(1,0,0,y)*i_*Pi - 28/3*G(1,0,0,z) - 6*G(1,0,0,z)*i_*Pi - 6*G(
         1,0,0,z)*G(1 - z,y) + 6*G(1,0,0,0,y) + 6*G(1,0,0,0,z) - 6*G(1,0,1,0,z
         ) - G(1,1,z)*Pi^2 + 28/3*G(1,1,0,z) + 6*G(1,1,0,z)*i_*Pi + 6*G(1,1,0,
         z)*G(1 - z,y) - 6*G(1,1,0,0,z) + 6*G(1,1,1,0,z) )

       + e^2*z^2*[1-y-z]^-3 * ( 67/27*Pi^2 - 14/45*Pi^4 + 11/9*i_*Pi^3 + 2/3*
         G(1 - z,1 - z,y)*Pi^2 - 4*G(1 - z,1 - z,1,0,y) + 11/9*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,y)*i_*Pi^3 - 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,1,0,y
         ) - 22/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0,0,y)
          - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,1,0,
         y) - 11/9*G(0,y)*Pi^2 - 2/3*G(0,y)*i_*Pi^3 + 134/9*G(0,y)*G(0,z) - 5/
         3*G(0,y)*G(0,z)*Pi^2 + 22/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*
         Pi^2 + 22/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,z)*i_*Pi - 4*G(0,y)*G(1,
         0,0,z) + 4*G(0,y)*G(1,1,0,z) - 11/9*G(0,z)*Pi^2 - 2/3*G(0,z)*i_*Pi^3
          + 4*G(0,z)*G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 22/3*G(
         0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,y)*i_*Pi - 4*G(0,z)*G(1 - z,0,
         0,y) - 4*G(0,z)*G(0,1 - z,0,y) + 2/3*G(0,0,y)*Pi^2 - 22/3*G(0,0,y)*G(
         0,z) - 4*G(0,0,y)*G(0,z)*i_*Pi + 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(1
         ,0,z) + 2/3*G(0,0,z)*Pi^2 - 4*G(0,0,z)*G(1 - z,0,y) - 22/3*G(0,0,z)*
         G(0,y) - 4*G(0,0,z)*G(0,y)*i_*Pi + 4*G(0,0,0,y)*G(0,z) + 4*G(0,0,0,z)
         *G(0,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,z) - 2/3*G(0,1,z)*Pi^2 + 22/3*
         G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi + 22/3*G(0,1,0,z) + 4*G(0,1,0,z)*i_*
         Pi + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,0,y)
          - 4*G(0,1,0,0,z) + 4*G(0,1,1,0,z) + 11/9*G(1,z)*Pi^2 + 2/3*G(1,z)*i_
         *Pi^3 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 134/9*G(1,0,y) + 7/3*G(1,0,y)*
         Pi^2 - 22/3*G(1,0,y)*i_*Pi - 134/9*G(1,0,z) + 5/3*G(1,0,z)*Pi^2 - 22/
         3*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,1 - z,y) - 22/3*G(1,0,z)*G(1 - 
         z,y) - 4*G(1,0,z)*G(1 - z,y)*i_*Pi + 4*G(1,0,z)*G(1 - z,0,y) + 22/3*
         G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi + 22/3*G(1,0,0,z) + 4*G(1,0,0,z)*i_*
         Pi + 4*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,0,y) - 4*G(1,0,0,0,z) + 4*G(
         1,0,1,0,z) + 2/3*G(1,1,z)*Pi^2 - 22/3*G(1,1,0,z) - 4*G(1,1,0,z)*i_*Pi
          - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,0,z) - 4*G(1,1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * (  - 134/27*Pi^2 + 28/45*Pi^4 - 22/9*i_*Pi^3 - 4/
         3*G(1 - z,1 - z,y)*Pi^2 + 8*G(1 - z,1 - z,1,0,y) - 22/9*G(1 - z,y)*
         Pi^2 - 4/3*G(1 - z,y)*i_*Pi^3 + 4/3*G(1 - z,0,y)*Pi^2 - 8*G(1 - z,0,1
         ,0,y) + 44/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,y)*i_*Pi - 8*G(1 - z,1,0,
         0,y) + 4/3*G(0,1 - z,y)*Pi^2 - 8*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,
         1,0,y) - 236/9*G(0,y) + 43/9*G(0,y)*Pi^2 - 34/3*G(0,y)*i_*Pi + 4/3*G(
         0,y)*i_*Pi^3 - 268/9*G(0,y)*G(0,z) + 10/3*G(0,y)*G(0,z)*Pi^2 - 44/3*
         G(0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)*G(1,z)*Pi^2 - 44/3*G(0,y)*G(1,0,z)
          - 8*G(0,y)*G(1,0,z)*i_*Pi + 8*G(0,y)*G(1,0,0,z) - 8*G(0,y)*G(1,1,0,z
         ) + 236/9*G(0,z) + 1/9*G(0,z)*Pi^2 + 34/3*G(0,z)*i_*Pi + 4/3*G(0,z)*
         i_*Pi^3 - 8*G(0,z)*G(1 - z,1 - z,0,y) + 4/3*G(0,z)*G(1 - z,y)*Pi^2 - 
         44/3*G(0,z)*G(1 - z,0,y) - 8*G(0,z)*G(1 - z,0,y)*i_*Pi + 8*G(0,z)*G(1
          - z,0,0,y) + 8*G(0,z)*G(0,1 - z,0,y) + 34/3*G(0,0,y) - 4/3*G(0,0,y)*
         Pi^2 + 4*G(0,0,y)*i_*Pi + 44/3*G(0,0,y)*G(0,z) + 8*G(0,0,y)*G(0,z)*i_
         *Pi - 8*G(0,0,y)*G(0,0,z) + 8*G(0,0,y)*G(1,0,z) - 34/3*G(0,0,z) - 4/3
         *G(0,0,z)*Pi^2 - 4*G(0,0,z)*i_*Pi + 8*G(0,0,z)*G(1 - z,0,y) + 44/3*G(
         0,0,z)*G(0,y) + 8*G(0,0,z)*G(0,y)*i_*Pi - 4*G(0,0,0,y) - 8*G(0,0,0,y)
         *G(0,z) + 4*G(0,0,0,z) - 8*G(0,0,0,z)*G(0,y) + 8*G(0,0,1,0,y) + 8*G(0
         ,0,1,0,z) + 4/3*G(0,1,z)*Pi^2 - 44/3*G(0,1,0,y) - 8*G(0,1,0,y)*i_*Pi
          - 44/3*G(0,1,0,z) - 8*G(0,1,0,z)*i_*Pi - 8*G(0,1,0,z)*G(1 - z,y) + 8
         *G(0,1,0,z)*G(0,y) + 8*G(0,1,0,0,y) + 8*G(0,1,0,0,z) - 8*G(0,1,1,0,z)
          - 22/9*G(1,z)*Pi^2 - 4/3*G(1,z)*i_*Pi^3 - 4/3*G(1,z)*G(1 - z,y)*Pi^2
          + 268/9*G(1,0,y) - 14/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi + 268/9*
         G(1,0,z) - 10/3*G(1,0,z)*Pi^2 + 44/3*G(1,0,z)*i_*Pi + 8*G(1,0,z)*G(1
          - z,1 - z,y) + 44/3*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G(1 - z,y)*i_*
         Pi - 8*G(1,0,z)*G(1 - z,0,y) - 44/3*G(1,0,0,y) - 8*G(1,0,0,y)*i_*Pi
          - 44/3*G(1,0,0,z) - 8*G(1,0,0,z)*i_*Pi - 8*G(1,0,0,z)*G(1 - z,y) + 8
         *G(1,0,0,0,y) + 8*G(1,0,0,0,z) - 8*G(1,0,1,0,z) - 4/3*G(1,1,z)*Pi^2
          + 44/3*G(1,1,0,z) + 8*G(1,1,0,z)*i_*Pi + 8*G(1,1,0,z)*G(1 - z,y) - 8
         *G(1,1,0,0,z) + 8*G(1,1,1,0,z) )

       + e^2*z^3*[1-y-z]^-3 * (  - 67/27*Pi^2 + 14/45*Pi^4 - 11/9*i_*Pi^3 - 2/
         3*G(1 - z,1 - z,y)*Pi^2 + 4*G(1 - z,1 - z,1,0,y) - 11/9*G(1 - z,y)*
         Pi^2 - 2/3*G(1 - z,y)*i_*Pi^3 + 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,1
         ,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0,
         0,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,
         1,0,y) + 11/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_*Pi^3 - 134/9*G(0,y)*G(0,z)
          + 5/3*G(0,y)*G(0,z)*Pi^2 - 22/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1
         ,z)*Pi^2 - 22/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,z)*i_*Pi + 4*G(0,y)*
         G(1,0,0,z) - 4*G(0,y)*G(1,1,0,z) + 11/9*G(0,z)*Pi^2 + 2/3*G(0,z)*i_*
         Pi^3 - 4*G(0,z)*G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 22/
         3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,y)*i_*Pi + 4*G(0,z)*G(1 - 
         z,0,0,y) + 4*G(0,z)*G(0,1 - z,0,y) - 2/3*G(0,0,y)*Pi^2 + 22/3*G(0,0,y
         )*G(0,z) + 4*G(0,0,y)*G(0,z)*i_*Pi - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)
         *G(1,0,z) - 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,0,y) + 22/3*G(0,0,
         z)*G(0,y) + 4*G(0,0,z)*G(0,y)*i_*Pi - 4*G(0,0,0,y)*G(0,z) - 4*G(0,0,0
         ,z)*G(0,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + 2/3*G(0,1,z)*Pi^2 - 22/
         3*G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi - 22/3*G(0,1,0,z) - 4*G(0,1,0,z)*i_
         *Pi - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,0,y)
          + 4*G(0,1,0,0,z) - 4*G(0,1,1,0,z) - 11/9*G(1,z)*Pi^2 - 2/3*G(1,z)*i_
         *Pi^3 - 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 134/9*G(1,0,y) - 7/3*G(1,0,y)*
         Pi^2 + 22/3*G(1,0,y)*i_*Pi + 134/9*G(1,0,z) - 5/3*G(1,0,z)*Pi^2 + 22/
         3*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,1 - z,y) + 22/3*G(1,0,z)*G(1 - 
         z,y) + 4*G(1,0,z)*G(1 - z,y)*i_*Pi - 4*G(1,0,z)*G(1 - z,0,y) - 22/3*
         G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi - 22/3*G(1,0,0,z) - 4*G(1,0,0,z)*i_*
         Pi - 4*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,0,y) + 4*G(1,0,0,0,z) - 4*G(
         1,0,1,0,z) - 2/3*G(1,1,z)*Pi^2 + 22/3*G(1,1,0,z) + 4*G(1,1,0,z)*i_*Pi
          + 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,0,z) + 4*G(1,1,1,0,z) )

       + e^2*y*z^-2 * ( 2/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 2/
         3*G(1 - z,0,1 - z,y) - 10/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*Pi + 2/
         3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z,y) + 
         10/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,1 - 
         z,y) - 10/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*
         G(1,z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)
         *G(1,z) - 10/9*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*i_*Pi + 2/3*G(0,y)*
         G(1,1,z) + 2/3*G(0,0,1 - z,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z)
          + 10/9*G(0,1,z) + 2/3*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3
         *G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,1,z) - 2/3*G(1,z)*G(1
          - z, - z,y) + 2/3*G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,y)
          + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 10/9*G(1,0,y)
          + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 2/3*G(1,1,z
         )*G( - z,y) )

       + e^2*y*z^-1 * (  - 2/3*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,0,y) + 2*G(1
          - z, - z,1 - z,y) + 16/9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi - 2*G(1
          - z,0,1 - z,y) + 4*G(1 - z,0,y) + 2*G(1 - z,0,y)*i_*Pi - 2*G(1 - z,0
         ,0,y) + 2*G(1 - z,1,0,y) + 2*G( - z,1 - z,1 - z,y) - 4*G( - z,1 - z,y
         ) - 2*G( - z,1 - z,y)*i_*Pi - 2*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,y)
          + 2*G(0,1 - z,y)*i_*Pi - 2*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z,0,y) + 
         2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) - 16/9*G(0,y) - 2/3*G(0,y)
         *i_*Pi + 4*G(0,y)*G(1,z) + 2*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,1,z)
          - 2*G(0,0,1 - z,y) + 2/3*G(0,0,y) - 2*G(0,0,y)*G(1,z) - 2*G(0,0,1,z)
          - 4*G(0,1,z) - 2*G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)
         *G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,1,z) + 16/9*G(1,z) + 2/3*G(1,z)*i_*
         Pi + 2*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1
          - z,0,y) + 2*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - z,y) - 2*G(1,z)*
         G( - z,y)*i_*Pi - 4*G(1,0,y) - 2*G(1,0,y)*i_*Pi + 2*G(1,0,0,y) + 2*G(
         1,0,1,z) - 2/3*G(1,1,z) + 2*G(1,1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * (  - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y
         ) - 2/3*G(1 - z,0,1 - z,y) + 10/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*
         Pi - 2/3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z
         ,y) - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - 
         z,1 - z,y) + 10/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1
          - z,y)*G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0
         , - z,y)*G(1,z) + 10/9*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*i_*Pi - 2/3*
         G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,
         0,1,z) - 10/9*G(0,1,z) - 2/3*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y)
          + 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,1,z) + 2/3*G(1,z)
         *G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,
         y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 10/9*G(1,0,
         y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y) + 2/3*G(1,0,1,z) + 2/3*G(1,1
         ,z)*G( - z,y) )

       + 2 - 1/3*Pi^2 - 2*G(0,y) - 2*G(0,y)*G(0,z) + 2*G(0,z) + 2*G(1,0,y) + 2
         *G(1,0,z) ;
g [gamma2_1L] =  + z^-1*[1-y-z]^-1 * ( 2*G(0,y) )

       + z^-1*[1-y]^-1 * (  - 2*G(0,y) )

       + [1-y-z]^-2 * (  - 4*G(0,y) )

       + [1-y-z]^-1 * (  - 2 )

       + [1-y]^-2 * ( 2*G(0,y) )

       + [1-y]^-1 * ( 2 )

       + z*[1-y-z]^-3 * (  - 2/3*Pi^2 - 4*G(0,y)*G(0,z) + 4*G(1,0,y) + 4*G(1,0
         ,z) )

       + z*[1-y-z]^-2 * ( 2/3*Pi^2 + 8*G(0,y) + 4*G(0,y)*G(0,z) - 4*G(0,z) - 4
         *G(1,0,y) - 4*G(1,0,z) )

       + z*[1-y-z]^-1 * ( 2 - 1/3*Pi^2 - 2*G(0,y) - 2*G(0,y)*G(0,z) + 2*G(0,z)
          + 2*G(1,0,y) + 2*G(1,0,z) )

       + z^2*[1-y-z]^-3 * ( 4/3*Pi^2 + 8*G(0,y)*G(0,z) - 8*G(1,0,y) - 8*G(1,0,
         z) )

       + z^2*[1-y-z]^-2 * (  - 2/3*Pi^2 - 4*G(0,y) - 4*G(0,y)*G(0,z) + 4*G(0,z
         ) + 4*G(1,0,y) + 4*G(1,0,z) )

       + z^3*[1-y-z]^-3 * (  - 2/3*Pi^2 - 4*G(0,y)*G(0,z) + 4*G(1,0,y) + 4*G(1
         ,0,z) )

       + e*y^-2*z * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*G(1
         ,z)*G( - z,y) )

       + e*y^-2*z^2 * ( 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(1,
         z)*G( - z,y) )

       + e*y^-1 * ( 2/3*G(1 - z,y) + 2/3*G(1,z) )

       + e*y^-1*z * (  - 2/3*G(1 - z,y) + 2*G( - z,1 - z,y) + 2/3*G(0,z) - 2*
         G(0,z)*G(1 - z,y) - 2/3*G(1,z) + 2*G(1,z)*G( - z,y) )

       + e*z^-1*[1-y-z]^-1 * ( 14/3*G(0,y) + 2*G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e*z^-1*[1-y]^-1 * (  - 6*G(0,y) - 2*G(0,y)*i_*Pi + 2*G(0,0,y) )

       + e*z^-1 * (  - 4/3*G(1 - z,y) + 4/3*G(0,y) - 4/3*G(1,z) )

       + e*[1-y-z]^-2 * (  - 34/3*G(0,y) - 4*G(0,y)*i_*Pi + 4*G(0,0,y) )

       + e*[1-y-z]^-1 * (  - 20/3 - 2*i_*Pi + 2*G(0,y) )

       + e*[1-y]^-2 * ( 6*G(0,y) + 2*G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e*[1-y]^-1 * ( 6 + 2*i_*Pi - 2*G(0,y) )

       + e * (  - 2/3*G(1 - z,y) - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0,
         1 - z,y) + 2/3*G(0,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) - 2/3*G(1,z) + 2
         *G(1,z)*G( - z,y) + 2*G(1,0,y) )

       + e*z*[1-y-z]^-3 * (  - 11/9*Pi^2 - 2/3*i_*Pi^3 - 2/3*G(1 - z,y)*Pi^2
          + 4*G(1 - z,1,0,y) + 2/3*G(0,y)*Pi^2 - 22/3*G(0,y)*G(0,z) - 4*G(0,y)
         *G(0,z)*i_*Pi - 4*G(0,y)*G(1,0,z) + 2/3*G(0,z)*Pi^2 - 4*G(0,z)*G(1 - 
         z,0,y) + 4*G(0,0,y)*G(0,z) + 4*G(0,0,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0
         ,1,0,z) - 2/3*G(1,z)*Pi^2 + 22/3*G(1,0,y) + 4*G(1,0,y)*i_*Pi + 22/3*
         G(1,0,z) + 4*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,y) - 4*G(1,0,0,y) - 
         4*G(1,0,0,z) + 4*G(1,1,0,z) )

       + e*z*[1-y-z]^-2 * ( 11/9*Pi^2 + 2/3*i_*Pi^3 + 2/3*G(1 - z,y)*Pi^2 - 4*
         G(1 - z,1,0,y) + 68/3*G(0,y) - 2/3*G(0,y)*Pi^2 + 8*G(0,y)*i_*Pi + 22/
         3*G(0,y)*G(0,z) + 4*G(0,y)*G(0,z)*i_*Pi + 4*G(0,y)*G(1,0,z) - 34/3*G(
         0,z) - 2/3*G(0,z)*Pi^2 - 4*G(0,z)*i_*Pi + 4*G(0,z)*G(1 - z,0,y) - 8*
         G(0,0,y) - 4*G(0,0,y)*G(0,z) + 4*G(0,0,z) - 4*G(0,0,z)*G(0,y) + 4*G(0
         ,1,0,y) + 4*G(0,1,0,z) + 2/3*G(1,z)*Pi^2 - 22/3*G(1,0,y) - 4*G(1,0,y)
         *i_*Pi - 22/3*G(1,0,z) - 4*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,y) + 4
         *G(1,0,0,y) + 4*G(1,0,0,z) - 4*G(1,1,0,z) )

       + e*z*[1-y-z]^-1 * ( 20/3 - 1/3*Pi^2 + 2*i_*Pi - 1/3*i_*Pi^3 - 1/3*G(1
          - z,y)*Pi^2 + 2*G(1 - z,1,0,y) - 20/3*G(0,y) + 1/3*G(0,y)*Pi^2 - 2*
         G(0,y)*i_*Pi - 2*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1
         ,0,z) + 14/3*G(0,z) + 1/3*G(0,z)*Pi^2 + 2*G(0,z)*i_*Pi - 2*G(0,z)*G(1
          - z,0,y) + 2*G(0,0,y) + 2*G(0,0,y)*G(0,z) - 2*G(0,0,z) + 2*G(0,0,z)*
         G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) - 1/3*G(1,z)*Pi^2 + 2*G(1,0,y)
          + 2*G(1,0,y)*i_*Pi + 2*G(1,0,z) + 2*G(1,0,z)*i_*Pi + 2*G(1,0,z)*G(1
          - z,y) - 2*G(1,0,0,y) - 2*G(1,0,0,z) + 2*G(1,1,0,z) )

       + e*z^2*[1-y-z]^-3 * ( 22/9*Pi^2 + 4/3*i_*Pi^3 + 4/3*G(1 - z,y)*Pi^2 - 
         8*G(1 - z,1,0,y) - 4/3*G(0,y)*Pi^2 + 44/3*G(0,y)*G(0,z) + 8*G(0,y)*G(
         0,z)*i_*Pi + 8*G(0,y)*G(1,0,z) - 4/3*G(0,z)*Pi^2 + 8*G(0,z)*G(1 - z,0
         ,y) - 8*G(0,0,y)*G(0,z) - 8*G(0,0,z)*G(0,y) + 8*G(0,1,0,y) + 8*G(0,1,
         0,z) + 4/3*G(1,z)*Pi^2 - 44/3*G(1,0,y) - 8*G(1,0,y)*i_*Pi - 44/3*G(1,
         0,z) - 8*G(1,0,z)*i_*Pi - 8*G(1,0,z)*G(1 - z,y) + 8*G(1,0,0,y) + 8*G(
         1,0,0,z) - 8*G(1,1,0,z) )

       + e*z^2*[1-y-z]^-2 * (  - 11/9*Pi^2 - 2/3*i_*Pi^3 - 2/3*G(1 - z,y)*Pi^2
          + 4*G(1 - z,1,0,y) - 34/3*G(0,y) + 2/3*G(0,y)*Pi^2 - 4*G(0,y)*i_*Pi
          - 22/3*G(0,y)*G(0,z) - 4*G(0,y)*G(0,z)*i_*Pi - 4*G(0,y)*G(1,0,z) + 
         34/3*G(0,z) + 2/3*G(0,z)*Pi^2 + 4*G(0,z)*i_*Pi - 4*G(0,z)*G(1 - z,0,y
         ) + 4*G(0,0,y) + 4*G(0,0,y)*G(0,z) - 4*G(0,0,z) + 4*G(0,0,z)*G(0,y)
          - 4*G(0,1,0,y) - 4*G(0,1,0,z) - 2/3*G(1,z)*Pi^2 + 22/3*G(1,0,y) + 4*
         G(1,0,y)*i_*Pi + 22/3*G(1,0,z) + 4*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - 
         z,y) - 4*G(1,0,0,y) - 4*G(1,0,0,z) + 4*G(1,1,0,z) )

       + e*z^3*[1-y-z]^-3 * (  - 11/9*Pi^2 - 2/3*i_*Pi^3 - 2/3*G(1 - z,y)*Pi^2
          + 4*G(1 - z,1,0,y) + 2/3*G(0,y)*Pi^2 - 22/3*G(0,y)*G(0,z) - 4*G(0,y)
         *G(0,z)*i_*Pi - 4*G(0,y)*G(1,0,z) + 2/3*G(0,z)*Pi^2 - 4*G(0,z)*G(1 - 
         z,0,y) + 4*G(0,0,y)*G(0,z) + 4*G(0,0,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0
         ,1,0,z) - 2/3*G(1,z)*Pi^2 + 22/3*G(1,0,y) + 4*G(1,0,y)*i_*Pi + 22/3*
         G(1,0,z) + 4*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,y) - 4*G(1,0,0,y) - 
         4*G(1,0,0,z) + 4*G(1,1,0,z) )

       + e*y*z^-2 * (  - 4/3*G(1 - z,0,y) + 4/3*G( - z,1 - z,y) - 4/3*G(0,1 - 
         z,y) - 4/3*G(0,y)*G(1,z) + 4/3*G(0,1,z) + 4/3*G(1,z)*G( - z,y) + 4/3*
         G(1,0,y) )

       + e*y*z^-1 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) - 2/3*G(0,1 - 
         z,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z) + 2/3*G(1,z)*G( - z,y) + 2/3*
         G(1,0,y) )

       + e^2*y^-2*z * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y)
          - 10/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 10/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 10/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z^2 * (  - 2/3*G(1 - z, - z,1 - z,y) - 2/3*G( - z,1 - z,1 - 
         z,y) + 10/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - 
         z,1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,1 - z,y) - 
         10/9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*i_*Pi - 2/3*G(0,z)*G(0
         ,1 - z,y) + 2/3*G(0,0,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z, - z,y) - 2/
         3*G(1,z)*G( - z,1 - z,y) + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,
         y)*i_*Pi - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1 * (  - 2/3*G(1 - z,1 - z,y) + 16/9*G(1 - z,y) + 2/3*G(1 - z,
         y)*i_*Pi + 16/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 2/
         3*G(1,1,z) )

       + e^2*y^-1*z * ( 2/3*G(1 - z,1 - z,y) - 2*G(1 - z, - z,1 - z,y) - 16/9*
         G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi - 2*G( - z,1 - z,1 - z,y) + 4*G( - 
         z,1 - z,y) + 2*G( - z,1 - z,y)*i_*Pi + 2*G(0, - z,1 - z,y) + 2*G(0,
          - z,y)*G(1,z) + 16/9*G(0,z) + 2/3*G(0,z)*i_*Pi + 2*G(0,z)*G(1 - z,1
          - z,y) - 4*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,y)*i_*Pi - 2*G(0,z)*
         G(0,1 - z,y) - 2/3*G(0,0,z) + 2*G(0,0,z)*G(1 - z,y) - 16/9*G(1,z) - 2/
         3*G(1,z)*i_*Pi - 2*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) - 2
         *G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,y)*i_*
         Pi + 2/3*G(1,1,z) - 2*G(1,1,z)*G( - z,y) )

       + e^2*z^-1*[1-y-z]^-1 * ( 88/9*G(0,y) - 7/6*G(0,y)*Pi^2 + 14/3*G(0,y)*
         i_*Pi - 14/3*G(0,0,y) - 2*G(0,0,y)*i_*Pi + 2*G(0,0,0,y) )

       + e^2*z^-1*[1-y]^-1 * (  - 14*G(0,y) + 7/6*G(0,y)*Pi^2 - 6*G(0,y)*i_*Pi
          + 6*G(0,0,y) + 2*G(0,0,y)*i_*Pi - 2*G(0,0,0,y) )

       + e^2*z^-1 * ( 4/3*G(1 - z,1 - z,y) - 38/9*G(1 - z,y) - 4/3*G(1 - z,y)*
         i_*Pi + 38/9*G(0,y) + 4/3*G(0,y)*i_*Pi - 4/3*G(0,0,y) - 38/9*G(1,z)
          - 4/3*G(1,z)*i_*Pi + 4/3*G(1,z)*G(1 - z,y) + 4/3*G(1,1,z) )

       + e^2*[1-y-z]^-2 * (  - 236/9*G(0,y) + 7/3*G(0,y)*Pi^2 - 34/3*G(0,y)*i_
         *Pi + 34/3*G(0,0,y) + 4*G(0,0,y)*i_*Pi - 4*G(0,0,0,y) )

       + e^2*[1-y-z]^-1 * (  - 148/9 + 7/6*Pi^2 - 20/3*i_*Pi + 20/3*G(0,y) + 2
         *G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e^2*[1-y]^-2 * ( 14*G(0,y) - 7/6*G(0,y)*Pi^2 + 6*G(0,y)*i_*Pi - 6*G(0
         ,0,y) - 2*G(0,0,y)*i_*Pi + 2*G(0,0,0,y) )

       + e^2*[1-y]^-1 * ( 14 - 7/6*Pi^2 + 6*i_*Pi - 6*G(0,y) - 2*G(0,y)*i_*Pi
          + 2*G(0,0,y) )

       + e^2 * ( 2/3*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,0,y) - 2*G(1 - z, - z,
         1 - z,y) - 16/9*G(1 - z,y) - 2/3*G(1 - z,y)*i_*Pi + 2*G(1 - z,0,1 - z
         ,y) - 4*G(1 - z,0,y) - 2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,y) - 2*G(
         1 - z,1,0,y) - 2*G( - z,1 - z,1 - z,y) + 4*G( - z,1 - z,y) + 2*G( - z
         ,1 - z,y)*i_*Pi + 2*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,y) - 2*G(0,1 - z
         ,y)*i_*Pi + 2*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,y) - 2*G(0, - z,1
          - z,y) - 2*G(0, - z,y)*G(1,z) + 16/9*G(0,y) + 2/3*G(0,y)*i_*Pi - 4*
         G(0,y)*G(1,z) - 2*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,1,z) + 2*G(0,0,1
          - z,y) - 2/3*G(0,0,y) + 2*G(0,0,y)*G(1,z) + 2*G(0,0,1,z) + 4*G(0,1,z
         ) + 2*G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y) - 2*
         G(0,1,0,y) - 2*G(0,1,1,z) - 16/9*G(1,z) - 2/3*G(1,z)*i_*Pi - 2*G(1,z)
         *G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,0,y) - 2*
         G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,y)*i_*
         Pi + 4*G(1,0,y) + 2*G(1,0,y)*i_*Pi - 2*G(1,0,0,y) - 2*G(1,0,1,z) + 2/
         3*G(1,1,z) - 2*G(1,1,z)*G( - z,y) )

       + e^2*z*[1-y-z]^-3 * (  - 67/27*Pi^2 + 14/45*Pi^4 - 11/9*i_*Pi^3 - 2/3*
         G(1 - z,1 - z,y)*Pi^2 + 4*G(1 - z,1 - z,1,0,y) - 11/9*G(1 - z,y)*Pi^2
          - 2/3*G(1 - z,y)*i_*Pi^3 + 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,1,0,y
         ) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0,0,y)
          + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,1,0,
         y) + 11/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_*Pi^3 - 134/9*G(0,y)*G(0,z) + 5/
         3*G(0,y)*G(0,z)*Pi^2 - 22/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,z)*
         Pi^2 - 22/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,z)*i_*Pi + 4*G(0,y)*G(1,
         0,0,z) - 4*G(0,y)*G(1,1,0,z) + 11/9*G(0,z)*Pi^2 + 2/3*G(0,z)*i_*Pi^3
          - 4*G(0,z)*G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 22/3*G(
         0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,y)*i_*Pi + 4*G(0,z)*G(1 - z,0,
         0,y) + 4*G(0,z)*G(0,1 - z,0,y) - 2/3*G(0,0,y)*Pi^2 + 22/3*G(0,0,y)*G(
         0,z) + 4*G(0,0,y)*G(0,z)*i_*Pi - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(1
         ,0,z) - 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,0,y) + 22/3*G(0,0,z)*
         G(0,y) + 4*G(0,0,z)*G(0,y)*i_*Pi - 4*G(0,0,0,y)*G(0,z) - 4*G(0,0,0,z)
         *G(0,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + 2/3*G(0,1,z)*Pi^2 - 22/3*
         G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi - 22/3*G(0,1,0,z) - 4*G(0,1,0,z)*i_*
         Pi - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,0,y)
          + 4*G(0,1,0,0,z) - 4*G(0,1,1,0,z) - 11/9*G(1,z)*Pi^2 - 2/3*G(1,z)*i_
         *Pi^3 - 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 134/9*G(1,0,y) - 7/3*G(1,0,y)*
         Pi^2 + 22/3*G(1,0,y)*i_*Pi + 134/9*G(1,0,z) - 5/3*G(1,0,z)*Pi^2 + 22/
         3*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,1 - z,y) + 22/3*G(1,0,z)*G(1 - 
         z,y) + 4*G(1,0,z)*G(1 - z,y)*i_*Pi - 4*G(1,0,z)*G(1 - z,0,y) - 22/3*
         G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi - 22/3*G(1,0,0,z) - 4*G(1,0,0,z)*i_*
         Pi - 4*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,0,y) + 4*G(1,0,0,0,z) - 4*G(
         1,0,1,0,z) - 2/3*G(1,1,z)*Pi^2 + 22/3*G(1,1,0,z) + 4*G(1,1,0,z)*i_*Pi
          + 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,0,z) + 4*G(1,1,1,0,z) )

       + e^2*z*[1-y-z]^-2 * ( 67/27*Pi^2 - 14/45*Pi^4 + 11/9*i_*Pi^3 + 2/3*G(1
          - z,1 - z,y)*Pi^2 - 4*G(1 - z,1 - z,1,0,y) + 11/9*G(1 - z,y)*Pi^2 + 
         2/3*G(1 - z,y)*i_*Pi^3 - 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,1,0,y)
          - 22/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0,0,y)
          - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,1,0,
         y) + 472/9*G(0,y) - 53/9*G(0,y)*Pi^2 + 68/3*G(0,y)*i_*Pi - 2/3*G(0,y)
         *i_*Pi^3 + 134/9*G(0,y)*G(0,z) - 5/3*G(0,y)*G(0,z)*Pi^2 + 22/3*G(0,y)
         *G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 + 22/3*G(0,y)*G(1,0,z) + 4*G(0
         ,y)*G(1,0,z)*i_*Pi - 4*G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,1,0,z) - 236/
         9*G(0,z) + 10/9*G(0,z)*Pi^2 - 34/3*G(0,z)*i_*Pi - 2/3*G(0,z)*i_*Pi^3
          + 4*G(0,z)*G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 22/3*G(
         0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,y)*i_*Pi - 4*G(0,z)*G(1 - z,0,
         0,y) - 4*G(0,z)*G(0,1 - z,0,y) - 68/3*G(0,0,y) + 2/3*G(0,0,y)*Pi^2 - 
         8*G(0,0,y)*i_*Pi - 22/3*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,z)*i_*Pi + 4
         *G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(1,0,z) + 34/3*G(0,0,z) + 2/3*G(0,0,
         z)*Pi^2 + 4*G(0,0,z)*i_*Pi - 4*G(0,0,z)*G(1 - z,0,y) - 22/3*G(0,0,z)*
         G(0,y) - 4*G(0,0,z)*G(0,y)*i_*Pi + 8*G(0,0,0,y) + 4*G(0,0,0,y)*G(0,z)
          - 4*G(0,0,0,z) + 4*G(0,0,0,z)*G(0,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,
         z) - 2/3*G(0,1,z)*Pi^2 + 22/3*G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi + 22/3*
         G(0,1,0,z) + 4*G(0,1,0,z)*i_*Pi + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0
         ,z)*G(0,y) - 4*G(0,1,0,0,y) - 4*G(0,1,0,0,z) + 4*G(0,1,1,0,z) + 11/9*
         G(1,z)*Pi^2 + 2/3*G(1,z)*i_*Pi^3 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 134/9
         *G(1,0,y) + 7/3*G(1,0,y)*Pi^2 - 22/3*G(1,0,y)*i_*Pi - 134/9*G(1,0,z)
          + 5/3*G(1,0,z)*Pi^2 - 22/3*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,1 - z
         ,y) - 22/3*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,y)*i_*Pi + 4*G(1,
         0,z)*G(1 - z,0,y) + 22/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi + 22/3*G(1,0
         ,0,z) + 4*G(1,0,0,z)*i_*Pi + 4*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,0,y)
          - 4*G(1,0,0,0,z) + 4*G(1,0,1,0,z) + 2/3*G(1,1,z)*Pi^2 - 22/3*G(1,1,0
         ,z) - 4*G(1,1,0,z)*i_*Pi - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,0,z)
          - 4*G(1,1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * ( 148/9 - 11/6*Pi^2 + 7/45*Pi^4 + 20/3*i_*Pi - 1/3
         *i_*Pi^3 - 1/3*G(1 - z,1 - z,y)*Pi^2 + 2*G(1 - z,1 - z,1,0,y) - 1/3*
         G(1 - z,y)*Pi^2 - 1/3*G(1 - z,y)*i_*Pi^3 + 1/3*G(1 - z,0,y)*Pi^2 - 2*
         G(1 - z,0,1,0,y) + 2*G(1 - z,1,0,y) + 2*G(1 - z,1,0,y)*i_*Pi - 2*G(1
          - z,1,0,0,y) + 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 2*
         G(0,1 - z,1,0,y) - 148/9*G(0,y) + 3/2*G(0,y)*Pi^2 - 20/3*G(0,y)*i_*Pi
          + 1/3*G(0,y)*i_*Pi^3 - 4*G(0,y)*G(0,z) + 5/6*G(0,y)*G(0,z)*Pi^2 - 2*
         G(0,y)*G(0,z)*i_*Pi + 1/3*G(0,y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,z) - 2*
         G(0,y)*G(1,0,z)*i_*Pi + 2*G(0,y)*G(1,0,0,z) - 2*G(0,y)*G(1,1,0,z) + 
         88/9*G(0,z) - 5/6*G(0,z)*Pi^2 + 14/3*G(0,z)*i_*Pi + 1/3*G(0,z)*i_*
         Pi^3 - 2*G(0,z)*G(1 - z,1 - z,0,y) + 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 2*
         G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,y)*i_*Pi + 2*G(0,z)*G(1 - z,
         0,0,y) + 2*G(0,z)*G(0,1 - z,0,y) + 20/3*G(0,0,y) - 1/3*G(0,0,y)*Pi^2
          + 2*G(0,0,y)*i_*Pi + 2*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,z)*i_*Pi - 2
         *G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(1,0,z) - 14/3*G(0,0,z) - 1/3*G(0,0,
         z)*Pi^2 - 2*G(0,0,z)*i_*Pi + 2*G(0,0,z)*G(1 - z,0,y) + 2*G(0,0,z)*G(0
         ,y) + 2*G(0,0,z)*G(0,y)*i_*Pi - 2*G(0,0,0,y) - 2*G(0,0,0,y)*G(0,z) + 
         2*G(0,0,0,z) - 2*G(0,0,0,z)*G(0,y) + 2*G(0,0,1,0,y) + 2*G(0,0,1,0,z)
          + 1/3*G(0,1,z)*Pi^2 - 2*G(0,1,0,y) - 2*G(0,1,0,y)*i_*Pi - 2*G(0,1,0,
         z) - 2*G(0,1,0,z)*i_*Pi - 2*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G(0,
         y) + 2*G(0,1,0,0,y) + 2*G(0,1,0,0,z) - 2*G(0,1,1,0,z) - 1/3*G(1,z)*
         Pi^2 - 1/3*G(1,z)*i_*Pi^3 - 1/3*G(1,z)*G(1 - z,y)*Pi^2 + 4*G(1,0,y)
          - 7/6*G(1,0,y)*Pi^2 + 2*G(1,0,y)*i_*Pi + 4*G(1,0,z) - 5/6*G(1,0,z)*
         Pi^2 + 2*G(1,0,z)*i_*Pi + 2*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(
         1 - z,y) + 2*G(1,0,z)*G(1 - z,y)*i_*Pi - 2*G(1,0,z)*G(1 - z,0,y) - 2*
         G(1,0,0,y) - 2*G(1,0,0,y)*i_*Pi - 2*G(1,0,0,z) - 2*G(1,0,0,z)*i_*Pi
          - 2*G(1,0,0,z)*G(1 - z,y) + 2*G(1,0,0,0,y) + 2*G(1,0,0,0,z) - 2*G(1,
         0,1,0,z) - 1/3*G(1,1,z)*Pi^2 + 2*G(1,1,0,z) + 2*G(1,1,0,z)*i_*Pi + 2*
         G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,0,z) + 2*G(1,1,1,0,z) )

       + e^2*z^2*[1-y-z]^-3 * ( 134/27*Pi^2 - 28/45*Pi^4 + 22/9*i_*Pi^3 + 4/3*
         G(1 - z,1 - z,y)*Pi^2 - 8*G(1 - z,1 - z,1,0,y) + 22/9*G(1 - z,y)*Pi^2
          + 4/3*G(1 - z,y)*i_*Pi^3 - 4/3*G(1 - z,0,y)*Pi^2 + 8*G(1 - z,0,1,0,y
         ) - 44/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,y)*i_*Pi + 8*G(1 - z,1,0,0,y)
          - 4/3*G(0,1 - z,y)*Pi^2 + 8*G(0,1 - z,y)*G(1,0,z) + 8*G(0,1 - z,1,0,
         y) - 22/9*G(0,y)*Pi^2 - 4/3*G(0,y)*i_*Pi^3 + 268/9*G(0,y)*G(0,z) - 10/
         3*G(0,y)*G(0,z)*Pi^2 + 44/3*G(0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*G(1,z)*
         Pi^2 + 44/3*G(0,y)*G(1,0,z) + 8*G(0,y)*G(1,0,z)*i_*Pi - 8*G(0,y)*G(1,
         0,0,z) + 8*G(0,y)*G(1,1,0,z) - 22/9*G(0,z)*Pi^2 - 4/3*G(0,z)*i_*Pi^3
          + 8*G(0,z)*G(1 - z,1 - z,0,y) - 4/3*G(0,z)*G(1 - z,y)*Pi^2 + 44/3*G(
         0,z)*G(1 - z,0,y) + 8*G(0,z)*G(1 - z,0,y)*i_*Pi - 8*G(0,z)*G(1 - z,0,
         0,y) - 8*G(0,z)*G(0,1 - z,0,y) + 4/3*G(0,0,y)*Pi^2 - 44/3*G(0,0,y)*G(
         0,z) - 8*G(0,0,y)*G(0,z)*i_*Pi + 8*G(0,0,y)*G(0,0,z) - 8*G(0,0,y)*G(1
         ,0,z) + 4/3*G(0,0,z)*Pi^2 - 8*G(0,0,z)*G(1 - z,0,y) - 44/3*G(0,0,z)*
         G(0,y) - 8*G(0,0,z)*G(0,y)*i_*Pi + 8*G(0,0,0,y)*G(0,z) + 8*G(0,0,0,z)
         *G(0,y) - 8*G(0,0,1,0,y) - 8*G(0,0,1,0,z) - 4/3*G(0,1,z)*Pi^2 + 44/3*
         G(0,1,0,y) + 8*G(0,1,0,y)*i_*Pi + 44/3*G(0,1,0,z) + 8*G(0,1,0,z)*i_*
         Pi + 8*G(0,1,0,z)*G(1 - z,y) - 8*G(0,1,0,z)*G(0,y) - 8*G(0,1,0,0,y)
          - 8*G(0,1,0,0,z) + 8*G(0,1,1,0,z) + 22/9*G(1,z)*Pi^2 + 4/3*G(1,z)*i_
         *Pi^3 + 4/3*G(1,z)*G(1 - z,y)*Pi^2 - 268/9*G(1,0,y) + 14/3*G(1,0,y)*
         Pi^2 - 44/3*G(1,0,y)*i_*Pi - 268/9*G(1,0,z) + 10/3*G(1,0,z)*Pi^2 - 44/
         3*G(1,0,z)*i_*Pi - 8*G(1,0,z)*G(1 - z,1 - z,y) - 44/3*G(1,0,z)*G(1 - 
         z,y) - 8*G(1,0,z)*G(1 - z,y)*i_*Pi + 8*G(1,0,z)*G(1 - z,0,y) + 44/3*
         G(1,0,0,y) + 8*G(1,0,0,y)*i_*Pi + 44/3*G(1,0,0,z) + 8*G(1,0,0,z)*i_*
         Pi + 8*G(1,0,0,z)*G(1 - z,y) - 8*G(1,0,0,0,y) - 8*G(1,0,0,0,z) + 8*G(
         1,0,1,0,z) + 4/3*G(1,1,z)*Pi^2 - 44/3*G(1,1,0,z) - 8*G(1,1,0,z)*i_*Pi
          - 8*G(1,1,0,z)*G(1 - z,y) + 8*G(1,1,0,0,z) - 8*G(1,1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * (  - 67/27*Pi^2 + 14/45*Pi^4 - 11/9*i_*Pi^3 - 2/
         3*G(1 - z,1 - z,y)*Pi^2 + 4*G(1 - z,1 - z,1,0,y) - 11/9*G(1 - z,y)*
         Pi^2 - 2/3*G(1 - z,y)*i_*Pi^3 + 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,1
         ,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0,
         0,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,
         1,0,y) - 236/9*G(0,y) + 32/9*G(0,y)*Pi^2 - 34/3*G(0,y)*i_*Pi + 2/3*G(
         0,y)*i_*Pi^3 - 134/9*G(0,y)*G(0,z) + 5/3*G(0,y)*G(0,z)*Pi^2 - 22/3*G(
         0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,z)*Pi^2 - 22/3*G(0,y)*G(1,0,z) - 4
         *G(0,y)*G(1,0,z)*i_*Pi + 4*G(0,y)*G(1,0,0,z) - 4*G(0,y)*G(1,1,0,z) + 
         236/9*G(0,z) - 10/9*G(0,z)*Pi^2 + 34/3*G(0,z)*i_*Pi + 2/3*G(0,z)*i_*
         Pi^3 - 4*G(0,z)*G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 22/
         3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,y)*i_*Pi + 4*G(0,z)*G(1 - 
         z,0,0,y) + 4*G(0,z)*G(0,1 - z,0,y) + 34/3*G(0,0,y) - 2/3*G(0,0,y)*
         Pi^2 + 4*G(0,0,y)*i_*Pi + 22/3*G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,z)*i_
         *Pi - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(1,0,z) - 34/3*G(0,0,z) - 2/3
         *G(0,0,z)*Pi^2 - 4*G(0,0,z)*i_*Pi + 4*G(0,0,z)*G(1 - z,0,y) + 22/3*G(
         0,0,z)*G(0,y) + 4*G(0,0,z)*G(0,y)*i_*Pi - 4*G(0,0,0,y) - 4*G(0,0,0,y)
         *G(0,z) + 4*G(0,0,0,z) - 4*G(0,0,0,z)*G(0,y) + 4*G(0,0,1,0,y) + 4*G(0
         ,0,1,0,z) + 2/3*G(0,1,z)*Pi^2 - 22/3*G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi
          - 22/3*G(0,1,0,z) - 4*G(0,1,0,z)*i_*Pi - 4*G(0,1,0,z)*G(1 - z,y) + 4
         *G(0,1,0,z)*G(0,y) + 4*G(0,1,0,0,y) + 4*G(0,1,0,0,z) - 4*G(0,1,1,0,z)
          - 11/9*G(1,z)*Pi^2 - 2/3*G(1,z)*i_*Pi^3 - 2/3*G(1,z)*G(1 - z,y)*Pi^2
          + 134/9*G(1,0,y) - 7/3*G(1,0,y)*Pi^2 + 22/3*G(1,0,y)*i_*Pi + 134/9*
         G(1,0,z) - 5/3*G(1,0,z)*Pi^2 + 22/3*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1
          - z,1 - z,y) + 22/3*G(1,0,z)*G(1 - z,y) + 4*G(1,0,z)*G(1 - z,y)*i_*
         Pi - 4*G(1,0,z)*G(1 - z,0,y) - 22/3*G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi
          - 22/3*G(1,0,0,z) - 4*G(1,0,0,z)*i_*Pi - 4*G(1,0,0,z)*G(1 - z,y) + 4
         *G(1,0,0,0,y) + 4*G(1,0,0,0,z) - 4*G(1,0,1,0,z) - 2/3*G(1,1,z)*Pi^2
          + 22/3*G(1,1,0,z) + 4*G(1,1,0,z)*i_*Pi + 4*G(1,1,0,z)*G(1 - z,y) - 4
         *G(1,1,0,0,z) + 4*G(1,1,1,0,z) )

       + e^2*z^3*[1-y-z]^-3 * (  - 67/27*Pi^2 + 14/45*Pi^4 - 11/9*i_*Pi^3 - 2/
         3*G(1 - z,1 - z,y)*Pi^2 + 4*G(1 - z,1 - z,1,0,y) - 11/9*G(1 - z,y)*
         Pi^2 - 2/3*G(1 - z,y)*i_*Pi^3 + 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,1
         ,0,y) + 22/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0,
         0,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,
         1,0,y) + 11/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_*Pi^3 - 134/9*G(0,y)*G(0,z)
          + 5/3*G(0,y)*G(0,z)*Pi^2 - 22/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1
         ,z)*Pi^2 - 22/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,z)*i_*Pi + 4*G(0,y)*
         G(1,0,0,z) - 4*G(0,y)*G(1,1,0,z) + 11/9*G(0,z)*Pi^2 + 2/3*G(0,z)*i_*
         Pi^3 - 4*G(0,z)*G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 22/
         3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,y)*i_*Pi + 4*G(0,z)*G(1 - 
         z,0,0,y) + 4*G(0,z)*G(0,1 - z,0,y) - 2/3*G(0,0,y)*Pi^2 + 22/3*G(0,0,y
         )*G(0,z) + 4*G(0,0,y)*G(0,z)*i_*Pi - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)
         *G(1,0,z) - 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,0,y) + 22/3*G(0,0,
         z)*G(0,y) + 4*G(0,0,z)*G(0,y)*i_*Pi - 4*G(0,0,0,y)*G(0,z) - 4*G(0,0,0
         ,z)*G(0,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + 2/3*G(0,1,z)*Pi^2 - 22/
         3*G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi - 22/3*G(0,1,0,z) - 4*G(0,1,0,z)*i_
         *Pi - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,0,y)
          + 4*G(0,1,0,0,z) - 4*G(0,1,1,0,z) - 11/9*G(1,z)*Pi^2 - 2/3*G(1,z)*i_
         *Pi^3 - 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 134/9*G(1,0,y) - 7/3*G(1,0,y)*
         Pi^2 + 22/3*G(1,0,y)*i_*Pi + 134/9*G(1,0,z) - 5/3*G(1,0,z)*Pi^2 + 22/
         3*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,1 - z,y) + 22/3*G(1,0,z)*G(1 - 
         z,y) + 4*G(1,0,z)*G(1 - z,y)*i_*Pi - 4*G(1,0,z)*G(1 - z,0,y) - 22/3*
         G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi - 22/3*G(1,0,0,z) - 4*G(1,0,0,z)*i_*
         Pi - 4*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,0,y) + 4*G(1,0,0,0,z) - 4*G(
         1,0,1,0,z) - 2/3*G(1,1,z)*Pi^2 + 22/3*G(1,1,0,z) + 4*G(1,1,0,z)*i_*Pi
          + 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,0,z) + 4*G(1,1,1,0,z) )

       + e^2*y*z^-2 * ( 4/3*G(1 - z,1 - z,0,y) - 4/3*G(1 - z, - z,1 - z,y) + 4/
         3*G(1 - z,0,1 - z,y) - 26/9*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*Pi + 4/
         3*G(1 - z,0,0,y) - 4/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 
         26/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,1 - 
         z,y) - 26/9*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*
         G(1,z) + 4/3*G(0,1 - z,0,y) - 4/3*G(0, - z,1 - z,y) - 4/3*G(0, - z,y)
         *G(1,z) - 26/9*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,z)*i_*Pi + 4/3*G(0,y)*
         G(1,1,z) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,0,1,z)
          + 26/9*G(0,1,z) + 4/3*G(0,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y) - 4/3
         *G(0,1,z)*G(0,y) - 4/3*G(0,1,0,y) - 4/3*G(0,1,1,z) - 4/3*G(1,z)*G(1
          - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,y) - 4/3*G(1,z)*G( - z,1 - z,y)
          + 26/9*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi + 26/9*G(1,0,y)
          + 4/3*G(1,0,y)*i_*Pi - 4/3*G(1,0,0,y) - 4/3*G(1,0,1,z) - 4/3*G(1,1,z
         )*G( - z,y) )

       + e^2*y*z^-1 * ( 2/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 2/
         3*G(1 - z,0,1 - z,y) - 10/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*Pi + 2/
         3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z,y) + 
         10/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,1 - 
         z,y) - 10/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*
         G(1,z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)
         *G(1,z) - 10/9*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*i_*Pi + 2/3*G(0,y)*
         G(1,1,z) + 2/3*G(0,0,1 - z,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z)
          + 10/9*G(0,1,z) + 2/3*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3
         *G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,1,z) - 2/3*G(1,z)*G(1
          - z, - z,y) + 2/3*G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,y)
          + 10/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 10/9*G(1,0,y)
          + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 2/3*G(1,1,z
         )*G( - z,y) ) ;
g [gamma3_1L] =  + [1-y-z]^-1 * (  - 1/3*Pi^2 - 4*G(0,y) - 2*G(0,y)*G(0,z) + 2
         *G(1,0,y) + 2*G(1,0,z) )

       + [1-y]^-1 * ( 2*G(0,y) )

       + [1-z]^-1 * ( 2*G(0,z) )

       + z*[1-y-z]^-2 * (  - 2/3*Pi^2 - 4*G(0,y)*G(0,z) + 4*G(1,0,y) + 4*G(1,0
         ,z) )

       + z*[1-y-z]^-1 * ( 2/3*Pi^2 + 4*G(0,y) + 4*G(0,y)*G(0,z) - 4*G(0,z) - 4
         *G(1,0,y) - 4*G(1,0,z) )

       + z^2*[1-y-z]^-2 * ( 2/3*Pi^2 + 4*G(0,y)*G(0,z) - 4*G(1,0,y) - 4*G(1,0,
         z) )

       + e*y^-2*z * ( 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(1,z)
         *G( - z,y) )

       + e*y^-2*z^2 * (  - 2/3*G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*
         G(1,z)*G( - z,y) )

       + e*y^-1 * (  - 2/3*G(1 - z,y) - 2/3*G(1,z) )

       + e*y^-1*z * ( 2/3*G(1 - z,y) + 4/3*G( - z,1 - z,y) - 2/3*G(0,z) - 4/3*
         G(0,z)*G(1 - z,y) + 2/3*G(1,z) + 4/3*G(1,z)*G( - z,y) )

       + e*z^-1 * (  - 2/3*G(1 - z,y) - 2/3*G(1,z) )

       + e*[1-y-z]^-1 * (  - 1/3*Pi^2 - 1/3*i_*Pi^3 - 1/3*G(1 - z,y)*Pi^2 + 2*
         G(1 - z,1,0,y) - 38/3*G(0,y) + 1/3*G(0,y)*Pi^2 - 4*G(0,y)*i_*Pi - 2*
         G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1,0,z) + 1/3*G(0,z
         )*Pi^2 - 2*G(0,z)*G(1 - z,0,y) + 4*G(0,0,y) + 2*G(0,0,y)*G(0,z) + 2*
         G(0,0,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) - 1/3*G(1,z)*Pi^2 + 2*
         G(1,0,y) + 2*G(1,0,y)*i_*Pi + 2*G(1,0,z) + 2*G(1,0,z)*i_*Pi + 2*G(1,0
         ,z)*G(1 - z,y) - 2*G(1,0,0,y) - 2*G(1,0,0,z) + 2*G(1,1,0,z) )

       + e*[1-y]^-1 * ( 6*G(0,y) + 2*G(0,y)*i_*Pi - 2*G(0,0,y) )

       + e*[1-z]^-1 * ( 6*G(0,z) + 2*G(0,z)*i_*Pi - 2*G(0,0,z) )

       + e * (  - 4/3 + 1/3*Pi^2 + 1/3*i_*Pi^3 - 2/3*G(1 - z,y) + 1/3*G(1 - z,
         y)*Pi^2 - 2*G(1 - z,0,y) - 2*G(1 - z,1,0,y) + 4*G( - z,1 - z,y) - 2*
         G(0,1 - z,y) + 20/3*G(0,y) - 1/3*G(0,y)*Pi^2 + 2*G(0,y)*i_*Pi + 2*G(0
         ,y)*G(0,z) + 2*G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0
         ,z) - 6*G(0,z) - 1/3*G(0,z)*Pi^2 - 2*G(0,z)*i_*Pi - 2*G(0,z)*G(1 - z,
         y) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,0,y) - 2*G(0,0,y)*G(0,z) + 2*G(0,0
         ,z) - 2*G(0,0,z)*G(0,y) + 2*G(0,1,z) + 2*G(0,1,0,y) + 2*G(0,1,0,z) - 
         2/3*G(1,z) + 1/3*G(1,z)*Pi^2 + 4*G(1,z)*G( - z,y) - 2*G(1,0,y)*i_*Pi
          - 2*G(1,0,z) - 2*G(1,0,z)*i_*Pi - 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,0,
         y) + 2*G(1,0,0,z) - 2*G(1,1,0,z) )

       + e*z*[1-y-z]^-2 * (  - 13/9*Pi^2 - 2/3*i_*Pi^3 - 2/3*G(1 - z,y)*Pi^2
          + 4*G(1 - z,1,0,y) + 2/3*G(0,y)*Pi^2 - 26/3*G(0,y)*G(0,z) - 4*G(0,y)
         *G(0,z)*i_*Pi - 4*G(0,y)*G(1,0,z) + 2/3*G(0,z)*Pi^2 - 4*G(0,z)*G(1 - 
         z,0,y) + 4*G(0,0,y)*G(0,z) + 4*G(0,0,z)*G(0,y) - 4*G(0,1,0,y) - 4*G(0
         ,1,0,z) - 2/3*G(1,z)*Pi^2 + 26/3*G(1,0,y) + 4*G(1,0,y)*i_*Pi + 26/3*
         G(1,0,z) + 4*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,y) - 4*G(1,0,0,y) - 
         4*G(1,0,0,z) + 4*G(1,1,0,z) )

       + e*z*[1-y-z]^-1 * ( 13/9*Pi^2 + 2/3*i_*Pi^3 + 2/3*G(1 - z,y)*Pi^2 - 4*
         G(1 - z,1,0,y) + 38/3*G(0,y) - 2/3*G(0,y)*Pi^2 + 4*G(0,y)*i_*Pi + 26/
         3*G(0,y)*G(0,z) + 4*G(0,y)*G(0,z)*i_*Pi + 4*G(0,y)*G(1,0,z) - 38/3*G(
         0,z) - 2/3*G(0,z)*Pi^2 - 4*G(0,z)*i_*Pi + 4*G(0,z)*G(1 - z,0,y) - 4*
         G(0,0,y) - 4*G(0,0,y)*G(0,z) + 4*G(0,0,z) - 4*G(0,0,z)*G(0,y) + 4*G(0
         ,1,0,y) + 4*G(0,1,0,z) + 2/3*G(1,z)*Pi^2 - 26/3*G(1,0,y) - 4*G(1,0,y)
         *i_*Pi - 26/3*G(1,0,z) - 4*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,y) + 4
         *G(1,0,0,y) + 4*G(1,0,0,z) - 4*G(1,1,0,z) )

       + e*z^2*[1-y-z]^-2 * ( 13/9*Pi^2 + 2/3*i_*Pi^3 + 2/3*G(1 - z,y)*Pi^2 - 
         4*G(1 - z,1,0,y) - 2/3*G(0,y)*Pi^2 + 26/3*G(0,y)*G(0,z) + 4*G(0,y)*G(
         0,z)*i_*Pi + 4*G(0,y)*G(1,0,z) - 2/3*G(0,z)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,y) - 4*G(0,0,y)*G(0,z) - 4*G(0,0,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0,1,
         0,z) + 2/3*G(1,z)*Pi^2 - 26/3*G(1,0,y) - 4*G(1,0,y)*i_*Pi - 26/3*G(1,
         0,z) - 4*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,y) + 4*G(1,0,0,y) + 4*G(
         1,0,0,z) - 4*G(1,1,0,z) )

       + e*y*z^-2 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) - 2/3*G(0,1 - 
         z,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,1,z) + 2/3*G(1,z)*G( - z,y) + 2/3*
         G(1,0,y) )

       + e*y*z^-1 * ( 2/3*G(1 - z,y) - 4/3*G(1 - z,0,y) + 4/3*G( - z,1 - z,y)
          - 4/3*G(0,1 - z,y) - 2/3*G(0,y) - 4/3*G(0,y)*G(1,z) + 4/3*G(0,1,z)
          + 2/3*G(1,z) + 4/3*G(1,z)*G( - z,y) + 4/3*G(1,0,y) )

       + e*y^2*z^-2 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z
         ,y) + 2/3*G(0,y)*G(1,z) - 2/3*G(0,1,z) - 2/3*G(1,z)*G( - z,y) - 2/3*
         G(1,0,y) )

       + e^2*y^-2*z * (  - 2/3*G(1 - z, - z,1 - z,y) - 2/3*G( - z,1 - z,1 - z,
         y) + 16/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0, - z,
         1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,1 - z,y) - 16/
         9*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*i_*Pi - 2/3*G(0,z)*G(0,1
          - z,y) + 2/3*G(0,0,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*
         G(1,z)*G( - z,1 - z,y) + 16/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)
         *i_*Pi - 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-2*z^2 * ( 2/3*G(1 - z, - z,1 - z,y) + 2/3*G( - z,1 - z,1 - z,y
         ) - 16/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2/3*G(0,z)*G(1 - z,1 - z,y) + 16/9
         *G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*i_*Pi + 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*
         G(1,z)*G( - z,1 - z,y) - 16/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)
         *i_*Pi + 2/3*G(1,1,z)*G( - z,y) )

       + e^2*y^-1 * ( 2/3*G(1 - z,1 - z,y) - 22/9*G(1 - z,y) - 2/3*G(1 - z,y)*
         i_*Pi - 22/9*G(1,z) - 2/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z,y) + 2/3*
         G(1,1,z) )

       + e^2*y^-1*z * (  - 2/3*G(1 - z,1 - z,y) - 4/3*G(1 - z, - z,1 - z,y) + 
         22/9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi - 4/3*G( - z,1 - z,1 - z,y) + 
         20/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0, - z,1 - z
         ,y) + 4/3*G(0, - z,y)*G(1,z) - 22/9*G(0,z) - 2/3*G(0,z)*i_*Pi + 4/3*
         G(0,z)*G(1 - z,1 - z,y) - 20/9*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z
         ,y)*i_*Pi - 4/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,0,z) + 4/3*G(0,0,z)*G(1
          - z,y) + 22/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z, - z,y)
          - 2/3*G(1,z)*G(1 - z,y) - 4/3*G(1,z)*G( - z,1 - z,y) + 20/9*G(1,z)*
         G( - z,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,1,z) - 4/3*G(1,1,z)*
         G( - z,y) )

       + e^2*z^-1 * ( 2/3*G(1 - z,1 - z,y) - 22/9*G(1 - z,y) - 2/3*G(1 - z,y)*
         i_*Pi - 22/9*G(1,z) - 2/3*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z,y) + 2/3*
         G(1,1,z) )

       + e^2*[1-y-z]^-1 * (  - 2/3*Pi^2 + 7/45*Pi^4 - 1/3*i_*Pi^3 - 1/3*G(1 - 
         z,1 - z,y)*Pi^2 + 2*G(1 - z,1 - z,1,0,y) - 1/3*G(1 - z,y)*Pi^2 - 1/3*
         G(1 - z,y)*i_*Pi^3 + 1/3*G(1 - z,0,y)*Pi^2 - 2*G(1 - z,0,1,0,y) + 2*
         G(1 - z,1,0,y) + 2*G(1 - z,1,0,y)*i_*Pi - 2*G(1 - z,1,0,0,y) + 1/3*G(
         0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z,1,0,y) - 274/
         9*G(0,y) + 8/3*G(0,y)*Pi^2 - 38/3*G(0,y)*i_*Pi + 1/3*G(0,y)*i_*Pi^3
          - 4*G(0,y)*G(0,z) + 5/6*G(0,y)*G(0,z)*Pi^2 - 2*G(0,y)*G(0,z)*i_*Pi
          + 1/3*G(0,y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,z)*i_*
         Pi + 2*G(0,y)*G(1,0,0,z) - 2*G(0,y)*G(1,1,0,z) + 1/3*G(0,z)*Pi^2 + 1/
         3*G(0,z)*i_*Pi^3 - 2*G(0,z)*G(1 - z,1 - z,0,y) + 1/3*G(0,z)*G(1 - z,y
         )*Pi^2 - 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,y)*i_*Pi + 2*G(0,
         z)*G(1 - z,0,0,y) + 2*G(0,z)*G(0,1 - z,0,y) + 38/3*G(0,0,y) - 1/3*G(0
         ,0,y)*Pi^2 + 4*G(0,0,y)*i_*Pi + 2*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,z)
         *i_*Pi - 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(1,0,z) - 1/3*G(0,0,z)*
         Pi^2 + 2*G(0,0,z)*G(1 - z,0,y) + 2*G(0,0,z)*G(0,y) + 2*G(0,0,z)*G(0,y
         )*i_*Pi - 4*G(0,0,0,y) - 2*G(0,0,0,y)*G(0,z) - 2*G(0,0,0,z)*G(0,y) + 
         2*G(0,0,1,0,y) + 2*G(0,0,1,0,z) + 1/3*G(0,1,z)*Pi^2 - 2*G(0,1,0,y) - 
         2*G(0,1,0,y)*i_*Pi - 2*G(0,1,0,z) - 2*G(0,1,0,z)*i_*Pi - 2*G(0,1,0,z)
         *G(1 - z,y) + 2*G(0,1,0,z)*G(0,y) + 2*G(0,1,0,0,y) + 2*G(0,1,0,0,z)
          - 2*G(0,1,1,0,z) - 1/3*G(1,z)*Pi^2 - 1/3*G(1,z)*i_*Pi^3 - 1/3*G(1,z)
         *G(1 - z,y)*Pi^2 + 4*G(1,0,y) - 7/6*G(1,0,y)*Pi^2 + 2*G(1,0,y)*i_*Pi
          + 4*G(1,0,z) - 5/6*G(1,0,z)*Pi^2 + 2*G(1,0,z)*i_*Pi + 2*G(1,0,z)*G(1
          - z,1 - z,y) + 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(1 - z,y)*i_*Pi
          - 2*G(1,0,z)*G(1 - z,0,y) - 2*G(1,0,0,y) - 2*G(1,0,0,y)*i_*Pi - 2*G(
         1,0,0,z) - 2*G(1,0,0,z)*i_*Pi - 2*G(1,0,0,z)*G(1 - z,y) + 2*G(1,0,0,0
         ,y) + 2*G(1,0,0,0,z) - 2*G(1,0,1,0,z) - 1/3*G(1,1,z)*Pi^2 + 2*G(1,1,0
         ,z) + 2*G(1,1,0,z)*i_*Pi + 2*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,0,z)
          + 2*G(1,1,1,0,z) )

       + e^2*[1-y]^-1 * ( 14*G(0,y) - 7/6*G(0,y)*Pi^2 + 6*G(0,y)*i_*Pi - 6*G(0
         ,0,y) - 2*G(0,0,y)*i_*Pi + 2*G(0,0,0,y) )

       + e^2*[1-z]^-1 * ( 14*G(0,z) - 7/6*G(0,z)*Pi^2 + 6*G(0,z)*i_*Pi - 6*G(0
         ,0,z) - 2*G(0,0,z)*i_*Pi + 2*G(0,0,0,z) )

       + e^2 * (  - 44/9 + 2/3*Pi^2 - 7/45*Pi^4 - 4/3*i_*Pi + 1/3*i_*Pi^3 + 2/
         3*G(1 - z,1 - z,y) + 1/3*G(1 - z,1 - z,y)*Pi^2 + 2*G(1 - z,1 - z,0,y)
          - 2*G(1 - z,1 - z,1,0,y) - 4*G(1 - z, - z,1 - z,y) - 10/9*G(1 - z,y)
          + 1/3*G(1 - z,y)*Pi^2 - 2/3*G(1 - z,y)*i_*Pi + 1/3*G(1 - z,y)*i_*
         Pi^3 + 2*G(1 - z,0,1 - z,y) - 4*G(1 - z,0,y) - 1/3*G(1 - z,0,y)*Pi^2
          - 2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,y) + 2*G(1 - z,0,1,0,y) - 4*
         G(1 - z,1,0,y) - 2*G(1 - z,1,0,y)*i_*Pi + 2*G(1 - z,1,0,0,y) - 4*G(
          - z,1 - z,1 - z,y) + 8*G( - z,1 - z,y) + 4*G( - z,1 - z,y)*i_*Pi + 2
         *G(0,1 - z,1 - z,y) - 4*G(0,1 - z,y) - 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,
         1 - z,y)*i_*Pi + 2*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,y)*G(1,0,z) + 2*
         G(0,1 - z,0,y) + 2*G(0,1 - z,1,0,y) + 148/9*G(0,y) - 3/2*G(0,y)*Pi^2
          + 20/3*G(0,y)*i_*Pi - 1/3*G(0,y)*i_*Pi^3 + 4*G(0,y)*G(0,z) - 5/6*G(0
         ,y)*G(0,z)*Pi^2 + 2*G(0,y)*G(0,z)*i_*Pi - 4*G(0,y)*G(1,z) - 1/3*G(0,y
         )*G(1,z)*Pi^2 - 2*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,0,z) + 2*G(0,y)*
         G(1,0,z)*i_*Pi - 2*G(0,y)*G(1,0,0,z) + 2*G(0,y)*G(1,1,z) + 2*G(0,y)*
         G(1,1,0,z) - 14*G(0,z) + 5/6*G(0,z)*Pi^2 - 6*G(0,z)*i_*Pi - 1/3*G(0,z
         )*i_*Pi^3 + 2*G(0,z)*G(1 - z,1 - z,y) + 2*G(0,z)*G(1 - z,1 - z,0,y)
          - 4*G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*G(1 - 
         z,y)*i_*Pi + 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,y)*i_*Pi - 2*
         G(0,z)*G(1 - z,0,0,y) - 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0,1 - z,0,
         y) + 2*G(0,0,1 - z,y) - 20/3*G(0,0,y) + 1/3*G(0,0,y)*Pi^2 - 2*G(0,0,y
         )*i_*Pi - 2*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,z)*i_*Pi + 2*G(0,0,y)*G(
         0,0,z) + 2*G(0,0,y)*G(1,z) - 2*G(0,0,y)*G(1,0,z) + 6*G(0,0,z) + 1/3*
         G(0,0,z)*Pi^2 + 2*G(0,0,z)*i_*Pi + 2*G(0,0,z)*G(1 - z,y) - 2*G(0,0,z)
         *G(1 - z,0,y) - 2*G(0,0,z)*G(0,y) - 2*G(0,0,z)*G(0,y)*i_*Pi + 2*G(0,0
         ,0,y) + 2*G(0,0,0,y)*G(0,z) - 2*G(0,0,0,z) + 2*G(0,0,0,z)*G(0,y) + 2*
         G(0,0,1,z) - 2*G(0,0,1,0,y) - 2*G(0,0,1,0,z) + 4*G(0,1,z) - 1/3*G(0,1
         ,z)*Pi^2 + 2*G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,
         y) + 2*G(0,1,0,y)*i_*Pi + 2*G(0,1,0,z) + 2*G(0,1,0,z)*i_*Pi + 2*G(0,1
         ,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G(0,y) - 2*G(0,1,0,0,y) - 2*G(0,1,0,0
         ,z) - 2*G(0,1,1,z) + 2*G(0,1,1,0,z) - 10/9*G(1,z) + 1/3*G(1,z)*Pi^2
          - 2/3*G(1,z)*i_*Pi + 1/3*G(1,z)*i_*Pi^3 - 4*G(1,z)*G(1 - z, - z,y)
          + 2/3*G(1,z)*G(1 - z,y) + 1/3*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(1,z)*G(1
          - z,0,y) - 4*G(1,z)*G( - z,1 - z,y) + 8*G(1,z)*G( - z,y) + 4*G(1,z)*
         G( - z,y)*i_*Pi + 7/6*G(1,0,y)*Pi^2 - 4*G(1,0,z) + 5/6*G(1,0,z)*Pi^2
          - 2*G(1,0,z)*i_*Pi - 2*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - 
         z,y) - 2*G(1,0,z)*G(1 - z,y)*i_*Pi + 2*G(1,0,z)*G(1 - z,0,y) + 2*G(1,
         0,0,y)*i_*Pi + 2*G(1,0,0,z) + 2*G(1,0,0,z)*i_*Pi + 2*G(1,0,0,z)*G(1
          - z,y) - 2*G(1,0,0,0,y) - 2*G(1,0,0,0,z) - 2*G(1,0,1,z) + 2*G(1,0,1,
         0,z) + 2/3*G(1,1,z) + 1/3*G(1,1,z)*Pi^2 - 4*G(1,1,z)*G( - z,y) - 2*G(
         1,1,0,z) - 2*G(1,1,0,z)*i_*Pi - 2*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,0
         ,z) - 2*G(1,1,1,0,z) )

       + e^2*z*[1-y-z]^-2 * (  - 80/27*Pi^2 + 14/45*Pi^4 - 13/9*i_*Pi^3 - 2/3*
         G(1 - z,1 - z,y)*Pi^2 + 4*G(1 - z,1 - z,1,0,y) - 13/9*G(1 - z,y)*Pi^2
          - 2/3*G(1 - z,y)*i_*Pi^3 + 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,1,0,y
         ) + 26/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,y)*i_*Pi - 4*G(1 - z,1,0,0,y)
          + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,1,0,
         y) + 13/9*G(0,y)*Pi^2 + 2/3*G(0,y)*i_*Pi^3 - 160/9*G(0,y)*G(0,z) + 5/
         3*G(0,y)*G(0,z)*Pi^2 - 26/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,z)*
         Pi^2 - 26/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,z)*i_*Pi + 4*G(0,y)*G(1,
         0,0,z) - 4*G(0,y)*G(1,1,0,z) + 13/9*G(0,z)*Pi^2 + 2/3*G(0,z)*i_*Pi^3
          - 4*G(0,z)*G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 26/3*G(
         0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,y)*i_*Pi + 4*G(0,z)*G(1 - z,0,
         0,y) + 4*G(0,z)*G(0,1 - z,0,y) - 2/3*G(0,0,y)*Pi^2 + 26/3*G(0,0,y)*G(
         0,z) + 4*G(0,0,y)*G(0,z)*i_*Pi - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(1
         ,0,z) - 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,0,y) + 26/3*G(0,0,z)*
         G(0,y) + 4*G(0,0,z)*G(0,y)*i_*Pi - 4*G(0,0,0,y)*G(0,z) - 4*G(0,0,0,z)
         *G(0,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + 2/3*G(0,1,z)*Pi^2 - 26/3*
         G(0,1,0,y) - 4*G(0,1,0,y)*i_*Pi - 26/3*G(0,1,0,z) - 4*G(0,1,0,z)*i_*
         Pi - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,0,y)
          + 4*G(0,1,0,0,z) - 4*G(0,1,1,0,z) - 13/9*G(1,z)*Pi^2 - 2/3*G(1,z)*i_
         *Pi^3 - 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 160/9*G(1,0,y) - 7/3*G(1,0,y)*
         Pi^2 + 26/3*G(1,0,y)*i_*Pi + 160/9*G(1,0,z) - 5/3*G(1,0,z)*Pi^2 + 26/
         3*G(1,0,z)*i_*Pi + 4*G(1,0,z)*G(1 - z,1 - z,y) + 26/3*G(1,0,z)*G(1 - 
         z,y) + 4*G(1,0,z)*G(1 - z,y)*i_*Pi - 4*G(1,0,z)*G(1 - z,0,y) - 26/3*
         G(1,0,0,y) - 4*G(1,0,0,y)*i_*Pi - 26/3*G(1,0,0,z) - 4*G(1,0,0,z)*i_*
         Pi - 4*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,0,y) + 4*G(1,0,0,0,z) - 4*G(
         1,0,1,0,z) - 2/3*G(1,1,z)*Pi^2 + 26/3*G(1,1,0,z) + 4*G(1,1,0,z)*i_*Pi
          + 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,0,z) + 4*G(1,1,1,0,z) )

       + e^2*z*[1-y-z]^-1 * ( 80/27*Pi^2 - 14/45*Pi^4 + 13/9*i_*Pi^3 + 2/3*G(1
          - z,1 - z,y)*Pi^2 - 4*G(1 - z,1 - z,1,0,y) + 13/9*G(1 - z,y)*Pi^2 + 
         2/3*G(1 - z,y)*i_*Pi^3 - 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,1,0,y)
          - 26/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0,0,y)
          - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,1,0,
         y) + 274/9*G(0,y) - 34/9*G(0,y)*Pi^2 + 38/3*G(0,y)*i_*Pi - 2/3*G(0,y)
         *i_*Pi^3 + 160/9*G(0,y)*G(0,z) - 5/3*G(0,y)*G(0,z)*Pi^2 + 26/3*G(0,y)
         *G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 + 26/3*G(0,y)*G(1,0,z) + 4*G(0
         ,y)*G(1,0,z)*i_*Pi - 4*G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,1,0,z) - 274/
         9*G(0,z) + 8/9*G(0,z)*Pi^2 - 38/3*G(0,z)*i_*Pi - 2/3*G(0,z)*i_*Pi^3
          + 4*G(0,z)*G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 26/3*G(
         0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,y)*i_*Pi - 4*G(0,z)*G(1 - z,0,
         0,y) - 4*G(0,z)*G(0,1 - z,0,y) - 38/3*G(0,0,y) + 2/3*G(0,0,y)*Pi^2 - 
         4*G(0,0,y)*i_*Pi - 26/3*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,z)*i_*Pi + 4
         *G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(1,0,z) + 38/3*G(0,0,z) + 2/3*G(0,0,
         z)*Pi^2 + 4*G(0,0,z)*i_*Pi - 4*G(0,0,z)*G(1 - z,0,y) - 26/3*G(0,0,z)*
         G(0,y) - 4*G(0,0,z)*G(0,y)*i_*Pi + 4*G(0,0,0,y) + 4*G(0,0,0,y)*G(0,z)
          - 4*G(0,0,0,z) + 4*G(0,0,0,z)*G(0,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,
         z) - 2/3*G(0,1,z)*Pi^2 + 26/3*G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi + 26/3*
         G(0,1,0,z) + 4*G(0,1,0,z)*i_*Pi + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0
         ,z)*G(0,y) - 4*G(0,1,0,0,y) - 4*G(0,1,0,0,z) + 4*G(0,1,1,0,z) + 13/9*
         G(1,z)*Pi^2 + 2/3*G(1,z)*i_*Pi^3 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 160/9
         *G(1,0,y) + 7/3*G(1,0,y)*Pi^2 - 26/3*G(1,0,y)*i_*Pi - 160/9*G(1,0,z)
          + 5/3*G(1,0,z)*Pi^2 - 26/3*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,1 - z
         ,y) - 26/3*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,y)*i_*Pi + 4*G(1,
         0,z)*G(1 - z,0,y) + 26/3*G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi + 26/3*G(1,0
         ,0,z) + 4*G(1,0,0,z)*i_*Pi + 4*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,0,y)
          - 4*G(1,0,0,0,z) + 4*G(1,0,1,0,z) + 2/3*G(1,1,z)*Pi^2 - 26/3*G(1,1,0
         ,z) - 4*G(1,1,0,z)*i_*Pi - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,0,z)
          - 4*G(1,1,1,0,z) )

       + e^2*z^2*[1-y-z]^-2 * ( 80/27*Pi^2 - 14/45*Pi^4 + 13/9*i_*Pi^3 + 2/3*
         G(1 - z,1 - z,y)*Pi^2 - 4*G(1 - z,1 - z,1,0,y) + 13/9*G(1 - z,y)*Pi^2
          + 2/3*G(1 - z,y)*i_*Pi^3 - 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,1,0,y
         ) - 26/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,y)*i_*Pi + 4*G(1 - z,1,0,0,y)
          - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,1,0,
         y) - 13/9*G(0,y)*Pi^2 - 2/3*G(0,y)*i_*Pi^3 + 160/9*G(0,y)*G(0,z) - 5/
         3*G(0,y)*G(0,z)*Pi^2 + 26/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*
         Pi^2 + 26/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,z)*i_*Pi - 4*G(0,y)*G(1,
         0,0,z) + 4*G(0,y)*G(1,1,0,z) - 13/9*G(0,z)*Pi^2 - 2/3*G(0,z)*i_*Pi^3
          + 4*G(0,z)*G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 26/3*G(
         0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,y)*i_*Pi - 4*G(0,z)*G(1 - z,0,
         0,y) - 4*G(0,z)*G(0,1 - z,0,y) + 2/3*G(0,0,y)*Pi^2 - 26/3*G(0,0,y)*G(
         0,z) - 4*G(0,0,y)*G(0,z)*i_*Pi + 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(1
         ,0,z) + 2/3*G(0,0,z)*Pi^2 - 4*G(0,0,z)*G(1 - z,0,y) - 26/3*G(0,0,z)*
         G(0,y) - 4*G(0,0,z)*G(0,y)*i_*Pi + 4*G(0,0,0,y)*G(0,z) + 4*G(0,0,0,z)
         *G(0,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,z) - 2/3*G(0,1,z)*Pi^2 + 26/3*
         G(0,1,0,y) + 4*G(0,1,0,y)*i_*Pi + 26/3*G(0,1,0,z) + 4*G(0,1,0,z)*i_*
         Pi + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,0,y)
          - 4*G(0,1,0,0,z) + 4*G(0,1,1,0,z) + 13/9*G(1,z)*Pi^2 + 2/3*G(1,z)*i_
         *Pi^3 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 160/9*G(1,0,y) + 7/3*G(1,0,y)*
         Pi^2 - 26/3*G(1,0,y)*i_*Pi - 160/9*G(1,0,z) + 5/3*G(1,0,z)*Pi^2 - 26/
         3*G(1,0,z)*i_*Pi - 4*G(1,0,z)*G(1 - z,1 - z,y) - 26/3*G(1,0,z)*G(1 - 
         z,y) - 4*G(1,0,z)*G(1 - z,y)*i_*Pi + 4*G(1,0,z)*G(1 - z,0,y) + 26/3*
         G(1,0,0,y) + 4*G(1,0,0,y)*i_*Pi + 26/3*G(1,0,0,z) + 4*G(1,0,0,z)*i_*
         Pi + 4*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,0,y) - 4*G(1,0,0,0,z) + 4*G(
         1,0,1,0,z) + 2/3*G(1,1,z)*Pi^2 - 26/3*G(1,1,0,z) - 4*G(1,1,0,z)*i_*Pi
          - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,0,z) - 4*G(1,1,1,0,z) )

       + e^2*y*z^-2 * ( 2/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 2/
         3*G(1 - z,0,1 - z,y) - 16/9*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*i_*Pi + 2/
         3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z,y) + 
         16/9*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,1 - 
         z,y) - 16/9*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*
         G(1,z) + 2/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)
         *G(1,z) - 16/9*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*i_*Pi + 2/3*G(0,y)*
         G(1,1,z) + 2/3*G(0,0,1 - z,y) + 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z)
          + 16/9*G(0,1,z) + 2/3*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3
         *G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,1,z) - 2/3*G(1,z)*G(1
          - z, - z,y) + 2/3*G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,y)
          + 16/9*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*i_*Pi + 16/9*G(1,0,y)
          + 2/3*G(1,0,y)*i_*Pi - 2/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 2/3*G(1,1,z
         )*G( - z,y) )

       + e^2*y*z^-1 * (  - 2/3*G(1 - z,1 - z,y) + 4/3*G(1 - z,1 - z,0,y) - 4/3
         *G(1 - z, - z,1 - z,y) + 22/9*G(1 - z,y) + 2/3*G(1 - z,y)*i_*Pi + 4/3
         *G(1 - z,0,1 - z,y) - 20/9*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*Pi + 4/
         3*G(1 - z,0,0,y) - 4/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 
         20/9*G( - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,1 - 
         z,y) - 20/9*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*
         G(1,z) + 4/3*G(0,1 - z,0,y) - 4/3*G(0, - z,1 - z,y) - 4/3*G(0, - z,y)
         *G(1,z) - 22/9*G(0,y) - 2/3*G(0,y)*i_*Pi - 20/9*G(0,y)*G(1,z) - 4/3*
         G(0,y)*G(1,z)*i_*Pi + 4/3*G(0,y)*G(1,1,z) + 4/3*G(0,0,1 - z,y) + 2/3*
         G(0,0,y) + 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,0,1,z) + 20/9*G(0,1,z) + 4/3
         *G(0,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,z)*G(0,y) - 4/3
         *G(0,1,0,y) - 4/3*G(0,1,1,z) + 22/9*G(1,z) + 2/3*G(1,z)*i_*Pi - 4/3*
         G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z,0
         ,y) - 4/3*G(1,z)*G( - z,1 - z,y) + 20/9*G(1,z)*G( - z,y) + 4/3*G(1,z)
         *G( - z,y)*i_*Pi + 20/9*G(1,0,y) + 4/3*G(1,0,y)*i_*Pi - 4/3*G(1,0,0,y
         ) - 4/3*G(1,0,1,z) - 2/3*G(1,1,z) - 4/3*G(1,1,z)*G( - z,y) )

       + e^2*y^2*z^-2 * (  - 2/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y
         ) - 2/3*G(1 - z,0,1 - z,y) + 16/9*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*i_*
         Pi - 2/3*G(1 - z,0,0,y) + 2/3*G(1 - z,1,0,y) + 2/3*G( - z,1 - z,1 - z
         ,y) - 16/9*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*i_*Pi - 2/3*G(0,1 - 
         z,1 - z,y) + 16/9*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*i_*Pi - 2/3*G(0,1
          - z,y)*G(1,z) - 2/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0
         , - z,y)*G(1,z) + 16/9*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*i_*Pi - 2/3*
         G(0,y)*G(1,1,z) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,
         0,1,z) - 16/9*G(0,1,z) - 2/3*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y)
          + 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,1,z) + 2/3*G(1,z)
         *G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,
         y) - 16/9*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*i_*Pi - 16/9*G(1,0,
         y) - 2/3*G(1,0,y)*i_*Pi + 2/3*G(1,0,0,y) + 2/3*G(1,0,1,z) + 2/3*G(1,1
         ,z)*G( - z,y) )

       + 1/3*Pi^2 + 2*G(0,y) + 2*G(0,y)*G(0,z) - 2*G(0,z) - 2*G(1,0,y) - 2*G(1
         ,0,z) ;


==> anc/gggV1L_1a.txt <==
(*******
* One-loop QCD helicity amplitudes for Z -> g g g 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* one-loop helicity coefficients, defined through (4.2) and (4.3), 
* expanded to e^2, where e = (4-d)/2
* after performing infrared subtraction according to (5.6).
* The expressions refer to the decay kinematics (2.1). 
* 
* x = s12/s123, y = s13/s123, z = s23/s123
* mxp1 = 1-x, myp1 = 1-y, mzp1 = 1-z.
********)

{alpha1Region1a1L -> (-4*e)/3 - ((4*I)/3)*e^2*Pi + 
   e^2*Pi^4*(-7/36 + (7*myp1*y)/(18*z^2) + 7/(36*z) - (7*y)/(18*z)) + 
   e*Pi^3*(I/3 - (((2*I)/3)*myp1*y)/z^2 - (I/3)/z + (((2*I)/3)*y)/z) + 
   Pi^2*(1/3 - (2*myp1*y)/(3*z^2) - 1/(3*z) + (2*y)/(3*z)) + 
   e^2*Pi^3*((-1/3*I)/y - ((I/9)*myp1*y)/x^2 - (((2*I)/9)*y)/x - 
     (((13*I)/9)*myp1*y)/z^2 - (I/3)/z + (((13*I)/9)*y)/z - 
     ((I/9)*mzp1*z)/y^2 + (((4*I)/9)*z)/y) + 
   e*Pi^2*(-1/3*1/y - (myp1*y)/(9*x^2) - (2*y)/(9*x) - (13*myp1*y)/(9*z^2) - 
     1/(3*z) + (13*y)/(9*z) - (mzp1*z)/(9*y^2) + (4*z)/(9*y)) + 
   e^2*Pi^2*(-2/(3*y) - (8*myp1*y)/(27*x^2) - (10*y)/(27*x) - 
     (80*myp1*y)/(27*z^2) - 2/(3*z) + (80*y)/(27*z) - (8*mzp1*z)/(27*y^2) + 
     (26*z)/(27*y)) + e^2*(170/9 + 14/mxp1 - (22*mzp1)/(9*y) - 
     (274*myp1)/(9*z))*Log[x] + e*(22/3 + 6/mxp1 - (2*mzp1)/(3*y) - 
     (38*myp1)/(3*z))*Log[x] + (2 + 2/mxp1 - (4*myp1)/z)*Log[x] + 
   e*Pi*(2*I + (2*I)/mxp1 - ((4*I)*myp1)/z)*Log[x] + 
   e^2*Pi*((22*I)/3 + (6*I)/mxp1 - (((2*I)/3)*mzp1)/y - (((38*I)/3)*myp1)/z)*
    Log[x] + e^2*Pi^2*(-7/6 - 7/(6*mxp1) + 1/(3*y) + (7*myp1)/(3*z) + 
     (mzp1*z)/(9*y^2) - (4*z)/(9*y))*Log[x] + 
   (-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*Log[mxp1]*Log[x] + 
   e*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - ((4*I)*y)/z)*Log[mxp1]*
    Log[x] + e^2*Pi^2*(7/6 - (7*myp1*y)/(3*z^2) - 7/(6*z) + (7*y)/(3*z))*
    Log[mxp1]*Log[x] + e^2*(-4 + 4/y + (160*myp1*y)/(9*z^2) + 4/z - 
     (160*y)/(9*z) + (16*mzp1*z)/(9*y^2) - (52*z)/(9*y))*Log[mxp1]*Log[x] + 
   e*(-2 + 2/y + (26*myp1*y)/(3*z^2) + 2/z - (26*y)/(3*z) + 
     (2*mzp1*z)/(3*y^2) - (8*z)/(3*y))*Log[mxp1]*Log[x] + 
   e^2*Pi*(-2*I + (2*I)/y + (((26*I)/3)*myp1*y)/z^2 + (2*I)/z - 
     (((26*I)/3)*y)/z + (((2*I)/3)*mzp1*z)/y^2 - (((8*I)/3)*z)/y)*Log[mxp1]*
    Log[x] + e^2*Pi*(-I - I/mxp1 + ((2*I)*myp1)/z)*Log[x]^2 + 
   e*(-1 - mxp1^(-1) + (2*myp1)/z)*Log[x]^2 + 
   e^2*(-11/3 - 3/mxp1 + mzp1/(3*y) + (19*myp1)/(3*z))*Log[x]^2 + 
   e^2*Pi*(I - ((2*I)*myp1*y)/z^2 - I/z + ((2*I)*y)/z)*Log[mxp1]*Log[x]^2 + 
   e*(1 - (2*myp1*y)/z^2 - z^(-1) + (2*y)/z)*Log[mxp1]*Log[x]^2 + 
   e^2*(1 - y^(-1) - (13*myp1*y)/(3*z^2) - z^(-1) + (13*y)/(3*z) - 
     (mzp1*z)/(3*y^2) + (4*z)/(3*y))*Log[mxp1]*Log[x]^2 + 
   e^2*Pi*(I/3 - (((2*I)/3)*myp1*y)/z^2 - (I/3)/z + (((2*I)/3)*y)/z)*
    Log[x]^3 + e*(1/3 - (2*myp1*y)/(3*z^2) - 1/(3*z) + (2*y)/(3*z))*
    Log[x]^3 + e^2*(2/3 + 1/(3*mxp1) + 1/(3*y) - (13*myp1*y)/(9*z^2) - 
     z^(-1) + (19*y)/(9*z) + (mzp1*z)/(9*y^2) - (4*z)/(9*y))*Log[x]^3 + 
   e^2*(-1/3 + (2*myp1*y)/(3*z^2) + 1/(3*z) - (2*y)/(3*z))*Log[mxp1]*
    Log[x]^3 + e^2*(-1/12 + (myp1*y)/(6*z^2) + 1/(12*z) - y/(6*z))*Log[x]^4 + 
   e^2*(-14 + 14/myp1 - (22*y)/(9*x) - (274*y)/(9*z))*Log[y] + 
   e*(-6 + 6/myp1 - (2*y)/(3*x) - (38*y)/(3*z))*Log[y] + 
   (-2 + 2/myp1 - (4*y)/z)*Log[y] + e*Pi^2*(-1/3 + (2*myp1*y)/(3*z^2) + 
     1/(3*z) - (2*y)/(3*z))*Log[y] + 
   e^2*Pi^3*(-1/3*I + (((2*I)/3)*myp1*y)/z^2 + (I/3)/z - (((2*I)/3)*y)/z)*
    Log[y] + e*Pi*(-2*I + (2*I)/myp1 - ((4*I)*y)/z)*Log[y] + 
   e^2*Pi*(-6*I + (6*I)/myp1 - (((2*I)/3)*y)/x - (((38*I)/3)*y)/z)*Log[y] + 
   e^2*Pi^2*(1/2 - 7/(6*myp1) + 1/(3*y) - (myp1*y)/(9*x^2) - (2*y)/(9*x) + 
     (13*myp1*y)/(9*z^2) + 1/(3*z) + (8*y)/(9*z) + (mzp1*z)/(9*y^2) - 
     (4*z)/(9*y))*Log[y] + e^2*((16*myp1*y)/(9*x^2) + (20*y)/(9*x) + 
     (160*myp1*y)/(9*z^2) + 4/z - (160*y)/(9*z))*Log[myp1]*Log[y] + 
   e*((2*myp1*y)/(3*x^2) + (4*y)/(3*x) + (26*myp1*y)/(3*z^2) + 2/z - 
     (26*y)/(3*z))*Log[myp1]*Log[y] + (-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*
    Log[myp1]*Log[y] + e*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - 
     ((4*I)*y)/z)*Log[myp1]*Log[y] + e^2*Pi*((((2*I)/3)*myp1*y)/x^2 + 
     (((4*I)/3)*y)/x + (((26*I)/3)*myp1*y)/z^2 + (2*I)/z - (((26*I)/3)*y)/z)*
    Log[myp1]*Log[y] + e^2*Pi^2*(7/6 - (7*myp1*y)/(3*z^2) - 7/(6*z) + 
     (7*y)/(3*z))*Log[myp1]*Log[y] + e^2*Pi^2*(-7/6 + (7*myp1*y)/(3*z^2) + 
     7/(6*z) - (7*y)/(3*z))*Log[x]*Log[y] + 
   e*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + ((4*I)*y)/z)*Log[x]*Log[y] + 
   e^2*Pi*(2*I - (((26*I)/3)*myp1*y)/z^2 - (2*I)/z + (((26*I)/3)*y)/z)*Log[x]*
    Log[y] + (2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[x]*Log[y] + 
   e*(2 - (26*myp1*y)/(3*z^2) - 2/z + (26*y)/(3*z))*Log[x]*Log[y] + 
   e^2*(4 - (160*myp1*y)/(9*z^2) - 4/z + (160*y)/(9*z))*Log[x]*Log[y] + 
   e*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[x]^2*Log[y] + 
   e^2*Pi*(-I + ((2*I)*myp1*y)/z^2 + I/z - ((2*I)*y)/z)*Log[x]^2*Log[y] + 
   e^2*(-2 + y^(-1) - (myp1*y)/(3*x^2) - (2*y)/(3*x) + (13*myp1*y)/(3*z^2) + 
     z^(-1) - (13*y)/(3*z) + (mzp1*z)/(3*y^2) - (4*z)/(3*y))*Log[x]^2*
    Log[y] + e^2*Pi*(I - I/myp1 + ((2*I)*y)/z)*Log[y]^2 + 
   e^2*Pi^2*(1/6 - (myp1*y)/(3*z^2) - 1/(6*z) + y/(3*z))*Log[y]^2 + 
   e*(1 - myp1^(-1) + (2*y)/z)*Log[y]^2 + 
   e^2*(3 - 3/myp1 + y/(3*x) + (19*y)/(3*z))*Log[y]^2 + 
   e^2*Pi*(I - ((2*I)*myp1*y)/z^2 - I/z + ((2*I)*y)/z)*Log[myp1]*Log[y]^2 + 
   e*(1 - (2*myp1*y)/z^2 - z^(-1) + (2*y)/z)*Log[myp1]*Log[y]^2 + 
   e^2*(-1/3*(myp1*y)/x^2 - (2*y)/(3*x) - (13*myp1*y)/(3*z^2) - z^(-1) + 
     (13*y)/(3*z))*Log[myp1]*Log[y]^2 + 
   e*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[x]*Log[y]^2 + 
   e^2*Pi*(-I + ((2*I)*myp1*y)/z^2 + I/z - ((2*I)*y)/z)*Log[x]*Log[y]^2 + 
   e^2*(-y^(-1) + (myp1*y)/(3*x^2) + (2*y)/(3*x) + (13*myp1*y)/(3*z^2) + 
     z^(-1) - (13*y)/(3*z) - (mzp1*z)/(3*y^2) + (4*z)/(3*y))*Log[x]*
    Log[y]^2 + e^2*(1/2 - (myp1*y)/z^2 - 1/(2*z) + y/z)*Log[x]^2*Log[y]^2 + 
   e^2*(-2/3 + 1/(3*myp1) + 1/(3*y) - (myp1*y)/(9*x^2) - (2*y)/(9*x) - 
     (2*y)/(3*z) + (mzp1*z)/(9*y^2) - (4*z)/(9*y))*Log[y]^3 + 
   e^2*(-1/3 + (2*myp1*y)/(3*z^2) + 1/(3*z) - (2*y)/(3*z))*Log[myp1]*
    Log[y]^3 + e^2*(1/3 - (2*myp1*y)/(3*z^2) - 1/(3*z) + (2*y)/(3*z))*Log[x]*
    Log[y]^3 + e^2*(-32/9 - (22*myp1)/(9*x) - (22*z)/(9*y))*Log[z] + 
   e*(-4/3 - (2*myp1)/(3*x) - (2*z)/(3*y))*Log[z] + 
   e^2*Pi^2*(1/(3*y) + (mzp1*z)/(9*y^2) - (4*z)/(9*y))*Log[z] + 
   e^2*Pi*((-4*I)/3 - (((2*I)/3)*myp1)/x - (((2*I)/3)*z)/y)*Log[z] + 
   e^2*(4 + 4/y + (16*myp1*y)/(9*x^2) + (20*y)/(9*x) + (16*mzp1*z)/(9*y^2) - 
     (52*z)/(9*y))*Log[mzp1]*Log[z] + 
   e*(2 + 2/y + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) + (2*mzp1*z)/(3*y^2) - 
     (8*z)/(3*y))*Log[mzp1]*Log[z] + 
   e^2*Pi*(2*I + (2*I)/y + (((2*I)/3)*myp1*y)/x^2 + (((4*I)/3)*y)/x + 
     (((2*I)/3)*mzp1*z)/y^2 - (((8*I)/3)*z)/y)*Log[mzp1]*Log[z] + 
   e^2*Pi*((-2*I)/y - (((2*I)/3)*mzp1*z)/y^2 + (((8*I)/3)*z)/y)*Log[x]*
    Log[z] + e*(-2/y - (2*mzp1*z)/(3*y^2) + (8*z)/(3*y))*Log[x]*Log[z] + 
   e^2*(-4/y - (16*mzp1*z)/(9*y^2) + (52*z)/(9*y))*Log[x]*Log[z] + 
   e^2*(-1 + (13*myp1*y)/(3*z^2) + z^(-1) - (13*y)/(3*z))*Log[x]^2*Log[z] + 
   e*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[x]^2*Log[z] + 
   e^2*Pi*(-I + ((2*I)*myp1*y)/z^2 + I/z - ((2*I)*y)/z)*Log[x]^2*Log[z] + 
   e^2*(1/3 - (2*myp1*y)/(3*z^2) - 1/(3*z) + (2*y)/(3*z))*Log[x]^3*Log[z] + 
   e^2*(-4 - (16*myp1*y)/(9*x^2) - (20*y)/(9*x))*Log[y]*Log[z] + 
   e*(-2 - (2*myp1*y)/(3*x^2) - (4*y)/(3*x))*Log[y]*Log[z] + 
   e^2*Pi*(-2*I - (((2*I)/3)*myp1*y)/x^2 - (((4*I)/3)*y)/x)*Log[y]*Log[z] + 
   e^2*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + ((4*I)*y)/z)*Log[x]*Log[y]*
    Log[z] + e*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[x]*Log[y]*Log[z] + 
   e^2*(4 - 2/y + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) - (26*myp1*y)/(3*z^2) - 
     2/z + (26*y)/(3*z) - (2*mzp1*z)/(3*y^2) + (8*z)/(3*y))*Log[x]*Log[y]*
    Log[z] + e^2*(y^(-1) + (mzp1*z)/(3*y^2) - (4*z)/(3*y))*Log[y]^2*Log[z] + 
   e^2*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[x]*Log[y]^2*Log[z] + 
   e^2*(2/3 + myp1/(3*x) + z/(3*y))*Log[z]^2 + 
   e^2*(-1 - y^(-1) - (myp1*y)/(3*x^2) - (2*y)/(3*x) - (mzp1*z)/(3*y^2) + 
     (4*z)/(3*y))*Log[mzp1]*Log[z]^2 + 
   e^2*(y^(-1) + (mzp1*z)/(3*y^2) - (4*z)/(3*y))*Log[x]*Log[z]^2 + 
   e^2*(1 + (myp1*y)/(3*x^2) + (2*y)/(3*x))*Log[y]*Log[z]^2 + 
   (-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*PolyLog[2, x] + 
   e*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - ((4*I)*y)/z)*PolyLog[2, x] + 
   e^2*Pi^2*(7/6 - (7*myp1*y)/(3*z^2) - 7/(6*z) + (7*y)/(3*z))*
    PolyLog[2, x] + e^2*(-4 + 4/y + (160*myp1*y)/(9*z^2) + 4/z - 
     (160*y)/(9*z) + (16*mzp1*z)/(9*y^2) - (52*z)/(9*y))*PolyLog[2, x] + 
   e*(-2 + 2/y + (26*myp1*y)/(3*z^2) + 2/z - (26*y)/(3*z) + 
     (2*mzp1*z)/(3*y^2) - (8*z)/(3*y))*PolyLog[2, x] + 
   e^2*Pi*(-2*I + (2*I)/y + (((26*I)/3)*myp1*y)/z^2 + (2*I)/z - 
     (((26*I)/3)*y)/z + (((2*I)/3)*mzp1*z)/y^2 - (((8*I)/3)*z)/y)*
    PolyLog[2, x] + e^2*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + ((4*I)*y)/z)*
    Log[y]*PolyLog[2, x] + e*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[y]*
    PolyLog[2, x] + e^2*(4 + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) - 
     (26*myp1*y)/(3*z^2) - 2/z + (26*y)/(3*z))*Log[y]*PolyLog[2, x] + 
   e^2*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[y]^2*PolyLog[2, x] + 
   e^2*(-2 + 2/y - (2*myp1*y)/(3*x^2) - (4*y)/(3*x) + (2*mzp1*z)/(3*y^2) - 
     (8*z)/(3*y))*Log[z]*PolyLog[2, -(x/y)] + 
   e^2*((16*myp1*y)/(9*x^2) + (20*y)/(9*x) + (160*myp1*y)/(9*z^2) + 4/z - 
     (160*y)/(9*z))*PolyLog[2, y] + e*((2*myp1*y)/(3*x^2) + (4*y)/(3*x) + 
     (26*myp1*y)/(3*z^2) + 2/z - (26*y)/(3*z))*PolyLog[2, y] + 
   (-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*PolyLog[2, y] + 
   e*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - ((4*I)*y)/z)*PolyLog[2, y] + 
   e^2*Pi*((((2*I)/3)*myp1*y)/x^2 + (((4*I)/3)*y)/x + 
     (((26*I)/3)*myp1*y)/z^2 + (2*I)/z - (((26*I)/3)*y)/z)*PolyLog[2, y] + 
   e^2*Pi^2*(7/6 - (7*myp1*y)/(3*z^2) - 7/(6*z) + (7*y)/(3*z))*
    PolyLog[2, y] + e^2*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + ((4*I)*y)/z)*
    Log[y]*PolyLog[2, y] + e*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[y]*
    PolyLog[2, y] + e^2*(4 + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) - 
     (26*myp1*y)/(3*z^2) - 2/z + (26*y)/(3*z))*Log[y]*PolyLog[2, y] + 
   e^2*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[y]^2*PolyLog[2, y] + 
   e*(-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*Log[x]*PolyLog[2, -(y/z)] + 
   e^2*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - ((4*I)*y)/z)*Log[x]*
    PolyLog[2, -(y/z)] + e^2*(-2 - 2/y + (26*myp1*y)/(3*z^2) + 2/z - 
     (26*y)/(3*z) - (2*mzp1*z)/(3*y^2) + (8*z)/(3*y))*Log[x]*
    PolyLog[2, -(y/z)] + e^2*(1 - (2*myp1*y)/z^2 - z^(-1) + (2*y)/z)*Log[x]^2*
    PolyLog[2, -(y/z)] + e^2*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + 
     ((4*I)*y)/z)*Log[y]*PolyLog[2, -(y/z)] + 
   e*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[y]*PolyLog[2, -(y/z)] + 
   e^2*(4 + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) - (26*myp1*y)/(3*z^2) - 2/z + 
     (26*y)/(3*z))*Log[y]*PolyLog[2, -(y/z)] + 
   e^2*(-1 + (2*myp1*y)/z^2 + z^(-1) - (2*y)/z)*Log[y]^2*PolyLog[2, -(y/z)] + 
   e^2*(-4 - (2*myp1*y)/(3*x^2) - (4*y)/(3*x) + (26*myp1*y)/(3*z^2) + 2/z - 
     (26*y)/(3*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e*(-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - ((4*I)*y)/z)*Log[y]*
    PolyLog[2, -((x*y)/z)] + e^2*(1 - (2*myp1*y)/z^2 - z^(-1) + (2*y)/z)*
    Log[y]^2*PolyLog[2, -((x*y)/z)] + e^2*(4 + 4/y + (16*myp1*y)/(9*x^2) + 
     (20*y)/(9*x) + (16*mzp1*z)/(9*y^2) - (52*z)/(9*y))*PolyLog[2, z] + 
   e*(2 + 2/y + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) + (2*mzp1*z)/(3*y^2) - 
     (8*z)/(3*y))*PolyLog[2, z] + 
   e^2*Pi*(2*I + (2*I)/y + (((2*I)/3)*myp1*y)/x^2 + (((4*I)/3)*y)/x + 
     (((2*I)/3)*mzp1*z)/y^2 - (((8*I)/3)*z)/y)*PolyLog[2, z] + 
   e^2*(-4/y - (4*mzp1*z)/(3*y^2) + (16*z)/(3*y))*PolyLog[3, x] + 
   e^2*(2 - 2/y + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) - (2*mzp1*z)/(3*y^2) + 
     (8*z)/(3*y))*PolyLog[3, -(x/y)] + 
   e^2*(-4/y - (4*mzp1*z)/(3*y^2) + (16*z)/(3*y))*PolyLog[3, y] + 
   e*(-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*PolyLog[3, -(y/z)] + 
   e^2*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - ((4*I)*y)/z)*
    PolyLog[3, -(y/z)] + e^2*(-2 - 2/y + (26*myp1*y)/(3*z^2) + 2/z - 
     (26*y)/(3*z) - (2*mzp1*z)/(3*y^2) + (8*z)/(3*y))*PolyLog[3, -(y/z)] + 
   e^2*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[x]*PolyLog[3, -(y/z)] + 
   e^2*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + ((4*I)*y)/z)*
    PolyLog[3, -((x*y)/z)] + e*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*
    PolyLog[3, -((x*y)/z)] + e^2*(2 + 2/y - (26*myp1*y)/(3*z^2) - 2/z + 
     (26*y)/(3*z) + (2*mzp1*z)/(3*y^2) - (8*z)/(3*y))*
    PolyLog[3, -((x*y)/z)] + e^2*(-4/y - (4*mzp1*z)/(3*y^2) + (16*z)/(3*y))*
    PolyLog[3, z] + e*(-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*
    PolyLog[3, -(z/x)] + e^2*Pi*(-2*I + ((4*I)*myp1*y)/z^2 + (2*I)/z - 
     ((4*I)*y)/z)*PolyLog[3, -(z/x)] + 
   e^2*(-4/y + (2*myp1*y)/(3*x^2) + (4*y)/(3*x) + (26*myp1*y)/(3*z^2) + 2/z - 
     (26*y)/(3*z) - (4*mzp1*z)/(3*y^2) + (16*z)/(3*y))*PolyLog[3, -(z/x)] + 
   e^2*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*Log[y]*PolyLog[3, -(z/x)] + 
   e^2*(-2 + 2/y - (2*myp1*y)/(3*x^2) - (4*y)/(3*x) + (2*mzp1*z)/(3*y^2) - 
     (8*z)/(3*y))*PolyLog[3, -((y*z)/x)] + 
   e^2*(2 - (4*myp1*y)/z^2 - 2/z + (4*y)/z)*PolyLog[4, -(y/z)] + 
   e^2*(-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*PolyLog[4, -((x*y)/z)] + 
   e^2*(-2 + (4*myp1*y)/z^2 + 2/z - (4*y)/z)*PolyLog[4, -(z/x)] + 
   e^2*(-44/9 - (16*myp1*z)/(81*y^2) + (16*mzp1*z)/(81*y^2) - (16*z)/(81*y) + 
     (16*z^2)/(81*y^2) + (4*Zeta[3])/y + (4*mzp1*z*Zeta[3])/(3*y^2) - 
     (16*z*Zeta[3])/(3*y)), alpha2Region1a1L -> 
  -2 + 2/myp1 + e*(-20/3 + 6/myp1 - (20*y)/(3*z)) + 
   e^2*Pi^4*(-7/36 + (7*myp1*y^2)/(18*z^3) + (7*y)/(18*z^2) - 
     (7*y^2)/(9*z^2) + 7/(36*z) - (7*y)/(12*z)) + 
   e*Pi^3*(I/3 - (((2*I)/3)*myp1*y^2)/z^3 - (((2*I)/3)*y)/z^2 + 
     (((4*I)/3)*y^2)/z^2 - (I/3)/z + (I*y)/z) + 
   e*Pi*(-2*I + (2*I)/myp1 - ((2*I)*y)/z) + 
   e^2*Pi*((-20*I)/3 + (6*I)/myp1 - (((20*I)/3)*y)/z) + 
   Pi^2*(1/3 - (2*myp1*y^2)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) - 
     1/(3*z) + y/z) - (2*y)/z + e^2*Pi^3*((2*I)/9 - ((2*I)/9)/y - 
     (((2*I)/9)*y)/x^2 - ((I/9)*y)/x - (((11*I)/9)*myp1*y^2)/z^3 - 
     (((11*I)/9)*y)/z^2 + (((22*I)/9)*y^2)/z^2 - (I/3)/z + (((14*I)/9)*y)/z + 
     ((I/9)*mzp1*z)/y^2 + ((I/9)*z)/y) + 
   e*Pi^2*(2/9 - 2/(9*y) - (2*y)/(9*x^2) - y/(9*x) - (11*myp1*y^2)/(9*z^3) - 
     (11*y)/(9*z^2) + (22*y^2)/(9*z^2) - 1/(3*z) + (14*y)/(9*z) + 
     (mzp1*z)/(9*y^2) + z/(9*y)) + e^2*Pi^2*(89/54 - 7/(6*myp1) - 13/(27*y) - 
     (13*y)/(27*x^2) - (5*y)/(27*x) - (67*myp1*y^2)/(27*z^3) - 
     (67*y)/(27*z^2) + (134*y^2)/(27*z^2) - 2/(3*z) + (233*y)/(54*z) + 
     (5*mzp1*z)/(27*y^2) + (8*z)/(27*y)) + 
   e*Pi*(2*I - ((4*I)*myp1*y)/z^2 - (2*I)/z + ((6*I)*y)/z)*Log[x] + 
   e^2*Pi*(6*I + (((2*I)/3)*mzp1)/y - (((34*I)/3)*myp1*y)/z^2 - 
     ((20*I)/3)/z + ((18*I)*y)/z)*Log[x] + 
   (2 - (4*myp1*y)/z^2 - 2/z + (6*y)/z)*Log[x] + 
   e*(6 + (2*mzp1)/(3*y) - (34*myp1*y)/(3*z^2) - 20/(3*z) + (18*y)/z)*
    Log[x] + e^2*(44/3 + 16/(9*y) - (236*myp1*y)/(9*z^2) - 148/(9*z) + 
     (128*y)/(3*z) - (16*z)/(9*y))*Log[x] + 
   e^2*Pi^2*(-25/18 + 2/(9*y) + (7*myp1*y)/(3*z^2) + 7/(6*z) - (7*y)/(2*z) - 
     (mzp1*z)/(9*y^2) - z/(9*y))*Log[x] + 
   (-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - (8*y^2)/z^2 + 2/z - (6*y)/z)*
    Log[mxp1]*Log[x] + e*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + ((4*I)*y)/z^2 - 
     ((8*I)*y^2)/z^2 + (2*I)/z - ((6*I)*y)/z)*Log[mxp1]*Log[x] + 
   e^2*Pi^2*(7/6 - (7*myp1*y^2)/(3*z^3) - (7*y)/(3*z^2) + (14*y^2)/(3*z^2) - 
     7/(6*z) + (7*y)/(2*z))*Log[mxp1]*Log[x] + 
   e^2*(-62/9 + 26/(9*y) + (134*myp1*y^2)/(9*z^3) + (134*y)/(9*z^2) - 
     (268*y^2)/(9*z^2) + 4/z - (170*y)/(9*z) - (10*mzp1*z)/(9*y^2) - 
     (16*z)/(9*y))*Log[mxp1]*Log[x] + 
   e*(-10/3 + 4/(3*y) + (22*myp1*y^2)/(3*z^3) + (22*y)/(3*z^2) - 
     (44*y^2)/(3*z^2) + 2/z - (28*y)/(3*z) - (2*mzp1*z)/(3*y^2) - 
     (2*z)/(3*y))*Log[mxp1]*Log[x] + e^2*Pi*((-10*I)/3 + ((4*I)/3)/y + 
     (((22*I)/3)*myp1*y^2)/z^3 + (((22*I)/3)*y)/z^2 - (((44*I)/3)*y^2)/z^2 + 
     (2*I)/z - (((28*I)/3)*y)/z - (((2*I)/3)*mzp1*z)/y^2 - (((2*I)/3)*z)/y)*
    Log[mxp1]*Log[x] + e^2*(-3 - mzp1/(3*y) + (17*myp1*y)/(3*z^2) + 
     10/(3*z) - (9*y)/z)*Log[x]^2 + e*(-1 + (2*myp1*y)/z^2 + z^(-1) - 
     (3*y)/z)*Log[x]^2 + e^2*Pi*(-I + ((2*I)*myp1*y)/z^2 + I/z - ((3*I)*y)/z)*
    Log[x]^2 + e^2*Pi*(I - ((2*I)*myp1*y^2)/z^3 - ((2*I)*y)/z^2 + 
     ((4*I)*y^2)/z^2 - I/z + ((3*I)*y)/z)*Log[mxp1]*Log[x]^2 + 
   e*(1 - (2*myp1*y^2)/z^3 - (2*y)/z^2 + (4*y^2)/z^2 - z^(-1) + (3*y)/z)*
    Log[mxp1]*Log[x]^2 + e^2*(5/3 - 2/(3*y) - (11*myp1*y^2)/(3*z^3) - 
     (11*y)/(3*z^2) + (22*y^2)/(3*z^2) - z^(-1) + (14*y)/(3*z) + 
     (mzp1*z)/(3*y^2) + z/(3*y))*Log[mxp1]*Log[x]^2 + 
   e^2*Pi*(I/3 - (((2*I)/3)*myp1*y^2)/z^3 - (((2*I)/3)*y)/z^2 + 
     (((4*I)/3)*y^2)/z^2 - (I/3)/z + (I*y)/z)*Log[x]^3 + 
   e*(1/3 - (2*myp1*y^2)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) - 
     1/(3*z) + y/z)*Log[x]^3 + e^2*(4/9 + 2/(9*y) - (11*myp1*y^2)/(9*z^3) - 
     (17*y)/(9*z^2) + (28*y^2)/(9*z^2) - 2/(3*z) + (23*y)/(9*z) - 
     (mzp1*z)/(9*y^2) - z/(9*y))*Log[x]^3 + 
   e^2*(-1/3 + (2*myp1*y^2)/(3*z^3) + (2*y)/(3*z^2) - (4*y^2)/(3*z^2) + 
     1/(3*z) - y/z)*Log[mxp1]*Log[x]^3 + 
   e^2*(-1/12 + (myp1*y^2)/(6*z^3) + y/(6*z^2) - y^2/(3*z^2) + 1/(12*z) - 
     y/(4*z))*Log[x]^4 + e*Pi^2*(-1/3 + (2*myp1*y^2)/(3*z^3) + 
     (2*y)/(3*z^2) - (4*y^2)/(3*z^2) + 1/(3*z) - y/z)*Log[y] + 
   e^2*Pi^3*(-1/3*I + (((2*I)/3)*myp1*y^2)/z^3 + (((2*I)/3)*y)/z^2 - 
     (((4*I)/3)*y^2)/z^2 + (I/3)/z - (I*y)/z)*Log[y] + 
   e*Pi*(-2*I + (2*I)/myp1^2 - ((4*I)*y^2)/z^2 - ((4*I)*y)/(myp1*z) + 
     ((6*I)*y^2)/(myp1*z))*Log[y] + e^2*Pi*(-4*I + (6*I)/myp1^2 - 
     (2*I)/myp1 - (((4*I)/3)*y)/(myp1*x) - (((34*I)/3)*y^2)/z^2 - 
     (((34*I)/3)*y)/(myp1*z) + ((16*I)*y^2)/(myp1*z))*Log[y] + 
   (-2 + 2/myp1^2 - (4*y^2)/z^2 - (4*y)/(myp1*z) + (6*y^2)/(myp1*z))*Log[y] + 
   e*(-4 + 6/myp1^2 - 2/myp1 - (4*y)/(3*myp1*x) - (34*y^2)/(3*z^2) - 
     (34*y)/(3*myp1*z) + (16*y^2)/(myp1*z))*Log[y] + 
   e^2*(-8 + 14/myp1^2 - 6/myp1 - (38*y)/(9*myp1*x) - (236*y^2)/(9*z^2) - 
     (236*y)/(9*myp1*z) + (36*y^2)/(myp1*z))*Log[y] + 
   e^2*Pi^2*(5/18 - 7/(6*myp1^2) + 2/(9*y) - (2*y)/(9*x^2) - y/(9*x) + 
     (11*myp1*y^2)/(9*z^3) + (11*y)/(9*z^2) - y^2/(9*z^2) + 1/(3*z) - 
     (14*y)/(9*z) + (7*y)/(3*myp1*z) - (7*y^2)/(2*myp1*z) - 
     (mzp1*z)/(9*y^2) - z/(9*y))*Log[y] + 
   e^2*((26*y)/(9*x^2) + (10*y)/(9*x) + (134*myp1*y^2)/(9*z^3) + 
     (134*y)/(9*z^2) - (268*y^2)/(9*z^2) + 4/z - (170*y)/(9*z))*Log[myp1]*
    Log[y] + e*((4*y)/(3*x^2) + (2*y)/(3*x) + (22*myp1*y^2)/(3*z^3) + 
     (22*y)/(3*z^2) - (44*y^2)/(3*z^2) + 2/z - (28*y)/(3*z))*Log[myp1]*
    Log[y] + (-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - (8*y^2)/z^2 + 2/z - 
     (6*y)/z)*Log[myp1]*Log[y] + e*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + 
     ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + (2*I)/z - ((6*I)*y)/z)*Log[myp1]*
    Log[y] + e^2*Pi*((((4*I)/3)*y)/x^2 + (((2*I)/3)*y)/x + 
     (((22*I)/3)*myp1*y^2)/z^3 + (((22*I)/3)*y)/z^2 - (((44*I)/3)*y^2)/z^2 + 
     (2*I)/z - (((28*I)/3)*y)/z)*Log[myp1]*Log[y] + 
   e^2*Pi^2*(7/6 - (7*myp1*y^2)/(3*z^3) - (7*y)/(3*z^2) + (14*y^2)/(3*z^2) - 
     7/(6*z) + (7*y)/(2*z))*Log[myp1]*Log[y] + 
   e^2*Pi^2*(-7/6 + (7*myp1*y^2)/(3*z^3) + (7*y)/(3*z^2) - (14*y^2)/(3*z^2) + 
     7/(6*z) - (7*y)/(2*z))*Log[x]*Log[y] + 
   e*Pi*(2*I - ((4*I)*myp1*y^2)/z^3 - ((4*I)*y)/z^2 + ((8*I)*y^2)/z^2 - 
     (2*I)/z + ((6*I)*y)/z)*Log[x]*Log[y] + 
   e^2*Pi*(2*I - (((22*I)/3)*myp1*y^2)/z^3 - (((22*I)/3)*y)/z^2 + 
     (((44*I)/3)*y^2)/z^2 - (2*I)/z + (((28*I)/3)*y)/z)*Log[x]*Log[y] + 
   (2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*Log[x]*
    Log[y] + e*(2 - (22*myp1*y^2)/(3*z^3) - (22*y)/(3*z^2) + 
     (44*y^2)/(3*z^2) - 2/z + (28*y)/(3*z))*Log[x]*Log[y] + 
   e^2*(4 - (134*myp1*y^2)/(9*z^3) - (134*y)/(9*z^2) + (268*y^2)/(9*z^2) - 
     4/z + (170*y)/(9*z))*Log[x]*Log[y] + 
   e*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - (4*y^2)/z^2 + z^(-1) - (3*y)/z)*
    Log[x]^2*Log[y] + e^2*Pi*(-I + ((2*I)*myp1*y^2)/z^3 + ((2*I)*y)/z^2 - 
     ((4*I)*y^2)/z^2 + I/z - ((3*I)*y)/z)*Log[x]^2*Log[y] + 
   e^2*(-8/3 + 2/(3*y) - (2*y)/(3*x^2) - y/(3*x) + (11*myp1*y^2)/(3*z^3) + 
     (11*y)/(3*z^2) - (22*y^2)/(3*z^2) + z^(-1) - (14*y)/(3*z) - 
     (mzp1*z)/(3*y^2) - z/(3*y))*Log[x]^2*Log[y] + 
   e^2*Pi^2*(1/6 - (myp1*y^2)/(3*z^3) - y/(3*z^2) + (2*y^2)/(3*z^2) - 
     1/(6*z) + y/(2*z))*Log[y]^2 + e^2*(2 - 3/myp1^2 + myp1^(-1) + 
     (2*y)/(3*myp1*x) + (17*y^2)/(3*z^2) + (17*y)/(3*myp1*z) - 
     (8*y^2)/(myp1*z))*Log[y]^2 + e*(1 - myp1^(-2) + (2*y^2)/z^2 + 
     (2*y)/(myp1*z) - (3*y^2)/(myp1*z))*Log[y]^2 + 
   e^2*Pi*(I - I/myp1^2 + ((2*I)*y^2)/z^2 + ((2*I)*y)/(myp1*z) - 
     ((3*I)*y^2)/(myp1*z))*Log[y]^2 + 
   e^2*Pi*(I - ((2*I)*myp1*y^2)/z^3 - ((2*I)*y)/z^2 + ((4*I)*y^2)/z^2 - I/z + 
     ((3*I)*y)/z)*Log[myp1]*Log[y]^2 + 
   e*(1 - (2*myp1*y^2)/z^3 - (2*y)/z^2 + (4*y^2)/z^2 - z^(-1) + (3*y)/z)*
    Log[myp1]*Log[y]^2 + e^2*((-2*y)/(3*x^2) - y/(3*x) - 
     (11*myp1*y^2)/(3*z^3) - (11*y)/(3*z^2) + (22*y^2)/(3*z^2) - z^(-1) + 
     (14*y)/(3*z))*Log[myp1]*Log[y]^2 + 
   e*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - (4*y^2)/z^2 + z^(-1) - (3*y)/z)*
    Log[x]*Log[y]^2 + e^2*Pi*(-I + ((2*I)*myp1*y^2)/z^3 + ((2*I)*y)/z^2 - 
     ((4*I)*y^2)/z^2 + I/z - ((3*I)*y)/z)*Log[x]*Log[y]^2 + 
   e^2*(2/3 - 2/(3*y) + (2*y)/(3*x^2) + y/(3*x) + (11*myp1*y^2)/(3*z^3) + 
     (11*y)/(3*z^2) - (22*y^2)/(3*z^2) + z^(-1) - (14*y)/(3*z) + 
     (mzp1*z)/(3*y^2) + z/(3*y))*Log[x]*Log[y]^2 + 
   e^2*(1/2 - (myp1*y^2)/z^3 - y/z^2 + (2*y^2)/z^2 - 1/(2*z) + (3*y)/(2*z))*
    Log[x]^2*Log[y]^2 + e^2*(-8/9 + 1/(3*myp1^2) + 2/(9*y) - (2*y)/(9*x^2) - 
     y/(9*x) - (2*y^2)/(3*z^2) - (2*y)/(3*myp1*z) + y^2/(myp1*z) - 
     (mzp1*z)/(9*y^2) - z/(9*y))*Log[y]^3 + 
   e^2*(-1/3 + (2*myp1*y^2)/(3*z^3) + (2*y)/(3*z^2) - (4*y^2)/(3*z^2) + 
     1/(3*z) - y/z)*Log[myp1]*Log[y]^3 + 
   e^2*(1/3 - (2*myp1*y^2)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) - 
     1/(3*z) + y/z)*Log[x]*Log[y]^3 + 
   e^2*Pi^2*(-2/9 + 2/(9*y) - (mzp1*z)/(9*y^2) - z/(9*y))*Log[z] + 
   e^2*Pi*(((-4*I)/3)/x + (((2*I)/3)*z)/y)*Log[z] + 
   e*(-4/(3*x) + (2*z)/(3*y))*Log[z] + e^2*(-38/(9*x) + (16*z)/(9*y))*
    Log[z] + e^2*(10/9 + 26/(9*y) + (26*y)/(9*x^2) + (10*y)/(9*x) - 
     (10*mzp1*z)/(9*y^2) - (16*z)/(9*y))*Log[mzp1]*Log[z] + 
   e*(2/3 + 4/(3*y) + (4*y)/(3*x^2) + (2*y)/(3*x) - (2*mzp1*z)/(3*y^2) - 
     (2*z)/(3*y))*Log[mzp1]*Log[z] + e^2*Pi*((2*I)/3 + ((4*I)/3)/y + 
     (((4*I)/3)*y)/x^2 + (((2*I)/3)*y)/x - (((2*I)/3)*mzp1*z)/y^2 - 
     (((2*I)/3)*z)/y)*Log[mzp1]*Log[z] + 
   e^2*Pi*((4*I)/3 - ((4*I)/3)/y + (((2*I)/3)*mzp1*z)/y^2 + (((2*I)/3)*z)/y)*
    Log[x]*Log[z] + e*(4/3 - 4/(3*y) + (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*
    Log[x]*Log[z] + e^2*(26/9 - 26/(9*y) + (10*mzp1*z)/(9*y^2) + 
     (16*z)/(9*y))*Log[x]*Log[z] + e^2*(-1 + (11*myp1*y^2)/(3*z^3) + 
     (11*y)/(3*z^2) - (22*y^2)/(3*z^2) + z^(-1) - (14*y)/(3*z))*Log[x]^2*
    Log[z] + e*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - (4*y^2)/z^2 + z^(-1) - 
     (3*y)/z)*Log[x]^2*Log[z] + e^2*Pi*(-I + ((2*I)*myp1*y^2)/z^3 + 
     ((2*I)*y)/z^2 - ((4*I)*y^2)/z^2 + I/z - ((3*I)*y)/z)*Log[x]^2*Log[z] + 
   e^2*(1/3 - (2*myp1*y^2)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) - 
     1/(3*z) + y/z)*Log[x]^3*Log[z] + 
   e^2*(-4 - (26*y)/(9*x^2) - (10*y)/(9*x))*Log[y]*Log[z] + 
   e*(-2 - (4*y)/(3*x^2) - (2*y)/(3*x))*Log[y]*Log[z] + 
   e^2*Pi*(-2*I - (((4*I)/3)*y)/x^2 - (((2*I)/3)*y)/x)*Log[y]*Log[z] + 
   e^2*Pi*(2*I - ((4*I)*myp1*y^2)/z^3 - ((4*I)*y)/z^2 + ((8*I)*y^2)/z^2 - 
     (2*I)/z + ((6*I)*y)/z)*Log[x]*Log[y]*Log[z] + 
   e*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*Log[x]*
    Log[y]*Log[z] + e^2*(16/3 - 4/(3*y) + (4*y)/(3*x^2) + (2*y)/(3*x) - 
     (22*myp1*y^2)/(3*z^3) - (22*y)/(3*z^2) + (44*y^2)/(3*z^2) - 2/z + 
     (28*y)/(3*z) + (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*Log[x]*Log[y]*Log[z] + 
   e^2*(-2/3 + 2/(3*y) - (mzp1*z)/(3*y^2) - z/(3*y))*Log[y]^2*Log[z] + 
   e^2*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - (4*y^2)/z^2 + z^(-1) - (3*y)/z)*
    Log[x]*Log[y]^2*Log[z] + e^2*(2/(3*x) - z/(3*y))*Log[z]^2 + 
   e^2*(-1/3 - 2/(3*y) - (2*y)/(3*x^2) - y/(3*x) + (mzp1*z)/(3*y^2) + 
     z/(3*y))*Log[mzp1]*Log[z]^2 + e^2*(-2/3 + 2/(3*y) - (mzp1*z)/(3*y^2) - 
     z/(3*y))*Log[x]*Log[z]^2 + e^2*(1 + (2*y)/(3*x^2) + y/(3*x))*Log[y]*
    Log[z]^2 + (-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - (8*y^2)/z^2 + 2/z - 
     (6*y)/z)*PolyLog[2, x] + e*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + 
     ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + (2*I)/z - ((6*I)*y)/z)*PolyLog[2, x] + 
   e^2*Pi^2*(7/6 - (7*myp1*y^2)/(3*z^3) - (7*y)/(3*z^2) + (14*y^2)/(3*z^2) - 
     7/(6*z) + (7*y)/(2*z))*PolyLog[2, x] + 
   e^2*(-62/9 + 26/(9*y) + (134*myp1*y^2)/(9*z^3) + (134*y)/(9*z^2) - 
     (268*y^2)/(9*z^2) + 4/z - (170*y)/(9*z) - (10*mzp1*z)/(9*y^2) - 
     (16*z)/(9*y))*PolyLog[2, x] + 
   e*(-10/3 + 4/(3*y) + (22*myp1*y^2)/(3*z^3) + (22*y)/(3*z^2) - 
     (44*y^2)/(3*z^2) + 2/z - (28*y)/(3*z) - (2*mzp1*z)/(3*y^2) - 
     (2*z)/(3*y))*PolyLog[2, x] + e^2*Pi*((-10*I)/3 + ((4*I)/3)/y + 
     (((22*I)/3)*myp1*y^2)/z^3 + (((22*I)/3)*y)/z^2 - (((44*I)/3)*y^2)/z^2 + 
     (2*I)/z - (((28*I)/3)*y)/z - (((2*I)/3)*mzp1*z)/y^2 - (((2*I)/3)*z)/y)*
    PolyLog[2, x] + e^2*Pi*(2*I - ((4*I)*myp1*y^2)/z^3 - ((4*I)*y)/z^2 + 
     ((8*I)*y^2)/z^2 - (2*I)/z + ((6*I)*y)/z)*Log[y]*PolyLog[2, x] + 
   e*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*Log[y]*
    PolyLog[2, x] + e^2*(4 + (4*y)/(3*x^2) + (2*y)/(3*x) - 
     (22*myp1*y^2)/(3*z^3) - (22*y)/(3*z^2) + (44*y^2)/(3*z^2) - 2/z + 
     (28*y)/(3*z))*Log[y]*PolyLog[2, x] + 
   e^2*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - (4*y^2)/z^2 + z^(-1) - (3*y)/z)*
    Log[y]^2*PolyLog[2, x] + e^2*(-10/3 + 4/(3*y) - (4*y)/(3*x^2) - 
     (2*y)/(3*x) - (2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*Log[z]*
    PolyLog[2, -(x/y)] + e^2*((26*y)/(9*x^2) + (10*y)/(9*x) + 
     (134*myp1*y^2)/(9*z^3) + (134*y)/(9*z^2) - (268*y^2)/(9*z^2) + 4/z - 
     (170*y)/(9*z))*PolyLog[2, y] + e*((4*y)/(3*x^2) + (2*y)/(3*x) + 
     (22*myp1*y^2)/(3*z^3) + (22*y)/(3*z^2) - (44*y^2)/(3*z^2) + 2/z - 
     (28*y)/(3*z))*PolyLog[2, y] + (-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - 
     (8*y^2)/z^2 + 2/z - (6*y)/z)*PolyLog[2, y] + 
   e*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + 
     (2*I)/z - ((6*I)*y)/z)*PolyLog[2, y] + 
   e^2*Pi*((((4*I)/3)*y)/x^2 + (((2*I)/3)*y)/x + (((22*I)/3)*myp1*y^2)/z^3 + 
     (((22*I)/3)*y)/z^2 - (((44*I)/3)*y^2)/z^2 + (2*I)/z - (((28*I)/3)*y)/z)*
    PolyLog[2, y] + e^2*Pi^2*(7/6 - (7*myp1*y^2)/(3*z^3) - (7*y)/(3*z^2) + 
     (14*y^2)/(3*z^2) - 7/(6*z) + (7*y)/(2*z))*PolyLog[2, y] + 
   e^2*Pi*(2*I - ((4*I)*myp1*y^2)/z^3 - ((4*I)*y)/z^2 + ((8*I)*y^2)/z^2 - 
     (2*I)/z + ((6*I)*y)/z)*Log[y]*PolyLog[2, y] + 
   e*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*Log[y]*
    PolyLog[2, y] + e^2*(4 + (4*y)/(3*x^2) + (2*y)/(3*x) - 
     (22*myp1*y^2)/(3*z^3) - (22*y)/(3*z^2) + (44*y^2)/(3*z^2) - 2/z + 
     (28*y)/(3*z))*Log[y]*PolyLog[2, y] + 
   e^2*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - (4*y^2)/z^2 + z^(-1) - (3*y)/z)*
    Log[y]^2*PolyLog[2, y] + e*(-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - 
     (8*y^2)/z^2 + 2/z - (6*y)/z)*Log[x]*PolyLog[2, -(y/z)] + 
   e^2*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + 
     (2*I)/z - ((6*I)*y)/z)*Log[x]*PolyLog[2, -(y/z)] + 
   e^2*(-2/3 - 4/(3*y) + (22*myp1*y^2)/(3*z^3) + (22*y)/(3*z^2) - 
     (44*y^2)/(3*z^2) + 2/z - (28*y)/(3*z) + (2*mzp1*z)/(3*y^2) + 
     (2*z)/(3*y))*Log[x]*PolyLog[2, -(y/z)] + 
   e^2*(1 - (2*myp1*y^2)/z^3 - (2*y)/z^2 + (4*y^2)/z^2 - z^(-1) + (3*y)/z)*
    Log[x]^2*PolyLog[2, -(y/z)] + e^2*Pi*(2*I - ((4*I)*myp1*y^2)/z^3 - 
     ((4*I)*y)/z^2 + ((8*I)*y^2)/z^2 - (2*I)/z + ((6*I)*y)/z)*Log[y]*
    PolyLog[2, -(y/z)] + e*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 
     2/z + (6*y)/z)*Log[y]*PolyLog[2, -(y/z)] + 
   e^2*(4 + (4*y)/(3*x^2) + (2*y)/(3*x) - (22*myp1*y^2)/(3*z^3) - 
     (22*y)/(3*z^2) + (44*y^2)/(3*z^2) - 2/z + (28*y)/(3*z))*Log[y]*
    PolyLog[2, -(y/z)] + e^2*(-1 + (2*myp1*y^2)/z^3 + (2*y)/z^2 - 
     (4*y^2)/z^2 + z^(-1) - (3*y)/z)*Log[y]^2*PolyLog[2, -(y/z)] + 
   e^2*(-4 - (4*y)/(3*x^2) - (2*y)/(3*x) + (22*myp1*y^2)/(3*z^3) + 
     (22*y)/(3*z^2) - (44*y^2)/(3*z^2) + 2/z - (28*y)/(3*z))*Log[y]*
    PolyLog[2, -((x*y)/z)] + e*(-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - 
     (8*y^2)/z^2 + 2/z - (6*y)/z)*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + 
     (2*I)/z - ((6*I)*y)/z)*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*(1 - (2*myp1*y^2)/z^3 - (2*y)/z^2 + (4*y^2)/z^2 - z^(-1) + (3*y)/z)*
    Log[y]^2*PolyLog[2, -((x*y)/z)] + e^2*(10/9 + 26/(9*y) + (26*y)/(9*x^2) + 
     (10*y)/(9*x) - (10*mzp1*z)/(9*y^2) - (16*z)/(9*y))*PolyLog[2, z] + 
   e*(2/3 + 4/(3*y) + (4*y)/(3*x^2) + (2*y)/(3*x) - (2*mzp1*z)/(3*y^2) - 
     (2*z)/(3*y))*PolyLog[2, z] + e^2*Pi*((2*I)/3 + ((4*I)/3)/y + 
     (((4*I)/3)*y)/x^2 + (((2*I)/3)*y)/x - (((2*I)/3)*mzp1*z)/y^2 - 
     (((2*I)/3)*z)/y)*PolyLog[2, z] + 
   e^2*(8/3 - 8/(3*y) + (4*mzp1*z)/(3*y^2) + (4*z)/(3*y))*PolyLog[3, x] + 
   e^2*(10/3 - 4/(3*y) + (4*y)/(3*x^2) + (2*y)/(3*x) + (2*mzp1*z)/(3*y^2) + 
     (2*z)/(3*y))*PolyLog[3, -(x/y)] + 
   e^2*(8/3 - 8/(3*y) + (4*mzp1*z)/(3*y^2) + (4*z)/(3*y))*PolyLog[3, y] + 
   e*(-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - (8*y^2)/z^2 + 2/z - (6*y)/z)*
    PolyLog[3, -(y/z)] + e^2*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + 
     ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + (2*I)/z - ((6*I)*y)/z)*
    PolyLog[3, -(y/z)] + e^2*(-2/3 - 4/(3*y) + (22*myp1*y^2)/(3*z^3) + 
     (22*y)/(3*z^2) - (44*y^2)/(3*z^2) + 2/z - (28*y)/(3*z) + 
     (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*PolyLog[3, -(y/z)] + 
   e^2*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*
    Log[x]*PolyLog[3, -(y/z)] + e^2*Pi*(2*I - ((4*I)*myp1*y^2)/z^3 - 
     ((4*I)*y)/z^2 + ((8*I)*y^2)/z^2 - (2*I)/z + ((6*I)*y)/z)*
    PolyLog[3, -((x*y)/z)] + e*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + 
     (8*y^2)/z^2 - 2/z + (6*y)/z)*PolyLog[3, -((x*y)/z)] + 
   e^2*(2/3 + 4/(3*y) - (22*myp1*y^2)/(3*z^3) - (22*y)/(3*z^2) + 
     (44*y^2)/(3*z^2) - 2/z + (28*y)/(3*z) - (2*mzp1*z)/(3*y^2) - 
     (2*z)/(3*y))*PolyLog[3, -((x*y)/z)] + 
   e^2*(8/3 - 8/(3*y) + (4*mzp1*z)/(3*y^2) + (4*z)/(3*y))*PolyLog[3, z] + 
   e*(-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - (8*y^2)/z^2 + 2/z - (6*y)/z)*
    PolyLog[3, -(z/x)] + e^2*Pi*(-2*I + ((4*I)*myp1*y^2)/z^3 + 
     ((4*I)*y)/z^2 - ((8*I)*y^2)/z^2 + (2*I)/z - ((6*I)*y)/z)*
    PolyLog[3, -(z/x)] + e^2*(8/3 - 8/(3*y) + (4*y)/(3*x^2) + (2*y)/(3*x) + 
     (22*myp1*y^2)/(3*z^3) + (22*y)/(3*z^2) - (44*y^2)/(3*z^2) + 2/z - 
     (28*y)/(3*z) + (4*mzp1*z)/(3*y^2) + (4*z)/(3*y))*PolyLog[3, -(z/x)] + 
   e^2*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*
    Log[y]*PolyLog[3, -(z/x)] + e^2*(-10/3 + 4/(3*y) - (4*y)/(3*x^2) - 
     (2*y)/(3*x) - (2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*PolyLog[3, -((y*z)/x)] + 
   e^2*(2 - (4*myp1*y^2)/z^3 - (4*y)/z^2 + (8*y^2)/z^2 - 2/z + (6*y)/z)*
    PolyLog[4, -(y/z)] + e^2*(-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - 
     (8*y^2)/z^2 + 2/z - (6*y)/z)*PolyLog[4, -((x*y)/z)] + 
   e^2*(-2 + (4*myp1*y^2)/z^3 + (4*y)/z^2 - (8*y^2)/z^2 + 2/z - (6*y)/z)*
    PolyLog[4, -(z/x)] + e^2*(-1340/81 + 14/myp1 + 8/(81*y) - 
     (8*myp1)/(81*y) - (148*y)/(9*z) - (8*z)/(81*y^2) + (8*mzp1*z)/(81*y^2) + 
     (8*z^2)/(81*y^2) - (8*Zeta[3])/3 + (8*Zeta[3])/(3*y) - 
     (4*mzp1*z*Zeta[3])/(3*y^2) - (4*z*Zeta[3])/(3*y)), 
 alpha3Region1a1L -> -2/mxp1 + e*Pi*((-2*I)/mxp1 + ((2*I)*myp1)/z) + 
   e^2*Pi*((-6*I)/mxp1 + (((20*I)/3)*myp1)/z) + 
   e*(-6/mxp1 + (20*myp1)/(3*z)) + e^2*Pi^4*((-7*myp1^2*y)/(18*z^3) + 
     (7*myp1*y)/(18*z^2) - (7*y)/(36*z)) + 
   e*Pi^3*((((2*I)/3)*myp1^2*y)/z^3 - (((2*I)/3)*myp1*y)/z^2 + ((I/3)*y)/z) + 
   Pi^2*((2*myp1^2*y)/(3*z^3) - (2*myp1*y)/(3*z^2) + y/(3*z)) + (2*myp1)/z + 
   e^2*Pi^2*(13/27 + 7/(6*mxp1) + (13*mzp1)/(27*y^2) - 8/(27*y) - 
     (5*myp1*y)/(27*x^2) + (2*y)/(3*x) + (67*myp1^2*y)/(27*z^3) - 
     (67*myp1*y)/(27*z^2) - 7/(6*z) + (11*y)/(6*z) - (5*z)/(27*y)) + 
   e*Pi^2*(2/9 + 2/(9*y^2) - 1/(9*y) - (myp1*y)/(9*x^2) + y/(3*x) + 
     (11*myp1^2*y)/(9*z^3) - (11*myp1*y)/(9*z^2) + y/(3*z) - (2*z)/(9*y^2) - 
     z/(9*y)) + e^2*Pi^3*((2*I)/9 + ((2*I)/9)/y^2 - (I/9)/y - 
     ((I/9)*myp1*y)/x^2 + ((I/3)*y)/x + (((11*I)/9)*myp1^2*y)/z^3 - 
     (((11*I)/9)*myp1*y)/z^2 + ((I/3)*y)/z - (((2*I)/9)*z)/y^2 - 
     ((I/9)*z)/y) + e*Pi*((-2*I)/mxp1^2 + (2*I)/(mxp1*y) + 
     ((4*I)*myp1^2)/z^2 - (2*I)/(y*z) + ((2*I)*y)/z)*Log[x] + 
   e^2*Pi*((-2*I)/3 - (6*I)/mxp1^2 + (2*I)/mxp1 - ((4*I)/3)/y + 
     (6*I)/(mxp1*y) + (((34*I)/3)*myp1^2)/z^2 - (2*I)/z - ((14*I)/3)/(y*z) + 
     (((20*I)/3)*y)/z)*Log[x] + (-2/mxp1^2 + 2/(mxp1*y) + (4*myp1^2)/z^2 - 
     2/(y*z) + (2*y)/z)*Log[x] + e*(-2/3 - 6/mxp1^2 + 2/mxp1 - 4/(3*y) + 
     6/(mxp1*y) + (34*myp1^2)/(3*z^2) - 2/z - 14/(3*y*z) + (20*y)/(3*z))*
    Log[x] + e^2*(-16/9 - 14/mxp1^2 + 6/mxp1 - 38/(9*y) + 14/(mxp1*y) + 
     (236*myp1^2)/(9*z^2) - 20/(3*z) - 88/(9*y*z) + (148*y)/(9*z))*Log[x] + 
   e^2*Pi^2*(-2/9 + 7/(6*mxp1^2) - 2/(9*y^2) + 1/(9*y) - 7/(6*mxp1*y) - 
     (7*myp1^2)/(3*z^2) + 7/(6*y*z) - (7*y)/(6*z) + (2*z)/(9*y^2) + z/(9*y))*
    Log[x] + ((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*Log[mxp1]*
    Log[x] + e*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - ((2*I)*y)/z)*
    Log[mxp1]*Log[x] + e^2*Pi^2*((7*myp1^2*y)/(3*z^3) - (7*myp1*y)/(3*z^2) + 
     (7*y)/(6*z))*Log[mxp1]*Log[x] + e^2*Pi*((-4*I)/3 - ((4*I)/3)/y^2 + 
     ((2*I)/3)/y - (((22*I)/3)*myp1^2*y)/z^3 + (((22*I)/3)*myp1*y)/z^2 - 
     ((2*I)*y)/z + (((4*I)/3)*z)/y^2 + (((2*I)/3)*z)/y)*Log[mxp1]*Log[x] + 
   e*(-4/3 - 4/(3*y^2) + 2/(3*y) - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z + (4*z)/(3*y^2) + (2*z)/(3*y))*Log[mxp1]*
    Log[x] + e^2*(-26/9 - (26*mzp1)/(9*y^2) + 16/(9*y) - 
     (134*myp1^2*y)/(9*z^3) + (134*myp1*y)/(9*z^2) - (4*y)/z + (10*z)/(9*y))*
    Log[mxp1]*Log[x] + e^2*(1/3 + 3/mxp1^2 - mxp1^(-1) + 2/(3*y) - 
     3/(mxp1*y) - (17*myp1^2)/(3*z^2) + z^(-1) + 7/(3*y*z) - (10*y)/(3*z))*
    Log[x]^2 + e*(mxp1^(-2) - 1/(mxp1*y) - (2*myp1^2)/z^2 + 1/(y*z) - y/z)*
    Log[x]^2 + e^2*Pi*(I/mxp1^2 - I/(mxp1*y) - ((2*I)*myp1^2)/z^2 + I/(y*z) - 
     (I*y)/z)*Log[x]^2 + e^2*Pi*(((2*I)*myp1^2*y)/z^3 - ((2*I)*myp1*y)/z^2 + 
     (I*y)/z)*Log[mxp1]*Log[x]^2 + e*((2*myp1^2*y)/z^3 - (2*myp1*y)/z^2 + 
     y/z)*Log[mxp1]*Log[x]^2 + e^2*(2/3 + 2/(3*y^2) - 1/(3*y) + 
     (11*myp1^2*y)/(3*z^3) - (11*myp1*y)/(3*z^2) + y/z - (2*z)/(3*y^2) - 
     z/(3*y))*Log[mxp1]*Log[x]^2 + e^2*Pi*((((2*I)/3)*myp1^2*y)/z^3 - 
     (((2*I)/3)*myp1*y)/z^2 + ((I/3)*y)/z)*Log[x]^3 + 
   e*((2*myp1^2*y)/(3*z^3) - (2*myp1*y)/(3*z^2) + y/(3*z))*Log[x]^3 + 
   e^2*(-2/9 - 1/(3*mxp1^2) - 2/(9*y^2) + 1/(9*y) + 1/(3*mxp1*y) + 
     (11*myp1^2*y)/(9*z^3) + 2/(3*z^2) - (23*y)/(9*z^2) + (17*y^2)/(9*z^2) - 
     1/(3*y*z) + (2*y)/(3*z) + (2*z)/(9*y^2) + z/(9*y))*Log[x]^3 + 
   e^2*((-2*myp1^2*y)/(3*z^3) + (2*myp1*y)/(3*z^2) - y/(3*z))*Log[mxp1]*
    Log[x]^3 + e^2*(-1/6*(myp1^2*y)/z^3 + (myp1*y)/(6*z^2) - y/(12*z))*
    Log[x]^4 + e^2*((-16*y)/(9*x) + (236*myp1*y)/(9*z^2) - (88*y)/(9*z))*
    Log[y] + e*((-2*y)/(3*x) + (34*myp1*y)/(3*z^2) - (14*y)/(3*z))*Log[y] + 
   ((4*myp1*y)/z^2 - (2*y)/z)*Log[y] + 
   e*Pi^2*((-2*myp1^2*y)/(3*z^3) + (2*myp1*y)/(3*z^2) - y/(3*z))*Log[y] + 
   e^2*Pi^3*((((-2*I)/3)*myp1^2*y)/z^3 + (((2*I)/3)*myp1*y)/z^2 - 
     ((I/3)*y)/z)*Log[y] + e*Pi*(((4*I)*myp1*y)/z^2 - ((2*I)*y)/z)*Log[y] + 
   e^2*Pi*((((-2*I)/3)*y)/x + (((34*I)/3)*myp1*y)/z^2 - (((14*I)/3)*y)/z)*
    Log[y] + e^2*Pi^2*(-2/9 - 2/(9*y^2) + 1/(9*y) - (myp1*y)/(9*x^2) + 
     y/(3*x) - (11*myp1^2*y)/(9*z^3) - (10*myp1*y)/(9*z^2) + (5*y)/(6*z) + 
     (2*z)/(9*y^2) + z/(9*y))*Log[y] + 
   e^2*((10*myp1*y)/(9*x^2) - (4*y)/x - (134*myp1^2*y)/(9*z^3) + 
     (134*myp1*y)/(9*z^2) - (4*y)/z)*Log[myp1]*Log[y] + 
   ((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*Log[myp1]*Log[y] + 
   e*((2*myp1*y)/(3*x^2) - (2*y)/x - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z)*Log[myp1]*Log[y] + 
   e*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - ((2*I)*y)/z)*Log[myp1]*
    Log[y] + e^2*Pi*((((2*I)/3)*myp1*y)/x^2 - ((2*I)*y)/x - 
     (((22*I)/3)*myp1^2*y)/z^3 + (((22*I)/3)*myp1*y)/z^2 - ((2*I)*y)/z)*
    Log[myp1]*Log[y] + e^2*Pi^2*((7*myp1^2*y)/(3*z^3) - (7*myp1*y)/(3*z^2) + 
     (7*y)/(6*z))*Log[myp1]*Log[y] + e^2*Pi^2*((-7*myp1^2*y)/(3*z^3) + 
     (7*myp1*y)/(3*z^2) - (7*y)/(6*z))*Log[x]*Log[y] + 
   e*Pi*(((4*I)*myp1^2*y)/z^3 - ((4*I)*myp1*y)/z^2 + ((2*I)*y)/z)*Log[x]*
    Log[y] + e^2*Pi*((((22*I)/3)*myp1^2*y)/z^3 - (((22*I)/3)*myp1*y)/z^2 + 
     ((2*I)*y)/z)*Log[x]*Log[y] + e*((22*myp1^2*y)/(3*z^3) - 
     (22*myp1*y)/(3*z^2) + (2*y)/z)*Log[x]*Log[y] + 
   ((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*Log[x]*Log[y] + 
   e^2*((134*myp1^2*y)/(9*z^3) - (134*myp1*y)/(9*z^2) + (4*y)/z)*Log[x]*
    Log[y] + e*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*Log[x]^2*Log[y] + 
   e^2*Pi*(((-2*I)*myp1^2*y)/z^3 + ((2*I)*myp1*y)/z^2 - (I*y)/z)*Log[x]^2*
    Log[y] + e^2*(-2/3 - 2/(3*y^2) + 1/(3*y) - (myp1*y)/(3*x^2) + y/x - 
     (11*myp1^2*y)/(3*z^3) + (11*myp1*y)/(3*z^2) - y/z + (2*z)/(3*y^2) + 
     z/(3*y))*Log[x]^2*Log[y] + e^2*Pi*(((-2*I)*myp1*y)/z^2 + (I*y)/z)*
    Log[y]^2 + e^2*Pi^2*((myp1^2*y)/(3*z^3) - (myp1*y)/(3*z^2) + y/(6*z))*
    Log[y]^2 + e*((-2*myp1*y)/z^2 + y/z)*Log[y]^2 + 
   e^2*(y/(3*x) - (17*myp1*y)/(3*z^2) + (7*y)/(3*z))*Log[y]^2 + 
   e^2*Pi*(((2*I)*myp1^2*y)/z^3 - ((2*I)*myp1*y)/z^2 + (I*y)/z)*Log[myp1]*
    Log[y]^2 + e^2*(-1/3*(myp1*y)/x^2 + y/x + (11*myp1^2*y)/(3*z^3) - 
     (11*myp1*y)/(3*z^2) + y/z)*Log[myp1]*Log[y]^2 + 
   e*((2*myp1^2*y)/z^3 - (2*myp1*y)/z^2 + y/z)*Log[myp1]*Log[y]^2 + 
   e*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*Log[x]*Log[y]^2 + 
   e^2*Pi*(((-2*I)*myp1^2*y)/z^3 + ((2*I)*myp1*y)/z^2 - (I*y)/z)*Log[x]*
    Log[y]^2 + e^2*(2/3 + 2/(3*y^2) - 1/(3*y) + (myp1*y)/(3*x^2) - y/x - 
     (11*myp1^2*y)/(3*z^3) + (11*myp1*y)/(3*z^2) - y/z - (2*z)/(3*y^2) - 
     z/(3*y))*Log[x]*Log[y]^2 + e^2*((myp1^2*y)/z^3 - (myp1*y)/z^2 + y/(2*z))*
    Log[x]^2*Log[y]^2 + e^2*(-2/9 - 2/(9*y^2) + 1/(9*y) - (myp1*y)/(9*x^2) + 
     y/(3*x) + (2*myp1*y)/(3*z^2) - y/(3*z) + (2*z)/(9*y^2) + z/(9*y))*
    Log[y]^3 + e^2*((-2*myp1^2*y)/(3*z^3) + (2*myp1*y)/(3*z^2) - y/(3*z))*
    Log[myp1]*Log[y]^3 + e^2*((2*myp1^2*y)/(3*z^3) - (2*myp1*y)/(3*z^2) + 
     y/(3*z))*Log[x]*Log[y]^3 + e^2*Pi*((2*I)/3 - (((2*I)/3)*myp1)/x + 
     ((4*I)/3)/y)*Log[z] + e*(2/3 - (2*myp1)/(3*x) + 4/(3*y))*Log[z] + 
   e^2*(16/9 - (16*myp1)/(9*x) + 38/(9*y))*Log[z] + 
   e^2*Pi^2*(-2/9 - 2/(9*y^2) + 1/(9*y) + (2*z)/(9*y^2) + z/(9*y))*Log[z] + 
   e^2*Pi*((-4*I)/3 - ((4*I)/3)/y^2 + ((2*I)/3)/y + (((2*I)/3)*myp1*y)/x^2 - 
     ((2*I)*y)/x + (((4*I)/3)*z)/y^2 + (((2*I)/3)*z)/y)*Log[mzp1]*Log[z] + 
   e*(-4/3 - 4/(3*y^2) + 2/(3*y) + (2*myp1*y)/(3*x^2) - (2*y)/x + 
     (4*z)/(3*y^2) + (2*z)/(3*y))*Log[mzp1]*Log[z] + 
   e^2*(-26/9 - (26*mzp1)/(9*y^2) + 16/(9*y) + (10*myp1*y)/(9*x^2) - 
     (4*y)/x + (10*z)/(9*y))*Log[mzp1]*Log[z] + 
   e^2*(26/9 + (26*mzp1)/(9*y^2) - 16/(9*y) - (10*z)/(9*y))*Log[x]*Log[z] + 
   e*(4/3 + 4/(3*y^2) - 2/(3*y) - (4*z)/(3*y^2) - (2*z)/(3*y))*Log[x]*
    Log[z] + e^2*Pi*((4*I)/3 + ((4*I)/3)/y^2 - ((2*I)/3)/y - 
     (((4*I)/3)*z)/y^2 - (((2*I)/3)*z)/y)*Log[x]*Log[z] + 
   e*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*Log[x]^2*Log[z] + 
   e^2*((-11*myp1^2*y)/(3*z^3) + (11*myp1*y)/(3*z^2) - y/z)*Log[x]^2*Log[z] + 
   e^2*Pi*(((-2*I)*myp1^2*y)/z^3 + ((2*I)*myp1*y)/z^2 - (I*y)/z)*Log[x]^2*
    Log[z] + e^2*((2*myp1^2*y)/(3*z^3) - (2*myp1*y)/(3*z^2) + y/(3*z))*
    Log[x]^3*Log[z] + e^2*Pi*((((-2*I)/3)*myp1*y)/x^2 + ((2*I)*y)/x)*Log[y]*
    Log[z] + e*((-2*myp1*y)/(3*x^2) + (2*y)/x)*Log[y]*Log[z] + 
   e^2*((-10*myp1*y)/(9*x^2) + (4*y)/x)*Log[y]*Log[z] + 
   e^2*Pi*(((4*I)*myp1^2*y)/z^3 - ((4*I)*myp1*y)/z^2 + ((2*I)*y)/z)*Log[x]*
    Log[y]*Log[z] + e*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*Log[x]*
    Log[y]*Log[z] + e^2*(4/3 + 4/(3*y^2) - 2/(3*y) + (2*myp1*y)/(3*x^2) - 
     (2*y)/x + (22*myp1^2*y)/(3*z^3) - (22*myp1*y)/(3*z^2) + (2*y)/z - 
     (4*z)/(3*y^2) - (2*z)/(3*y))*Log[x]*Log[y]*Log[z] + 
   e^2*(-2/3 - 2/(3*y^2) + 1/(3*y) + (2*z)/(3*y^2) + z/(3*y))*Log[y]^2*
    Log[z] + e^2*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*Log[x]*Log[y]^2*
    Log[z] + e^2*(-1/3 + myp1/(3*x) - 2/(3*y))*Log[z]^2 + 
   e^2*(2/3 + 2/(3*y^2) - 1/(3*y) - (myp1*y)/(3*x^2) + y/x - (2*z)/(3*y^2) - 
     z/(3*y))*Log[mzp1]*Log[z]^2 + e^2*(-2/3 - 2/(3*y^2) + 1/(3*y) + 
     (2*z)/(3*y^2) + z/(3*y))*Log[x]*Log[z]^2 + e^2*((myp1*y)/(3*x^2) - y/x)*
    Log[y]*Log[z]^2 + ((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*
    PolyLog[2, x] + e*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - 
     ((2*I)*y)/z)*PolyLog[2, x] + e^2*Pi^2*((7*myp1^2*y)/(3*z^3) - 
     (7*myp1*y)/(3*z^2) + (7*y)/(6*z))*PolyLog[2, x] + 
   e^2*Pi*((-4*I)/3 - ((4*I)/3)/y^2 + ((2*I)/3)/y - 
     (((22*I)/3)*myp1^2*y)/z^3 + (((22*I)/3)*myp1*y)/z^2 - ((2*I)*y)/z + 
     (((4*I)/3)*z)/y^2 + (((2*I)/3)*z)/y)*PolyLog[2, x] + 
   e*(-4/3 - 4/(3*y^2) + 2/(3*y) - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z + (4*z)/(3*y^2) + (2*z)/(3*y))*
    PolyLog[2, x] + e^2*(-26/9 - (26*mzp1)/(9*y^2) + 16/(9*y) - 
     (134*myp1^2*y)/(9*z^3) + (134*myp1*y)/(9*z^2) - (4*y)/z + (10*z)/(9*y))*
    PolyLog[2, x] + e^2*Pi*(((4*I)*myp1^2*y)/z^3 - ((4*I)*myp1*y)/z^2 + 
     ((2*I)*y)/z)*Log[y]*PolyLog[2, x] + 
   e^2*((2*myp1*y)/(3*x^2) - (2*y)/x + (22*myp1^2*y)/(3*z^3) - 
     (22*myp1*y)/(3*z^2) + (2*y)/z)*Log[y]*PolyLog[2, x] + 
   e*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*Log[y]*PolyLog[2, x] + 
   e^2*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*Log[y]^2*PolyLog[2, x] + 
   e^2*(-4/3 - 4/(3*y^2) + 2/(3*y) - (2*myp1*y)/(3*x^2) + (2*y)/x + 
     (4*z)/(3*y^2) + (2*z)/(3*y))*Log[z]*PolyLog[2, -(x/y)] + 
   e^2*((10*myp1*y)/(9*x^2) - (4*y)/x - (134*myp1^2*y)/(9*z^3) + 
     (134*myp1*y)/(9*z^2) - (4*y)/z)*PolyLog[2, y] + 
   ((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*PolyLog[2, y] + 
   e*((2*myp1*y)/(3*x^2) - (2*y)/x - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z)*PolyLog[2, y] + 
   e*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - ((2*I)*y)/z)*
    PolyLog[2, y] + e^2*Pi*((((2*I)/3)*myp1*y)/x^2 - ((2*I)*y)/x - 
     (((22*I)/3)*myp1^2*y)/z^3 + (((22*I)/3)*myp1*y)/z^2 - ((2*I)*y)/z)*
    PolyLog[2, y] + e^2*Pi^2*((7*myp1^2*y)/(3*z^3) - (7*myp1*y)/(3*z^2) + 
     (7*y)/(6*z))*PolyLog[2, y] + e^2*Pi*(((4*I)*myp1^2*y)/z^3 - 
     ((4*I)*myp1*y)/z^2 + ((2*I)*y)/z)*Log[y]*PolyLog[2, y] + 
   e^2*((2*myp1*y)/(3*x^2) - (2*y)/x + (22*myp1^2*y)/(3*z^3) - 
     (22*myp1*y)/(3*z^2) + (2*y)/z)*Log[y]*PolyLog[2, y] + 
   e*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*Log[y]*PolyLog[2, y] + 
   e^2*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*Log[y]^2*PolyLog[2, y] + 
   e*((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*Log[x]*
    PolyLog[2, -(y/z)] + e^2*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - 
     ((2*I)*y)/z)*Log[x]*PolyLog[2, -(y/z)] + 
   e^2*(4/3 + 4/(3*y^2) - 2/(3*y) - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z - (4*z)/(3*y^2) - (2*z)/(3*y))*Log[x]*
    PolyLog[2, -(y/z)] + e^2*((2*myp1^2*y)/z^3 - (2*myp1*y)/z^2 + y/z)*
    Log[x]^2*PolyLog[2, -(y/z)] + e^2*Pi*(((4*I)*myp1^2*y)/z^3 - 
     ((4*I)*myp1*y)/z^2 + ((2*I)*y)/z)*Log[y]*PolyLog[2, -(y/z)] + 
   e^2*((2*myp1*y)/(3*x^2) - (2*y)/x + (22*myp1^2*y)/(3*z^3) - 
     (22*myp1*y)/(3*z^2) + (2*y)/z)*Log[y]*PolyLog[2, -(y/z)] + 
   e*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*Log[y]*
    PolyLog[2, -(y/z)] + e^2*((-2*myp1^2*y)/z^3 + (2*myp1*y)/z^2 - y/z)*
    Log[y]^2*PolyLog[2, -(y/z)] + e*((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - 
     (2*y)/z)*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*((-2*myp1*y)/(3*x^2) + (2*y)/x - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z)*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - ((2*I)*y)/z)*Log[y]*
    PolyLog[2, -((x*y)/z)] + e^2*((2*myp1^2*y)/z^3 - (2*myp1*y)/z^2 + y/z)*
    Log[y]^2*PolyLog[2, -((x*y)/z)] + 
   e^2*Pi*((-4*I)/3 - ((4*I)/3)/y^2 + ((2*I)/3)/y + (((2*I)/3)*myp1*y)/x^2 - 
     ((2*I)*y)/x + (((4*I)/3)*z)/y^2 + (((2*I)/3)*z)/y)*PolyLog[2, z] + 
   e*(-4/3 - 4/(3*y^2) + 2/(3*y) + (2*myp1*y)/(3*x^2) - (2*y)/x + 
     (4*z)/(3*y^2) + (2*z)/(3*y))*PolyLog[2, z] + 
   e^2*(-26/9 - (26*mzp1)/(9*y^2) + 16/(9*y) + (10*myp1*y)/(9*x^2) - 
     (4*y)/x + (10*z)/(9*y))*PolyLog[2, z] + 
   e^2*(8/3 + 8/(3*y^2) - 4/(3*y) - (8*z)/(3*y^2) - (4*z)/(3*y))*
    PolyLog[3, x] + e^2*(4/3 + 4/(3*y^2) - 2/(3*y) + (2*myp1*y)/(3*x^2) - 
     (2*y)/x - (4*z)/(3*y^2) - (2*z)/(3*y))*PolyLog[3, -(x/y)] + 
   e^2*(8/3 + 8/(3*y^2) - 4/(3*y) - (8*z)/(3*y^2) - (4*z)/(3*y))*
    PolyLog[3, y] + e*((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*
    PolyLog[3, -(y/z)] + e^2*Pi*(((-4*I)*myp1^2*y)/z^3 + ((4*I)*myp1*y)/z^2 - 
     ((2*I)*y)/z)*PolyLog[3, -(y/z)] + 
   e^2*(4/3 + 4/(3*y^2) - 2/(3*y) - (22*myp1^2*y)/(3*z^3) + 
     (22*myp1*y)/(3*z^2) - (2*y)/z - (4*z)/(3*y^2) - (2*z)/(3*y))*
    PolyLog[3, -(y/z)] + e^2*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*
    Log[x]*PolyLog[3, -(y/z)] + e^2*Pi*(((4*I)*myp1^2*y)/z^3 - 
     ((4*I)*myp1*y)/z^2 + ((2*I)*y)/z)*PolyLog[3, -((x*y)/z)] + 
   e*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*PolyLog[3, -((x*y)/z)] + 
   e^2*(-4/3 - 4/(3*y^2) + 2/(3*y) + (22*myp1^2*y)/(3*z^3) - 
     (22*myp1*y)/(3*z^2) + (2*y)/z + (4*z)/(3*y^2) + (2*z)/(3*y))*
    PolyLog[3, -((x*y)/z)] + e^2*(8/3 + 8/(3*y^2) - 4/(3*y) - (8*z)/(3*y^2) - 
     (4*z)/(3*y))*PolyLog[3, z] + e*((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - 
     (2*y)/z)*PolyLog[3, -(z/x)] + e^2*Pi*(((-4*I)*myp1^2*y)/z^3 + 
     ((4*I)*myp1*y)/z^2 - ((2*I)*y)/z)*PolyLog[3, -(z/x)] + 
   e^2*(8/3 + 8/(3*y^2) - 4/(3*y) + (2*myp1*y)/(3*x^2) - (2*y)/x - 
     (22*myp1^2*y)/(3*z^3) + (22*myp1*y)/(3*z^2) - (2*y)/z - (8*z)/(3*y^2) - 
     (4*z)/(3*y))*PolyLog[3, -(z/x)] + 
   e^2*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + (2*y)/z)*Log[y]*
    PolyLog[3, -(z/x)] + e^2*(-4/3 - 4/(3*y^2) + 2/(3*y) - 
     (2*myp1*y)/(3*x^2) + (2*y)/x + (4*z)/(3*y^2) + (2*z)/(3*y))*
    PolyLog[3, -((y*z)/x)] + e^2*((4*myp1^2*y)/z^3 - (4*myp1*y)/z^2 + 
     (2*y)/z)*PolyLog[4, -(y/z)] + e^2*((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - 
     (2*y)/z)*PolyLog[4, -((x*y)/z)] + 
   e^2*((-4*myp1^2*y)/z^3 + (4*myp1*y)/z^2 - (2*y)/z)*PolyLog[4, -(z/x)] + 
   e^2*(-8/81 - 14/mxp1 - 8/(81*y^2) + (8*myp1^2)/(81*y^2) + 16/(81*y) + 
     (148*myp1)/(9*z) + (8*z)/(81*y^2) - (8*myp1*z)/(81*y^2) - (8*z)/(81*y) - 
     (8*Zeta[3])/3 - (8*Zeta[3])/(3*y^2) + (4*Zeta[3])/(3*y) + 
     (8*z*Zeta[3])/(3*y^2) + (4*z*Zeta[3])/(3*y)), 
 beta1Region1a1L -> -2 + e*Pi*(-2*I + (2*I)/y) + 
   e^2*Pi*((-16*I)/3 + ((16*I)/3)/y) + e*(-16/3 + 16/(3*y)) + 2/y + 
   e^2*Pi^3*(((I/9)*myp1^2)/x^2 - ((I/9)*myp1)/x + ((I/9)*myp1^2)/z^2 - 
     ((I/9)*myp1)/z - (((2*I)/9)*mzp1*z)/y^3 + ((I/9)*z)/y^2 + ((I/9)*z)/y + 
     ((I/9)*z^2)/y^2) + e*Pi^2*(myp1^2/(9*x^2) - myp1/(9*x) + 
     myp1^2/(9*z^2) - myp1/(9*z) - (2*mzp1*z)/(9*y^3) + z/(9*y^2) + z/(9*y) + 
     z^2/(9*y^2)) + e^2*Pi^2*(7/6 + (5*myp1^2)/(27*x^2) - (5*myp1)/(27*x) - 
     7/(6*y) + (5*myp1^2)/(27*z^2) - (5*myp1)/(27*z) - (13*mzp1*z)/(27*y^3) + 
     (8*z)/(27*y^2) + (5*z)/(27*y) + (5*z^2)/(27*y^2)) + 
   e^2*Pi*((4*I)/3 - (((4*I)/3)*mzp1)/y^2 - ((4*I)/3)/z + ((2*I)/3)/(y*z) + 
     (((2*I)/3)*y)/z + (((2*I)/3)*z)/y)*Log[x] + 
   e*(4/3 - (4*mzp1)/(3*y^2) - 4/(3*z) + 2/(3*y*z) + (2*y)/(3*z) + 
     (2*z)/(3*y))*Log[x] + e^2*(32/9 - (38*mzp1)/(9*y^2) + 2/(3*y) - 
     32/(9*z) + 16/(9*y*z) + (16*y)/(9*z) + (16*z)/(9*y))*Log[x] + 
   e^2*Pi^2*((2*mzp1*z)/(9*y^3) - z/(9*y^2) - z/(9*y) - z^2/(9*y^2))*Log[x] + 
   e^2*((-10*myp1^2)/(9*z^2) + (10*myp1)/(9*z) + (26*mzp1*z)/(9*y^3) - 
     (16*z)/(9*y^2) - (10*z)/(9*y) - (10*z^2)/(9*y^2))*Log[mxp1]*Log[x] + 
   e*((-2*myp1^2)/(3*z^2) + (2*myp1)/(3*z) + (4*mzp1*z)/(3*y^3) - 
     (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*Log[mxp1]*Log[x] + 
   e^2*Pi*((((-2*I)/3)*myp1^2)/z^2 + (((2*I)/3)*myp1)/z + 
     (((4*I)/3)*mzp1*z)/y^3 - (((2*I)/3)*z)/y^2 - (((2*I)/3)*z)/y - 
     (((2*I)/3)*z^2)/y^2)*Log[mxp1]*Log[x] + 
   e^2*(-2/3 + (2*mzp1)/(3*y^2) + 2/(3*z) - 1/(3*y*z) - y/(3*z) - z/(3*y))*
    Log[x]^2 + e^2*(myp1^2/(3*z^2) - myp1/(3*z) - (2*mzp1*z)/(3*y^3) + 
     z/(3*y^2) + z/(3*y) + z^2/(3*y^2))*Log[mxp1]*Log[x]^2 + 
   e^2*(myp1^2/(9*z^2) - myp1/(9*z) + (2*mzp1*z)/(9*y^3) - z/(9*y^2) - 
     z/(9*y) - z^2/(9*y^2))*Log[x]^3 + 
   e^2*Pi*((((2*I)/3)*myp1)/x - (2*I)/y + (((2*I)/3)*myp1)/z)*Log[y] + 
   e*((2*myp1)/(3*x) - 2/y + (2*myp1)/(3*z))*Log[y] + 
   e^2*(16/(9*x) - 6/y - (16*y)/(9*x) + 16/(9*z) - (16*y)/(9*z))*Log[y] + 
   e^2*Pi^2*(myp1^2/(9*x^2) - myp1/(9*x) - myp1^2/(9*z^2) + myp1/(9*z) + 
     (2*mzp1*z)/(9*y^3) - z/(9*y^2) - z/(9*y) - z^2/(9*y^2))*Log[y] + 
   e^2*Pi*((((-2*I)/3)*myp1^2)/x^2 + (((2*I)/3)*myp1)/x - 
     (((2*I)/3)*myp1^2)/z^2 + (((2*I)/3)*myp1)/z)*Log[myp1]*Log[y] + 
   e*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) - (2*myp1^2)/(3*z^2) + 
     (2*myp1)/(3*z))*Log[myp1]*Log[y] + 
   e^2*((-10*myp1^2)/(9*x^2) + (10*myp1)/(9*x) - (10*myp1^2)/(9*z^2) + 
     (10*myp1)/(9*z))*Log[myp1]*Log[y] + 
   e^2*((10*myp1^2)/(9*z^2) - (10*myp1)/(9*z))*Log[x]*Log[y] + 
   e*((2*myp1^2)/(3*z^2) - (2*myp1)/(3*z))*Log[x]*Log[y] + 
   e^2*Pi*((((2*I)/3)*myp1^2)/z^2 - (((2*I)/3)*myp1)/z)*Log[x]*Log[y] + 
   e^2*(myp1^2/(3*x^2) - myp1/(3*x) - myp1^2/(3*z^2) + myp1/(3*z) + 
     (2*mzp1*z)/(3*y^3) - z/(3*y^2) - z/(3*y) - z^2/(3*y^2))*Log[x]^2*
    Log[y] + e^2*(-1/3*myp1/x + y^(-1) - myp1/(3*z))*Log[y]^2 + 
   e^2*(myp1^2/(3*x^2) - myp1/(3*x) + myp1^2/(3*z^2) - myp1/(3*z))*Log[myp1]*
    Log[y]^2 + e^2*(-1/3*myp1^2/x^2 + myp1/(3*x) - myp1^2/(3*z^2) + 
     myp1/(3*z) - (2*mzp1*z)/(3*y^3) + z/(3*y^2) + z/(3*y) + z^2/(3*y^2))*
    Log[x]*Log[y]^2 + e^2*(myp1^2/(9*x^2) - myp1/(9*x) + (2*mzp1*z)/(9*y^3) - 
     z/(9*y^2) - z/(9*y) - z^2/(9*y^2))*Log[y]^3 + 
   e^2*(16/9 - 32/(9*x) - 16/(9*y) + 16/(9*x*y) + (16*y)/(9*x) - 
     (38*z)/(9*y^2) - (16*z)/(9*y))*Log[z] + 
   e*(2/3 - 4/(3*x) - 2/(3*y) + 2/(3*x*y) + (2*y)/(3*x) - (4*z)/(3*y^2) - 
     (2*z)/(3*y))*Log[z] + e^2*Pi*((2*I)/3 - ((4*I)/3)/x - ((2*I)/3)/y + 
     ((2*I)/3)/(x*y) + (((2*I)/3)*y)/x - (((4*I)/3)*z)/y^2 - (((2*I)/3)*z)/y)*
    Log[z] + e^2*Pi^2*((2*mzp1*z)/(9*y^3) - z/(9*y^2) - z/(9*y) - 
     z^2/(9*y^2))*Log[z] + e^2*((-10*myp1^2)/(9*x^2) + (10*myp1)/(9*x) + 
     (26*mzp1*z)/(9*y^3) - (16*z)/(9*y^2) - (10*z)/(9*y) - (10*z^2)/(9*y^2))*
    Log[mzp1]*Log[z] + e*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) + 
     (4*mzp1*z)/(3*y^3) - (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*
    Log[mzp1]*Log[z] + e^2*Pi*((((-2*I)/3)*myp1^2)/x^2 + (((2*I)/3)*myp1)/x + 
     (((4*I)/3)*mzp1*z)/y^3 - (((2*I)/3)*z)/y^2 - (((2*I)/3)*z)/y - 
     (((2*I)/3)*z^2)/y^2)*Log[mzp1]*Log[z] + 
   e^2*Pi*((((-4*I)/3)*mzp1*z)/y^3 + (((2*I)/3)*z)/y^2 + (((2*I)/3)*z)/y + 
     (((2*I)/3)*z^2)/y^2)*Log[x]*Log[z] + 
   e*((-4*mzp1*z)/(3*y^3) + (2*z)/(3*y^2) + (2*z)/(3*y) + (2*z^2)/(3*y^2))*
    Log[x]*Log[z] + e^2*((-26*mzp1*z)/(9*y^3) + (16*z)/(9*y^2) + 
     (10*z)/(9*y) + (10*z^2)/(9*y^2))*Log[x]*Log[z] + 
   e^2*(-1/3*myp1^2/z^2 + myp1/(3*z))*Log[x]^2*Log[z] + 
   e^2*((10*myp1^2)/(9*x^2) - (10*myp1)/(9*x))*Log[y]*Log[z] + 
   e*((2*myp1^2)/(3*x^2) - (2*myp1)/(3*x))*Log[y]*Log[z] + 
   e^2*Pi*((((2*I)/3)*myp1^2)/x^2 - (((2*I)/3)*myp1)/x)*Log[y]*Log[z] + 
   e^2*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) + (2*myp1^2)/(3*z^2) - 
     (2*myp1)/(3*z) - (4*mzp1*z)/(3*y^3) + (2*z)/(3*y^2) + (2*z)/(3*y) + 
     (2*z^2)/(3*y^2))*Log[x]*Log[y]*Log[z] + 
   e^2*((2*mzp1*z)/(3*y^3) - z/(3*y^2) - z/(3*y) - z^2/(3*y^2))*Log[y]^2*
    Log[z] + e^2*(-1/3 + 2/(3*x) + 1/(3*y) - 1/(3*x*y) - y/(3*x) + 
     (2*z)/(3*y^2) + z/(3*y))*Log[z]^2 + 
   e^2*(myp1^2/(3*x^2) - myp1/(3*x) - (2*mzp1*z)/(3*y^3) + z/(3*y^2) + 
     z/(3*y) + z^2/(3*y^2))*Log[mzp1]*Log[z]^2 + 
   e^2*((2*mzp1*z)/(3*y^3) - z/(3*y^2) - z/(3*y) - z^2/(3*y^2))*Log[x]*
    Log[z]^2 + e^2*(-1/3*myp1^2/x^2 + myp1/(3*x))*Log[y]*Log[z]^2 + 
   e^2*((-10*myp1^2)/(9*z^2) + (10*myp1)/(9*z) + (26*mzp1*z)/(9*y^3) - 
     (16*z)/(9*y^2) - (10*z)/(9*y) - (10*z^2)/(9*y^2))*PolyLog[2, x] + 
   e*((-2*myp1^2)/(3*z^2) + (2*myp1)/(3*z) + (4*mzp1*z)/(3*y^3) - 
     (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*PolyLog[2, x] + 
   e^2*Pi*((((-2*I)/3)*myp1^2)/z^2 + (((2*I)/3)*myp1)/z + 
     (((4*I)/3)*mzp1*z)/y^3 - (((2*I)/3)*z)/y^2 - (((2*I)/3)*z)/y - 
     (((2*I)/3)*z^2)/y^2)*PolyLog[2, x] + 
   e^2*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) + (2*myp1^2)/(3*z^2) - 
     (2*myp1)/(3*z))*Log[y]*PolyLog[2, x] + 
   e^2*((2*myp1^2)/(3*x^2) - (2*myp1)/(3*x) + (4*mzp1*z)/(3*y^3) - 
     (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*Log[z]*
    PolyLog[2, -(x/y)] + e^2*Pi*((((-2*I)/3)*myp1^2)/x^2 + 
     (((2*I)/3)*myp1)/x - (((2*I)/3)*myp1^2)/z^2 + (((2*I)/3)*myp1)/z)*
    PolyLog[2, y] + e*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) - 
     (2*myp1^2)/(3*z^2) + (2*myp1)/(3*z))*PolyLog[2, y] + 
   e^2*((-10*myp1^2)/(9*x^2) + (10*myp1)/(9*x) - (10*myp1^2)/(9*z^2) + 
     (10*myp1)/(9*z))*PolyLog[2, y] + 
   e^2*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) + (2*myp1^2)/(3*z^2) - 
     (2*myp1)/(3*z))*Log[y]*PolyLog[2, y] + 
   e^2*((-2*myp1^2)/(3*z^2) + (2*myp1)/(3*z) - (4*mzp1*z)/(3*y^3) + 
     (2*z)/(3*y^2) + (2*z)/(3*y) + (2*z^2)/(3*y^2))*Log[x]*
    PolyLog[2, -(y/z)] + e^2*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) + 
     (2*myp1^2)/(3*z^2) - (2*myp1)/(3*z))*Log[y]*PolyLog[2, -(y/z)] + 
   e^2*((2*myp1^2)/(3*x^2) - (2*myp1)/(3*x) - (2*myp1^2)/(3*z^2) + 
     (2*myp1)/(3*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*((-10*myp1^2)/(9*x^2) + (10*myp1)/(9*x) + (26*mzp1*z)/(9*y^3) - 
     (16*z)/(9*y^2) - (10*z)/(9*y) - (10*z^2)/(9*y^2))*PolyLog[2, z] + 
   e*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) + (4*mzp1*z)/(3*y^3) - 
     (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*PolyLog[2, z] + 
   e^2*Pi*((((-2*I)/3)*myp1^2)/x^2 + (((2*I)/3)*myp1)/x + 
     (((4*I)/3)*mzp1*z)/y^3 - (((2*I)/3)*z)/y^2 - (((2*I)/3)*z)/y - 
     (((2*I)/3)*z^2)/y^2)*PolyLog[2, z] + 
   e^2*((-8*mzp1*z)/(3*y^3) + (4*z)/(3*y^2) + (4*z)/(3*y) + (4*z^2)/(3*y^2))*
    PolyLog[3, x] + e^2*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) - 
     (4*mzp1*z)/(3*y^3) + (2*z)/(3*y^2) + (2*z)/(3*y) + (2*z^2)/(3*y^2))*
    PolyLog[3, -(x/y)] + e^2*((-8*mzp1*z)/(3*y^3) + (4*z)/(3*y^2) + 
     (4*z)/(3*y) + (4*z^2)/(3*y^2))*PolyLog[3, y] + 
   e^2*((-2*myp1^2)/(3*z^2) + (2*myp1)/(3*z) - (4*mzp1*z)/(3*y^3) + 
     (2*z)/(3*y^2) + (2*z)/(3*y) + (2*z^2)/(3*y^2))*PolyLog[3, -(y/z)] + 
   e^2*((2*myp1^2)/(3*z^2) - (2*myp1)/(3*z) + (4*mzp1*z)/(3*y^3) - 
     (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*PolyLog[3, -((x*y)/z)] + 
   e^2*((-8*mzp1*z)/(3*y^3) + (4*z)/(3*y^2) + (4*z)/(3*y) + (4*z^2)/(3*y^2))*
    PolyLog[3, z] + e^2*((-2*myp1^2)/(3*x^2) + (2*myp1)/(3*x) - 
     (2*myp1^2)/(3*z^2) + (2*myp1)/(3*z) - (8*mzp1*z)/(3*y^3) + 
     (4*z)/(3*y^2) + (4*z)/(3*y) + (4*z^2)/(3*y^2))*PolyLog[3, -(z/x)] + 
   e^2*((2*myp1^2)/(3*x^2) - (2*myp1)/(3*x) + (4*mzp1*z)/(3*y^3) - 
     (2*z)/(3*y^2) - (2*z)/(3*y) - (2*z^2)/(3*y^2))*PolyLog[3, -((y*z)/x)] + 
   e^2*(-104/9 + 104/(9*y) - (8*myp1^2*z)/(81*y^3) + (8*mzp1*z)/(81*y^3) - 
     (16*z)/(81*y^2) + (8*z)/(81*y) + (8*myp1*z^2)/(81*y^3) + 
     (8*z^2)/(81*y^2) + (8*mzp1*z*Zeta[3])/(3*y^3) - (4*z*Zeta[3])/(3*y^2) - 
     (4*z*Zeta[3])/(3*y) - (4*z^2*Zeta[3])/(3*y^2)), 
 beta2Region1a1L -> -2 + e*Pi*(-2*I + (2*I)/z) + 
   e^2*Pi*((-16*I)/3 + ((16*I)/3)/z) + e*(-16/3 + 16/(3*z)) + 
   e^2*Pi^2*(7/6 - (13*mzp1^2)/(27*y^2) + (13*mzp1)/(27*y) - (13*y)/(27*x) - 
     (13*y^2)/(27*x^2) + (5*myp1*y)/(27*z^3) + (8*y)/(27*z^2) - 
     (13*y^2)/(27*z^2) - 7/(6*z) - (13*y)/(27*z)) + 
   e*Pi^2*((-2*mzp1^2)/(9*y^2) + (2*mzp1)/(9*y) - (2*y)/(9*x) - 
     (2*y^2)/(9*x^2) + (myp1*y)/(9*z^3) + y/(9*z^2) - (2*y^2)/(9*z^2) - 
     (2*y)/(9*z)) + e^2*Pi^3*((((-2*I)/9)*mzp1^2)/y^2 + (((2*I)/9)*mzp1)/y - 
     (((2*I)/9)*y)/x - (((2*I)/9)*y^2)/x^2 + ((I/9)*myp1*y)/z^3 + 
     ((I/9)*y)/z^2 - (((2*I)/9)*y^2)/z^2 - (((2*I)/9)*y)/z) + 2/z + 
   e^2*Pi^2*((2*mzp1^2)/(9*y^2) - (2*mzp1)/(9*y))*Log[x] + 
   e^2*(-22/9 + 76/(9*y) + (16*myp1)/(9*z^2) + 2/(3*z) - 38/(9*y*z) - 
     (38*y)/(9*z) - (38*z)/(9*y))*Log[x] + 
   e*(-2/3 + 8/(3*y) + (2*myp1)/(3*z^2) - 4/(3*y*z) - (4*y)/(3*z) - 
     (4*z)/(3*y))*Log[x] + e^2*Pi*((-2*I)/3 + ((8*I)/3)/y + 
     (((2*I)/3)*myp1)/z^2 - ((4*I)/3)/(y*z) - (((4*I)/3)*y)/z - 
     (((4*I)/3)*z)/y)*Log[x] + e^2*Pi*((((4*I)/3)*mzp1^2)/y^2 - 
     (((4*I)/3)*mzp1)/y - (((2*I)/3)*myp1*y)/z^3 - (((2*I)/3)*y)/z^2 + 
     (((4*I)/3)*y^2)/z^2 + (((4*I)/3)*y)/z)*Log[mxp1]*Log[x] + 
   e*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) - (2*myp1*y)/(3*z^3) - 
     (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + (4*y)/(3*z))*Log[mxp1]*Log[x] + 
   e^2*((26*mzp1^2)/(9*y^2) - (26*mzp1)/(9*y) - (10*myp1*y)/(9*z^3) - 
     (16*y)/(9*z^2) + (26*y^2)/(9*z^2) + (26*y)/(9*z))*Log[mxp1]*Log[x] + 
   e^2*(1/3 - 4/(3*y) - myp1/(3*z^2) + 2/(3*y*z) + (2*y)/(3*z) + (2*z)/(3*y))*
    Log[x]^2 + e^2*((-2*mzp1^2)/(3*y^2) + (2*mzp1)/(3*y) + (myp1*y)/(3*z^3) + 
     y/(3*z^2) - (2*y^2)/(3*z^2) - (2*y)/(3*z))*Log[mxp1]*Log[x]^2 + 
   e^2*((2*mzp1^2)/(9*y^2) - (2*mzp1)/(9*y) + (myp1*y)/(9*z^3) + y/(9*z^2) - 
     (2*y^2)/(9*z^2) - (2*y)/(9*z))*Log[x]^3 + 
   e^2*Pi^2*((2*mzp1^2)/(9*y^2) - (2*mzp1)/(9*y) - (2*y)/(9*x) - 
     (2*y^2)/(9*x^2) - (myp1*y)/(9*z^3) - y/(9*z^2) + (2*y^2)/(9*z^2) + 
     (2*y)/(9*z))*Log[y] + e^2*(6 - (38*y^2)/(9*myp1*x) + (16*y)/(9*z^2) - 
     6/(myp1*z) + (6*y)/(myp1*z) - (38*y^2)/(9*myp1*z))*Log[y] + 
   e*(2 - (4*y^2)/(3*myp1*x) + (2*y)/(3*z^2) - 2/(myp1*z) + (2*y)/(myp1*z) - 
     (4*y^2)/(3*myp1*z))*Log[y] + e^2*Pi*(2*I - (((4*I)/3)*y^2)/(myp1*x) + 
     (((2*I)/3)*y)/z^2 - (2*I)/(myp1*z) + ((2*I)*y)/(myp1*z) - 
     (((4*I)/3)*y^2)/(myp1*z))*Log[y] + 
   e^2*Pi*((((4*I)/3)*y)/x + (((4*I)/3)*y^2)/x^2 - (((2*I)/3)*myp1*y)/z^3 - 
     (((2*I)/3)*y)/z^2 + (((4*I)/3)*y^2)/z^2 + (((4*I)/3)*y)/z)*Log[myp1]*
    Log[y] + e*((4*y)/(3*x) + (4*y^2)/(3*x^2) - (2*myp1*y)/(3*z^3) - 
     (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + (4*y)/(3*z))*Log[myp1]*Log[y] + 
   e^2*((26*y)/(9*x) + (26*y^2)/(9*x^2) - (10*myp1*y)/(9*z^3) - 
     (16*y)/(9*z^2) + (26*y^2)/(9*z^2) + (26*y)/(9*z))*Log[myp1]*Log[y] + 
   e^2*((10*myp1*y)/(9*z^3) + (16*y)/(9*z^2) - (26*y^2)/(9*z^2) - 
     (26*y)/(9*z))*Log[x]*Log[y] + e*((2*myp1*y)/(3*z^3) + (2*y)/(3*z^2) - 
     (4*y^2)/(3*z^2) - (4*y)/(3*z))*Log[x]*Log[y] + 
   e^2*Pi*((((2*I)/3)*myp1*y)/z^3 + (((2*I)/3)*y)/z^2 - (((4*I)/3)*y^2)/z^2 - 
     (((4*I)/3)*y)/z)*Log[x]*Log[y] + 
   e^2*((2*mzp1^2)/(3*y^2) - (2*mzp1)/(3*y) - (2*y)/(3*x) - (2*y^2)/(3*x^2) - 
     (myp1*y)/(3*z^3) - y/(3*z^2) + (2*y^2)/(3*z^2) + (2*y)/(3*z))*Log[x]^2*
    Log[y] + e^2*(-1 + (2*y^2)/(3*myp1*x) - y/(3*z^2) + 1/(myp1*z) - 
     y/(myp1*z) + (2*y^2)/(3*myp1*z))*Log[y]^2 + 
   e^2*((-2*y)/(3*x) - (2*y^2)/(3*x^2) + (myp1*y)/(3*z^3) + y/(3*z^2) - 
     (2*y^2)/(3*z^2) - (2*y)/(3*z))*Log[myp1]*Log[y]^2 + 
   e^2*((-2*mzp1^2)/(3*y^2) + (2*mzp1)/(3*y) + (2*y)/(3*x) + 
     (2*y^2)/(3*x^2) - (myp1*y)/(3*z^3) - y/(3*z^2) + (2*y^2)/(3*z^2) + 
     (2*y)/(3*z))*Log[x]*Log[y]^2 + 
   e^2*((2*mzp1^2)/(9*y^2) - (2*mzp1)/(9*y) - (2*y)/(9*x) - (2*y^2)/(9*x^2))*
    Log[y]^3 + e^2*Pi^2*((2*mzp1^2)/(9*y^2) - (2*mzp1)/(9*y))*Log[z] + 
   e^2*(16/9 - (38*mzp1)/(9*y) - (38*y)/(9*x))*Log[z] + 
   e*(2/3 - (4*mzp1)/(3*y) - (4*y)/(3*x))*Log[z] + 
   e^2*Pi*((2*I)/3 - (((4*I)/3)*mzp1)/y - (((4*I)/3)*y)/x)*Log[z] + 
   e^2*Pi*((((4*I)/3)*mzp1^2)/y^2 - (((4*I)/3)*mzp1)/y + (((4*I)/3)*y)/x + 
     (((4*I)/3)*y^2)/x^2)*Log[mzp1]*Log[z] + 
   e*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) + (4*y)/(3*x) + (4*y^2)/(3*x^2))*
    Log[mzp1]*Log[z] + e^2*((26*mzp1^2)/(9*y^2) - (26*mzp1)/(9*y) + 
     (26*y)/(9*x) + (26*y^2)/(9*x^2))*Log[mzp1]*Log[z] + 
   e^2*Pi*((((-4*I)/3)*mzp1^2)/y^2 + (((4*I)/3)*mzp1)/y)*Log[x]*Log[z] + 
   e*((-4*mzp1^2)/(3*y^2) + (4*mzp1)/(3*y))*Log[x]*Log[z] + 
   e^2*((-26*mzp1^2)/(9*y^2) + (26*mzp1)/(9*y))*Log[x]*Log[z] + 
   e^2*(-1/3*(myp1*y)/z^3 - y/(3*z^2) + (2*y^2)/(3*z^2) + (2*y)/(3*z))*
    Log[x]^2*Log[z] + e^2*((-26*y)/(9*x) - (26*y^2)/(9*x^2))*Log[y]*Log[z] + 
   e*((-4*y)/(3*x) - (4*y^2)/(3*x^2))*Log[y]*Log[z] + 
   e^2*Pi*((((-4*I)/3)*y)/x - (((4*I)/3)*y^2)/x^2)*Log[y]*Log[z] + 
   e^2*((-4*mzp1^2)/(3*y^2) + (4*mzp1)/(3*y) + (4*y)/(3*x) + 
     (4*y^2)/(3*x^2) + (2*myp1*y)/(3*z^3) + (2*y)/(3*z^2) - (4*y^2)/(3*z^2) - 
     (4*y)/(3*z))*Log[x]*Log[y]*Log[z] + 
   e^2*((2*mzp1^2)/(3*y^2) - (2*mzp1)/(3*y))*Log[y]^2*Log[z] + 
   e^2*(-1/3 + (2*mzp1)/(3*y) + (2*y)/(3*x))*Log[z]^2 + 
   e^2*((-2*mzp1^2)/(3*y^2) + (2*mzp1)/(3*y) - (2*y)/(3*x) - (2*y^2)/(3*x^2))*
    Log[mzp1]*Log[z]^2 + e^2*((2*mzp1^2)/(3*y^2) - (2*mzp1)/(3*y))*Log[x]*
    Log[z]^2 + e^2*((2*y)/(3*x) + (2*y^2)/(3*x^2))*Log[y]*Log[z]^2 + 
   e^2*Pi*((((4*I)/3)*mzp1^2)/y^2 - (((4*I)/3)*mzp1)/y - 
     (((2*I)/3)*myp1*y)/z^3 - (((2*I)/3)*y)/z^2 + (((4*I)/3)*y^2)/z^2 + 
     (((4*I)/3)*y)/z)*PolyLog[2, x] + 
   e*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) - (2*myp1*y)/(3*z^3) - 
     (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + (4*y)/(3*z))*PolyLog[2, x] + 
   e^2*((26*mzp1^2)/(9*y^2) - (26*mzp1)/(9*y) - (10*myp1*y)/(9*z^3) - 
     (16*y)/(9*z^2) + (26*y^2)/(9*z^2) + (26*y)/(9*z))*PolyLog[2, x] + 
   e^2*((4*y)/(3*x) + (4*y^2)/(3*x^2) + (2*myp1*y)/(3*z^3) + (2*y)/(3*z^2) - 
     (4*y^2)/(3*z^2) - (4*y)/(3*z))*Log[y]*PolyLog[2, x] + 
   e^2*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) - (4*y)/(3*x) - (4*y^2)/(3*x^2))*
    Log[z]*PolyLog[2, -(x/y)] + e^2*Pi*((((4*I)/3)*y)/x + 
     (((4*I)/3)*y^2)/x^2 - (((2*I)/3)*myp1*y)/z^3 - (((2*I)/3)*y)/z^2 + 
     (((4*I)/3)*y^2)/z^2 + (((4*I)/3)*y)/z)*PolyLog[2, y] + 
   e*((4*y)/(3*x) + (4*y^2)/(3*x^2) - (2*myp1*y)/(3*z^3) - (2*y)/(3*z^2) + 
     (4*y^2)/(3*z^2) + (4*y)/(3*z))*PolyLog[2, y] + 
   e^2*((26*y)/(9*x) + (26*y^2)/(9*x^2) - (10*myp1*y)/(9*z^3) - 
     (16*y)/(9*z^2) + (26*y^2)/(9*z^2) + (26*y)/(9*z))*PolyLog[2, y] + 
   e^2*((4*y)/(3*x) + (4*y^2)/(3*x^2) + (2*myp1*y)/(3*z^3) + (2*y)/(3*z^2) - 
     (4*y^2)/(3*z^2) - (4*y)/(3*z))*Log[y]*PolyLog[2, y] + 
   e^2*((-4*mzp1^2)/(3*y^2) + (4*mzp1)/(3*y) - (2*myp1*y)/(3*z^3) - 
     (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + (4*y)/(3*z))*Log[x]*
    PolyLog[2, -(y/z)] + e^2*((4*y)/(3*x) + (4*y^2)/(3*x^2) + 
     (2*myp1*y)/(3*z^3) + (2*y)/(3*z^2) - (4*y^2)/(3*z^2) - (4*y)/(3*z))*
    Log[y]*PolyLog[2, -(y/z)] + e^2*((-4*y)/(3*x) - (4*y^2)/(3*x^2) - 
     (2*myp1*y)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + (4*y)/(3*z))*
    Log[y]*PolyLog[2, -((x*y)/z)] + e^2*Pi*((((4*I)/3)*mzp1^2)/y^2 - 
     (((4*I)/3)*mzp1)/y + (((4*I)/3)*y)/x + (((4*I)/3)*y^2)/x^2)*
    PolyLog[2, z] + e*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) + (4*y)/(3*x) + 
     (4*y^2)/(3*x^2))*PolyLog[2, z] + 
   e^2*((26*mzp1^2)/(9*y^2) - (26*mzp1)/(9*y) + (26*y)/(9*x) + 
     (26*y^2)/(9*x^2))*PolyLog[2, z] + 
   e^2*((-8*mzp1^2)/(3*y^2) + (8*mzp1)/(3*y))*PolyLog[3, x] + 
   e^2*((-4*mzp1^2)/(3*y^2) + (4*mzp1)/(3*y) + (4*y)/(3*x) + (4*y^2)/(3*x^2))*
    PolyLog[3, -(x/y)] + e^2*((-8*mzp1^2)/(3*y^2) + (8*mzp1)/(3*y))*
    PolyLog[3, y] + e^2*((-4*mzp1^2)/(3*y^2) + (4*mzp1)/(3*y) - 
     (2*myp1*y)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + (4*y)/(3*z))*
    PolyLog[3, -(y/z)] + e^2*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) + 
     (2*myp1*y)/(3*z^3) + (2*y)/(3*z^2) - (4*y^2)/(3*z^2) - (4*y)/(3*z))*
    PolyLog[3, -((x*y)/z)] + e^2*((-8*mzp1^2)/(3*y^2) + (8*mzp1)/(3*y))*
    PolyLog[3, z] + e^2*((-8*mzp1^2)/(3*y^2) + (8*mzp1)/(3*y) + (4*y)/(3*x) + 
     (4*y^2)/(3*x^2) - (2*myp1*y)/(3*z^3) - (2*y)/(3*z^2) + (4*y^2)/(3*z^2) + 
     (4*y)/(3*z))*PolyLog[3, -(z/x)] + 
   e^2*((4*mzp1^2)/(3*y^2) - (4*mzp1)/(3*y) - (4*y)/(3*x) - (4*y^2)/(3*x^2))*
    PolyLog[3, -((y*z)/x)] + e^2*(-104/9 - (8*myp1)/(81*y^2) + 
     (8*mzp1^2)/(81*y^2) - (8*mzp1)/(81*y) + 104/(9*z) + (16*z)/(81*y^2) - 
     (8*z)/(81*y) - (8*z^2)/(81*y^2) + (8*mzp1^2*Zeta[3])/(3*y^2) - 
     (8*mzp1*Zeta[3])/(3*y)), beta3Region1a1L -> 
  -4 - (32*e)/3 - (4*I)*e*Pi - ((32*I)/3)*e^2*Pi + 
   e^2*Pi^2*(7/3 + (8*myp1*y)/(27*x^2) - (8*y)/(27*x) + (8*myp1*y)/(27*z^2) - 
     (8*y)/(27*z) + (8*mzp1*z)/(27*y^2) - (8*z)/(27*y)) + 
   e*Pi^2*((myp1*y)/(9*x^2) - y/(9*x) + (myp1*y)/(9*z^2) - y/(9*z) + 
     (mzp1*z)/(9*y^2) - z/(9*y)) + e^2*Pi^3*(((I/9)*myp1*y)/x^2 - 
     ((I/9)*y)/x + ((I/9)*myp1*y)/z^2 - ((I/9)*y)/z + ((I/9)*mzp1*z)/y^2 - 
     ((I/9)*z)/y) + e^2*Pi*((2*I)/3 + (((2*I)/3)*mzp1)/y + 
     (((2*I)/3)*myp1)/z)*Log[x] + e*(2/3 + (2*mzp1)/(3*y) + (2*myp1)/(3*z))*
    Log[x] + e^2*(10/9 + (22*mzp1)/(9*y) + (22*myp1)/(9*z))*Log[x] + 
   e^2*Pi^2*(-1/9*(mzp1*z)/y^2 + z/(9*y))*Log[x] + 
   e^2*Pi*((((-2*I)/3)*myp1*y)/z^2 + (((2*I)/3)*y)/z - 
     (((2*I)/3)*mzp1*z)/y^2 + (((2*I)/3)*z)/y)*Log[mxp1]*Log[x] + 
   e*((-2*myp1*y)/(3*z^2) + (2*y)/(3*z) - (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*
    Log[mxp1]*Log[x] + e^2*((-16*myp1*y)/(9*z^2) + (16*y)/(9*z) - 
     (16*mzp1*z)/(9*y^2) + (16*z)/(9*y))*Log[mxp1]*Log[x] + 
   e^2*(-1/3 - mzp1/(3*y) - myp1/(3*z))*Log[x]^2 + 
   e^2*((myp1*y)/(3*z^2) - y/(3*z) + (mzp1*z)/(3*y^2) - z/(3*y))*Log[mxp1]*
    Log[x]^2 + e^2*((myp1*y)/(9*z^2) - y/(9*z) - (mzp1*z)/(9*y^2) + z/(9*y))*
    Log[x]^3 + e^2*Pi*(2*I + (((2*I)/3)*y)/x + (((2*I)/3)*y)/z)*Log[y] + 
   e*(2 + (2*y)/(3*x) + (2*y)/(3*z))*Log[y] + 
   e^2*(6 + (22*y)/(9*x) + (22*y)/(9*z))*Log[y] + 
   e^2*Pi^2*((myp1*y)/(9*x^2) - y/(9*x) - (myp1*y)/(9*z^2) + y/(9*z) - 
     (mzp1*z)/(9*y^2) + z/(9*y))*Log[y] + 
   e^2*Pi*((((-2*I)/3)*myp1*y)/x^2 + (((2*I)/3)*y)/x - 
     (((2*I)/3)*myp1*y)/z^2 + (((2*I)/3)*y)/z)*Log[myp1]*Log[y] + 
   e*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) - (2*myp1*y)/(3*z^2) + (2*y)/(3*z))*
    Log[myp1]*Log[y] + e^2*((-16*myp1*y)/(9*x^2) + (16*y)/(9*x) - 
     (16*myp1*y)/(9*z^2) + (16*y)/(9*z))*Log[myp1]*Log[y] + 
   e^2*((16*myp1*y)/(9*z^2) - (16*y)/(9*z))*Log[x]*Log[y] + 
   e*((2*myp1*y)/(3*z^2) - (2*y)/(3*z))*Log[x]*Log[y] + 
   e^2*Pi*((((2*I)/3)*myp1*y)/z^2 - (((2*I)/3)*y)/z)*Log[x]*Log[y] + 
   e^2*((myp1*y)/(3*x^2) - y/(3*x) - (myp1*y)/(3*z^2) + y/(3*z) - 
     (mzp1*z)/(3*y^2) + z/(3*y))*Log[x]^2*Log[y] + 
   e^2*(-1 - y/(3*x) - y/(3*z))*Log[y]^2 + 
   e^2*((myp1*y)/(3*x^2) - y/(3*x) + (myp1*y)/(3*z^2) - y/(3*z))*Log[myp1]*
    Log[y]^2 + e^2*(-1/3*(myp1*y)/x^2 + y/(3*x) - (myp1*y)/(3*z^2) + 
     y/(3*z) + (mzp1*z)/(3*y^2) - z/(3*y))*Log[x]*Log[y]^2 + 
   e^2*((myp1*y)/(9*x^2) - y/(9*x) - (mzp1*z)/(9*y^2) + z/(9*y))*Log[y]^3 + 
   e^2*Pi*((4*I)/3 + (((2*I)/3)*myp1)/x + (((2*I)/3)*z)/y)*Log[z] + 
   e^2*Pi^2*(-1/9*(mzp1*z)/y^2 + z/(9*y))*Log[z] + 
   e*(4/3 + (2*myp1)/(3*x) + (2*z)/(3*y))*Log[z] + 
   e^2*(32/9 + (22*myp1)/(9*x) + (22*z)/(9*y))*Log[z] + 
   e^2*Pi*((((-2*I)/3)*myp1*y)/x^2 + (((2*I)/3)*y)/x - 
     (((2*I)/3)*mzp1*z)/y^2 + (((2*I)/3)*z)/y)*Log[mzp1]*Log[z] + 
   e*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) - (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*
    Log[mzp1]*Log[z] + e^2*((-16*myp1*y)/(9*x^2) + (16*y)/(9*x) - 
     (16*mzp1*z)/(9*y^2) + (16*z)/(9*y))*Log[mzp1]*Log[z] + 
   e^2*((16*mzp1*z)/(9*y^2) - (16*z)/(9*y))*Log[x]*Log[z] + 
   e*((2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*Log[x]*Log[z] + 
   e^2*Pi*((((2*I)/3)*mzp1*z)/y^2 - (((2*I)/3)*z)/y)*Log[x]*Log[z] + 
   e^2*(-1/3*(myp1*y)/z^2 + y/(3*z))*Log[x]^2*Log[z] + 
   e^2*((16*myp1*y)/(9*x^2) - (16*y)/(9*x))*Log[y]*Log[z] + 
   e*((2*myp1*y)/(3*x^2) - (2*y)/(3*x))*Log[y]*Log[z] + 
   e^2*Pi*((((2*I)/3)*myp1*y)/x^2 - (((2*I)/3)*y)/x)*Log[y]*Log[z] + 
   e^2*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) + (2*myp1*y)/(3*z^2) - 
     (2*y)/(3*z) + (2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*Log[x]*Log[y]*Log[z] + 
   e^2*(-1/3*(mzp1*z)/y^2 + z/(3*y))*Log[y]^2*Log[z] + 
   e^2*(-2/3 - myp1/(3*x) - z/(3*y))*Log[z]^2 + 
   e^2*((myp1*y)/(3*x^2) - y/(3*x) + (mzp1*z)/(3*y^2) - z/(3*y))*Log[mzp1]*
    Log[z]^2 + e^2*(-1/3*(mzp1*z)/y^2 + z/(3*y))*Log[x]*Log[z]^2 + 
   e^2*(-1/3*(myp1*y)/x^2 + y/(3*x))*Log[y]*Log[z]^2 + 
   e^2*Pi*((((-2*I)/3)*myp1*y)/z^2 + (((2*I)/3)*y)/z - 
     (((2*I)/3)*mzp1*z)/y^2 + (((2*I)/3)*z)/y)*PolyLog[2, x] + 
   e*((-2*myp1*y)/(3*z^2) + (2*y)/(3*z) - (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*
    PolyLog[2, x] + e^2*((-16*myp1*y)/(9*z^2) + (16*y)/(9*z) - 
     (16*mzp1*z)/(9*y^2) + (16*z)/(9*y))*PolyLog[2, x] + 
   e^2*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) + (2*myp1*y)/(3*z^2) - (2*y)/(3*z))*
    Log[y]*PolyLog[2, x] + e^2*((2*myp1*y)/(3*x^2) - (2*y)/(3*x) - 
     (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*Log[z]*PolyLog[2, -(x/y)] + 
   e^2*Pi*((((-2*I)/3)*myp1*y)/x^2 + (((2*I)/3)*y)/x - 
     (((2*I)/3)*myp1*y)/z^2 + (((2*I)/3)*y)/z)*PolyLog[2, y] + 
   e*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) - (2*myp1*y)/(3*z^2) + (2*y)/(3*z))*
    PolyLog[2, y] + e^2*((-16*myp1*y)/(9*x^2) + (16*y)/(9*x) - 
     (16*myp1*y)/(9*z^2) + (16*y)/(9*z))*PolyLog[2, y] + 
   e^2*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) + (2*myp1*y)/(3*z^2) - (2*y)/(3*z))*
    Log[y]*PolyLog[2, y] + e^2*((-2*myp1*y)/(3*z^2) + (2*y)/(3*z) + 
     (2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*Log[x]*PolyLog[2, -(y/z)] + 
   e^2*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) + (2*myp1*y)/(3*z^2) - (2*y)/(3*z))*
    Log[y]*PolyLog[2, -(y/z)] + e^2*((2*myp1*y)/(3*x^2) - (2*y)/(3*x) - 
     (2*myp1*y)/(3*z^2) + (2*y)/(3*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   e^2*Pi*((((-2*I)/3)*myp1*y)/x^2 + (((2*I)/3)*y)/x - 
     (((2*I)/3)*mzp1*z)/y^2 + (((2*I)/3)*z)/y)*PolyLog[2, z] + 
   e*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) - (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*
    PolyLog[2, z] + e^2*((-16*myp1*y)/(9*x^2) + (16*y)/(9*x) - 
     (16*mzp1*z)/(9*y^2) + (16*z)/(9*y))*PolyLog[2, z] + 
   e^2*((4*mzp1*z)/(3*y^2) - (4*z)/(3*y))*PolyLog[3, x] + 
   e^2*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) + (2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*
    PolyLog[3, -(x/y)] + e^2*((4*mzp1*z)/(3*y^2) - (4*z)/(3*y))*
    PolyLog[3, y] + e^2*((-2*myp1*y)/(3*z^2) + (2*y)/(3*z) + 
     (2*mzp1*z)/(3*y^2) - (2*z)/(3*y))*PolyLog[3, -(y/z)] + 
   e^2*((2*myp1*y)/(3*z^2) - (2*y)/(3*z) - (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*
    PolyLog[3, -((x*y)/z)] + e^2*((4*mzp1*z)/(3*y^2) - (4*z)/(3*y))*
    PolyLog[3, z] + e^2*((-2*myp1*y)/(3*x^2) + (2*y)/(3*x) - 
     (2*myp1*y)/(3*z^2) + (2*y)/(3*z) + (4*mzp1*z)/(3*y^2) - (4*z)/(3*y))*
    PolyLog[3, -(z/x)] + e^2*((2*myp1*y)/(3*x^2) - (2*y)/(3*x) - 
     (2*mzp1*z)/(3*y^2) + (2*z)/(3*y))*PolyLog[3, -((y*z)/x)] + 
   e^2*(-208/9 + (16*myp1*z)/(81*y^2) - (16*mzp1*z)/(81*y^2) + 
     (16*z)/(81*y) - (16*z^2)/(81*y^2) - (4*mzp1*z*Zeta[3])/(3*y^2) + 
     (4*z*Zeta[3])/(3*y))}


==> anc/gggV1L_2a.out <==
******
* One-loop QCD helicity amplitudes for g g -> Z g 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* one-loop helicity coefficients, defined through (4.2), (4.3), 
* expanded to e^2, where e = (4-d)/2
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.14).
*
* u1 = -s13/s12, v1 = q^2/s12, w1 = 1 - u1 - v1
******

g [alpha1_1L] =  + [1-u1-v1]^-1 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) - 2*G(0,u1)*
         G(0,v1) - 4*G(0,v1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(1,0,
         v1) )

       + [1-v1]^-1 * ( 2*G(0,v1) )

       + u1*[1-u1-v1]^-2 * (  - 2/3*Pi^2 - 4*G( - v1,0,u1) - 4*G(0,u1)*G(0,v1)
          + 4*G(0,v1)*G( - v1,u1) + 4*G(0,0,v1) + 4*G(1,0,v1) )

       + u1*[1-u1-v1]^-1 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) - 4*G(0,u1) + 2*G(0,u1
         )*G(0,v1) + 4*G(0,v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2*G(1,0
         ,v1) )

       + u1*[u1+v1]^-1 * (  - 2*G(0,u1) + 2*G(0,v1) )

       + e*u1^-2 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/3*
         G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1 * ( 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2/3*
         G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1 * (  - 2/3*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,
         v1)*G(1,u1) - 4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)
          )

       + e*u1^-1*v1 * ( 2/3*G(1 - v1,u1) - 2/3*G(0,v1) + 2/3*G(1,v1) )

       + e*[1-u1-v1]^-1 * (  - 2*zeta3 - 1/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/
         3*G(1 - v1,u1)*Pi^2 + G( - v1,u1)*Pi^2 - 2*G( - v1,0,u1) + 2*G( - v1,
         0,0,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2 - 2*G(0,u1)*G(0,v1) - 
         2*G(0,u1)*G(1,0,v1) - 38/3*G(0,v1) + 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1
          - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G( - v1,u1) - 
         2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,0,u1)*G(0,
         v1) - 2*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1
         ) - 4*G(0,0,v1)*G(0,u1) + 4*G(0,0,0,v1) + 2*G(0,1,0,v1) - 1/3*G(1,v1)
         *Pi^2 + 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1) + 2*G(
         1,1,0,v1) )

       + e*[1-v1]^-1 * ( 6*G(0,v1) + 2*G(0,0,v1) )

       + e * (  - 4/3 + 4/3*Pi^2 - 2/3*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G(
          - v1,0,u1) - 2*G(0,1 - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1
         ) + 2/3*G(0,v1) + 4*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 4*
         G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1)
          - 2/3*G(1,v1) + 2*G(1,0,v1) )

       + e*v1 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 2/3*G(1,v1) )

       + e*u1*[1-u1-v1]^-2 * (  - 4*zeta3 - 13/9*Pi^2 - 4*G(1 - v1, - v1,0,u1)
          - 2/3*G(1 - v1,u1)*Pi^2 + 2*G( - v1,u1)*Pi^2 - 26/3*G( - v1,0,u1) + 
         4*G( - v1,0,0,u1) + 4*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 26/3*G(0,
         u1)*G(0,v1) - 4*G(0,u1)*G(1,0,v1) + 4/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1
          - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 26/3*G(0,v1)*G( - v1,u1)
          - 4*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(0, - v1,u1) + 4*G(0,0,u1)*G(
         0,v1) + 26/3*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - 
         v1,u1) - 8*G(0,0,v1)*G(0,u1) + 8*G(0,0,0,v1) + 4*G(0,1,0,v1) - 2/3*G(
         1,v1)*Pi^2 + 26/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,0,v1
         ) + 4*G(1,1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * ( 2*zeta3 + 7/3*Pi^2 + 2*G(1 - v1, - v1,0,u1) + 1/
         3*G(1 - v1,u1)*Pi^2 - G( - v1,u1)*Pi^2 + 2*G( - v1,0,u1) - 2*G( - v1,
         0,0,u1) - 2*G(0, - v1,0,u1) - 38/3*G(0,u1) - 1/3*G(0,u1)*Pi^2 - 2*G(0
         ,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) + 38/3*G(0,v1) - 2/3*G(0,v1)*Pi^2
          - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1
         )*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0, - v1,u1) + 4
         *G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) + 2*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1
         ,u1) - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,v1)
          - 2*G(0,1,0,v1) + 1/3*G(1,v1)*Pi^2 - 2*G(1,0,v1) - 2*G(1,0,v1)*G(1
          - v1,u1) - 4*G(1,0,0,v1) - 2*G(1,1,0,v1) )

       + e*u1*[u1+v1]^-1 * ( Pi^2 - 6*G(0,u1) - 2*G(0,u1)*G(0,v1) + 6*G(0,v1)
          + 2*G(0,0,u1) + 2*G(0,0,v1) )

       + e*u1 * (  - 8/9*Pi^2 - 2/3*G(1 - v1,u1) + 4/3*G(1 - v1,0,u1) - 4/3*G(
          - v1,0,u1) + 4/3*G(0,1 - v1,u1) + 2/3*G(0,u1) - 4/3*G(0,u1)*G(0,v1)
          + 4/3*G(0,u1)*G(1,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G( - 
         v1,u1) + 4/3*G(0,v1)*G(1,u1) + 4/3*G(0,0,v1) - 4/3*G(1,1 - v1,u1) - 4/
         3*G(1,u1)*G(1,v1) - 2/3*G(1,v1) - 4/3*G(1,0,v1) )

       + e*u1*v1 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/
         3*G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(
         0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 
         2/3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,
         v1) )

       + e*u1^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/3
         *G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(0
         ,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 2/
         3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,v1
         ) )

       + e^2*u1^-2 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1
         ,u1) - 16/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*
         G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 16/9*G(0,v1)*G(
         1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,
         1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(
         0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1 - v1,u1) + 1/
         3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,v1)*G(
         1,u1) )

       + e^2*u1^-2*v1 * (  - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,
         1 - v1,u1) + 16/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1)
          + 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 16/9*G(0
         ,v1)*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/
         3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 
         2/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1 - v1,u1) + 16/9*G(1,1 - v1,
         u1) - 1/3*G(1,u1)*Pi^2 + 16/9*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,
         1,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,
         1,v1)*G(1,u1) )

       + e^2*u1^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 22/9*G(1 - v1,u1)
          + 4/3*G(1 - v1,1,1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 26/9
         *G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G(0,
         1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 20/9*G(0,v1)*G(1,u1) - 4/3*
         G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G(1,u1) - 4/3*G(0,1,1 - v1,u1)
          + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1) - 4/
         3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,1 - v1,u1) - 20/9*G(1,1 - v1,u1)
          + 2/3*G(1,u1)*Pi^2 - 20/9*G(1,u1)*G(1,v1) - 22/9*G(1,v1) + 2/3*G(1,
         v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - v1,1,u1) + 4/3*G(1,v1)*G(1,1 - 
         v1,u1) - 2/3*G(1,0,v1) - 4/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,v1) + 4/3*
         G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 22/9*G(1 - 
         v1,u1) - 22/9*G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1) + 2/
         3*G(0,1,v1) + 22/9*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,0,v1)
          - 2/3*G(1,1,v1) )

       + e^2*[1-u1-v1]^-1 * (  - 2*zeta3 - 2/3*Pi^2 + 1/180*Pi^4 - 2*G(1 - v1,
         1 - v1, - v1,0,u1) - 1/3*G(1 - v1,1 - v1,u1)*Pi^2 + G(1 - v1, - v1,u1
         )*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) - 2*G(1 - 
         v1,u1)*zeta3 - 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0, - v1,0,u1) + 1/3
         *G(1 - v1,0,u1)*Pi^2 + G( - v1,u1)*Pi^2 - 4*G( - v1,0,u1) + 1/6*G( - 
         v1,0,u1)*Pi^2 + 2*G( - v1,0,0,u1) - 2*G( - v1,0,0,0,u1) + 2*G(0,1 - 
         v1, - v1,0,u1) + 1/3*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - v1,u1)*G(1,0,v1)
          - G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,0,u1) - 2*G(0, - v1,0,0,u1) + 2*
         G(0,u1)*zeta3 + 1/3*G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(
         0,v1)*Pi^2 + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) - 4*G(0,
         u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1,1,0,v1) - 274/9*G(0,v1) - 2*G(0,v1)*
         zeta3 + 3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 2*G(0,
         v1)*G(1 - v1,1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*
         G(1 - v1, - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*G(0,v1)*G(1
          - v1,0, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0
         ,u1) + 4*G(0,v1)*G( - v1,u1) - 1/6*G(0,v1)*G( - v1,u1)*Pi^2 - 2*G(0,
         v1)*G( - v1,0,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 2*G(0,v1)*G(0,1 - v1,
          - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) + 2*
         G(0,v1)*G(0, - v1,0,u1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0
         ,u1) - 1/3*G(0,0,u1)*Pi^2 + 2*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(0,0,
         v1) + 2*G(0,0,u1)*G(1,0,v1) - 26/3*G(0,0,v1) + 1/2*G(0,0,v1)*Pi^2 + 2
         *G(0,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1, - v1,u1) + 2*
         G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G(
          - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,v1)*G(0,1 - v1,u1) - 
         2*G(0,0,v1)*G(0, - v1,u1) - 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,u1)*G(0,
         v1) + 4*G(0,0,0,v1)*G(1 - v1,u1) + 2*G(0,0,0,v1)*G( - v1,u1) - 6*G(0,
         0,0,v1)*G(0,u1) + 6*G(0,0,0,0,v1) + 2*G(0,0,1,0,v1) - 1/3*G(0,1,v1)*
         Pi^2 + 2*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G(0
         ,u1) + 4*G(0,1,0,0,v1) + 2*G(0,1,1,0,v1) - 2*G(1,v1)*zeta3 - 1/3*G(1,
         v1)*Pi^2 - 1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,0,v1) - 1/2*G(1,0,v1
         )*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1,u1)
          - 2*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,0,v1) + 4*G(1,0,0,v1)*G(1 - 
         v1,u1) + 6*G(1,0,0,0,v1) + 2*G(1,0,1,0,v1) - 1/3*G(1,1,v1)*Pi^2 + 2*
         G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0,0,v1) + 2*G(1,1,
         1,0,v1) )

       + e^2*[1-v1]^-1 * ( 14*G(0,v1) - 7/6*G(0,v1)*Pi^2 + 6*G(0,0,v1) + 2*G(0
         ,0,0,v1) )

       + e^2 * (  - 44/9 + 2*zeta3 + 3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 2*G(1
          - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1,0,u1) - 10/9*G(1 - v1,u1) - 1/3
         *G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,u1) + 2*
         G(1 - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1) - G( - v1,u1)*Pi^2 + 4*G(
          - v1,0,u1) - 2*G( - v1,0,0,u1) + 2*G(0,1 - v1,1 - v1,u1) - 4*G(0,1
          - v1,u1) + 2*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - 
         v1,0,u1) - 1/3*G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,v1)
          - 4*G(0,u1)*G(1,0,v1) + 2*G(0,u1)*G(1,1,v1) + 10/9*G(0,v1) + 1/3*G(0
         ,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,
         u1) + 22/3*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1
         )*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) - 
         2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(1,1
          - v1,u1) - 8*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1) - 2*G(0,0,u1)*G(0,
         v1) + 2*G(0,0,u1)*G(1,v1) - 10/3*G(0,0,v1) + 6*G(0,0,v1)*G(1 - v1,u1)
          - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1
         ) - 4*G(0,0,0,v1) - 2/3*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 4*G(0,1,v1)
         *G(1,u1) + 2*G(0,1,0,v1) - 4*G(1,1 - v1,1 - v1,u1) + 8*G(1,1 - v1,u1)
          - 2*G(1,u1)*Pi^2 + 8*G(1,u1)*G(1,v1) - 10/9*G(1,v1) - 1/3*G(1,v1)*
         Pi^2 + 2/3*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1
         )*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - v1,u1) + 10/3*G(1,0,v1) - 2*G(1,
         0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1,u1) + 4*G(1,0,0,v1) + 2/3*G(1,1,
         v1) - 4*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,v1) )

       + e^2*v1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 22/9*G(1 - v1,u1) + 
         22/9*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1) - 2/3*G(0,1,
         v1) - 22/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1) + 2/3*
         G(1,1,v1) )

       + e^2*u1*[1-u1-v1]^-2 * (  - 26/3*zeta3 - 80/27*Pi^2 + 1/90*Pi^4 - 4*G(
         1 - v1,1 - v1, - v1,0,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - v1
         , - v1,u1)*Pi^2 - 26/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - v1,0,0,u1
         ) - 4*G(1 - v1,u1)*zeta3 - 13/9*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0, - 
         v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 + 13/3*G( - v1,u1)*Pi^2 - 160/9*G(
          - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 26/3*G( - v1,0,0,u1) - 4*G( - 
         v1,0,0,0,u1) + 4*G(0,1 - v1, - v1,0,u1) + 2/3*G(0,1 - v1,u1)*Pi^2 - 4
         *G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0, - v1,u1)*Pi^2 + 26/3*G(0, - v1,0,
         u1) - 4*G(0, - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 13/9*G(0,u1)*Pi^2 - 160/
         9*G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*Pi^2
          - 26/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1,1,0
         ,v1) - 4*G(0,v1)*zeta3 + 26/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - 
         v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 26/3*G(0,v1)*G(1 - 
         v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(0,v1)*G(1 - v1,
         u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 26/3*G(0,v1)*G(1 - v1,0,
         u1) + 4*G(0,v1)*G(1 - v1,0,0,u1) + 160/9*G(0,v1)*G( - v1,u1) - 1/3*G(
         0,v1)*G( - v1,u1)*Pi^2 - 26/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G( - 
         v1,0,0,u1) - 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,
         u1) - 26/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,
         0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 26/3
         *G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(1,0,v1) + 
         160/9*G(0,0,v1) + G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 
         4*G(0,0,v1)*G(1 - v1, - v1,u1) + 26/3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,
         0,v1)*G(1 - v1,0,u1) + 26/3*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - 
         v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0, - v1,u1) - 
         52/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,u1)*G(0,v1) + 52/3*G(0,0,0,v1) + 8
         *G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*G( - v1,u1) - 12*G(0,0,0,v1
         )*G(0,u1) + 12*G(0,0,0,0,v1) + 4*G(0,0,1,0,v1) - 2/3*G(0,1,v1)*Pi^2
          + 26/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G(0,
         u1) + 8*G(0,1,0,0,v1) + 4*G(0,1,1,0,v1) - 4*G(1,v1)*zeta3 - 13/9*G(1,
         v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 160/9*G(1,0,v1) - G(1,0,v1
         )*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 26/3*G(1,0,v1)*G(1 - v1,u1
         ) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 52/3*G(1,0,0,v1) + 8*G(1,0,0,v1)*G(1
          - v1,u1) + 12*G(1,0,0,0,v1) + 4*G(1,0,1,0,v1) - 2/3*G(1,1,v1)*Pi^2
          + 26/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,0,0,v1) + 
         4*G(1,1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * ( 2*zeta3 + 7*Pi^2 - 1/180*Pi^4 + 2*G(1 - v1,1
          - v1, - v1,0,u1) + 1/3*G(1 - v1,1 - v1,u1)*Pi^2 - G(1 - v1, - v1,u1)
         *Pi^2 + 2*G(1 - v1, - v1,0,u1) - 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - 
         v1,u1)*zeta3 + 1/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0, - v1,0,u1) - 1/3
         *G(1 - v1,0,u1)*Pi^2 - G( - v1,u1)*Pi^2 + 4*G( - v1,0,u1) - 1/6*G( - 
         v1,0,u1)*Pi^2 - 2*G( - v1,0,0,u1) + 2*G( - v1,0,0,0,u1) - 2*G(0,1 - 
         v1, - v1,0,u1) - 1/3*G(0,1 - v1,u1)*Pi^2 + 2*G(0,1 - v1,u1)*G(1,0,v1)
          + G(0, - v1,u1)*Pi^2 - 2*G(0, - v1,0,u1) + 2*G(0, - v1,0,0,u1) - 274/
         9*G(0,u1) - 2*G(0,u1)*zeta3 - 26/3*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(0,
         v1)*Pi^2 - 1/3*G(0,u1)*G(1,v1)*Pi^2 + 2*G(0,u1)*G(1,0,v1) + 4*G(0,u1)
         *G(1,0,0,v1) + 2*G(0,u1)*G(1,1,0,v1) + 274/9*G(0,v1) + 2*G(0,v1)*
         zeta3 - G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 2*G(0,v1
         )*G(1 - v1,1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(
         1 - v1, - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 2*G(0,v1)*G(1 - 
         v1,0, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,0,0,u1
         ) - 4*G(0,v1)*G( - v1,u1) + 1/6*G(0,v1)*G( - v1,u1)*Pi^2 + 2*G(0,v1)*
         G( - v1,0,u1) - 2*G(0,v1)*G( - v1,0,0,u1) + 2*G(0,v1)*G(0,1 - v1, - 
         v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1) + 2*G(0,v1)*G(0, - v1,u1) - 2*G(0
         ,v1)*G(0, - v1,0,u1) - 2*G(0,0, - v1,u1)*G(0,v1) + 2*G(0,0, - v1,0,u1
         ) + 38/3*G(0,0,u1) + 1/3*G(0,0,u1)*Pi^2 + 2*G(0,0,u1)*G(0,v1) - 4*G(0
         ,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(1,0,v1) + 26/3*G(0,0,v1) - 1/2*G(0,0
         ,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,0,v1)*G(1 - v1,
          - v1,u1) - 2*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G(1 - v1,0,u1) - 2
         *G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) + 2*G(0,0,v1)*G(0,
         1 - v1,u1) + 2*G(0,0,v1)*G(0, - v1,u1) - 4*G(0,0,0,u1) + 2*G(0,0,0,u1
         )*G(0,v1) - 4*G(0,0,0,v1)*G(1 - v1,u1) - 2*G(0,0,0,v1)*G( - v1,u1) + 
         6*G(0,0,0,v1)*G(0,u1) - 6*G(0,0,0,0,v1) - 2*G(0,0,1,0,v1) + 1/3*G(0,1
         ,v1)*Pi^2 - 2*G(0,1,0,v1) - 2*G(0,1,0,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1
         )*G(0,u1) - 4*G(0,1,0,0,v1) - 2*G(0,1,1,0,v1) + 2*G(1,v1)*zeta3 + 1/3
         *G(1,v1)*Pi^2 + 1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,0,v1) + 1/2*G(1
         ,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,
         u1) + 2*G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1
          - v1,u1) - 6*G(1,0,0,0,v1) - 2*G(1,0,1,0,v1) + 1/3*G(1,1,v1)*Pi^2 - 
         2*G(1,1,0,v1) - 2*G(1,1,0,v1)*G(1 - v1,u1) - 4*G(1,1,0,0,v1) - 2*G(1,
         1,1,0,v1) )

       + e^2*u1*[u1+v1]^-1 * ( 3*Pi^2 - 14*G(0,u1) + 1/6*G(0,u1)*Pi^2 - 6*G(0,
         u1)*G(0,v1) + 14*G(0,v1) - 1/6*G(0,v1)*Pi^2 + 6*G(0,0,u1) + 2*G(0,0,
         u1)*G(0,v1) + 6*G(0,0,v1) - 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,u1) + 2*
         G(0,0,0,v1) )

       + e^2*u1 * (  - 4/3*zeta3 - 40/27*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 4/3*
         G(1 - v1,1 - v1,0,u1) + 4/3*G(1 - v1, - v1,0,u1) - 22/9*G(1 - v1,u1)
          + 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) + 20/9*G(1 - v1,
         0,u1) - 4/3*G(1 - v1,0,0,u1) + 4/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - 
         v1,u1)*Pi^2 - 20/9*G( - v1,0,u1) + 4/3*G( - v1,0,0,u1) - 4/3*G(0,1 - 
         v1,1 - v1,u1) + 20/9*G(0,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(1,v1) - 4/
         3*G(0,1 - v1,0,u1) + 4/3*G(0, - v1,0,u1) + 22/9*G(0,u1) + 2/9*G(0,u1)
         *Pi^2 - 14/9*G(0,u1)*G(0,v1) + 20/9*G(0,u1)*G(1,v1) + 8/3*G(0,u1)*G(1
         ,0,v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/9*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1
          - v1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1, - v1,u1) - 26/9*G(0,v1)*G(1
          - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1)
          + 20/9*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)
         *G(0,1 - v1,u1) - 4/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,
         u1) + 20/9*G(0,v1)*G(1,u1) - 4/3*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1) + 4/
         3*G(0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,v1) + 20/9*G(0,0,v1) - 8/3*G(
         0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G( - v1,u1) - 8/3*G(0,0,v1)*G(0,
         u1) + 4/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,0,v1) + 4/3*G(0,1,1 - v1,u1)
          - 4/3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1) + 4/
         3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 4/3*
         G(1,1 - v1,1 - v1,u1) - 20/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 20/9
         *G(1,u1)*G(1,v1) - 22/9*G(1,v1) + 2/9*G(1,v1)*Pi^2 + 2/3*G(1,v1)*G(1
          - v1,u1) - 4/3*G(1,v1)*G(1 - v1,0,u1) + 4/3*G(1,v1)*G(1 - v1,1,u1)
          + 4/3*G(1,v1)*G(1,1 - v1,u1) - 26/9*G(1,0,v1) + 4/3*G(1,0,v1)*G(1 - 
         v1,u1) - 4/3*G(1,0,v1)*G(1,u1) - 8/3*G(1,0,0,v1) + 2/3*G(1,1,v1) + 4/
         3*G(1,1,v1)*G(1,u1) + 4/3*G(1,1,0,v1) )

       + e^2*u1*v1 * (  - 2/3*zeta3 - 32/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1)
          + 2/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,
         1 - v1,u1) + 16/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - 
         v1,1,1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 16/9*G( - v1,0,u1) + 2/3*G(
          - v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 16/9*G(0,1 - v1,u1) - 2/3
         *G(0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1)
          + 1/9*G(0,u1)*Pi^2 - 16/9*G(0,u1)*G(0,v1) + 16/9*G(0,u1)*G(1,v1) + 4/
         3*G(0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*
         G(0,v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 16/9*
         G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1
          - v1,1,u1) + 16/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 
         4/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*
         G(1,1 - v1,u1) + 16/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(
         0,0,u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 16/9*G(0,0,v1) - 4/3*G(0,0,
         v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1)
          + 2/3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/
         3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1)
          - 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1
         ) - 16/9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 1/
         9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,
         u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) - 16/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1
          - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*
         G(1,u1) + 2/3*G(1,1,0,v1) )

       + e^2*u1^2 * (  - 2/3*zeta3 - 32/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1) + 
         2/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1
          - v1,u1) + 16/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1
         ,1,1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 16/9*G( - v1,0,u1) + 2/3*G( - 
         v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 16/9*G(0,1 - v1,u1) - 2/3*G(
         0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) + 1/
         9*G(0,u1)*Pi^2 - 16/9*G(0,u1)*G(0,v1) + 16/9*G(0,u1)*G(1,v1) + 4/3*G(
         0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*G(0,
         v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 16/9*G(0,
         v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,
         1,u1) + 16/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(
         0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,1
          - v1,u1) + 16/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,
         u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 16/9*G(0,0,v1) - 4/3*G(0,0,v1)*
         G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 2/
         3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(
         0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1) - 2/3
         *G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/
         9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 1/9*G(1,
         v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 16/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,
         u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*G(1,u1)
          + 2/3*G(1,1,0,v1) )

       + i_*[1-u1-v1]^-1 * (  - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*u1*[1-u1-v1]^-2 * (  - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi )

       + i_*u1*[1-u1-v1]^-1 * (  - 4*Pi + 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi )

       + i_*u1*[u1+v1]^-1 * (  - 2*Pi )

       + i_*e*u1^-2 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1 * ( 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * (  - 2/3*Pi - 4/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * ( 2/3*Pi )

       + i_*e*[1-u1-v1]^-1 * (  - 2*G(1 - v1, - v1,u1)*Pi - 2*G( - v1,u1)*Pi
          + 2*G(0, - v1,u1)*Pi - 6*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*
         G(0,0,v1)*Pi )

       + i_*e*[1-v1]^-1 * ( 2*G(0,v1)*Pi )

       + i_*e * (  - 2/3*Pi - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)
         *Pi + 2*G(0,v1)*Pi + 4*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*e*v1 * (  - 2/3*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 4*G(1 - v1, - v1,u1)*Pi - 26/3*G( - v1,u1
         )*Pi + 4*G(0, - v1,u1)*Pi - 26/3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*
         Pi - 4*G(0,0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * (  - 38/3*Pi + 2*G(1 - v1, - v1,u1)*Pi + 2*G(
          - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 2*G(0,v1)*Pi + 2*G(0,v1)*G(1 - v1
         ,u1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e*u1*[u1+v1]^-1 * (  - 6*Pi )

       + i_*e*u1 * ( 4/3*G(1 - v1,u1)*Pi - 4/3*G( - v1,u1)*Pi + 4/3*G(0,u1)*Pi
          - 4/3*G(0,v1)*Pi - 4/3*G(1,u1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*e*u1*v1 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)
         *Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e*u1^2 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)*
         Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e^2*u1^-2 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi
          - 2/3*G(0,1,u1)*Pi - 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 2/3*G(0,1,u1)*Pi + 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1 * (  - 22/9*Pi + 4/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*Pi
          - 4/3*G(0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,1,u1)*Pi - 20/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * ( 22/9*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 2*G(1 - v1,1 - v1, - v1,u1)*Pi - 2*G(1 - 
         v1, - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 1/2*
         G( - v1,u1)*Pi^3 + 2*G(0,1 - v1, - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 
         50/3*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 2*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi
          - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,0,
          - v1,u1)*Pi - 6*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0
         ,0,v1)*Pi )

       + i_*e^2*[1-v1]^-1 * ( 6*G(0,v1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e^2 * (  - 22/9*Pi + 1/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 4*G(1
          - v1,1,u1)*Pi + 4*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1
         ,u1)*Pi - 4*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi
          + 4*G(0,v1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,v1)*Pi - 2*G(0,1,v1)*Pi + 
         8*G(1,u1)*Pi - 4*G(1,v1)*Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,0,v1)
         *Pi + 2*G(1,1,v1)*Pi )

       + i_*e^2*v1 * (  - 22/9*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 26/3*
         G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 160/9*G( - v1,u1)
         *Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1, - v1,u1)*Pi + 26/3*G(0, - v1,
         u1)*Pi - 160/9*G(0,v1)*Pi + G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,
         u1)*Pi - 26/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 4*G(0,0, - v1,u1)*Pi - 26/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1
         )*Pi - 4*G(0,0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * (  - 274/9*Pi + Pi^3 + 2*G(1 - v1,1 - v1, - 
         v1,u1)*Pi + 2*G(1 - v1, - v1,u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi + 4*
         G( - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi^3 - 2*G(0,1 - v1, - v1,u1)*Pi - 2
         *G(0, - v1,u1)*Pi + 4*G(0,v1)*Pi - 1/2*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1
          - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(0,1 - 
         v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*G(0,0,v1)*G(1
          - v1,u1)*Pi + 2*G(0,0,0,v1)*Pi )

       + i_*e^2*u1*[u1+v1]^-1 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*u1 * (  - 2/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 4/3*G(1 - v1
         , - v1,u1)*Pi + 20/9*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 4/3*G(
         1 - v1,1,u1)*Pi - 20/9*G( - v1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi + 4/3*
         G(0, - v1,u1)*Pi + 20/9*G(0,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*G(0
         ,u1)*G(1,v1)*Pi - 20/9*G(0,v1)*Pi + 4/3*G(0,v1)*G(1 - v1,u1)*Pi - 4/3
         *G(0,0,u1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,u1)*Pi + 4/3*G(0,1,v1)*
         Pi - 20/9*G(1,u1)*Pi + 20/9*G(1,v1)*Pi - 4/3*G(1,v1)*G(1 - v1,u1)*Pi
          + 4/3*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*e^2*u1*v1 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1
          - v1, - v1,u1)*Pi + 16/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/
         3*G(1 - v1,1,u1)*Pi - 16/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/
         3*G(0, - v1,u1)*Pi + 16/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*
         G(0,u1)*G(1,v1)*Pi - 16/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 
         2/3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1
         )*Pi - 16/9*G(1,u1)*Pi + 16/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*
         Pi + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1, - v1,u1)*Pi + 16/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*
         G(1 - v1,1,u1)*Pi - 16/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3
         *G(0, - v1,u1)*Pi + 16/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi - 16/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/
         3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1)*
         Pi - 16/9*G(1,u1)*Pi + 16/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi
          + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi ) ;
g [alpha2_1L] =  + [1-u1-v1]^-1 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) - 2*G(0,u1)*
         G(0,v1) - 2*G(0,v1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(1,0,
         v1) )

       + u1*[1-u1-v1]^-2 * (  - 2/3*Pi^2 - 4*G( - v1,0,u1) - 4*G(0,u1)*G(0,v1)
          - 4*G(0,v1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,0,v1) + 4*G(1,0,v1) )

       + u1*[1-u1-v1]^-1 * (  - 2 - 4*G(0,u1) + 4*G(0,v1) )

       + u1*[u1+v1]^-1 * (  - 2 - 4*G(0,u1) + 4*G(0,v1) )

       + u1^2*[1-u1-v1]^-3 * (  - 2/3*Pi^2 - 4*G( - v1,0,u1) - 4*G(0,u1)*G(0,
         v1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,0,v1) + 4*G(1,0,v1) )

       + u1^2*[1-u1-v1]^-2 * (  - 4*G(0,u1) + 4*G(0,v1) )

       + u1^2*[1-u1-v1]^-1 * (  - 2*G(0,u1) + 2*G(0,v1) )

       + u1^2*[u1+v1]^-2 * ( 2*G(0,u1) - 2*G(0,v1) )

       + u1^2*[u1+v1]^-1 * (  - 2*G(0,u1) + 2*G(0,v1) )

       + e*u1^-2 * ( 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2/3*G(1,
         1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/
         3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1 * ( 2/3*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1
         ,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2/3*G(1,v1) )

       + e*u1^-1*v1 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 2/3*G(1,v1) )

       + e*[1-u1-v1]^-1 * (  - 2*zeta3 - 1/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/
         3*G(1 - v1,u1)*Pi^2 + G( - v1,u1)*Pi^2 - 2*G( - v1,0,u1) + 2*G( - v1,
         0,0,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2 - 2*G(0,u1)*G(0,v1) - 
         2*G(0,u1)*G(1,0,v1) - 20/3*G(0,v1) + 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1
          - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G( - v1,u1) - 
         2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,0,u1)*G(0,
         v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1
         )*G(0,u1) + 4*G(0,0,0,v1) + 2*G(0,1,0,v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,
         0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1) + 2*G(1,1,0,v1) )

       + e * (  - 2/3 + 4/3*Pi^2 - 2/3*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G(
          - v1,0,u1) - 2*G(0,1 - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1
         ) + 2/3*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*
         G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1)
          - 2/3*G(1,v1) + 2*G(1,0,v1) )

       + e*v1 * (  - 4/3*G(1 - v1,u1) + 4/3*G(0,v1) - 4/3*G(1,v1) )

       + e*u1*[1-u1-v1]^-2 * (  - 4*zeta3 - 11/9*Pi^2 - 4*G(1 - v1, - v1,0,u1)
          - 2/3*G(1 - v1,u1)*Pi^2 + 2*G( - v1,u1)*Pi^2 - 22/3*G( - v1,0,u1) + 
         4*G( - v1,0,0,u1) + 4*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 22/3*G(0,
         u1)*G(0,v1) - 4*G(0,u1)*G(1,0,v1) - 34/3*G(0,v1) + 4/3*G(0,v1)*Pi^2
          + 4*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 22/3*G(0
         ,v1)*G( - v1,u1) - 4*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(0, - v1,u1)
          + 4*G(0,0,u1)*G(0,v1) + 10/3*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) + 
         4*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1)*G(0,u1) + 8*G(0,0,0,v1) + 4*G(0
         ,1,0,v1) - 2/3*G(1,v1)*Pi^2 + 22/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,
         u1) + 8*G(1,0,0,v1) + 4*G(1,1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * (  - 20/3 + 2*Pi^2 - 34/3*G(0,u1) - 4*G(0,u1)*G(0
         ,v1) + 34/3*G(0,v1) + 4*G(0,0,u1) + 4*G(0,0,v1) )

       + e*u1*[u1+v1]^-1 * (  - 6 + 2*Pi^2 - 10*G(0,u1) - 4*G(0,u1)*G(0,v1) + 
         10*G(0,v1) + 4*G(0,0,u1) + 4*G(0,0,v1) )

       + e*u1 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/3*
         G(0,1 - v1,u1) + 4/3*G(0,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,
         v1) - 4/3*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1
         ) + 2/3*G(0,v1)*G(1,u1) + 2/3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(
         1,u1)*G(1,v1) - 2/3*G(1,0,v1) )

       + e*u1*v1 * (  - 8/9*Pi^2 + 4/3*G(1 - v1,0,u1) - 4/3*G( - v1,0,u1) + 4/
         3*G(0,1 - v1,u1) - 4/3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,v1) - 4/3*G(
         0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G(1,u1) + 
         4/3*G(0,0,v1) - 4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) - 4/3*G(1,0,
         v1) )

       + e*u1^2*[1-u1-v1]^-3 * (  - 4*zeta3 - 11/9*Pi^2 - 4*G(1 - v1, - v1,0,
         u1) - 2/3*G(1 - v1,u1)*Pi^2 + 2*G( - v1,u1)*Pi^2 - 22/3*G( - v1,0,u1)
          + 4*G( - v1,0,0,u1) + 4*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 22/3*G(
         0,u1)*G(0,v1) - 4*G(0,u1)*G(1,0,v1) + 4/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(
         1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 22/3*G(0,v1)*G( - v1,u1
         ) - 4*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(0, - v1,u1) + 4*G(0,0,u1)*
         G(0,v1) + 22/3*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G(
          - v1,u1) - 8*G(0,0,v1)*G(0,u1) + 8*G(0,0,0,v1) + 4*G(0,1,0,v1) - 2/3
         *G(1,v1)*Pi^2 + 22/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,0
         ,v1) + 4*G(1,1,0,v1) )

       + e*u1^2*[1-u1-v1]^-2 * ( 2*Pi^2 - 34/3*G(0,u1) - 4*G(0,u1)*G(0,v1) + 
         34/3*G(0,v1) + 4*G(0,0,u1) + 4*G(0,0,v1) )

       + e*u1^2*[1-u1-v1]^-1 * ( Pi^2 - 14/3*G(0,u1) - 2*G(0,u1)*G(0,v1) + 14/
         3*G(0,v1) + 2*G(0,0,u1) + 2*G(0,0,v1) )

       + e*u1^2*[u1+v1]^-2 * (  - Pi^2 + 6*G(0,u1) + 2*G(0,u1)*G(0,v1) - 6*G(0
         ,v1) - 2*G(0,0,u1) - 2*G(0,0,v1) )

       + e*u1^2*[u1+v1]^-1 * ( Pi^2 - 6*G(0,u1) - 2*G(0,u1)*G(0,v1) + 6*G(0,v1
         ) + 2*G(0,0,u1) + 2*G(0,0,v1) )

       + e^2*u1^-2 * (  - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 10/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 
         2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 10/9*G(0,v1
         )*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/3*
         G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/
         3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1 - v1,u1) + 10/9*G(1,1 - v1,u1)
          - 1/3*G(1,u1)*Pi^2 + 10/9*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,
         u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-2*v1 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) - 10/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 
         2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 10/9*G(0,v1
         )*G(1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*
         G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/
         3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/9*G(1,1 - v1,u1)
          + 1/3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,
         u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 16/9*G(1 - v1,
         u1) + 2*G(1 - v1,1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 10/3*
         G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(0,1 - 
         v1,u1) - 2*G(0,v1)*G(1,1 - v1,u1) + 4*G(0,v1)*G(1,u1) - 2*G(0,0,v1)*
         G(1 - v1,u1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)
         *G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1) - 2*G(0,1,v1)*G(1,u1)
          + 2*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,u1) + G(1,u1)*Pi^2 - 4*G(1,
         u1)*G(1,v1) + 16/9*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1
          - v1,1,u1) + 2*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1) - 2*G(1,0,v1)*
         G(1,u1) - 2/3*G(1,1,v1) + 2*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 16/9*G(1 - v1,
         u1) + 16/9*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1) - 2/3*
         G(0,1,v1) - 16/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1)
          + 2/3*G(1,1,v1) )

       + e^2*[1-u1-v1]^-1 * (  - 2*zeta3 - 2/3*Pi^2 + 1/180*Pi^4 - 2*G(1 - v1,
         1 - v1, - v1,0,u1) - 1/3*G(1 - v1,1 - v1,u1)*Pi^2 + G(1 - v1, - v1,u1
         )*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) - 2*G(1 - 
         v1,u1)*zeta3 - 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0, - v1,0,u1) + 1/3
         *G(1 - v1,0,u1)*Pi^2 + G( - v1,u1)*Pi^2 - 4*G( - v1,0,u1) + 1/6*G( - 
         v1,0,u1)*Pi^2 + 2*G( - v1,0,0,u1) - 2*G( - v1,0,0,0,u1) + 2*G(0,1 - 
         v1, - v1,0,u1) + 1/3*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - v1,u1)*G(1,0,v1)
          - G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,0,u1) - 2*G(0, - v1,0,0,u1) + 2*
         G(0,u1)*zeta3 + 1/3*G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(
         0,v1)*Pi^2 + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) - 4*G(0,
         u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1,1,0,v1) - 148/9*G(0,v1) - 2*G(0,v1)*
         zeta3 + 11/6*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 2*
         G(0,v1)*G(1 - v1,1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,
         v1)*G(1 - v1, - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*G(0,v1)*
         G(1 - v1,0, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,
         0,0,u1) + 4*G(0,v1)*G( - v1,u1) - 1/6*G(0,v1)*G( - v1,u1)*Pi^2 - 2*G(
         0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 2*G(0,v1)*G(0,1 - 
         v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1)
          + 2*G(0,v1)*G(0, - v1,0,u1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0,
          - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 2*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*
         G(0,0,v1) + 2*G(0,0,u1)*G(1,0,v1) - 8/3*G(0,0,v1) + 1/2*G(0,0,v1)*
         Pi^2 + 2*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1, - v1,
         u1) + 2*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0
         ,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,v1)*G(0,1 - v1
         ,u1) - 2*G(0,0,v1)*G(0, - v1,u1) - 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,u1
         )*G(0,v1) + 2*G(0,0,0,v1) + 4*G(0,0,0,v1)*G(1 - v1,u1) + 2*G(0,0,0,v1
         )*G( - v1,u1) - 6*G(0,0,0,v1)*G(0,u1) + 6*G(0,0,0,0,v1) + 2*G(0,0,1,0
         ,v1) - 1/3*G(0,1,v1)*Pi^2 + 2*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1,u1
         ) - 2*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,0,v1) + 2*G(0,1,1,0,v1) - 2*G(1
         ,v1)*zeta3 - 1/3*G(1,v1)*Pi^2 - 1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 4*G(1
         ,0,v1) - 1/2*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1
         ,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,0,v1) + 4*
         G(1,0,0,v1)*G(1 - v1,u1) + 6*G(1,0,0,0,v1) + 2*G(1,0,1,0,v1) - 1/3*G(
         1,1,v1)*Pi^2 + 2*G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0
         ,0,v1) + 2*G(1,1,1,0,v1) )

       + e^2 * (  - 22/9 + 2*zeta3 + 3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 2*G(1
          - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1,0,u1) - 16/9*G(1 - v1,u1) - 1/3
         *G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,u1) + 2*
         G(1 - v1,0,0,u1) - 2*G(1 - v1,1,1 - v1,u1) - G( - v1,u1)*Pi^2 + 4*G(
          - v1,0,u1) - 2*G( - v1,0,0,u1) + 2*G(0,1 - v1,1 - v1,u1) - 4*G(0,1
          - v1,u1) + 2*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - 
         v1,0,u1) - 1/3*G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,v1)
          - 4*G(0,u1)*G(1,0,v1) + 2*G(0,u1)*G(1,1,v1) + 16/9*G(0,v1) + 1/3*G(0
         ,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,
         u1) + 10/3*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1
         )*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) - 
         4*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,1
          - v1,u1) - 4*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1) - 2*G(0,0,u1)*G(0,
         v1) + 2*G(0,0,u1)*G(1,v1) - 10/3*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1)
          - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1
         ) - 4*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,
         1,u1)*G(1,v1) - 2/3*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1
         ,u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,u1) - 
         G(1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) - 16/9*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 
         2/3*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1
          - v1,1,u1) - 2*G(1,v1)*G(1,1 - v1,u1) + 10/3*G(1,0,v1) - 2*G(1,0,v1)
         *G(1 - v1,u1) + 2*G(1,0,v1)*G(1,u1) + 4*G(1,0,0,v1) + 2/3*G(1,1,v1)
          - 2*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,v1) )

       + e^2*v1 * ( 2/3*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) - 38/9*G(1 - v1,u1) + 
         38/9*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1) - 4/3*G(0,1,
         v1) - 38/9*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,0,v1) + 4/3*
         G(1,1,v1) )

       + e^2*u1*[1-u1-v1]^-2 * (  - 22/3*zeta3 - 67/27*Pi^2 + 1/90*Pi^4 - 4*G(
         1 - v1,1 - v1, - v1,0,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - v1
         , - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - v1,0,0,u1
         ) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0, - 
         v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 + 11/3*G( - v1,u1)*Pi^2 - 134/9*G(
          - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 22/3*G( - v1,0,0,u1) - 4*G( - 
         v1,0,0,0,u1) + 4*G(0,1 - v1, - v1,0,u1) + 2/3*G(0,1 - v1,u1)*Pi^2 - 4
         *G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0, - v1,u1)*Pi^2 + 22/3*G(0, - v1,0,
         u1) - 4*G(0, - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 11/9*G(0,u1)*Pi^2 - 134/
         9*G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*Pi^2
          - 22/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1,1,0
         ,v1) - 236/9*G(0,v1) - 4*G(0,v1)*zeta3 + 43/9*G(0,v1)*Pi^2 + 4*G(0,v1
         )*G(1 - v1,1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 22/3*
         G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(0
         ,v1)*G(1 - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 22/3*G(0,v1
         )*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,0,0,u1) + 134/9*G(0,v1)*G( - v1
         ,u1) - 1/3*G(0,v1)*G( - v1,u1)*Pi^2 - 22/3*G(0,v1)*G( - v1,0,u1) + 4*
         G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*
         G(0,1 - v1,0,u1) - 22/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0
         ,u1) + 4*G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1
         )*Pi^2 + 22/3*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)
         *G(1,0,v1) + 32/9*G(0,0,v1) + G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1
          - v1,u1) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,0,v1)*G(1 - v1,
         u1) - 8*G(0,0,v1)*G(1 - v1,0,u1) + 22/3*G(0,0,v1)*G( - v1,u1) - 4*G(0
         ,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0,
          - v1,u1) - 44/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,u1)*G(0,v1) + 32/3*G(0
         ,0,0,v1) + 8*G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*G( - v1,u1) - 
         12*G(0,0,0,v1)*G(0,u1) + 12*G(0,0,0,0,v1) + 4*G(0,0,1,0,v1) - 2/3*G(0
         ,1,v1)*Pi^2 + 22/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1
         ,0,v1)*G(0,u1) + 8*G(0,1,0,0,v1) + 4*G(0,1,1,0,v1) - 4*G(1,v1)*zeta3
          - 11/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 134/9*G(1,0,v1
         ) - G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 22/3*G(1,0,v1)
         *G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 44/3*G(1,0,0,v1) + 8*G(1
         ,0,0,v1)*G(1 - v1,u1) + 12*G(1,0,0,0,v1) + 4*G(1,0,1,0,v1) - 2/3*G(1,
         1,v1)*Pi^2 + 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,
         0,0,v1) + 4*G(1,1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * (  - 148/9 + 41/6*Pi^2 - 236/9*G(0,u1) + 1/3*G(
         0,u1)*Pi^2 - 34/3*G(0,u1)*G(0,v1) + 236/9*G(0,v1) - 1/3*G(0,v1)*Pi^2
          + 34/3*G(0,0,u1) + 4*G(0,0,u1)*G(0,v1) + 34/3*G(0,0,v1) - 4*G(0,0,v1
         )*G(0,u1) - 4*G(0,0,0,u1) + 4*G(0,0,0,v1) )

       + e^2*u1*[u1+v1]^-1 * (  - 14 + 37/6*Pi^2 - 22*G(0,u1) + 1/3*G(0,u1)*
         Pi^2 - 10*G(0,u1)*G(0,v1) + 22*G(0,v1) - 1/3*G(0,v1)*Pi^2 + 10*G(0,0,
         u1) + 4*G(0,0,u1)*G(0,v1) + 10*G(0,0,v1) - 4*G(0,0,v1)*G(0,u1) - 4*G(
         0,0,0,u1) + 4*G(0,0,0,v1) )

       + e^2*u1 * (  - 2/3*zeta3 - 38/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1) + 2/
         3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1 - 
         v1,u1) + 10/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1,1,
         1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,0,u1) + 2/3*G( - v1,
         0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 10/9*G(0,1 - v1,u1) - 2/3*G(0,1
          - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) + 38/9
         *G(0,u1) + 1/9*G(0,u1)*Pi^2 + 2/9*G(0,u1)*G(0,v1) + 10/9*G(0,u1)*G(1,
         v1) + 4/3*G(0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 38/9*G(0,v1) - 
         1/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1
          - v1, - v1,u1) - 10/9*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,
         u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) + 10/9*G(0,v1)*G( - v1,u1) - 2/3*G(0
         ,v1)*G( - v1,0,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - 
         v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 10/9*G(0,v1)*G(1,u1) - 2/3*G(0,
         0,1 - v1,u1) - 4/3*G(0,0,u1) + 2/3*G(0,0,u1)*G(0,v1) - 2/3*G(0,0,u1)*
         G(1,v1) - 2/9*G(0,0,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*
         G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 4/3*G(0
         ,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,
         u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0
         ,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/9*G(1,1 - v1,u1) + 1/3*G(1,
         u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1
          - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*G(1,1 - v1,u1)
          - 10/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1
         ) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*G(1,u1) + 2/3*G(1,1,0,v1) )

       + e^2*u1*v1 * (  - 4/3*zeta3 - 52/27*Pi^2 - 4/3*G(1 - v1,1 - v1,0,u1)
          + 4/3*G(1 - v1, - v1,0,u1) + 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,
         1 - v1,u1) + 26/9*G(1 - v1,0,u1) - 4/3*G(1 - v1,0,0,u1) + 4/3*G(1 - 
         v1,1,1 - v1,u1) + 2/3*G( - v1,u1)*Pi^2 - 26/9*G( - v1,0,u1) + 4/3*G(
          - v1,0,0,u1) - 4/3*G(0,1 - v1,1 - v1,u1) + 26/9*G(0,1 - v1,u1) - 4/3
         *G(0,1 - v1,u1)*G(1,v1) - 4/3*G(0,1 - v1,0,u1) + 4/3*G(0, - v1,0,u1)
          + 2/9*G(0,u1)*Pi^2 - 26/9*G(0,u1)*G(0,v1) + 26/9*G(0,u1)*G(1,v1) + 8/
         3*G(0,u1)*G(1,0,v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/9*G(0,v1)*Pi^2 + 4/3*
         G(0,v1)*G(1 - v1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1, - v1,u1) - 26/9*
         G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G(1
          - v1,1,u1) + 26/9*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 
         8/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*
         G(1,1 - v1,u1) + 26/9*G(0,v1)*G(1,u1) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(
         0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,v1) + 26/9*G(0,0,v1) - 8/3*G(0,0,
         v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G( - v1,u1) - 8/3*G(0,0,v1)*G(0,u1)
          + 4/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,0,v1) + 4/3*G(0,1,1 - v1,u1) - 4/
         3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) + 4/3*G(0,1,v1)*G(0,u1)
          - 4/3*G(0,1,v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 4/3*G(1,1 - v1,1 - v1,u1
         ) - 26/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)*G(1,v1) + 2/
         9*G(1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 26/9*G(1,0,v1) + 4/3*G(1,0,v1)*G(1
          - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) - 8/3*G(1,0,0,v1) + 4/3*G(1,1,v1)*
         G(1,u1) + 4/3*G(1,1,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-3 * (  - 22/3*zeta3 - 67/27*Pi^2 + 1/90*Pi^4 - 4*
         G(1 - v1,1 - v1, - v1,0,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - 
         v1, - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - v1,0,0,
         u1) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,
          - v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 + 11/3*G( - v1,u1)*Pi^2 - 134/9
         *G( - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 22/3*G( - v1,0,0,u1) - 4*G(
          - v1,0,0,0,u1) + 4*G(0,1 - v1, - v1,0,u1) + 2/3*G(0,1 - v1,u1)*Pi^2
          - 4*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0, - v1,u1)*Pi^2 + 22/3*G(0, - v1
         ,0,u1) - 4*G(0, - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 11/9*G(0,u1)*Pi^2 - 
         134/9*G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*
         Pi^2 - 22/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1
         ,1,0,v1) - 4*G(0,v1)*zeta3 + 22/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1
          - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 22/3*G(0,v1)*G(1
          - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(0,v1)*G(1 - 
         v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 22/3*G(0,v1)*G(1 - v1,
         0,u1) + 4*G(0,v1)*G(1 - v1,0,0,u1) + 134/9*G(0,v1)*G( - v1,u1) - 1/3*
         G(0,v1)*G( - v1,u1)*Pi^2 - 22/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G(
          - v1,0,0,u1) - 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1
         ,0,u1) - 22/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*
         G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 
         22/3*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(1,0,v1
         ) + 134/9*G(0,0,v1) + G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,0,v1)*G(1 - v1,u1) - 8*
         G(0,0,v1)*G(1 - v1,0,u1) + 22/3*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*
         G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0, - v1,u1
         ) - 44/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,u1)*G(0,v1) + 44/3*G(0,0,0,v1)
          + 8*G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*G( - v1,u1) - 12*G(0,0,
         0,v1)*G(0,u1) + 12*G(0,0,0,0,v1) + 4*G(0,0,1,0,v1) - 2/3*G(0,1,v1)*
         Pi^2 + 22/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*
         G(0,u1) + 8*G(0,1,0,0,v1) + 4*G(0,1,1,0,v1) - 4*G(1,v1)*zeta3 - 11/9*
         G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 134/9*G(1,0,v1) - G(1,
         0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 22/3*G(1,0,v1)*G(1 - 
         v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 44/3*G(1,0,0,v1) + 8*G(1,0,0,v1
         )*G(1 - v1,u1) + 12*G(1,0,0,0,v1) + 4*G(1,0,1,0,v1) - 2/3*G(1,1,v1)*
         Pi^2 + 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,0,0,v1
         ) + 4*G(1,1,1,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-2 * ( 17/3*Pi^2 - 236/9*G(0,u1) + 1/3*G(0,u1)*
         Pi^2 - 34/3*G(0,u1)*G(0,v1) + 236/9*G(0,v1) - 1/3*G(0,v1)*Pi^2 + 34/3
         *G(0,0,u1) + 4*G(0,0,u1)*G(0,v1) + 34/3*G(0,0,v1) - 4*G(0,0,v1)*G(0,
         u1) - 4*G(0,0,0,u1) + 4*G(0,0,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-1 * ( 7/3*Pi^2 - 88/9*G(0,u1) + 1/6*G(0,u1)*Pi^2
          - 14/3*G(0,u1)*G(0,v1) + 88/9*G(0,v1) - 1/6*G(0,v1)*Pi^2 + 14/3*G(0,
         0,u1) + 2*G(0,0,u1)*G(0,v1) + 14/3*G(0,0,v1) - 2*G(0,0,v1)*G(0,u1) - 
         2*G(0,0,0,u1) + 2*G(0,0,0,v1) )

       + e^2*u1^2*[u1+v1]^-2 * (  - 3*Pi^2 + 14*G(0,u1) - 1/6*G(0,u1)*Pi^2 + 6
         *G(0,u1)*G(0,v1) - 14*G(0,v1) + 1/6*G(0,v1)*Pi^2 - 6*G(0,0,u1) - 2*G(
         0,0,u1)*G(0,v1) - 6*G(0,0,v1) + 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,u1)
          - 2*G(0,0,0,v1) )

       + e^2*u1^2*[u1+v1]^-1 * ( 3*Pi^2 - 14*G(0,u1) + 1/6*G(0,u1)*Pi^2 - 6*G(
         0,u1)*G(0,v1) + 14*G(0,v1) - 1/6*G(0,v1)*Pi^2 + 6*G(0,0,u1) + 2*G(0,0
         ,u1)*G(0,v1) + 6*G(0,0,v1) - 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,u1) + 2*
         G(0,0,0,v1) )

       + i_*[1-u1-v1]^-1 * (  - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*u1*[1-u1-v1]^-2 * (  - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi )

       + i_*u1*[1-u1-v1]^-1 * (  - 4*Pi )

       + i_*u1*[u1+v1]^-1 * (  - 4*Pi )

       + i_*u1^2*[1-u1-v1]^-3 * (  - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi )

       + i_*u1^2*[1-u1-v1]^-2 * (  - 4*Pi )

       + i_*u1^2*[1-u1-v1]^-1 * (  - 2*Pi )

       + i_*u1^2*[u1+v1]^-2 * ( 2*Pi )

       + i_*u1^2*[u1+v1]^-1 * (  - 2*Pi )

       + i_*e*u1^-2 * ( 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * ( 2/3*Pi - 2*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * (  - 2/3*Pi )

       + i_*e*[1-u1-v1]^-1 * (  - 2*G(1 - v1, - v1,u1)*Pi - 2*G( - v1,u1)*Pi
          + 2*G(0, - v1,u1)*Pi - 4*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*
         G(0,0,v1)*Pi )

       + i_*e * (  - 2/3*Pi - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)
         *Pi + 2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*e*v1 * (  - 4/3*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 4*G(1 - v1, - v1,u1)*Pi - 22/3*G( - v1,u1
         )*Pi + 4*G(0, - v1,u1)*Pi - 34/3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*
         Pi - 4*G(0,0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * (  - 40/3*Pi )

       + i_*e*u1*[u1+v1]^-1 * (  - 12*Pi )

       + i_*e*u1 * ( 4/3*Pi + 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*
         G(0,u1)*Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e*u1*v1 * ( 4/3*G(1 - v1,u1)*Pi - 4/3*G( - v1,u1)*Pi + 4/3*G(0,u1)
         *Pi - 4/3*G(0,v1)*Pi - 4/3*G(1,u1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*e*u1^2*[1-u1-v1]^-3 * (  - 4*G(1 - v1, - v1,u1)*Pi - 22/3*G( - v1,
         u1)*Pi + 4*G(0, - v1,u1)*Pi - 22/3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1
         )*Pi - 4*G(0,0,v1)*Pi )

       + i_*e*u1^2*[1-u1-v1]^-2 * (  - 34/3*Pi )

       + i_*e*u1^2*[1-u1-v1]^-1 * (  - 14/3*Pi )

       + i_*e*u1^2*[u1+v1]^-2 * ( 6*Pi )

       + i_*e*u1^2*[u1+v1]^-1 * (  - 6*Pi )

       + i_*e^2*u1^-2 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi + 2/3*G(0,1,u1)*Pi + 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi - 2/3*G(0,1,u1)*Pi - 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1 * ( 16/9*Pi + 2*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*Pi - 2*
         G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,1,u1)*Pi - 4*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * (  - 16/9*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 2*G(1 - v1,1 - v1, - v1,u1)*Pi - 2*G(1 - 
         v1, - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 1/2*
         G( - v1,u1)*Pi^3 + 2*G(0,1 - v1, - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 
         32/3*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 2*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi
          - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,0,
          - v1,u1)*Pi - 4*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0
         ,0,v1)*Pi )

       + i_*e^2 * (  - 22/9*Pi + 1/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*G(1
          - v1,1,u1)*Pi + 4*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1
         ,u1)*Pi - 4*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi
          + 4*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,
         0,v1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)
         *Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,v1)*Pi )

       + i_*e^2*v1 * (  - 38/9*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 22/3*
         G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 134/9*G( - v1,u1)
         *Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0, - v1,
         u1)*Pi - 236/9*G(0,v1)*Pi + G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,
         u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 4*G(0,0, - v1,u1)*Pi - 34/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1
         )*Pi - 4*G(0,0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * (  - 296/9*Pi + Pi^3 )

       + i_*e^2*u1*[u1+v1]^-1 * (  - 28*Pi + Pi^3 )

       + i_*e^2*u1 * ( 38/9*Pi - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*
         G(1 - v1, - v1,u1)*Pi + 10/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi
          + 2/3*G(1 - v1,1,u1)*Pi - 10/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*
         Pi + 2/3*G(0, - v1,u1)*Pi + 10/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi
          - 2/3*G(0,u1)*G(1,v1)*Pi - 10/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1
         )*Pi - 2/3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*
         G(0,1,v1)*Pi - 10/9*G(1,u1)*Pi + 10/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - 
         v1,u1)*Pi + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1*v1 * (  - 2/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 4/3*G(1
          - v1, - v1,u1)*Pi + 26/9*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 4/
         3*G(1 - v1,1,u1)*Pi - 26/9*G( - v1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi + 4/
         3*G(0, - v1,u1)*Pi + 26/9*G(0,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*
         G(0,u1)*G(1,v1)*Pi - 26/9*G(0,v1)*Pi + 4/3*G(0,v1)*G(1 - v1,u1)*Pi - 
         4/3*G(0,0,u1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,u1)*Pi + 4/3*G(0,1,v1
         )*Pi - 26/9*G(1,u1)*Pi + 26/9*G(1,v1)*Pi - 4/3*G(1,v1)*G(1 - v1,u1)*
         Pi + 4/3*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-3 * (  - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 22/3
         *G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 134/9*G( - v1,u1
         )*Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0, - v1,
         u1)*Pi - 134/9*G(0,v1)*Pi + G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,
         u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 4*G(0,0, - v1,u1)*Pi - 22/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1
         )*Pi - 4*G(0,0,0,v1)*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-2 * (  - 236/9*Pi + Pi^3 )

       + i_*e^2*u1^2*[1-u1-v1]^-1 * (  - 88/9*Pi + 1/2*Pi^3 )

       + i_*e^2*u1^2*[u1+v1]^-2 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*u1^2*[u1+v1]^-1 * (  - 14*Pi + 1/2*Pi^3 ) ;
g [alpha3_1L] =  + u1^-1*[1-u1-v1]^-1 * ( 2*G(0,v1) )

       + u1^-1*[1-v1]^-1 * (  - 2*G(0,v1) )

       + [1-u1-v1]^-2 * (  - 4*G(0,v1) )

       + [1-u1-v1]^-1 * (  - 2 + 4*G(0,v1) )

       + [1-v1]^-2 * ( 2*G(0,v1) )

       + [1-v1]^-1 * ( 2 - 4*G(0,v1) )

       + u1*[1-u1-v1]^-3 * (  - 2/3*Pi^2 - 4*G( - v1,0,u1) - 4*G(0,u1)*G(0,v1)
          + 4*G(0,v1)*G( - v1,u1) + 4*G(0,0,v1) + 4*G(1,0,v1) )

       + u1*[1-u1-v1]^-2 * ( 2/3*Pi^2 + 4*G( - v1,0,u1) - 4*G(0,u1) + 4*G(0,u1
         )*G(0,v1) + 4*G(0,v1) - 4*G(0,v1)*G( - v1,u1) - 4*G(0,0,v1) - 4*G(1,0
         ,v1) )

       + u1*[1-u1-v1]^-1 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) + 2*G(0,u1) - 2*G(0
         ,u1)*G(0,v1) - 2*G(0,v1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(
         1,0,v1) )

       + e*u1^-2*v1 * (  - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1,u1) - 4/
         3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) )

       + e*u1^-1*[1-u1-v1]^-1 * ( 14/3*G(0,v1) + 2*G(0,0,v1) )

       + e*u1^-1*[1-v1]^-1 * (  - 6*G(0,v1) - 2*G(0,0,v1) )

       + e*u1^-1 * ( 4/3*G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1,
         u1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1*v1 * (  - 4/3*G(1 - v1,u1) + 4/3*G(0,v1) - 4/3*G(1,v1) )

       + e*[1-u1-v1]^-2 * (  - 34/3*G(0,v1) - 4*G(0,0,v1) )

       + e*[1-u1-v1]^-1 * (  - 20/3 + 34/3*G(0,v1) + 4*G(0,0,v1) )

       + e*[1-v1]^-2 * ( 6*G(0,v1) + 2*G(0,0,v1) )

       + e*[1-v1]^-1 * ( 6 - 10*G(0,v1) - 4*G(0,0,v1) )

       + e * ( 2/3 + 2/3*G(1 - v1,u1) - 2/3*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1)
          + 2*G(0,v1)*G(1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2/3*G(1
         ,v1) )

       + e*v1 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 2/3*G(1,v1) )

       + e*u1*[1-u1-v1]^-3 * (  - 4*zeta3 - 11/9*Pi^2 - 4*G(1 - v1, - v1,0,u1)
          - 2/3*G(1 - v1,u1)*Pi^2 + 2*G( - v1,u1)*Pi^2 - 22/3*G( - v1,0,u1) + 
         4*G( - v1,0,0,u1) + 4*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 22/3*G(0,
         u1)*G(0,v1) - 4*G(0,u1)*G(1,0,v1) + 4/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1
          - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 22/3*G(0,v1)*G( - v1,u1)
          - 4*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(0, - v1,u1) + 4*G(0,0,u1)*G(
         0,v1) + 22/3*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - 
         v1,u1) - 8*G(0,0,v1)*G(0,u1) + 8*G(0,0,0,v1) + 4*G(0,1,0,v1) - 2/3*G(
         1,v1)*Pi^2 + 22/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,0,v1
         ) + 4*G(1,1,0,v1) )

       + e*u1*[1-u1-v1]^-2 * ( 4*zeta3 + 29/9*Pi^2 + 4*G(1 - v1, - v1,0,u1) + 
         2/3*G(1 - v1,u1)*Pi^2 - 2*G( - v1,u1)*Pi^2 + 22/3*G( - v1,0,u1) - 4*
         G( - v1,0,0,u1) - 4*G(0, - v1,0,u1) - 34/3*G(0,u1) - 2/3*G(0,u1)*Pi^2
          + 10/3*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,0,v1) + 34/3*G(0,v1) - 4/3*G(
         0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1)
          - 22/3*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G(0
         , - v1,u1) + 4*G(0,0,u1) - 4*G(0,0,u1)*G(0,v1) - 10/3*G(0,0,v1) - 4*
         G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G(0,u1
         ) - 8*G(0,0,0,v1) - 4*G(0,1,0,v1) + 2/3*G(1,v1)*Pi^2 - 22/3*G(1,0,v1)
          - 4*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,0,v1) - 4*G(1,1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * (  - 2*zeta3 - 4/3*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          - 1/3*G(1 - v1,u1)*Pi^2 + G( - v1,u1)*Pi^2 - 2*G( - v1,0,u1) + 2*G(
          - v1,0,0,u1) + 2*G(0, - v1,0,u1) + 20/3*G(0,u1) + 1/3*G(0,u1)*Pi^2
          - 2*G(0,u1)*G(1,0,v1) - 20/3*G(0,v1) + 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*
         G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G( - v1,u1)
          - 2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,0,u1) + 
         2*G(0,0,u1)*G(0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,
         u1) - 4*G(0,0,v1)*G(0,u1) + 4*G(0,0,0,v1) + 2*G(0,1,0,v1) - 1/3*G(1,
         v1)*Pi^2 + 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1) + 2
         *G(1,1,0,v1) )

       + e*u1 * ( 4/3*Pi^2 - 2/3*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G( - v1,0
         ,u1) - 2*G(0,1 - v1,u1) + 2/3*G(0,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)
         *G(1,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)
         *G(1,u1) - 2*G(0,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 2/3*
         G(1,v1) + 2*G(1,0,v1) )

       + e*u1*v1 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/
         3*G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(
         0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 
         2/3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,
         v1) )

       + e*u1^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/3
         *G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(0
         ,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 2/
         3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,v1
         ) )

       + e^2*u1^-2*v1 * ( 4/3*G(1 - v1,1,1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1
          - v1,u1) - 26/9*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1) - 
         4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 26/9*G(0,v1
         )*G(1,u1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G(1,u1) - 4/3*
         G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0,1,u1)*G(1,v1) - 4/
         3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,1 - v1,u1) - 26/9*G(1,1 - v1,u1)
          + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-1*[1-u1-v1]^-1 * ( 88/9*G(0,v1) - 7/6*G(0,v1)*Pi^2 + 14/3*G(0
         ,0,v1) + 2*G(0,0,0,v1) )

       + e^2*u1^-1*[1-v1]^-1 * (  - 14*G(0,v1) + 7/6*G(0,v1)*Pi^2 - 6*G(0,0,v1
         ) - 2*G(0,0,0,v1) )

       + e^2*u1^-1 * (  - 2/3*G(1 - v1,1,1 - v1,u1) + 38/9*G(0,v1) - 2/3*G(0,
         v1)*G(1 - v1,1 - v1,u1) + 10/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1
          - v1,1,u1) + 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1)
          - 10/9*G(0,v1)*G(1,u1) + 4/3*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1)
          - 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,
         v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,
         1 - v1,u1) + 10/9*G(1,1 - v1,u1) - 1/3*G(1,u1)*Pi^2 + 10/9*G(1,u1)*G(
         1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) + 2/3
         *G(1,0,v1)*G(1,u1) - 2/3*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * ( 2/3*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) - 38/9*G(1 - v1,
         u1) + 38/9*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1) - 4/3*
         G(0,1,v1) - 38/9*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,0,v1)
          + 4/3*G(1,1,v1) )

       + e^2*[1-u1-v1]^-2 * (  - 236/9*G(0,v1) + 7/3*G(0,v1)*Pi^2 - 34/3*G(0,0
         ,v1) - 4*G(0,0,0,v1) )

       + e^2*[1-u1-v1]^-1 * (  - 148/9 + 7/6*Pi^2 + 236/9*G(0,v1) - 7/3*G(0,v1
         )*Pi^2 + 34/3*G(0,0,v1) + 4*G(0,0,0,v1) )

       + e^2*[1-v1]^-2 * ( 14*G(0,v1) - 7/6*G(0,v1)*Pi^2 + 6*G(0,0,v1) + 2*G(0
         ,0,0,v1) )

       + e^2*[1-v1]^-1 * ( 14 - 7/6*Pi^2 - 22*G(0,v1) + 7/3*G(0,v1)*Pi^2 - 10*
         G(0,0,v1) - 4*G(0,0,0,v1) )

       + e^2 * ( 22/9 - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 16/9*G(1 - v1,u1)
          + 2*G(1 - v1,1,1 - v1,u1) - 16/9*G(0,v1) + 2*G(0,v1)*G(1 - v1,1 - v1
         ,u1) - 10/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,
         v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1,u1) + 4*G(0,v1)*G(1,u1) - 2/
         3*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0,
         1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,
         v1) - 2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,u1
         ) + G(1,u1)*Pi^2 - 4*G(1,u1)*G(1,v1) + 16/9*G(1,v1) - 2/3*G(1,v1)*G(1
          - v1,u1) + 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1,1 - v1,u1) + 2/3
         *G(1,0,v1) - 2*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,v1) + 2*G(1,1,v1)*G(1,u1
         ) )

       + e^2*v1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 16/9*G(1 - v1,u1) + 
         16/9*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1) - 2/3*G(0,1,
         v1) - 16/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1) + 2/3*
         G(1,1,v1) )

       + e^2*u1*[1-u1-v1]^-3 * (  - 22/3*zeta3 - 67/27*Pi^2 + 1/90*Pi^4 - 4*G(
         1 - v1,1 - v1, - v1,0,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - v1
         , - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - v1,0,0,u1
         ) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0, - 
         v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 + 11/3*G( - v1,u1)*Pi^2 - 134/9*G(
          - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 22/3*G( - v1,0,0,u1) - 4*G( - 
         v1,0,0,0,u1) + 4*G(0,1 - v1, - v1,0,u1) + 2/3*G(0,1 - v1,u1)*Pi^2 - 4
         *G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0, - v1,u1)*Pi^2 + 22/3*G(0, - v1,0,
         u1) - 4*G(0, - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 11/9*G(0,u1)*Pi^2 - 134/
         9*G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*Pi^2
          - 22/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1,1,0
         ,v1) - 4*G(0,v1)*zeta3 + 22/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - 
         v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 22/3*G(0,v1)*G(1 - 
         v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(0,v1)*G(1 - v1,
         u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 22/3*G(0,v1)*G(1 - v1,0,
         u1) + 4*G(0,v1)*G(1 - v1,0,0,u1) + 134/9*G(0,v1)*G( - v1,u1) - 1/3*G(
         0,v1)*G( - v1,u1)*Pi^2 - 22/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G( - 
         v1,0,0,u1) - 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,
         u1) - 22/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,
         0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 22/3
         *G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(1,0,v1) + 
         134/9*G(0,0,v1) + G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 
         4*G(0,0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,
         0,v1)*G(1 - v1,0,u1) + 22/3*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - 
         v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0, - v1,u1) - 
         44/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,u1)*G(0,v1) + 44/3*G(0,0,0,v1) + 8
         *G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*G( - v1,u1) - 12*G(0,0,0,v1
         )*G(0,u1) + 12*G(0,0,0,0,v1) + 4*G(0,0,1,0,v1) - 2/3*G(0,1,v1)*Pi^2
          + 22/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G(0,
         u1) + 8*G(0,1,0,0,v1) + 4*G(0,1,1,0,v1) - 4*G(1,v1)*zeta3 - 11/9*G(1,
         v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 134/9*G(1,0,v1) - G(1,0,v1
         )*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 22/3*G(1,0,v1)*G(1 - v1,u1
         ) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 44/3*G(1,0,0,v1) + 8*G(1,0,0,v1)*G(1
          - v1,u1) + 12*G(1,0,0,0,v1) + 4*G(1,0,1,0,v1) - 2/3*G(1,1,v1)*Pi^2
          + 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,0,0,v1) + 
         4*G(1,1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-2 * ( 22/3*zeta3 + 220/27*Pi^2 - 1/90*Pi^4 + 4*G(1
          - v1,1 - v1, - v1,0,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - v1,
          - v1,u1)*Pi^2 + 22/3*G(1 - v1, - v1,0,u1) - 4*G(1 - v1, - v1,0,0,u1)
          + 4*G(1 - v1,u1)*zeta3 + 11/9*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0, - v1
         ,0,u1) - 2/3*G(1 - v1,0,u1)*Pi^2 - 11/3*G( - v1,u1)*Pi^2 + 134/9*G(
          - v1,0,u1) - 1/3*G( - v1,0,u1)*Pi^2 - 22/3*G( - v1,0,0,u1) + 4*G( - 
         v1,0,0,0,u1) - 4*G(0,1 - v1, - v1,0,u1) - 2/3*G(0,1 - v1,u1)*Pi^2 + 4
         *G(0,1 - v1,u1)*G(1,0,v1) + 2*G(0, - v1,u1)*Pi^2 - 22/3*G(0, - v1,0,
         u1) + 4*G(0, - v1,0,0,u1) - 236/9*G(0,u1) - 4*G(0,u1)*zeta3 - 8/9*G(0
         ,u1)*Pi^2 + 32/9*G(0,u1)*G(0,v1) - G(0,u1)*G(0,v1)*Pi^2 - 2/3*G(0,u1)
         *G(1,v1)*Pi^2 + 22/3*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 4*G(
         0,u1)*G(1,1,0,v1) + 236/9*G(0,v1) + 4*G(0,v1)*zeta3 - 25/9*G(0,v1)*
         Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - 
         v1,0,u1) - 22/3*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1
         ,0,u1) - 4/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0, - v1,
         u1) + 22/3*G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,0,0,u1) - 134/
         9*G(0,v1)*G( - v1,u1) + 1/3*G(0,v1)*G( - v1,u1)*Pi^2 + 22/3*G(0,v1)*
         G( - v1,0,u1) - 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 22/3*G(0,v1)*G(0, - v1,u1) - 4*
         G(0,v1)*G(0, - v1,0,u1) - 4*G(0,0, - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0
         ,u1) + 34/3*G(0,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 10/3*G(0,0,u1)*G(0,v1)
          - 8*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(1,0,v1) - 32/9*G(0,0,v1) - 
         G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,0,v1)*G(1 - 
         v1, - v1,u1) - 22/3*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G(1 - v1,0,
         u1) - 22/3*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,
         0,v1)*G(0,1 - v1,u1) + 4*G(0,0,v1)*G(0, - v1,u1) + 32/3*G(0,0,v1)*G(0
         ,u1) - 4*G(0,0,0,u1) + 4*G(0,0,0,u1)*G(0,v1) - 32/3*G(0,0,0,v1) - 8*
         G(0,0,0,v1)*G(1 - v1,u1) - 4*G(0,0,0,v1)*G( - v1,u1) + 12*G(0,0,0,v1)
         *G(0,u1) - 12*G(0,0,0,0,v1) - 4*G(0,0,1,0,v1) + 2/3*G(0,1,v1)*Pi^2 - 
         22/3*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1 - v1,u1) + 4*G(0,1,0,v1)*G(0,u1)
          - 8*G(0,1,0,0,v1) - 4*G(0,1,1,0,v1) + 4*G(1,v1)*zeta3 + 11/9*G(1,v1)
         *Pi^2 + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 134/9*G(1,0,v1) + G(1,0,v1)*
         Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1 - v1,u1)
          + 4*G(1,0,v1)*G(1 - v1,0,u1) - 44/3*G(1,0,0,v1) - 8*G(1,0,0,v1)*G(1
          - v1,u1) - 12*G(1,0,0,0,v1) - 4*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2
          - 22/3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - v1,u1) - 8*G(1,1,0,0,v1) - 
         4*G(1,1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * (  - 2*zeta3 - 4*Pi^2 + 1/180*Pi^4 - 2*G(1 - v1
         ,1 - v1, - v1,0,u1) - 1/3*G(1 - v1,1 - v1,u1)*Pi^2 + G(1 - v1, - v1,
         u1)*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) - 2*G(1
          - v1,u1)*zeta3 - 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0, - v1,0,u1) + 
         1/3*G(1 - v1,0,u1)*Pi^2 + G( - v1,u1)*Pi^2 - 4*G( - v1,0,u1) + 1/6*G(
          - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,u1) - 2*G( - v1,0,0,0,u1) + 2*G(0,1
          - v1, - v1,0,u1) + 1/3*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - v1,u1)*G(1,0,
         v1) - G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,0,u1) - 2*G(0, - v1,0,0,u1) + 
         148/9*G(0,u1) + 2*G(0,u1)*zeta3 + 1/6*G(0,u1)*Pi^2 + 8/3*G(0,u1)*G(0,
         v1) + 1/2*G(0,u1)*G(0,v1)*Pi^2 + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 2*G(0,u1)
         *G(1,0,v1) - 4*G(0,u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1,1,0,v1) - 148/9*G(
         0,v1) - 2*G(0,v1)*zeta3 + 5/6*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - 
         v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,
          - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,u1)
         *Pi^2 - 2*G(0,v1)*G(1 - v1,0, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2
         *G(0,v1)*G(1 - v1,0,0,u1) + 4*G(0,v1)*G( - v1,u1) - 1/6*G(0,v1)*G( - 
         v1,u1)*Pi^2 - 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 2
         *G(0,v1)*G(0,1 - v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 2*G(0,v1
         )*G(0, - v1,u1) + 2*G(0,v1)*G(0, - v1,0,u1) + 2*G(0,0, - v1,u1)*G(0,
         v1) - 2*G(0,0, - v1,0,u1) - 20/3*G(0,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*
         G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(1,0,v1) - 8/3*G(0,0,v1) + 1/2*G(0
         ,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1,
          - v1,u1) + 2*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,u1) + 2
         *G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,v1)*G(0,
         1 - v1,u1) - 2*G(0,0,v1)*G(0, - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 2*G(0,
         0,0,u1) - 2*G(0,0,0,u1)*G(0,v1) + 2*G(0,0,0,v1) + 4*G(0,0,0,v1)*G(1
          - v1,u1) + 2*G(0,0,0,v1)*G( - v1,u1) - 6*G(0,0,0,v1)*G(0,u1) + 6*G(0
         ,0,0,0,v1) + 2*G(0,0,1,0,v1) - 1/3*G(0,1,v1)*Pi^2 + 2*G(0,1,0,v1) + 2
         *G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,0,v1)
          + 2*G(0,1,1,0,v1) - 2*G(1,v1)*zeta3 - 1/3*G(1,v1)*Pi^2 - 1/3*G(1,v1)
         *G(1 - v1,u1)*Pi^2 + 4*G(1,0,v1) - 1/2*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*
         G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1
         ,0,u1) + 4*G(1,0,0,v1) + 4*G(1,0,0,v1)*G(1 - v1,u1) + 6*G(1,0,0,0,v1)
          + 2*G(1,0,1,0,v1) - 1/3*G(1,1,v1)*Pi^2 + 2*G(1,1,0,v1) + 2*G(1,1,0,
         v1)*G(1 - v1,u1) + 4*G(1,1,0,0,v1) + 2*G(1,1,1,0,v1) )

       + e^2*u1 * ( 2*zeta3 + 8/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 2*G(1 - v1,
         1 - v1,0,u1) - 2*G(1 - v1, - v1,0,u1) - 16/9*G(1 - v1,u1) - 1/3*G(1
          - v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,u1) + 2*G(1
          - v1,0,0,u1) - 2*G(1 - v1,1,1 - v1,u1) - G( - v1,u1)*Pi^2 + 4*G( - 
         v1,0,u1) - 2*G( - v1,0,0,u1) + 2*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1
         ,u1) + 2*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - v1,0,
         u1) + 16/9*G(0,u1) - 1/3*G(0,u1)*Pi^2 + 14/3*G(0,u1)*G(0,v1) - 4*G(0,
         u1)*G(1,v1) - 4*G(0,u1)*G(1,0,v1) + 2*G(0,u1)*G(1,1,v1) + 1/3*G(0,v1)
         *Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1)
          + 10/3*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*
         G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) - 4*
         G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,1 - 
         v1,u1) - 4*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1) - 2*
         G(0,0,u1)*G(0,v1) + 2*G(0,0,u1)*G(1,v1) - 4*G(0,0,v1) + 4*G(0,0,v1)*
         G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,
         0,v1)*G(1,u1) - 4*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,
         v1) - 2*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*
         G(0,1,v1)*G(1,u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1) + 4*G(1,1
          - v1,u1) - G(1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) - 16/9*G(1,v1) - 1/3*G(1
         ,v1)*Pi^2 + 2/3*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 2*
         G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G(1,1 - v1,u1) + 10/3*G(1,0,v1) - 
         2*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(1,u1) + 4*G(1,0,0,v1) + 2/3*
         G(1,1,v1) - 2*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,v1) )

       + e^2*u1*v1 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1)
          + 2/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,
         1 - v1,u1) + 10/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - 
         v1,1,1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,0,u1) + 2/3*G(
          - v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 10/9*G(0,1 - v1,u1) - 2/3
         *G(0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1)
          + 1/9*G(0,u1)*Pi^2 - 10/9*G(0,u1)*G(0,v1) + 10/9*G(0,u1)*G(1,v1) + 4/
         3*G(0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*
         G(0,v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/9*
         G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1
          - v1,1,u1) + 10/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 
         4/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*
         G(1,1 - v1,u1) + 10/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(
         0,0,u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 10/9*G(0,0,v1) - 4/3*G(0,0,
         v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1)
          + 2/3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/
         3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1)
          - 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1
         ) - 10/9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 1/
         9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,
         u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) - 10/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1
          - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*
         G(1,u1) + 2/3*G(1,1,0,v1) )

       + e^2*u1^2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1) + 
         2/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1
          - v1,u1) + 10/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1
         ,1,1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,0,u1) + 2/3*G( - 
         v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 10/9*G(0,1 - v1,u1) - 2/3*G(
         0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) + 1/
         9*G(0,u1)*Pi^2 - 10/9*G(0,u1)*G(0,v1) + 10/9*G(0,u1)*G(1,v1) + 4/3*G(
         0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*G(0,
         v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/9*G(0,
         v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,
         1,u1) + 10/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(
         0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,1
          - v1,u1) + 10/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,
         u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 10/9*G(0,0,v1) - 4/3*G(0,0,v1)*
         G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 2/
         3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(
         0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1) - 2/3
         *G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/
         9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 1/9*G(1,
         v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 10/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,
         u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*G(1,u1)
          + 2/3*G(1,1,0,v1) )

       + i_*u1*[1-u1-v1]^-3 * (  - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi )

       + i_*u1*[1-u1-v1]^-2 * (  - 4*Pi + 4*G( - v1,u1)*Pi + 4*G(0,v1)*Pi )

       + i_*u1*[1-u1-v1]^-1 * ( 2*Pi - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*e*u1^-2*v1 * (  - 4/3*G(1,u1)*Pi )

       + i_*e*u1^-1*[1-u1-v1]^-1 * ( 2*G(0,v1)*Pi )

       + i_*e*u1^-1*[1-v1]^-1 * (  - 2*G(0,v1)*Pi )

       + i_*e*u1^-1 * ( 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * (  - 4/3*Pi )

       + i_*e*[1-u1-v1]^-2 * (  - 4*G(0,v1)*Pi )

       + i_*e*[1-u1-v1]^-1 * (  - 2*Pi + 4*G(0,v1)*Pi )

       + i_*e*[1-v1]^-2 * ( 2*G(0,v1)*Pi )

       + i_*e*[1-v1]^-1 * ( 2*Pi - 4*G(0,v1)*Pi )

       + i_*e * ( 2/3*Pi - 2*G(1,u1)*Pi )

       + i_*e*v1 * (  - 2/3*Pi )

       + i_*e*u1*[1-u1-v1]^-3 * (  - 4*G(1 - v1, - v1,u1)*Pi - 22/3*G( - v1,u1
         )*Pi + 4*G(0, - v1,u1)*Pi - 22/3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*
         Pi - 4*G(0,0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 34/3*Pi + 4*G(1 - v1, - v1,u1)*Pi + 22/3*
         G( - v1,u1)*Pi - 4*G(0, - v1,u1)*Pi + 22/3*G(0,v1)*Pi + 4*G(0,v1)*G(1
          - v1,u1)*Pi + 4*G(0,0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * ( 20/3*Pi - 2*G(1 - v1, - v1,u1)*Pi - 2*G( - 
         v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1
         )*Pi - 2*G(0,0,v1)*Pi )

       + i_*e*u1 * (  - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*Pi + 
         2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*e*u1*v1 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)
         *Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e*u1^2 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)*
         Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e^2*u1^-2*v1 * ( 4/3*G(1 - v1,1,u1)*Pi - 4/3*G(0,v1)*G(1 - v1,u1)*
         Pi - 4/3*G(0,1,u1)*Pi - 26/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*[1-u1-v1]^-1 * ( 14/3*G(0,v1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e^2*u1^-1*[1-v1]^-1 * (  - 6*G(0,v1)*Pi - 2*G(0,0,v1)*Pi )

       + i_*e^2*u1^-1 * (  - 2/3*G(1 - v1,1,u1)*Pi + 4/3*G(0,v1)*Pi + 2/3*G(0,
         v1)*G(1 - v1,u1)*Pi + 2/3*G(0,1,u1)*Pi + 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * (  - 38/9*Pi )

       + i_*e^2*[1-u1-v1]^-2 * (  - 34/3*G(0,v1)*Pi - 4*G(0,0,v1)*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 20/3*Pi + 34/3*G(0,v1)*Pi + 4*G(0,0,v1)*Pi
          )

       + i_*e^2*[1-v1]^-2 * ( 6*G(0,v1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e^2*[1-v1]^-1 * ( 6*Pi - 10*G(0,v1)*Pi - 4*G(0,0,v1)*Pi )

       + i_*e^2 * ( 22/9*Pi + 2*G(1 - v1,1,u1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi
          - 2*G(0,1,u1)*Pi - 4*G(1,u1)*Pi )

       + i_*e^2*v1 * (  - 16/9*Pi )

       + i_*e^2*u1*[1-u1-v1]^-3 * (  - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 22/3*
         G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 134/9*G( - v1,u1)
         *Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0, - v1,
         u1)*Pi - 134/9*G(0,v1)*Pi + G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,
         u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 4*G(0,0, - v1,u1)*Pi - 22/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1
         )*Pi - 4*G(0,0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 236/9*Pi + Pi^3 + 4*G(1 - v1,1 - v1, - 
         v1,u1)*Pi + 22/3*G(1 - v1, - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi + 
         134/9*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 - 4*G(0,1 - v1, - v1,u1)*Pi
          - 22/3*G(0, - v1,u1)*Pi + 134/9*G(0,v1)*Pi - G(0,v1)*Pi^3 + 4*G(0,v1
         )*G(1 - v1,1 - v1,u1)*Pi + 22/3*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,v1)*
         G(0,1 - v1,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 22/3*G(0,0,v1)*Pi + 4*G(0,
         0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * ( 148/9*Pi - 1/2*Pi^3 - 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi - 2*G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 
         4*G( - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi^3 + 2*G(0,1 - v1, - v1,u1)*Pi
          + 2*G(0, - v1,u1)*Pi - 4*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 2*G(0,v1)*
         G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(0,1
          - v1,u1)*Pi - 2*G(0,0, - v1,u1)*Pi - 2*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(
         1 - v1,u1)*Pi - 2*G(0,0,0,v1)*Pi )

       + i_*e^2*u1 * ( 1/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1,
         u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*G(1 - v1,1,u1)*
         Pi + 4*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi - 4*
         G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi + 4*G(0,v1)*
         Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,v1)*Pi - 2*
         G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi + 2*G(1,
         v1)*G(1 - v1,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,v1)*Pi )

       + i_*e^2*u1*v1 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1
          - v1, - v1,u1)*Pi + 10/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/
         3*G(1 - v1,1,u1)*Pi - 10/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/
         3*G(0, - v1,u1)*Pi + 10/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*
         G(0,u1)*G(1,v1)*Pi - 10/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 
         2/3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1
         )*Pi - 10/9*G(1,u1)*Pi + 10/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*
         Pi + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1, - v1,u1)*Pi + 10/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*
         G(1 - v1,1,u1)*Pi - 10/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3
         *G(0, - v1,u1)*Pi + 10/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi - 10/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/
         3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1)*
         Pi - 10/9*G(1,u1)*Pi + 10/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi
          + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi ) ;
g [beta1_1L] =  + u1^-1*v1 * (  - 2 )

       + e*u1^-3*v1 * ( 4/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1,u1) + 4/3*
         G(1,1 - v1,u1) + 4/3*G(1,u1)*G(1,v1) )

       + e*u1^-3*v1^2 * (  - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1,u1) - 
         4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) )

       + e*u1^-2 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/3*
         G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1 * ( 4/3*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,
         v1)*G(1,u1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) + 4/3*G(1,v1)
          )

       + e*u1^-2*v1^2 * (  - 4/3*G(1 - v1,u1) + 4/3*G(0,v1) - 4/3*G(1,v1) )

       + e*u1^-1*[1-u1-v1]^-1 * (  - 2/3*G(0,v1) )

       + e*u1^-1 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) + 2/3*G(0,v1)*G(1 - v1,
         u1) - 2/3*G(0,v1)*G(1,u1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1)
          - 2/3*G(1,v1) )

       + e*u1^-1*v1 * (  - 16/3 + 2*G(0,u1) - 2*G(0,v1) )

       + e*u1^-1*v1^2 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 2/3*G(1,v1) )

       + e*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2/3*G(0,u1)*G(0,
         v1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,0,v1) + 2/3*G(1,0,v1) )

       + e*[1-u1-v1]^-1 * ( 1/9*Pi^2 + 2/3*G( - v1,0,u1) - 2/3*G(0,u1) + 2/3*
         G(0,u1)*G(0,v1) + 2/3*G(0,v1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,0,
         v1) - 2/3*G(1,0,v1) )

       + e * (  - 16/3 + 4/3*G(1 - v1,u1) + 2/3*G(0,u1) - 2*G(0,v1) + 4/3*G(1,
         v1) )

       + e*v1 * ( 4/9*Pi^2 - 4/3*G(1 - v1,u1) - 2/3*G(1 - v1,0,u1) + 2/3*G( - 
         v1,0,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0,u1) + 2/3*G(0,u1)*G(0,v1) - 2/
         3*G(0,u1)*G(1,v1) + 2/3*G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,
         v1)*G( - v1,u1) - 2/3*G(0,v1)*G(1,u1) - 2/3*G(0,0,v1) + 2/3*G(1,1 - 
         v1,u1) + 2/3*G(1,u1)*G(1,v1) - 4/3*G(1,v1) + 2/3*G(1,0,v1) )

       + e*v1^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/3
         *G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(0
         ,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 2/
         3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,v1
         ) )

       + e*u1 * ( 4/9*Pi^2 - 2/3*G(1 - v1,u1) - 2/3*G(1 - v1,0,u1) + 2/3*G( - 
         v1,0,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0,u1) + 2/3*G(0,u1)*G(0,v1) - 2/
         3*G(0,u1)*G(1,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1
         ) - 2/3*G(0,v1)*G(1,u1) - 2/3*G(0,0,v1) + 2/3*G(1,1 - v1,u1) + 2/3*G(
         1,u1)*G(1,v1) - 2/3*G(1,v1) + 2/3*G(1,0,v1) )

       + e*u1*v1 * (  - 8/9*Pi^2 + 4/3*G(1 - v1,0,u1) - 4/3*G( - v1,0,u1) + 4/
         3*G(0,1 - v1,u1) - 4/3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,v1) - 4/3*G(
         0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G(1,u1) + 
         4/3*G(0,0,v1) - 4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) - 4/3*G(1,0,
         v1) )

       + e*u1^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/3
         *G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(0
         ,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 2/
         3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,v1
         ) )

       + e^2*u1^-3*v1 * (  - 4/3*G(1 - v1,1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,
         1 - v1,u1) + 26/9*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1,u1)
          + 4/3*G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) - 26/9*G(0
         ,v1)*G(1,u1) + 4/3*G(0,0,v1)*G(1 - v1,u1) - 4/3*G(0,0,v1)*G(1,u1) + 4/
         3*G(0,1,1 - v1,u1) - 4/3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) + 
         4/3*G(0,1,v1)*G(1,u1) - 4/3*G(1,1 - v1,1 - v1,u1) + 26/9*G(1,1 - v1,
         u1) - 2/3*G(1,u1)*Pi^2 + 26/9*G(1,u1)*G(1,v1) - 4/3*G(1,v1)*G(1 - v1,
         1,u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) + 4/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,
         1,v1)*G(1,u1) )

       + e^2*u1^-3*v1^2 * ( 4/3*G(1 - v1,1,1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1
          - v1,u1) - 26/9*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1) - 
         4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 26/9*G(0,v1
         )*G(1,u1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G(1,u1) - 4/3*
         G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0,1,u1)*G(1,v1) - 4/
         3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,1 - v1,u1) - 26/9*G(1,1 - v1,u1)
          + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-2 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1
         ,u1) - 10/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*
         G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 10/9*G(0,v1)*G(
         1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,
         1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(
         0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/9*G(1,1 - v1,u1) + 1/
         3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,v1)*G(
         1,u1) )

       + e^2*u1^-2*v1 * (  - 2/3*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) + 38/9*G(1 - 
         v1,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1,u1)
          - 4/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1
         )*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 16/9*G(0,v1)*G(1,u1)
          - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,1
          - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) + 4/3*G(0,1
         ,v1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1
          - v1,u1) + 1/3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 38/9*G(1,v1) - 
         4/3*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*
         G(1,1 - v1,u1) + 4/3*G(1,0,v1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,1,v1
         ) + 2/3*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-2*v1^2 * ( 2/3*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) - 38/9*G(1 - v1
         ,u1) + 38/9*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1) - 4/3*
         G(0,1,v1) - 38/9*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,0,v1)
          + 4/3*G(1,1,v1) )

       + e^2*u1^-1*[1-u1-v1]^-1 * (  - 16/9*G(0,v1) - 2/3*G(0,0,v1) )

       + e^2*u1^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 16/9*G(1 - v1,u1)
          - 2/3*G(1 - v1,1,1 - v1,u1) + 16/9*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 4/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/
         3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 10/9*G(0,v1)*
         G(1,u1) + 2/3*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*
         G(1,u1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1
         )*G(1,v1) - 2/3*G(0,1,v1) + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1
          - v1,u1) + 10/9*G(1,1 - v1,u1) - 1/3*G(1,u1)*Pi^2 + 10/9*G(1,u1)*G(1
         ,v1) - 16/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)*G(1 - v1
         ,1,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1) + 2/3*G(1,0,v1)*
         G(1,u1) + 2/3*G(1,1,v1) - 2/3*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * (  - 104/9 + 1/6*Pi^2 - 2/3*G(1 - v1,u1) + 6*G(0,u1)
          + 2*G(0,u1)*G(0,v1) - 16/3*G(0,v1) - 2*G(0,0,u1) - 2*G(0,0,v1) - 2/3
         *G(1,v1) )

       + e^2*u1^-1*v1^2 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 16/9*G(1 - v1
         ,u1) + 16/9*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1) - 2/3*
         G(0,1,v1) - 16/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1)
          + 2/3*G(1,1,v1) )

       + e^2*[1-u1-v1]^-2 * (  - 2/3*zeta3 - 5/27*Pi^2 - 2/3*G(1 - v1, - v1,0,
         u1) - 1/9*G(1 - v1,u1)*Pi^2 + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,0,
         u1) + 2/3*G( - v1,0,0,u1) + 2/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2 - 
         10/9*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,0,v1) + 2/9*G(0,v1)*Pi^2 + 2/3
         *G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 10/9*G(0,
         v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) - 2/3*G(0,v1)*G(0, - v1,
         u1) + 2/3*G(0,0,u1)*G(0,v1) + 10/9*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - v1
         ,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 4/3*G(0,0,
         0,v1) + 2/3*G(0,1,0,v1) - 1/9*G(1,v1)*Pi^2 + 10/9*G(1,0,v1) + 2/3*G(1
         ,0,v1)*G(1 - v1,u1) + 4/3*G(1,0,0,v1) + 2/3*G(1,1,0,v1) )

       + e^2*[1-u1-v1]^-1 * ( 2/3*zeta3 + 14/27*Pi^2 + 2/3*G(1 - v1, - v1,0,u1
         ) + 1/9*G(1 - v1,u1)*Pi^2 - 1/3*G( - v1,u1)*Pi^2 + 10/9*G( - v1,0,u1)
          - 2/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 16/9*G(0,u1) - 1/9*G(0
         ,u1)*Pi^2 + 4/9*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,0,v1) + 16/9*G(0,v1
         ) - 2/9*G(0,v1)*Pi^2 - 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*
         G(1 - v1,0,u1) - 10/9*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1)
          + 2/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,0,u1) - 2/3*G(0,0,u1)*G(0,v1)
          - 4/9*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G( - v1
         ,u1) + 4/3*G(0,0,v1)*G(0,u1) - 4/3*G(0,0,0,v1) - 2/3*G(0,1,0,v1) + 1/
         9*G(1,v1)*Pi^2 - 10/9*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1,u1) - 4/3*G(
         1,0,0,v1) - 2/3*G(1,1,0,v1) )

       + e^2 * (  - 104/9 + 1/6*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) + 32/9*G(1 - v1
         ,u1) + 16/9*G(0,u1) + 2/3*G(0,u1)*G(0,v1) - 16/3*G(0,v1) + 4/3*G(0,v1
         )*G(1 - v1,u1) - 2/3*G(0,0,u1) - 2*G(0,0,v1) + 4/3*G(0,1,v1) + 32/9*
         G(1,v1) - 4/3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,0,v1) - 4/3*G(1,1,v1) )

       + e^2*v1 * ( 2/3*zeta3 + 29/27*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) + 2/3*G(1
          - v1,1 - v1,0,u1) - 2/3*G(1 - v1, - v1,0,u1) - 32/9*G(1 - v1,u1) - 1/
         9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,1 - v1,u1) - 10/9*G(1 - v1,0,u1)
          + 2/3*G(1 - v1,0,0,u1) - 2/3*G(1 - v1,1,1 - v1,u1) - 1/3*G( - v1,u1)
         *Pi^2 + 10/9*G( - v1,0,u1) - 2/3*G( - v1,0,0,u1) + 2/3*G(0,1 - v1,1
          - v1,u1) - 10/9*G(0,1 - v1,u1) + 2/3*G(0,1 - v1,u1)*G(1,v1) + 2/3*G(
         0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) + 16/9*G(0,u1) - 1/9*G(0,u1)*
         Pi^2 + 16/9*G(0,u1)*G(0,v1) - 10/9*G(0,u1)*G(1,v1) - 4/3*G(0,u1)*G(1,
         0,v1) + 2/3*G(0,u1)*G(1,1,v1) + 16/9*G(0,v1) + 1/9*G(0,v1)*Pi^2 - 2/3
         *G(0,v1)*G(1 - v1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/9*
         G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1
          - v1,1,u1) - 10/9*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1) - 
         4/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,v1)*
         G(1,1 - v1,u1) - 10/9*G(0,v1)*G(1,u1) + 2/3*G(0,0,1 - v1,u1) - 2/3*G(
         0,0,u1) - 2/3*G(0,0,u1)*G(0,v1) + 2/3*G(0,0,u1)*G(1,v1) - 4/9*G(0,0,
         v1) + 4/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G( - v1,u1) + 4/3*G(
         0,0,v1)*G(0,u1) - 2/3*G(0,0,v1)*G(1,u1) - 4/3*G(0,0,0,v1) - 2/3*G(0,1
         ,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 4/3*G(0
         ,1,v1) - 2/3*G(0,1,v1)*G(0,u1) + 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,
         v1) - 2/3*G(1,1 - v1,1 - v1,u1) + 10/9*G(1,1 - v1,u1) - 1/3*G(1,u1)*
         Pi^2 + 10/9*G(1,u1)*G(1,v1) - 32/9*G(1,v1) - 1/9*G(1,v1)*Pi^2 + 4/3*
         G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1
          - v1,1,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) - 2/9*G(1,0,v1) - 2/3*G(1,0,
         v1)*G(1 - v1,u1) + 2/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,0,0,v1) + 4/3*G(1,
         1,v1) - 2/3*G(1,1,v1)*G(1,u1) - 2/3*G(1,1,0,v1) )

       + e^2*v1^2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1) + 
         2/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1
          - v1,u1) + 10/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1
         ,1,1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,0,u1) + 2/3*G( - 
         v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 10/9*G(0,1 - v1,u1) - 2/3*G(
         0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) + 1/
         9*G(0,u1)*Pi^2 - 10/9*G(0,u1)*G(0,v1) + 10/9*G(0,u1)*G(1,v1) + 4/3*G(
         0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*G(0,
         v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/9*G(0,
         v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,
         1,u1) + 10/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(
         0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,1
          - v1,u1) + 10/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,
         u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 10/9*G(0,0,v1) - 4/3*G(0,0,v1)*
         G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 2/
         3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(
         0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1) - 2/3
         *G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/
         9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 1/9*G(1,
         v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 10/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,
         u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*G(1,u1)
          + 2/3*G(1,1,0,v1) )

       + e^2*u1 * ( 2/3*zeta3 + 20/27*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 2/3*G(1
          - v1,1 - v1,0,u1) - 2/3*G(1 - v1, - v1,0,u1) - 16/9*G(1 - v1,u1) - 1/
         9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,1 - v1,u1) - 10/9*G(1 - v1,0,u1)
          + 2/3*G(1 - v1,0,0,u1) - 2/3*G(1 - v1,1,1 - v1,u1) - 1/3*G( - v1,u1)
         *Pi^2 + 10/9*G( - v1,0,u1) - 2/3*G( - v1,0,0,u1) + 2/3*G(0,1 - v1,1
          - v1,u1) - 10/9*G(0,1 - v1,u1) + 2/3*G(0,1 - v1,u1)*G(1,v1) + 2/3*G(
         0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) + 16/9*G(0,u1) - 1/9*G(0,u1)*
         Pi^2 + 16/9*G(0,u1)*G(0,v1) - 10/9*G(0,u1)*G(1,v1) - 4/3*G(0,u1)*G(1,
         0,v1) + 2/3*G(0,u1)*G(1,1,v1) + 1/9*G(0,v1)*Pi^2 - 2/3*G(0,v1)*G(1 - 
         v1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 4/9*G(0,v1)*G(1 - v1
         ,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) - 10/9
         *G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1) - 4/3*G(0,v1)*G(0,1
          - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 
         10/9*G(0,v1)*G(1,u1) + 2/3*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1) - 2/3*G(0
         ,0,u1)*G(0,v1) + 2/3*G(0,0,u1)*G(1,v1) - 10/9*G(0,0,v1) + 4/3*G(0,0,
         v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G( - v1,u1) + 4/3*G(0,0,v1)*G(0,u1)
          - 2/3*G(0,0,v1)*G(1,u1) - 4/3*G(0,0,0,v1) - 2/3*G(0,1,1 - v1,u1) + 2/
         3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1) - 2/3*G(0
         ,1,v1)*G(0,u1) + 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1
          - v1,1 - v1,u1) + 10/9*G(1,1 - v1,u1) - 1/3*G(1,u1)*Pi^2 + 10/9*G(1,
         u1)*G(1,v1) - 16/9*G(1,v1) - 1/9*G(1,v1)*Pi^2 + 2/3*G(1,v1)*G(1 - v1,
         u1) + 2/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3*
         G(1,v1)*G(1,1 - v1,u1) + 4/9*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1,u1)
          + 2/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1) - 2/3*G(1,
         1,v1)*G(1,u1) - 2/3*G(1,1,0,v1) )

       + e^2*u1*v1 * (  - 4/3*zeta3 - 40/27*Pi^2 - 4/3*G(1 - v1,1 - v1,0,u1)
          + 4/3*G(1 - v1, - v1,0,u1) + 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,
         1 - v1,u1) + 20/9*G(1 - v1,0,u1) - 4/3*G(1 - v1,0,0,u1) + 4/3*G(1 - 
         v1,1,1 - v1,u1) + 2/3*G( - v1,u1)*Pi^2 - 20/9*G( - v1,0,u1) + 4/3*G(
          - v1,0,0,u1) - 4/3*G(0,1 - v1,1 - v1,u1) + 20/9*G(0,1 - v1,u1) - 4/3
         *G(0,1 - v1,u1)*G(1,v1) - 4/3*G(0,1 - v1,0,u1) + 4/3*G(0, - v1,0,u1)
          + 2/9*G(0,u1)*Pi^2 - 20/9*G(0,u1)*G(0,v1) + 20/9*G(0,u1)*G(1,v1) + 8/
         3*G(0,u1)*G(1,0,v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/9*G(0,v1)*Pi^2 + 4/3*
         G(0,v1)*G(1 - v1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1, - v1,u1) - 20/9*
         G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G(1
          - v1,1,u1) + 20/9*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 
         8/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*
         G(1,1 - v1,u1) + 20/9*G(0,v1)*G(1,u1) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(
         0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,v1) + 20/9*G(0,0,v1) - 8/3*G(0,0,
         v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G( - v1,u1) - 8/3*G(0,0,v1)*G(0,u1)
          + 4/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,0,v1) + 4/3*G(0,1,1 - v1,u1) - 4/
         3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) + 4/3*G(0,1,v1)*G(0,u1)
          - 4/3*G(0,1,v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 4/3*G(1,1 - v1,1 - v1,u1
         ) - 20/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 20/9*G(1,u1)*G(1,v1) + 2/
         9*G(1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 20/9*G(1,0,v1) + 4/3*G(1,0,v1)*G(1
          - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) - 8/3*G(1,0,0,v1) + 4/3*G(1,1,v1)*
         G(1,u1) + 4/3*G(1,1,0,v1) )

       + e^2*u1^2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1) + 
         2/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1
          - v1,u1) + 10/9*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1
         ,1,1 - v1,u1) + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,0,u1) + 2/3*G( - 
         v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) + 10/9*G(0,1 - v1,u1) - 2/3*G(
         0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) + 1/
         9*G(0,u1)*Pi^2 - 10/9*G(0,u1)*G(0,v1) + 10/9*G(0,u1)*G(1,v1) + 4/3*G(
         0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*G(0,
         v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/9*G(0,
         v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,
         1,u1) + 10/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(
         0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,1
          - v1,u1) + 10/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,
         u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 10/9*G(0,0,v1) - 4/3*G(0,0,v1)*
         G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 2/
         3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(
         0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)*G(0,u1) - 2/3
         *G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/
         9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 1/9*G(1,
         v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 10/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,
         u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) + 2/3*G(1,1,v1)*G(1,u1)
          + 2/3*G(1,1,0,v1) )

       + i_*e*u1^-3*v1 * ( 4/3*G(1,u1)*Pi )

       + i_*e*u1^-3*v1^2 * (  - 4/3*G(1,u1)*Pi )

       + i_*e*u1^-2 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1 * ( 4/3*Pi - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1^2 * (  - 4/3*Pi )

       + i_*e*u1^-1 * (  - 2/3*Pi + 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1^2 * (  - 2/3*Pi )

       + i_*e*[1-u1-v1]^-2 * (  - 2/3*G( - v1,u1)*Pi - 2/3*G(0,v1)*Pi )

       + i_*e*[1-u1-v1]^-1 * (  - 2/3*Pi + 2/3*G( - v1,u1)*Pi + 2/3*G(0,v1)*Pi
          )

       + i_*e*v1 * (  - 2/3*Pi - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi - 2/
         3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi )

       + i_*e*v1^2 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)*
         Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e*u1 * (  - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi - 2/3*G(0,u1)
         *Pi + 2/3*G(0,v1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi )

       + i_*e*u1*v1 * ( 4/3*G(1 - v1,u1)*Pi - 4/3*G( - v1,u1)*Pi + 4/3*G(0,u1)
         *Pi - 4/3*G(0,v1)*Pi - 4/3*G(1,u1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*e*u1^2 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)*
         Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e^2*u1^-3*v1 * (  - 4/3*G(1 - v1,1,u1)*Pi + 4/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 4/3*G(0,1,u1)*Pi + 26/9*G(1,u1)*Pi )

       + i_*e^2*u1^-3*v1^2 * ( 4/3*G(1 - v1,1,u1)*Pi - 4/3*G(0,v1)*G(1 - v1,u1
         )*Pi - 4/3*G(0,1,u1)*Pi - 26/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi
          - 2/3*G(0,1,u1)*Pi - 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1 * ( 38/9*Pi + 2/3*G(1 - v1,1,u1)*Pi + 4/3*G(0,v1)*Pi
          - 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,1,u1)*Pi - 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1^2 * (  - 38/9*Pi )

       + i_*e^2*u1^-1*[1-u1-v1]^-1 * (  - 2/3*G(0,v1)*Pi )

       + i_*e^2*u1^-1 * (  - 16/9*Pi - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*G(1
          - v1,u1)*Pi + 2/3*G(0,1,u1)*Pi + 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1^2 * (  - 16/9*Pi )

       + i_*e^2*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1, - v1,u1)*Pi - 10/9*G( - v1,
         u1)*Pi + 2/3*G(0, - v1,u1)*Pi - 10/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1 - 
         v1,u1)*Pi - 2/3*G(0,0,v1)*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 16/9*Pi + 2/3*G(1 - v1, - v1,u1)*Pi + 10/9
         *G( - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi + 10/9*G(0,v1)*Pi + 2/3*G(0,v1
         )*G(1 - v1,u1)*Pi + 2/3*G(0,0,v1)*Pi )

       + i_*e^2*v1 * (  - 16/9*Pi + 1/9*Pi^3 + 2/3*G(1 - v1,1 - v1,u1)*Pi - 2/
         3*G(1 - v1, - v1,u1)*Pi - 10/9*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*
         Pi - 2/3*G(1 - v1,1,u1)*Pi + 10/9*G( - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)
         *Pi - 2/3*G(0, - v1,u1)*Pi - 10/9*G(0,u1)*Pi - 2/3*G(0,u1)*G(0,v1)*Pi
          + 2/3*G(0,u1)*G(1,v1)*Pi + 10/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1
         )*Pi + 2/3*G(0,0,u1)*Pi + 2/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 2/3*
         G(0,1,v1)*Pi + 10/9*G(1,u1)*Pi - 10/9*G(1,v1)*Pi + 2/3*G(1,v1)*G(1 - 
         v1,u1)*Pi - 2/3*G(1,0,v1)*Pi + 2/3*G(1,1,v1)*Pi )

       + i_*e^2*v1^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1, - v1,u1)*Pi + 10/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*
         G(1 - v1,1,u1)*Pi - 10/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3
         *G(0, - v1,u1)*Pi + 10/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi - 10/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/
         3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1)*
         Pi - 10/9*G(1,u1)*Pi + 10/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi
          + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1 * ( 1/9*Pi^3 + 2/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi - 10/9*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1
          - v1,1,u1)*Pi + 10/9*G( - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2/3*G(
         0, - v1,u1)*Pi - 10/9*G(0,u1)*Pi - 2/3*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,
         u1)*G(1,v1)*Pi + 10/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi + 2/3*
         G(0,0,u1)*Pi + 2/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 2/3*G(0,1,v1)*Pi
          + 10/9*G(1,u1)*Pi - 10/9*G(1,v1)*Pi + 2/3*G(1,v1)*G(1 - v1,u1)*Pi - 
         2/3*G(1,0,v1)*Pi + 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1*v1 * (  - 2/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 4/3*G(1
          - v1, - v1,u1)*Pi + 20/9*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 4/
         3*G(1 - v1,1,u1)*Pi - 20/9*G( - v1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi + 4/
         3*G(0, - v1,u1)*Pi + 20/9*G(0,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*
         G(0,u1)*G(1,v1)*Pi - 20/9*G(0,v1)*Pi + 4/3*G(0,v1)*G(1 - v1,u1)*Pi - 
         4/3*G(0,0,u1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,u1)*Pi + 4/3*G(0,1,v1
         )*Pi - 20/9*G(1,u1)*Pi + 20/9*G(1,v1)*Pi - 4/3*G(1,v1)*G(1 - v1,u1)*
         Pi + 4/3*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*e^2*u1^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1, - v1,u1)*Pi + 10/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*
         G(1 - v1,1,u1)*Pi - 10/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3
         *G(0, - v1,u1)*Pi + 10/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi - 10/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/
         3*G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1)*
         Pi - 10/9*G(1,u1)*Pi + 10/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi
          + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       - 2 ;
g [beta2_1L] =  + [1-u1-v1]^-1 * (  - 2 )

       + u1*[1-u1-v1]^-1 * ( 2 )

       + e*u1^-2 * ( 4/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1,u1) + 4/3*G(1,
         1 - v1,u1) + 4/3*G(1,u1)*G(1,v1) )

       + e*u1^-1*[1-u1-v1]^-1 * ( 4/3*G(0,v1) )

       + e*u1^-1 * ( 4/3*G(1 - v1,u1) - 4/3*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1)
          + 4/3*G(0,v1)*G(1,u1) - 4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) + 4/
         3*G(1,v1) )

       + e*[1-u1-v1]^-2 * (  - 2/3*G(0,v1) )

       + e*[1-u1-v1]^-1 * (  - 16/3 + 2*G(0,u1) - 10/3*G(0,v1) )

       + e * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 2/3*G(1,v1) )

       + e*u1*[1-u1-v1]^-3 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2/3*G(0,u1)*
         G(0,v1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,0,v1) + 2/3*G(1,0,v1) )

       + e*u1*[1-u1-v1]^-2 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) - 2/3*G(0,u1) + 2*G(
         0,u1)*G(0,v1) + 4/3*G(0,v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2
         *G(1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * ( 16/3 - 4/3*G(0,u1) + 10/3*G(0,v1) )

       + e*u1 * (  - 8/9*Pi^2 + 4/3*G(1 - v1,u1) + 4/3*G(1 - v1,0,u1) - 4/3*G(
          - v1,0,u1) + 4/3*G(0,1 - v1,u1) - 4/3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*
         G(1,v1) - 4/3*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G( - 
         v1,u1) + 4/3*G(0,v1)*G(1,u1) + 4/3*G(0,0,v1) - 4/3*G(1,1 - v1,u1) - 4/
         3*G(1,u1)*G(1,v1) + 4/3*G(1,v1) - 4/3*G(1,0,v1) )

       + e*u1^2*[1-u1-v1]^-3 * ( 1/9*Pi^2 + 2/3*G( - v1,0,u1) + 2/3*G(0,u1)*G(
         0,v1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,0,v1) - 2/3*G(1,0,v1) )

       + e*u1^2*[1-u1-v1]^-2 * ( 2/3*G(0,u1) - 2/3*G(0,v1) )

       + e*u1^2*[1-u1-v1]^-1 * ( 4/3*G(0,u1) - 4/3*G(0,v1) )

       + e*u1^2 * ( 8/9*Pi^2 - 4/3*G(1 - v1,0,u1) + 4/3*G( - v1,0,u1) - 4/3*G(
         0,1 - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(1,v1) + 4/3*G(0,v1
         )*G(1 - v1,u1) - 4/3*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G(1,u1) - 4/3*
         G(0,0,v1) + 4/3*G(1,1 - v1,u1) + 4/3*G(1,u1)*G(1,v1) + 4/3*G(1,0,v1)
          )

       + e^2*u1^-2 * (  - 4/3*G(1 - v1,1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 26/9*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1,u1) + 
         4/3*G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) - 26/9*G(0,v1
         )*G(1,u1) + 4/3*G(0,0,v1)*G(1 - v1,u1) - 4/3*G(0,0,v1)*G(1,u1) + 4/3*
         G(0,1,1 - v1,u1) - 4/3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) + 4/
         3*G(0,1,v1)*G(1,u1) - 4/3*G(1,1 - v1,1 - v1,u1) + 26/9*G(1,1 - v1,u1)
          - 2/3*G(1,u1)*Pi^2 + 26/9*G(1,u1)*G(1,v1) - 4/3*G(1,v1)*G(1 - v1,1,
         u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) + 4/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-1*[1-u1-v1]^-1 * ( 38/9*G(0,v1) + 4/3*G(0,0,v1) )

       + e^2*u1^-1 * (  - 2/3*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) + 38/9*G(1 - v1,
         u1) + 4/3*G(1 - v1,1,1 - v1,u1) - 38/9*G(0,v1) + 4/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 14/9*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1)
          - 4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 26/9*G(0
         ,v1)*G(1,u1) - 4/3*G(0,0,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0
         ,v1)*G(1,u1) - 4/3*G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0
         ,1,u1)*G(1,v1) + 4/3*G(0,1,v1) - 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - 
         v1,1 - v1,u1) - 26/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)
         *G(1,v1) + 38/9*G(1,v1) - 4/3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1
          - v1,1,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) + 4/3*G(1,0,v1) - 4/3*G(1,0,
         v1)*G(1,u1) - 4/3*G(1,1,v1) + 4/3*G(1,1,v1)*G(1,u1) )

       + e^2*[1-u1-v1]^-2 * (  - 16/9*G(0,v1) - 2/3*G(0,0,v1) )

       + e^2*[1-u1-v1]^-1 * (  - 104/9 + 1/6*Pi^2 + 6*G(0,u1) + 2*G(0,u1)*G(0,
         v1) - 92/9*G(0,v1) - 2*G(0,0,u1) - 10/3*G(0,0,v1) )

       + e^2 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 22/9*G(1 - v1,u1) + 22/9
         *G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1) - 2/3*G(0,1,v1)
          - 22/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1) + 2/3*G(1,
         1,v1) )

       + e^2*u1*[1-u1-v1]^-3 * (  - 2/3*zeta3 - 5/27*Pi^2 - 2/3*G(1 - v1, - v1
         ,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,
         0,u1) + 2/3*G( - v1,0,0,u1) + 2/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2
          - 10/9*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,0,v1) + 2/9*G(0,v1)*Pi^2 + 
         2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 10/9*G(
         0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) - 2/3*G(0,v1)*G(0, - v1
         ,u1) + 2/3*G(0,0,u1)*G(0,v1) + 10/9*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 4/3*G(0,
         0,0,v1) + 2/3*G(0,1,0,v1) - 1/9*G(1,v1)*Pi^2 + 10/9*G(1,0,v1) + 2/3*
         G(1,0,v1)*G(1 - v1,u1) + 4/3*G(1,0,0,v1) + 2/3*G(1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-2 * ( 2*zeta3 + Pi^2 + 2*G(1 - v1, - v1,0,u1) + 1/3
         *G(1 - v1,u1)*Pi^2 - G( - v1,u1)*Pi^2 + 4*G( - v1,0,u1) - 2*G( - v1,0
         ,0,u1) - 2*G(0, - v1,0,u1) - 16/9*G(0,u1) - 1/3*G(0,u1)*Pi^2 + 10/3*
         G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) + 32/9*G(0,v1) - 2/3*G(0,v1)*
         Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 4*G(
         0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0, - v1,u1)
          + 2/3*G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) - 8/3*G(0,0,v1) - 2*G(0,0,v1)*
         G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 4*G(0,
         0,0,v1) - 2*G(0,1,0,v1) + 1/3*G(1,v1)*Pi^2 - 4*G(1,0,v1) - 2*G(1,0,v1
         )*G(1 - v1,u1) - 4*G(1,0,0,v1) - 2*G(1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * ( 104/9 - 1/2*Pi^2 - 38/9*G(0,u1) - 4/3*G(0,u1)
         *G(0,v1) + 92/9*G(0,v1) + 4/3*G(0,0,u1) + 10/3*G(0,0,v1) )

       + e^2*u1 * (  - 4/3*zeta3 - 70/27*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) - 4/3*
         G(1 - v1,1 - v1,0,u1) + 4/3*G(1 - v1, - v1,0,u1) + 38/9*G(1 - v1,u1)
          + 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) + 26/9*G(1 - v1,
         0,u1) - 4/3*G(1 - v1,0,0,u1) + 4/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - 
         v1,u1)*Pi^2 - 26/9*G( - v1,0,u1) + 4/3*G( - v1,0,0,u1) - 4/3*G(0,1 - 
         v1,1 - v1,u1) + 26/9*G(0,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(1,v1) - 4/
         3*G(0,1 - v1,0,u1) + 4/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*Pi^2 - 26/9*G(
         0,u1)*G(0,v1) + 26/9*G(0,u1)*G(1,v1) + 8/3*G(0,u1)*G(1,0,v1) - 4/3*G(
         0,u1)*G(1,1,v1) - 38/9*G(0,v1) - 2/9*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1
          - v1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1, - v1,u1) - 14/9*G(0,v1)*G(1
          - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1)
          + 26/9*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)
         *G(0,1 - v1,u1) - 4/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,
         u1) + 26/9*G(0,v1)*G(1,u1) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1)*G(0
         ,v1) - 4/3*G(0,0,u1)*G(1,v1) + 14/9*G(0,0,v1) - 8/3*G(0,0,v1)*G(1 - 
         v1,u1) + 4/3*G(0,0,v1)*G( - v1,u1) - 8/3*G(0,0,v1)*G(0,u1) + 4/3*G(0,
         0,v1)*G(1,u1) + 8/3*G(0,0,0,v1) + 4/3*G(0,1,1 - v1,u1) - 4/3*G(0,1,u1
         )*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) + 4/3*G(0,1,v1) + 4/3*G(0,1,v1)*G(0
         ,u1) - 4/3*G(0,1,v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 4/3*G(1,1 - v1,1 - 
         v1,u1) - 26/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)*G(1,v1
         ) + 38/9*G(1,v1) + 2/9*G(1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,u1) - 4/3*
         G(1,v1)*G(1 - v1,0,u1) + 4/3*G(1,v1)*G(1 - v1,1,u1) + 4/3*G(1,v1)*G(1
         ,1 - v1,u1) - 14/9*G(1,0,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) - 4/3*G(1,0
         ,v1)*G(1,u1) - 8/3*G(1,0,0,v1) - 4/3*G(1,1,v1) + 4/3*G(1,1,v1)*G(1,u1
         ) + 4/3*G(1,1,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-3 * ( 2/3*zeta3 + 5/27*Pi^2 + 2/3*G(1 - v1, - v1,
         0,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 1/3*G( - v1,u1)*Pi^2 + 10/9*G( - v1,0
         ,u1) - 2/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*G(0,u1)*Pi^2
          + 10/9*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,0,v1) - 2/9*G(0,v1)*Pi^2 - 
         2/3*G(0,v1)*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 10/9*G(
         0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1) + 2/3*G(0,v1)*G(0, - v1
         ,u1) - 2/3*G(0,0,u1)*G(0,v1) - 10/9*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - 
         v1,u1) - 2/3*G(0,0,v1)*G( - v1,u1) + 4/3*G(0,0,v1)*G(0,u1) - 4/3*G(0,
         0,0,v1) - 2/3*G(0,1,0,v1) + 1/9*G(1,v1)*Pi^2 - 10/9*G(1,0,v1) - 2/3*
         G(1,0,v1)*G(1 - v1,u1) - 4/3*G(1,0,0,v1) - 2/3*G(1,1,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-2 * (  - 1/3*Pi^2 + 16/9*G(0,u1) + 2/3*G(0,u1)*G(
         0,v1) - 16/9*G(0,v1) - 2/3*G(0,0,u1) - 2/3*G(0,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-1 * (  - 2/3*Pi^2 + 38/9*G(0,u1) + 4/3*G(0,u1)*G(
         0,v1) - 38/9*G(0,v1) - 4/3*G(0,0,u1) - 4/3*G(0,0,v1) )

       + e^2*u1^2 * ( 4/3*zeta3 + 52/27*Pi^2 + 4/3*G(1 - v1,1 - v1,0,u1) - 4/3
         *G(1 - v1, - v1,0,u1) - 2/9*G(1 - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,1 - v1
         ,u1) - 26/9*G(1 - v1,0,u1) + 4/3*G(1 - v1,0,0,u1) - 4/3*G(1 - v1,1,1
          - v1,u1) - 2/3*G( - v1,u1)*Pi^2 + 26/9*G( - v1,0,u1) - 4/3*G( - v1,0
         ,0,u1) + 4/3*G(0,1 - v1,1 - v1,u1) - 26/9*G(0,1 - v1,u1) + 4/3*G(0,1
          - v1,u1)*G(1,v1) + 4/3*G(0,1 - v1,0,u1) - 4/3*G(0, - v1,0,u1) - 2/9*
         G(0,u1)*Pi^2 + 26/9*G(0,u1)*G(0,v1) - 26/9*G(0,u1)*G(1,v1) - 8/3*G(0,
         u1)*G(1,0,v1) + 4/3*G(0,u1)*G(1,1,v1) + 2/9*G(0,v1)*Pi^2 - 4/3*G(0,v1
         )*G(1 - v1,1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1, - v1,u1) + 26/9*G(0,v1)
         *G(1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,0,u1) + 4/3*G(0,v1)*G(1 - v1,1,
         u1) - 26/9*G(0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G( - v1,0,u1) - 8/3*G(0,
         v1)*G(0,1 - v1,u1) + 4/3*G(0,v1)*G(0, - v1,u1) + 4/3*G(0,v1)*G(1,1 - 
         v1,u1) - 26/9*G(0,v1)*G(1,u1) + 4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1)*
         G(0,v1) + 4/3*G(0,0,u1)*G(1,v1) - 26/9*G(0,0,v1) + 8/3*G(0,0,v1)*G(1
          - v1,u1) - 4/3*G(0,0,v1)*G( - v1,u1) + 8/3*G(0,0,v1)*G(0,u1) - 4/3*
         G(0,0,v1)*G(1,u1) - 8/3*G(0,0,0,v1) - 4/3*G(0,1,1 - v1,u1) + 4/3*G(0,
         1,u1)*G(0,v1) - 4/3*G(0,1,u1)*G(1,v1) - 4/3*G(0,1,v1)*G(0,u1) + 4/3*
         G(0,1,v1)*G(1,u1) + 4/3*G(0,1,0,v1) - 4/3*G(1,1 - v1,1 - v1,u1) + 26/
         9*G(1,1 - v1,u1) - 2/3*G(1,u1)*Pi^2 + 26/9*G(1,u1)*G(1,v1) - 2/9*G(1,
         v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,0,u1) - 4/3*G(1,v1)*G(1 - v1,1,u1) - 
         4/3*G(1,v1)*G(1,1 - v1,u1) + 26/9*G(1,0,v1) - 4/3*G(1,0,v1)*G(1 - v1,
         u1) + 4/3*G(1,0,v1)*G(1,u1) + 8/3*G(1,0,0,v1) - 4/3*G(1,1,v1)*G(1,u1)
          - 4/3*G(1,1,0,v1) )

       + i_*e*u1^-2 * ( 4/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * ( 4/3*Pi - 4/3*G(1,u1)*Pi )

       + i_*e * (  - 2/3*Pi )

       + i_*e*u1*[1-u1-v1]^-3 * (  - 2/3*G( - v1,u1)*Pi - 2/3*G(0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 2/3*Pi + 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi
          )

       + i_*e*u1*[1-u1-v1]^-1 * ( 2/3*Pi )

       + i_*e*u1 * ( 4/3*Pi + 4/3*G(1 - v1,u1)*Pi - 4/3*G( - v1,u1)*Pi + 4/3*
         G(0,u1)*Pi - 4/3*G(0,v1)*Pi - 4/3*G(1,u1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*e*u1^2*[1-u1-v1]^-3 * ( 2/3*G( - v1,u1)*Pi + 2/3*G(0,v1)*Pi )

       + i_*e*u1^2*[1-u1-v1]^-2 * ( 2/3*Pi )

       + i_*e*u1^2*[1-u1-v1]^-1 * ( 4/3*Pi )

       + i_*e*u1^2 * (  - 4/3*G(1 - v1,u1)*Pi + 4/3*G( - v1,u1)*Pi - 4/3*G(0,
         u1)*Pi + 4/3*G(0,v1)*Pi + 4/3*G(1,u1)*Pi - 4/3*G(1,v1)*Pi )

       + i_*e^2*u1^-2 * (  - 4/3*G(1 - v1,1,u1)*Pi + 4/3*G(0,v1)*G(1 - v1,u1)*
         Pi + 4/3*G(0,1,u1)*Pi + 26/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*[1-u1-v1]^-1 * ( 4/3*G(0,v1)*Pi )

       + i_*e^2*u1^-1 * ( 38/9*Pi + 4/3*G(1 - v1,1,u1)*Pi - 4/3*G(0,v1)*G(1 - 
         v1,u1)*Pi - 4/3*G(0,1,u1)*Pi - 26/9*G(1,u1)*Pi )

       + i_*e^2*[1-u1-v1]^-2 * (  - 2/3*G(0,v1)*Pi )

       + i_*e^2*[1-u1-v1]^-1 * ( 2/3*Pi - 4/3*G(0,v1)*Pi )

       + i_*e^2 * (  - 22/9*Pi )

       + i_*e^2*u1*[1-u1-v1]^-3 * (  - 2/3*G(1 - v1, - v1,u1)*Pi - 10/9*G( - 
         v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi - 10/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1
          - v1,u1)*Pi - 2/3*G(0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 16/9*Pi + 2*G(1 - v1, - v1,u1)*Pi + 4*
         G( - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 14/3*G(0,v1)*Pi + 2*G(0,v1)*G(1
          - v1,u1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * ( 10/9*Pi + 2*G(0,v1)*Pi )

       + i_*e^2*u1 * ( 38/9*Pi - 2/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 4/3*
         G(1 - v1, - v1,u1)*Pi + 26/9*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi
          + 4/3*G(1 - v1,1,u1)*Pi - 26/9*G( - v1,u1)*Pi - 4/3*G(0,1 - v1,u1)*
         Pi + 4/3*G(0, - v1,u1)*Pi + 26/9*G(0,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi
          - 4/3*G(0,u1)*G(1,v1)*Pi - 26/9*G(0,v1)*Pi + 4/3*G(0,v1)*G(1 - v1,u1
         )*Pi - 4/3*G(0,0,u1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,u1)*Pi + 4/3*
         G(0,1,v1)*Pi - 26/9*G(1,u1)*Pi + 26/9*G(1,v1)*Pi - 4/3*G(1,v1)*G(1 - 
         v1,u1)*Pi + 4/3*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-3 * ( 2/3*G(1 - v1, - v1,u1)*Pi + 10/9*G( - v1
         ,u1)*Pi - 2/3*G(0, - v1,u1)*Pi + 10/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - 
         v1,u1)*Pi + 2/3*G(0,0,v1)*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-2 * ( 16/9*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-1 * ( 38/9*Pi )

       + i_*e^2*u1^2 * ( 2/9*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 4/3*G(1 - v1,
          - v1,u1)*Pi - 26/9*G(1 - v1,u1)*Pi + 4/3*G(1 - v1,0,u1)*Pi - 4/3*G(1
          - v1,1,u1)*Pi + 26/9*G( - v1,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi - 4/3*G(
         0, - v1,u1)*Pi - 26/9*G(0,u1)*Pi - 4/3*G(0,u1)*G(0,v1)*Pi + 4/3*G(0,
         u1)*G(1,v1)*Pi + 26/9*G(0,v1)*Pi - 4/3*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*
         G(0,0,u1)*Pi + 4/3*G(0,0,v1)*Pi - 4/3*G(0,1,u1)*Pi - 4/3*G(0,1,v1)*Pi
          + 26/9*G(1,u1)*Pi - 26/9*G(1,v1)*Pi + 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 
         4/3*G(1,0,v1)*Pi + 4/3*G(1,1,v1)*Pi ) ;
g [beta3_1L] =  + e*u1^-2 * ( 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1,u1)
          + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/
         3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1 * ( 2/3*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)
         *G(1,u1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) + 2/3*G(1,v1) )

       + e*u1^-1*v1 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 2/3*G(1,v1) )

       + e*[1-u1-v1]^-1 * ( 2/3*G(0,v1) )

       + e * (  - 32/3 + 2/3*G(1 - v1,u1) + 2*G(0,u1) - 14/3*G(0,v1) + 2/3*G(1
         ,v1) )

       + e*v1 * ( 2/3*G(1 - v1,u1) - 2/3*G(0,v1) + 2/3*G(1,v1) )

       + e*u1*[1-u1-v1]^-2 * ( 1/9*Pi^2 + 2/3*G( - v1,0,u1) + 2/3*G(0,u1)*G(0,
         v1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,0,v1) - 2/3*G(1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * ( 2/3*G(0,u1) - 2/3*G(0,v1) )

       + e*u1 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,u1) + 2/3*G(1 - v1,0,u1) - 2/3*G(
          - v1,0,u1) + 2/3*G(0,1 - v1,u1) - 2/3*G(0,u1) - 2/3*G(0,u1)*G(0,v1)
          + 2/3*G(0,u1)*G(1,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - 
         v1,u1) + 2/3*G(0,v1)*G(1,u1) + 2/3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/
         3*G(1,u1)*G(1,v1) + 2/3*G(1,v1) - 2/3*G(1,0,v1) )

       + e*u1*v1 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0,u1) - 2/3*
         G(0,1 - v1,u1) + 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 2/3*G(0,
         v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(1,u1) - 2/
         3*G(0,0,v1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) + 2/3*G(1,0,v1
         ) )

       + e*u1^2 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0,u1) - 2/3*G(
         0,1 - v1,u1) + 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 2/3*G(0,v1
         )*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(1,u1) - 2/3*
         G(0,0,v1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) + 2/3*G(1,0,v1)
          )

       + e^2*u1^-2 * (  - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 16/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 
         2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 16/9*G(0,v1
         )*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/3*
         G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/
         3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1 - v1,u1) + 16/9*G(1,1 - v1,u1)
          - 1/3*G(1,u1)*Pi^2 + 16/9*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,
         u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-2*v1 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) - 16/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 
         2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 16/9*G(0,v1
         )*G(1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*
         G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/
         3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1 - v1,u1)
          + 1/3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,
         u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 22/9*G(1 - v1,
         u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 
         10/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*
         G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 16/9*G(0,v1)*G(1,u1) - 
         2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,1 - v1
         ,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)
          - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1 - 
         v1,u1) + 1/3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 22/9*G(1,v1) - 2/3
         *G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*G(1,
         1 - v1,u1) + 2/3*G(1,0,v1) - 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,v1) + 
         2/3*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 22/9*G(1 - v1,
         u1) + 22/9*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1) - 2/3*
         G(0,1,v1) - 22/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,0,v1)
          + 2/3*G(1,1,v1) )

       + e^2*[1-u1-v1]^-1 * ( 22/9*G(0,v1) + 2/3*G(0,0,v1) )

       + e^2 * (  - 208/9 + Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 10/9*G(1 - v1,u1)
          + 6*G(0,u1) + 2*G(0,u1)*G(0,v1) - 118/9*G(0,v1) + 2/3*G(0,v1)*G(1 - 
         v1,u1) - 2*G(0,0,u1) - 14/3*G(0,0,v1) + 2/3*G(0,1,v1) + 10/9*G(1,v1)
          - 2/3*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,0,v1) - 2/3*G(1,1,v1) )

       + e^2*v1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 22/9*G(1 - v1,u1)
          - 22/9*G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1) + 2/3*G(0,
         1,v1) + 22/9*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,0,v1) - 2/3
         *G(1,1,v1) )

       + e^2*u1*[1-u1-v1]^-2 * ( 2/3*zeta3 + 8/27*Pi^2 + 2/3*G(1 - v1, - v1,0,
         u1) + 1/9*G(1 - v1,u1)*Pi^2 - 1/3*G( - v1,u1)*Pi^2 + 16/9*G( - v1,0,
         u1) - 2/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*G(0,u1)*Pi^2 + 
         16/9*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,0,v1) - 2/9*G(0,v1)*Pi^2 - 2/3
         *G(0,v1)*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 16/9*G(0,
         v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1) + 2/3*G(0,v1)*G(0, - v1,
         u1) - 2/3*G(0,0,u1)*G(0,v1) - 16/9*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - v1
         ,u1) - 2/3*G(0,0,v1)*G( - v1,u1) + 4/3*G(0,0,v1)*G(0,u1) - 4/3*G(0,0,
         0,v1) - 2/3*G(0,1,0,v1) + 1/9*G(1,v1)*Pi^2 - 16/9*G(1,0,v1) - 2/3*G(1
         ,0,v1)*G(1 - v1,u1) - 4/3*G(1,0,0,v1) - 2/3*G(1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * (  - 1/3*Pi^2 + 22/9*G(0,u1) + 2/3*G(0,u1)*G(0,
         v1) - 22/9*G(0,v1) - 2/3*G(0,0,u1) - 2/3*G(0,0,v1) )

       + e^2*u1 * (  - 2/3*zeta3 - 32/27*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) - 2/3*
         G(1 - v1,1 - v1,0,u1) + 2/3*G(1 - v1, - v1,0,u1) + 22/9*G(1 - v1,u1)
          + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1 - v1,u1) + 16/9*G(1 - v1,
         0,u1) - 2/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 1/3*G( - 
         v1,u1)*Pi^2 - 16/9*G( - v1,0,u1) + 2/3*G( - v1,0,0,u1) - 2/3*G(0,1 - 
         v1,1 - v1,u1) + 16/9*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*G(1,v1) - 2/
         3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) - 22/9*G(0,u1) + 1/9*G(0,u1)
         *Pi^2 - 22/9*G(0,u1)*G(0,v1) + 16/9*G(0,u1)*G(1,v1) + 4/3*G(0,u1)*G(1
         ,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 1/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1
          - v1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/9*G(0,v1)*G(1
          - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1)
          + 16/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(0,v1)
         *G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,
         u1) + 16/9*G(0,v1)*G(1,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,u1) + 2/
         3*G(0,0,u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) + 16/9*G(0,0,v1) - 4/3*G(
         0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,
         u1) + 2/3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,0,v1) + 2/3*G(0,1,1 - v1,u1)
          - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1) + 2/
         3*G(0,1,v1)*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*
         G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1 - v1,u1) + 1/3*G(1,u1)*Pi^2 - 16/9
         *G(1,u1)*G(1,v1) + 22/9*G(1,v1) + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1
          - v1,u1) - 2/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          + 2/3*G(1,v1)*G(1,1 - v1,u1) - 10/9*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - 
         v1,u1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,0,0,v1) - 2/3*G(1,1,v1) + 2/
         3*G(1,1,v1)*G(1,u1) + 2/3*G(1,1,0,v1) )

       + e^2*u1*v1 * ( 2/3*zeta3 + 32/27*Pi^2 + 2/3*G(1 - v1,1 - v1,0,u1) - 2/
         3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,1 - 
         v1,u1) - 16/9*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,0,u1) - 2/3*G(1 - v1,1,
         1 - v1,u1) - 1/3*G( - v1,u1)*Pi^2 + 16/9*G( - v1,0,u1) - 2/3*G( - v1,
         0,0,u1) + 2/3*G(0,1 - v1,1 - v1,u1) - 16/9*G(0,1 - v1,u1) + 2/3*G(0,1
          - v1,u1)*G(1,v1) + 2/3*G(0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*
         G(0,u1)*Pi^2 + 16/9*G(0,u1)*G(0,v1) - 16/9*G(0,u1)*G(1,v1) - 4/3*G(0,
         u1)*G(1,0,v1) + 2/3*G(0,u1)*G(1,1,v1) + 1/9*G(0,v1)*Pi^2 - 2/3*G(0,v1
         )*G(1 - v1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 16/9*G(0,v1)
         *G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,
         u1) - 16/9*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1) - 4/3*G(0,
         v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,v1)*G(1,1 - 
         v1,u1) - 16/9*G(0,v1)*G(1,u1) + 2/3*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1)*
         G(0,v1) + 2/3*G(0,0,u1)*G(1,v1) - 16/9*G(0,0,v1) + 4/3*G(0,0,v1)*G(1
          - v1,u1) - 2/3*G(0,0,v1)*G( - v1,u1) + 4/3*G(0,0,v1)*G(0,u1) - 2/3*
         G(0,0,v1)*G(1,u1) - 4/3*G(0,0,0,v1) - 2/3*G(0,1,1 - v1,u1) + 2/3*G(0,
         1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1)*G(0,u1) + 2/3*
         G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,1 - v1,u1) + 16/
         9*G(1,1 - v1,u1) - 1/3*G(1,u1)*Pi^2 + 16/9*G(1,u1)*G(1,v1) - 1/9*G(1,
         v1)*Pi^2 + 2/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 
         2/3*G(1,v1)*G(1,1 - v1,u1) + 16/9*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1,
         u1) + 2/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,0,0,v1) - 2/3*G(1,1,v1)*G(1,u1)
          - 2/3*G(1,1,0,v1) )

       + e^2*u1^2 * ( 2/3*zeta3 + 32/27*Pi^2 + 2/3*G(1 - v1,1 - v1,0,u1) - 2/3
         *G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,1 - v1
         ,u1) - 16/9*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,0,u1) - 2/3*G(1 - v1,1,1
          - v1,u1) - 1/3*G( - v1,u1)*Pi^2 + 16/9*G( - v1,0,u1) - 2/3*G( - v1,0
         ,0,u1) + 2/3*G(0,1 - v1,1 - v1,u1) - 16/9*G(0,1 - v1,u1) + 2/3*G(0,1
          - v1,u1)*G(1,v1) + 2/3*G(0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*
         G(0,u1)*Pi^2 + 16/9*G(0,u1)*G(0,v1) - 16/9*G(0,u1)*G(1,v1) - 4/3*G(0,
         u1)*G(1,0,v1) + 2/3*G(0,u1)*G(1,1,v1) + 1/9*G(0,v1)*Pi^2 - 2/3*G(0,v1
         )*G(1 - v1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 16/9*G(0,v1)
         *G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,
         u1) - 16/9*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,0,u1) - 4/3*G(0,
         v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,v1)*G(1,1 - 
         v1,u1) - 16/9*G(0,v1)*G(1,u1) + 2/3*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1)*
         G(0,v1) + 2/3*G(0,0,u1)*G(1,v1) - 16/9*G(0,0,v1) + 4/3*G(0,0,v1)*G(1
          - v1,u1) - 2/3*G(0,0,v1)*G( - v1,u1) + 4/3*G(0,0,v1)*G(0,u1) - 2/3*
         G(0,0,v1)*G(1,u1) - 4/3*G(0,0,0,v1) - 2/3*G(0,1,1 - v1,u1) + 2/3*G(0,
         1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1)*G(0,u1) + 2/3*
         G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,1 - v1,u1) + 16/
         9*G(1,1 - v1,u1) - 1/3*G(1,u1)*Pi^2 + 16/9*G(1,u1)*G(1,v1) - 1/9*G(1,
         v1)*Pi^2 + 2/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 
         2/3*G(1,v1)*G(1,1 - v1,u1) + 16/9*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1,
         u1) + 2/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,0,0,v1) - 2/3*G(1,1,v1)*G(1,u1)
          - 2/3*G(1,1,0,v1) )

       + i_*e*u1^-2 * ( 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * ( 2/3*Pi - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * (  - 2/3*Pi )

       + i_*e * (  - 4/3*Pi )

       + i_*e*v1 * ( 2/3*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * ( 2/3*G( - v1,u1)*Pi + 2/3*G(0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * ( 2/3*Pi )

       + i_*e*u1 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)*Pi
          - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*e*u1*v1 * (  - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi - 2/3*G(0,
         u1)*Pi + 2/3*G(0,v1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi )

       + i_*e*u1^2 * (  - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi - 2/3*G(0,
         u1)*Pi + 2/3*G(0,v1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi )

       + i_*e^2*u1^-2 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi + 2/3*G(0,1,u1)*Pi + 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi - 2/3*G(0,1,u1)*Pi - 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1 * ( 22/9*Pi + 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*Pi - 2/
         3*G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,1,u1)*Pi - 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * (  - 22/9*Pi )

       + i_*e^2*[1-u1-v1]^-1 * ( 2/3*G(0,v1)*Pi )

       + i_*e^2 * (  - 32/9*Pi - 2*G(0,v1)*Pi )

       + i_*e^2*v1 * ( 22/9*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * ( 2/3*G(1 - v1, - v1,u1)*Pi + 16/9*G( - v1,
         u1)*Pi - 2/3*G(0, - v1,u1)*Pi + 16/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - 
         v1,u1)*Pi + 2/3*G(0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * ( 22/9*Pi )

       + i_*e^2*u1 * (  - 1/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - v1
         , - v1,u1)*Pi + 16/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*G(
         1 - v1,1,u1)*Pi - 16/9*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3*
         G(0, - v1,u1)*Pi + 16/9*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(0
         ,u1)*G(1,v1)*Pi - 16/9*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/3
         *G(0,0,u1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2/3*G(0,1,v1)*
         Pi - 16/9*G(1,u1)*Pi + 16/9*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi
          + 2/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1*v1 * ( 1/9*Pi^3 + 2/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1
         , - v1,u1)*Pi - 16/9*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(
         1 - v1,1,u1)*Pi + 16/9*G( - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2/3*
         G(0, - v1,u1)*Pi - 16/9*G(0,u1)*Pi - 2/3*G(0,u1)*G(0,v1)*Pi + 2/3*G(0
         ,u1)*G(1,v1)*Pi + 16/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi + 2/3
         *G(0,0,u1)*Pi + 2/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 2/3*G(0,1,v1)*
         Pi + 16/9*G(1,u1)*Pi - 16/9*G(1,v1)*Pi + 2/3*G(1,v1)*G(1 - v1,u1)*Pi
          - 2/3*G(1,0,v1)*Pi + 2/3*G(1,1,v1)*Pi )

       + i_*e^2*u1^2 * ( 1/9*Pi^3 + 2/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi - 16/9*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1
          - v1,1,u1)*Pi + 16/9*G( - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2/3*G(
         0, - v1,u1)*Pi - 16/9*G(0,u1)*Pi - 2/3*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,
         u1)*G(1,v1)*Pi + 16/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi + 2/3*
         G(0,0,u1)*Pi + 2/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 2/3*G(0,1,v1)*Pi
          + 16/9*G(1,u1)*Pi - 16/9*G(1,v1)*Pi + 2/3*G(1,v1)*G(1 - v1,u1)*Pi - 
         2/3*G(1,0,v1)*Pi + 2/3*G(1,1,v1)*Pi )

       - 4 ;
g [gamma1_1L] =  + v1*[1-u1]^-1 * (  - 2 )

       + v1 * ( 2 )

       + v1^2*[1-u1]^-2 * (  - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + v1^2*[1-u1]^-1 * (  - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + v1^2 * ( 4*G(1 - v1,u1) - 4*G(0,v1) + 4*G(1,v1) )

       + u1 * ( 2 + 4/3*Pi^2 - 2*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G( - v1,0
         ,u1) - 2*G(0,1 - v1,u1) + 2*G(0,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*
         G(1,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*
         G(1,u1) - 2*G(0,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 2*G(1,
         v1) + 2*G(1,0,v1) )

       + u1*v1 * (  - 8/3*Pi^2 + 8*G(1 - v1,u1) + 4*G(1 - v1,0,u1) - 4*G( - v1
         ,0,u1) + 4*G(0,1 - v1,u1) - 4*G(0,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)
         *G(1,v1) - 4*G(0,v1) - 4*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G( - v1,u1)
          + 4*G(0,v1)*G(1,u1) + 4*G(0,0,v1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1
         ,v1) + 8*G(1,v1) - 4*G(1,0,v1) )

       + u1*v1^2 * ( 8/3*Pi^2 - 4*G(1 - v1,0,u1) + 4*G( - v1,0,u1) - 4*G(0,1
          - v1,u1) + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,v1) + 4*G(0,v1)*G(1 - 
         v1,u1) - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(1,u1) - 4*G(0,0,v1) + 4*
         G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) + 4*G(1,0,v1) )

       + u1^2 * (  - 8/3*Pi^2 + 4*G(1 - v1,u1) + 4*G(1 - v1,0,u1) - 4*G( - v1,
         0,u1) + 4*G(0,1 - v1,u1) - 4*G(0,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*
         G(1,v1) - 4*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*
         G(1,u1) + 4*G(0,0,v1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) + 4*G(1,
         v1) - 4*G(1,0,v1) )

       + u1^2*v1 * ( 16/3*Pi^2 - 8*G(1 - v1,0,u1) + 8*G( - v1,0,u1) - 8*G(0,1
          - v1,u1) + 8*G(0,u1)*G(0,v1) - 8*G(0,u1)*G(1,v1) + 8*G(0,v1)*G(1 - 
         v1,u1) - 8*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(1,u1) - 8*G(0,0,v1) + 8*
         G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1) + 8*G(1,0,v1) )

       + u1^3 * ( 8/3*Pi^2 - 4*G(1 - v1,0,u1) + 4*G( - v1,0,u1) - 4*G(0,1 - v1
         ,u1) + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,v1) + 4*G(0,v1)*G(1 - v1,u1)
          - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(1,u1) - 4*G(0,0,v1) + 4*G(1,1
          - v1,u1) + 4*G(1,u1)*G(1,v1) + 4*G(1,0,v1) )

       + e*u1^-2*v1 * ( 4/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1,u1) + 4/3*
         G(1,1 - v1,u1) + 4/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1^2 * (  - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1,u1) - 
         4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) )

       + e*u1^-1 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/3*
         G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1*v1 * ( 4/3*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,
         v1)*G(1,u1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) + 4/3*G(1,v1)
          )

       + e*u1^-1*v1^2 * (  - 4/3*G(1 - v1,u1) + 4/3*G(0,v1) - 4/3*G(1,v1) )

       + e*[1-u1-v1]^-1 * (  - 2/3*G(0,v1) )

       + e * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 
         4/3*G(0,v1)*G(1,u1) - 4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,v1) - 2/3*
         G(1,v1) )

       + e*v1*[1-u1]^-1 * (  - 6 + 2*G(1 - v1,u1) - 2*G(0,v1) + 2*G(1,v1) )

       + e*v1 * ( 20/3 - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + e*v1^2*[1-u1]^-2 * ( Pi^2 + 2*G(1 - v1,1 - v1,u1) - 6*G(1 - v1,u1) + 
         6*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,0,v1) - 2*G(0,1,v1) - 6*G(
         1,v1) + 2*G(1,v1)*G(1 - v1,u1) - 2*G(1,0,v1) + 2*G(1,1,v1) )

       + e*v1^2*[1-u1]^-1 * ( Pi^2 + 2*G(1 - v1,1 - v1,u1) - 6*G(1 - v1,u1) + 
         6*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,0,v1) - 2*G(0,1,v1) - 6*G(
         1,v1) + 2*G(1,v1)*G(1 - v1,u1) - 2*G(1,0,v1) + 2*G(1,1,v1) )

       + e*v1^2 * (  - 2*Pi^2 - 4*G(1 - v1,1 - v1,u1) + 34/3*G(1 - v1,u1) - 34/
         3*G(0,v1) + 4*G(0,v1)*G(1 - v1,u1) - 4*G(0,0,v1) + 4*G(0,1,v1) + 34/3
         *G(1,v1) - 4*G(1,v1)*G(1 - v1,u1) + 4*G(1,0,v1) - 4*G(1,1,v1) )

       + e*u1*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2/3*G(0,u1)*
         G(0,v1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,0,v1) + 2/3*G(1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * (  - 2/9*Pi^2 - 4/3*G( - v1,0,u1) - 2/3*G(0,u1)
          - 4/3*G(0,u1)*G(0,v1) + 2/3*G(0,v1) + 4/3*G(0,v1)*G( - v1,u1) + 4/3*
         G(0,0,v1) + 4/3*G(1,0,v1) )

       + e*u1 * ( 20/3 + 2*zeta3 + 4/3*Pi^2 + 2*G(1 - v1,1 - v1,u1) + 2*G(1 - 
         v1,1 - v1,0,u1) - 2*G(1 - v1, - v1,0,u1) - 20/3*G(1 - v1,u1) - 1/3*G(
         1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G(1
          - v1,0,0,u1) - 2*G(1 - v1,1,1 - v1,u1) - G( - v1,u1)*Pi^2 + 2*G( - 
         v1,0,u1) - 2*G( - v1,0,0,u1) + 2*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1
         ,u1) + 2*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - v1,0,
         u1) + 14/3*G(0,u1) - 1/3*G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) - 2*G(0,u1)
         *G(1,v1) - 4*G(0,u1)*G(1,0,v1) + 2*G(0,u1)*G(1,1,v1) + 2*G(0,v1) + 1/
         3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,
          - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*
         G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,
         u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,1 - v1,u1) - 2*G(0,v1)*
         G(1,u1) + 2*G(0,0,1 - v1,u1) - 2*G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) + 2*
         G(0,0,u1)*G(1,v1) - 2*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 4*G(0,0
         ,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,
         v1) - 2*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) + 2*G(0
         ,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,u1) - G(1,u1)*Pi^2
          + 2*G(1,u1)*G(1,v1) - 20/3*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(
         1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,1,u1) - 2*
         G(1,v1)*G(1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(1,
         u1) + 4*G(1,0,0,v1) + 2*G(1,1,v1) - 2*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,
         v1) )

       + e*u1*v1 * (  - 4*zeta3 - 62/9*Pi^2 - 8*G(1 - v1,1 - v1,u1) - 4*G(1 - 
         v1,1 - v1,0,u1) + 4*G(1 - v1, - v1,0,u1) + 68/3*G(1 - v1,u1) + 2/3*G(
         1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,0,u1) - 4*
         G(1 - v1,0,0,u1) + 4*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,u1)*Pi^2 - 22/
         3*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 4*G(0,1 - v1,1 - v1,u1) + 22/3*
         G(0,1 - v1,u1) - 4*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,u1) + 4*G(
         0, - v1,0,u1) - 34/3*G(0,u1) + 2/3*G(0,u1)*Pi^2 - 34/3*G(0,u1)*G(0,v1
         ) + 22/3*G(0,u1)*G(1,v1) + 8*G(0,u1)*G(1,0,v1) - 4*G(0,u1)*G(1,1,v1)
          - 34/3*G(0,v1) - 2/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 
         4*G(0,v1)*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*
         G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) + 22/3*G(0,v1)*G( - v1,u1)
          - 4*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0
         , - v1,u1) - 4*G(0,v1)*G(1,1 - v1,u1) + 22/3*G(0,v1)*G(1,u1) - 4*G(0,
         0,1 - v1,u1) + 4*G(0,0,u1) + 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,v1
         ) + 10/3*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,
         u1) - 8*G(0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) + 4*
         G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 8*G(0,
         1,v1) + 4*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,u1) - 4*G(0,1,0,v1) + 4
         *G(1,1 - v1,1 - v1,u1) - 22/3*G(1,1 - v1,u1) + 2*G(1,u1)*Pi^2 - 22/3*
         G(1,u1)*G(1,v1) + 68/3*G(1,v1) + 2/3*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - 
         v1,u1) - 4*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,
         v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1
         ,0,v1)*G(1,u1) - 8*G(1,0,0,v1) - 8*G(1,1,v1) + 4*G(1,1,v1)*G(1,u1) + 
         4*G(1,1,0,v1) )

       + e*u1*v1^2 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v1,1 - v1,0,u1) - 4*G(1
          - v1, - v1,0,u1) - 2/3*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1)
          - 22/3*G(1 - v1,0,u1) + 4*G(1 - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1)
          - 2*G( - v1,u1)*Pi^2 + 22/3*G( - v1,0,u1) - 4*G( - v1,0,0,u1) + 4*G(
         0,1 - v1,1 - v1,u1) - 22/3*G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*G(1,v1)
          + 4*G(0,1 - v1,0,u1) - 4*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 22/3*
         G(0,u1)*G(0,v1) - 22/3*G(0,u1)*G(1,v1) - 8*G(0,u1)*G(1,0,v1) + 4*G(0,
         u1)*G(1,1,v1) + 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*
         G(0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(
         1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,u1) - 22/3*G(0,v1)*G( - v1,u1) + 
         4*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0,
          - v1,u1) + 4*G(0,v1)*G(1,1 - v1,u1) - 22/3*G(0,v1)*G(1,u1) + 4*G(0,0
         ,1 - v1,u1) - 4*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(1,v1) - 22/3*G(0,0,
         v1) + 8*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1
         )*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 4*G(0,1,1 - v1,u1)
          + 4*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)*G(0,u1) + 
         4*G(0,1,v1)*G(1,u1) + 4*G(0,1,0,v1) - 4*G(1,1 - v1,1 - v1,u1) + 22/3*
         G(1,1 - v1,u1) - 2*G(1,u1)*Pi^2 + 22/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*
         Pi^2 + 4*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1
         )*G(1,1 - v1,u1) + 22/3*G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,
         0,v1)*G(1,u1) + 8*G(1,0,0,v1) - 4*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,v1) )

       + e*u1^2 * (  - 4*zeta3 - 44/9*Pi^2 - 4*G(1 - v1,1 - v1,u1) - 4*G(1 - 
         v1,1 - v1,0,u1) + 4*G(1 - v1, - v1,0,u1) + 34/3*G(1 - v1,u1) + 2/3*G(
         1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,0,u1) - 4*
         G(1 - v1,0,0,u1) + 4*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,u1)*Pi^2 - 22/
         3*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 4*G(0,1 - v1,1 - v1,u1) + 22/3*
         G(0,1 - v1,u1) - 4*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,u1) + 4*G(
         0, - v1,0,u1) - 34/3*G(0,u1) + 2/3*G(0,u1)*Pi^2 - 34/3*G(0,u1)*G(0,v1
         ) + 22/3*G(0,u1)*G(1,v1) + 8*G(0,u1)*G(1,0,v1) - 4*G(0,u1)*G(1,1,v1)
          - 2/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1, - v1,u1) - 10/3*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G(1 - v1,0,u1
         ) - 4*G(0,v1)*G(1 - v1,1,u1) + 22/3*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*
         G( - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0, - v1,u1) - 
         4*G(0,v1)*G(1,1 - v1,u1) + 22/3*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1,u1)
          + 4*G(0,0,u1) + 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,v1) + 22/3*G(0
         ,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 8*G(0,0
         ,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) + 4*G(0,1,1 - v1,
         u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) + 4*G(0
         ,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,u1) - 4*G(0,1,0,v1) + 4*G(1,1 - v1,1
          - v1,u1) - 22/3*G(1,1 - v1,u1) + 2*G(1,u1)*Pi^2 - 22/3*G(1,u1)*G(1,
         v1) + 34/3*G(1,v1) + 2/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,u1) - 4*G(
         1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - 
         v1,u1) - 10/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1,
         u1) - 8*G(1,0,0,v1) - 4*G(1,1,v1) + 4*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,
         v1) )

       + e*u1^2*v1 * ( 8*zeta3 + 88/9*Pi^2 + 8*G(1 - v1,1 - v1,0,u1) - 8*G(1
          - v1, - v1,0,u1) - 4/3*G(1 - v1,u1)*Pi^2 + 8*G(1 - v1,0,1 - v1,u1)
          - 44/3*G(1 - v1,0,u1) + 8*G(1 - v1,0,0,u1) - 8*G(1 - v1,1,1 - v1,u1)
          - 4*G( - v1,u1)*Pi^2 + 44/3*G( - v1,0,u1) - 8*G( - v1,0,0,u1) + 8*G(
         0,1 - v1,1 - v1,u1) - 44/3*G(0,1 - v1,u1) + 8*G(0,1 - v1,u1)*G(1,v1)
          + 8*G(0,1 - v1,0,u1) - 8*G(0, - v1,0,u1) - 4/3*G(0,u1)*Pi^2 + 44/3*
         G(0,u1)*G(0,v1) - 44/3*G(0,u1)*G(1,v1) - 16*G(0,u1)*G(1,0,v1) + 8*G(0
         ,u1)*G(1,1,v1) + 4/3*G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1,1 - v1,u1) + 8
         *G(0,v1)*G(1 - v1, - v1,u1) + 44/3*G(0,v1)*G(1 - v1,u1) - 16*G(0,v1)*
         G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,u1) - 44/3*G(0,v1)*G( - v1,u1)
          + 8*G(0,v1)*G( - v1,0,u1) - 16*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(
         0, - v1,u1) + 8*G(0,v1)*G(1,1 - v1,u1) - 44/3*G(0,v1)*G(1,u1) + 8*G(0
         ,0,1 - v1,u1) - 8*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(1,v1) - 44/3*G(0,
         0,v1) + 16*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G( - v1,u1) + 16*G(0,
         0,v1)*G(0,u1) - 8*G(0,0,v1)*G(1,u1) - 16*G(0,0,0,v1) - 8*G(0,1,1 - v1
         ,u1) + 8*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(1,v1) - 8*G(0,1,v1)*G(0,u1
         ) + 8*G(0,1,v1)*G(1,u1) + 8*G(0,1,0,v1) - 8*G(1,1 - v1,1 - v1,u1) + 
         44/3*G(1,1 - v1,u1) - 4*G(1,u1)*Pi^2 + 44/3*G(1,u1)*G(1,v1) - 4/3*G(1
         ,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,0,u1) - 8*G(1,v1)*G(1 - v1,1,u1) - 8*
         G(1,v1)*G(1,1 - v1,u1) + 44/3*G(1,0,v1) - 8*G(1,0,v1)*G(1 - v1,u1) + 
         8*G(1,0,v1)*G(1,u1) + 16*G(1,0,0,v1) - 8*G(1,1,v1)*G(1,u1) - 8*G(1,1,
         0,v1) )

       + e*u1^3 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v1,1 - v1,0,u1) - 4*G(1 - v1
         , - v1,0,u1) - 2/3*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1) - 22/3
         *G(1 - v1,0,u1) + 4*G(1 - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1) - 2*G(
          - v1,u1)*Pi^2 + 22/3*G( - v1,0,u1) - 4*G( - v1,0,0,u1) + 4*G(0,1 - 
         v1,1 - v1,u1) - 22/3*G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*G(1,v1) + 4*G(
         0,1 - v1,0,u1) - 4*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 22/3*G(0,u1)*
         G(0,v1) - 22/3*G(0,u1)*G(1,v1) - 8*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,
         1,v1) + 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,u1) + 22/3*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0
         ,u1) + 4*G(0,v1)*G(1 - v1,1,u1) - 22/3*G(0,v1)*G( - v1,u1) + 4*G(0,v1
         )*G( - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0, - v1,u1)
          + 4*G(0,v1)*G(1,1 - v1,u1) - 22/3*G(0,v1)*G(1,u1) + 4*G(0,0,1 - v1,
         u1) - 4*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(1,v1) - 22/3*G(0,0,v1) + 8*
         G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G(0,u1
         ) - 4*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 4*G(0,1,1 - v1,u1) + 4*G(0,
         1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)*G(0,u1) + 4*G(0,1,
         v1)*G(1,u1) + 4*G(0,1,0,v1) - 4*G(1,1 - v1,1 - v1,u1) + 22/3*G(1,1 - 
         v1,u1) - 2*G(1,u1)*Pi^2 + 22/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*Pi^2 + 4
         *G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1
          - v1,u1) + 22/3*G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*
         G(1,u1) + 8*G(1,0,0,v1) - 4*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,v1) )

       + e^2*u1^-2*v1 * (  - 4/3*G(1 - v1,1,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,
         1 - v1,u1) + 26/9*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1,u1)
          + 4/3*G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) - 26/9*G(0
         ,v1)*G(1,u1) + 4/3*G(0,0,v1)*G(1 - v1,u1) - 4/3*G(0,0,v1)*G(1,u1) + 4/
         3*G(0,1,1 - v1,u1) - 4/3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*G(1,v1) + 
         4/3*G(0,1,v1)*G(1,u1) - 4/3*G(1,1 - v1,1 - v1,u1) + 26/9*G(1,1 - v1,
         u1) - 2/3*G(1,u1)*Pi^2 + 26/9*G(1,u1)*G(1,v1) - 4/3*G(1,v1)*G(1 - v1,
         1,u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) + 4/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,
         1,v1)*G(1,u1) )

       + e^2*u1^-2*v1^2 * ( 4/3*G(1 - v1,1,1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1
          - v1,u1) - 26/9*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1) - 
         4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 26/9*G(0,v1
         )*G(1,u1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G(1,u1) - 4/3*
         G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0,1,u1)*G(1,v1) - 4/
         3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,1 - v1,u1) - 26/9*G(1,1 - v1,u1)
          + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) + 4/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-1 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1
         ,u1) - 10/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*
         G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 10/9*G(0,v1)*G(
         1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,
         1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(
         0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/9*G(1,1 - v1,u1) + 1/
         3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,v1)*G(
         1,u1) )

       + e^2*u1^-1*v1 * (  - 2/3*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) + 38/9*G(1 - 
         v1,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1,u1)
          - 4/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1
         )*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 16/9*G(0,v1)*G(1,u1)
          - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,1
          - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) + 4/3*G(0,1
         ,v1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1
          - v1,u1) + 1/3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 38/9*G(1,v1) - 
         4/3*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*
         G(1,1 - v1,u1) + 4/3*G(1,0,v1) - 2/3*G(1,0,v1)*G(1,u1) - 4/3*G(1,1,v1
         ) + 2/3*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1^2 * ( 2/3*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) - 38/9*G(1 - v1
         ,u1) + 38/9*G(0,v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1) - 4/3*
         G(0,1,v1) - 38/9*G(1,v1) + 4/3*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,0,v1)
          + 4/3*G(1,1,v1) )

       + e^2*[1-u1-v1]^-1 * (  - 16/9*G(0,v1) - 2/3*G(0,0,v1) )

       + e^2 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 16/9*G(1 - v1,u1) + 4/3*
         G(1 - v1,1,1 - v1,u1) + 16/9*G(0,v1) + 4/3*G(0,v1)*G(1 - v1,1 - v1,u1
         ) - 32/9*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,
         v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 26/9*G(0,v1)*G(1,u1
         ) + 2/3*G(0,0,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G(1,u1
         ) - 4/3*G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0,1,u1)*G(1,
         v1) - 2/3*G(0,1,v1) - 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,1 - v1,
         u1) - 26/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)*G(1,v1)
          - 16/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1) - 4/3*G(1,0,v1)*G(1,
         u1) + 2/3*G(1,1,v1) + 4/3*G(1,1,v1)*G(1,u1) )

       + e^2*v1*[1-u1]^-1 * (  - 14 + 1/6*Pi^2 - 2*G(1 - v1,1 - v1,u1) + 6*G(1
          - v1,u1) - 6*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,0,v1) + 2*G(0,
         1,v1) + 6*G(1,v1) - 2*G(1,v1)*G(1 - v1,u1) + 2*G(1,0,v1) - 2*G(1,1,v1
         ) )

       + e^2*v1 * ( 148/9 - 1/6*Pi^2 + 2*G(1 - v1,1 - v1,u1) - 20/3*G(1 - v1,
         u1) + 20/3*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,0,v1) - 2*G(0,1,
         v1) - 20/3*G(1,v1) + 2*G(1,v1)*G(1 - v1,u1) - 2*G(1,0,v1) + 2*G(1,1,
         v1) )

       + e^2*v1^2*[1-u1]^-2 * ( 3*Pi^2 - 2*G(1 - v1,1 - v1,1 - v1,u1) + 6*G(1
          - v1,1 - v1,u1) - 14*G(1 - v1,u1) + 1/6*G(1 - v1,u1)*Pi^2 + 14*G(0,
         v1) - 1/6*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 6*G(0,v1)*G(
         1 - v1,u1) + 6*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,0,v1)
          - 2*G(0,0,1,v1) - 6*G(0,1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,0
         ,v1) + 2*G(0,1,1,v1) - 14*G(1,v1) + 1/6*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1
          - v1,1 - v1,u1) + 6*G(1,v1)*G(1 - v1,u1) - 6*G(1,0,v1) + 2*G(1,0,v1)
         *G(1 - v1,u1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) + 6*G(1,1,v1) - 2*G(1,1
         ,v1)*G(1 - v1,u1) + 2*G(1,1,0,v1) - 2*G(1,1,1,v1) )

       + e^2*v1^2*[1-u1]^-1 * ( 3*Pi^2 - 2*G(1 - v1,1 - v1,1 - v1,u1) + 6*G(1
          - v1,1 - v1,u1) - 14*G(1 - v1,u1) + 1/6*G(1 - v1,u1)*Pi^2 + 14*G(0,
         v1) - 1/6*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 6*G(0,v1)*G(
         1 - v1,u1) + 6*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,0,v1)
          - 2*G(0,0,1,v1) - 6*G(0,1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,0
         ,v1) + 2*G(0,1,1,v1) - 14*G(1,v1) + 1/6*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1
          - v1,1 - v1,u1) + 6*G(1,v1)*G(1 - v1,u1) - 6*G(1,0,v1) + 2*G(1,0,v1)
         *G(1 - v1,u1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) + 6*G(1,1,v1) - 2*G(1,1
         ,v1)*G(1 - v1,u1) + 2*G(1,1,0,v1) - 2*G(1,1,1,v1) )

       + e^2*v1^2 * (  - 17/3*Pi^2 + 4*G(1 - v1,1 - v1,1 - v1,u1) - 34/3*G(1
          - v1,1 - v1,u1) + 236/9*G(1 - v1,u1) - 1/3*G(1 - v1,u1)*Pi^2 - 236/9
         *G(0,v1) + 1/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 34/3*G(
         0,v1)*G(1 - v1,u1) - 34/3*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) - 4*G(
         0,0,0,v1) + 4*G(0,0,1,v1) + 34/3*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1)
          + 4*G(0,1,0,v1) - 4*G(0,1,1,v1) + 236/9*G(1,v1) - 1/3*G(1,v1)*Pi^2
          + 4*G(1,v1)*G(1 - v1,1 - v1,u1) - 34/3*G(1,v1)*G(1 - v1,u1) + 34/3*
         G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1) - 4*G(1,0,1,v1)
          - 34/3*G(1,1,v1) + 4*G(1,1,v1)*G(1 - v1,u1) - 4*G(1,1,0,v1) + 4*G(1,
         1,1,v1) )

       + e^2*u1*[1-u1-v1]^-2 * (  - 2/3*zeta3 - 5/27*Pi^2 - 2/3*G(1 - v1, - v1
         ,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 + 1/3*G( - v1,u1)*Pi^2 - 10/9*G( - v1,
         0,u1) + 2/3*G( - v1,0,0,u1) + 2/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2
          - 10/9*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,0,v1) + 2/9*G(0,v1)*Pi^2 + 
         2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 10/9*G(
         0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) - 2/3*G(0,v1)*G(0, - v1
         ,u1) + 2/3*G(0,0,u1)*G(0,v1) + 10/9*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 4/3*G(0,
         0,0,v1) + 2/3*G(0,1,0,v1) - 1/9*G(1,v1)*Pi^2 + 10/9*G(1,0,v1) + 2/3*
         G(1,0,v1)*G(1 - v1,u1) + 4/3*G(1,0,0,v1) + 2/3*G(1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * (  - 4/3*zeta3 - 4/27*Pi^2 - 4/3*G(1 - v1, - v1
         ,0,u1) - 2/9*G(1 - v1,u1)*Pi^2 + 2/3*G( - v1,u1)*Pi^2 - 26/9*G( - v1,
         0,u1) + 4/3*G( - v1,0,0,u1) + 4/3*G(0, - v1,0,u1) - 16/9*G(0,u1) + 2/
         9*G(0,u1)*Pi^2 - 32/9*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(1,0,v1) + 16/9*
         G(0,v1) + 4/9*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1, - v1,u1) - 4/3*G(0
         ,v1)*G(1 - v1,0,u1) + 26/9*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,
         0,u1) - 4/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,0,u1) + 4/3*G(0,0,u1)*G(0
         ,v1) + 32/9*G(0,0,v1) + 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0,v1)*G(
          - v1,u1) - 8/3*G(0,0,v1)*G(0,u1) + 8/3*G(0,0,0,v1) + 4/3*G(0,1,0,v1)
          - 2/9*G(1,v1)*Pi^2 + 26/9*G(1,0,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) + 8/
         3*G(1,0,0,v1) + 4/3*G(1,1,0,v1) )

       + e^2*u1 * ( 148/9 + 2*zeta3 + 5/2*Pi^2 - 31/180*Pi^4 - 2*G(1 - v1,1 - 
         v1,1 - v1,u1) - 2*G(1 - v1,1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,
          - v1,0,u1) + 20/3*G(1 - v1,1 - v1,u1) + 1/3*G(1 - v1,1 - v1,u1)*Pi^2
          - 2*G(1 - v1,1 - v1,0,1 - v1,u1) + 2*G(1 - v1,1 - v1,0,u1) - 2*G(1
          - v1,1 - v1,0,0,u1) + 2*G(1 - v1,1 - v1,1,1 - v1,u1) + G(1 - v1, - 
         v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) - 148/
         9*G(1 - v1,u1) - 2*G(1 - v1,u1)*zeta3 - 1/6*G(1 - v1,u1)*Pi^2 - 2*G(1
          - v1,0,1 - v1,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1
          - v1,0,u1) + 2*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1) + 1/2*G(1
          - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 2*G(1 - v1,0,0,u1) - 2
         *G(1 - v1,0,0,0,u1) + 2*G(1 - v1,0,1,1 - v1,u1) + 2*G(1 - v1,1,1 - v1
         ,1 - v1,u1) - 2*G(1 - v1,1,1 - v1,u1) + G(1 - v1,1,u1)*Pi^2 - G( - v1
         ,u1)*Pi^2 + 4*G( - v1,0,u1) - 1/6*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,
         u1) + 2*G( - v1,0,0,0,u1) - 2*G(0,1 - v1,1 - v1,1 - v1,u1) + 2*G(0,1
          - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,1
          - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 1/2*G(0,1
          - v1,u1)*Pi^2 + 2*G(0,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,u1)*G(1,0,v1
         ) - 2*G(0,1 - v1,u1)*G(1,1,v1) - 2*G(0,1 - v1,0,1 - v1,u1) + 2*G(0,1
          - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) - 2*G(0,1 - v1,0,0,u1) + 2*
         G(0,1 - v1,1,1 - v1,u1) + 2*G(0,1 - v1,1,u1)*G(1,v1) + G(0, - v1,u1)*
         Pi^2 - 2*G(0, - v1,0,u1) + 2*G(0, - v1,0,0,u1) + 88/9*G(0,u1) - 2*G(0
         ,u1)*zeta3 - 1/2*G(0,u1)*Pi^2 + 26/3*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(
         0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 1/2*G(0,u1)*G(1,v1)*Pi^2 - 4*G(0,u1)
         *G(1,0,v1) - 6*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) + 2*G(0,u1
         )*G(1,1,v1) + 4*G(0,u1)*G(1,1,0,v1) - 2*G(0,u1)*G(1,1,1,v1) + 20/3*G(
         0,v1) + 2*G(0,v1)*zeta3 + 1/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - 
         v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 4*G(0,v1)*G(1
          - v1,1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1
          - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,0,u1) - 8/3*G(0,v1)*G(1 - 
         v1,u1) - 1/2*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0,1 - v1,
         u1) - 2*G(0,v1)*G(1 - v1,0, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 4*
         G(0,v1)*G(1 - v1,0,0,u1) - 2*G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G(1
          - v1,1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,u1)
          + 1/6*G(0,v1)*G( - v1,u1)*Pi^2 + 2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)
         *G( - v1,0,0,u1) + 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(0,1
          - v1, - v1,u1) - 4*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,
         u1) - 2*G(0,v1)*G(0,1 - v1,1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1
         )*G(0, - v1,0,u1) - 2*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1,1
          - v1,u1) - 4*G(0,v1)*G(1,u1) + 1/6*G(0,v1)*G(1,u1)*Pi^2 - 2*G(0,0,1
          - v1,1 - v1,u1) + 2*G(0,0,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) - 
         2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0,1 - v1,0,u1) - 2*G(0,0, - v1,u1)
         *G(0,v1) + 2*G(0,0, - v1,0,u1) - 14/3*G(0,0,u1) + 1/3*G(0,0,u1)*Pi^2
          - 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1
         ) + 2*G(0,0,u1)*G(1,v1) + 4*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*G(1,1,
         v1) - 2*G(0,0,v1) + 1/2*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,
         u1) + 2*G(0,0,v1)*G(1 - v1, - v1,u1) + 2*G(0,0,v1)*G(1 - v1,u1) - 6*
         G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G(1 - v1,1,u1) - 2*G(0,0,v1)*
         G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 6*G(0,0,v1)*G(0,1 - v1,u1)
          + 2*G(0,0,v1)*G(0, - v1,u1) + 6*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(0,
         1,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,0,
         1 - v1,u1) + 2*G(0,0,0,u1) + 2*G(0,0,0,u1)*G(0,v1) - 2*G(0,0,0,u1)*G(
         1,v1) - 4*G(0,0,0,v1) + 6*G(0,0,0,v1)*G(1 - v1,u1) - 2*G(0,0,0,v1)*G(
          - v1,u1) + 6*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1) - 6*G(0,0,0
         ,0,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)
         *G(1,v1) - 2*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(0,u1) + 2*G(0,0,1,v1)*G(1,
         u1) + 2*G(0,0,1,0,v1) + 2*G(0,1,1 - v1,1 - v1,u1) - 2*G(0,1,1 - v1,u1
         ) - 2*G(0,1,1 - v1,u1)*G(0,v1) + 2*G(0,1,1 - v1,u1)*G(1,v1) + G(0,1,
         u1)*Pi^2 + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(0,1,v1) - 2*G(0,1,u1)*
         G(1,v1) - 2*G(0,1,u1)*G(1,0,v1) + 2*G(0,1,u1)*G(1,1,v1) - 20/3*G(0,1,
         v1) - 1/3*G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(1
          - v1,0,u1) - 2*G(0,1,v1)*G(1 - v1,1,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1)
          - 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,1 - v1,u1) + 2*G(0,1,v1)*G(1
         ,u1) - 2*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0
         ,v1)*G(1,u1) + 4*G(0,1,0,0,v1) + 2*G(0,1,1,v1) + 2*G(0,1,1,v1)*G(0,u1
         ) - 2*G(0,1,1,v1)*G(1,u1) - 2*G(0,1,1,0,v1) + 2*G(1,1 - v1,1 - v1,1
          - v1,u1) - 2*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,u1) - 1/6*G(1,1 - 
         v1,u1)*Pi^2 - G(1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) - 1/6*G(1,u1)*G(1,v1)*
         Pi^2 - 148/9*G(1,v1) - 2*G(1,v1)*zeta3 - 1/6*G(1,v1)*Pi^2 - 2*G(1,v1)
         *G(1 - v1,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,1 - v1,0,u1) + 2*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) + 20/3*G(1,v1)*G(1 - v1,u1) + 1/3*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,
         u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 2*G(1,v1)*G(1 - v1,0,1,u1) + 2*G(1
         ,v1)*G(1 - v1,1,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1
         ,1 - v1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,u1) - 8/3*G(1,0,v1) - 1/2*
         G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1 - 
         v1,0,u1) - 2*G(1,0,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1)*G(1,1 - v1,u1) + 
         2*G(1,0,v1)*G(1,u1) + 2*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1 - v1,u1) + 2*
         G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) + 2*G(1,0,1,v1) - 2*G(1,0,1,v1)
         *G(1,u1) - 2*G(1,0,1,0,v1) + 20/3*G(1,1,v1) + 1/3*G(1,1,v1)*Pi^2 - 2*
         G(1,1,v1)*G(1 - v1,u1) - 2*G(1,1,v1)*G(1 - v1,0,u1) + 2*G(1,1,v1)*G(1
          - v1,1,u1) + 2*G(1,1,v1)*G(1,1 - v1,u1) - 2*G(1,1,v1)*G(1,u1) + 2*G(
         1,1,0,v1)*G(1 - v1,u1) - 2*G(1,1,0,v1)*G(1,u1) - 4*G(1,1,0,0,v1) - 2*
         G(1,1,1,v1) + 2*G(1,1,1,v1)*G(1,u1) + 2*G(1,1,1,0,v1) )

       + e^2*u1*v1 * (  - 22/3*zeta3 - 421/27*Pi^2 + 31/90*Pi^4 + 8*G(1 - v1,1
          - v1,1 - v1,u1) + 4*G(1 - v1,1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1
         , - v1,0,u1) - 68/3*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,1 - v1,0,1 - v1,u1) - 22/3*G(1 - v1,1 - v1,0,u1) + 
         4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1, - v1,u1)*Pi^2 + 22/3*G(1 - v1, - v1,0,u1) - 4*G(1 - v1, - v1,0,0,
         u1) + 472/9*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3 + 5/9*G(1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,0,1 - v1,1 - v1,u1) - 22/3*G(1 - v1,0,1 - v1,u1) + 
         4*G(1 - v1,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 134/9*G(1 - v1
         ,0,u1) - G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 22/3*G(1
          - v1,0,0,u1) + 4*G(1 - v1,0,0,0,u1) - 4*G(1 - v1,0,1,1 - v1,u1) - 4*
         G(1 - v1,1,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1,1,u1)*Pi^2 + 11/3*G( - v1,u1)*Pi^2 - 134/9*G( - v1,0,u1) + 1/3*G(
          - v1,0,u1)*Pi^2 + 22/3*G( - v1,0,0,u1) - 4*G( - v1,0,0,0,u1) + 4*G(0
         ,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1
         ,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,
         0,u1) + 134/9*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 - 22/3*G(0,1 - v1,
         u1)*G(1,v1) - 8*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,u1)*G(1,1,v1)
          + 4*G(0,1 - v1,0,1 - v1,u1) - 22/3*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0
         ,u1)*G(1,v1) + 4*G(0,1 - v1,0,0,u1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*
         G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,u1)*Pi^2 + 22/3*G(0, - v1,0,u1
         ) - 4*G(0, - v1,0,0,u1) - 236/9*G(0,u1) + 4*G(0,u1)*zeta3 + 14/9*G(0,
         u1)*Pi^2 - 236/9*G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 134/9*G(0,
         u1)*G(1,v1) - G(0,u1)*G(1,v1)*Pi^2 + 44/3*G(0,u1)*G(1,0,v1) + 12*G(0,
         u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1,0,1,v1) - 22/3*G(0,u1)*G(1,1,v1) - 8*
         G(0,u1)*G(1,1,0,v1) + 4*G(0,u1)*G(1,1,1,v1) - 236/9*G(0,v1) - 4*G(0,
         v1)*zeta3 - 8/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1)
          + 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1 - v1,
         u1) - 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,1,
         u1) - 22/3*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1
         ) + 70/9*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,u1)*Pi^2 - 8*G(0,v1)
         *G(1 - v1,0,1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 44/3*G(0,v1
         )*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,0,0,u1) + 4*G(0,v1)*G(1 - v1,0,
         1,u1) + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 22/3*G(0,v1)*G(1 - v1,1,u1)
          + 134/9*G(0,v1)*G( - v1,u1) - 1/3*G(0,v1)*G( - v1,u1)*Pi^2 - 22/3*G(
         0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G(0,1 - 
         v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(0,1
          - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1)
          - 22/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)
         *G(1,1 - v1,1 - v1,u1) - 22/3*G(0,v1)*G(1,1 - v1,u1) + 134/9*G(0,v1)*
         G(1,u1) - 1/3*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,0,1 - v1,1 - v1,u1) - 22/3
         *G(0,0,1 - v1,u1) - 8*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*
         G(1,v1) + 4*G(0,0,1 - v1,0,u1) + 4*G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0,
          - v1,0,u1) + 34/3*G(0,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 34/3*G(0,0,u1)*G(
         0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 22/3*G(0,0,u1
         )*G(1,v1) - 8*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) + 32/9*G(0,
         0,v1) - G(0,0,v1)*Pi^2 + 8*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,0,v1
         )*G(1 - v1, - v1,u1) - 20/3*G(0,0,v1)*G(1 - v1,u1) + 12*G(0,0,v1)*G(1
          - v1,0,u1) - 4*G(0,0,v1)*G(1 - v1,1,u1) + 22/3*G(0,0,v1)*G( - v1,u1)
          - 4*G(0,0,v1)*G( - v1,0,u1) + 12*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,
         v1)*G(0, - v1,u1) - 56/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(0,1,u1) - 
         4*G(0,0,v1)*G(1,1 - v1,u1) + 22/3*G(0,0,v1)*G(1,u1) + 4*G(0,0,0,1 - 
         v1,u1) - 4*G(0,0,0,u1) - 4*G(0,0,0,u1)*G(0,v1) + 4*G(0,0,0,u1)*G(1,v1
         ) + 32/3*G(0,0,0,v1) - 12*G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*G(
          - v1,u1) - 12*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,v1)*G(1,u1) + 12*G(0,0
         ,0,0,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,
         u1)*G(1,v1) + 8*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(0,u1) - 4*G(0,0,1,v1)*
         G(1,u1) - 4*G(0,0,1,0,v1) - 4*G(0,1,1 - v1,1 - v1,u1) + 22/3*G(0,1,1
          - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,u1)*G(1,v1)
          - 2*G(0,1,u1)*Pi^2 - 22/3*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(0,1,v1)
          + 22/3*G(0,1,u1)*G(1,v1) + 4*G(0,1,u1)*G(1,0,v1) - 4*G(0,1,u1)*G(1,1
         ,v1) + 68/3*G(0,1,v1) + 2/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,u1)
          - 4*G(0,1,v1)*G(1 - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 4*G(0,1,
         v1)*G(0,1 - v1,u1) + 22/3*G(0,1,v1)*G(0,u1) + 4*G(0,1,v1)*G(1,1 - v1,
         u1) - 22/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - 
         v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 8*G(0,1,0,0,
         v1) - 8*G(0,1,1,v1) - 4*G(0,1,1,v1)*G(0,u1) + 4*G(0,1,1,v1)*G(1,u1)
          + 4*G(0,1,1,0,v1) - 4*G(1,1 - v1,1 - v1,1 - v1,u1) + 22/3*G(1,1 - v1
         ,1 - v1,u1) - 134/9*G(1,1 - v1,u1) + 1/3*G(1,1 - v1,u1)*Pi^2 + 11/3*
         G(1,u1)*Pi^2 - 134/9*G(1,u1)*G(1,v1) + 1/3*G(1,u1)*G(1,v1)*Pi^2 + 472/
         9*G(1,v1) + 4*G(1,v1)*zeta3 + 5/9*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1
          - v1,u1) + 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1 - 
         v1,1,u1) - 68/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2
          + 4*G(1,v1)*G(1 - v1,0,1 - v1,u1) - 22/3*G(1,v1)*G(1 - v1,0,u1) + 4*
         G(1,v1)*G(1 - v1,0,0,u1) - 4*G(1,v1)*G(1 - v1,0,1,u1) - 4*G(1,v1)*G(1
          - v1,1,1 - v1,u1) + 22/3*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - 
         v1,1 - v1,u1) + 22/3*G(1,v1)*G(1,1 - v1,u1) + 70/9*G(1,0,v1) + G(1,0,
         v1)*Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1 - v1,
         u1) - 8*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) + 4*G(1
         ,0,v1)*G(1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1,u1) - 20/3*G(1,0,0,v1) + 8
         *G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*G(1,u1) - 12*G(1,0,0,0,v1)
          - 8*G(1,0,1,v1) + 4*G(1,0,1,v1)*G(1,u1) + 4*G(1,0,1,0,v1) - 68/3*G(1
         ,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 8*G(1,1,v1)*G(1 - v1,u1) + 4*G(1,1,v1)*
         G(1 - v1,0,u1) - 4*G(1,1,v1)*G(1 - v1,1,u1) - 4*G(1,1,v1)*G(1,1 - v1,
         u1) + 22/3*G(1,1,v1)*G(1,u1) - 2/3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - 
         v1,u1) + 4*G(1,1,0,v1)*G(1,u1) + 8*G(1,1,0,0,v1) + 8*G(1,1,1,v1) - 4*
         G(1,1,1,v1)*G(1,u1) - 4*G(1,1,1,0,v1) )

       + e^2*u1*v1^2 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v1,1
          - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1, - v1,0,u1) + 2/3*G(1 - v1,1
          - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,1 - 
         v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1,1 - v1,1,1 - v1,u1)
          + 2*G(1 - v1, - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1
         , - v1,0,0,u1) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 - 4*G(
         1 - v1,0,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,
         0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 134/9*G(1 - v1,0,u1) + G(
         1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 22/3*G(1 - v1,0,0,u1)
          - 4*G(1 - v1,0,0,0,u1) + 4*G(1 - v1,0,1,1 - v1,u1) + 4*G(1 - v1,1,1
          - v1,1 - v1,u1) - 22/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,u1)*Pi^2
          - 11/3*G( - v1,u1)*Pi^2 + 134/9*G( - v1,0,u1) - 1/3*G( - v1,0,u1)*
         Pi^2 - 22/3*G( - v1,0,0,u1) + 4*G( - v1,0,0,0,u1) - 4*G(0,1 - v1,1 - 
         v1,1 - v1,u1) + 22/3*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,u1)*
         G(1,v1) - 4*G(0,1 - v1,1 - v1,0,u1) + 4*G(0,1 - v1, - v1,0,u1) - 134/
         9*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 + 22/3*G(0,1 - v1,u1)*G(1,v1)
          + 8*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,u1)*G(1,1,v1) - 4*G(0,1
          - v1,0,1 - v1,u1) + 22/3*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,
         v1) - 4*G(0,1 - v1,0,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1
         ,1,u1)*G(1,v1) + 2*G(0, - v1,u1)*Pi^2 - 22/3*G(0, - v1,0,u1) + 4*G(0,
          - v1,0,0,u1) - 4*G(0,u1)*zeta3 - 11/9*G(0,u1)*Pi^2 + 134/9*G(0,u1)*
         G(0,v1) - G(0,u1)*G(0,v1)*Pi^2 - 134/9*G(0,u1)*G(1,v1) + G(0,u1)*G(1,
         v1)*Pi^2 - 44/3*G(0,u1)*G(1,0,v1) - 12*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1
         )*G(1,0,1,v1) + 22/3*G(0,u1)*G(1,1,v1) + 8*G(0,u1)*G(1,1,0,v1) - 4*G(
         0,u1)*G(1,1,1,v1) + 4*G(0,v1)*zeta3 + 11/9*G(0,v1)*Pi^2 + 4*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 22/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 4*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) + 22/3*G(0,v1)*G(1 - v1, - v1,u1) - 4*
         G(0,v1)*G(1 - v1, - v1,0,u1) + 134/9*G(0,v1)*G(1 - v1,u1) - G(0,v1)*
         G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1,0, - v1,u1) - 44/3*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,
         0,0,u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) + 22/3*G(0,v1)*G(1 - v1,1,u1) - 134/9*G(0,v1)*G( - v1,u1) + 1/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 + 22/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - 
         v1,0,0,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,
          - v1,u1) - 44/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1)
          - 4*G(0,v1)*G(0,1 - v1,1,u1) + 22/3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1
         )*G(0, - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 22/3*G(0,v1)*G(
         1,1 - v1,u1) - 134/9*G(0,v1)*G(1,u1) + 1/3*G(0,v1)*G(1,u1)*Pi^2 - 4*
         G(0,0,1 - v1,1 - v1,u1) + 22/3*G(0,0,1 - v1,u1) + 8*G(0,0,1 - v1,u1)*
         G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0,1 - v1,0,u1) - 4*G(0,0
         , - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 22/3*
         G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 
         22/3*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1
         ) - 134/9*G(0,0,v1) + G(0,0,v1)*Pi^2 - 8*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 44/3*G(0,0,v1)*G(1 - v1,u1) - 12
         *G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G(1 - v1,1,u1) - 22/3*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,u1) - 12*G(0,0,v1)*G(0,1 - v1
         ,u1) + 4*G(0,0,v1)*G(0, - v1,u1) + 44/3*G(0,0,v1)*G(0,u1) + 4*G(0,0,
         v1)*G(0,1,u1) + 4*G(0,0,v1)*G(1,1 - v1,u1) - 22/3*G(0,0,v1)*G(1,u1)
          - 4*G(0,0,0,1 - v1,u1) + 4*G(0,0,0,u1)*G(0,v1) - 4*G(0,0,0,u1)*G(1,
         v1) - 44/3*G(0,0,0,v1) + 12*G(0,0,0,v1)*G(1 - v1,u1) - 4*G(0,0,0,v1)*
         G( - v1,u1) + 12*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,v1)*G(1,u1) - 12*G(0
         ,0,0,0,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1
         ,u1)*G(1,v1) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 4*G(0,
         0,1,0,v1) + 4*G(0,1,1 - v1,1 - v1,u1) - 22/3*G(0,1,1 - v1,u1) - 4*G(0
         ,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,u1)*Pi^2
          + 22/3*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) - 22/3*G(0,1,u1)*G(
         1,v1) - 4*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,u1)*G(1,1,v1) - 2/3*G(0,1,v1)
         *Pi^2 + 4*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 4*
         G(0,1,v1)*G(0,1 - v1,u1) - 22/3*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,1
          - v1,u1) + 22/3*G(0,1,v1)*G(1,u1) + 22/3*G(0,1,0,v1) - 4*G(0,1,0,v1)
         *G(1 - v1,u1) - 8*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,v1)*G(1,u1) + 8*G(0
         ,1,0,0,v1) + 4*G(0,1,1,v1)*G(0,u1) - 4*G(0,1,1,v1)*G(1,u1) - 4*G(0,1,
         1,0,v1) + 4*G(1,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(1,1 - v1,1 - v1,u1)
          + 134/9*G(1,1 - v1,u1) - 1/3*G(1,1 - v1,u1)*Pi^2 - 11/3*G(1,u1)*Pi^2
          + 134/9*G(1,u1)*G(1,v1) - 1/3*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1)*zeta3
          - 11/9*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) + 4*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1
          - v1,0,1 - v1,u1) + 22/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1
         ,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1) + 4*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) - 22/3*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - v1,1 - v1,u1)
          - 22/3*G(1,v1)*G(1,1 - v1,u1) + 134/9*G(1,0,v1) - G(1,0,v1)*Pi^2 + 4
         *G(1,0,v1)*G(1 - v1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,
         0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1) - 4*G(1,0,v1)*G(1,1
          - v1,u1) + 22/3*G(1,0,v1)*G(1,u1) + 44/3*G(1,0,0,v1) - 8*G(1,0,0,v1)
         *G(1 - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 12*G(1,0,0,0,v1) - 4*G(1,0,1,
         v1)*G(1,u1) - 4*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2 - 4*G(1,1,v1)*G(1
          - v1,0,u1) + 4*G(1,1,v1)*G(1 - v1,1,u1) + 4*G(1,1,v1)*G(1,1 - v1,u1)
          - 22/3*G(1,1,v1)*G(1,u1) - 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G(1,u1) - 8*G(1,1,0,0,v1) + 4*G(1,1,1,v1)*G(1,u1
         ) + 4*G(1,1,1,0,v1) )

       + e^2*u1^2 * (  - 22/3*zeta3 - 268/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v1,1
          - v1,1 - v1,u1) + 4*G(1 - v1,1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1
         , - v1,0,u1) - 34/3*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,1 - v1,0,1 - v1,u1) - 22/3*G(1 - v1,1 - v1,0,u1) + 
         4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1, - v1,u1)*Pi^2 + 22/3*G(1 - v1, - v1,0,u1) - 4*G(1 - v1, - v1,0,0,
         u1) + 236/9*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3 + 8/9*G(1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,0,1 - v1,1 - v1,u1) - 22/3*G(1 - v1,0,1 - v1,u1) + 
         4*G(1 - v1,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 134/9*G(1 - v1
         ,0,u1) - G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 22/3*G(1
          - v1,0,0,u1) + 4*G(1 - v1,0,0,0,u1) - 4*G(1 - v1,0,1,1 - v1,u1) - 4*
         G(1 - v1,1,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1,1,u1)*Pi^2 + 11/3*G( - v1,u1)*Pi^2 - 134/9*G( - v1,0,u1) + 1/3*G(
          - v1,0,u1)*Pi^2 + 22/3*G( - v1,0,0,u1) - 4*G( - v1,0,0,0,u1) + 4*G(0
         ,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1
         ,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,
         0,u1) + 134/9*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 - 22/3*G(0,1 - v1,
         u1)*G(1,v1) - 8*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,u1)*G(1,1,v1)
          + 4*G(0,1 - v1,0,1 - v1,u1) - 22/3*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0
         ,u1)*G(1,v1) + 4*G(0,1 - v1,0,0,u1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*
         G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,u1)*Pi^2 + 22/3*G(0, - v1,0,u1
         ) - 4*G(0, - v1,0,0,u1) - 236/9*G(0,u1) + 4*G(0,u1)*zeta3 + 14/9*G(0,
         u1)*Pi^2 - 236/9*G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 134/9*G(0,
         u1)*G(1,v1) - G(0,u1)*G(1,v1)*Pi^2 + 44/3*G(0,u1)*G(1,0,v1) + 12*G(0,
         u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1,0,1,v1) - 22/3*G(0,u1)*G(1,1,v1) - 8*
         G(0,u1)*G(1,1,0,v1) + 4*G(0,u1)*G(1,1,1,v1) - 4*G(0,v1)*zeta3 - 11/9*
         G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 8*G(0,v1)
         *G(1 - v1,1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 22/3*G(0,
         v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1) - 32/9*G(0,v1
         )*G(1 - v1,u1) + G(0,v1)*G(1 - v1,u1)*Pi^2 - 8*G(0,v1)*G(1 - v1,0,1
          - v1,u1) + 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 44/3*G(0,v1)*G(1 - v1,0,
         u1) - 8*G(0,v1)*G(1 - v1,0,0,u1) + 4*G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0
         ,v1)*G(1 - v1,1,1 - v1,u1) - 22/3*G(0,v1)*G(1 - v1,1,u1) + 134/9*G(0,
         v1)*G( - v1,u1) - 1/3*G(0,v1)*G( - v1,u1)*Pi^2 - 22/3*G(0,v1)*G( - v1
         ,0,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G(0,1 - v1,1 - v1,u1)
          + 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(0,1 - v1,u1) - 8*
         G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) - 22/3*G(0,v1)*
         G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1 - 
         v1,u1) - 22/3*G(0,v1)*G(1,1 - v1,u1) + 134/9*G(0,v1)*G(1,u1) - 1/3*G(
         0,v1)*G(1,u1)*Pi^2 + 4*G(0,0,1 - v1,1 - v1,u1) - 22/3*G(0,0,1 - v1,u1
         ) - 8*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0
         ,1 - v1,0,u1) + 4*G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) + 34/
         3*G(0,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 34/3*G(0,0,u1)*G(0,v1) + 8*G(0,0,
         u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 22/3*G(0,0,u1)*G(1,v1) - 8*G(
         0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) + 134/9*G(0,0,v1) - G(0,0,
         v1)*Pi^2 + 8*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1, - 
         v1,u1) - 32/3*G(0,0,v1)*G(1 - v1,u1) + 12*G(0,0,v1)*G(1 - v1,0,u1) - 
         4*G(0,0,v1)*G(1 - v1,1,u1) + 22/3*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)
         *G( - v1,0,u1) + 12*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0, - v1,
         u1) - 56/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(0,1,u1) - 4*G(0,0,v1)*G(
         1,1 - v1,u1) + 22/3*G(0,0,v1)*G(1,u1) + 4*G(0,0,0,1 - v1,u1) - 4*G(0,
         0,0,u1) - 4*G(0,0,0,u1)*G(0,v1) + 4*G(0,0,0,u1)*G(1,v1) + 44/3*G(0,0,
         0,v1) - 12*G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*G( - v1,u1) - 12*
         G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,v1)*G(1,u1) + 12*G(0,0,0,0,v1) - 4*G(
         0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*
         G(0,0,1,v1) + 4*G(0,0,1,v1)*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 4*G(0,0
         ,1,0,v1) - 4*G(0,1,1 - v1,1 - v1,u1) + 22/3*G(0,1,1 - v1,u1) + 4*G(0,
         1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,u1)*Pi^2
          - 22/3*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(0,1,v1) + 22/3*G(0,1,u1)*G(
         1,v1) + 4*G(0,1,u1)*G(1,0,v1) - 4*G(0,1,u1)*G(1,1,v1) + 34/3*G(0,1,v1
         ) + 2/3*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(1
          - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 4*G(0,1,v1)*G(0,1 - v1,u1)
          + 22/3*G(0,1,v1)*G(0,u1) + 4*G(0,1,v1)*G(1,1 - v1,u1) - 22/3*G(0,1,
         v1)*G(1,u1) - 10/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) + 8*G(0,1
         ,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 8*G(0,1,0,0,v1) - 4*G(0,1,1,
         v1) - 4*G(0,1,1,v1)*G(0,u1) + 4*G(0,1,1,v1)*G(1,u1) + 4*G(0,1,1,0,v1)
          - 4*G(1,1 - v1,1 - v1,1 - v1,u1) + 22/3*G(1,1 - v1,1 - v1,u1) - 134/
         9*G(1,1 - v1,u1) + 1/3*G(1,1 - v1,u1)*Pi^2 + 11/3*G(1,u1)*Pi^2 - 134/
         9*G(1,u1)*G(1,v1) + 1/3*G(1,u1)*G(1,v1)*Pi^2 + 236/9*G(1,v1) + 4*G(1,
         v1)*zeta3 + 8/9*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,
         v1)*G(1 - v1,1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 34/3*G(
         1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,v1)*G(1 - 
         v1,0,1 - v1,u1) - 22/3*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,
         0,u1) - 4*G(1,v1)*G(1 - v1,0,1,u1) - 4*G(1,v1)*G(1 - v1,1,1 - v1,u1)
          + 22/3*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - v1,1 - v1,u1) + 22/
         3*G(1,v1)*G(1,1 - v1,u1) - 32/9*G(1,0,v1) + G(1,0,v1)*Pi^2 - 4*G(1,0,
         v1)*G(1 - v1,1 - v1,u1) + 10/3*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,v1)*
         G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1)*G(1,1 - v1,
         u1) - 22/3*G(1,0,v1)*G(1,u1) - 32/3*G(1,0,0,v1) + 8*G(1,0,0,v1)*G(1
          - v1,u1) - 4*G(1,0,0,v1)*G(1,u1) - 12*G(1,0,0,0,v1) - 4*G(1,0,1,v1)
          + 4*G(1,0,1,v1)*G(1,u1) + 4*G(1,0,1,0,v1) - 34/3*G(1,1,v1) - 2/3*G(1
         ,1,v1)*Pi^2 + 4*G(1,1,v1)*G(1 - v1,u1) + 4*G(1,1,v1)*G(1 - v1,0,u1)
          - 4*G(1,1,v1)*G(1 - v1,1,u1) - 4*G(1,1,v1)*G(1,1 - v1,u1) + 22/3*G(1
         ,1,v1)*G(1,u1) + 10/3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(
         1,1,0,v1)*G(1,u1) + 8*G(1,1,0,0,v1) + 4*G(1,1,1,v1) - 4*G(1,1,1,v1)*
         G(1,u1) - 4*G(1,1,1,0,v1) )

       + e^2*u1^2*v1 * ( 44/3*zeta3 + 536/27*Pi^2 - 31/45*Pi^4 - 8*G(1 - v1,1
          - v1,1 - v1,0,u1) + 8*G(1 - v1,1 - v1, - v1,0,u1) + 4/3*G(1 - v1,1
          - v1,u1)*Pi^2 - 8*G(1 - v1,1 - v1,0,1 - v1,u1) + 44/3*G(1 - v1,1 - 
         v1,0,u1) - 8*G(1 - v1,1 - v1,0,0,u1) + 8*G(1 - v1,1 - v1,1,1 - v1,u1)
          + 4*G(1 - v1, - v1,u1)*Pi^2 - 44/3*G(1 - v1, - v1,0,u1) + 8*G(1 - v1
         , - v1,0,0,u1) - 8*G(1 - v1,u1)*zeta3 - 22/9*G(1 - v1,u1)*Pi^2 - 8*G(
         1 - v1,0,1 - v1,1 - v1,u1) + 44/3*G(1 - v1,0,1 - v1,u1) - 8*G(1 - v1,
         0,1 - v1,0,u1) + 8*G(1 - v1,0, - v1,0,u1) - 268/9*G(1 - v1,0,u1) + 2*
         G(1 - v1,0,u1)*Pi^2 - 8*G(1 - v1,0,0,1 - v1,u1) + 44/3*G(1 - v1,0,0,
         u1) - 8*G(1 - v1,0,0,0,u1) + 8*G(1 - v1,0,1,1 - v1,u1) + 8*G(1 - v1,1
         ,1 - v1,1 - v1,u1) - 44/3*G(1 - v1,1,1 - v1,u1) + 4*G(1 - v1,1,u1)*
         Pi^2 - 22/3*G( - v1,u1)*Pi^2 + 268/9*G( - v1,0,u1) - 2/3*G( - v1,0,u1
         )*Pi^2 - 44/3*G( - v1,0,0,u1) + 8*G( - v1,0,0,0,u1) - 8*G(0,1 - v1,1
          - v1,1 - v1,u1) + 44/3*G(0,1 - v1,1 - v1,u1) - 8*G(0,1 - v1,1 - v1,
         u1)*G(1,v1) - 8*G(0,1 - v1,1 - v1,0,u1) + 8*G(0,1 - v1, - v1,0,u1) - 
         268/9*G(0,1 - v1,u1) + 2*G(0,1 - v1,u1)*Pi^2 + 44/3*G(0,1 - v1,u1)*G(
         1,v1) + 16*G(0,1 - v1,u1)*G(1,0,v1) - 8*G(0,1 - v1,u1)*G(1,1,v1) - 8*
         G(0,1 - v1,0,1 - v1,u1) + 44/3*G(0,1 - v1,0,u1) - 8*G(0,1 - v1,0,u1)*
         G(1,v1) - 8*G(0,1 - v1,0,0,u1) + 8*G(0,1 - v1,1,1 - v1,u1) + 8*G(0,1
          - v1,1,u1)*G(1,v1) + 4*G(0, - v1,u1)*Pi^2 - 44/3*G(0, - v1,0,u1) + 8
         *G(0, - v1,0,0,u1) - 8*G(0,u1)*zeta3 - 22/9*G(0,u1)*Pi^2 + 268/9*G(0,
         u1)*G(0,v1) - 2*G(0,u1)*G(0,v1)*Pi^2 - 268/9*G(0,u1)*G(1,v1) + 2*G(0,
         u1)*G(1,v1)*Pi^2 - 88/3*G(0,u1)*G(1,0,v1) - 24*G(0,u1)*G(1,0,0,v1) + 
         8*G(0,u1)*G(1,0,1,v1) + 44/3*G(0,u1)*G(1,1,v1) + 16*G(0,u1)*G(1,1,0,
         v1) - 8*G(0,u1)*G(1,1,1,v1) + 8*G(0,v1)*zeta3 + 22/9*G(0,v1)*Pi^2 + 8
         *G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1, - v1
         ,u1) - 44/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1,1 - v1,
         0,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 44/3*G(0,v1)*G(1 - v1, - v1
         ,u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 268/9*G(0,v1)*G(1 - v1,u1) - 
         2*G(0,v1)*G(1 - v1,u1)*Pi^2 + 16*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 8*G(
         0,v1)*G(1 - v1,0, - v1,u1) - 88/3*G(0,v1)*G(1 - v1,0,u1) + 16*G(0,v1)
         *G(1 - v1,0,0,u1) - 8*G(0,v1)*G(1 - v1,0,1,u1) - 8*G(0,v1)*G(1 - v1,1
         ,1 - v1,u1) + 44/3*G(0,v1)*G(1 - v1,1,u1) - 268/9*G(0,v1)*G( - v1,u1)
          + 2/3*G(0,v1)*G( - v1,u1)*Pi^2 + 44/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,
         v1)*G( - v1,0,0,u1) + 16*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(
         0,1 - v1, - v1,u1) - 88/3*G(0,v1)*G(0,1 - v1,u1) + 16*G(0,v1)*G(0,1
          - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,1,u1) + 44/3*G(0,v1)*G(0, - v1,u1)
          - 8*G(0,v1)*G(0, - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 44/3
         *G(0,v1)*G(1,1 - v1,u1) - 268/9*G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(1,u1)
         *Pi^2 - 8*G(0,0,1 - v1,1 - v1,u1) + 44/3*G(0,0,1 - v1,u1) + 16*G(0,0,
         1 - v1,u1)*G(0,v1) - 8*G(0,0,1 - v1,u1)*G(1,v1) - 8*G(0,0,1 - v1,0,u1
         ) - 8*G(0,0, - v1,u1)*G(0,v1) + 8*G(0,0, - v1,0,u1) + 4/3*G(0,0,u1)*
         Pi^2 - 44/3*G(0,0,u1)*G(0,v1) - 16*G(0,0,u1)*G(0,0,v1) + 8*G(0,0,u1)*
         G(0,1,v1) + 44/3*G(0,0,u1)*G(1,v1) + 16*G(0,0,u1)*G(1,0,v1) - 8*G(0,0
         ,u1)*G(1,1,v1) - 268/9*G(0,0,v1) + 2*G(0,0,v1)*Pi^2 - 16*G(0,0,v1)*G(
         1 - v1,1 - v1,u1) + 8*G(0,0,v1)*G(1 - v1, - v1,u1) + 88/3*G(0,0,v1)*
         G(1 - v1,u1) - 24*G(0,0,v1)*G(1 - v1,0,u1) + 8*G(0,0,v1)*G(1 - v1,1,
         u1) - 44/3*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 24*G(0
         ,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1) + 88/3*G(0,0,v1)*G(
         0,u1) + 8*G(0,0,v1)*G(0,1,u1) + 8*G(0,0,v1)*G(1,1 - v1,u1) - 44/3*G(0
         ,0,v1)*G(1,u1) - 8*G(0,0,0,1 - v1,u1) + 8*G(0,0,0,u1)*G(0,v1) - 8*G(0
         ,0,0,u1)*G(1,v1) - 88/3*G(0,0,0,v1) + 24*G(0,0,0,v1)*G(1 - v1,u1) - 8
         *G(0,0,0,v1)*G( - v1,u1) + 24*G(0,0,0,v1)*G(0,u1) - 8*G(0,0,0,v1)*G(1
         ,u1) - 24*G(0,0,0,0,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1
         ) + 8*G(0,0,1,u1)*G(1,v1) - 8*G(0,0,1,v1)*G(0,u1) + 8*G(0,0,1,v1)*G(1
         ,u1) + 8*G(0,0,1,0,v1) + 8*G(0,1,1 - v1,1 - v1,u1) - 44/3*G(0,1,1 - 
         v1,u1) - 8*G(0,1,1 - v1,u1)*G(0,v1) + 8*G(0,1,1 - v1,u1)*G(1,v1) + 4*
         G(0,1,u1)*Pi^2 + 44/3*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) - 44/
         3*G(0,1,u1)*G(1,v1) - 8*G(0,1,u1)*G(1,0,v1) + 8*G(0,1,u1)*G(1,1,v1)
          - 4/3*G(0,1,v1)*Pi^2 + 8*G(0,1,v1)*G(1 - v1,0,u1) - 8*G(0,1,v1)*G(1
          - v1,1,u1) + 8*G(0,1,v1)*G(0,1 - v1,u1) - 44/3*G(0,1,v1)*G(0,u1) - 8
         *G(0,1,v1)*G(1,1 - v1,u1) + 44/3*G(0,1,v1)*G(1,u1) + 44/3*G(0,1,0,v1)
          - 8*G(0,1,0,v1)*G(1 - v1,u1) - 16*G(0,1,0,v1)*G(0,u1) + 8*G(0,1,0,v1
         )*G(1,u1) + 16*G(0,1,0,0,v1) + 8*G(0,1,1,v1)*G(0,u1) - 8*G(0,1,1,v1)*
         G(1,u1) - 8*G(0,1,1,0,v1) + 8*G(1,1 - v1,1 - v1,1 - v1,u1) - 44/3*G(1
         ,1 - v1,1 - v1,u1) + 268/9*G(1,1 - v1,u1) - 2/3*G(1,1 - v1,u1)*Pi^2
          - 22/3*G(1,u1)*Pi^2 + 268/9*G(1,u1)*G(1,v1) - 2/3*G(1,u1)*G(1,v1)*
         Pi^2 - 8*G(1,v1)*zeta3 - 22/9*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - v1,1 - 
         v1,0,u1) + 8*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 4/3*G(1,v1)*G(1 - v1,u1)
         *Pi^2 - 8*G(1,v1)*G(1 - v1,0,1 - v1,u1) + 44/3*G(1,v1)*G(1 - v1,0,u1)
          - 8*G(1,v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - v1,0,1,u1) + 8*G(1,v1
         )*G(1 - v1,1,1 - v1,u1) - 44/3*G(1,v1)*G(1 - v1,1,u1) + 8*G(1,v1)*G(1
         ,1 - v1,1 - v1,u1) - 44/3*G(1,v1)*G(1,1 - v1,u1) + 268/9*G(1,0,v1) - 
         2*G(1,0,v1)*Pi^2 + 8*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 44/3*G(1,0,v1)*
         G(1 - v1,u1) + 16*G(1,0,v1)*G(1 - v1,0,u1) - 8*G(1,0,v1)*G(1 - v1,1,
         u1) - 8*G(1,0,v1)*G(1,1 - v1,u1) + 44/3*G(1,0,v1)*G(1,u1) + 88/3*G(1,
         0,0,v1) - 16*G(1,0,0,v1)*G(1 - v1,u1) + 8*G(1,0,0,v1)*G(1,u1) + 24*G(
         1,0,0,0,v1) - 8*G(1,0,1,v1)*G(1,u1) - 8*G(1,0,1,0,v1) + 4/3*G(1,1,v1)
         *Pi^2 - 8*G(1,1,v1)*G(1 - v1,0,u1) + 8*G(1,1,v1)*G(1 - v1,1,u1) + 8*
         G(1,1,v1)*G(1,1 - v1,u1) - 44/3*G(1,1,v1)*G(1,u1) - 44/3*G(1,1,0,v1)
          + 8*G(1,1,0,v1)*G(1 - v1,u1) - 8*G(1,1,0,v1)*G(1,u1) - 16*G(1,1,0,0,
         v1) + 8*G(1,1,1,v1)*G(1,u1) + 8*G(1,1,1,0,v1) )

       + e^2*u1^3 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v1,1 - 
         v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1, - v1,0,u1) + 2/3*G(1 - v1,1 - v1
         ,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,1 - v1,0,
         u1) - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*
         G(1 - v1, - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - 
         v1,0,0,u1) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 - 4*G(1 - 
         v1,0,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1
          - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 134/9*G(1 - v1,0,u1) + G(1
          - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 22/3*G(1 - v1,0,0,u1)
          - 4*G(1 - v1,0,0,0,u1) + 4*G(1 - v1,0,1,1 - v1,u1) + 4*G(1 - v1,1,1
          - v1,1 - v1,u1) - 22/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,u1)*Pi^2
          - 11/3*G( - v1,u1)*Pi^2 + 134/9*G( - v1,0,u1) - 1/3*G( - v1,0,u1)*
         Pi^2 - 22/3*G( - v1,0,0,u1) + 4*G( - v1,0,0,0,u1) - 4*G(0,1 - v1,1 - 
         v1,1 - v1,u1) + 22/3*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,u1)*
         G(1,v1) - 4*G(0,1 - v1,1 - v1,0,u1) + 4*G(0,1 - v1, - v1,0,u1) - 134/
         9*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 + 22/3*G(0,1 - v1,u1)*G(1,v1)
          + 8*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,u1)*G(1,1,v1) - 4*G(0,1
          - v1,0,1 - v1,u1) + 22/3*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,
         v1) - 4*G(0,1 - v1,0,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1
         ,1,u1)*G(1,v1) + 2*G(0, - v1,u1)*Pi^2 - 22/3*G(0, - v1,0,u1) + 4*G(0,
          - v1,0,0,u1) - 4*G(0,u1)*zeta3 - 11/9*G(0,u1)*Pi^2 + 134/9*G(0,u1)*
         G(0,v1) - G(0,u1)*G(0,v1)*Pi^2 - 134/9*G(0,u1)*G(1,v1) + G(0,u1)*G(1,
         v1)*Pi^2 - 44/3*G(0,u1)*G(1,0,v1) - 12*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1
         )*G(1,0,1,v1) + 22/3*G(0,u1)*G(1,1,v1) + 8*G(0,u1)*G(1,1,0,v1) - 4*G(
         0,u1)*G(1,1,1,v1) + 4*G(0,v1)*zeta3 + 11/9*G(0,v1)*Pi^2 + 4*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 22/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 4*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) + 22/3*G(0,v1)*G(1 - v1, - v1,u1) - 4*
         G(0,v1)*G(1 - v1, - v1,0,u1) + 134/9*G(0,v1)*G(1 - v1,u1) - G(0,v1)*
         G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1,0, - v1,u1) - 44/3*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,
         0,0,u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) + 22/3*G(0,v1)*G(1 - v1,1,u1) - 134/9*G(0,v1)*G( - v1,u1) + 1/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 + 22/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - 
         v1,0,0,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,
          - v1,u1) - 44/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1)
          - 4*G(0,v1)*G(0,1 - v1,1,u1) + 22/3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1
         )*G(0, - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 22/3*G(0,v1)*G(
         1,1 - v1,u1) - 134/9*G(0,v1)*G(1,u1) + 1/3*G(0,v1)*G(1,u1)*Pi^2 - 4*
         G(0,0,1 - v1,1 - v1,u1) + 22/3*G(0,0,1 - v1,u1) + 8*G(0,0,1 - v1,u1)*
         G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0,1 - v1,0,u1) - 4*G(0,0
         , - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 22/3*
         G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 
         22/3*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1
         ) - 134/9*G(0,0,v1) + G(0,0,v1)*Pi^2 - 8*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 44/3*G(0,0,v1)*G(1 - v1,u1) - 12
         *G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G(1 - v1,1,u1) - 22/3*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,u1) - 12*G(0,0,v1)*G(0,1 - v1
         ,u1) + 4*G(0,0,v1)*G(0, - v1,u1) + 44/3*G(0,0,v1)*G(0,u1) + 4*G(0,0,
         v1)*G(0,1,u1) + 4*G(0,0,v1)*G(1,1 - v1,u1) - 22/3*G(0,0,v1)*G(1,u1)
          - 4*G(0,0,0,1 - v1,u1) + 4*G(0,0,0,u1)*G(0,v1) - 4*G(0,0,0,u1)*G(1,
         v1) - 44/3*G(0,0,0,v1) + 12*G(0,0,0,v1)*G(1 - v1,u1) - 4*G(0,0,0,v1)*
         G( - v1,u1) + 12*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,v1)*G(1,u1) - 12*G(0
         ,0,0,0,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1
         ,u1)*G(1,v1) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 4*G(0,
         0,1,0,v1) + 4*G(0,1,1 - v1,1 - v1,u1) - 22/3*G(0,1,1 - v1,u1) - 4*G(0
         ,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,u1)*Pi^2
          + 22/3*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) - 22/3*G(0,1,u1)*G(
         1,v1) - 4*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,u1)*G(1,1,v1) - 2/3*G(0,1,v1)
         *Pi^2 + 4*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 4*
         G(0,1,v1)*G(0,1 - v1,u1) - 22/3*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,1
          - v1,u1) + 22/3*G(0,1,v1)*G(1,u1) + 22/3*G(0,1,0,v1) - 4*G(0,1,0,v1)
         *G(1 - v1,u1) - 8*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,v1)*G(1,u1) + 8*G(0
         ,1,0,0,v1) + 4*G(0,1,1,v1)*G(0,u1) - 4*G(0,1,1,v1)*G(1,u1) - 4*G(0,1,
         1,0,v1) + 4*G(1,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(1,1 - v1,1 - v1,u1)
          + 134/9*G(1,1 - v1,u1) - 1/3*G(1,1 - v1,u1)*Pi^2 - 11/3*G(1,u1)*Pi^2
          + 134/9*G(1,u1)*G(1,v1) - 1/3*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1)*zeta3
          - 11/9*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) + 4*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1
          - v1,0,1 - v1,u1) + 22/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1
         ,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1) + 4*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) - 22/3*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - v1,1 - v1,u1)
          - 22/3*G(1,v1)*G(1,1 - v1,u1) + 134/9*G(1,0,v1) - G(1,0,v1)*Pi^2 + 4
         *G(1,0,v1)*G(1 - v1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,
         0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1) - 4*G(1,0,v1)*G(1,1
          - v1,u1) + 22/3*G(1,0,v1)*G(1,u1) + 44/3*G(1,0,0,v1) - 8*G(1,0,0,v1)
         *G(1 - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 12*G(1,0,0,0,v1) - 4*G(1,0,1,
         v1)*G(1,u1) - 4*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2 - 4*G(1,1,v1)*G(1
          - v1,0,u1) + 4*G(1,1,v1)*G(1 - v1,1,u1) + 4*G(1,1,v1)*G(1,1 - v1,u1)
          - 22/3*G(1,1,v1)*G(1,u1) - 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G(1,u1) - 8*G(1,1,0,0,v1) + 4*G(1,1,1,v1)*G(1,u1
         ) + 4*G(1,1,1,0,v1) )

       + i_*v1^2*[1-u1]^-2 * (  - 2*Pi )

       + i_*v1^2*[1-u1]^-1 * (  - 2*Pi )

       + i_*v1^2 * ( 4*Pi )

       + i_*u1 * (  - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*Pi + 2*
         G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*u1*v1 * ( 4*Pi + 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*
         Pi - 4*G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*u1*v1^2 * (  - 4*G(1 - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 4*G(0,u1)*Pi
          + 4*G(0,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi )

       + i_*u1^2 * ( 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*Pi - 4*
         G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*u1^2*v1 * (  - 8*G(1 - v1,u1)*Pi + 8*G( - v1,u1)*Pi - 8*G(0,u1)*Pi
          + 8*G(0,v1)*Pi + 8*G(1,u1)*Pi - 8*G(1,v1)*Pi )

       + i_*u1^3 * (  - 4*G(1 - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 4*G(0,u1)*Pi + 
         4*G(0,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi )

       + i_*e*u1^-2*v1 * ( 4/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1^2 * (  - 4/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * ( 4/3*Pi - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1^2 * (  - 4/3*Pi )

       + i_*e * (  - 2/3*Pi - 4/3*G(1,u1)*Pi )

       + i_*e*v1^2*[1-u1]^-2 * (  - 6*Pi )

       + i_*e*v1^2*[1-u1]^-1 * (  - 6*Pi )

       + i_*e*v1^2 * ( 34/3*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 2/3*G( - v1,u1)*Pi - 2/3*G(0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * (  - 2/3*Pi - 4/3*G( - v1,u1)*Pi - 4/3*G(0,v1)
         *Pi )

       + i_*e*u1 * ( 1/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1,u1
         )*Pi - 2*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*G(1 - v1,1,u1)*Pi
          + 2*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi - 2*G(
         0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*Pi
          - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,v1)*Pi - 2*G(
         0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi + 2*G(1,v1)
         *G(1 - v1,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,v1)*Pi )

       + i_*e*u1*v1 * ( 34/3*Pi - 2/3*Pi^3 - 4*G(1 - v1,1 - v1,u1)*Pi + 4*G(1
          - v1, - v1,u1)*Pi + 22/3*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 4*
         G(1 - v1,1,u1)*Pi - 22/3*G( - v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(0
         , - v1,u1)*Pi + 22/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(
         1,v1)*Pi - 22/3*G(0,v1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,u1)*
         Pi - 4*G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 22/3*G(1,u1)*
         Pi + 22/3*G(1,v1)*Pi - 4*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*Pi - 4
         *G(1,1,v1)*Pi )

       + i_*e*u1*v1^2 * ( 2/3*Pi^3 + 4*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - 
         v1,u1)*Pi - 22/3*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi - 4*G(1 - v1,1
         ,u1)*Pi + 22/3*G( - v1,u1)*Pi + 4*G(0,1 - v1,u1)*Pi - 4*G(0, - v1,u1)
         *Pi - 22/3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi
          + 22/3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,u1)*Pi + 4*
         G(0,0,v1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 22/3*G(1,u1)*Pi - 22/
         3*G(1,v1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*Pi + 4*G(1,1,
         v1)*Pi )

       + i_*e*u1^2 * (  - 2/3*Pi^3 - 4*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1, - 
         v1,u1)*Pi + 22/3*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1
         ,u1)*Pi - 22/3*G( - v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(0, - v1,u1)
         *Pi + 22/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi
          - 22/3*G(0,v1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,u1)*Pi - 4*
         G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 22/3*G(1,u1)*Pi + 22/
         3*G(1,v1)*Pi - 4*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*Pi - 4*G(1,1,
         v1)*Pi )

       + i_*e*u1^2*v1 * ( 4/3*Pi^3 + 8*G(1 - v1,1 - v1,u1)*Pi - 8*G(1 - v1, - 
         v1,u1)*Pi - 44/3*G(1 - v1,u1)*Pi + 8*G(1 - v1,0,u1)*Pi - 8*G(1 - v1,1
         ,u1)*Pi + 44/3*G( - v1,u1)*Pi + 8*G(0,1 - v1,u1)*Pi - 8*G(0, - v1,u1)
         *Pi - 44/3*G(0,u1)*Pi - 8*G(0,u1)*G(0,v1)*Pi + 8*G(0,u1)*G(1,v1)*Pi
          + 44/3*G(0,v1)*Pi - 8*G(0,v1)*G(1 - v1,u1)*Pi + 8*G(0,0,u1)*Pi + 8*
         G(0,0,v1)*Pi - 8*G(0,1,u1)*Pi - 8*G(0,1,v1)*Pi + 44/3*G(1,u1)*Pi - 44/
         3*G(1,v1)*Pi + 8*G(1,v1)*G(1 - v1,u1)*Pi - 8*G(1,0,v1)*Pi + 8*G(1,1,
         v1)*Pi )

       + i_*e*u1^3 * ( 2/3*Pi^3 + 4*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1,
         u1)*Pi - 22/3*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi - 4*G(1 - v1,1,u1
         )*Pi + 22/3*G( - v1,u1)*Pi + 4*G(0,1 - v1,u1)*Pi - 4*G(0, - v1,u1)*Pi
          - 22/3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 22/
         3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,u1)*Pi + 4*G(0,0,
         v1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 22/3*G(1,u1)*Pi - 22/3*G(1
         ,v1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*Pi + 4*G(1,1,v1)*Pi
          )

       + i_*e^2*u1^-2*v1 * (  - 4/3*G(1 - v1,1,u1)*Pi + 4/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 4/3*G(0,1,u1)*Pi + 26/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1^2 * ( 4/3*G(1 - v1,1,u1)*Pi - 4/3*G(0,v1)*G(1 - v1,u1
         )*Pi - 4/3*G(0,1,u1)*Pi - 26/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi
          - 2/3*G(0,1,u1)*Pi - 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * ( 38/9*Pi + 2/3*G(1 - v1,1,u1)*Pi + 4/3*G(0,v1)*Pi
          - 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,1,u1)*Pi - 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1^2 * (  - 38/9*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 2/3*G(0,v1)*Pi )

       + i_*e^2 * (  - 16/9*Pi + 4/3*G(1 - v1,1,u1)*Pi - 4/3*G(0,v1)*G(1 - v1,
         u1)*Pi - 4/3*G(0,1,u1)*Pi - 26/9*G(1,u1)*Pi )

       + i_*e^2*v1^2*[1-u1]^-2 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*v1^2*[1-u1]^-1 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*v1^2 * ( 236/9*Pi - Pi^3 )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1, - v1,u1)*Pi - 10/9*G( - 
         v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi - 10/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1
          - v1,u1)*Pi - 2/3*G(0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * (  - 16/9*Pi - 4/3*G(1 - v1, - v1,u1)*Pi - 
         26/9*G( - v1,u1)*Pi + 4/3*G(0, - v1,u1)*Pi - 26/9*G(0,v1)*Pi - 4/3*G(
         0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,0,v1)*Pi )

       + i_*e^2*u1 * ( 1/3*Pi^3 - 2*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1
         ,1 - v1, - v1,u1)*Pi + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1,1 - v1,0
         ,u1)*Pi + 2*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1,u1)*Pi - 4*G(
         1 - v1,u1)*Pi + 1/6*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,u1)*Pi + 
         2*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*G(1 - v1,0,0,u1)*
         Pi + 2*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi + 4*G( - v1,u1)*Pi
          - 1/2*G( - v1,u1)*Pi^3 - 2*G(0,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1,
          - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,u1)*G(1,v1)*Pi - 2*
         G(0,1 - v1,0,u1)*Pi + 2*G(0,1 - v1,1,u1)*Pi - 2*G(0, - v1,u1)*Pi - 4*
         G(0,u1)*Pi + 1/6*G(0,u1)*Pi^3 - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,
         v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 4*G(0,v1)*
         Pi - 1/6*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*
         G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G(0,1 - v1,
         u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*
         Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi + 2*G(0,0,v1)*Pi
          - 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,
         u1)*Pi + 2*G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi - 2*G(0,0,1,v1)*Pi - 2*
         G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,u1)*Pi + 2*G(0,1
         ,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi + 2*G(0,1,1,v1)*Pi + 4*G(1,u1)*Pi
          - 1/2*G(1,u1)*Pi^3 - 4*G(1,v1)*Pi + 1/6*G(1,v1)*Pi^3 - 2*G(1,v1)*G(1
          - v1,1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,
         0,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1 - v1,u1)*Pi - 2*G(1,0,0,
         v1)*Pi + 2*G(1,0,1,v1)*Pi + 2*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1 - v1,u1)
         *Pi + 2*G(1,1,0,v1)*Pi - 2*G(1,1,1,v1)*Pi )

       + i_*e^2*u1*v1 * ( 236/9*Pi - 20/9*Pi^3 + 4*G(1 - v1,1 - v1,1 - v1,u1)*
         Pi - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 22/3*G(1 - v1,1 - v1,u1)*Pi + 4
         *G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 22/3*G(1 - 
         v1, - v1,u1)*Pi + 134/9*G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + 4*
         G(1 - v1,0,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi - 22/3*G(1 - v1,
         0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi - 4*G(1 - v1,0,1,u1)*Pi + 22/3*G(1
          - v1,1,u1)*Pi - 134/9*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - 
         v1,1 - v1,u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi - 22/3*G(0,1 - v1,u1)*Pi
          + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1
         ,1,u1)*Pi + 22/3*G(0, - v1,u1)*Pi + 134/9*G(0,u1)*Pi - 1/3*G(0,u1)*
         Pi^3 + 22/3*G(0,u1)*G(0,v1)*Pi - 22/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*
         G(1,0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 134/9*G(0,v1)*Pi + 1/3*G(0,v1
         )*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 22/3*G(0,v1)*G(1 - v1,u1)
         *Pi - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*
         G(0,0,1 - v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 22/3*G(0,0,u1)*Pi - 4*G(
         0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 22/3*G(0,0,v1)*Pi + 4*
         G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,0,u1)*Pi
          - 4*G(0,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 22/3*G(0,
         1,u1)*Pi + 22/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 4*G(0,1,
         v1)*G(0,u1)*Pi + 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,v1)*Pi - 134/9*G(1,u1)*
         Pi + G(1,u1)*Pi^3 + 134/9*G(1,v1)*Pi - 1/3*G(1,v1)*Pi^3 + 4*G(1,v1)*
         G(1 - v1,1 - v1,u1)*Pi - 22/3*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1
          - v1,0,u1)*Pi + 22/3*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*
         G(1,0,0,v1)*Pi - 4*G(1,0,1,v1)*Pi - 22/3*G(1,1,v1)*Pi + 4*G(1,1,v1)*
         G(1 - v1,u1)*Pi - 4*G(1,1,0,v1)*Pi + 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1*v1^2 * ( 11/9*Pi^3 - 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 4*G(
         1 - v1,1 - v1, - v1,u1)*Pi + 22/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1
         ,1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 22/3*G(1 - v1, - v1,
         u1)*Pi - 134/9*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0
         ,1 - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi + 22/3*G(1 - v1,0,u1)*Pi
          - 4*G(1 - v1,0,0,u1)*Pi + 4*G(1 - v1,0,1,u1)*Pi - 22/3*G(1 - v1,1,u1
         )*Pi + 134/9*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 - 4*G(0,1 - v1,1 - v1,
         u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0,1 - v1,u1)*Pi - 4*G(0,1
          - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi
          - 22/3*G(0, - v1,u1)*Pi - 134/9*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 - 22/3
         *G(0,u1)*G(0,v1)*Pi + 22/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*
         Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 134/9*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 4
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(
         0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0,1 - 
         v1,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 22/3*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(
         0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 22/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*
         G(1 - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,u1)*Pi + 4*G(0,0
         ,0,v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 22/3*G(0,1,u1)*Pi
          - 22/3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 4*G(0,1,v1)*G(0,
         u1)*Pi - 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,v1)*Pi + 134/9*G(1,u1)*Pi - G(1
         ,u1)*Pi^3 - 134/9*G(1,v1)*Pi + 1/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1,
         1 - v1,u1)*Pi + 22/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,
         u1)*Pi - 22/3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,0,
         v1)*Pi + 4*G(1,0,1,v1)*Pi + 22/3*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1 - v1,
         u1)*Pi + 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^2 * (  - 11/9*Pi^3 + 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi - 4*G(
         1 - v1,1 - v1, - v1,u1)*Pi - 22/3*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1
         ,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 22/3*G(1 - v1, - v1,
         u1)*Pi + 134/9*G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0
         ,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi - 22/3*G(1 - v1,0,u1)*Pi
          + 4*G(1 - v1,0,0,u1)*Pi - 4*G(1 - v1,0,1,u1)*Pi + 22/3*G(1 - v1,1,u1
         )*Pi - 134/9*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1,1 - v1,
         u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi - 22/3*G(0,1 - v1,u1)*Pi + 4*G(0,1
          - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi
          + 22/3*G(0, - v1,u1)*Pi + 134/9*G(0,u1)*Pi - 1/3*G(0,u1)*Pi^3 + 22/3
         *G(0,u1)*G(0,v1)*Pi - 22/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*
         Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 134/9*G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 - 4
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 22/3*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(
         0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*G(0,0,1 - 
         v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 22/3*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(
         0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 22/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*
         G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,0,u1)*Pi - 4*G(0,0
         ,0,v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 22/3*G(0,1,u1)*Pi
          + 22/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 4*G(0,1,v1)*G(0,
         u1)*Pi + 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,v1)*Pi - 134/9*G(1,u1)*Pi + G(1
         ,u1)*Pi^3 + 134/9*G(1,v1)*Pi - 1/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1,
         1 - v1,u1)*Pi - 22/3*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,
         u1)*Pi + 22/3*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,0,
         v1)*Pi - 4*G(1,0,1,v1)*Pi - 22/3*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1 - v1,
         u1)*Pi - 4*G(1,1,0,v1)*Pi + 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^2*v1 * ( 22/9*Pi^3 - 8*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 8*G(
         1 - v1,1 - v1, - v1,u1)*Pi + 44/3*G(1 - v1,1 - v1,u1)*Pi - 8*G(1 - v1
         ,1 - v1,0,u1)*Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi - 44/3*G(1 - v1, - v1,
         u1)*Pi - 268/9*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi^3 - 8*G(1 - v1,0
         ,1 - v1,u1)*Pi + 8*G(1 - v1,0, - v1,u1)*Pi + 44/3*G(1 - v1,0,u1)*Pi
          - 8*G(1 - v1,0,0,u1)*Pi + 8*G(1 - v1,0,1,u1)*Pi - 44/3*G(1 - v1,1,u1
         )*Pi + 268/9*G( - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 - 8*G(0,1 - v1,1 - 
         v1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi + 44/3*G(0,1 - v1,u1)*Pi - 8*G(
         0,1 - v1,u1)*G(1,v1)*Pi - 8*G(0,1 - v1,0,u1)*Pi + 8*G(0,1 - v1,1,u1)*
         Pi - 44/3*G(0, - v1,u1)*Pi - 268/9*G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3 - 44/
         3*G(0,u1)*G(0,v1)*Pi + 44/3*G(0,u1)*G(1,v1)*Pi + 8*G(0,u1)*G(1,0,v1)*
         Pi - 8*G(0,u1)*G(1,1,v1)*Pi + 268/9*G(0,v1)*Pi - 2/3*G(0,v1)*Pi^3 + 8
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 44/3*G(0,v1)*G(1 - v1,u1)*Pi + 8*G(
         0,v1)*G(1 - v1,0,u1)*Pi + 8*G(0,v1)*G(0,1 - v1,u1)*Pi - 8*G(0,0,1 - 
         v1,u1)*Pi + 8*G(0,0, - v1,u1)*Pi + 44/3*G(0,0,u1)*Pi + 8*G(0,0,u1)*G(
         0,v1)*Pi - 8*G(0,0,u1)*G(1,v1)*Pi + 44/3*G(0,0,v1)*Pi - 8*G(0,0,v1)*
         G(1 - v1,u1)*Pi - 8*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,0,u1)*Pi + 8*G(0,0
         ,0,v1)*Pi + 8*G(0,0,1,u1)*Pi - 8*G(0,0,1,v1)*Pi - 44/3*G(0,1,u1)*Pi
          - 44/3*G(0,1,v1)*Pi + 8*G(0,1,v1)*G(1 - v1,u1)*Pi + 8*G(0,1,v1)*G(0,
         u1)*Pi - 8*G(0,1,0,v1)*Pi + 8*G(0,1,1,v1)*Pi + 268/9*G(1,u1)*Pi - 2*
         G(1,u1)*Pi^3 - 268/9*G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 8*G(1,v1)*G(1 - 
         v1,1 - v1,u1)*Pi + 44/3*G(1,v1)*G(1 - v1,u1)*Pi - 8*G(1,v1)*G(1 - v1,
         0,u1)*Pi - 44/3*G(1,0,v1)*Pi + 8*G(1,0,v1)*G(1 - v1,u1)*Pi - 8*G(1,0,
         0,v1)*Pi + 8*G(1,0,1,v1)*Pi + 44/3*G(1,1,v1)*Pi - 8*G(1,1,v1)*G(1 - 
         v1,u1)*Pi + 8*G(1,1,0,v1)*Pi - 8*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^3 * ( 11/9*Pi^3 - 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 4*G(1
          - v1,1 - v1, - v1,u1)*Pi + 22/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,
         1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 22/3*G(1 - v1, - v1,u1
         )*Pi - 134/9*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1
          - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi + 22/3*G(1 - v1,0,u1)*Pi - 4
         *G(1 - v1,0,0,u1)*Pi + 4*G(1 - v1,0,1,u1)*Pi - 22/3*G(1 - v1,1,u1)*Pi
          + 134/9*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 - 4*G(0,1 - v1,1 - v1,u1)*
         Pi + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0,1 - v1,u1)*Pi - 4*G(0,1 - 
         v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 
         22/3*G(0, - v1,u1)*Pi - 134/9*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 - 22/3*G(
         0,u1)*G(0,v1)*Pi + 22/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi
          - 4*G(0,u1)*G(1,1,v1)*Pi + 134/9*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0
         ,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0,1 - v1
         ,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 22/3*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,
         v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 22/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1
          - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,u1)*Pi + 4*G(0,0,0,
         v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 22/3*G(0,1,u1)*Pi - 22/
         3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi
          - 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,v1)*Pi + 134/9*G(1,u1)*Pi - G(1,u1)*
         Pi^3 - 134/9*G(1,v1)*Pi + 1/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1,1 - 
         v1,u1)*Pi + 22/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*
         Pi - 22/3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,0,v1)*
         Pi + 4*G(1,0,1,v1)*Pi + 22/3*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1 - v1,u1)*
         Pi + 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,v1)*Pi ) ;
g [gamma2_1L] =  + v1 * ( 4/3*Pi^2 - 2*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G(
          - v1,0,u1) - 2*G(0,1 - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1
         ) + 2*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(
         0,v1)*G(1,u1) - 2*G(0,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 
         2*G(1,v1) + 2*G(1,0,v1) )

       + u1*[u1+v1]^-1 * (  - 2 - 4*G(0,u1) + 4*G(0,v1) )

       + u1 * ( 2 + 4*Pi^2 - 6*G(1 - v1,u1) - 6*G(1 - v1,0,u1) + 6*G( - v1,0,
         u1) - 6*G(0,1 - v1,u1) + 4*G(0,u1) + 6*G(0,u1)*G(0,v1) - 6*G(0,u1)*G(
         1,v1) + 2*G(0,v1) + 6*G(0,v1)*G(1 - v1,u1) - 6*G(0,v1)*G( - v1,u1) - 
         6*G(0,v1)*G(1,u1) - 6*G(0,0,v1) + 6*G(1,1 - v1,u1) + 6*G(1,u1)*G(1,v1
         ) - 6*G(1,v1) + 6*G(1,0,v1) )

       + u1*v1 * (  - 8/3*Pi^2 + 4*G(1 - v1,u1) + 4*G(1 - v1,0,u1) - 4*G( - v1
         ,0,u1) + 4*G(0,1 - v1,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 4
         *G(0,v1) - 4*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)
         *G(1,u1) + 4*G(0,0,v1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) + 4*G(1
         ,v1) - 4*G(1,0,v1) )

       + u1^2*[u1+v1]^-2 * ( 2*G(0,u1) - 2*G(0,v1) )

       + u1^2*[u1+v1]^-1 * ( 2*G(0,u1) - 2*G(0,v1) )

       + u1^2 * (  - 16/3*Pi^2 + 4*G(1 - v1,u1) + 8*G(1 - v1,0,u1) - 8*G( - v1
         ,0,u1) + 8*G(0,1 - v1,u1) - 4*G(0,u1) - 8*G(0,u1)*G(0,v1) + 8*G(0,u1)
         *G(1,v1) - 8*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G( - v1,u1) + 8*G(0,v1)
         *G(1,u1) + 8*G(0,0,v1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) + 4*G(1
         ,v1) - 8*G(1,0,v1) )

       + u1^2*v1 * ( 8/3*Pi^2 - 4*G(1 - v1,0,u1) + 4*G( - v1,0,u1) - 4*G(0,1
          - v1,u1) + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,v1) + 4*G(0,v1)*G(1 - 
         v1,u1) - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(1,u1) - 4*G(0,0,v1) + 4*
         G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) + 4*G(1,0,v1) )

       + u1^3 * ( 8/3*Pi^2 - 4*G(1 - v1,0,u1) + 4*G( - v1,0,u1) - 4*G(0,1 - v1
         ,u1) + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,v1) + 4*G(0,v1)*G(1 - v1,u1)
          - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(1,u1) - 4*G(0,0,v1) + 4*G(1,1
          - v1,u1) + 4*G(1,u1)*G(1,v1) + 4*G(1,0,v1) )

       + e*u1^-2 * ( 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2/3*G(1,
         1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/
         3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1 * ( 2/3*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)
         *G(1,u1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) + 2/3*G(1,v1) )

       + e*u1^-1*v1 * (  - 2/3*G(1 - v1,u1) + 2/3*G(0,v1) - 4/3*G(0,v1)*G(1 - 
         v1,u1) + 4/3*G(0,v1)*G(1,u1) - 4/3*G(1,1 - v1,u1) - 4/3*G(1,u1)*G(1,
         v1) - 2/3*G(1,v1) )

       + e*[1-u1-v1]^-1 * (  - 4/3*G(0,v1) )

       + e * (  - 2/3 - 2*zeta3 - 2*Pi^2 - 2*G(1 - v1,1 - v1,u1) - 2*G(1 - v1,
         1 - v1,0,u1) + 2*G(1 - v1, - v1,0,u1) + 6*G(1 - v1,u1) + 1/3*G(1 - v1
         ,u1)*Pi^2 - 2*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G(1 - v1,0
         ,0,u1) + 2*G(1 - v1,1,1 - v1,u1) + G( - v1,u1)*Pi^2 + 2*G( - v1,0,0,
         u1) - 2*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,u1) - 2*G(0,1 - v1,u1)*
         G(1,v1) - 2*G(0,1 - v1,0,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2
          + 2*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) - 2*G(0,u1)*G(1,1,v1) - 14/
         3*G(0,v1) - 1/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,
         v1)*G(1 - v1, - v1,u1) - 4/3*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - 
         v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,0,u1) + 4*G(0
         ,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1,1 - v1,
         u1) + 10/3*G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1,u1) + 2*G(0,0,u1)*G(0,v1)
          - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1) - 4*G(0,0,v1)*G(1 - v1,u1) + 2*
         G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 4
         *G(0,0,0,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)
         *G(1,v1) + 2*G(0,1,v1) + 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) - 
         2*G(0,1,0,v1) + 2*G(1,1 - v1,1 - v1,u1) - 10/3*G(1,1 - v1,u1) + G(1,
         u1)*Pi^2 - 10/3*G(1,u1)*G(1,v1) + 6*G(1,v1) + 1/3*G(1,v1)*Pi^2 - 2*G(
         1,v1)*G(1 - v1,u1) - 2*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,1,
         u1) + 2*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,
         u1) - 2*G(1,0,v1)*G(1,u1) - 4*G(1,0,0,v1) - 2*G(1,1,v1) + 2*G(1,1,v1)
         *G(1,u1) + 2*G(1,1,0,v1) )

       + e*v1 * ( 2*zeta3 + 7/3*Pi^2 + 2*G(1 - v1,1 - v1,u1) + 2*G(1 - v1,1 - 
         v1,0,u1) - 2*G(1 - v1, - v1,0,u1) - 20/3*G(1 - v1,u1) - 1/3*G(1 - v1,
         u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G(1 - v1,0,
         0,u1) - 2*G(1 - v1,1,1 - v1,u1) - G( - v1,u1)*Pi^2 + 2*G( - v1,0,u1)
          - 2*G( - v1,0,0,u1) + 2*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,u1) + 2
         *G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - v1,0,u1) - 1/
         3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) - 4*G(0,u1)*G(
         1,0,v1) + 2*G(0,u1)*G(1,1,v1) + 20/3*G(0,v1) + 1/3*G(0,v1)*Pi^2 - 2*
         G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1
         )*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,u1)
          + 2*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0
         , - v1,u1) + 2*G(0,v1)*G(1,1 - v1,u1) - 2*G(0,v1)*G(1,u1) + 2*G(0,0,1
          - v1,u1) - 2*G(0,0,u1)*G(0,v1) + 2*G(0,0,u1)*G(1,v1) + 4*G(0,0,v1)*
         G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,
         0,v1)*G(1,u1) - 4*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,
         v1) - 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0
         ,1,v1)*G(1,u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - 
         v1,u1) - G(1,u1)*Pi^2 + 2*G(1,u1)*G(1,v1) - 20/3*G(1,v1) - 1/3*G(1,v1
         )*Pi^2 + 2*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1
         )*G(1 - v1,1,u1) - 2*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,u1
         ) + 2*G(1,0,v1)*G(1,u1) + 4*G(1,0,0,v1) + 2*G(1,1,v1) - 2*G(1,1,v1)*
         G(1,u1) - 2*G(1,1,0,v1) )

       + e*u1*[1-u1-v1]^-2 * (  - 2/9*Pi^2 - 4/3*G( - v1,0,u1) - 4/3*G(0,u1)*
         G(0,v1) + 4/3*G(0,v1)*G( - v1,u1) + 4/3*G(0,0,v1) + 4/3*G(1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) - 4/3*G(0,u1) + 2*G(
         0,u1)*G(0,v1) + 8/3*G(0,v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2
         *G(1,0,v1) )

       + e*u1*[u1+v1]^-1 * (  - 6 + 2*Pi^2 - 10*G(0,u1) - 4*G(0,u1)*G(0,v1) + 
         10*G(0,v1) + 4*G(0,0,u1) + 4*G(0,0,v1) )

       + e*u1 * ( 20/3 + 6*zeta3 + 65/9*Pi^2 + 6*G(1 - v1,1 - v1,u1) + 6*G(1
          - v1,1 - v1,0,u1) - 6*G(1 - v1, - v1,0,u1) - 18*G(1 - v1,u1) - G(1
          - v1,u1)*Pi^2 + 6*G(1 - v1,0,1 - v1,u1) - 28/3*G(1 - v1,0,u1) + 6*G(
         1 - v1,0,0,u1) - 6*G(1 - v1,1,1 - v1,u1) - 3*G( - v1,u1)*Pi^2 + 28/3*
         G( - v1,0,u1) - 6*G( - v1,0,0,u1) + 6*G(0,1 - v1,1 - v1,u1) - 28/3*G(
         0,1 - v1,u1) + 6*G(0,1 - v1,u1)*G(1,v1) + 6*G(0,1 - v1,0,u1) - 6*G(0,
          - v1,0,u1) + 34/3*G(0,u1) - G(0,u1)*Pi^2 + 40/3*G(0,u1)*G(0,v1) - 28/
         3*G(0,u1)*G(1,v1) - 12*G(0,u1)*G(1,0,v1) + 6*G(0,u1)*G(1,1,v1) + 20/3
         *G(0,v1) + G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1,1 - v1,u1) + 6*G(0,v1)*
         G(1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,u1) - 12*G(0,v1)*G(1 - v1,
         0,u1) + 6*G(0,v1)*G(1 - v1,1,u1) - 28/3*G(0,v1)*G( - v1,u1) + 6*G(0,
         v1)*G( - v1,0,u1) - 12*G(0,v1)*G(0,1 - v1,u1) + 6*G(0,v1)*G(0, - v1,
         u1) + 6*G(0,v1)*G(1,1 - v1,u1) - 28/3*G(0,v1)*G(1,u1) + 6*G(0,0,1 - 
         v1,u1) - 4*G(0,0,u1) - 6*G(0,0,u1)*G(0,v1) + 6*G(0,0,u1)*G(1,v1) - 22/
         3*G(0,0,v1) + 12*G(0,0,v1)*G(1 - v1,u1) - 6*G(0,0,v1)*G( - v1,u1) + 
         12*G(0,0,v1)*G(0,u1) - 6*G(0,0,v1)*G(1,u1) - 12*G(0,0,0,v1) - 6*G(0,1
         ,1 - v1,u1) + 6*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) - 6*G(0,1,v1)
          - 6*G(0,1,v1)*G(0,u1) + 6*G(0,1,v1)*G(1,u1) + 6*G(0,1,0,v1) - 6*G(1,
         1 - v1,1 - v1,u1) + 28/3*G(1,1 - v1,u1) - 3*G(1,u1)*Pi^2 + 28/3*G(1,
         u1)*G(1,v1) - 18*G(1,v1) - G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,u1) + 6*
         G(1,v1)*G(1 - v1,0,u1) - 6*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,v1)*G(1,1
          - v1,u1) + 10/3*G(1,0,v1) - 6*G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,v1)*
         G(1,u1) + 12*G(1,0,0,v1) + 6*G(1,1,v1) - 6*G(1,1,v1)*G(1,u1) - 6*G(1,
         1,0,v1) )

       + e*u1*v1 * (  - 4*zeta3 - 62/9*Pi^2 - 4*G(1 - v1,1 - v1,u1) - 4*G(1 - 
         v1,1 - v1,0,u1) + 4*G(1 - v1, - v1,0,u1) + 34/3*G(1 - v1,u1) + 2/3*G(
         1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,0,u1) - 4*
         G(1 - v1,0,0,u1) + 4*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,u1)*Pi^2 - 22/
         3*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 4*G(0,1 - v1,1 - v1,u1) + 22/3*
         G(0,1 - v1,u1) - 4*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,u1) + 4*G(
         0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 22/3*G(0,u1)*G(0,v1) + 22/3*G(0,u1
         )*G(1,v1) + 8*G(0,u1)*G(1,0,v1) - 4*G(0,u1)*G(1,1,v1) - 34/3*G(0,v1)
          - 2/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1, - v1,u1) - 10/3*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G(1 - v1,0,u1
         ) - 4*G(0,v1)*G(1 - v1,1,u1) + 22/3*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*
         G( - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0, - v1,u1) - 
         4*G(0,v1)*G(1,1 - v1,u1) + 22/3*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1,u1)
          + 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,v1) + 10/3*G(0,0,v1) - 8*G(0
         ,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1)*G(0,u1)
          + 4*G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1
         ,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) + 4*G(0,1,v1)*G(0,u1
         ) - 4*G(0,1,v1)*G(1,u1) - 4*G(0,1,0,v1) + 4*G(1,1 - v1,1 - v1,u1) - 
         22/3*G(1,1 - v1,u1) + 2*G(1,u1)*Pi^2 - 22/3*G(1,u1)*G(1,v1) + 34/3*G(
         1,v1) + 2/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,u1) - 4*G(1,v1)*G(1 - 
         v1,0,u1) + 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - v1,u1) - 10/3
         *G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1,u1) - 8*G(1,0
         ,0,v1) - 4*G(1,1,v1) + 4*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,v1) )

       + e*u1^2*[1-u1-v1]^-2 * ( 2/9*Pi^2 + 4/3*G( - v1,0,u1) + 4/3*G(0,u1)*G(
         0,v1) - 4/3*G(0,v1)*G( - v1,u1) - 4/3*G(0,0,v1) - 4/3*G(1,0,v1) )

       + e*u1^2*[1-u1-v1]^-1 * ( 4/3*G(0,u1) - 4/3*G(0,v1) )

       + e*u1^2*[u1+v1]^-2 * (  - Pi^2 + 6*G(0,u1) + 2*G(0,u1)*G(0,v1) - 6*G(0
         ,v1) - 2*G(0,0,u1) - 2*G(0,0,v1) )

       + e*u1^2*[u1+v1]^-1 * (  - Pi^2 + 6*G(0,u1) + 2*G(0,u1)*G(0,v1) - 6*G(0
         ,v1) - 2*G(0,0,u1) - 2*G(0,0,v1) )

       + e*u1^2 * (  - 8*zeta3 - 88/9*Pi^2 - 4*G(1 - v1,1 - v1,u1) - 8*G(1 - 
         v1,1 - v1,0,u1) + 8*G(1 - v1, - v1,0,u1) + 34/3*G(1 - v1,u1) + 4/3*G(
         1 - v1,u1)*Pi^2 - 8*G(1 - v1,0,1 - v1,u1) + 44/3*G(1 - v1,0,u1) - 8*
         G(1 - v1,0,0,u1) + 8*G(1 - v1,1,1 - v1,u1) + 4*G( - v1,u1)*Pi^2 - 44/
         3*G( - v1,0,u1) + 8*G( - v1,0,0,u1) - 8*G(0,1 - v1,1 - v1,u1) + 44/3*
         G(0,1 - v1,u1) - 8*G(0,1 - v1,u1)*G(1,v1) - 8*G(0,1 - v1,0,u1) + 8*G(
         0, - v1,0,u1) - 34/3*G(0,u1) + 4/3*G(0,u1)*Pi^2 - 56/3*G(0,u1)*G(0,v1
         ) + 44/3*G(0,u1)*G(1,v1) + 16*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,1,v1)
          - 4/3*G(0,v1)*Pi^2 + 8*G(0,v1)*G(1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1
          - v1, - v1,u1) - 32/3*G(0,v1)*G(1 - v1,u1) + 16*G(0,v1)*G(1 - v1,0,
         u1) - 8*G(0,v1)*G(1 - v1,1,u1) + 44/3*G(0,v1)*G( - v1,u1) - 8*G(0,v1)
         *G( - v1,0,u1) + 16*G(0,v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0, - v1,u1)
          - 8*G(0,v1)*G(1,1 - v1,u1) + 44/3*G(0,v1)*G(1,u1) - 8*G(0,0,1 - v1,
         u1) + 4*G(0,0,u1) + 8*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(1,v1) + 44/3*
         G(0,0,v1) - 16*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G( - v1,u1) - 16*
         G(0,0,v1)*G(0,u1) + 8*G(0,0,v1)*G(1,u1) + 16*G(0,0,0,v1) + 8*G(0,1,1
          - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1)
          + 8*G(0,1,v1)*G(0,u1) - 8*G(0,1,v1)*G(1,u1) - 8*G(0,1,0,v1) + 8*G(1,
         1 - v1,1 - v1,u1) - 44/3*G(1,1 - v1,u1) + 4*G(1,u1)*Pi^2 - 44/3*G(1,
         u1)*G(1,v1) + 34/3*G(1,v1) + 4/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,u1
         ) - 8*G(1,v1)*G(1 - v1,0,u1) + 8*G(1,v1)*G(1 - v1,1,u1) + 8*G(1,v1)*
         G(1,1 - v1,u1) - 32/3*G(1,0,v1) + 8*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,
         v1)*G(1,u1) - 16*G(1,0,0,v1) - 4*G(1,1,v1) + 8*G(1,1,v1)*G(1,u1) + 8*
         G(1,1,0,v1) )

       + e*u1^2*v1 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v1,1 - v1,0,u1) - 4*G(1
          - v1, - v1,0,u1) - 2/3*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1)
          - 22/3*G(1 - v1,0,u1) + 4*G(1 - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1)
          - 2*G( - v1,u1)*Pi^2 + 22/3*G( - v1,0,u1) - 4*G( - v1,0,0,u1) + 4*G(
         0,1 - v1,1 - v1,u1) - 22/3*G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*G(1,v1)
          + 4*G(0,1 - v1,0,u1) - 4*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 22/3*
         G(0,u1)*G(0,v1) - 22/3*G(0,u1)*G(1,v1) - 8*G(0,u1)*G(1,0,v1) + 4*G(0,
         u1)*G(1,1,v1) + 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*
         G(0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(
         1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,u1) - 22/3*G(0,v1)*G( - v1,u1) + 
         4*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0,
          - v1,u1) + 4*G(0,v1)*G(1,1 - v1,u1) - 22/3*G(0,v1)*G(1,u1) + 4*G(0,0
         ,1 - v1,u1) - 4*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(1,v1) - 22/3*G(0,0,
         v1) + 8*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1
         )*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 4*G(0,1,1 - v1,u1)
          + 4*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)*G(0,u1) + 
         4*G(0,1,v1)*G(1,u1) + 4*G(0,1,0,v1) - 4*G(1,1 - v1,1 - v1,u1) + 22/3*
         G(1,1 - v1,u1) - 2*G(1,u1)*Pi^2 + 22/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*
         Pi^2 + 4*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1
         )*G(1,1 - v1,u1) + 22/3*G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,
         0,v1)*G(1,u1) + 8*G(1,0,0,v1) - 4*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,v1) )

       + e*u1^3 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v1,1 - v1,0,u1) - 4*G(1 - v1
         , - v1,0,u1) - 2/3*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1) - 22/3
         *G(1 - v1,0,u1) + 4*G(1 - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1) - 2*G(
          - v1,u1)*Pi^2 + 22/3*G( - v1,0,u1) - 4*G( - v1,0,0,u1) + 4*G(0,1 - 
         v1,1 - v1,u1) - 22/3*G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*G(1,v1) + 4*G(
         0,1 - v1,0,u1) - 4*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 22/3*G(0,u1)*
         G(0,v1) - 22/3*G(0,u1)*G(1,v1) - 8*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,
         1,v1) + 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,u1) + 22/3*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0
         ,u1) + 4*G(0,v1)*G(1 - v1,1,u1) - 22/3*G(0,v1)*G( - v1,u1) + 4*G(0,v1
         )*G( - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0, - v1,u1)
          + 4*G(0,v1)*G(1,1 - v1,u1) - 22/3*G(0,v1)*G(1,u1) + 4*G(0,0,1 - v1,
         u1) - 4*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(1,v1) - 22/3*G(0,0,v1) + 8*
         G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G(0,u1
         ) - 4*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 4*G(0,1,1 - v1,u1) + 4*G(0,
         1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)*G(0,u1) + 4*G(0,1,
         v1)*G(1,u1) + 4*G(0,1,0,v1) - 4*G(1,1 - v1,1 - v1,u1) + 22/3*G(1,1 - 
         v1,u1) - 2*G(1,u1)*Pi^2 + 22/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*Pi^2 + 4
         *G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1
          - v1,u1) + 22/3*G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*
         G(1,u1) + 8*G(1,0,0,v1) - 4*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,v1) )

       + e^2*u1^-2 * (  - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 10/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 
         2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 10/9*G(0,v1
         )*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/3*
         G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/
         3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1 - v1,u1) + 10/9*G(1,1 - v1,u1)
          - 1/3*G(1,u1)*Pi^2 + 10/9*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,
         u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-2*v1 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1
          - v1,u1) - 10/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 
         2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 10/9*G(0,v1
         )*G(1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*
         G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/
         3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 10/9*G(1,1 - v1,u1)
          + 1/3*G(1,u1)*Pi^2 - 10/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,
         u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,
         v1)*G(1,u1) )

       + e^2*u1^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 16/9*G(1 - v1,
         u1) - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 
         22/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*
         G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 16/9*G(0,v1)*G(1,u1) + 
         2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,1 - v1
         ,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)
          + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1 - v1,u1) + 16/9*G(1,1 - 
         v1,u1) - 1/3*G(1,u1)*Pi^2 + 16/9*G(1,u1)*G(1,v1) + 16/9*G(1,v1) - 2/3
         *G(1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*G(1,
         1 - v1,u1) + 2/3*G(1,0,v1) + 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,v1) - 
         2/3*G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 16/9*G(1 - v1,
         u1) + 4/3*G(1 - v1,1,1 - v1,u1) + 16/9*G(0,v1) + 4/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 32/9*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1)
          - 4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) + 26/9*G(0
         ,v1)*G(1,u1) + 2/3*G(0,0,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,0
         ,v1)*G(1,u1) - 4/3*G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 4/3*G(0
         ,1,u1)*G(1,v1) - 2/3*G(0,1,v1) - 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - 
         v1,1 - v1,u1) - 26/9*G(1,1 - v1,u1) + 2/3*G(1,u1)*Pi^2 - 26/9*G(1,u1)
         *G(1,v1) - 16/9*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1
          - v1,1,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1) - 4/3*G(1,0,
         v1)*G(1,u1) + 2/3*G(1,1,v1) + 4/3*G(1,1,v1)*G(1,u1) )

       + e^2*[1-u1-v1]^-1 * (  - 38/9*G(0,v1) - 4/3*G(0,0,v1) )

       + e^2 * (  - 22/9 - 5*Pi^2 + 31/180*Pi^4 + 2*G(1 - v1,1 - v1,1 - v1,u1)
          + 2*G(1 - v1,1 - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1, - v1,0,u1) - 6
         *G(1 - v1,1 - v1,u1) - 1/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - v1,1 - 
         v1,0,1 - v1,u1) - 2*G(1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,0,0,u1)
          - 2*G(1 - v1,1 - v1,1,1 - v1,u1) - G(1 - v1, - v1,u1)*Pi^2 + 4*G(1
          - v1, - v1,0,u1) - 2*G(1 - v1, - v1,0,0,u1) + 44/3*G(1 - v1,u1) + 2*
         G(1 - v1,u1)*zeta3 + 1/2*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,1 - 
         v1,u1) - 2*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1) - 2*G(1
          - v1,0, - v1,0,u1) + 4*G(1 - v1,0,u1) - 1/2*G(1 - v1,0,u1)*Pi^2 + 2*
         G(1 - v1,0,0,1 - v1,u1) - 2*G(1 - v1,0,0,u1) + 2*G(1 - v1,0,0,0,u1)
          - 2*G(1 - v1,0,1,1 - v1,u1) - 2*G(1 - v1,1,1 - v1,1 - v1,u1) + 10/3*
         G(1 - v1,1,1 - v1,u1) - G(1 - v1,1,u1)*Pi^2 + 1/6*G( - v1,0,u1)*Pi^2
          - 2*G( - v1,0,0,0,u1) + 2*G(0,1 - v1,1 - v1,1 - v1,u1) - 2*G(0,1 - 
         v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,1 - v1
         ,0,u1) - 2*G(0,1 - v1, - v1,0,u1) + 4*G(0,1 - v1,u1) - 1/2*G(0,1 - v1
         ,u1)*Pi^2 - 2*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,u1)*G(1,0,v1) + 2
         *G(0,1 - v1,u1)*G(1,1,v1) + 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,
         0,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) + 2*G(0,1 - v1,0,0,u1) - 2*G(0,1
          - v1,1,1 - v1,u1) - 2*G(0,1 - v1,1,u1)*G(1,v1) - G(0, - v1,u1)*Pi^2
          - 2*G(0, - v1,0,0,u1) + 2*G(0,u1)*zeta3 + 1/2*G(0,u1)*G(0,v1)*Pi^2
          + 4*G(0,u1)*G(1,v1) - 1/2*G(0,u1)*G(1,v1)*Pi^2 + 6*G(0,u1)*G(1,0,v1)
          + 6*G(0,u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1,0,1,v1) - 2*G(0,u1)*G(1,1,v1
         ) - 4*G(0,u1)*G(1,1,0,v1) + 2*G(0,u1)*G(1,1,1,v1) - 94/9*G(0,v1) - 2*
         G(0,v1)*zeta3 - 5/6*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1,1 - v1,
         u1) + 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 4/3*G(0,v1)*G(1 - v1,1 - 
         v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1 - v1,
         1,u1) - 4*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,0,u1)
          - 8/9*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,u1)*Pi^2 - 4*G(0,
         v1)*G(1 - v1,0,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0, - v1,u1) + 6*G(0,v1
         )*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,0,0,u1) + 2*G(0,v1)*G(1 - v1,0,
         1,u1) + 2*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 10/3*G(0,v1)*G(1 - v1,1,u1)
          - 1/6*G(0,v1)*G( - v1,u1)*Pi^2 + 2*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,
         v1)*G(0,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(0,1 - v1, - v1,u1) + 8/3*G(0,
         v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 2*G(0,v1)*G(0,1 - 
         v1,1,u1) + 2*G(0,v1)*G(0, - v1,0,u1) + 2*G(0,v1)*G(1,1 - v1,1 - v1,u1
         ) - 10/3*G(0,v1)*G(1,1 - v1,u1) + 62/9*G(0,v1)*G(1,u1) - 1/6*G(0,v1)*
         G(1,u1)*Pi^2 + 2*G(0,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1) - 4*G(0
         ,0,1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1) + 2*G(0,0,1 - v1,0
         ,u1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) - 1/3*G(0,0,u1
         )*Pi^2 + 4*G(0,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 2*G(0,0,u1)*
         G(1,v1) - 4*G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) - 14/3*G(0,0,
         v1) - 1/2*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,0,
         v1)*G(1 - v1, - v1,u1) - 16/3*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(
         1 - v1,0,u1) - 2*G(0,0,v1)*G(1 - v1,1,u1) - 2*G(0,0,v1)*G( - v1,0,u1)
          + 6*G(0,0,v1)*G(0,1 - v1,u1) - 2*G(0,0,v1)*G(0, - v1,u1) - 2*G(0,0,
         v1)*G(0,1,u1) - 2*G(0,0,v1)*G(1,1 - v1,u1) + 10/3*G(0,0,v1)*G(1,u1)
          + 2*G(0,0,0,1 - v1,u1) - 2*G(0,0,0,u1)*G(0,v1) + 2*G(0,0,0,u1)*G(1,
         v1) - 2*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1 - v1,u1) + 2*G(0,0,0,v1)*G(
          - v1,u1) - 6*G(0,0,0,v1)*G(0,u1) + 2*G(0,0,0,v1)*G(1,u1) + 6*G(0,0,0
         ,0,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)
         *G(1,v1) + 2*G(0,0,1,v1) + 2*G(0,0,1,v1)*G(0,u1) - 2*G(0,0,1,v1)*G(1,
         u1) - 2*G(0,0,1,0,v1) - 2*G(0,1,1 - v1,1 - v1,u1) + 2/3*G(0,1,1 - v1,
         u1) + 2*G(0,1,1 - v1,u1)*G(0,v1) - 2*G(0,1,1 - v1,u1)*G(1,v1) - G(0,1
         ,u1)*Pi^2 - 2/3*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(0,1,v1) + 2/3*G(0,1
         ,u1)*G(1,v1) + 2*G(0,1,u1)*G(1,0,v1) - 2*G(0,1,u1)*G(1,1,v1) + 6*G(0,
         1,v1) + 1/3*G(0,1,v1)*Pi^2 - 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*
         G(1 - v1,0,u1) + 2*G(0,1,v1)*G(1 - v1,1,u1) - 2*G(0,1,v1)*G(0,1 - v1,
         u1) + 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,1 - v1,u1) - 10/3*G(0,1,
         v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1,u1) + 4*G(0,1,0,
         v1)*G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) - 4*G(0,1,0,0,v1) - 2*G(0,1,1,v1)
          - 2*G(0,1,1,v1)*G(0,u1) + 2*G(0,1,1,v1)*G(1,u1) + 2*G(0,1,1,0,v1) - 
         2*G(1,1 - v1,1 - v1,1 - v1,u1) + 10/3*G(1,1 - v1,1 - v1,u1) - 62/9*G(
         1,1 - v1,u1) + 1/6*G(1,1 - v1,u1)*Pi^2 + 5/3*G(1,u1)*Pi^2 - 62/9*G(1,
         u1)*G(1,v1) + 1/6*G(1,u1)*G(1,v1)*Pi^2 + 44/3*G(1,v1) + 2*G(1,v1)*
         zeta3 + 1/2*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,v1)*
         G(1 - v1,1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 6*G(1,v1)*
         G(1 - v1,u1) - 1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 2*G(1,v1)*G(1 - v1,0,1
          - v1,u1) - 2*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1) - 2
         *G(1,v1)*G(1 - v1,0,1,u1) - 2*G(1,v1)*G(1 - v1,1,1 - v1,u1) + 10/3*G(
         1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G(1,1 - v1,1 - v1,u1) + 10/3*G(1,v1)
         *G(1,1 - v1,u1) - 2*G(1,0,v1) + 1/2*G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1
          - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,
         u1) + 2*G(1,0,v1)*G(1 - v1,1,u1) + 2*G(1,0,v1)*G(1,1 - v1,u1) - 10/3*
         G(1,0,v1)*G(1,u1) - 6*G(1,0,0,v1) + 4*G(1,0,0,v1)*G(1 - v1,u1) - 2*G(
         1,0,0,v1)*G(1,u1) - 6*G(1,0,0,0,v1) - 2*G(1,0,1,v1) + 2*G(1,0,1,v1)*
         G(1,u1) + 2*G(1,0,1,0,v1) - 6*G(1,1,v1) - 1/3*G(1,1,v1)*Pi^2 + 2*G(1,
         1,v1)*G(1 - v1,u1) + 2*G(1,1,v1)*G(1 - v1,0,u1) - 2*G(1,1,v1)*G(1 - 
         v1,1,u1) - 2*G(1,1,v1)*G(1,1 - v1,u1) + 10/3*G(1,1,v1)*G(1,u1) - 2*G(
         1,1,0,v1) - 2*G(1,1,0,v1)*G(1 - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) + 4*G(
         1,1,0,0,v1) + 2*G(1,1,1,v1) - 2*G(1,1,1,v1)*G(1,u1) - 2*G(1,1,1,0,v1)
          )

       + e^2*v1 * ( 2*zeta3 + 6*Pi^2 - 31/180*Pi^4 - 2*G(1 - v1,1 - v1,1 - v1,
         u1) - 2*G(1 - v1,1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1, - v1,0,u1)
          + 20/3*G(1 - v1,1 - v1,u1) + 1/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - 
         v1,1 - v1,0,1 - v1,u1) + 2*G(1 - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,
         0,0,u1) + 2*G(1 - v1,1 - v1,1,1 - v1,u1) + G(1 - v1, - v1,u1)*Pi^2 - 
         2*G(1 - v1, - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) - 148/9*G(1 - v1,u1
         ) - 2*G(1 - v1,u1)*zeta3 - 1/6*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,1 - 
         v1,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1)
          + 2*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1) + 1/2*G(1 - v1,0,u1)*
         Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 2*G(1 - v1,0,0,u1) - 2*G(1 - v1,0,
         0,0,u1) + 2*G(1 - v1,0,1,1 - v1,u1) + 2*G(1 - v1,1,1 - v1,1 - v1,u1)
          - 2*G(1 - v1,1,1 - v1,u1) + G(1 - v1,1,u1)*Pi^2 - G( - v1,u1)*Pi^2
          + 4*G( - v1,0,u1) - 1/6*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,u1) + 2*
         G( - v1,0,0,0,u1) - 2*G(0,1 - v1,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1
          - v1,u1) - 2*G(0,1 - v1,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,1 - v1,0,
         u1) + 2*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,u1
         )*Pi^2 + 2*G(0,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(
         0,1 - v1,u1)*G(1,1,v1) - 2*G(0,1 - v1,0,1 - v1,u1) + 2*G(0,1 - v1,0,
         u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) - 2*G(0,1 - v1,0,0,u1) + 2*G(0,1 - 
         v1,1,1 - v1,u1) + 2*G(0,1 - v1,1,u1)*G(1,v1) + G(0, - v1,u1)*Pi^2 - 2
         *G(0, - v1,0,u1) + 2*G(0, - v1,0,0,u1) - 2*G(0,u1)*zeta3 - 1/3*G(0,u1
         )*Pi^2 + 4*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1
         ,v1) + 1/2*G(0,u1)*G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0,v1) - 6*G(0,u1)*G(1
         ,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) + 2*G(0,u1)*G(1,1,v1) + 4*G(0,u1)*G(
         1,1,0,v1) - 2*G(0,u1)*G(1,1,1,v1) + 148/9*G(0,v1) + 2*G(0,v1)*zeta3
          + 1/6*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1) - 2*G(0,v1
         )*G(1 - v1,1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 2*G(0
         ,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)
         *G(1 - v1, - v1,0,u1) - 8/3*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - 
         v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,
          - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,0,0,u1) - 2
         *G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 2*G(0,
         v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,u1) + 1/6*G(0,v1)*G( - v1,u1)*
         Pi^2 + 2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1
         )*G(0,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 4*G(0,v1)*
         G(0,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 2*G(0,v1)*G(0,1 - v1,1,
         u1) + 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(0, - v1,0,u1) - 2*G(0,v1)
         *G(1,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1,1 - v1,u1) - 4*G(0,v1)*G(1,u1)
          + 1/6*G(0,v1)*G(1,u1)*Pi^2 - 2*G(0,0,1 - v1,1 - v1,u1) + 2*G(0,0,1
          - v1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1)
          - 2*G(0,0,1 - v1,0,u1) - 2*G(0,0, - v1,u1)*G(0,v1) + 2*G(0,0, - v1,0
         ,u1) + 1/3*G(0,0,u1)*Pi^2 - 2*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,
         v1) + 2*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,u1)*G(1,v1) + 4*G(0,0,u1)*G(1,0
         ,v1) - 2*G(0,0,u1)*G(1,1,v1) + 8/3*G(0,0,v1) + 1/2*G(0,0,v1)*Pi^2 - 4
         *G(0,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1, - v1,u1) + 2*
         G(0,0,v1)*G(1 - v1,u1) - 6*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G(1
          - v1,1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 6
         *G(0,0,v1)*G(0,1 - v1,u1) + 2*G(0,0,v1)*G(0, - v1,u1) + 4*G(0,0,v1)*
         G(0,u1) + 2*G(0,0,v1)*G(0,1,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) - 2*G(0,
         0,v1)*G(1,u1) - 2*G(0,0,0,1 - v1,u1) + 2*G(0,0,0,u1)*G(0,v1) - 2*G(0,
         0,0,u1)*G(1,v1) - 2*G(0,0,0,v1) + 6*G(0,0,0,v1)*G(1 - v1,u1) - 2*G(0,
         0,0,v1)*G( - v1,u1) + 6*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1)
          - 6*G(0,0,0,0,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2
         *G(0,0,1,u1)*G(1,v1) - 2*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(0,u1) + 2*G(0,
         0,1,v1)*G(1,u1) + 2*G(0,0,1,0,v1) + 2*G(0,1,1 - v1,1 - v1,u1) - 2*G(0
         ,1,1 - v1,u1) - 2*G(0,1,1 - v1,u1)*G(0,v1) + 2*G(0,1,1 - v1,u1)*G(1,
         v1) + G(0,1,u1)*Pi^2 + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(0,1,v1) - 
         2*G(0,1,u1)*G(1,v1) - 2*G(0,1,u1)*G(1,0,v1) + 2*G(0,1,u1)*G(1,1,v1)
          - 20/3*G(0,1,v1) - 1/3*G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*G(1 - v1,u1) + 2
         *G(0,1,v1)*G(1 - v1,0,u1) - 2*G(0,1,v1)*G(1 - v1,1,u1) + 2*G(0,1,v1)*
         G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,1 - v1,u1) + 2
         *G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G(0,
         u1) + 2*G(0,1,0,v1)*G(1,u1) + 4*G(0,1,0,0,v1) + 2*G(0,1,1,v1) + 2*G(0
         ,1,1,v1)*G(0,u1) - 2*G(0,1,1,v1)*G(1,u1) - 2*G(0,1,1,0,v1) + 2*G(1,1
          - v1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,u1)
          - 1/6*G(1,1 - v1,u1)*Pi^2 - G(1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) - 1/6*
         G(1,u1)*G(1,v1)*Pi^2 - 148/9*G(1,v1) - 2*G(1,v1)*zeta3 - 1/6*G(1,v1)*
         Pi^2 - 2*G(1,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,1 - v1,0,u1
         ) + 2*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 20/3*G(1,v1)*G(1 - v1,u1) + 1/3
         *G(1,v1)*G(1 - v1,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,1 - v1,u1) + 2*G(1,
         v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 2*G(1,v1)*G(1 - v1,
         0,1,u1) + 2*G(1,v1)*G(1 - v1,1,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,1,u1)
          + 2*G(1,v1)*G(1,1 - v1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,u1) - 8/3*
         G(1,0,v1) - 1/2*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 4*
         G(1,0,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1)*
         G(1,1 - v1,u1) + 2*G(1,0,v1)*G(1,u1) + 2*G(1,0,0,v1) - 4*G(1,0,0,v1)*
         G(1 - v1,u1) + 2*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) + 2*G(1,0,1,v1
         ) - 2*G(1,0,1,v1)*G(1,u1) - 2*G(1,0,1,0,v1) + 20/3*G(1,1,v1) + 1/3*G(
         1,1,v1)*Pi^2 - 2*G(1,1,v1)*G(1 - v1,u1) - 2*G(1,1,v1)*G(1 - v1,0,u1)
          + 2*G(1,1,v1)*G(1 - v1,1,u1) + 2*G(1,1,v1)*G(1,1 - v1,u1) - 2*G(1,1,
         v1)*G(1,u1) + 2*G(1,1,0,v1)*G(1 - v1,u1) - 2*G(1,1,0,v1)*G(1,u1) - 4*
         G(1,1,0,0,v1) - 2*G(1,1,1,v1) + 2*G(1,1,1,v1)*G(1,u1) + 2*G(1,1,1,0,
         v1) )

       + e^2*u1*[1-u1-v1]^-2 * (  - 4/3*zeta3 - 13/27*Pi^2 - 4/3*G(1 - v1, - 
         v1,0,u1) - 2/9*G(1 - v1,u1)*Pi^2 + 2/3*G( - v1,u1)*Pi^2 - 26/9*G( - 
         v1,0,u1) + 4/3*G( - v1,0,0,u1) + 4/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*
         Pi^2 - 26/9*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(1,0,v1) + 4/9*G(0,v1)*
         Pi^2 + 4/3*G(0,v1)*G(1 - v1, - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 
         26/9*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) - 4/3*G(0,v1)*G(
         0, - v1,u1) + 4/3*G(0,0,u1)*G(0,v1) + 26/9*G(0,0,v1) + 4/3*G(0,0,v1)*
         G(1 - v1,u1) + 4/3*G(0,0,v1)*G( - v1,u1) - 8/3*G(0,0,v1)*G(0,u1) + 8/
         3*G(0,0,0,v1) + 4/3*G(0,1,0,v1) - 2/9*G(1,v1)*Pi^2 + 26/9*G(1,0,v1)
          + 4/3*G(1,0,v1)*G(1 - v1,u1) + 8/3*G(1,0,0,v1) + 4/3*G(1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * ( 2*zeta3 + 4/3*Pi^2 + 2*G(1 - v1, - v1,0,u1)
          + 1/3*G(1 - v1,u1)*Pi^2 - G( - v1,u1)*Pi^2 + 4*G( - v1,0,u1) - 2*G(
          - v1,0,0,u1) - 2*G(0, - v1,0,u1) - 38/9*G(0,u1) - 1/3*G(0,u1)*Pi^2
          + 8/3*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) + 76/9*G(0,v1) - 2/3*G(0
         ,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1)
          - 4*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0,
          - v1,u1) + 4/3*G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) - 4/3*G(0,0,v1) - 2*
         G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1
         ) - 4*G(0,0,0,v1) - 2*G(0,1,0,v1) + 1/3*G(1,v1)*Pi^2 - 4*G(1,0,v1) - 
         2*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1) - 2*G(1,1,0,v1) )

       + e^2*u1*[u1+v1]^-1 * (  - 14 + 37/6*Pi^2 - 22*G(0,u1) + 1/3*G(0,u1)*
         Pi^2 - 10*G(0,u1)*G(0,v1) + 22*G(0,v1) - 1/3*G(0,v1)*Pi^2 + 10*G(0,0,
         u1) + 4*G(0,0,u1)*G(0,v1) + 10*G(0,0,v1) - 4*G(0,0,v1)*G(0,u1) - 4*G(
         0,0,0,u1) + 4*G(0,0,0,v1) )

       + e^2*u1 * ( 148/9 + 28/3*zeta3 + 797/54*Pi^2 - 31/60*Pi^4 - 6*G(1 - v1
         ,1 - v1,1 - v1,u1) - 6*G(1 - v1,1 - v1,1 - v1,0,u1) + 6*G(1 - v1,1 - 
         v1, - v1,0,u1) + 18*G(1 - v1,1 - v1,u1) + G(1 - v1,1 - v1,u1)*Pi^2 - 
         6*G(1 - v1,1 - v1,0,1 - v1,u1) + 28/3*G(1 - v1,1 - v1,0,u1) - 6*G(1
          - v1,1 - v1,0,0,u1) + 6*G(1 - v1,1 - v1,1,1 - v1,u1) + 3*G(1 - v1,
          - v1,u1)*Pi^2 - 28/3*G(1 - v1, - v1,0,u1) + 6*G(1 - v1, - v1,0,0,u1)
          - 128/3*G(1 - v1,u1) - 6*G(1 - v1,u1)*zeta3 - 19/18*G(1 - v1,u1)*
         Pi^2 - 6*G(1 - v1,0,1 - v1,1 - v1,u1) + 28/3*G(1 - v1,0,1 - v1,u1) - 
         6*G(1 - v1,0,1 - v1,0,u1) + 6*G(1 - v1,0, - v1,0,u1) - 170/9*G(1 - v1
         ,0,u1) + 3/2*G(1 - v1,0,u1)*Pi^2 - 6*G(1 - v1,0,0,1 - v1,u1) + 28/3*
         G(1 - v1,0,0,u1) - 6*G(1 - v1,0,0,0,u1) + 6*G(1 - v1,0,1,1 - v1,u1)
          + 6*G(1 - v1,1,1 - v1,1 - v1,u1) - 28/3*G(1 - v1,1,1 - v1,u1) + 3*G(
         1 - v1,1,u1)*Pi^2 - 14/3*G( - v1,u1)*Pi^2 + 170/9*G( - v1,0,u1) - 1/2
         *G( - v1,0,u1)*Pi^2 - 28/3*G( - v1,0,0,u1) + 6*G( - v1,0,0,0,u1) - 6*
         G(0,1 - v1,1 - v1,1 - v1,u1) + 28/3*G(0,1 - v1,1 - v1,u1) - 6*G(0,1
          - v1,1 - v1,u1)*G(1,v1) - 6*G(0,1 - v1,1 - v1,0,u1) + 6*G(0,1 - v1,
          - v1,0,u1) - 170/9*G(0,1 - v1,u1) + 3/2*G(0,1 - v1,u1)*Pi^2 + 28/3*
         G(0,1 - v1,u1)*G(1,v1) + 12*G(0,1 - v1,u1)*G(1,0,v1) - 6*G(0,1 - v1,
         u1)*G(1,1,v1) - 6*G(0,1 - v1,0,1 - v1,u1) + 28/3*G(0,1 - v1,0,u1) - 6
         *G(0,1 - v1,0,u1)*G(1,v1) - 6*G(0,1 - v1,0,0,u1) + 6*G(0,1 - v1,1,1
          - v1,u1) + 6*G(0,1 - v1,1,u1)*G(1,v1) + 3*G(0, - v1,u1)*Pi^2 - 28/3*
         G(0, - v1,0,u1) + 6*G(0, - v1,0,0,u1) + 236/9*G(0,u1) - 6*G(0,u1)*
         zeta3 - 17/9*G(0,u1)*Pi^2 + 272/9*G(0,u1)*G(0,v1) - 3/2*G(0,u1)*G(0,
         v1)*Pi^2 - 170/9*G(0,u1)*G(1,v1) + 3/2*G(0,u1)*G(1,v1)*Pi^2 - 56/3*G(
         0,u1)*G(1,0,v1) - 18*G(0,u1)*G(1,0,0,v1) + 6*G(0,u1)*G(1,0,1,v1) + 28/
         3*G(0,u1)*G(1,1,v1) + 12*G(0,u1)*G(1,1,0,v1) - 6*G(0,u1)*G(1,1,1,v1)
          + 148/9*G(0,v1) + 6*G(0,v1)*zeta3 + 25/18*G(0,v1)*Pi^2 + 6*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) - 6*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 10/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) + 12*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 6*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) + 28/3*G(0,v1)*G(1 - v1, - v1,u1) - 6*
         G(0,v1)*G(1 - v1, - v1,0,u1) + 8/9*G(0,v1)*G(1 - v1,u1) - 3/2*G(0,v1)
         *G(1 - v1,u1)*Pi^2 + 12*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 6*G(0,v1)*G(1
          - v1,0, - v1,u1) - 56/3*G(0,v1)*G(1 - v1,0,u1) + 12*G(0,v1)*G(1 - v1
         ,0,0,u1) - 6*G(0,v1)*G(1 - v1,0,1,u1) - 6*G(0,v1)*G(1 - v1,1,1 - v1,
         u1) + 28/3*G(0,v1)*G(1 - v1,1,u1) - 170/9*G(0,v1)*G( - v1,u1) + 1/2*
         G(0,v1)*G( - v1,u1)*Pi^2 + 28/3*G(0,v1)*G( - v1,0,u1) - 6*G(0,v1)*G(
          - v1,0,0,u1) + 12*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 6*G(0,v1)*G(0,1 - 
         v1, - v1,u1) - 56/3*G(0,v1)*G(0,1 - v1,u1) + 12*G(0,v1)*G(0,1 - v1,0,
         u1) - 6*G(0,v1)*G(0,1 - v1,1,u1) + 28/3*G(0,v1)*G(0, - v1,u1) - 6*G(0
         ,v1)*G(0, - v1,0,u1) - 6*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 28/3*G(0,v1)
         *G(1,1 - v1,u1) - 170/9*G(0,v1)*G(1,u1) + 1/2*G(0,v1)*G(1,u1)*Pi^2 - 
         6*G(0,0,1 - v1,1 - v1,u1) + 28/3*G(0,0,1 - v1,u1) + 12*G(0,0,1 - v1,
         u1)*G(0,v1) - 6*G(0,0,1 - v1,u1)*G(1,v1) - 6*G(0,0,1 - v1,0,u1) - 6*
         G(0,0, - v1,u1)*G(0,v1) + 6*G(0,0, - v1,0,u1) - 34/3*G(0,0,u1) + G(0,
         0,u1)*Pi^2 - 40/3*G(0,0,u1)*G(0,v1) - 12*G(0,0,u1)*G(0,0,v1) + 6*G(0,
         0,u1)*G(0,1,v1) + 28/3*G(0,0,u1)*G(1,v1) + 12*G(0,0,u1)*G(1,0,v1) - 6
         *G(0,0,u1)*G(1,1,v1) - 110/9*G(0,0,v1) + 3/2*G(0,0,v1)*Pi^2 - 12*G(0,
         0,v1)*G(1 - v1,1 - v1,u1) + 6*G(0,0,v1)*G(1 - v1, - v1,u1) + 38/3*G(0
         ,0,v1)*G(1 - v1,u1) - 18*G(0,0,v1)*G(1 - v1,0,u1) + 6*G(0,0,v1)*G(1
          - v1,1,u1) - 28/3*G(0,0,v1)*G( - v1,u1) + 6*G(0,0,v1)*G( - v1,0,u1)
          - 18*G(0,0,v1)*G(0,1 - v1,u1) + 6*G(0,0,v1)*G(0, - v1,u1) + 68/3*G(0
         ,0,v1)*G(0,u1) + 6*G(0,0,v1)*G(0,1,u1) + 6*G(0,0,v1)*G(1,1 - v1,u1)
          - 28/3*G(0,0,v1)*G(1,u1) - 6*G(0,0,0,1 - v1,u1) + 4*G(0,0,0,u1) + 6*
         G(0,0,0,u1)*G(0,v1) - 6*G(0,0,0,u1)*G(1,v1) - 50/3*G(0,0,0,v1) + 18*
         G(0,0,0,v1)*G(1 - v1,u1) - 6*G(0,0,0,v1)*G( - v1,u1) + 18*G(0,0,0,v1)
         *G(0,u1) - 6*G(0,0,0,v1)*G(1,u1) - 18*G(0,0,0,0,v1) + 6*G(0,0,1,1 - 
         v1,u1) - 6*G(0,0,1,u1)*G(0,v1) + 6*G(0,0,1,u1)*G(1,v1) - 6*G(0,0,1,v1
         ) - 6*G(0,0,1,v1)*G(0,u1) + 6*G(0,0,1,v1)*G(1,u1) + 6*G(0,0,1,0,v1)
          + 6*G(0,1,1 - v1,1 - v1,u1) - 28/3*G(0,1,1 - v1,u1) - 6*G(0,1,1 - v1
         ,u1)*G(0,v1) + 6*G(0,1,1 - v1,u1)*G(1,v1) + 3*G(0,1,u1)*Pi^2 + 28/3*
         G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(0,1,v1) - 28/3*G(0,1,u1)*G(1,v1) - 
         6*G(0,1,u1)*G(1,0,v1) + 6*G(0,1,u1)*G(1,1,v1) - 18*G(0,1,v1) - G(0,1,
         v1)*Pi^2 + 6*G(0,1,v1)*G(1 - v1,u1) + 6*G(0,1,v1)*G(1 - v1,0,u1) - 6*
         G(0,1,v1)*G(1 - v1,1,u1) + 6*G(0,1,v1)*G(0,1 - v1,u1) - 28/3*G(0,1,v1
         )*G(0,u1) - 6*G(0,1,v1)*G(1,1 - v1,u1) + 28/3*G(0,1,v1)*G(1,u1) + 10/
         3*G(0,1,0,v1) - 6*G(0,1,0,v1)*G(1 - v1,u1) - 12*G(0,1,0,v1)*G(0,u1)
          + 6*G(0,1,0,v1)*G(1,u1) + 12*G(0,1,0,0,v1) + 6*G(0,1,1,v1) + 6*G(0,1
         ,1,v1)*G(0,u1) - 6*G(0,1,1,v1)*G(1,u1) - 6*G(0,1,1,0,v1) + 6*G(1,1 - 
         v1,1 - v1,1 - v1,u1) - 28/3*G(1,1 - v1,1 - v1,u1) + 170/9*G(1,1 - v1,
         u1) - 1/2*G(1,1 - v1,u1)*Pi^2 - 14/3*G(1,u1)*Pi^2 + 170/9*G(1,u1)*G(1
         ,v1) - 1/2*G(1,u1)*G(1,v1)*Pi^2 - 128/3*G(1,v1) - 6*G(1,v1)*zeta3 - 
         19/18*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1 - v1,u1) - 6*G(1,v1)*G(1 - 
         v1,1 - v1,0,u1) + 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 18*G(1,v1)*G(1 - 
         v1,u1) + G(1,v1)*G(1 - v1,u1)*Pi^2 - 6*G(1,v1)*G(1 - v1,0,1 - v1,u1)
          + 28/3*G(1,v1)*G(1 - v1,0,u1) - 6*G(1,v1)*G(1 - v1,0,0,u1) + 6*G(1,
         v1)*G(1 - v1,0,1,u1) + 6*G(1,v1)*G(1 - v1,1,1 - v1,u1) - 28/3*G(1,v1)
         *G(1 - v1,1,u1) + 6*G(1,v1)*G(1,1 - v1,1 - v1,u1) - 28/3*G(1,v1)*G(1,
         1 - v1,u1) + 8/9*G(1,0,v1) - 3/2*G(1,0,v1)*Pi^2 + 6*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) - 10/3*G(1,0,v1)*G(1 - v1,u1) + 12*G(1,0,v1)*G(1 - v1,0
         ,u1) - 6*G(1,0,v1)*G(1 - v1,1,u1) - 6*G(1,0,v1)*G(1,1 - v1,u1) + 28/3
         *G(1,0,v1)*G(1,u1) + 38/3*G(1,0,0,v1) - 12*G(1,0,0,v1)*G(1 - v1,u1)
          + 6*G(1,0,0,v1)*G(1,u1) + 18*G(1,0,0,0,v1) + 6*G(1,0,1,v1) - 6*G(1,0
         ,1,v1)*G(1,u1) - 6*G(1,0,1,0,v1) + 18*G(1,1,v1) + G(1,1,v1)*Pi^2 - 6*
         G(1,1,v1)*G(1 - v1,u1) - 6*G(1,1,v1)*G(1 - v1,0,u1) + 6*G(1,1,v1)*G(1
          - v1,1,u1) + 6*G(1,1,v1)*G(1,1 - v1,u1) - 28/3*G(1,1,v1)*G(1,u1) - 
         10/3*G(1,1,0,v1) + 6*G(1,1,0,v1)*G(1 - v1,u1) - 6*G(1,1,0,v1)*G(1,u1)
          - 12*G(1,1,0,0,v1) - 6*G(1,1,1,v1) + 6*G(1,1,1,v1)*G(1,u1) + 6*G(1,1
         ,1,0,v1) )

       + e^2*u1*v1 * (  - 22/3*zeta3 - 421/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v1,1
          - v1,1 - v1,u1) + 4*G(1 - v1,1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1
         , - v1,0,u1) - 34/3*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,1 - v1,0,1 - v1,u1) - 22/3*G(1 - v1,1 - v1,0,u1) + 
         4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1, - v1,u1)*Pi^2 + 22/3*G(1 - v1, - v1,0,u1) - 4*G(1 - v1, - v1,0,0,
         u1) + 236/9*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3 + 8/9*G(1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,0,1 - v1,1 - v1,u1) - 22/3*G(1 - v1,0,1 - v1,u1) + 
         4*G(1 - v1,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 134/9*G(1 - v1
         ,0,u1) - G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 22/3*G(1
          - v1,0,0,u1) + 4*G(1 - v1,0,0,0,u1) - 4*G(1 - v1,0,1,1 - v1,u1) - 4*
         G(1 - v1,1,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1,1,u1)*Pi^2 + 11/3*G( - v1,u1)*Pi^2 - 134/9*G( - v1,0,u1) + 1/3*G(
          - v1,0,u1)*Pi^2 + 22/3*G( - v1,0,0,u1) - 4*G( - v1,0,0,0,u1) + 4*G(0
         ,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1
         ,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,
         0,u1) + 134/9*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 - 22/3*G(0,1 - v1,
         u1)*G(1,v1) - 8*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,u1)*G(1,1,v1)
          + 4*G(0,1 - v1,0,1 - v1,u1) - 22/3*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0
         ,u1)*G(1,v1) + 4*G(0,1 - v1,0,0,u1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*
         G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,u1)*Pi^2 + 22/3*G(0, - v1,0,u1
         ) - 4*G(0, - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 11/9*G(0,u1)*Pi^2 - 134/9
         *G(0,u1)*G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 134/9*G(0,u1)*G(1,v1) - G(0
         ,u1)*G(1,v1)*Pi^2 + 44/3*G(0,u1)*G(1,0,v1) + 12*G(0,u1)*G(1,0,0,v1)
          - 4*G(0,u1)*G(1,0,1,v1) - 22/3*G(0,u1)*G(1,1,v1) - 8*G(0,u1)*G(1,1,0
         ,v1) + 4*G(0,u1)*G(1,1,1,v1) - 236/9*G(0,v1) - 4*G(0,v1)*zeta3 - 8/9*
         G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 8*G(0,v1)
         *G(1 - v1,1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 22/3*G(0,
         v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1) - 32/9*G(0,v1
         )*G(1 - v1,u1) + G(0,v1)*G(1 - v1,u1)*Pi^2 - 8*G(0,v1)*G(1 - v1,0,1
          - v1,u1) + 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 44/3*G(0,v1)*G(1 - v1,0,
         u1) - 8*G(0,v1)*G(1 - v1,0,0,u1) + 4*G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0
         ,v1)*G(1 - v1,1,1 - v1,u1) - 22/3*G(0,v1)*G(1 - v1,1,u1) + 134/9*G(0,
         v1)*G( - v1,u1) - 1/3*G(0,v1)*G( - v1,u1)*Pi^2 - 22/3*G(0,v1)*G( - v1
         ,0,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G(0,1 - v1,1 - v1,u1)
          + 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(0,1 - v1,u1) - 8*
         G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) - 22/3*G(0,v1)*
         G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1 - 
         v1,u1) - 22/3*G(0,v1)*G(1,1 - v1,u1) + 134/9*G(0,v1)*G(1,u1) - 1/3*G(
         0,v1)*G(1,u1)*Pi^2 + 4*G(0,0,1 - v1,1 - v1,u1) - 22/3*G(0,0,1 - v1,u1
         ) - 8*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0
         ,1 - v1,0,u1) + 4*G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3
         *G(0,0,u1)*Pi^2 + 22/3*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) - 22/3*G(0,0,u1)*G(1,v1) - 8*G(0,0,u1)*G(1,0,v1)
          + 4*G(0,0,u1)*G(1,1,v1) + 32/9*G(0,0,v1) - G(0,0,v1)*Pi^2 + 8*G(0,0,
         v1)*G(1 - v1,1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 32/3*G(0,0
         ,v1)*G(1 - v1,u1) + 12*G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G(1 - 
         v1,1,u1) + 22/3*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - v1,0,u1) + 
         12*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0, - v1,u1) - 44/3*G(0,0,
         v1)*G(0,u1) - 4*G(0,0,v1)*G(0,1,u1) - 4*G(0,0,v1)*G(1,1 - v1,u1) + 22/
         3*G(0,0,v1)*G(1,u1) + 4*G(0,0,0,1 - v1,u1) - 4*G(0,0,0,u1)*G(0,v1) + 
         4*G(0,0,0,u1)*G(1,v1) + 32/3*G(0,0,0,v1) - 12*G(0,0,0,v1)*G(1 - v1,u1
         ) + 4*G(0,0,0,v1)*G( - v1,u1) - 12*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,v1
         )*G(1,u1) + 12*G(0,0,0,0,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*
         G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(0,
         u1) - 4*G(0,0,1,v1)*G(1,u1) - 4*G(0,0,1,0,v1) - 4*G(0,1,1 - v1,1 - v1
         ,u1) + 22/3*G(0,1,1 - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1
          - v1,u1)*G(1,v1) - 2*G(0,1,u1)*Pi^2 - 22/3*G(0,1,u1)*G(0,v1) + 4*G(0
         ,1,u1)*G(0,1,v1) + 22/3*G(0,1,u1)*G(1,v1) + 4*G(0,1,u1)*G(1,0,v1) - 4
         *G(0,1,u1)*G(1,1,v1) + 34/3*G(0,1,v1) + 2/3*G(0,1,v1)*Pi^2 - 4*G(0,1,
         v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,
         1,u1) - 4*G(0,1,v1)*G(0,1 - v1,u1) + 22/3*G(0,1,v1)*G(0,u1) + 4*G(0,1
         ,v1)*G(1,1 - v1,u1) - 22/3*G(0,1,v1)*G(1,u1) - 10/3*G(0,1,0,v1) + 4*
         G(0,1,0,v1)*G(1 - v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,
         u1) - 8*G(0,1,0,0,v1) - 4*G(0,1,1,v1) - 4*G(0,1,1,v1)*G(0,u1) + 4*G(0
         ,1,1,v1)*G(1,u1) + 4*G(0,1,1,0,v1) - 4*G(1,1 - v1,1 - v1,1 - v1,u1)
          + 22/3*G(1,1 - v1,1 - v1,u1) - 134/9*G(1,1 - v1,u1) + 1/3*G(1,1 - v1
         ,u1)*Pi^2 + 11/3*G(1,u1)*Pi^2 - 134/9*G(1,u1)*G(1,v1) + 1/3*G(1,u1)*
         G(1,v1)*Pi^2 + 236/9*G(1,v1) + 4*G(1,v1)*zeta3 + 8/9*G(1,v1)*Pi^2 + 4
         *G(1,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) - 4*G(
         1,v1)*G(1 - v1,1 - v1,1,u1) - 34/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)
         *G(1 - v1,u1)*Pi^2 + 4*G(1,v1)*G(1 - v1,0,1 - v1,u1) - 22/3*G(1,v1)*
         G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1) - 4*G(1,v1)*G(1 - v1,0,1,
         u1) - 4*G(1,v1)*G(1 - v1,1,1 - v1,u1) + 22/3*G(1,v1)*G(1 - v1,1,u1)
          - 4*G(1,v1)*G(1,1 - v1,1 - v1,u1) + 22/3*G(1,v1)*G(1,1 - v1,u1) - 32/
         9*G(1,0,v1) + G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 10/3
         *G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(
         1 - v1,1,u1) + 4*G(1,0,v1)*G(1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1,u1) - 
         32/3*G(1,0,0,v1) + 8*G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*G(1,u1)
          - 12*G(1,0,0,0,v1) - 4*G(1,0,1,v1) + 4*G(1,0,1,v1)*G(1,u1) + 4*G(1,0
         ,1,0,v1) - 34/3*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 4*G(1,1,v1)*G(1 - v1
         ,u1) + 4*G(1,1,v1)*G(1 - v1,0,u1) - 4*G(1,1,v1)*G(1 - v1,1,u1) - 4*G(
         1,1,v1)*G(1,1 - v1,u1) + 22/3*G(1,1,v1)*G(1,u1) + 10/3*G(1,1,0,v1) - 
         4*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0,v1)*G(1,u1) + 8*G(1,1,0,0,v1)
          + 4*G(1,1,1,v1) - 4*G(1,1,1,v1)*G(1,u1) - 4*G(1,1,1,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-2 * ( 4/3*zeta3 + 13/27*Pi^2 + 4/3*G(1 - v1, - v1
         ,0,u1) + 2/9*G(1 - v1,u1)*Pi^2 - 2/3*G( - v1,u1)*Pi^2 + 26/9*G( - v1,
         0,u1) - 4/3*G( - v1,0,0,u1) - 4/3*G(0, - v1,0,u1) - 2/9*G(0,u1)*Pi^2
          + 26/9*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,0,v1) - 4/9*G(0,v1)*Pi^2 - 
         4/3*G(0,v1)*G(1 - v1, - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 26/9*G(
         0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(0,v1)*G(0, - v1
         ,u1) - 4/3*G(0,0,u1)*G(0,v1) - 26/9*G(0,0,v1) - 4/3*G(0,0,v1)*G(1 - 
         v1,u1) - 4/3*G(0,0,v1)*G( - v1,u1) + 8/3*G(0,0,v1)*G(0,u1) - 8/3*G(0,
         0,0,v1) - 4/3*G(0,1,0,v1) + 2/9*G(1,v1)*Pi^2 - 26/9*G(1,0,v1) - 4/3*
         G(1,0,v1)*G(1 - v1,u1) - 8/3*G(1,0,0,v1) - 4/3*G(1,1,0,v1) )

       + e^2*u1^2*[1-u1-v1]^-1 * (  - 2/3*Pi^2 + 38/9*G(0,u1) + 4/3*G(0,u1)*G(
         0,v1) - 38/9*G(0,v1) - 4/3*G(0,0,u1) - 4/3*G(0,0,v1) )

       + e^2*u1^2*[u1+v1]^-2 * (  - 3*Pi^2 + 14*G(0,u1) - 1/6*G(0,u1)*Pi^2 + 6
         *G(0,u1)*G(0,v1) - 14*G(0,v1) + 1/6*G(0,v1)*Pi^2 - 6*G(0,0,u1) - 2*G(
         0,0,u1)*G(0,v1) - 6*G(0,0,v1) + 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,u1)
          - 2*G(0,0,0,v1) )

       + e^2*u1^2*[u1+v1]^-1 * (  - 3*Pi^2 + 14*G(0,u1) - 1/6*G(0,u1)*Pi^2 + 6
         *G(0,u1)*G(0,v1) - 14*G(0,v1) + 1/6*G(0,v1)*Pi^2 - 6*G(0,0,u1) - 2*G(
         0,0,u1)*G(0,v1) - 6*G(0,0,v1) + 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,u1)
          - 2*G(0,0,0,v1) )

       + e^2*u1^2 * (  - 44/3*zeta3 - 536/27*Pi^2 + 31/45*Pi^4 + 4*G(1 - v1,1
          - v1,1 - v1,u1) + 8*G(1 - v1,1 - v1,1 - v1,0,u1) - 8*G(1 - v1,1 - v1
         , - v1,0,u1) - 34/3*G(1 - v1,1 - v1,u1) - 4/3*G(1 - v1,1 - v1,u1)*
         Pi^2 + 8*G(1 - v1,1 - v1,0,1 - v1,u1) - 44/3*G(1 - v1,1 - v1,0,u1) + 
         8*G(1 - v1,1 - v1,0,0,u1) - 8*G(1 - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - 
         v1, - v1,u1)*Pi^2 + 44/3*G(1 - v1, - v1,0,u1) - 8*G(1 - v1, - v1,0,0,
         u1) + 236/9*G(1 - v1,u1) + 8*G(1 - v1,u1)*zeta3 + 19/9*G(1 - v1,u1)*
         Pi^2 + 8*G(1 - v1,0,1 - v1,1 - v1,u1) - 44/3*G(1 - v1,0,1 - v1,u1) + 
         8*G(1 - v1,0,1 - v1,0,u1) - 8*G(1 - v1,0, - v1,0,u1) + 268/9*G(1 - v1
         ,0,u1) - 2*G(1 - v1,0,u1)*Pi^2 + 8*G(1 - v1,0,0,1 - v1,u1) - 44/3*G(1
          - v1,0,0,u1) + 8*G(1 - v1,0,0,0,u1) - 8*G(1 - v1,0,1,1 - v1,u1) - 8*
         G(1 - v1,1,1 - v1,1 - v1,u1) + 44/3*G(1 - v1,1,1 - v1,u1) - 4*G(1 - 
         v1,1,u1)*Pi^2 + 22/3*G( - v1,u1)*Pi^2 - 268/9*G( - v1,0,u1) + 2/3*G(
          - v1,0,u1)*Pi^2 + 44/3*G( - v1,0,0,u1) - 8*G( - v1,0,0,0,u1) + 8*G(0
         ,1 - v1,1 - v1,1 - v1,u1) - 44/3*G(0,1 - v1,1 - v1,u1) + 8*G(0,1 - v1
         ,1 - v1,u1)*G(1,v1) + 8*G(0,1 - v1,1 - v1,0,u1) - 8*G(0,1 - v1, - v1,
         0,u1) + 268/9*G(0,1 - v1,u1) - 2*G(0,1 - v1,u1)*Pi^2 - 44/3*G(0,1 - 
         v1,u1)*G(1,v1) - 16*G(0,1 - v1,u1)*G(1,0,v1) + 8*G(0,1 - v1,u1)*G(1,1
         ,v1) + 8*G(0,1 - v1,0,1 - v1,u1) - 44/3*G(0,1 - v1,0,u1) + 8*G(0,1 - 
         v1,0,u1)*G(1,v1) + 8*G(0,1 - v1,0,0,u1) - 8*G(0,1 - v1,1,1 - v1,u1)
          - 8*G(0,1 - v1,1,u1)*G(1,v1) - 4*G(0, - v1,u1)*Pi^2 + 44/3*G(0, - v1
         ,0,u1) - 8*G(0, - v1,0,0,u1) - 236/9*G(0,u1) + 8*G(0,u1)*zeta3 + 25/9
         *G(0,u1)*Pi^2 - 370/9*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(0,v1)*Pi^2 + 268/
         9*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,v1)*Pi^2 + 88/3*G(0,u1)*G(1,0,v1)
          + 24*G(0,u1)*G(1,0,0,v1) - 8*G(0,u1)*G(1,0,1,v1) - 44/3*G(0,u1)*G(1,
         1,v1) - 16*G(0,u1)*G(1,1,0,v1) + 8*G(0,u1)*G(1,1,1,v1) - 8*G(0,v1)*
         zeta3 - 22/9*G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1) + 8*
         G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 32/3*G(0,v1)*G(1 - v1,1 - v1,u1)
          - 16*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,1,u1)
          - 44/3*G(0,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1)
          - 166/9*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,u1)*Pi^2 - 16*G(0,
         v1)*G(1 - v1,0,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,0, - v1,u1) + 88/3*G(0
         ,v1)*G(1 - v1,0,u1) - 16*G(0,v1)*G(1 - v1,0,0,u1) + 8*G(0,v1)*G(1 - 
         v1,0,1,u1) + 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 44/3*G(0,v1)*G(1 - v1,
         1,u1) + 268/9*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,u1)*Pi^2 - 44/
         3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G( - v1,0,0,u1) - 16*G(0,v1)*G(0,
         1 - v1,1 - v1,u1) + 8*G(0,v1)*G(0,1 - v1, - v1,u1) + 88/3*G(0,v1)*G(0
         ,1 - v1,u1) - 16*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,1,u1
         ) - 44/3*G(0,v1)*G(0, - v1,u1) + 8*G(0,v1)*G(0, - v1,0,u1) + 8*G(0,v1
         )*G(1,1 - v1,1 - v1,u1) - 44/3*G(0,v1)*G(1,1 - v1,u1) + 268/9*G(0,v1)
         *G(1,u1) - 2/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,0,1 - v1,1 - v1,u1) - 44/
         3*G(0,0,1 - v1,u1) - 16*G(0,0,1 - v1,u1)*G(0,v1) + 8*G(0,0,1 - v1,u1)
         *G(1,v1) + 8*G(0,0,1 - v1,0,u1) + 8*G(0,0, - v1,u1)*G(0,v1) - 8*G(0,0
         , - v1,0,u1) + 34/3*G(0,0,u1) - 4/3*G(0,0,u1)*Pi^2 + 56/3*G(0,0,u1)*
         G(0,v1) + 16*G(0,0,u1)*G(0,0,v1) - 8*G(0,0,u1)*G(0,1,v1) - 44/3*G(0,0
         ,u1)*G(1,v1) - 16*G(0,0,u1)*G(1,0,v1) + 8*G(0,0,u1)*G(1,1,v1) + 268/9
         *G(0,0,v1) - 2*G(0,0,v1)*Pi^2 + 16*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 8*
         G(0,0,v1)*G(1 - v1, - v1,u1) - 76/3*G(0,0,v1)*G(1 - v1,u1) + 24*G(0,0
         ,v1)*G(1 - v1,0,u1) - 8*G(0,0,v1)*G(1 - v1,1,u1) + 44/3*G(0,0,v1)*G(
          - v1,u1) - 8*G(0,0,v1)*G( - v1,0,u1) + 24*G(0,0,v1)*G(0,1 - v1,u1)
          - 8*G(0,0,v1)*G(0, - v1,u1) - 100/3*G(0,0,v1)*G(0,u1) - 8*G(0,0,v1)*
         G(0,1,u1) - 8*G(0,0,v1)*G(1,1 - v1,u1) + 44/3*G(0,0,v1)*G(1,u1) + 8*
         G(0,0,0,1 - v1,u1) - 4*G(0,0,0,u1) - 8*G(0,0,0,u1)*G(0,v1) + 8*G(0,0,
         0,u1)*G(1,v1) + 88/3*G(0,0,0,v1) - 24*G(0,0,0,v1)*G(1 - v1,u1) + 8*G(
         0,0,0,v1)*G( - v1,u1) - 24*G(0,0,0,v1)*G(0,u1) + 8*G(0,0,0,v1)*G(1,u1
         ) + 24*G(0,0,0,0,v1) - 8*G(0,0,1,1 - v1,u1) + 8*G(0,0,1,u1)*G(0,v1)
          - 8*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1) + 8*G(0,0,1,v1)*G(0,u1) - 8*
         G(0,0,1,v1)*G(1,u1) - 8*G(0,0,1,0,v1) - 8*G(0,1,1 - v1,1 - v1,u1) + 
         44/3*G(0,1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(0,v1) - 8*G(0,1,1 - v1,
         u1)*G(1,v1) - 4*G(0,1,u1)*Pi^2 - 44/3*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)
         *G(0,1,v1) + 44/3*G(0,1,u1)*G(1,v1) + 8*G(0,1,u1)*G(1,0,v1) - 8*G(0,1
         ,u1)*G(1,1,v1) + 34/3*G(0,1,v1) + 4/3*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G(
         1 - v1,u1) - 8*G(0,1,v1)*G(1 - v1,0,u1) + 8*G(0,1,v1)*G(1 - v1,1,u1)
          - 8*G(0,1,v1)*G(0,1 - v1,u1) + 44/3*G(0,1,v1)*G(0,u1) + 8*G(0,1,v1)*
         G(1,1 - v1,u1) - 44/3*G(0,1,v1)*G(1,u1) - 32/3*G(0,1,0,v1) + 8*G(0,1,
         0,v1)*G(1 - v1,u1) + 16*G(0,1,0,v1)*G(0,u1) - 8*G(0,1,0,v1)*G(1,u1)
          - 16*G(0,1,0,0,v1) - 4*G(0,1,1,v1) - 8*G(0,1,1,v1)*G(0,u1) + 8*G(0,1
         ,1,v1)*G(1,u1) + 8*G(0,1,1,0,v1) - 8*G(1,1 - v1,1 - v1,1 - v1,u1) + 
         44/3*G(1,1 - v1,1 - v1,u1) - 268/9*G(1,1 - v1,u1) + 2/3*G(1,1 - v1,u1
         )*Pi^2 + 22/3*G(1,u1)*Pi^2 - 268/9*G(1,u1)*G(1,v1) + 2/3*G(1,u1)*G(1,
         v1)*Pi^2 + 236/9*G(1,v1) + 8*G(1,v1)*zeta3 + 19/9*G(1,v1)*Pi^2 + 4*G(
         1,v1)*G(1 - v1,1 - v1,u1) + 8*G(1,v1)*G(1 - v1,1 - v1,0,u1) - 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) - 34/3*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*
         G(1 - v1,u1)*Pi^2 + 8*G(1,v1)*G(1 - v1,0,1 - v1,u1) - 44/3*G(1,v1)*G(
         1 - v1,0,u1) + 8*G(1,v1)*G(1 - v1,0,0,u1) - 8*G(1,v1)*G(1 - v1,0,1,u1
         ) - 8*G(1,v1)*G(1 - v1,1,1 - v1,u1) + 44/3*G(1,v1)*G(1 - v1,1,u1) - 8
         *G(1,v1)*G(1,1 - v1,1 - v1,u1) + 44/3*G(1,v1)*G(1,1 - v1,u1) - 166/9*
         G(1,0,v1) + 2*G(1,0,v1)*Pi^2 - 8*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 32/3
         *G(1,0,v1)*G(1 - v1,u1) - 16*G(1,0,v1)*G(1 - v1,0,u1) + 8*G(1,0,v1)*
         G(1 - v1,1,u1) + 8*G(1,0,v1)*G(1,1 - v1,u1) - 44/3*G(1,0,v1)*G(1,u1)
          - 76/3*G(1,0,0,v1) + 16*G(1,0,0,v1)*G(1 - v1,u1) - 8*G(1,0,0,v1)*G(1
         ,u1) - 24*G(1,0,0,0,v1) - 4*G(1,0,1,v1) + 8*G(1,0,1,v1)*G(1,u1) + 8*
         G(1,0,1,0,v1) - 34/3*G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2 + 4*G(1,1,v1)*G(1
          - v1,u1) + 8*G(1,1,v1)*G(1 - v1,0,u1) - 8*G(1,1,v1)*G(1 - v1,1,u1)
          - 8*G(1,1,v1)*G(1,1 - v1,u1) + 44/3*G(1,1,v1)*G(1,u1) + 32/3*G(1,1,0
         ,v1) - 8*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,0,v1)*G(1,u1) + 16*G(1,1,
         0,0,v1) + 4*G(1,1,1,v1) - 8*G(1,1,1,v1)*G(1,u1) - 8*G(1,1,1,0,v1) )

       + e^2*u1^2*v1 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v1,1
          - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1, - v1,0,u1) + 2/3*G(1 - v1,1
          - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,1 - 
         v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1,1 - v1,1,1 - v1,u1)
          + 2*G(1 - v1, - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1
         , - v1,0,0,u1) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 - 4*G(
         1 - v1,0,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,
         0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 134/9*G(1 - v1,0,u1) + G(
         1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 22/3*G(1 - v1,0,0,u1)
          - 4*G(1 - v1,0,0,0,u1) + 4*G(1 - v1,0,1,1 - v1,u1) + 4*G(1 - v1,1,1
          - v1,1 - v1,u1) - 22/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,u1)*Pi^2
          - 11/3*G( - v1,u1)*Pi^2 + 134/9*G( - v1,0,u1) - 1/3*G( - v1,0,u1)*
         Pi^2 - 22/3*G( - v1,0,0,u1) + 4*G( - v1,0,0,0,u1) - 4*G(0,1 - v1,1 - 
         v1,1 - v1,u1) + 22/3*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,u1)*
         G(1,v1) - 4*G(0,1 - v1,1 - v1,0,u1) + 4*G(0,1 - v1, - v1,0,u1) - 134/
         9*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 + 22/3*G(0,1 - v1,u1)*G(1,v1)
          + 8*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,u1)*G(1,1,v1) - 4*G(0,1
          - v1,0,1 - v1,u1) + 22/3*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,
         v1) - 4*G(0,1 - v1,0,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1
         ,1,u1)*G(1,v1) + 2*G(0, - v1,u1)*Pi^2 - 22/3*G(0, - v1,0,u1) + 4*G(0,
          - v1,0,0,u1) - 4*G(0,u1)*zeta3 - 11/9*G(0,u1)*Pi^2 + 134/9*G(0,u1)*
         G(0,v1) - G(0,u1)*G(0,v1)*Pi^2 - 134/9*G(0,u1)*G(1,v1) + G(0,u1)*G(1,
         v1)*Pi^2 - 44/3*G(0,u1)*G(1,0,v1) - 12*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1
         )*G(1,0,1,v1) + 22/3*G(0,u1)*G(1,1,v1) + 8*G(0,u1)*G(1,1,0,v1) - 4*G(
         0,u1)*G(1,1,1,v1) + 4*G(0,v1)*zeta3 + 11/9*G(0,v1)*Pi^2 + 4*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 22/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 4*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) + 22/3*G(0,v1)*G(1 - v1, - v1,u1) - 4*
         G(0,v1)*G(1 - v1, - v1,0,u1) + 134/9*G(0,v1)*G(1 - v1,u1) - G(0,v1)*
         G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1,0, - v1,u1) - 44/3*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,
         0,0,u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) + 22/3*G(0,v1)*G(1 - v1,1,u1) - 134/9*G(0,v1)*G( - v1,u1) + 1/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 + 22/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - 
         v1,0,0,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,
          - v1,u1) - 44/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1)
          - 4*G(0,v1)*G(0,1 - v1,1,u1) + 22/3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1
         )*G(0, - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 22/3*G(0,v1)*G(
         1,1 - v1,u1) - 134/9*G(0,v1)*G(1,u1) + 1/3*G(0,v1)*G(1,u1)*Pi^2 - 4*
         G(0,0,1 - v1,1 - v1,u1) + 22/3*G(0,0,1 - v1,u1) + 8*G(0,0,1 - v1,u1)*
         G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0,1 - v1,0,u1) - 4*G(0,0
         , - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 22/3*
         G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 
         22/3*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1
         ) - 134/9*G(0,0,v1) + G(0,0,v1)*Pi^2 - 8*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 44/3*G(0,0,v1)*G(1 - v1,u1) - 12
         *G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G(1 - v1,1,u1) - 22/3*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,u1) - 12*G(0,0,v1)*G(0,1 - v1
         ,u1) + 4*G(0,0,v1)*G(0, - v1,u1) + 44/3*G(0,0,v1)*G(0,u1) + 4*G(0,0,
         v1)*G(0,1,u1) + 4*G(0,0,v1)*G(1,1 - v1,u1) - 22/3*G(0,0,v1)*G(1,u1)
          - 4*G(0,0,0,1 - v1,u1) + 4*G(0,0,0,u1)*G(0,v1) - 4*G(0,0,0,u1)*G(1,
         v1) - 44/3*G(0,0,0,v1) + 12*G(0,0,0,v1)*G(1 - v1,u1) - 4*G(0,0,0,v1)*
         G( - v1,u1) + 12*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,v1)*G(1,u1) - 12*G(0
         ,0,0,0,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1
         ,u1)*G(1,v1) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 4*G(0,
         0,1,0,v1) + 4*G(0,1,1 - v1,1 - v1,u1) - 22/3*G(0,1,1 - v1,u1) - 4*G(0
         ,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,u1)*Pi^2
          + 22/3*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) - 22/3*G(0,1,u1)*G(
         1,v1) - 4*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,u1)*G(1,1,v1) - 2/3*G(0,1,v1)
         *Pi^2 + 4*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 4*
         G(0,1,v1)*G(0,1 - v1,u1) - 22/3*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,1
          - v1,u1) + 22/3*G(0,1,v1)*G(1,u1) + 22/3*G(0,1,0,v1) - 4*G(0,1,0,v1)
         *G(1 - v1,u1) - 8*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,v1)*G(1,u1) + 8*G(0
         ,1,0,0,v1) + 4*G(0,1,1,v1)*G(0,u1) - 4*G(0,1,1,v1)*G(1,u1) - 4*G(0,1,
         1,0,v1) + 4*G(1,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(1,1 - v1,1 - v1,u1)
          + 134/9*G(1,1 - v1,u1) - 1/3*G(1,1 - v1,u1)*Pi^2 - 11/3*G(1,u1)*Pi^2
          + 134/9*G(1,u1)*G(1,v1) - 1/3*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1)*zeta3
          - 11/9*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) + 4*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1
          - v1,0,1 - v1,u1) + 22/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1
         ,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1) + 4*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) - 22/3*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - v1,1 - v1,u1)
          - 22/3*G(1,v1)*G(1,1 - v1,u1) + 134/9*G(1,0,v1) - G(1,0,v1)*Pi^2 + 4
         *G(1,0,v1)*G(1 - v1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,
         0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1) - 4*G(1,0,v1)*G(1,1
          - v1,u1) + 22/3*G(1,0,v1)*G(1,u1) + 44/3*G(1,0,0,v1) - 8*G(1,0,0,v1)
         *G(1 - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 12*G(1,0,0,0,v1) - 4*G(1,0,1,
         v1)*G(1,u1) - 4*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2 - 4*G(1,1,v1)*G(1
          - v1,0,u1) + 4*G(1,1,v1)*G(1 - v1,1,u1) + 4*G(1,1,v1)*G(1,1 - v1,u1)
          - 22/3*G(1,1,v1)*G(1,u1) - 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G(1,u1) - 8*G(1,1,0,0,v1) + 4*G(1,1,1,v1)*G(1,u1
         ) + 4*G(1,1,1,0,v1) )

       + e^2*u1^3 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v1,1 - 
         v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1, - v1,0,u1) + 2/3*G(1 - v1,1 - v1
         ,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,1 - v1,u1) + 22/3*G(1 - v1,1 - v1,0,
         u1) - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*
         G(1 - v1, - v1,u1)*Pi^2 - 22/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - 
         v1,0,0,u1) - 4*G(1 - v1,u1)*zeta3 - 11/9*G(1 - v1,u1)*Pi^2 - 4*G(1 - 
         v1,0,1 - v1,1 - v1,u1) + 22/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1
          - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 134/9*G(1 - v1,0,u1) + G(1
          - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 22/3*G(1 - v1,0,0,u1)
          - 4*G(1 - v1,0,0,0,u1) + 4*G(1 - v1,0,1,1 - v1,u1) + 4*G(1 - v1,1,1
          - v1,1 - v1,u1) - 22/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,u1)*Pi^2
          - 11/3*G( - v1,u1)*Pi^2 + 134/9*G( - v1,0,u1) - 1/3*G( - v1,0,u1)*
         Pi^2 - 22/3*G( - v1,0,0,u1) + 4*G( - v1,0,0,0,u1) - 4*G(0,1 - v1,1 - 
         v1,1 - v1,u1) + 22/3*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,u1)*
         G(1,v1) - 4*G(0,1 - v1,1 - v1,0,u1) + 4*G(0,1 - v1, - v1,0,u1) - 134/
         9*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 + 22/3*G(0,1 - v1,u1)*G(1,v1)
          + 8*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,u1)*G(1,1,v1) - 4*G(0,1
          - v1,0,1 - v1,u1) + 22/3*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,
         v1) - 4*G(0,1 - v1,0,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1
         ,1,u1)*G(1,v1) + 2*G(0, - v1,u1)*Pi^2 - 22/3*G(0, - v1,0,u1) + 4*G(0,
          - v1,0,0,u1) - 4*G(0,u1)*zeta3 - 11/9*G(0,u1)*Pi^2 + 134/9*G(0,u1)*
         G(0,v1) - G(0,u1)*G(0,v1)*Pi^2 - 134/9*G(0,u1)*G(1,v1) + G(0,u1)*G(1,
         v1)*Pi^2 - 44/3*G(0,u1)*G(1,0,v1) - 12*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1
         )*G(1,0,1,v1) + 22/3*G(0,u1)*G(1,1,v1) + 8*G(0,u1)*G(1,1,0,v1) - 4*G(
         0,u1)*G(1,1,1,v1) + 4*G(0,v1)*zeta3 + 11/9*G(0,v1)*Pi^2 + 4*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 22/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 4*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) + 22/3*G(0,v1)*G(1 - v1, - v1,u1) - 4*
         G(0,v1)*G(1 - v1, - v1,0,u1) + 134/9*G(0,v1)*G(1 - v1,u1) - G(0,v1)*
         G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1,0, - v1,u1) - 44/3*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,
         0,0,u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) + 22/3*G(0,v1)*G(1 - v1,1,u1) - 134/9*G(0,v1)*G( - v1,u1) + 1/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 + 22/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - 
         v1,0,0,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,
          - v1,u1) - 44/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1)
          - 4*G(0,v1)*G(0,1 - v1,1,u1) + 22/3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1
         )*G(0, - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 22/3*G(0,v1)*G(
         1,1 - v1,u1) - 134/9*G(0,v1)*G(1,u1) + 1/3*G(0,v1)*G(1,u1)*Pi^2 - 4*
         G(0,0,1 - v1,1 - v1,u1) + 22/3*G(0,0,1 - v1,u1) + 8*G(0,0,1 - v1,u1)*
         G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0,1 - v1,0,u1) - 4*G(0,0
         , - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 22/3*
         G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 
         22/3*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1
         ) - 134/9*G(0,0,v1) + G(0,0,v1)*Pi^2 - 8*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 44/3*G(0,0,v1)*G(1 - v1,u1) - 12
         *G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G(1 - v1,1,u1) - 22/3*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,u1) - 12*G(0,0,v1)*G(0,1 - v1
         ,u1) + 4*G(0,0,v1)*G(0, - v1,u1) + 44/3*G(0,0,v1)*G(0,u1) + 4*G(0,0,
         v1)*G(0,1,u1) + 4*G(0,0,v1)*G(1,1 - v1,u1) - 22/3*G(0,0,v1)*G(1,u1)
          - 4*G(0,0,0,1 - v1,u1) + 4*G(0,0,0,u1)*G(0,v1) - 4*G(0,0,0,u1)*G(1,
         v1) - 44/3*G(0,0,0,v1) + 12*G(0,0,0,v1)*G(1 - v1,u1) - 4*G(0,0,0,v1)*
         G( - v1,u1) + 12*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,v1)*G(1,u1) - 12*G(0
         ,0,0,0,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1
         ,u1)*G(1,v1) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 4*G(0,
         0,1,0,v1) + 4*G(0,1,1 - v1,1 - v1,u1) - 22/3*G(0,1,1 - v1,u1) - 4*G(0
         ,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,u1)*Pi^2
          + 22/3*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) - 22/3*G(0,1,u1)*G(
         1,v1) - 4*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,u1)*G(1,1,v1) - 2/3*G(0,1,v1)
         *Pi^2 + 4*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 4*
         G(0,1,v1)*G(0,1 - v1,u1) - 22/3*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,1
          - v1,u1) + 22/3*G(0,1,v1)*G(1,u1) + 22/3*G(0,1,0,v1) - 4*G(0,1,0,v1)
         *G(1 - v1,u1) - 8*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,v1)*G(1,u1) + 8*G(0
         ,1,0,0,v1) + 4*G(0,1,1,v1)*G(0,u1) - 4*G(0,1,1,v1)*G(1,u1) - 4*G(0,1,
         1,0,v1) + 4*G(1,1 - v1,1 - v1,1 - v1,u1) - 22/3*G(1,1 - v1,1 - v1,u1)
          + 134/9*G(1,1 - v1,u1) - 1/3*G(1,1 - v1,u1)*Pi^2 - 11/3*G(1,u1)*Pi^2
          + 134/9*G(1,u1)*G(1,v1) - 1/3*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1)*zeta3
          - 11/9*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) + 4*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1
          - v1,0,1 - v1,u1) + 22/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1
         ,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1) + 4*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) - 22/3*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - v1,1 - v1,u1)
          - 22/3*G(1,v1)*G(1,1 - v1,u1) + 134/9*G(1,0,v1) - G(1,0,v1)*Pi^2 + 4
         *G(1,0,v1)*G(1 - v1,1 - v1,u1) - 22/3*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,
         0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1) - 4*G(1,0,v1)*G(1,1
          - v1,u1) + 22/3*G(1,0,v1)*G(1,u1) + 44/3*G(1,0,0,v1) - 8*G(1,0,0,v1)
         *G(1 - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 12*G(1,0,0,0,v1) - 4*G(1,0,1,
         v1)*G(1,u1) - 4*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2 - 4*G(1,1,v1)*G(1
          - v1,0,u1) + 4*G(1,1,v1)*G(1 - v1,1,u1) + 4*G(1,1,v1)*G(1,1 - v1,u1)
          - 22/3*G(1,1,v1)*G(1,u1) - 22/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G(1,u1) - 8*G(1,1,0,0,v1) + 4*G(1,1,1,v1)*G(1,u1
         ) + 4*G(1,1,1,0,v1) )

       + i_ * ( 2*Pi + 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1)*Pi - 2
         *G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi )

       + i_*v1 * (  - 2*Pi - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*
         Pi + 2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*u1*[u1+v1]^-1 * (  - 4*Pi )

       + i_*u1 * (  - 2*Pi - 6*G(1 - v1,u1)*Pi + 6*G( - v1,u1)*Pi - 6*G(0,u1)*
         Pi + 6*G(0,v1)*Pi + 6*G(1,u1)*Pi - 6*G(1,v1)*Pi )

       + i_*u1*v1 * ( 4*Pi + 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*
         Pi - 4*G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*u1^2*[u1+v1]^-2 * ( 2*Pi )

       + i_*u1^2*[u1+v1]^-1 * ( 2*Pi )

       + i_*u1^2 * ( 8*G(1 - v1,u1)*Pi - 8*G( - v1,u1)*Pi + 8*G(0,u1)*Pi - 8*
         G(0,v1)*Pi - 8*G(1,u1)*Pi + 8*G(1,v1)*Pi )

       + i_*u1^2*v1 * (  - 4*G(1 - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 4*G(0,u1)*Pi
          + 4*G(0,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi )

       + i_*u1^3 * (  - 4*G(1 - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 4*G(0,u1)*Pi + 
         4*G(0,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi )

       + i_*e*u1^-2 * ( 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * ( 2/3*Pi + 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * (  - 2/3*Pi - 4/3*G(1,u1)*Pi )

       + i_*e * ( 6*Pi - 1/3*Pi^3 - 2*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1, - 
         v1,u1)*Pi + 2*G(1 - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 2*G(1 - v1,1,u1
         )*Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi + 2*G(0,u1)*Pi + 2*G(
         0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*Pi
          - 2*G(0,0,u1)*Pi - 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi
          - 10/3*G(1,u1)*Pi + 2*G(1,v1)*Pi - 2*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1
         ,0,v1)*Pi - 2*G(1,1,v1)*Pi )

       + i_*e*v1 * (  - 20/3*Pi + 1/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1
          - v1, - v1,u1)*Pi - 2*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*G(1
          - v1,1,u1)*Pi + 2*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1
         ,u1)*Pi - 2*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi
          + 2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,
         0,v1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)
         *Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 4/3*G( - v1,u1)*Pi - 4/3*G(0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * (  - 4/3*Pi + 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi
          )

       + i_*e*u1*[u1+v1]^-1 * (  - 12*Pi )

       + i_*e*u1 * (  - 14/3*Pi + Pi^3 + 6*G(1 - v1,1 - v1,u1)*Pi - 6*G(1 - v1
         , - v1,u1)*Pi - 28/3*G(1 - v1,u1)*Pi + 6*G(1 - v1,0,u1)*Pi - 6*G(1 - 
         v1,1,u1)*Pi + 28/3*G( - v1,u1)*Pi + 6*G(0,1 - v1,u1)*Pi - 6*G(0, - v1
         ,u1)*Pi - 28/3*G(0,u1)*Pi - 6*G(0,u1)*G(0,v1)*Pi + 6*G(0,u1)*G(1,v1)*
         Pi + 28/3*G(0,v1)*Pi - 6*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,u1)*Pi + 6
         *G(0,0,v1)*Pi - 6*G(0,1,u1)*Pi - 6*G(0,1,v1)*Pi + 28/3*G(1,u1)*Pi - 
         28/3*G(1,v1)*Pi + 6*G(1,v1)*G(1 - v1,u1)*Pi - 6*G(1,0,v1)*Pi + 6*G(1,
         1,v1)*Pi )

       + i_*e*u1*v1 * ( 34/3*Pi - 2/3*Pi^3 - 4*G(1 - v1,1 - v1,u1)*Pi + 4*G(1
          - v1, - v1,u1)*Pi + 22/3*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 4*
         G(1 - v1,1,u1)*Pi - 22/3*G( - v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(0
         , - v1,u1)*Pi + 22/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(
         1,v1)*Pi - 22/3*G(0,v1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,u1)*
         Pi - 4*G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 22/3*G(1,u1)*
         Pi + 22/3*G(1,v1)*Pi - 4*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*Pi - 4
         *G(1,1,v1)*Pi )

       + i_*e*u1^2*[1-u1-v1]^-2 * ( 4/3*G( - v1,u1)*Pi + 4/3*G(0,v1)*Pi )

       + i_*e*u1^2*[1-u1-v1]^-1 * ( 4/3*Pi )

       + i_*e*u1^2*[u1+v1]^-2 * ( 6*Pi )

       + i_*e*u1^2*[u1+v1]^-1 * ( 6*Pi )

       + i_*e*u1^2 * (  - 4/3*Pi^3 - 8*G(1 - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - 
         v1,u1)*Pi + 44/3*G(1 - v1,u1)*Pi - 8*G(1 - v1,0,u1)*Pi + 8*G(1 - v1,1
         ,u1)*Pi - 44/3*G( - v1,u1)*Pi - 8*G(0,1 - v1,u1)*Pi + 8*G(0, - v1,u1)
         *Pi + 44/3*G(0,u1)*Pi + 8*G(0,u1)*G(0,v1)*Pi - 8*G(0,u1)*G(1,v1)*Pi
          - 44/3*G(0,v1)*Pi + 8*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(0,0,u1)*Pi - 8*
         G(0,0,v1)*Pi + 8*G(0,1,u1)*Pi + 8*G(0,1,v1)*Pi - 44/3*G(1,u1)*Pi + 44/
         3*G(1,v1)*Pi - 8*G(1,v1)*G(1 - v1,u1)*Pi + 8*G(1,0,v1)*Pi - 8*G(1,1,
         v1)*Pi )

       + i_*e*u1^2*v1 * ( 2/3*Pi^3 + 4*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - 
         v1,u1)*Pi - 22/3*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi - 4*G(1 - v1,1
         ,u1)*Pi + 22/3*G( - v1,u1)*Pi + 4*G(0,1 - v1,u1)*Pi - 4*G(0, - v1,u1)
         *Pi - 22/3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi
          + 22/3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,u1)*Pi + 4*
         G(0,0,v1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 22/3*G(1,u1)*Pi - 22/
         3*G(1,v1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*Pi + 4*G(1,1,
         v1)*Pi )

       + i_*e*u1^3 * ( 2/3*Pi^3 + 4*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1,
         u1)*Pi - 22/3*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi - 4*G(1 - v1,1,u1
         )*Pi + 22/3*G( - v1,u1)*Pi + 4*G(0,1 - v1,u1)*Pi - 4*G(0, - v1,u1)*Pi
          - 22/3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 22/
         3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,u1)*Pi + 4*G(0,0,
         v1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 22/3*G(1,u1)*Pi - 22/3*G(1
         ,v1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*Pi + 4*G(1,1,v1)*Pi
          )

       + i_*e^2*u1^-2 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi + 2/3*G(0,1,u1)*Pi + 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi - 2/3*G(0,1,u1)*Pi - 10/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1 * ( 16/9*Pi - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*Pi + 2/
         3*G(0,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,1,u1)*Pi + 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * (  - 16/9*Pi + 4/3*G(1 - v1,1,u1)*Pi - 4/3*G(0,v1)*
         G(1 - v1,u1)*Pi - 4/3*G(0,1,u1)*Pi - 26/9*G(1,u1)*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 4/3*G(0,v1)*Pi )

       + i_*e^2 * ( 14*Pi - 5/6*Pi^3 + 2*G(1 - v1,1 - v1,1 - v1,u1)*Pi - 2*G(1
          - v1,1 - v1, - v1,u1)*Pi - 2*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,1
          - v1,0,u1)*Pi - 2*G(1 - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1, - v1,u1)*Pi
          + 4*G(1 - v1,u1)*Pi - 1/6*G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1 - v1,u1
         )*Pi - 2*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 2*G(1 - v1,0
         ,0,u1)*Pi - 2*G(1 - v1,0,1,u1)*Pi + 10/3*G(1 - v1,1,u1)*Pi + 1/2*G(
          - v1,u1)*Pi^3 + 2*G(0,1 - v1,1 - v1,u1)*Pi - 2*G(0,1 - v1, - v1,u1)*
         Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 2*G(0,1 - v1
         ,0,u1)*Pi - 2*G(0,1 - v1,1,u1)*Pi + 4*G(0,u1)*Pi - 1/6*G(0,u1)*Pi^3
          + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,0,v1)*
         Pi + 2*G(0,u1)*G(1,1,v1)*Pi + 4/3*G(0,v1)*Pi + 1/6*G(0,v1)*Pi^3 - 2*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 8/3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,
         v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,u1)*Pi + 2*G(0,0,1 - v1,
         u1)*Pi - 2*G(0,0, - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*
         Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 2*G(0,0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,
         v1)*G(0,u1)*Pi + 2*G(0,0,0,u1)*Pi - 2*G(0,0,0,v1)*Pi - 2*G(0,0,1,u1)*
         Pi + 2*G(0,0,1,v1)*Pi + 2/3*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 2*G(0,1,
         v1)*G(1 - v1,u1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,0,v1)*Pi - 2*
         G(0,1,1,v1)*Pi - 62/9*G(1,u1)*Pi + 1/2*G(1,u1)*Pi^3 + 4*G(1,v1)*Pi - 
         1/6*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(1,v1)*G(1
          - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 2*G(1,0
         ,v1)*G(1 - v1,u1)*Pi + 2*G(1,0,0,v1)*Pi - 2*G(1,0,1,v1)*Pi - 2*G(1,1,
         v1)*Pi + 2*G(1,1,v1)*G(1 - v1,u1)*Pi - 2*G(1,1,0,v1)*Pi + 2*G(1,1,1,
         v1)*Pi )

       + i_*e^2*v1 * (  - 148/9*Pi + 5/6*Pi^3 - 2*G(1 - v1,1 - v1,1 - v1,u1)*
         Pi + 2*G(1 - v1,1 - v1, - v1,u1)*Pi + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(
         1 - v1,1 - v1,0,u1)*Pi + 2*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - 
         v1,u1)*Pi - 4*G(1 - v1,u1)*Pi + 1/6*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,
         1 - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*
         G(1 - v1,0,0,u1)*Pi + 2*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi + 4
         *G( - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi^3 - 2*G(0,1 - v1,1 - v1,u1)*Pi
          + 2*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,u1)
         *G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 2*G(0,1 - v1,1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 4*G(0,u1)*Pi + 1/6*G(0,u1)*Pi^3 - 2*G(0,u1)*G(0,v1)*Pi
          + 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1
         )*Pi + 4*G(0,v1)*Pi - 1/6*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1,1 - v1,u1
         )*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(
         0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*
         Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi
          + 2*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*G(0,u1)
         *Pi - 2*G(0,0,0,u1)*Pi + 2*G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi - 2*G(0,
         0,1,v1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,
         u1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi + 2*G(0,1,1,v1)*Pi
          + 4*G(1,u1)*Pi - 1/2*G(1,u1)*Pi^3 - 4*G(1,v1)*Pi + 1/6*G(1,v1)*Pi^3
          - 2*G(1,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*
         G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1 - v1,u1)
         *Pi - 2*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*Pi + 2*G(1,1,v1)*Pi - 2*G(1,1,
         v1)*G(1 - v1,u1)*Pi + 2*G(1,1,0,v1)*Pi - 2*G(1,1,1,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 4/3*G(1 - v1, - v1,u1)*Pi - 26/9*G( - 
         v1,u1)*Pi + 4/3*G(0, - v1,u1)*Pi - 26/9*G(0,v1)*Pi - 4/3*G(0,v1)*G(1
          - v1,u1)*Pi - 4/3*G(0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * (  - 38/9*Pi + 2*G(1 - v1, - v1,u1)*Pi + 4*
         G( - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 16/3*G(0,v1)*Pi + 2*G(0,v1)*G(1
          - v1,u1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e^2*u1*[u1+v1]^-1 * (  - 28*Pi + Pi^3 )

       + i_*e^2*u1 * (  - 88/9*Pi + 37/18*Pi^3 - 6*G(1 - v1,1 - v1,1 - v1,u1)*
         Pi + 6*G(1 - v1,1 - v1, - v1,u1)*Pi + 28/3*G(1 - v1,1 - v1,u1)*Pi - 6
         *G(1 - v1,1 - v1,0,u1)*Pi + 6*G(1 - v1,1 - v1,1,u1)*Pi - 28/3*G(1 - 
         v1, - v1,u1)*Pi - 170/9*G(1 - v1,u1)*Pi + 1/2*G(1 - v1,u1)*Pi^3 - 6*
         G(1 - v1,0,1 - v1,u1)*Pi + 6*G(1 - v1,0, - v1,u1)*Pi + 28/3*G(1 - v1,
         0,u1)*Pi - 6*G(1 - v1,0,0,u1)*Pi + 6*G(1 - v1,0,1,u1)*Pi - 28/3*G(1
          - v1,1,u1)*Pi + 170/9*G( - v1,u1)*Pi - 3/2*G( - v1,u1)*Pi^3 - 6*G(0,
         1 - v1,1 - v1,u1)*Pi + 6*G(0,1 - v1, - v1,u1)*Pi + 28/3*G(0,1 - v1,u1
         )*Pi - 6*G(0,1 - v1,u1)*G(1,v1)*Pi - 6*G(0,1 - v1,0,u1)*Pi + 6*G(0,1
          - v1,1,u1)*Pi - 28/3*G(0, - v1,u1)*Pi - 170/9*G(0,u1)*Pi + 1/2*G(0,
         u1)*Pi^3 - 28/3*G(0,u1)*G(0,v1)*Pi + 28/3*G(0,u1)*G(1,v1)*Pi + 6*G(0,
         u1)*G(1,0,v1)*Pi - 6*G(0,u1)*G(1,1,v1)*Pi + 170/9*G(0,v1)*Pi - 1/2*G(
         0,v1)*Pi^3 + 6*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 28/3*G(0,v1)*G(1 - v1
         ,u1)*Pi + 6*G(0,v1)*G(1 - v1,0,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 6*G(0,0,1 - v1,u1)*Pi + 6*G(0,0, - v1,u1)*Pi + 28/3*G(0,0,u1)*Pi
          + 6*G(0,0,u1)*G(0,v1)*Pi - 6*G(0,0,u1)*G(1,v1)*Pi + 28/3*G(0,0,v1)*
         Pi - 6*G(0,0,v1)*G(1 - v1,u1)*Pi - 6*G(0,0,v1)*G(0,u1)*Pi - 6*G(0,0,0
         ,u1)*Pi + 6*G(0,0,0,v1)*Pi + 6*G(0,0,1,u1)*Pi - 6*G(0,0,1,v1)*Pi - 28/
         3*G(0,1,u1)*Pi - 28/3*G(0,1,v1)*Pi + 6*G(0,1,v1)*G(1 - v1,u1)*Pi + 6*
         G(0,1,v1)*G(0,u1)*Pi - 6*G(0,1,0,v1)*Pi + 6*G(0,1,1,v1)*Pi + 170/9*G(
         1,u1)*Pi - 3/2*G(1,u1)*Pi^3 - 170/9*G(1,v1)*Pi + 1/2*G(1,v1)*Pi^3 - 6
         *G(1,v1)*G(1 - v1,1 - v1,u1)*Pi + 28/3*G(1,v1)*G(1 - v1,u1)*Pi - 6*G(
         1,v1)*G(1 - v1,0,u1)*Pi - 28/3*G(1,0,v1)*Pi + 6*G(1,0,v1)*G(1 - v1,u1
         )*Pi - 6*G(1,0,0,v1)*Pi + 6*G(1,0,1,v1)*Pi + 28/3*G(1,1,v1)*Pi - 6*G(
         1,1,v1)*G(1 - v1,u1)*Pi + 6*G(1,1,0,v1)*Pi - 6*G(1,1,1,v1)*Pi )

       + i_*e^2*u1*v1 * ( 236/9*Pi - 20/9*Pi^3 + 4*G(1 - v1,1 - v1,1 - v1,u1)*
         Pi - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 22/3*G(1 - v1,1 - v1,u1)*Pi + 4
         *G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 22/3*G(1 - 
         v1, - v1,u1)*Pi + 134/9*G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + 4*
         G(1 - v1,0,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi - 22/3*G(1 - v1,
         0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi - 4*G(1 - v1,0,1,u1)*Pi + 22/3*G(1
          - v1,1,u1)*Pi - 134/9*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - 
         v1,1 - v1,u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi - 22/3*G(0,1 - v1,u1)*Pi
          + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1
         ,1,u1)*Pi + 22/3*G(0, - v1,u1)*Pi + 134/9*G(0,u1)*Pi - 1/3*G(0,u1)*
         Pi^3 + 22/3*G(0,u1)*G(0,v1)*Pi - 22/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*
         G(1,0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 134/9*G(0,v1)*Pi + 1/3*G(0,v1
         )*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 22/3*G(0,v1)*G(1 - v1,u1)
         *Pi - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*
         G(0,0,1 - v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 22/3*G(0,0,u1)*Pi - 4*G(
         0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 22/3*G(0,0,v1)*Pi + 4*
         G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,0,u1)*Pi
          - 4*G(0,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 22/3*G(0,
         1,u1)*Pi + 22/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 4*G(0,1,
         v1)*G(0,u1)*Pi + 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,v1)*Pi - 134/9*G(1,u1)*
         Pi + G(1,u1)*Pi^3 + 134/9*G(1,v1)*Pi - 1/3*G(1,v1)*Pi^3 + 4*G(1,v1)*
         G(1 - v1,1 - v1,u1)*Pi - 22/3*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1
          - v1,0,u1)*Pi + 22/3*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*
         G(1,0,0,v1)*Pi - 4*G(1,0,1,v1)*Pi - 22/3*G(1,1,v1)*Pi + 4*G(1,1,v1)*
         G(1 - v1,u1)*Pi - 4*G(1,1,0,v1)*Pi + 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-2 * ( 4/3*G(1 - v1, - v1,u1)*Pi + 26/9*G( - v1
         ,u1)*Pi - 4/3*G(0, - v1,u1)*Pi + 26/9*G(0,v1)*Pi + 4/3*G(0,v1)*G(1 - 
         v1,u1)*Pi + 4/3*G(0,0,v1)*Pi )

       + i_*e^2*u1^2*[1-u1-v1]^-1 * ( 38/9*Pi )

       + i_*e^2*u1^2*[u1+v1]^-2 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*u1^2*[u1+v1]^-1 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*u1^2 * (  - 22/9*Pi^3 + 8*G(1 - v1,1 - v1,1 - v1,u1)*Pi - 8*G(
         1 - v1,1 - v1, - v1,u1)*Pi - 44/3*G(1 - v1,1 - v1,u1)*Pi + 8*G(1 - v1
         ,1 - v1,0,u1)*Pi - 8*G(1 - v1,1 - v1,1,u1)*Pi + 44/3*G(1 - v1, - v1,
         u1)*Pi + 268/9*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi^3 + 8*G(1 - v1,0
         ,1 - v1,u1)*Pi - 8*G(1 - v1,0, - v1,u1)*Pi - 44/3*G(1 - v1,0,u1)*Pi
          + 8*G(1 - v1,0,0,u1)*Pi - 8*G(1 - v1,0,1,u1)*Pi + 44/3*G(1 - v1,1,u1
         )*Pi - 268/9*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 + 8*G(0,1 - v1,1 - 
         v1,u1)*Pi - 8*G(0,1 - v1, - v1,u1)*Pi - 44/3*G(0,1 - v1,u1)*Pi + 8*G(
         0,1 - v1,u1)*G(1,v1)*Pi + 8*G(0,1 - v1,0,u1)*Pi - 8*G(0,1 - v1,1,u1)*
         Pi + 44/3*G(0, - v1,u1)*Pi + 268/9*G(0,u1)*Pi - 2/3*G(0,u1)*Pi^3 + 44/
         3*G(0,u1)*G(0,v1)*Pi - 44/3*G(0,u1)*G(1,v1)*Pi - 8*G(0,u1)*G(1,0,v1)*
         Pi + 8*G(0,u1)*G(1,1,v1)*Pi - 268/9*G(0,v1)*Pi + 2/3*G(0,v1)*Pi^3 - 8
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 44/3*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(
         0,v1)*G(1 - v1,0,u1)*Pi - 8*G(0,v1)*G(0,1 - v1,u1)*Pi + 8*G(0,0,1 - 
         v1,u1)*Pi - 8*G(0,0, - v1,u1)*Pi - 44/3*G(0,0,u1)*Pi - 8*G(0,0,u1)*G(
         0,v1)*Pi + 8*G(0,0,u1)*G(1,v1)*Pi - 44/3*G(0,0,v1)*Pi + 8*G(0,0,v1)*
         G(1 - v1,u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,0,u1)*Pi - 8*G(0,0
         ,0,v1)*Pi - 8*G(0,0,1,u1)*Pi + 8*G(0,0,1,v1)*Pi + 44/3*G(0,1,u1)*Pi
          + 44/3*G(0,1,v1)*Pi - 8*G(0,1,v1)*G(1 - v1,u1)*Pi - 8*G(0,1,v1)*G(0,
         u1)*Pi + 8*G(0,1,0,v1)*Pi - 8*G(0,1,1,v1)*Pi - 268/9*G(1,u1)*Pi + 2*
         G(1,u1)*Pi^3 + 268/9*G(1,v1)*Pi - 2/3*G(1,v1)*Pi^3 + 8*G(1,v1)*G(1 - 
         v1,1 - v1,u1)*Pi - 44/3*G(1,v1)*G(1 - v1,u1)*Pi + 8*G(1,v1)*G(1 - v1,
         0,u1)*Pi + 44/3*G(1,0,v1)*Pi - 8*G(1,0,v1)*G(1 - v1,u1)*Pi + 8*G(1,0,
         0,v1)*Pi - 8*G(1,0,1,v1)*Pi - 44/3*G(1,1,v1)*Pi + 8*G(1,1,v1)*G(1 - 
         v1,u1)*Pi - 8*G(1,1,0,v1)*Pi + 8*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^2*v1 * ( 11/9*Pi^3 - 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 4*G(
         1 - v1,1 - v1, - v1,u1)*Pi + 22/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1
         ,1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 22/3*G(1 - v1, - v1,
         u1)*Pi - 134/9*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0
         ,1 - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi + 22/3*G(1 - v1,0,u1)*Pi
          - 4*G(1 - v1,0,0,u1)*Pi + 4*G(1 - v1,0,1,u1)*Pi - 22/3*G(1 - v1,1,u1
         )*Pi + 134/9*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 - 4*G(0,1 - v1,1 - v1,
         u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0,1 - v1,u1)*Pi - 4*G(0,1
          - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi
          - 22/3*G(0, - v1,u1)*Pi - 134/9*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 - 22/3
         *G(0,u1)*G(0,v1)*Pi + 22/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*
         Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 134/9*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 4
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(
         0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0,1 - 
         v1,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 22/3*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(
         0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 22/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*
         G(1 - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,u1)*Pi + 4*G(0,0
         ,0,v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 22/3*G(0,1,u1)*Pi
          - 22/3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 4*G(0,1,v1)*G(0,
         u1)*Pi - 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,v1)*Pi + 134/9*G(1,u1)*Pi - G(1
         ,u1)*Pi^3 - 134/9*G(1,v1)*Pi + 1/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1,
         1 - v1,u1)*Pi + 22/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,
         u1)*Pi - 22/3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,0,
         v1)*Pi + 4*G(1,0,1,v1)*Pi + 22/3*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1 - v1,
         u1)*Pi + 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^3 * ( 11/9*Pi^3 - 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 4*G(1
          - v1,1 - v1, - v1,u1)*Pi + 22/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,
         1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 22/3*G(1 - v1, - v1,u1
         )*Pi - 134/9*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1
          - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi + 22/3*G(1 - v1,0,u1)*Pi - 4
         *G(1 - v1,0,0,u1)*Pi + 4*G(1 - v1,0,1,u1)*Pi - 22/3*G(1 - v1,1,u1)*Pi
          + 134/9*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 - 4*G(0,1 - v1,1 - v1,u1)*
         Pi + 4*G(0,1 - v1, - v1,u1)*Pi + 22/3*G(0,1 - v1,u1)*Pi - 4*G(0,1 - 
         v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 
         22/3*G(0, - v1,u1)*Pi - 134/9*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 - 22/3*G(
         0,u1)*G(0,v1)*Pi + 22/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi
          - 4*G(0,u1)*G(1,1,v1)*Pi + 134/9*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 22/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0
         ,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0,1 - v1
         ,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 22/3*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,
         v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 22/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1
          - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,u1)*Pi + 4*G(0,0,0,
         v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 22/3*G(0,1,u1)*Pi - 22/
         3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi
          - 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,v1)*Pi + 134/9*G(1,u1)*Pi - G(1,u1)*
         Pi^3 - 134/9*G(1,v1)*Pi + 1/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1,1 - 
         v1,u1)*Pi + 22/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*
         Pi - 22/3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,0,v1)*
         Pi + 4*G(1,0,1,v1)*Pi + 22/3*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1 - v1,u1)*
         Pi + 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,v1)*Pi )

       - 4/3*Pi^2 + 2*G(1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G( - v1,0,u1) + 2*G(
         0,1 - v1,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - 2*G(0,v1) - 2*
         G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(1,u1) + 2*
         G(0,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2*G(1,v1) - 2*G(1,
         0,v1) ;
g [gamma3_1L] =  + v1*[1-u1]^-1 * ( 2*G(1 - v1,u1) - 2*G(0,v1) + 2*G(1,v1) )

       + v1 * ( 4/3*Pi^2 - 4*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G( - v1,0,u1)
          - 2*G(0,1 - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) + 4*G(0,
         v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,
         u1) - 2*G(0,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 4*G(1,v1)
          + 2*G(1,0,v1) )

       + u1*[u1+v1]^-1 * (  - 2*G(0,u1) + 2*G(0,v1) )

       + u1 * ( 8/3*Pi^2 - 4*G(1 - v1,u1) - 4*G(1 - v1,0,u1) + 4*G( - v1,0,u1)
          - 4*G(0,1 - v1,u1) + 4*G(0,u1) + 4*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,
         v1) + 4*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(1,
         u1) - 4*G(0,0,v1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) - 4*G(1,v1)
          + 4*G(1,0,v1) )

       + u1*v1 * (  - 8/3*Pi^2 + 4*G(1 - v1,0,u1) - 4*G( - v1,0,u1) + 4*G(0,1
          - v1,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 4*G(0,v1)*G(1 - 
         v1,u1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(1,u1) + 4*G(0,0,v1) - 4*
         G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 4*G(1,0,v1) )

       + u1^2 * (  - 8/3*Pi^2 + 4*G(1 - v1,0,u1) - 4*G( - v1,0,u1) + 4*G(0,1
          - v1,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 4*G(0,v1)*G(1 - 
         v1,u1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(1,u1) + 4*G(0,0,v1) - 4*
         G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 4*G(1,0,v1) )

       + e*u1^-2 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/3*
         G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-2*v1 * ( 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2/3*
         G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) )

       + e*u1^-1 * (  - 2/3*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,
         v1)*G(1,u1) + 8/3*G(1,1 - v1,u1) + 8/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)
          )

       + e*u1^-1*v1 * ( 2/3*G(1 - v1,u1) - 2/3*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1
         ) + 2*G(0,v1)*G(1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2/3*G(
         1,v1) )

       + e*[1-u1-v1]^-1 * (  - 2/3*G(0,v1) )

       + e * (  - 4/3 - 2*zeta3 - 2*Pi^2 - 2*G(1 - v1,1 - v1,u1) - 2*G(1 - v1,
         1 - v1,0,u1) + 2*G(1 - v1, - v1,0,u1) + 22/3*G(1 - v1,u1) + 1/3*G(1
          - v1,u1)*Pi^2 - 2*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G(1
          - v1,0,0,u1) + 2*G(1 - v1,1,1 - v1,u1) + G( - v1,u1)*Pi^2 + 2*G( - 
         v1,0,0,u1) - 2*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,u1) - 2*G(0,1 - 
         v1,u1)*G(1,v1) - 2*G(0,1 - v1,0,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,u1)
         *Pi^2 + 2*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) - 2*G(0,u1)*G(1,1,v1)
          - 16/3*G(0,v1) - 1/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 
         2*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*
         G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,u1)
          - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1,1 - v1,u1) + 2*G(0,v1)*G(1
         ,u1) - 2*G(0,0,1 - v1,u1) + 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1)
          - 2*G(0,0,v1) - 4*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1)
          - 4*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 4*G(0,0,0,v1) + 2*G(0,
         1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1
         ) + 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(1
         ,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,u1) + G(1,u1)*Pi^2 - 2*G(1,u1)*G(1,
         v1) + 22/3*G(1,v1) + 1/3*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,u1) - 2*G(
         1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1,1 - 
         v1,u1) - 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1,u1)
          - 4*G(1,0,0,v1) - 2*G(1,1,v1) + 2*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,v1)
          )

       + e*v1*[1-u1]^-1 * (  - Pi^2 - 2*G(1 - v1,1 - v1,u1) + 6*G(1 - v1,u1)
          - 6*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,0,v1) + 2*G(0,1,v1) + 6
         *G(1,v1) - 2*G(1,v1)*G(1 - v1,u1) + 2*G(1,0,v1) - 2*G(1,1,v1) )

       + e*v1 * ( 2*zeta3 + 10/3*Pi^2 + 4*G(1 - v1,1 - v1,u1) + 2*G(1 - v1,1
          - v1,0,u1) - 2*G(1 - v1, - v1,0,u1) - 38/3*G(1 - v1,u1) - 1/3*G(1 - 
         v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G(1 - v1
         ,0,0,u1) - 2*G(1 - v1,1,1 - v1,u1) - G( - v1,u1)*Pi^2 + 2*G( - v1,0,
         u1) - 2*G( - v1,0,0,u1) + 2*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,u1)
          + 2*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - v1,0,u1)
          - 1/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) - 4*G(0,
         u1)*G(1,0,v1) + 2*G(0,u1)*G(1,1,v1) + 38/3*G(0,v1) + 1/3*G(0,v1)*Pi^2
          - 2*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*
         G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,
         1,u1) - 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*
         G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,1 - v1,u1)
          - 2*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1) - 2*G(0,0,u1)*G(0,v1) + 2*
         G(0,0,u1)*G(1,v1) + 2*G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 4*G(0,0
         ,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,
         v1) - 4*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) + 2*G(0
         ,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,u1) - G(1,u1)*Pi^2
          + 2*G(1,u1)*G(1,v1) - 38/3*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(
         1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,1,u1) - 2*
         G(1,v1)*G(1,1 - v1,u1) - 2*G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) + 2*
         G(1,0,v1)*G(1,u1) + 4*G(1,0,0,v1) + 4*G(1,1,v1) - 2*G(1,1,v1)*G(1,u1)
          - 2*G(1,1,0,v1) )

       + e*u1*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2/3*G(0,u1)*
         G(0,v1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,0,v1) + 2/3*G(1,0,v1) )

       + e*u1*[1-u1-v1]^-1 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) - 2/3*G(0,u1) + 2*G(
         0,u1)*G(0,v1) + 2/3*G(0,v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2
         *G(1,0,v1) )

       + e*u1*[u1+v1]^-1 * ( Pi^2 - 6*G(0,u1) - 2*G(0,u1)*G(0,v1) + 6*G(0,v1)
          + 2*G(0,0,u1) + 2*G(0,0,v1) )

       + e*u1 * ( 4*zeta3 + 52/9*Pi^2 + 4*G(1 - v1,1 - v1,u1) + 4*G(1 - v1,1
          - v1,0,u1) - 4*G(1 - v1, - v1,0,u1) - 38/3*G(1 - v1,u1) - 2/3*G(1 - 
         v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1) - 26/3*G(1 - v1,0,u1) + 4*G(1
          - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,u1)*Pi^2 + 26/3*
         G( - v1,0,u1) - 4*G( - v1,0,0,u1) + 4*G(0,1 - v1,1 - v1,u1) - 26/3*G(
         0,1 - v1,u1) + 4*G(0,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,0,u1) - 4*G(0,
          - v1,0,u1) + 38/3*G(0,u1) - 2/3*G(0,u1)*Pi^2 + 38/3*G(0,u1)*G(0,v1)
          - 26/3*G(0,u1)*G(1,v1) - 8*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,1,v1)
          + 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1
          - v1, - v1,u1) + 14/3*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0,u1
         ) + 4*G(0,v1)*G(1 - v1,1,u1) - 26/3*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*
         G( - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0, - v1,u1) + 
         4*G(0,v1)*G(1,1 - v1,u1) - 26/3*G(0,v1)*G(1,u1) + 4*G(0,0,1 - v1,u1)
          - 4*G(0,0,u1) - 4*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(1,v1) - 26/3*G(0
         ,0,v1) + 8*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 8*G(0,0
         ,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 4*G(0,1,1 - v1,
         u1) + 4*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1) - 4*G(0
         ,1,v1)*G(0,u1) + 4*G(0,1,v1)*G(1,u1) + 4*G(0,1,0,v1) - 4*G(1,1 - v1,1
          - v1,u1) + 26/3*G(1,1 - v1,u1) - 2*G(1,u1)*Pi^2 + 26/3*G(1,u1)*G(1,
         v1) - 38/3*G(1,v1) - 2/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,u1) + 4*G(
         1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - 
         v1,u1) + 14/3*G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1,
         u1) + 8*G(1,0,0,v1) + 4*G(1,1,v1) - 4*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,
         v1) )

       + e*u1*v1 * (  - 4*zeta3 - 52/9*Pi^2 - 4*G(1 - v1,1 - v1,0,u1) + 4*G(1
          - v1, - v1,0,u1) + 2/3*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,1 - v1,u1)
          + 26/3*G(1 - v1,0,u1) - 4*G(1 - v1,0,0,u1) + 4*G(1 - v1,1,1 - v1,u1)
          + 2*G( - v1,u1)*Pi^2 - 26/3*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 4*G(
         0,1 - v1,1 - v1,u1) + 26/3*G(0,1 - v1,u1) - 4*G(0,1 - v1,u1)*G(1,v1)
          - 4*G(0,1 - v1,0,u1) + 4*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 26/3*
         G(0,u1)*G(0,v1) + 26/3*G(0,u1)*G(1,v1) + 8*G(0,u1)*G(1,0,v1) - 4*G(0,
         u1)*G(1,1,v1) - 2/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*
         G(0,v1)*G(1 - v1, - v1,u1) - 26/3*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G(
         1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) + 26/3*G(0,v1)*G( - v1,u1) - 
         4*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,
          - v1,u1) - 4*G(0,v1)*G(1,1 - v1,u1) + 26/3*G(0,v1)*G(1,u1) - 4*G(0,0
         ,1 - v1,u1) + 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,v1) + 26/3*G(0,0,
         v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1
         )*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) + 4*G(0,1,1 - v1,u1)
          - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1)*G(0,u1) - 
         4*G(0,1,v1)*G(1,u1) - 4*G(0,1,0,v1) + 4*G(1,1 - v1,1 - v1,u1) - 26/3*
         G(1,1 - v1,u1) + 2*G(1,u1)*Pi^2 - 26/3*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*
         Pi^2 - 4*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1
         )*G(1,1 - v1,u1) - 26/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,
         0,v1)*G(1,u1) - 8*G(1,0,0,v1) + 4*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,v1) )

       + e*u1^2 * (  - 4*zeta3 - 52/9*Pi^2 - 4*G(1 - v1,1 - v1,0,u1) + 4*G(1
          - v1, - v1,0,u1) + 2/3*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,1 - v1,u1)
          + 26/3*G(1 - v1,0,u1) - 4*G(1 - v1,0,0,u1) + 4*G(1 - v1,1,1 - v1,u1)
          + 2*G( - v1,u1)*Pi^2 - 26/3*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 4*G(
         0,1 - v1,1 - v1,u1) + 26/3*G(0,1 - v1,u1) - 4*G(0,1 - v1,u1)*G(1,v1)
          - 4*G(0,1 - v1,0,u1) + 4*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 26/3*
         G(0,u1)*G(0,v1) + 26/3*G(0,u1)*G(1,v1) + 8*G(0,u1)*G(1,0,v1) - 4*G(0,
         u1)*G(1,1,v1) - 2/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*
         G(0,v1)*G(1 - v1, - v1,u1) - 26/3*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G(
         1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) + 26/3*G(0,v1)*G( - v1,u1) - 
         4*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,
          - v1,u1) - 4*G(0,v1)*G(1,1 - v1,u1) + 26/3*G(0,v1)*G(1,u1) - 4*G(0,0
         ,1 - v1,u1) + 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,v1) + 26/3*G(0,0,
         v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1
         )*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) + 4*G(0,1,1 - v1,u1)
          - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1)*G(0,u1) - 
         4*G(0,1,v1)*G(1,u1) - 4*G(0,1,0,v1) + 4*G(1,1 - v1,1 - v1,u1) - 26/3*
         G(1,1 - v1,u1) + 2*G(1,u1)*Pi^2 - 26/3*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*
         Pi^2 - 4*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1
         )*G(1,1 - v1,u1) - 26/3*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,
         0,v1)*G(1,u1) - 8*G(1,0,0,v1) + 4*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,v1) )

       + e^2*u1^-2 * ( 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1 - v1
         ,u1) - 16/9*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*
         G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(1,1 - v1,u1) + 16/9*G(0,v1)*G(
         1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,
         1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 2/3*G(
         0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,1 - v1,u1) - 16/9*G(1,1 - v1,u1) + 1/
         3*G(1,u1)*Pi^2 - 16/9*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 
         2/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,v1)*G(
         1,u1) )

       + e^2*u1^-2*v1 * (  - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,
         1 - v1,u1) + 16/9*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1)
          + 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(1,1 - v1,u1) - 16/9*G(0
         ,v1)*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/
         3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(1,v1) + 
         2/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,1 - v1,u1) + 16/9*G(1,1 - v1,
         u1) - 1/3*G(1,u1)*Pi^2 + 16/9*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,
         1,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,v1)*G(1,u1) - 2/3*G(1,
         1,v1)*G(1,u1) )

       + e^2*u1^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) - 22/9*G(1 - v1,u1)
          - 8/3*G(1 - v1,1,1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 46/9
         *G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,1,u1) + 8/3*G(0,v1)*G(0,
         1 - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) - 52/9*G(0,v1)*G(1,u1) + 8/3*
         G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,1,1 - v1,u1)
          - 8/3*G(0,1,u1)*G(0,v1) + 8/3*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1) + 8/
         3*G(0,1,v1)*G(1,u1) - 8/3*G(1,1 - v1,1 - v1,u1) + 52/9*G(1,1 - v1,u1)
          - 4/3*G(1,u1)*Pi^2 + 52/9*G(1,u1)*G(1,v1) - 22/9*G(1,v1) + 2/3*G(1,
         v1)*G(1 - v1,u1) - 8/3*G(1,v1)*G(1 - v1,1,u1) - 8/3*G(1,v1)*G(1,1 - 
         v1,u1) - 2/3*G(1,0,v1) + 8/3*G(1,0,v1)*G(1,u1) + 2/3*G(1,1,v1) - 8/3*
         G(1,1,v1)*G(1,u1) )

       + e^2*u1^-1*v1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) + 22/9*G(1 - 
         v1,u1) + 2*G(1 - v1,1,1 - v1,u1) - 22/9*G(0,v1) + 2*G(0,v1)*G(1 - v1,
         1 - v1,u1) - 10/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 2
         *G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1,u1) + 4*G(0,v1)*G(1,u1
         ) - 2/3*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(1,u1) - 
         2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 2/3*
         G(0,1,v1) - 2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,1 - v1,u1) - 4*G(1,1
          - v1,u1) + G(1,u1)*Pi^2 - 4*G(1,u1)*G(1,v1) + 22/9*G(1,v1) - 2/3*G(1
         ,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1,1 - v1,
         u1) + 2/3*G(1,0,v1) - 2*G(1,0,v1)*G(1,u1) - 2/3*G(1,1,v1) + 2*G(1,1,
         v1)*G(1,u1) )

       + e^2*[1-u1-v1]^-1 * (  - 22/9*G(0,v1) - 2/3*G(0,0,v1) )

       + e^2 * (  - 44/9 - 17/3*Pi^2 + 31/180*Pi^4 + 2*G(1 - v1,1 - v1,1 - v1,
         u1) + 2*G(1 - v1,1 - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1, - v1,0,u1)
          - 22/3*G(1 - v1,1 - v1,u1) - 1/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - 
         v1,1 - v1,0,1 - v1,u1) - 2*G(1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,
         0,0,u1) - 2*G(1 - v1,1 - v1,1,1 - v1,u1) - G(1 - v1, - v1,u1)*Pi^2 + 
         4*G(1 - v1, - v1,0,u1) - 2*G(1 - v1, - v1,0,0,u1) + 170/9*G(1 - v1,u1
         ) + 2*G(1 - v1,u1)*zeta3 + 1/2*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - 
         v1,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1)
          - 2*G(1 - v1,0, - v1,0,u1) + 4*G(1 - v1,0,u1) - 1/2*G(1 - v1,0,u1)*
         Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 2*G(1 - v1,0,0,u1) + 2*G(1 - v1,0,
         0,0,u1) - 2*G(1 - v1,0,1,1 - v1,u1) - 2*G(1 - v1,1,1 - v1,1 - v1,u1)
          + 2*G(1 - v1,1,1 - v1,u1) - G(1 - v1,1,u1)*Pi^2 + 1/6*G( - v1,0,u1)*
         Pi^2 - 2*G( - v1,0,0,0,u1) + 2*G(0,1 - v1,1 - v1,1 - v1,u1) - 2*G(0,1
          - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,1
          - v1,0,u1) - 2*G(0,1 - v1, - v1,0,u1) + 4*G(0,1 - v1,u1) - 1/2*G(0,1
          - v1,u1)*Pi^2 - 2*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,u1)*G(1,0,v1
         ) + 2*G(0,1 - v1,u1)*G(1,1,v1) + 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1
          - v1,0,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) + 2*G(0,1 - v1,0,0,u1) - 2*
         G(0,1 - v1,1,1 - v1,u1) - 2*G(0,1 - v1,1,u1)*G(1,v1) - G(0, - v1,u1)*
         Pi^2 - 2*G(0, - v1,0,0,u1) + 2*G(0,u1)*zeta3 + 1/2*G(0,u1)*G(0,v1)*
         Pi^2 + 4*G(0,u1)*G(1,v1) - 1/2*G(0,u1)*G(1,v1)*Pi^2 + 6*G(0,u1)*G(1,0
         ,v1) + 6*G(0,u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1,0,1,v1) - 2*G(0,u1)*G(1,
         1,v1) - 4*G(0,u1)*G(1,1,0,v1) + 2*G(0,u1)*G(1,1,1,v1) - 116/9*G(0,v1)
          - 2*G(0,v1)*zeta3 - 5/6*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1,1
          - v1,u1) + 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,
         1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(0,v1)*G(1 - v1,
          - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,0,u1) + 10/3*G(0,v1)*G(1 - v1,u1
         ) + 1/2*G(0,v1)*G(1 - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1 - v1,u1)
          + 2*G(0,v1)*G(1 - v1,0, - v1,u1) + 6*G(0,v1)*G(1 - v1,0,u1) - 4*G(0,
         v1)*G(1 - v1,0,0,u1) + 2*G(0,v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G(1 - 
         v1,1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 1/6*G(0,v1)*G( - v1,u1)*
         Pi^2 + 2*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 
         2*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)
         *G(0,1 - v1,0,u1) + 2*G(0,v1)*G(0,1 - v1,1,u1) + 2*G(0,v1)*G(0, - v1,
         0,u1) + 2*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1,u1) + 
         4*G(0,v1)*G(1,u1) - 1/6*G(0,v1)*G(1,u1)*Pi^2 + 2*G(0,0,1 - v1,1 - v1,
         u1) - 2*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - 
         v1,u1)*G(1,v1) + 2*G(0,0,1 - v1,0,u1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2
         *G(0,0, - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0,0,v1) - 2*
         G(0,0,u1)*G(0,1,v1) - 2*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,0,v1) + 2
         *G(0,0,u1)*G(1,1,v1) - 16/3*G(0,0,v1) - 1/2*G(0,0,v1)*Pi^2 + 4*G(0,0,
         v1)*G(1 - v1,1 - v1,u1) - 2*G(0,0,v1)*G(1 - v1, - v1,u1) - 4*G(0,0,v1
         )*G(1 - v1,u1) + 6*G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G(1 - v1,1,
         u1) - 2*G(0,0,v1)*G( - v1,0,u1) + 6*G(0,0,v1)*G(0,1 - v1,u1) - 2*G(0,
         0,v1)*G(0, - v1,u1) - 2*G(0,0,v1)*G(0,1,u1) - 2*G(0,0,v1)*G(1,1 - v1,
         u1) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,0,1 - v1,u1) - 2*G(0,0,0,u1)*G(0,
         v1) + 2*G(0,0,0,u1)*G(1,v1) - 2*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1 - v1,
         u1) + 2*G(0,0,0,v1)*G( - v1,u1) - 6*G(0,0,0,v1)*G(0,u1) + 2*G(0,0,0,
         v1)*G(1,u1) + 6*G(0,0,0,0,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(0,0,1,u1)*
         G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1) + 2*G(0,0,1,v1)*G(0,
         u1) - 2*G(0,0,1,v1)*G(1,u1) - 2*G(0,0,1,0,v1) - 2*G(0,1,1 - v1,1 - v1
         ,u1) + 2*G(0,1,1 - v1,u1) + 2*G(0,1,1 - v1,u1)*G(0,v1) - 2*G(0,1,1 - 
         v1,u1)*G(1,v1) - G(0,1,u1)*Pi^2 - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*
         G(0,1,v1) + 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,u1)*G(1,0,v1) - 2*G(0,1,u1)
         *G(1,1,v1) + 22/3*G(0,1,v1) + 1/3*G(0,1,v1)*Pi^2 - 2*G(0,1,v1)*G(1 - 
         v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,u1) + 2*G(0,1,v1)*G(1 - v1,1,u1) - 2*
         G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,1 - 
         v1,u1) - 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1
         ,u1) + 4*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) - 4*G(0,1,0,0,v1
         ) - 2*G(0,1,1,v1) - 2*G(0,1,1,v1)*G(0,u1) + 2*G(0,1,1,v1)*G(1,u1) + 2
         *G(0,1,1,0,v1) - 2*G(1,1 - v1,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,1 - v1
         ,u1) - 4*G(1,1 - v1,u1) + 1/6*G(1,1 - v1,u1)*Pi^2 + G(1,u1)*Pi^2 - 4*
         G(1,u1)*G(1,v1) + 1/6*G(1,u1)*G(1,v1)*Pi^2 + 170/9*G(1,v1) + 2*G(1,v1
         )*zeta3 + 1/2*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,v1
         )*G(1 - v1,1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 22/3*G(1,
         v1)*G(1 - v1,u1) - 1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 2*G(1,v1)*G(1 - v1
         ,0,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1)
          - 2*G(1,v1)*G(1 - v1,0,1,u1) - 2*G(1,v1)*G(1 - v1,1,1 - v1,u1) + 2*
         G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G(1,1 - v1,1 - v1,u1) + 2*G(1,v1)*
         G(1,1 - v1,u1) - 2/3*G(1,0,v1) + 1/2*G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1
          - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,
         u1) + 2*G(1,0,v1)*G(1 - v1,1,u1) + 2*G(1,0,v1)*G(1,1 - v1,u1) - 2*G(1
         ,0,v1)*G(1,u1) - 6*G(1,0,0,v1) + 4*G(1,0,0,v1)*G(1 - v1,u1) - 2*G(1,0
         ,0,v1)*G(1,u1) - 6*G(1,0,0,0,v1) - 2*G(1,0,1,v1) + 2*G(1,0,1,v1)*G(1,
         u1) + 2*G(1,0,1,0,v1) - 22/3*G(1,1,v1) - 1/3*G(1,1,v1)*Pi^2 + 2*G(1,1
         ,v1)*G(1 - v1,u1) + 2*G(1,1,v1)*G(1 - v1,0,u1) - 2*G(1,1,v1)*G(1 - v1
         ,1,u1) - 2*G(1,1,v1)*G(1,1 - v1,u1) + 2*G(1,1,v1)*G(1,u1) - 2*G(1,1,0
         ,v1) - 2*G(1,1,0,v1)*G(1 - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) + 4*G(1,1,0
         ,0,v1) + 2*G(1,1,1,v1) - 2*G(1,1,1,v1)*G(1,u1) - 2*G(1,1,1,0,v1) )

       + e^2*v1*[1-u1]^-1 * (  - 3*Pi^2 + 2*G(1 - v1,1 - v1,1 - v1,u1) - 6*G(1
          - v1,1 - v1,u1) + 14*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*Pi^2 - 14*G(0,
         v1) + 1/6*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1,u1) + 6*G(0,v1)*G(
         1 - v1,u1) - 6*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,0,v1)
          + 2*G(0,0,1,v1) + 6*G(0,1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,0
         ,v1) - 2*G(0,1,1,v1) + 14*G(1,v1) - 1/6*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1
          - v1,1 - v1,u1) - 6*G(1,v1)*G(1 - v1,u1) + 6*G(1,0,v1) - 2*G(1,0,v1)
         *G(1 - v1,u1) + 2*G(1,0,0,v1) - 2*G(1,0,1,v1) - 6*G(1,1,v1) + 2*G(1,1
         ,v1)*G(1 - v1,u1) - 2*G(1,1,0,v1) + 2*G(1,1,1,v1) )

       + e^2*v1 * ( 2*zeta3 + 9*Pi^2 - 31/180*Pi^4 - 4*G(1 - v1,1 - v1,1 - v1,
         u1) - 2*G(1 - v1,1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1, - v1,0,u1)
          + 38/3*G(1 - v1,1 - v1,u1) + 1/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - 
         v1,1 - v1,0,1 - v1,u1) + 2*G(1 - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,
         0,0,u1) + 2*G(1 - v1,1 - v1,1,1 - v1,u1) + G(1 - v1, - v1,u1)*Pi^2 - 
         2*G(1 - v1, - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) - 274/9*G(1 - v1,u1
         ) - 2*G(1 - v1,u1)*zeta3 - 2*G(1 - v1,0,1 - v1,1 - v1,u1) + 2*G(1 - 
         v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1) + 2*G(1 - v1,0, - v1,0,u1
         ) - 4*G(1 - v1,0,u1) + 1/2*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - 
         v1,u1) + 2*G(1 - v1,0,0,u1) - 2*G(1 - v1,0,0,0,u1) + 2*G(1 - v1,0,1,1
          - v1,u1) + 2*G(1 - v1,1,1 - v1,1 - v1,u1) - 2*G(1 - v1,1,1 - v1,u1)
          + G(1 - v1,1,u1)*Pi^2 - G( - v1,u1)*Pi^2 + 4*G( - v1,0,u1) - 1/6*G(
          - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,u1) + 2*G( - v1,0,0,0,u1) - 2*G(0,1
          - v1,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - 
         v1,u1)*G(1,v1) - 2*G(0,1 - v1,1 - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1)
          - 4*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,u1)*Pi^2 + 2*G(0,1 - v1,u1)*G(1,
         v1) + 4*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,u1)*G(1,1,v1) - 2*G(0
         ,1 - v1,0,1 - v1,u1) + 2*G(0,1 - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1
         ) - 2*G(0,1 - v1,0,0,u1) + 2*G(0,1 - v1,1,1 - v1,u1) + 2*G(0,1 - v1,1
         ,u1)*G(1,v1) + G(0, - v1,u1)*Pi^2 - 2*G(0, - v1,0,u1) + 2*G(0, - v1,0
         ,0,u1) - 2*G(0,u1)*zeta3 - 1/3*G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) - 1/2
         *G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 1/2*G(0,u1)*G(1,v1)*Pi^2
          - 4*G(0,u1)*G(1,0,v1) - 6*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1
         ) + 2*G(0,u1)*G(1,1,v1) + 4*G(0,u1)*G(1,1,0,v1) - 2*G(0,u1)*G(1,1,1,
         v1) + 274/9*G(0,v1) + 2*G(0,v1)*zeta3 + 2*G(0,v1)*G(1 - v1,1 - v1,1
          - v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,
         1 - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1
          - v1,1,u1) + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1
         ,0,u1) - 26/3*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - v1,u1)*Pi^2 + 
         4*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0, - v1,u1) - 4*
         G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,0,0,u1) - 2*G(0,v1)*G(1
          - v1,0,1,u1) - 2*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,
         1,u1) - 4*G(0,v1)*G( - v1,u1) + 1/6*G(0,v1)*G( - v1,u1)*Pi^2 + 2*G(0,
         v1)*G( - v1,0,u1) - 2*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G(0,1 - v1,
         1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 4*G(0,v1)*G(0,1 - v1,u1
         ) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 2*G(0,v1)*G(0,1 - v1,1,u1) + 2*G(0,
         v1)*G(0, - v1,u1) - 2*G(0,v1)*G(0, - v1,0,u1) - 2*G(0,v1)*G(1,1 - v1,
         1 - v1,u1) + 2*G(0,v1)*G(1,1 - v1,u1) - 4*G(0,v1)*G(1,u1) + 1/6*G(0,
         v1)*G(1,u1)*Pi^2 - 2*G(0,0,1 - v1,1 - v1,u1) + 2*G(0,0,1 - v1,u1) + 4
         *G(0,0,1 - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0,1 - 
         v1,0,u1) - 2*G(0,0, - v1,u1)*G(0,v1) + 2*G(0,0, - v1,0,u1) + 1/3*G(0,
         0,u1)*Pi^2 - 2*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1
         )*G(0,1,v1) + 2*G(0,0,u1)*G(1,v1) + 4*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,
         u1)*G(1,1,v1) + 26/3*G(0,0,v1) + 1/2*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1
          - v1,1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1, - v1,u1) - 6*G(0,0,v1)*G(1
          - v1,0,u1) + 2*G(0,0,v1)*G(1 - v1,1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 
         2*G(0,0,v1)*G( - v1,0,u1) - 6*G(0,0,v1)*G(0,1 - v1,u1) + 2*G(0,0,v1)*
         G(0, - v1,u1) + 4*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(0,1,u1) + 2*G(0,0
         ,v1)*G(1,1 - v1,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,0,1 - v1,u1) + 2*
         G(0,0,0,u1)*G(0,v1) - 2*G(0,0,0,u1)*G(1,v1) + 6*G(0,0,0,v1)*G(1 - v1,
         u1) - 2*G(0,0,0,v1)*G( - v1,u1) + 6*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,
         v1)*G(1,u1) - 6*G(0,0,0,0,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*
         G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(0,
         u1) + 2*G(0,0,1,v1)*G(1,u1) + 2*G(0,0,1,0,v1) + 2*G(0,1,1 - v1,1 - v1
         ,u1) - 2*G(0,1,1 - v1,u1) - 2*G(0,1,1 - v1,u1)*G(0,v1) + 2*G(0,1,1 - 
         v1,u1)*G(1,v1) + G(0,1,u1)*Pi^2 + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*
         G(0,1,v1) - 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,u1)*G(1,0,v1) + 2*G(0,1,u1)
         *G(1,1,v1) - 38/3*G(0,1,v1) - 1/3*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - 
         v1,u1) + 2*G(0,1,v1)*G(1 - v1,0,u1) - 2*G(0,1,v1)*G(1 - v1,1,u1) + 2*
         G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,1 - 
         v1,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) - 2*G(0,1,0,v1)*G(1 - v1
         ,u1) - 4*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,v1)*G(1,u1) + 4*G(0,1,0,0,v1
         ) + 4*G(0,1,1,v1) + 2*G(0,1,1,v1)*G(0,u1) - 2*G(0,1,1,v1)*G(1,u1) - 2
         *G(0,1,1,0,v1) + 2*G(1,1 - v1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1
         ,u1) + 4*G(1,1 - v1,u1) - 1/6*G(1,1 - v1,u1)*Pi^2 - G(1,u1)*Pi^2 + 4*
         G(1,u1)*G(1,v1) - 1/6*G(1,u1)*G(1,v1)*Pi^2 - 274/9*G(1,v1) - 2*G(1,v1
         )*zeta3 - 4*G(1,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,1 - v1,0
         ,u1) + 2*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 38/3*G(1,v1)*G(1 - v1,u1) + 
         1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,1 - v1,u1) + 2*
         G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 2*G(1,v1)*G(1
          - v1,0,1,u1) + 2*G(1,v1)*G(1 - v1,1,1 - v1,u1) - 2*G(1,v1)*G(1 - v1,
         1,u1) + 2*G(1,v1)*G(1,1 - v1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,u1) - 
         26/3*G(1,0,v1) - 1/2*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1 - v1,u1)
          + 2*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1
         )*G(1 - v1,1,u1) - 2*G(1,0,v1)*G(1,1 - v1,u1) + 2*G(1,0,v1)*G(1,u1)
          - 4*G(1,0,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,
         v1) + 4*G(1,0,1,v1) - 2*G(1,0,1,v1)*G(1,u1) - 2*G(1,0,1,0,v1) + 38/3*
         G(1,1,v1) + 1/3*G(1,1,v1)*Pi^2 - 4*G(1,1,v1)*G(1 - v1,u1) - 2*G(1,1,
         v1)*G(1 - v1,0,u1) + 2*G(1,1,v1)*G(1 - v1,1,u1) + 2*G(1,1,v1)*G(1,1
          - v1,u1) - 2*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1
          - v1,u1) - 2*G(1,1,0,v1)*G(1,u1) - 4*G(1,1,0,0,v1) - 4*G(1,1,1,v1)
          + 2*G(1,1,1,v1)*G(1,u1) + 2*G(1,1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-2 * (  - 2/3*zeta3 - 8/27*Pi^2 - 2/3*G(1 - v1, - v1
         ,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 + 1/3*G( - v1,u1)*Pi^2 - 16/9*G( - v1,
         0,u1) + 2/3*G( - v1,0,0,u1) + 2/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2
          - 16/9*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,0,v1) + 2/9*G(0,v1)*Pi^2 + 
         2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 16/9*G(
         0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,0,u1) - 2/3*G(0,v1)*G(0, - v1
         ,u1) + 2/3*G(0,0,u1)*G(0,v1) + 16/9*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,0,v1)*G( - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 4/3*G(0,
         0,0,v1) + 2/3*G(0,1,0,v1) - 1/9*G(1,v1)*Pi^2 + 16/9*G(1,0,v1) + 2/3*
         G(1,0,v1)*G(1 - v1,u1) + 4/3*G(1,0,0,v1) + 2/3*G(1,1,0,v1) )

       + e^2*u1*[1-u1-v1]^-1 * ( 2*zeta3 + Pi^2 + 2*G(1 - v1, - v1,0,u1) + 1/3
         *G(1 - v1,u1)*Pi^2 - G( - v1,u1)*Pi^2 + 4*G( - v1,0,u1) - 2*G( - v1,0
         ,0,u1) - 2*G(0, - v1,0,u1) - 22/9*G(0,u1) - 1/3*G(0,u1)*Pi^2 + 10/3*
         G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) + 22/9*G(0,v1) - 2/3*G(0,v1)*
         Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 4*G(
         0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0, - v1,u1)
          + 2/3*G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) - 10/3*G(0,0,v1) - 2*G(0,0,v1)
         *G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 4*G(0
         ,0,0,v1) - 2*G(0,1,0,v1) + 1/3*G(1,v1)*Pi^2 - 4*G(1,0,v1) - 2*G(1,0,
         v1)*G(1 - v1,u1) - 4*G(1,0,0,v1) - 2*G(1,1,0,v1) )

       + e^2*u1*[u1+v1]^-1 * ( 3*Pi^2 - 14*G(0,u1) + 1/6*G(0,u1)*Pi^2 - 6*G(0,
         u1)*G(0,v1) + 14*G(0,v1) - 1/6*G(0,v1)*Pi^2 + 6*G(0,0,u1) + 2*G(0,0,
         u1)*G(0,v1) + 6*G(0,0,v1) - 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,u1) + 2*
         G(0,0,0,v1) )

       + e^2*u1 * ( 26/3*zeta3 + 320/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v1,1 - v1,
         1 - v1,u1) - 4*G(1 - v1,1 - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1, - v1
         ,0,u1) + 38/3*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 4*
         G(1 - v1,1 - v1,0,1 - v1,u1) + 26/3*G(1 - v1,1 - v1,0,u1) - 4*G(1 - 
         v1,1 - v1,0,0,u1) + 4*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1, - v1
         ,u1)*Pi^2 - 26/3*G(1 - v1, - v1,0,u1) + 4*G(1 - v1, - v1,0,0,u1) - 
         274/9*G(1 - v1,u1) - 4*G(1 - v1,u1)*zeta3 - 10/9*G(1 - v1,u1)*Pi^2 - 
         4*G(1 - v1,0,1 - v1,1 - v1,u1) + 26/3*G(1 - v1,0,1 - v1,u1) - 4*G(1
          - v1,0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 160/9*G(1 - v1,0,u1
         ) + G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 26/3*G(1 - v1,0
         ,0,u1) - 4*G(1 - v1,0,0,0,u1) + 4*G(1 - v1,0,1,1 - v1,u1) + 4*G(1 - 
         v1,1,1 - v1,1 - v1,u1) - 26/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,u1
         )*Pi^2 - 13/3*G( - v1,u1)*Pi^2 + 160/9*G( - v1,0,u1) - 1/3*G( - v1,0,
         u1)*Pi^2 - 26/3*G( - v1,0,0,u1) + 4*G( - v1,0,0,0,u1) - 4*G(0,1 - v1,
         1 - v1,1 - v1,u1) + 26/3*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,
         u1)*G(1,v1) - 4*G(0,1 - v1,1 - v1,0,u1) + 4*G(0,1 - v1, - v1,0,u1) - 
         160/9*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 + 26/3*G(0,1 - v1,u1)*G(1,
         v1) + 8*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,u1)*G(1,1,v1) - 4*G(0
         ,1 - v1,0,1 - v1,u1) + 26/3*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1
         ,v1) - 4*G(0,1 - v1,0,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1 - 
         v1,1,u1)*G(1,v1) + 2*G(0, - v1,u1)*Pi^2 - 26/3*G(0, - v1,0,u1) + 4*G(
         0, - v1,0,0,u1) + 274/9*G(0,u1) - 4*G(0,u1)*zeta3 - 16/9*G(0,u1)*Pi^2
          + 274/9*G(0,u1)*G(0,v1) - G(0,u1)*G(0,v1)*Pi^2 - 160/9*G(0,u1)*G(1,
         v1) + G(0,u1)*G(1,v1)*Pi^2 - 52/3*G(0,u1)*G(1,0,v1) - 12*G(0,u1)*G(1,
         0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) + 26/3*G(0,u1)*G(1,1,v1) + 8*G(0,u1)*
         G(1,1,0,v1) - 4*G(0,u1)*G(1,1,1,v1) + 4*G(0,v1)*zeta3 + 13/9*G(0,v1)*
         Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - 
         v1, - v1,u1) - 14/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,
         1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 26/3*G(0,v1)*G(1 - 
         v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 46/9*G(0,v1)*G(1 - v1
         ,u1) - G(0,v1)*G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 
         4*G(0,v1)*G(1 - v1,0, - v1,u1) - 52/3*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,
         v1)*G(1 - v1,0,0,u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G(1 - 
         v1,1,1 - v1,u1) + 26/3*G(0,v1)*G(1 - v1,1,u1) - 160/9*G(0,v1)*G( - v1
         ,u1) + 1/3*G(0,v1)*G( - v1,u1)*Pi^2 + 26/3*G(0,v1)*G( - v1,0,u1) - 4*
         G(0,v1)*G( - v1,0,0,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)
         *G(0,1 - v1, - v1,u1) - 52/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0,1
          - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,1,u1) + 26/3*G(0,v1)*G(0, - v1,u1)
          - 4*G(0,v1)*G(0, - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 26/3
         *G(0,v1)*G(1,1 - v1,u1) - 160/9*G(0,v1)*G(1,u1) + 1/3*G(0,v1)*G(1,u1)
         *Pi^2 - 4*G(0,0,1 - v1,1 - v1,u1) + 26/3*G(0,0,1 - v1,u1) + 8*G(0,0,1
          - v1,u1)*G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0,1 - v1,0,u1)
          - 4*G(0,0, - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0,u1) - 38/3*G(0,0,u1)
          + 2/3*G(0,0,u1)*Pi^2 - 38/3*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1
         ) + 4*G(0,0,u1)*G(0,1,v1) + 26/3*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,
         0,v1) - 4*G(0,0,u1)*G(1,1,v1) - 160/9*G(0,0,v1) + G(0,0,v1)*Pi^2 - 8*
         G(0,0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 40/3
         *G(0,0,v1)*G(1 - v1,u1) - 12*G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*
         G(1 - v1,1,u1) - 26/3*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,
         u1) - 12*G(0,0,v1)*G(0,1 - v1,u1) + 4*G(0,0,v1)*G(0, - v1,u1) + 64/3*
         G(0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(0,1,u1) + 4*G(0,0,v1)*G(1,1 - v1,u1
         ) - 26/3*G(0,0,v1)*G(1,u1) - 4*G(0,0,0,1 - v1,u1) + 4*G(0,0,0,u1) + 4
         *G(0,0,0,u1)*G(0,v1) - 4*G(0,0,0,u1)*G(1,v1) - 52/3*G(0,0,0,v1) + 12*
         G(0,0,0,v1)*G(1 - v1,u1) - 4*G(0,0,0,v1)*G( - v1,u1) + 12*G(0,0,0,v1)
         *G(0,u1) - 4*G(0,0,0,v1)*G(1,u1) - 12*G(0,0,0,0,v1) + 4*G(0,0,1,1 - 
         v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1,v1
         ) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 4*G(0,0,1,0,v1)
          + 4*G(0,1,1 - v1,1 - v1,u1) - 26/3*G(0,1,1 - v1,u1) - 4*G(0,1,1 - v1
         ,u1)*G(0,v1) + 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,u1)*Pi^2 + 26/3*
         G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) - 26/3*G(0,1,u1)*G(1,v1) - 
         4*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,u1)*G(1,1,v1) - 38/3*G(0,1,v1) - 2/3*
         G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(1 - v1,0,u1
         ) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 4*G(0,1,v1)*G(0,1 - v1,u1) - 26/3*G(
         0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,1 - v1,u1) + 26/3*G(0,1,v1)*G(1,u1)
          + 14/3*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1 - v1,u1) - 8*G(0,1,0,v1)*G(0,
         u1) + 4*G(0,1,0,v1)*G(1,u1) + 8*G(0,1,0,0,v1) + 4*G(0,1,1,v1) + 4*G(0
         ,1,1,v1)*G(0,u1) - 4*G(0,1,1,v1)*G(1,u1) - 4*G(0,1,1,0,v1) + 4*G(1,1
          - v1,1 - v1,1 - v1,u1) - 26/3*G(1,1 - v1,1 - v1,u1) + 160/9*G(1,1 - 
         v1,u1) - 1/3*G(1,1 - v1,u1)*Pi^2 - 13/3*G(1,u1)*Pi^2 + 160/9*G(1,u1)*
         G(1,v1) - 1/3*G(1,u1)*G(1,v1)*Pi^2 - 274/9*G(1,v1) - 4*G(1,v1)*zeta3
          - 10/9*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1 - v1,u1) - 4*G(1,v1)*G(1
          - v1,1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 38/3*G(1,v1)*
         G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1 - v1,0,1
          - v1,u1) + 26/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,u1)
          + 4*G(1,v1)*G(1 - v1,0,1,u1) + 4*G(1,v1)*G(1 - v1,1,1 - v1,u1) - 26/
         3*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(1,1 - v1,1 - v1,u1) - 26/3*G(1
         ,v1)*G(1,1 - v1,u1) + 46/9*G(1,0,v1) - G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*
         G(1 - v1,1 - v1,u1) - 14/3*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G(1
          - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1) - 4*G(1,0,v1)*G(1,1 - v1,u1)
          + 26/3*G(1,0,v1)*G(1,u1) + 40/3*G(1,0,0,v1) - 8*G(1,0,0,v1)*G(1 - v1
         ,u1) + 4*G(1,0,0,v1)*G(1,u1) + 12*G(1,0,0,0,v1) + 4*G(1,0,1,v1) - 4*
         G(1,0,1,v1)*G(1,u1) - 4*G(1,0,1,0,v1) + 38/3*G(1,1,v1) + 2/3*G(1,1,v1
         )*Pi^2 - 4*G(1,1,v1)*G(1 - v1,u1) - 4*G(1,1,v1)*G(1 - v1,0,u1) + 4*G(
         1,1,v1)*G(1 - v1,1,u1) + 4*G(1,1,v1)*G(1,1 - v1,u1) - 26/3*G(1,1,v1)*
         G(1,u1) - 14/3*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) - 4*G(1,1,0,
         v1)*G(1,u1) - 8*G(1,1,0,0,v1) - 4*G(1,1,1,v1) + 4*G(1,1,1,v1)*G(1,u1)
          + 4*G(1,1,1,0,v1) )

       + e^2*u1*v1 * (  - 26/3*zeta3 - 320/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v1,1
          - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1, - v1,0,u1) - 2/3*G(1 - v1,1
          - v1,u1)*Pi^2 + 4*G(1 - v1,1 - v1,0,1 - v1,u1) - 26/3*G(1 - v1,1 - 
         v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,1 - v1,1,1 - v1,u1)
          - 2*G(1 - v1, - v1,u1)*Pi^2 + 26/3*G(1 - v1, - v1,0,u1) - 4*G(1 - v1
         , - v1,0,0,u1) + 4*G(1 - v1,u1)*zeta3 + 13/9*G(1 - v1,u1)*Pi^2 + 4*G(
         1 - v1,0,1 - v1,1 - v1,u1) - 26/3*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,
         0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 160/9*G(1 - v1,0,u1) - G(
         1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 26/3*G(1 - v1,0,0,u1)
          + 4*G(1 - v1,0,0,0,u1) - 4*G(1 - v1,0,1,1 - v1,u1) - 4*G(1 - v1,1,1
          - v1,1 - v1,u1) + 26/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - v1,1,u1)*Pi^2
          + 13/3*G( - v1,u1)*Pi^2 - 160/9*G( - v1,0,u1) + 1/3*G( - v1,0,u1)*
         Pi^2 + 26/3*G( - v1,0,0,u1) - 4*G( - v1,0,0,0,u1) + 4*G(0,1 - v1,1 - 
         v1,1 - v1,u1) - 26/3*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,u1)*
         G(1,v1) + 4*G(0,1 - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,0,u1) + 160/
         9*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 - 26/3*G(0,1 - v1,u1)*G(1,v1)
          - 8*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,u1)*G(1,1,v1) + 4*G(0,1
          - v1,0,1 - v1,u1) - 26/3*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,
         v1) + 4*G(0,1 - v1,0,0,u1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1
         ,1,u1)*G(1,v1) - 2*G(0, - v1,u1)*Pi^2 + 26/3*G(0, - v1,0,u1) - 4*G(0,
          - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 13/9*G(0,u1)*Pi^2 - 160/9*G(0,u1)*
         G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 160/9*G(0,u1)*G(1,v1) - G(0,u1)*G(1,
         v1)*Pi^2 + 52/3*G(0,u1)*G(1,0,v1) + 12*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1
         )*G(1,0,1,v1) - 26/3*G(0,u1)*G(1,1,v1) - 8*G(0,u1)*G(1,1,0,v1) + 4*G(
         0,u1)*G(1,1,1,v1) - 4*G(0,v1)*zeta3 - 13/9*G(0,v1)*Pi^2 - 4*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 26/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 4*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) - 26/3*G(0,v1)*G(1 - v1, - v1,u1) + 4*
         G(0,v1)*G(1 - v1, - v1,0,u1) - 160/9*G(0,v1)*G(1 - v1,u1) + G(0,v1)*
         G(1 - v1,u1)*Pi^2 - 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 4*G(0,v1)*G(1
          - v1,0, - v1,u1) + 52/3*G(0,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,
         0,0,u1) + 4*G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) - 26/3*G(0,v1)*G(1 - v1,1,u1) + 160/9*G(0,v1)*G( - v1,u1) - 1/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 - 26/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G( - 
         v1,0,0,u1) - 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1,
          - v1,u1) + 52/3*G(0,v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1)
          + 4*G(0,v1)*G(0,1 - v1,1,u1) - 26/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1
         )*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 26/3*G(0,v1)*G(
         1,1 - v1,u1) + 160/9*G(0,v1)*G(1,u1) - 1/3*G(0,v1)*G(1,u1)*Pi^2 + 4*
         G(0,0,1 - v1,1 - v1,u1) - 26/3*G(0,0,1 - v1,u1) - 8*G(0,0,1 - v1,u1)*
         G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0,1 - v1,0,u1) + 4*G(0,0
         , - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 26/3*
         G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 
         26/3*G(0,0,u1)*G(1,v1) - 8*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1
         ) + 160/9*G(0,0,v1) - G(0,0,v1)*Pi^2 + 8*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 52/3*G(0,0,v1)*G(1 - v1,u1) + 12
         *G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G(1 - v1,1,u1) + 26/3*G(0,0,
         v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - v1,0,u1) + 12*G(0,0,v1)*G(0,1 - v1
         ,u1) - 4*G(0,0,v1)*G(0, - v1,u1) - 52/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,
         v1)*G(0,1,u1) - 4*G(0,0,v1)*G(1,1 - v1,u1) + 26/3*G(0,0,v1)*G(1,u1)
          + 4*G(0,0,0,1 - v1,u1) - 4*G(0,0,0,u1)*G(0,v1) + 4*G(0,0,0,u1)*G(1,
         v1) + 52/3*G(0,0,0,v1) - 12*G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*
         G( - v1,u1) - 12*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,v1)*G(1,u1) + 12*G(0
         ,0,0,0,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1
         ,u1)*G(1,v1) + 4*G(0,0,1,v1)*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 4*G(0,
         0,1,0,v1) - 4*G(0,1,1 - v1,1 - v1,u1) + 26/3*G(0,1,1 - v1,u1) + 4*G(0
         ,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,u1)*Pi^2
          - 26/3*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(0,1,v1) + 26/3*G(0,1,u1)*G(
         1,v1) + 4*G(0,1,u1)*G(1,0,v1) - 4*G(0,1,u1)*G(1,1,v1) + 2/3*G(0,1,v1)
         *Pi^2 - 4*G(0,1,v1)*G(1 - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 4*
         G(0,1,v1)*G(0,1 - v1,u1) + 26/3*G(0,1,v1)*G(0,u1) + 4*G(0,1,v1)*G(1,1
          - v1,u1) - 26/3*G(0,1,v1)*G(1,u1) - 26/3*G(0,1,0,v1) + 4*G(0,1,0,v1)
         *G(1 - v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 8*G(0
         ,1,0,0,v1) - 4*G(0,1,1,v1)*G(0,u1) + 4*G(0,1,1,v1)*G(1,u1) + 4*G(0,1,
         1,0,v1) - 4*G(1,1 - v1,1 - v1,1 - v1,u1) + 26/3*G(1,1 - v1,1 - v1,u1)
          - 160/9*G(1,1 - v1,u1) + 1/3*G(1,1 - v1,u1)*Pi^2 + 13/3*G(1,u1)*Pi^2
          - 160/9*G(1,u1)*G(1,v1) + 1/3*G(1,u1)*G(1,v1)*Pi^2 + 4*G(1,v1)*zeta3
          + 13/9*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) - 4*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,v1)*G(1
          - v1,0,1 - v1,u1) - 26/3*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1
         ,0,0,u1) - 4*G(1,v1)*G(1 - v1,0,1,u1) - 4*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) + 26/3*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - v1,1 - v1,u1)
          + 26/3*G(1,v1)*G(1,1 - v1,u1) - 160/9*G(1,0,v1) + G(1,0,v1)*Pi^2 - 4
         *G(1,0,v1)*G(1 - v1,1 - v1,u1) + 26/3*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,
         0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1)*G(1,1
          - v1,u1) - 26/3*G(1,0,v1)*G(1,u1) - 52/3*G(1,0,0,v1) + 8*G(1,0,0,v1)
         *G(1 - v1,u1) - 4*G(1,0,0,v1)*G(1,u1) - 12*G(1,0,0,0,v1) + 4*G(1,0,1,
         v1)*G(1,u1) + 4*G(1,0,1,0,v1) - 2/3*G(1,1,v1)*Pi^2 + 4*G(1,1,v1)*G(1
          - v1,0,u1) - 4*G(1,1,v1)*G(1 - v1,1,u1) - 4*G(1,1,v1)*G(1,1 - v1,u1)
          + 26/3*G(1,1,v1)*G(1,u1) + 26/3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - v1
         ,u1) + 4*G(1,1,0,v1)*G(1,u1) + 8*G(1,1,0,0,v1) - 4*G(1,1,1,v1)*G(1,u1
         ) - 4*G(1,1,1,0,v1) )

       + e^2*u1^2 * (  - 26/3*zeta3 - 320/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v1,1
          - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1, - v1,0,u1) - 2/3*G(1 - v1,1
          - v1,u1)*Pi^2 + 4*G(1 - v1,1 - v1,0,1 - v1,u1) - 26/3*G(1 - v1,1 - 
         v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,1 - v1,1,1 - v1,u1)
          - 2*G(1 - v1, - v1,u1)*Pi^2 + 26/3*G(1 - v1, - v1,0,u1) - 4*G(1 - v1
         , - v1,0,0,u1) + 4*G(1 - v1,u1)*zeta3 + 13/9*G(1 - v1,u1)*Pi^2 + 4*G(
         1 - v1,0,1 - v1,1 - v1,u1) - 26/3*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,
         0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 160/9*G(1 - v1,0,u1) - G(
         1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 26/3*G(1 - v1,0,0,u1)
          + 4*G(1 - v1,0,0,0,u1) - 4*G(1 - v1,0,1,1 - v1,u1) - 4*G(1 - v1,1,1
          - v1,1 - v1,u1) + 26/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - v1,1,u1)*Pi^2
          + 13/3*G( - v1,u1)*Pi^2 - 160/9*G( - v1,0,u1) + 1/3*G( - v1,0,u1)*
         Pi^2 + 26/3*G( - v1,0,0,u1) - 4*G( - v1,0,0,0,u1) + 4*G(0,1 - v1,1 - 
         v1,1 - v1,u1) - 26/3*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,u1)*
         G(1,v1) + 4*G(0,1 - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,0,u1) + 160/
         9*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 - 26/3*G(0,1 - v1,u1)*G(1,v1)
          - 8*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,u1)*G(1,1,v1) + 4*G(0,1
          - v1,0,1 - v1,u1) - 26/3*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,
         v1) + 4*G(0,1 - v1,0,0,u1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1
         ,1,u1)*G(1,v1) - 2*G(0, - v1,u1)*Pi^2 + 26/3*G(0, - v1,0,u1) - 4*G(0,
          - v1,0,0,u1) + 4*G(0,u1)*zeta3 + 13/9*G(0,u1)*Pi^2 - 160/9*G(0,u1)*
         G(0,v1) + G(0,u1)*G(0,v1)*Pi^2 + 160/9*G(0,u1)*G(1,v1) - G(0,u1)*G(1,
         v1)*Pi^2 + 52/3*G(0,u1)*G(1,0,v1) + 12*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1
         )*G(1,0,1,v1) - 26/3*G(0,u1)*G(1,1,v1) - 8*G(0,u1)*G(1,1,0,v1) + 4*G(
         0,u1)*G(1,1,1,v1) - 4*G(0,v1)*zeta3 - 13/9*G(0,v1)*Pi^2 - 4*G(0,v1)*
         G(1 - v1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 26/
         3*G(0,v1)*G(1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 4*
         G(0,v1)*G(1 - v1,1 - v1,1,u1) - 26/3*G(0,v1)*G(1 - v1, - v1,u1) + 4*
         G(0,v1)*G(1 - v1, - v1,0,u1) - 160/9*G(0,v1)*G(1 - v1,u1) + G(0,v1)*
         G(1 - v1,u1)*Pi^2 - 8*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 4*G(0,v1)*G(1
          - v1,0, - v1,u1) + 52/3*G(0,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,
         0,0,u1) + 4*G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) - 26/3*G(0,v1)*G(1 - v1,1,u1) + 160/9*G(0,v1)*G( - v1,u1) - 1/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 - 26/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G( - 
         v1,0,0,u1) - 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1,
          - v1,u1) + 52/3*G(0,v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1)
          + 4*G(0,v1)*G(0,1 - v1,1,u1) - 26/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1
         )*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 26/3*G(0,v1)*G(
         1,1 - v1,u1) + 160/9*G(0,v1)*G(1,u1) - 1/3*G(0,v1)*G(1,u1)*Pi^2 + 4*
         G(0,0,1 - v1,1 - v1,u1) - 26/3*G(0,0,1 - v1,u1) - 8*G(0,0,1 - v1,u1)*
         G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0,1 - v1,0,u1) + 4*G(0,0
         , - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 26/3*
         G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 
         26/3*G(0,0,u1)*G(1,v1) - 8*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1
         ) + 160/9*G(0,0,v1) - G(0,0,v1)*Pi^2 + 8*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 52/3*G(0,0,v1)*G(1 - v1,u1) + 12
         *G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G(1 - v1,1,u1) + 26/3*G(0,0,
         v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - v1,0,u1) + 12*G(0,0,v1)*G(0,1 - v1
         ,u1) - 4*G(0,0,v1)*G(0, - v1,u1) - 52/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,
         v1)*G(0,1,u1) - 4*G(0,0,v1)*G(1,1 - v1,u1) + 26/3*G(0,0,v1)*G(1,u1)
          + 4*G(0,0,0,1 - v1,u1) - 4*G(0,0,0,u1)*G(0,v1) + 4*G(0,0,0,u1)*G(1,
         v1) + 52/3*G(0,0,0,v1) - 12*G(0,0,0,v1)*G(1 - v1,u1) + 4*G(0,0,0,v1)*
         G( - v1,u1) - 12*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,v1)*G(1,u1) + 12*G(0
         ,0,0,0,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1
         ,u1)*G(1,v1) + 4*G(0,0,1,v1)*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 4*G(0,
         0,1,0,v1) - 4*G(0,1,1 - v1,1 - v1,u1) + 26/3*G(0,1,1 - v1,u1) + 4*G(0
         ,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,u1)*Pi^2
          - 26/3*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(0,1,v1) + 26/3*G(0,1,u1)*G(
         1,v1) + 4*G(0,1,u1)*G(1,0,v1) - 4*G(0,1,u1)*G(1,1,v1) + 2/3*G(0,1,v1)
         *Pi^2 - 4*G(0,1,v1)*G(1 - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 4*
         G(0,1,v1)*G(0,1 - v1,u1) + 26/3*G(0,1,v1)*G(0,u1) + 4*G(0,1,v1)*G(1,1
          - v1,u1) - 26/3*G(0,1,v1)*G(1,u1) - 26/3*G(0,1,0,v1) + 4*G(0,1,0,v1)
         *G(1 - v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 8*G(0
         ,1,0,0,v1) - 4*G(0,1,1,v1)*G(0,u1) + 4*G(0,1,1,v1)*G(1,u1) + 4*G(0,1,
         1,0,v1) - 4*G(1,1 - v1,1 - v1,1 - v1,u1) + 26/3*G(1,1 - v1,1 - v1,u1)
          - 160/9*G(1,1 - v1,u1) + 1/3*G(1,1 - v1,u1)*Pi^2 + 13/3*G(1,u1)*Pi^2
          - 160/9*G(1,u1)*G(1,v1) + 1/3*G(1,u1)*G(1,v1)*Pi^2 + 4*G(1,v1)*zeta3
          + 13/9*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1 - v1,0,u1) - 4*G(1,v1)*G(
         1 - v1,1 - v1,1,u1) - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,v1)*G(1
          - v1,0,1 - v1,u1) - 26/3*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1
         ,0,0,u1) - 4*G(1,v1)*G(1 - v1,0,1,u1) - 4*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) + 26/3*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - v1,1 - v1,u1)
          + 26/3*G(1,v1)*G(1,1 - v1,u1) - 160/9*G(1,0,v1) + G(1,0,v1)*Pi^2 - 4
         *G(1,0,v1)*G(1 - v1,1 - v1,u1) + 26/3*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,
         0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1)*G(1,1
          - v1,u1) - 26/3*G(1,0,v1)*G(1,u1) - 52/3*G(1,0,0,v1) + 8*G(1,0,0,v1)
         *G(1 - v1,u1) - 4*G(1,0,0,v1)*G(1,u1) - 12*G(1,0,0,0,v1) + 4*G(1,0,1,
         v1)*G(1,u1) + 4*G(1,0,1,0,v1) - 2/3*G(1,1,v1)*Pi^2 + 4*G(1,1,v1)*G(1
          - v1,0,u1) - 4*G(1,1,v1)*G(1 - v1,1,u1) - 4*G(1,1,v1)*G(1,1 - v1,u1)
          + 26/3*G(1,1,v1)*G(1,u1) + 26/3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - v1
         ,u1) + 4*G(1,1,0,v1)*G(1,u1) + 8*G(1,1,0,0,v1) - 4*G(1,1,1,v1)*G(1,u1
         ) - 4*G(1,1,1,0,v1) )

       + i_ * ( 2*Pi + 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1)*Pi - 2
         *G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi )

       + i_*v1*[1-u1]^-1 * ( 2*Pi )

       + i_*v1 * (  - 4*Pi - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*
         Pi + 2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*u1*[u1+v1]^-1 * (  - 2*Pi )

       + i_*u1 * (  - 4*G(1 - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 4*G(0,u1)*Pi + 4*
         G(0,v1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi )

       + i_*u1*v1 * ( 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*Pi - 4*
         G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*u1^2 * ( 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*Pi - 4*
         G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*e*u1^-2 * (  - 2/3*G(1,u1)*Pi )

       + i_*e*u1^-2*v1 * ( 2/3*G(1,u1)*Pi )

       + i_*e*u1^-1 * (  - 2/3*Pi + 8/3*G(1,u1)*Pi )

       + i_*e*u1^-1*v1 * ( 2/3*Pi - 2*G(1,u1)*Pi )

       + i_*e * ( 22/3*Pi - 1/3*Pi^3 - 2*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,
          - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 2*G(1 - v1,1
         ,u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi + 2*G(0,u1)*Pi + 2
         *G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*
         Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*
         Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi - 2*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,
         0,v1)*Pi - 2*G(1,1,v1)*Pi )

       + i_*e*v1*[1-u1]^-1 * ( 6*Pi )

       + i_*e*v1 * (  - 38/3*Pi + 1/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(1
          - v1, - v1,u1)*Pi - 2*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*G(1
          - v1,1,u1)*Pi + 2*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1
         ,u1)*Pi - 2*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi
          + 2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,
         0,v1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)
         *Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-2 * (  - 2/3*G( - v1,u1)*Pi - 2/3*G(0,v1)*Pi )

       + i_*e*u1*[1-u1-v1]^-1 * (  - 2/3*Pi + 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi
          )

       + i_*e*u1*[u1+v1]^-1 * (  - 6*Pi )

       + i_*e*u1 * ( 2/3*Pi^3 + 4*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1,u1
         )*Pi - 26/3*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi - 4*G(1 - v1,1,u1)*
         Pi + 26/3*G( - v1,u1)*Pi + 4*G(0,1 - v1,u1)*Pi - 4*G(0, - v1,u1)*Pi
          - 26/3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 26/
         3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,u1)*Pi + 4*G(0,0,
         v1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 26/3*G(1,u1)*Pi - 26/3*G(1
         ,v1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*Pi + 4*G(1,1,v1)*Pi
          )

       + i_*e*u1*v1 * (  - 2/3*Pi^3 - 4*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,
          - v1,u1)*Pi + 26/3*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 4*G(1 - 
         v1,1,u1)*Pi - 26/3*G( - v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(0, - v1
         ,u1)*Pi + 26/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*
         Pi - 26/3*G(0,v1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,u1)*Pi - 4
         *G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 26/3*G(1,u1)*Pi + 
         26/3*G(1,v1)*Pi - 4*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*Pi - 4*G(1,
         1,v1)*Pi )

       + i_*e*u1^2 * (  - 2/3*Pi^3 - 4*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1, - 
         v1,u1)*Pi + 26/3*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1
         ,u1)*Pi - 26/3*G( - v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(0, - v1,u1)
         *Pi + 26/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi
          - 26/3*G(0,v1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,u1)*Pi - 4*
         G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 26/3*G(1,u1)*Pi + 26/
         3*G(1,v1)*Pi - 4*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*Pi - 4*G(1,1,
         v1)*Pi )

       + i_*e^2*u1^-2 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,u1)*Pi
          - 2/3*G(0,1,u1)*Pi - 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-2*v1 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 2/3*G(0,1,u1)*Pi + 16/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1 * (  - 22/9*Pi - 8/3*G(1 - v1,1,u1)*Pi - 2/3*G(0,v1)*Pi
          + 8/3*G(0,v1)*G(1 - v1,u1)*Pi + 8/3*G(0,1,u1)*Pi + 52/9*G(1,u1)*Pi )

       + i_*e^2*u1^-1*v1 * ( 22/9*Pi + 2*G(1 - v1,1,u1)*Pi - 2*G(0,v1)*G(1 - 
         v1,u1)*Pi - 2*G(0,1,u1)*Pi - 4*G(1,u1)*Pi )

       + i_*e^2*[1-u1-v1]^-1 * (  - 2/3*G(0,v1)*Pi )

       + i_*e^2 * ( 158/9*Pi - 5/6*Pi^3 + 2*G(1 - v1,1 - v1,1 - v1,u1)*Pi - 2*
         G(1 - v1,1 - v1, - v1,u1)*Pi - 2*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,
         1 - v1,0,u1)*Pi - 2*G(1 - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1, - v1,u1)*
         Pi + 4*G(1 - v1,u1)*Pi - 1/6*G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1 - v1,
         u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 2*G(1 - v1
         ,0,0,u1)*Pi - 2*G(1 - v1,0,1,u1)*Pi + 2*G(1 - v1,1,u1)*Pi + 1/2*G( - 
         v1,u1)*Pi^3 + 2*G(0,1 - v1,1 - v1,u1)*Pi - 2*G(0,1 - v1, - v1,u1)*Pi
          - 2*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 2*G(0,1 - v1,0
         ,u1)*Pi - 2*G(0,1 - v1,1,u1)*Pi + 4*G(0,u1)*Pi - 1/6*G(0,u1)*Pi^3 + 2
         *G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,0,v1)*Pi
          + 2*G(0,u1)*G(1,1,v1)*Pi + 2*G(0,v1)*Pi + 1/6*G(0,v1)*Pi^3 - 2*G(0,
         v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(
         1 - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,u1)*Pi + 2*G(0,0,1 - v1,u1)*Pi
          - 2*G(0,0, - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2
         *G(0,0,u1)*G(1,v1)*Pi + 2*G(0,0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*G(0
         ,u1)*Pi + 2*G(0,0,0,u1)*Pi - 2*G(0,0,0,v1)*Pi - 2*G(0,0,1,u1)*Pi + 2*
         G(0,0,1,v1)*Pi + 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - 
         v1,u1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,0,v1)*Pi - 2*G(0,1,1,v1)
         *Pi - 4*G(1,u1)*Pi + 1/2*G(1,u1)*Pi^3 + 4*G(1,v1)*Pi - 1/6*G(1,v1)*
         Pi^3 + 2*G(1,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,u1)*Pi
          + 2*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 2*G(1,0,v1)*G(1 - 
         v1,u1)*Pi + 2*G(1,0,0,v1)*Pi - 2*G(1,0,1,v1)*Pi - 2*G(1,1,v1)*Pi + 2*
         G(1,1,v1)*G(1 - v1,u1)*Pi - 2*G(1,1,0,v1)*Pi + 2*G(1,1,1,v1)*Pi )

       + i_*e^2*v1*[1-u1]^-1 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*v1 * (  - 274/9*Pi + 4/3*Pi^3 - 2*G(1 - v1,1 - v1,1 - v1,u1)*
         Pi + 2*G(1 - v1,1 - v1, - v1,u1)*Pi + 2*G(1 - v1,1 - v1,u1)*Pi - 2*G(
         1 - v1,1 - v1,0,u1)*Pi + 2*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - 
         v1,u1)*Pi - 4*G(1 - v1,u1)*Pi + 1/6*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,
         1 - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 2*
         G(1 - v1,0,0,u1)*Pi + 2*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi + 4
         *G( - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi^3 - 2*G(0,1 - v1,1 - v1,u1)*Pi
          + 2*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,u1)
         *G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 2*G(0,1 - v1,1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 4*G(0,u1)*Pi + 1/6*G(0,u1)*Pi^3 - 2*G(0,u1)*G(0,v1)*Pi
          + 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1
         )*Pi + 4*G(0,v1)*Pi - 1/6*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1,1 - v1,u1
         )*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(
         0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*
         Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi
          + 2*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*G(0,u1)
         *Pi - 2*G(0,0,0,u1)*Pi + 2*G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi - 2*G(0,
         0,1,v1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,
         u1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi + 2*G(0,1,1,v1)*Pi
          + 4*G(1,u1)*Pi - 1/2*G(1,u1)*Pi^3 - 4*G(1,v1)*Pi + 1/6*G(1,v1)*Pi^3
          - 2*G(1,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*
         G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1 - v1,u1)
         *Pi - 2*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*Pi + 2*G(1,1,v1)*Pi - 2*G(1,1,
         v1)*G(1 - v1,u1)*Pi + 2*G(1,1,0,v1)*Pi - 2*G(1,1,1,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1, - v1,u1)*Pi - 16/9*G( - 
         v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi - 16/9*G(0,v1)*Pi - 2/3*G(0,v1)*G(1
          - v1,u1)*Pi - 2/3*G(0,0,v1)*Pi )

       + i_*e^2*u1*[1-u1-v1]^-1 * (  - 22/9*Pi + 2*G(1 - v1, - v1,u1)*Pi + 4*
         G( - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 4*G(0,v1)*Pi + 2*G(0,v1)*G(1 - 
         v1,u1)*Pi + 2*G(0,0,v1)*Pi )

       + i_*e^2*u1*[u1+v1]^-1 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*u1 * ( 13/9*Pi^3 - 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi + 4*G(1 - 
         v1,1 - v1, - v1,u1)*Pi + 26/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1
          - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 26/3*G(1 - v1, - v1,u1)
         *Pi - 160/9*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1
          - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi + 26/3*G(1 - v1,0,u1)*Pi - 4
         *G(1 - v1,0,0,u1)*Pi + 4*G(1 - v1,0,1,u1)*Pi - 26/3*G(1 - v1,1,u1)*Pi
          + 160/9*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 - 4*G(0,1 - v1,1 - v1,u1)*
         Pi + 4*G(0,1 - v1, - v1,u1)*Pi + 26/3*G(0,1 - v1,u1)*Pi - 4*G(0,1 - 
         v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 
         26/3*G(0, - v1,u1)*Pi - 160/9*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 - 26/3*G(
         0,u1)*G(0,v1)*Pi + 26/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi
          - 4*G(0,u1)*G(1,1,v1)*Pi + 160/9*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 26/3*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0
         ,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0,1 - v1
         ,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 26/3*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,
         v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 26/3*G(0,0,v1)*Pi - 4*G(0,0,v1)*G(1
          - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,u1)*Pi + 4*G(0,0,0,
         v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 26/3*G(0,1,u1)*Pi - 26/
         3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi
          - 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,v1)*Pi + 160/9*G(1,u1)*Pi - G(1,u1)*
         Pi^3 - 160/9*G(1,v1)*Pi + 1/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1,1 - 
         v1,u1)*Pi + 26/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*
         Pi - 26/3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,0,v1)*
         Pi + 4*G(1,0,1,v1)*Pi + 26/3*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1 - v1,u1)*
         Pi + 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1*v1 * (  - 13/9*Pi^3 + 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi - 4*
         G(1 - v1,1 - v1, - v1,u1)*Pi - 26/3*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - 
         v1,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 26/3*G(1 - v1, - v1
         ,u1)*Pi + 160/9*G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,
         0,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi - 26/3*G(1 - v1,0,u1)*Pi
          + 4*G(1 - v1,0,0,u1)*Pi - 4*G(1 - v1,0,1,u1)*Pi + 26/3*G(1 - v1,1,u1
         )*Pi - 160/9*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1,1 - v1,
         u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi - 26/3*G(0,1 - v1,u1)*Pi + 4*G(0,1
          - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi
          + 26/3*G(0, - v1,u1)*Pi + 160/9*G(0,u1)*Pi - 1/3*G(0,u1)*Pi^3 + 26/3
         *G(0,u1)*G(0,v1)*Pi - 26/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*
         Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 160/9*G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 - 4
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 26/3*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(
         0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*G(0,0,1 - 
         v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 26/3*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(
         0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 26/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*
         G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,0,u1)*Pi - 4*G(0,0
         ,0,v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 26/3*G(0,1,u1)*Pi
          + 26/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 4*G(0,1,v1)*G(0,
         u1)*Pi + 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,v1)*Pi - 160/9*G(1,u1)*Pi + G(1
         ,u1)*Pi^3 + 160/9*G(1,v1)*Pi - 1/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1,
         1 - v1,u1)*Pi - 26/3*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,
         u1)*Pi + 26/3*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,0,
         v1)*Pi - 4*G(1,0,1,v1)*Pi - 26/3*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1 - v1,
         u1)*Pi - 4*G(1,1,0,v1)*Pi + 4*G(1,1,1,v1)*Pi )

       + i_*e^2*u1^2 * (  - 13/9*Pi^3 + 4*G(1 - v1,1 - v1,1 - v1,u1)*Pi - 4*G(
         1 - v1,1 - v1, - v1,u1)*Pi - 26/3*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1
         ,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 26/3*G(1 - v1, - v1,
         u1)*Pi + 160/9*G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0
         ,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi - 26/3*G(1 - v1,0,u1)*Pi
          + 4*G(1 - v1,0,0,u1)*Pi - 4*G(1 - v1,0,1,u1)*Pi + 26/3*G(1 - v1,1,u1
         )*Pi - 160/9*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 + 4*G(0,1 - v1,1 - v1,
         u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi - 26/3*G(0,1 - v1,u1)*Pi + 4*G(0,1
          - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi
          + 26/3*G(0, - v1,u1)*Pi + 160/9*G(0,u1)*Pi - 1/3*G(0,u1)*Pi^3 + 26/3
         *G(0,u1)*G(0,v1)*Pi - 26/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*
         Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 160/9*G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 - 4
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 26/3*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(
         0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*G(0,0,1 - 
         v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 26/3*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(
         0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 26/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*
         G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,0,u1)*Pi - 4*G(0,0
         ,0,v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 26/3*G(0,1,u1)*Pi
          + 26/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 4*G(0,1,v1)*G(0,
         u1)*Pi + 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,v1)*Pi - 160/9*G(1,u1)*Pi + G(1
         ,u1)*Pi^3 + 160/9*G(1,v1)*Pi - 1/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1,
         1 - v1,u1)*Pi - 26/3*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,
         u1)*Pi + 26/3*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,0,
         v1)*Pi - 4*G(1,0,1,v1)*Pi - 26/3*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1 - v1,
         u1)*Pi - 4*G(1,1,0,v1)*Pi + 4*G(1,1,1,v1)*Pi )

       - 4/3*Pi^2 + 2*G(1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G( - v1,0,u1) + 2*G(
         0,1 - v1,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - 2*G(0,v1) - 2*
         G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(1,u1) + 2*
         G(0,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2*G(1,v1) - 2*G(1,
         0,v1) ;


==> anc/gggV1L_2a.txt <==
(******
* One-loop QCD helicity amplitudes for g g -> Z g 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* one-loop helicity coefficients, defined through (4.2), (4.3), 
* expanded to e^2, where e = (4-d)/2
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.14).
*
* u1 = -s13/s12, v1 = q^2/s12, w1 = 1 - u1 - v1
* mu1p1 = 1-u

{alpha1Region2a1L -> (-4*e)/3 + e^2*Pi^3*(-1/6*I - (I/9)/u1^2 - 
     ((2*I)/9)/u1 - ((I/2)*v1)/mw1p1 + ((I/9)*v1)/u1^2 + (I*mv1p1)/w1) + 
   Pi*(2*I + ((2*I)*v1)/mw1p1 - ((4*I)*mv1p1)/w1) + 
   e*Pi*(6*I - (((2*I)/3)*mv1p1)/u1 - ((2*I)/3)*v1 + ((6*I)*v1)/mw1p1 - 
     (((38*I)/3)*mv1p1)/w1) + e^2*Pi*(14*I - (((22*I)/9)*mv1p1)/u1 - 
     ((22*I)/9)*v1 + ((14*I)*v1)/mw1p1 - (((274*I)/9)*mv1p1)/w1) + 
   e*Pi^2*(2/3 - mv1p1/(9*u1^2) - 2/(9*u1) - (8*u1)/9 - (4*u1^2)/9 - 
     v1/mw1p1 - (4*u1*v1)/9 + (2*mv1p1)/w1) + 
   e^2*Pi^2*(1/3 - (8*mv1p1)/(27*u1^2) - 1/(27*u1) - (40*u1)/27 - 
     (32*u1^2)/27 + v1/3 - (3*v1)/mw1p1 - v1/(3*u1) - (32*u1*v1)/27 + 
     (19*mv1p1)/(3*w1)) + e^2*Pi^4*(7/180 + 7/(90*w1^2) - (7*v1)/(90*w1^2) - 
     7/(90*w1) + (7*v1)/(180*w1)) + e*Pi*(4*I - (((2*I)/3)*mv1p1)/u1^2 - 
     ((4*I)/3)/u1 - ((4*I)/3)*u1 - ((2*I)/3)*u1^2 - ((2*I)/3)*u1*v1)*
    Log[mu1p1] + e^2*Pi*(8*I - (((16*I)/9)*mv1p1)/u1^2 - ((20*I)/9)/u1 - 
     ((20*I)/9)*u1 - ((16*I)/9)*u1^2 - ((16*I)/9)*u1*v1)*Log[mu1p1] + 
   e^2*Pi^2*(-2 + mv1p1/(3*u1^2) + 2/(3*u1) + (2*u1)/3 + u1^2/3 + (u1*v1)/3)*
    Log[mu1p1] + e^2*Pi^3*(I/2 + I/w1^2 - (I*v1)/w1^2 - I/w1 + ((I/2)*v1)/w1)*
    Log[mw1p1] + Pi*(-2*I - (4*I)/w1^2 + ((4*I)*v1)/w1^2 + (4*I)/w1 - 
     ((2*I)*v1)/w1)*Log[mw1p1] + e*Pi*(((-4*I)/3)*u1 - ((2*I)/3)*u1^2 - 
     ((2*I)/3)*u1*v1 - (((26*I)/3)*mv1p1)/w1^2 + ((26*I)/3)/w1 - 
     ((2*I)*v1)/w1)*Log[mw1p1] + e^2*Pi*(((-20*I)/9)*u1 - ((16*I)/9)*u1^2 - 
     ((16*I)/9)*u1*v1 - (((160*I)/9)*mv1p1)/w1^2 + ((160*I)/9)/w1 - 
     ((4*I)*v1)/w1)*Log[mw1p1] + e^2*Pi^2*((2*u1)/3 + u1^2/3 + (u1*v1)/3 + 
     (13*mv1p1)/(3*w1^2) - 13/(3*w1) + v1/w1)*Log[mw1p1] + 
   e*Pi^2*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[mw1p1] + 
   e*Pi*(-2*I + ((4*I)/3)*u1 + ((2*I)/3)*u1^2 + ((2*I)/3)*u1*v1)*Log[u1] + 
   e^2*Pi*(-4*I + ((20*I)/9)*u1 + ((16*I)/9)*u1^2 + ((16*I)/9)*u1*v1)*
    Log[u1] + e^2*(148/9 + (22*u1)/9 + (14*v1)/mw1p1 - (274*mv1p1)/(9*w1))*
    Log[u1] + e*(20/3 + (2*u1)/3 + (6*v1)/mw1p1 - (38*mv1p1)/(3*w1))*
    Log[u1] + (2 + (2*v1)/mw1p1 - (4*mv1p1)/w1)*Log[u1] + 
   e^2*Pi^2*(-5/6 + (2*u1)/9 + u1^2/9 - v1/(6*mw1p1) + (u1*v1)/9 - 
     (13*mv1p1)/(9*w1^2) + 16/(9*w1) - (2*v1)/(3*w1))*Log[u1] + 
   e*Pi^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - v1/(3*w1))*
    Log[u1] + e^2*Pi^3*(-1/3*I - ((2*I)/3)/w1^2 + (((2*I)/3)*v1)/w1^2 + 
     ((2*I)/3)/w1 - ((I/3)*v1)/w1)*Log[u1] + 
   e^2*((-20*u1)/9 - (16*u1^2)/9 - (16*u1*v1)/9 - (160*mv1p1)/(9*w1^2) + 
     160/(9*w1) - (4*v1)/w1)*Log[mw1p1]*Log[u1] + 
   (-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*Log[mw1p1]*Log[u1] + 
   e*((-4*u1)/3 - (2*u1^2)/3 - (2*u1*v1)/3 - (26*mv1p1)/(3*w1^2) + 
     26/(3*w1) - (2*v1)/w1)*Log[mw1p1]*Log[u1] + 
   e^2*Pi^2*(1/6 + 1/(3*w1^2) - v1/(3*w1^2) - 1/(3*w1) + v1/(6*w1))*
    Log[mw1p1]*Log[u1] + e^2*(-10/3 + (7*u1)/9 + (8*u1^2)/9 - (3*v1)/mw1p1 + 
     (8*u1*v1)/9 + (80*mv1p1)/(9*w1^2) - 23/(9*w1) - (13*v1)/(3*w1))*
    Log[u1]^2 + e*(-1 + (2*u1)/3 + u1^2/3 - v1/mw1p1 + (u1*v1)/3 + 
     (13*mv1p1)/(3*w1^2) - 7/(3*w1) - v1/w1)*Log[u1]^2 + 
   e^2*Pi^2*(-5/12 - 5/(6*w1^2) + (5*v1)/(6*w1^2) + 5/(6*w1) - 
     (5*v1)/(12*w1))*Log[u1]^2 + e*Pi*(I + (2*I)/w1^2 - ((2*I)*v1)/w1^2 - 
     (2*I)/w1 + (I*v1)/w1)*Log[u1]^2 + 
   e^2*Pi*(I + (((13*I)/3)*mv1p1)/w1^2 - ((13*I)/3)/w1 + (I*v1)/w1)*
    Log[u1]^2 + (1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[u1]^2 + 
   e^2*((2*u1)/3 + u1^2/3 + (u1*v1)/3 + (13*mv1p1)/(3*w1^2) - 13/(3*w1) + 
     v1/w1)*Log[mw1p1]*Log[u1]^2 + e*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + 
     v1/w1)*Log[mw1p1]*Log[u1]^2 + e*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 
     2/(3*w1) - v1/(3*w1))*Log[u1]^3 + 
   e^2*Pi*(-1/3*I - ((2*I)/3)/w1^2 + (((2*I)/3)*v1)/w1^2 + ((2*I)/3)/w1 - 
     ((I/3)*v1)/w1)*Log[u1]^3 + e^2*(1/3 - (2*u1)/9 - u1^2/9 + v1/(3*mw1p1) - 
     (u1*v1)/9 - (13*mv1p1)/(9*w1^2) + 7/(9*w1) + v1/(3*w1))*Log[u1]^3 + 
   e^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - v1/(3*w1))*
    Log[mw1p1]*Log[u1]^3 + e^2*(1/12 + 1/(6*w1^2) - v1/(6*w1^2) - 1/(6*w1) + 
     v1/(12*w1))*Log[u1]^4 + e*Pi*((2*I)/mv1p1 - (4*I)/w1)*Log[v1] + 
   e^2*Pi*((6*I)/mv1p1 - ((2*I)/3)/u1 - ((38*I)/3)/w1)*Log[v1] + 
   e^2*(-46/3 + 14/mv1p1 + (22*v1)/9 - (14*v1)/mw1p1 - (22*v1)/(9*u1) - 
     (274*v1)/(9*w1))*Log[v1] + e*(-6 + 6/mv1p1 + (2*v1)/3 - (6*v1)/mw1p1 - 
     (2*v1)/(3*u1) - (38*v1)/(3*w1))*Log[v1] + 
   (-2 + 2/mv1p1 - (2*v1)/mw1p1 - (4*v1)/w1)*Log[v1] + 
   e^2*Pi^2*(11/6 - 7/(6*mv1p1) + 1/(9*u1^2) + 2/(9*u1) - (4*u1)/3 - 
     (2*u1^2)/3 + v1/(6*mw1p1) - v1/(9*u1^2) - (2*u1*v1)/3 + 2/w1 + 
     v1/(3*w1))*Log[v1] + e*(-4 + (2*mv1p1)/(3*u1^2) + 4/(3*u1) + (4*u1)/3 + 
     (2*u1^2)/3 + (2*u1*v1)/3)*Log[mu1p1]*Log[v1] + 
   e^2*(-8 + (16*mv1p1)/(9*u1^2) + 20/(9*u1) + (20*u1)/9 + (16*u1^2)/9 + 
     (16*u1*v1)/9)*Log[mu1p1]*Log[v1] + 
   e^2*Pi^2*(-7/6 - 7/(3*w1^2) + (7*v1)/(3*w1^2) + 7/(3*w1) - (7*v1)/(6*w1))*
    Log[mv1p1]*Log[v1] + e*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - 
     (4*I)/w1 + ((2*I)*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e^2*Pi*((((2*I)/3)*mv1p1)/u1^2 + ((4*I)/3)/u1 + (((26*I)/3)*mv1p1)/w1^2 - 
     ((26*I)/3)/w1 + ((2*I)*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e*((2*mv1p1)/(3*u1^2) + 4/(3*u1) + (26*mv1p1)/(3*w1^2) - 26/(3*w1) + 
     (2*v1)/w1)*Log[mv1p1]*Log[v1] + (2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + 
     (2*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e^2*(16/(9*u1^2) + 20/(9*u1) - (16*v1)/(9*u1^2) + (160*mv1p1)/(9*w1^2) - 
     160/(9*w1) + (4*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e^2*Pi^2*(-1/6 - 1/(3*w1^2) + v1/(3*w1^2) + 1/(3*w1) - v1/(6*w1))*
    Log[mw1p1]*Log[v1] + e*((4*u1)/3 + (2*u1^2)/3 + (2*u1*v1)/3 + 
     (26*mv1p1)/(3*w1^2) - 26/(3*w1) + (2*v1)/w1)*Log[mw1p1]*Log[v1] + 
   (2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*Log[mw1p1]*Log[v1] + 
   e^2*((20*u1)/9 + (16*u1^2)/9 + (16*u1*v1)/9 + (160*mv1p1)/(9*w1^2) - 
     160/(9*w1) + (4*v1)/w1)*Log[mw1p1]*Log[v1] + 
   (-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*Log[u1]*Log[v1] + 
   e*Pi*(-2*I - (4*I)/w1^2 + ((4*I)*v1)/w1^2 + (4*I)/w1 - ((2*I)*v1)/w1)*
    Log[u1]*Log[v1] + e^2*Pi*(-2*I - (((26*I)/3)*mv1p1)/w1^2 + 
     ((26*I)/3)/w1 - ((2*I)*v1)/w1)*Log[u1]*Log[v1] + 
   e^2*Pi^2*(5/6 + 5/(3*w1^2) - (5*v1)/(3*w1^2) - 5/(3*w1) + (5*v1)/(6*w1))*
    Log[u1]*Log[v1] + e*(2 - (4*u1)/3 - (2*u1^2)/3 + (2*v1)/mw1p1 - 
     (2*u1*v1)/3 - (26*mv1p1)/(3*w1^2) + 14/(3*w1) + (2*v1)/w1)*Log[u1]*
    Log[v1] + e^2*(20/3 - (14*u1)/9 - (16*u1^2)/9 + (6*v1)/mw1p1 - 
     (16*u1*v1)/9 - (160*mv1p1)/(9*w1^2) + 46/(9*w1) + (26*v1)/(3*w1))*
    Log[u1]*Log[v1] + e*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1] + e^2*((-4*u1)/3 - (2*u1^2)/3 - (2*u1*v1)/3 - 
     (26*mv1p1)/(3*w1^2) + 26/(3*w1) - (2*v1)/w1)*Log[mw1p1]*Log[u1]*
    Log[v1] + e^2*(-1 + (2*u1)/3 + u1^2/3 - v1/mw1p1 + (u1*v1)/3 + 
     (13*mv1p1)/(3*w1^2) - 7/(3*w1) - v1/w1)*Log[u1]^2*Log[v1] + 
   e^2*Pi*(I + (2*I)/w1^2 - ((2*I)*v1)/w1^2 - (2*I)/w1 + (I*v1)/w1)*Log[u1]^2*
    Log[v1] + e*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[u1]^2*Log[v1] + 
   e^2*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[mw1p1]*Log[u1]^2*
    Log[v1] + e^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - 
     v1/(3*w1))*Log[u1]^3*Log[v1] + 
   e^2*Pi*(2*I + I/mv1p1 - ((I/3)*mv1p1)/u1^2 - ((2*I)/3)/u1 - ((2*I)/3)*u1 - 
     (I/3)*u1^2 - (I/3)*u1*v1 - (2*I)/w1)*Log[v1]^2 + 
   e^2*(1 + 3/mv1p1 - (8*mv1p1)/(9*u1^2) - 10/(9*u1) - (10*u1)/9 - 
     (8*u1^2)/9 + v1/3 - (3*v1)/mw1p1 - v1/(3*u1) - (8*u1*v1)/9 - 
     (19*v1)/(3*w1))*Log[v1]^2 + e*(1 + mv1p1^(-1) - mv1p1/(3*u1^2) - 
     2/(3*u1) - (2*u1)/3 - u1^2/3 - v1/mw1p1 - (u1*v1)/3 - (2*v1)/w1)*
    Log[v1]^2 + e^2*(-2 + mv1p1/(3*u1^2) + 2/(3*u1) + (2*u1)/3 + u1^2/3 + 
     (u1*v1)/3)*Log[mu1p1]*Log[v1]^2 + 
   e^2*Pi*(I + (2*I)/w1^2 - ((2*I)*v1)/w1^2 - (2*I)/w1 + (I*v1)/w1)*
    Log[mv1p1]*Log[v1]^2 + e^2*(mv1p1/(3*u1^2) + 2/(3*u1) + 
     (13*mv1p1)/(3*w1^2) - 13/(3*w1) + v1/w1)*Log[mv1p1]*Log[v1]^2 + 
   e*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[mv1p1]*Log[v1]^2 + 
   e^2*((2*u1)/3 + u1^2/3 + (u1*v1)/3 + (13*mv1p1)/(3*w1^2) - 13/(3*w1) + 
     v1/w1)*Log[mw1p1]*Log[v1]^2 + e*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + 
     v1/w1)*Log[mw1p1]*Log[v1]^2 + e*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - 
     v1/w1)*Log[u1]*Log[v1]^2 + e^2*Pi*(-I - (2*I)/w1^2 + ((2*I)*v1)/w1^2 + 
     (2*I)/w1 - (I*v1)/w1)*Log[u1]*Log[v1]^2 + 
   e^2*(1 - (2*u1)/3 - u1^2/3 + v1/mw1p1 - (u1*v1)/3 - (13*mv1p1)/(3*w1^2) + 
     7/(3*w1) + v1/w1)*Log[u1]*Log[v1]^2 + 
   e^2*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - v1/w1)*Log[mw1p1]*Log[u1]*
    Log[v1]^2 + e^2*(1/2 + w1^(-2) - v1/w1^2 - w1^(-1) + v1/(2*w1))*Log[u1]^2*
    Log[v1]^2 + e^2*(1/3 + 1/(3*mv1p1) - (4*u1)/9 - (2*u1^2)/9 - 
     v1/(3*mw1p1) - (2*u1*v1)/9 - (2*v1)/(3*w1))*Log[v1]^3 + 
   e^2*(1/3 + 2/(3*w1^2) - (2*v1)/(3*w1^2) - 2/(3*w1) + v1/(3*w1))*Log[mv1p1]*
    Log[v1]^3 + e^2*(1/3 + 2/(3*w1^2) - (2*v1)/(3*w1^2) - 2/(3*w1) + 
     v1/(3*w1))*Log[mw1p1]*Log[v1]^3 + 
   e^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - v1/(3*w1))*Log[u1]*
    Log[v1]^3 + e^2*(-10/9 - (22*mv1p1)/(9*u1) - (22*u1)/9 - (22*v1)/9)*
    Log[w1] + e*Pi*(-2*I + ((4*I)/3)*u1 + ((2*I)/3)*u1^2 + ((2*I)/3)*u1*v1)*
    Log[w1] + e^2*Pi*(-4*I + ((20*I)/9)*u1 + ((16*I)/9)*u1^2 + 
     ((16*I)/9)*u1*v1)*Log[w1] + e^2*Pi^3*(I/3 + ((2*I)/3)/w1^2 - 
     (((2*I)/3)*v1)/w1^2 - ((2*I)/3)/w1 + ((I/3)*v1)/w1)*Log[w1] + 
   e^2*Pi^2*((2*u1)/9 + u1^2/9 + (u1*v1)/9 + (13*mv1p1)/(9*w1^2) - 
     13/(9*w1) + v1/(3*w1))*Log[w1] + 
   e*Pi^2*(1/3 + 2/(3*w1^2) - (2*v1)/(3*w1^2) - 2/(3*w1) + v1/(3*w1))*
    Log[w1] + e*(-4/3 - (2*mv1p1)/(3*u1) + (2*w1)/3)*Log[w1] + 
   e^2*(8 - (16*mv1p1)/(9*u1^2) - 20/(9*u1) - (20*u1)/9 - (16*u1^2)/9 - 
     (16*u1*v1)/9)*Log[mu1p1]*Log[w1] + 
   e*(4 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) - (4*u1)/3 - (2*u1^2)/3 - 
     (2*u1*v1)/3)*Log[mu1p1]*Log[w1] + 
   e^2*Pi*(2*I - ((4*I)/3)*u1 - ((2*I)/3)*u1^2 - ((2*I)/3)*u1*v1)*Log[u1]*
    Log[w1] + e*(-2 + (4*u1)/3 + (2*u1^2)/3 + (2*u1*v1)/3)*Log[u1]*Log[w1] + 
   e^2*(-4 + (20*u1)/9 + (16*u1^2)/9 + (16*u1*v1)/9)*Log[u1]*Log[w1] + 
   e^2*Pi^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - v1/(3*w1))*
    Log[u1]*Log[w1] + e^2*Pi*(I + (2*I)/w1^2 - ((2*I)*v1)/w1^2 - (2*I)/w1 + 
     (I*v1)/w1)*Log[u1]^2*Log[w1] + e^2*(3 - (4*u1)/3 - (2*u1^2)/3 - 
     (2*u1*v1)/3 + (13*mv1p1)/(3*w1^2) - 13/(3*w1) + v1/w1)*Log[u1]^2*
    Log[w1] + e*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[u1]^2*Log[w1] + 
   e^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - v1/(3*w1))*Log[u1]^3*
    Log[w1] + e^2*(-2/3 - (2*mv1p1)/(3*u1) - (2*u1)/3 - (2*v1)/3)*Log[v1]*
    Log[w1] + e^2*Pi*(-2*I + ((4*I)/3)*u1 + ((2*I)/3)*u1^2 + ((2*I)/3)*u1*v1)*
    Log[v1]*Log[w1] + e^2*Pi^2*(1/3 + 2/(3*w1^2) - (2*v1)/(3*w1^2) - 
     2/(3*w1) + v1/(3*w1))*Log[v1]*Log[w1] + 
   e^2*(4 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) - (4*u1)/3 - (2*u1^2)/3 - 
     (2*u1*v1)/3)*Log[mu1p1]*Log[v1]*Log[w1] + 
   e^2*(-2 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) + (8*u1)/3 + (4*u1^2)/3 + 
     (4*u1*v1)/3)*Log[u1]*Log[v1]*Log[w1] + 
   e^2*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[u1]^2*Log[v1]*Log[w1] + 
   e^2*(-1/3*mv1p1/u1^2 - 2/(3*u1) + (2*u1)/3 + u1^2/3 + (u1*v1)/3)*Log[v1]^2*
    Log[w1] + e^2*Pi*(I - ((2*I)/3)*u1 - (I/3)*u1^2 - (I/3)*u1*v1)*
    Log[w1]^2 + e^2*Pi^2*(1/6 + 1/(3*w1^2) - v1/(3*w1^2) - 1/(3*w1) + 
     v1/(6*w1))*Log[w1]^2 + e^2*(2/3 + mv1p1/(3*u1) - w1/3)*Log[w1]^2 + 
   e^2*(-2 + mv1p1/(3*u1^2) + 2/(3*u1) + (2*u1)/3 + u1^2/3 + (u1*v1)/3)*
    Log[mu1p1]*Log[w1]^2 + e*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - v1/w1)*
    Log[u1]*Log[w1]^2 + e^2*(-1 - (13*mv1p1)/(3*w1^2) + 13/(3*w1) - v1/w1)*
    Log[u1]*Log[w1]^2 + e^2*Pi*(-I - (2*I)/w1^2 + ((2*I)*v1)/w1^2 + 
     (2*I)/w1 - (I*v1)/w1)*Log[u1]*Log[w1]^2 + 
   e^2*(1/2 + w1^(-2) - v1/w1^2 - w1^(-1) + v1/(2*w1))*Log[u1]^2*Log[w1]^2 + 
   e^2*(mv1p1/(3*u1^2) + 2/(3*u1) - (2*u1)/3 - u1^2/3 - (u1*v1)/3)*Log[v1]*
    Log[w1]^2 + e^2*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - v1/w1)*Log[u1]*
    Log[v1]*Log[w1]^2 + e^2*Pi*(I/3 + ((2*I)/3)/w1^2 - (((2*I)/3)*v1)/w1^2 - 
     ((2*I)/3)/w1 + ((I/3)*v1)/w1)*Log[w1]^3 + 
   e^2*(2/3 - (2*u1)/9 - u1^2/9 - (u1*v1)/9 + (13*mv1p1)/(9*w1^2) - 
     13/(9*w1) + v1/(3*w1))*Log[w1]^3 + 
   e*(1/3 + 2/(3*w1^2) - (2*v1)/(3*w1^2) - 2/(3*w1) + v1/(3*w1))*Log[w1]^3 + 
   e^2*(-1/3 - 2/(3*w1^2) + (2*v1)/(3*w1^2) + 2/(3*w1) - v1/(3*w1))*Log[u1]*
    Log[w1]^3 + e^2*(1/3 + 2/(3*w1^2) - (2*v1)/(3*w1^2) - 2/(3*w1) + 
     v1/(3*w1))*Log[v1]*Log[w1]^3 + e^2*(1/12 + 1/(6*w1^2) - v1/(6*w1^2) - 
     1/(6*w1) + v1/(12*w1))*Log[w1]^4 + 
   e^2*Pi*((((2*I)/3)*mv1p1)/u1^2 + ((4*I)/3)/u1 - ((4*I)/3)*u1 - 
     ((2*I)/3)*u1^2 - ((2*I)/3)*u1*v1)*PolyLog[2, u1] + 
   e^2*((-2*mv1p1)/(3*u1^2) - 4/(3*u1) + (4*u1)/3 + (2*u1^2)/3 + (2*u1*v1)/3)*
    Log[v1]*PolyLog[2, u1] + e^2*((2*mv1p1)/(3*u1^2) + 4/(3*u1) - (4*u1)/3 - 
     (2*u1^2)/3 - (2*u1*v1)/3)*Log[w1]*PolyLog[2, u1] + 
   e^2*Pi^2*(-7/6 - 7/(3*w1^2) + (7*v1)/(3*w1^2) + 7/(3*w1) - (7*v1)/(6*w1))*
    PolyLog[2, v1] + e*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - (4*I)/w1 + 
     ((2*I)*v1)/w1)*PolyLog[2, v1] + e^2*Pi*((((2*I)/3)*mv1p1)/u1^2 + 
     ((4*I)/3)/u1 + (((26*I)/3)*mv1p1)/w1^2 - ((26*I)/3)/w1 + ((2*I)*v1)/w1)*
    PolyLog[2, v1] + e*((2*mv1p1)/(3*u1^2) + 4/(3*u1) + (26*mv1p1)/(3*w1^2) - 
     26/(3*w1) + (2*v1)/w1)*PolyLog[2, v1] + 
   (2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*PolyLog[2, v1] + 
   e^2*(16/(9*u1^2) + 20/(9*u1) - (16*v1)/(9*u1^2) + (160*mv1p1)/(9*w1^2) - 
     160/(9*w1) + (4*v1)/w1)*PolyLog[2, v1] + 
   e^2*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - (4*I)/w1 + ((2*I)*v1)/w1)*
    Log[v1]*PolyLog[2, v1] + e^2*(4 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) + 
     (26*mv1p1)/(3*w1^2) - 26/(3*w1) + (2*v1)/w1)*Log[v1]*PolyLog[2, v1] + 
   e*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*Log[v1]*PolyLog[2, v1] + 
   e^2*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + v1/w1)*Log[v1]^2*PolyLog[2, v1] + 
   e^2*Pi^2*(-7/6 - 7/(3*w1^2) + (7*v1)/(3*w1^2) + 7/(3*w1) - (7*v1)/(6*w1))*
    PolyLog[2, -(v1/u1)] + e*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - 
     (4*I)/w1 + ((2*I)*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(((4*I)/3)*u1 + ((2*I)/3)*u1^2 + ((2*I)/3)*u1*v1 + 
     (((26*I)/3)*mv1p1)/w1^2 - ((26*I)/3)/w1 + ((2*I)*v1)/w1)*
    PolyLog[2, -(v1/u1)] + e*((4*u1)/3 + (2*u1^2)/3 + (2*u1*v1)/3 + 
     (26*mv1p1)/(3*w1^2) - 26/(3*w1) + (2*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   (2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   e^2*((20*u1)/9 + (16*u1^2)/9 + (16*u1*v1)/9 + (160*mv1p1)/(9*w1^2) - 
     160/(9*w1) + (4*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - (4*I)/w1 + ((2*I)*v1)/w1)*
    Log[v1]*PolyLog[2, -(v1/u1)] + e^2*(4 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) + 
     (26*mv1p1)/(3*w1^2) - 26/(3*w1) + (2*v1)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + e*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*
    Log[v1]*PolyLog[2, -(v1/u1)] + e^2*(1 + 2/w1^2 - (2*v1)/w1^2 - 2/w1 + 
     v1/w1)*Log[v1]^2*PolyLog[2, -(v1/u1)] + 
   e^2*Pi^2*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - v1/w1)*PolyLog[2, w1] + 
   e*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - (4*I)/w1 + ((2*I)*v1)/w1)*
    PolyLog[2, w1] + e^2*Pi*(4*I - ((4*I)/3)*u1 - ((2*I)/3)*u1^2 - 
     ((2*I)/3)*u1*v1 + (((26*I)/3)*mv1p1)/w1^2 - ((26*I)/3)/w1 + 
     ((2*I)*v1)/w1)*PolyLog[2, w1] + e^2*(4 - (4*u1)/3 - (2*u1^2)/3 - 
     (2*u1*v1)/3 + (26*mv1p1)/(3*w1^2) - 26/(3*w1) + (2*v1)/w1)*Log[u1]*
    PolyLog[2, w1] + e*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*Log[u1]*
    PolyLog[2, w1] + e^2*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - v1/w1)*Log[u1]^2*
    PolyLog[2, w1] + e^2*((-2*mv1p1)/(3*u1^2) - 4/(3*u1) + (4*u1)/3 + 
     (2*u1^2)/3 + (2*u1*v1)/3)*Log[v1]*PolyLog[2, w1] + 
   e^2*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - (4*I)/w1 + ((2*I)*v1)/w1)*
    Log[v1]*PolyLog[2, w1] + e^2*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + 
     (2*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, w1] + 
   e^2*(8 - (16*mv1p1)/(9*u1^2) - 20/(9*u1) - (20*u1)/9 - (16*u1^2)/9 - 
     (16*u1*v1)/9)*PolyLog[2, -(w1/v1)] + 
   e*(4 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) - (4*u1)/3 - (2*u1^2)/3 - 
     (2*u1*v1)/3)*PolyLog[2, -(w1/v1)] + 
   e^2*Pi*(4*I - (((2*I)/3)*mv1p1)/u1^2 - ((4*I)/3)/u1 - ((4*I)/3)*u1 - 
     ((2*I)/3)*u1^2 - ((2*I)/3)*u1*v1)*PolyLog[2, -(w1/v1)] + 
   e*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*(-4 + (2*mv1p1)/(3*u1^2) + 4/(3*u1) - 
     (26*mv1p1)/(3*w1^2) + 26/(3*w1) - (2*v1)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*Pi*(-2*I - (4*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (4*I)/w1 - ((2*I)*v1)/w1)*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   e^2*(-1 - 2/w1^2 + (2*v1)/w1^2 + 2/w1 - v1/w1)*Log[v1]^2*
    PolyLog[2, -((v1*w1)/u1)] + e^2*((-2*mv1p1)/(3*u1^2) - 4/(3*u1) + 
     (4*u1)/3 + (2*u1^2)/3 + (2*u1*v1)/3)*PolyLog[3, u1] + 
   e^2*(-4 + (8*u1)/3 + (4*u1^2)/3 + (4*u1*v1)/3)*PolyLog[3, v1] + 
   e^2*(-4 + (8*u1)/3 + (4*u1^2)/3 + (4*u1*v1)/3)*PolyLog[3, -(v1/u1)] + 
   e*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   e^2*(-4 - (2*mv1p1)/(3*u1^2) - 4/(3*u1) + (8*u1)/3 + (4*u1^2)/3 + 
     (4*u1*v1)/3 - (26*mv1p1)/(3*w1^2) + 26/(3*w1) - (2*v1)/w1)*
    PolyLog[3, -(u1/w1)] + e^2*Pi*(-2*I - (4*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (4*I)/w1 - ((2*I)*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   e^2*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*Log[v1]*
    PolyLog[3, -(u1/w1)] + e^2*((2*mv1p1)/(3*u1^2) + 4/(3*u1) - (4*u1)/3 - 
     (2*u1^2)/3 - (2*u1*v1)/3)*PolyLog[3, -((u1*v1)/w1)] + 
   e*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*PolyLog[3, w1] + 
   e^2*(-4 + (4*u1)/3 + (2*u1^2)/3 + (2*u1*v1)/3 - (26*mv1p1)/(3*w1^2) + 
     26/(3*w1) - (2*v1)/w1)*PolyLog[3, w1] + 
   e^2*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*Log[u1]*PolyLog[3, w1] + 
   e^2*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*Log[v1]*
    PolyLog[3, w1] + e^2*(-4 + (8*u1)/3 + (4*u1^2)/3 + (4*u1*v1)/3)*
    PolyLog[3, -(w1/v1)] + e^2*Pi*(2*I + (4*I)/w1^2 - ((4*I)*v1)/w1^2 - 
     (4*I)/w1 + ((2*I)*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   e^2*(4 - (4*u1)/3 - (2*u1^2)/3 - (2*u1*v1)/3 + (26*mv1p1)/(3*w1^2) - 
     26/(3*w1) + (2*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   e*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*
    PolyLog[3, -((v1*w1)/u1)] + e^2*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + 
     (2*v1)/w1)*PolyLog[4, -(u1/w1)] + 
   e^2*(-2 - 4/w1^2 + (4*v1)/w1^2 + 4/w1 - (2*v1)/w1)*PolyLog[4, w1] + 
   e^2*(2 + 4/w1^2 - (4*v1)/w1^2 - 4/w1 + (2*v1)/w1)*
    PolyLog[4, -((v1*w1)/u1)] + e^2*(-44/9 + (16*mu1p1^2)/81 - 16/(81*u1^2) + 
     (16*mu1p1^2)/(81*u1^2) + 16/(81*u1) + (16*mu1p1^2)/(81*u1) + 
     (16*mv1p1*u1)/81 - (16*u1^2)/81 + (16*u1*v1)/81 - 16/(81*w1^2) + 
     (16*u1)/(81*w1^2) + (16*v1)/(81*w1^2) + 16/(81*w1) + 4*Zeta[3] - 
     (8*u1*Zeta[3])/3 - (4*u1^2*Zeta[3])/3 - (4*u1*v1*Zeta[3])/3), 
 alpha2Region2a1L -> (2*v1)/mw1p1 + 
   e^2*Pi^4*((7*mv1p1^2)/(90*w1^3) - (7*mv1p1)/(90*w1^2) + 7/(180*w1)) + 
   e*((6*v1)/mw1p1 - (20*mv1p1)/(3*w1)) + 
   e^2*Pi^3*((I/9)/u1^2 - (I/3)/u1 - ((I/9)*v1)/u1^2 - ((I/2)*v1^2)/mw1p1^2 + 
     ((I/2)*v1^2)/mw1p1 + I/w1^2 - ((2*I)*v1)/w1^2 + (I*v1^2)/w1^2 - 
     (I/2)/w1 + ((I/2)*v1^2)/w1) + Pi*(((2*I)*v1^2)/mw1p1^2 - 
     ((2*I)*v1^2)/mw1p1 - ((4*I)*mv1p1^2)/w1^2 + (2*I)/w1 - 
     ((2*I)*v1^2)/w1) + e*Pi*((((2*I)/3)*mv1p1)/u1 + ((6*I)*v1^2)/mw1p1^2 - 
     ((6*I)*v1^2)/mw1p1 - (((34*I)/3)*mv1p1^2)/w1^2 + ((14*I)/3)/w1 - 
     (((14*I)/3)*v1^2)/w1) + e^2*Pi*((((16*I)/9)*mv1p1)/u1 + 
     ((14*I)*v1^2)/mw1p1^2 - ((14*I)*v1^2)/mw1p1 - (((236*I)/9)*mv1p1^2)/
      w1^2 + ((88*I)/9)/w1 - (((88*I)/9)*v1^2)/w1) + 
   e*Pi^2*(4/3 + mv1p1/(9*u1^2) - 1/(3*u1) - (4*u1)/9 - (8*u1*v1)/9 - 
     v1^2/mw1p1^2 + v1^2/mw1p1 + (2*mv1p1^2)/w1^2 - w1^(-1) + v1^2/w1) + 
   e^2*Pi^2*(8/3 + (5*mv1p1)/(27*u1^2) - u1^(-1) - (20*u1)/27 - 
     v1/(6*mw1p1) + v1/(3*u1) - (52*u1*v1)/27 - (3*v1^2)/mw1p1^2 + 
     (3*v1^2)/mw1p1 + (17*mv1p1^2)/(3*w1^2) - 13/(6*w1) - v1/(6*w1) + 
     (7*v1^2)/(3*w1)) - (2*mv1p1)/w1 + 
   e*Pi*(2*I + (((2*I)/3)*mv1p1)/u1^2 - (2*I)/u1 - ((2*I)/3)*u1 - 
     ((4*I)/3)*u1*v1)*Log[mu1p1] + e^2*Pi*(4*I + ((10*I)/9)/u1^2 - (4*I)/u1 - 
     ((10*I)/9)*u1 - (((10*I)/9)*v1)/u1^2 - ((26*I)/9)*u1*v1)*Log[mu1p1] + 
   e^2*Pi^2*(-1 - mv1p1/(3*u1^2) + u1^(-1) + u1/3 + (2*u1*v1)/3)*Log[mu1p1] + 
   e^2*Pi^3*((I*mv1p1^2)/w1^3 - (I*mv1p1)/w1^2 + (I/2)/w1)*Log[mw1p1] + 
   Pi*(((-4*I)*mv1p1^2)/w1^3 + ((4*I)*mv1p1)/w1^2 - (2*I)/w1)*Log[mw1p1] + 
   e*Pi*(2*I - ((2*I)/3)*u1 - ((4*I)/3)*u1*v1 - (((22*I)/3)*mv1p1^2)/w1^3 + 
     (((22*I)/3)*mv1p1)/w1^2 - (2*I)/w1)*Log[mw1p1] + 
   e^2*Pi*(4*I - ((10*I)/9)*u1 - ((26*I)/9)*u1*v1 - 
     (((134*I)/9)*mv1p1^2)/w1^3 + (((134*I)/9)*mv1p1)/w1^2 - (4*I)/w1)*
    Log[mw1p1] + e^2*Pi^2*(-1 + u1/3 + (2*u1*v1)/3 + (11*mv1p1^2)/(3*w1^3) - 
     (11*mv1p1)/(3*w1^2) + w1^(-1))*Log[mw1p1] + 
   e*Pi^2*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[mw1p1] + 
   e*Pi*(-2*I + ((2*I)/3)*u1 + ((4*I)/3)*u1*v1)*Log[u1] + 
   e^2*Pi*(-4*I + ((10*I)/9)*u1 + ((26*I)/9)*u1*v1)*Log[u1] + 
   e*Pi^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*Log[u1] + 
   e^2*Pi^3*((((-2*I)/3)*mv1p1^2)/w1^3 + (((2*I)/3)*mv1p1)/w1^2 - (I/3)/w1)*
    Log[u1] + e^2*(16/9 + (38*v1)/9 - (6*v1)/mw1p1 + (14*v1^2)/mw1p1^2 - 
     (14*v1^2)/mw1p1 - (236*mv1p1^2)/(9*w1^2) + 148/(9*w1) - (20*v1)/(3*w1) - 
     (88*v1^2)/(9*w1))*Log[u1] + e*(2/3 + (4*v1)/3 - (2*v1)/mw1p1 + 
     (6*v1^2)/mw1p1^2 - (6*v1^2)/mw1p1 - (34*mv1p1^2)/(3*w1^2) + 20/(3*w1) - 
     (2*v1)/w1 - (14*v1^2)/(3*w1))*Log[u1] + 
   ((2*v1^2)/mw1p1^2 - (2*v1^2)/mw1p1 - (4*mv1p1^2)/w1^2 + 2/w1 - 
     (2*v1^2)/w1)*Log[u1] + e^2*Pi^2*(-1/3 + u1/9 + (2*u1*v1)/9 - 
     v1^2/(6*mw1p1^2) + v1^2/(6*mw1p1) - (11*mv1p1^2)/(9*w1^3) + 
     14/(9*w1^2) - (17*v1)/(9*w1^2) + v1^2/(3*w1^2) - 1/(2*w1) + v1^2/(6*w1))*
    Log[u1] + e^2*(4 - (10*u1)/9 - (26*u1*v1)/9 - (134*mv1p1^2)/(9*w1^3) + 
     (134*mv1p1)/(9*w1^2) - 4/w1)*Log[mw1p1]*Log[u1] + 
   ((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*Log[mw1p1]*Log[u1] + 
   e*(2 - (2*u1)/3 - (4*u1*v1)/3 - (22*mv1p1^2)/(3*w1^3) + 
     (22*mv1p1)/(3*w1^2) - 2/w1)*Log[mw1p1]*Log[u1] + 
   e^2*Pi^2*(mv1p1^2/(3*w1^3) - mv1p1/(3*w1^2) + 1/(6*w1))*Log[mw1p1]*
    Log[u1] + e^2*Pi^2*((-5*mv1p1^2)/(6*w1^3) + (5*mv1p1)/(6*w1^2) - 
     5/(12*w1))*Log[u1]^2 + e*Pi*(((2*I)*mv1p1^2)/w1^3 - ((2*I)*mv1p1)/w1^2 + 
     I/w1)*Log[u1]^2 + e^2*Pi*((((11*I)/3)*mv1p1^2)/w1^3 - 
     (((11*I)/3)*mv1p1)/w1^2 + I/w1)*Log[u1]^2 + 
   ((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[u1]^2 + 
   e*(-1 + u1/3 + (2*u1*v1)/3 - v1^2/mw1p1^2 + v1^2/mw1p1 + 
     (11*mv1p1^2)/(3*w1^3) - 5/(3*w1^2) - v1/(3*w1^2) + (2*v1^2)/w1^2 + 
     v1^2/w1)*Log[u1]^2 + e^2*(-7/3 + (5*u1)/9 - (2*v1)/3 + v1/mw1p1 + 
     (13*u1*v1)/9 - (3*v1^2)/mw1p1^2 + (3*v1^2)/mw1p1 + 
     (67*mv1p1^2)/(9*w1^3) - 16/(9*w1^2) - (35*v1)/(9*w1^2) + 
     (17*v1^2)/(3*w1^2) - 4/(3*w1) + v1/w1 + (7*v1^2)/(3*w1))*Log[u1]^2 + 
   e^2*(-1 + u1/3 + (2*u1*v1)/3 + (11*mv1p1^2)/(3*w1^3) - 
     (11*mv1p1)/(3*w1^2) + w1^(-1))*Log[mw1p1]*Log[u1]^2 + 
   e*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[mw1p1]*Log[u1]^2 + 
   e*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*Log[u1]^3 + 
   e^2*Pi*((((-2*I)/3)*mv1p1^2)/w1^3 + (((2*I)/3)*mv1p1)/w1^2 - (I/3)/w1)*
    Log[u1]^3 + e^2*(1/3 - u1/9 - (2*u1*v1)/9 + v1^2/(3*mw1p1^2) - 
     v1^2/(3*mw1p1) - (11*mv1p1^2)/(9*w1^3) + 5/(9*w1^2) + v1/(9*w1^2) - 
     (2*v1^2)/(3*w1^2) - v1^2/(3*w1))*Log[u1]^3 + 
   e^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*Log[mw1p1]*
    Log[u1]^3 + e^2*(mv1p1^2/(6*w1^3) - mv1p1/(6*w1^2) + 1/(12*w1))*
    Log[u1]^4 + e*Pi*((-4*I)/w1^2 + ((4*I)*v1)/w1^2 + (2*I)/w1)*Log[v1] + 
   e^2*Pi*(((2*I)/3)/u1 - (((34*I)/3)*mv1p1)/w1^2 + ((14*I)/3)/w1)*Log[v1] + 
   e^2*Pi^2*(2 - mv1p1/(9*u1^2) + 1/(3*u1) - (2*u1)/3 - (4*u1*v1)/3 + 
     v1^2/(6*mw1p1^2) - v1^2/(6*mw1p1) + 2/w1^2 - (5*v1)/(3*w1^2) - 
     v1^2/(3*w1^2) - w1^(-1) - v1^2/(6*w1))*Log[v1] + 
   ((-2*v1^2)/mw1p1^2 + (2*v1^2)/mw1p1 - (4*mv1p1*v1)/w1^2 + (2*v1^2)/w1)*
    Log[v1] + e*((2*v1)/mw1p1 + (2*v1)/(3*u1) - (6*v1^2)/mw1p1^2 + 
     (6*v1^2)/mw1p1 - (34*mv1p1*v1)/(3*w1^2) - 2/w1 + (2*v1)/w1 + 
     (14*v1^2)/(3*w1))*Log[v1] + e^2*((6*v1)/mw1p1 + (16*v1)/(9*u1) - 
     (14*v1^2)/mw1p1^2 + (14*v1^2)/mw1p1 - (236*mv1p1*v1)/(9*w1^2) - 
     20/(3*w1) + (20*v1)/(3*w1) + (88*v1^2)/(9*w1))*Log[v1] + 
   e*(-2 - (2*mv1p1)/(3*u1^2) + 2/u1 + (2*u1)/3 + (4*u1*v1)/3)*Log[mu1p1]*
    Log[v1] + e^2*(-4 - 10/(9*u1^2) + 4/u1 + (10*u1)/9 + (10*v1)/(9*u1^2) + 
     (26*u1*v1)/9)*Log[mu1p1]*Log[v1] + 
   e^2*Pi^2*((-7*mv1p1^2)/(3*w1^3) + (7*mv1p1)/(3*w1^2) - 7/(6*w1))*
    Log[mv1p1]*Log[v1] + e*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + 
     (2*I)/w1)*Log[mv1p1]*Log[v1] + e^2*Pi*((((-2*I)/3)*mv1p1)/u1^2 + 
     (2*I)/u1 + (((22*I)/3)*mv1p1^2)/w1^3 - (((22*I)/3)*mv1p1)/w1^2 + 
     (2*I)/w1)*Log[mv1p1]*Log[v1] + e*((-2*mv1p1)/(3*u1^2) + 2/u1 + 
     (22*mv1p1^2)/(3*w1^3) - (22*mv1p1)/(3*w1^2) + 2/w1)*Log[mv1p1]*Log[v1] + 
   ((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[mv1p1]*Log[v1] + 
   e^2*((-10*mv1p1)/(9*u1^2) + 4/u1 + (134*mv1p1^2)/(9*w1^3) - 
     (134*mv1p1)/(9*w1^2) + 4/w1)*Log[mv1p1]*Log[v1] + 
   e^2*Pi^2*(-1/3*mv1p1^2/w1^3 + mv1p1/(3*w1^2) - 1/(6*w1))*Log[mw1p1]*
    Log[v1] + e*(-2 + (2*u1)/3 + (4*u1*v1)/3 + (22*mv1p1^2)/(3*w1^3) - 
     (22*mv1p1)/(3*w1^2) + 2/w1)*Log[mw1p1]*Log[v1] + 
   ((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[mw1p1]*Log[v1] + 
   e^2*(-4 + (10*u1)/9 + (26*u1*v1)/9 + (134*mv1p1^2)/(9*w1^3) - 
     (134*mv1p1)/(9*w1^2) + 4/w1)*Log[mw1p1]*Log[v1] + 
   ((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*Log[u1]*Log[v1] + 
   e*Pi*(((-4*I)*mv1p1^2)/w1^3 + ((4*I)*mv1p1)/w1^2 - (2*I)/w1)*Log[u1]*
    Log[v1] + e^2*Pi*((((-22*I)/3)*mv1p1^2)/w1^3 + (((22*I)/3)*mv1p1)/w1^2 - 
     (2*I)/w1)*Log[u1]*Log[v1] + e^2*Pi^2*((5*mv1p1^2)/(3*w1^3) - 
     (5*mv1p1)/(3*w1^2) + 5/(6*w1))*Log[u1]*Log[v1] + 
   e^2*(14/3 - (10*u1)/9 + (4*v1)/3 - (2*v1)/mw1p1 - (26*u1*v1)/9 + 
     (6*v1^2)/mw1p1^2 - (6*v1^2)/mw1p1 - (134*mv1p1^2)/(9*w1^3) + 
     32/(9*w1^2) + (70*v1)/(9*w1^2) - (34*v1^2)/(3*w1^2) + 8/(3*w1) - 
     (2*v1)/w1 - (14*v1^2)/(3*w1))*Log[u1]*Log[v1] + 
   e*(2 - (2*u1)/3 - (4*u1*v1)/3 + (2*v1^2)/mw1p1^2 - (2*v1^2)/mw1p1 - 
     (22*mv1p1^2)/(3*w1^3) + 10/(3*w1^2) + (2*v1)/(3*w1^2) - (4*v1^2)/w1^2 - 
     (2*v1^2)/w1)*Log[u1]*Log[v1] + e*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 
     2/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   e^2*(2 - (2*u1)/3 - (4*u1*v1)/3 - (22*mv1p1^2)/(3*w1^3) + 
     (22*mv1p1)/(3*w1^2) - 2/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   e^2*Pi*(((2*I)*mv1p1^2)/w1^3 - ((2*I)*mv1p1)/w1^2 + I/w1)*Log[u1]^2*
    Log[v1] + e*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[u1]^2*
    Log[v1] + e^2*(-1 + u1/3 + (2*u1*v1)/3 - v1^2/mw1p1^2 + v1^2/mw1p1 + 
     (11*mv1p1^2)/(3*w1^3) - 5/(3*w1^2) - v1/(3*w1^2) + (2*v1^2)/w1^2 + 
     v1^2/w1)*Log[u1]^2*Log[v1] + e^2*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + 
     w1^(-1))*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   e^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*Log[u1]^3*
    Log[v1] + e^2*Pi*(I + ((I/3)*mv1p1)/u1^2 - I/u1 - (I/3)*u1 - 
     ((2*I)/3)*u1*v1 - ((2*I)*mv1p1)/w1^2 + I/w1)*Log[v1]^2 + 
   e*(1 + mv1p1/(3*u1^2) - u1^(-1) - u1/3 - (2*u1*v1)/3 - v1^2/mw1p1^2 + 
     v1^2/mw1p1 - (2*mv1p1*v1)/w1^2 + v1^2/w1)*Log[v1]^2 + 
   e^2*(2 + 5/(9*u1^2) - 2/u1 - (5*u1)/9 + v1/mw1p1 - (5*v1)/(9*u1^2) + 
     v1/(3*u1) - (13*u1*v1)/9 - (3*v1^2)/mw1p1^2 + (3*v1^2)/mw1p1 - 
     (17*mv1p1*v1)/(3*w1^2) - w1^(-1) + v1/w1 + (7*v1^2)/(3*w1))*Log[v1]^2 + 
   e^2*(-1 - mv1p1/(3*u1^2) + u1^(-1) + u1/3 + (2*u1*v1)/3)*Log[mu1p1]*
    Log[v1]^2 + e^2*Pi*(((2*I)*mv1p1^2)/w1^3 - ((2*I)*mv1p1)/w1^2 + I/w1)*
    Log[mv1p1]*Log[v1]^2 + e^2*(-1/3*mv1p1/u1^2 + u1^(-1) + 
     (11*mv1p1^2)/(3*w1^3) - (11*mv1p1)/(3*w1^2) + w1^(-1))*Log[mv1p1]*
    Log[v1]^2 + e*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[mv1p1]*
    Log[v1]^2 + e^2*(-1 + u1/3 + (2*u1*v1)/3 + (11*mv1p1^2)/(3*w1^3) - 
     (11*mv1p1)/(3*w1^2) + w1^(-1))*Log[mw1p1]*Log[v1]^2 + 
   e*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[mw1p1]*Log[v1]^2 + 
   e*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - w1^(-1))*Log[u1]*Log[v1]^2 + 
   e^2*Pi*(((-2*I)*mv1p1^2)/w1^3 + ((2*I)*mv1p1)/w1^2 - I/w1)*Log[u1]*
    Log[v1]^2 + e^2*(1 - u1/3 - (2*u1*v1)/3 + v1^2/mw1p1^2 - v1^2/mw1p1 - 
     (11*mv1p1^2)/(3*w1^3) + 5/(3*w1^2) + v1/(3*w1^2) - (2*v1^2)/w1^2 - 
     v1^2/w1)*Log[u1]*Log[v1]^2 + e^2*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - 
     w1^(-1))*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   e^2*(mv1p1^2/w1^3 - mv1p1/w1^2 + 1/(2*w1))*Log[u1]^2*Log[v1]^2 + 
   e^2*(2/3 - (2*u1)/9 - (4*u1*v1)/9 - v1^2/(3*mw1p1^2) + v1^2/(3*mw1p1) - 
     (2*mv1p1*v1)/(3*w1^2) + v1^2/(3*w1))*Log[v1]^3 + 
   e^2*((2*mv1p1^2)/(3*w1^3) - (2*mv1p1)/(3*w1^2) + 1/(3*w1))*Log[mv1p1]*
    Log[v1]^3 + e^2*((2*mv1p1^2)/(3*w1^3) - (2*mv1p1)/(3*w1^2) + 1/(3*w1))*
    Log[mw1p1]*Log[v1]^3 + e^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 
     1/(3*w1))*Log[u1]*Log[v1]^3 + e^2*(-16/9 + (16*mv1p1)/(9*u1) - 
     (38*v1)/9)*Log[w1] + e*(-2/3 + (2*mv1p1)/(3*u1) - (4*v1)/3)*Log[w1] + 
   e*Pi*(-2*I + ((2*I)/3)*u1 + ((4*I)/3)*u1*v1)*Log[w1] + 
   e^2*Pi*(-4*I + ((10*I)/9)*u1 + ((26*I)/9)*u1*v1)*Log[w1] + 
   e^2*Pi^3*((((2*I)/3)*mv1p1^2)/w1^3 - (((2*I)/3)*mv1p1)/w1^2 + (I/3)/w1)*
    Log[w1] + e^2*Pi^2*(-1/3 + u1/9 + (2*u1*v1)/9 + (11*mv1p1^2)/(9*w1^3) - 
     (11*mv1p1)/(9*w1^2) + 1/(3*w1))*Log[w1] + 
   e*Pi^2*((2*mv1p1^2)/(3*w1^3) - (2*mv1p1)/(3*w1^2) + 1/(3*w1))*Log[w1] + 
   e^2*(4 + 10/(9*u1^2) - 4/u1 - (10*u1)/9 - (10*v1)/(9*u1^2) - (26*u1*v1)/9)*
    Log[mu1p1]*Log[w1] + e*(2 + (2*mv1p1)/(3*u1^2) - 2/u1 - (2*u1)/3 - 
     (4*u1*v1)/3)*Log[mu1p1]*Log[w1] + 
   e^2*Pi*(2*I - ((2*I)/3)*u1 - ((4*I)/3)*u1*v1)*Log[u1]*Log[w1] + 
   e*(-2 + (2*u1)/3 + (4*u1*v1)/3)*Log[u1]*Log[w1] + 
   e^2*(-4 + (10*u1)/9 + (26*u1*v1)/9)*Log[u1]*Log[w1] + 
   e^2*Pi^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*Log[u1]*
    Log[w1] + e^2*Pi*(((2*I)*mv1p1^2)/w1^3 - ((2*I)*mv1p1)/w1^2 + I/w1)*
    Log[u1]^2*Log[w1] + e^2*(2 - (2*u1)/3 - (4*u1*v1)/3 + 
     (11*mv1p1^2)/(3*w1^3) - (11*mv1p1)/(3*w1^2) + w1^(-1))*Log[u1]^2*
    Log[w1] + e*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[u1]^2*
    Log[w1] + e^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*
    Log[u1]^3*Log[w1] + e^2*(-2/3 + (2*mv1p1)/(3*u1) - (4*v1)/3)*Log[v1]*
    Log[w1] + e^2*Pi*(-2*I + ((2*I)/3)*u1 + ((4*I)/3)*u1*v1)*Log[v1]*
    Log[w1] + e^2*Pi^2*((2*mv1p1^2)/(3*w1^3) - (2*mv1p1)/(3*w1^2) + 1/(3*w1))*
    Log[v1]*Log[w1] + e^2*(2 + (2*mv1p1)/(3*u1^2) - 2/u1 - (2*u1)/3 - 
     (4*u1*v1)/3)*Log[mu1p1]*Log[v1]*Log[w1] + 
   e^2*(-4 + (2*mv1p1)/(3*u1^2) - 2/u1 + (4*u1)/3 + (8*u1*v1)/3)*Log[u1]*
    Log[v1]*Log[w1] + e^2*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*
    Log[u1]^2*Log[v1]*Log[w1] + e^2*(-1 + mv1p1/(3*u1^2) - u1^(-1) + u1/3 + 
     (2*u1*v1)/3)*Log[v1]^2*Log[w1] + e^2*(1/3 - mv1p1/(3*u1) + (2*v1)/3)*
    Log[w1]^2 + e^2*Pi*(I - (I/3)*u1 - ((2*I)/3)*u1*v1)*Log[w1]^2 + 
   e^2*Pi^2*(mv1p1^2/(3*w1^3) - mv1p1/(3*w1^2) + 1/(6*w1))*Log[w1]^2 + 
   e^2*(-1 - mv1p1/(3*u1^2) + u1^(-1) + u1/3 + (2*u1*v1)/3)*Log[mu1p1]*
    Log[w1]^2 + e*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - w1^(-1))*Log[u1]*
    Log[w1]^2 + e^2*((-11*mv1p1^2)/(3*w1^3) + (11*mv1p1)/(3*w1^2) - w1^(-1))*
    Log[u1]*Log[w1]^2 + e^2*Pi*(((-2*I)*mv1p1^2)/w1^3 + ((2*I)*mv1p1)/w1^2 - 
     I/w1)*Log[u1]*Log[w1]^2 + e^2*(mv1p1^2/w1^3 - mv1p1/w1^2 + 1/(2*w1))*
    Log[u1]^2*Log[w1]^2 + e^2*(1 - mv1p1/(3*u1^2) + u1^(-1) - u1/3 - 
     (2*u1*v1)/3)*Log[v1]*Log[w1]^2 + 
   e^2*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - w1^(-1))*Log[u1]*Log[v1]*
    Log[w1]^2 + e^2*Pi*((((2*I)/3)*mv1p1^2)/w1^3 - (((2*I)/3)*mv1p1)/w1^2 + 
     (I/3)/w1)*Log[w1]^3 + e^2*(1/3 - u1/9 - (2*u1*v1)/9 + 
     (11*mv1p1^2)/(9*w1^3) - (11*mv1p1)/(9*w1^2) + 1/(3*w1))*Log[w1]^3 + 
   e*((2*mv1p1^2)/(3*w1^3) - (2*mv1p1)/(3*w1^2) + 1/(3*w1))*Log[w1]^3 + 
   e^2*((-2*mv1p1^2)/(3*w1^3) + (2*mv1p1)/(3*w1^2) - 1/(3*w1))*Log[u1]*
    Log[w1]^3 + e^2*((2*mv1p1^2)/(3*w1^3) - (2*mv1p1)/(3*w1^2) + 1/(3*w1))*
    Log[v1]*Log[w1]^3 + e^2*(mv1p1^2/(6*w1^3) - mv1p1/(6*w1^2) + 1/(12*w1))*
    Log[w1]^4 + e^2*Pi*(2*I - (((2*I)/3)*mv1p1)/u1^2 + (2*I)/u1 - 
     ((2*I)/3)*u1 - ((4*I)/3)*u1*v1)*PolyLog[2, u1] + 
   e^2*(-2 + (2*mv1p1)/(3*u1^2) - 2/u1 + (2*u1)/3 + (4*u1*v1)/3)*Log[v1]*
    PolyLog[2, u1] + e^2*(2 - (2*mv1p1)/(3*u1^2) + 2/u1 - (2*u1)/3 - 
     (4*u1*v1)/3)*Log[w1]*PolyLog[2, u1] + 
   e^2*Pi^2*((-7*mv1p1^2)/(3*w1^3) + (7*mv1p1)/(3*w1^2) - 7/(6*w1))*
    PolyLog[2, v1] + e*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + 
     (2*I)/w1)*PolyLog[2, v1] + e^2*Pi*((((-2*I)/3)*mv1p1)/u1^2 + (2*I)/u1 + 
     (((22*I)/3)*mv1p1^2)/w1^3 - (((22*I)/3)*mv1p1)/w1^2 + (2*I)/w1)*
    PolyLog[2, v1] + e*((-2*mv1p1)/(3*u1^2) + 2/u1 + (22*mv1p1^2)/(3*w1^3) - 
     (22*mv1p1)/(3*w1^2) + 2/w1)*PolyLog[2, v1] + 
   ((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*PolyLog[2, v1] + 
   e^2*((-10*mv1p1)/(9*u1^2) + 4/u1 + (134*mv1p1^2)/(9*w1^3) - 
     (134*mv1p1)/(9*w1^2) + 4/w1)*PolyLog[2, v1] + 
   e^2*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + (2*I)/w1)*Log[v1]*
    PolyLog[2, v1] + e^2*((2*mv1p1)/(3*u1^2) - 2/u1 + (22*mv1p1^2)/(3*w1^3) - 
     (22*mv1p1)/(3*w1^2) + 2/w1)*Log[v1]*PolyLog[2, v1] + 
   e*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[v1]*PolyLog[2, v1] + 
   e^2*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*Log[v1]^2*
    PolyLog[2, v1] + e^2*Pi^2*((-7*mv1p1^2)/(3*w1^3) + (7*mv1p1)/(3*w1^2) - 
     7/(6*w1))*PolyLog[2, -(v1/u1)] + 
   e*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + (2*I)/w1)*
    PolyLog[2, -(v1/u1)] + e^2*Pi*(-2*I + ((2*I)/3)*u1 + ((4*I)/3)*u1*v1 + 
     (((22*I)/3)*mv1p1^2)/w1^3 - (((22*I)/3)*mv1p1)/w1^2 + (2*I)/w1)*
    PolyLog[2, -(v1/u1)] + e*(-2 + (2*u1)/3 + (4*u1*v1)/3 + 
     (22*mv1p1^2)/(3*w1^3) - (22*mv1p1)/(3*w1^2) + 2/w1)*
    PolyLog[2, -(v1/u1)] + ((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*
    PolyLog[2, -(v1/u1)] + e^2*(-4 + (10*u1)/9 + (26*u1*v1)/9 + 
     (134*mv1p1^2)/(9*w1^3) - (134*mv1p1)/(9*w1^2) + 4/w1)*
    PolyLog[2, -(v1/u1)] + e^2*Pi*(((4*I)*mv1p1^2)/w1^3 - 
     ((4*I)*mv1p1)/w1^2 + (2*I)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e^2*((2*mv1p1)/(3*u1^2) - 2/u1 + (22*mv1p1^2)/(3*w1^3) - 
     (22*mv1p1)/(3*w1^2) + 2/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + e^2*((2*mv1p1^2)/w1^3 - (2*mv1p1)/w1^2 + w1^(-1))*
    Log[v1]^2*PolyLog[2, -(v1/u1)] + 
   e^2*Pi^2*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - w1^(-1))*PolyLog[2, w1] + 
   e*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + (2*I)/w1)*
    PolyLog[2, w1] + e^2*Pi*(2*I - ((2*I)/3)*u1 - ((4*I)/3)*u1*v1 + 
     (((22*I)/3)*mv1p1^2)/w1^3 - (((22*I)/3)*mv1p1)/w1^2 + (2*I)/w1)*
    PolyLog[2, w1] + e^2*(2 - (2*u1)/3 - (4*u1*v1)/3 + 
     (22*mv1p1^2)/(3*w1^3) - (22*mv1p1)/(3*w1^2) + 2/w1)*Log[u1]*
    PolyLog[2, w1] + e*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[u1]*
    PolyLog[2, w1] + e^2*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - w1^(-1))*
    Log[u1]^2*PolyLog[2, w1] + e^2*(-2 + (2*mv1p1)/(3*u1^2) - 2/u1 + 
     (2*u1)/3 + (4*u1*v1)/3)*Log[v1]*PolyLog[2, w1] + 
   e^2*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + (2*I)/w1)*Log[v1]*
    PolyLog[2, w1] + e^2*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[u1]*
    Log[v1]*PolyLog[2, w1] + e^2*(4 + 10/(9*u1^2) - 4/u1 - (10*u1)/9 - 
     (10*v1)/(9*u1^2) - (26*u1*v1)/9)*PolyLog[2, -(w1/v1)] + 
   e*(2 + (2*mv1p1)/(3*u1^2) - 2/u1 - (2*u1)/3 - (4*u1*v1)/3)*
    PolyLog[2, -(w1/v1)] + e^2*Pi*(2*I + (((2*I)/3)*mv1p1)/u1^2 - (2*I)/u1 - 
     ((2*I)/3)*u1 - ((4*I)/3)*u1*v1)*PolyLog[2, -(w1/v1)] + 
   e*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*((-2*mv1p1)/(3*u1^2) + 2/u1 - 
     (22*mv1p1^2)/(3*w1^3) + (22*mv1p1)/(3*w1^2) - 2/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*Pi*(((-4*I)*mv1p1^2)/w1^3 + 
     ((4*I)*mv1p1)/w1^2 - (2*I)/w1)*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   e^2*((-2*mv1p1^2)/w1^3 + (2*mv1p1)/w1^2 - w1^(-1))*Log[v1]^2*
    PolyLog[2, -((v1*w1)/u1)] + e^2*(-2 + (2*mv1p1)/(3*u1^2) - 2/u1 + 
     (2*u1)/3 + (4*u1*v1)/3)*PolyLog[3, u1] + 
   e^2*(-4 + (4*u1)/3 + (8*u1*v1)/3)*PolyLog[3, v1] + 
   e^2*(-4 + (4*u1)/3 + (8*u1*v1)/3)*PolyLog[3, -(v1/u1)] + 
   e*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*PolyLog[3, -(u1/w1)] + 
   e^2*(-4 + (2*mv1p1)/(3*u1^2) - 2/u1 + (4*u1)/3 + (8*u1*v1)/3 - 
     (22*mv1p1^2)/(3*w1^3) + (22*mv1p1)/(3*w1^2) - 2/w1)*
    PolyLog[3, -(u1/w1)] + e^2*Pi*(((-4*I)*mv1p1^2)/w1^3 + 
     ((4*I)*mv1p1)/w1^2 - (2*I)/w1)*PolyLog[3, -(u1/w1)] + 
   e^2*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*Log[v1]*
    PolyLog[3, -(u1/w1)] + e^2*(2 - (2*mv1p1)/(3*u1^2) + 2/u1 - (2*u1)/3 - 
     (4*u1*v1)/3)*PolyLog[3, -((u1*v1)/w1)] + 
   e*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*PolyLog[3, w1] + 
   e^2*(-2 + (2*u1)/3 + (4*u1*v1)/3 - (22*mv1p1^2)/(3*w1^3) + 
     (22*mv1p1)/(3*w1^2) - 2/w1)*PolyLog[3, w1] + 
   e^2*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*Log[u1]*PolyLog[3, w1] + 
   e^2*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 2/w1)*Log[v1]*PolyLog[3, w1] + 
   e^2*(-4 + (4*u1)/3 + (8*u1*v1)/3)*PolyLog[3, -(w1/v1)] + 
   e^2*Pi*(((4*I)*mv1p1^2)/w1^3 - ((4*I)*mv1p1)/w1^2 + (2*I)/w1)*
    PolyLog[3, -((v1*w1)/u1)] + e^2*(2 - (2*u1)/3 - (4*u1*v1)/3 + 
     (22*mv1p1^2)/(3*w1^3) - (22*mv1p1)/(3*w1^2) + 2/w1)*
    PolyLog[3, -((v1*w1)/u1)] + e*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*
    PolyLog[3, -((v1*w1)/u1)] + e^2*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 
     2/w1)*PolyLog[4, -(u1/w1)] + e^2*((-4*mv1p1^2)/w1^3 + (4*mv1p1)/w1^2 - 
     2/w1)*PolyLog[4, w1] + e^2*((4*mv1p1^2)/w1^3 - (4*mv1p1)/w1^2 + 2/w1)*
    PolyLog[4, -((v1*w1)/u1)] + e^2*((-8*u1)/81 + (8*mv1p1*u1)/81 + 
     (14*v1)/mw1p1 + (8*u1*v1)/81 - (8*mv1p1^2)/(81*w1^3) + 
     (8*u1^2)/(81*w1^3) + (8*mv1p1)/(81*w1^2) + (8*u1)/(81*w1^2) - 
     (148*mv1p1)/(9*w1) + 4*Zeta[3] - (4*u1*Zeta[3])/3 - 
     (8*u1*v1*Zeta[3])/3), alpha3Region2a1L -> 
  2/mv1p1 + e*(2/3 + 6/mv1p1 - 20/(3*w1)) + 
   e^2*Pi^4*(-7/180 + (7*mv1p1)/(90*w1^3) - 7/(45*w1^2) + (7*v1)/(90*w1^2) + 
     7/(60*w1) - (7*v1)/(180*w1)) + 
   e^2*Pi^3*(I/6 + (I/9)/u1 - (((2*I)/9)*v1)/u1^2 + (I*mv1p1)/w1^2 - 
     ((3*I)/2)/w1 + ((I/2)*v1)/w1) + 
   Pi*(-2*I - (4*I)/w1^2 + ((4*I)*v1)/w1^2 + (6*I)/w1 - ((2*I)*v1)/w1) + 
   e*Pi*(-6*I + (2*I)/mv1p1 - ((2*I)/3)*v1 - (((4*I)/3)*v1)/u1 - 
     (((34*I)/3)*mv1p1)/w1^2 + (16*I)/w1 - (((20*I)/3)*v1)/w1) + 
   e^2*Pi*(-14*I + (6*I)/mv1p1 - ((16*I)/9)*v1 - (((38*I)/9)*v1)/u1 - 
     (((236*I)/9)*mv1p1)/w1^2 + (36*I)/w1 - (((148*I)/9)*v1)/w1) + 
   e*Pi^2*(2/3 + 1/(9*u1) + (4*u1)/3 - (4*u1^2)/9 - (2*v1)/(9*u1^2) - 
     (4*u1*v1)/9 + (2*mv1p1)/w1^2 - 3/w1 + v1/w1) + 
   e^2*Pi^2*(7/3 - 7/(6*mv1p1) + 5/(27*u1) + (8*u1)/3 - (20*u1^2)/27 + v1/3 - 
     (13*v1)/(27*u1^2) + (2*v1)/(3*u1) - (20*u1*v1)/27 + 
     (17*mv1p1)/(3*w1^2) - 47/(6*w1) + (10*v1)/(3*w1)) - 2/w1 + 
   e*Pi*(-2*I + ((2*I)/3)/u1 + (2*I)*u1 - ((2*I)/3)*u1^2 - 
     (((4*I)/3)*v1)/u1^2 - ((2*I)/3)*u1*v1)*Log[mu1p1] + 
   e^2*Pi*(-4*I + ((10*I)/9)/u1 + (4*I)*u1 - ((10*I)/9)*u1^2 - 
     (((26*I)/9)*v1)/u1^2 - ((10*I)/9)*u1*v1)*Log[mu1p1] + 
   e^2*Pi^2*(1 - 1/(3*u1) - u1 + u1^2/3 + (2*v1)/(3*u1^2) + (u1*v1)/3)*
    Log[mu1p1] + e*Pi^2*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - 
     v1/w1)*Log[mw1p1] + e^2*Pi^2*(-1 - u1 + u1^2/3 + (u1*v1)/3 + 
     (11*mv1p1)/(3*w1^3) - 22/(3*w1^2) + (11*v1)/(3*w1^2) + 14/(3*w1) - 
     v1/w1)*Log[mw1p1] + e^2*Pi^3*(-1/2*I + (I*mv1p1)/w1^3 - (2*I)/w1^2 + 
     (I*v1)/w1^2 + ((3*I)/2)/w1 - ((I/2)*v1)/w1)*Log[mw1p1] + 
   Pi*(2*I - ((4*I)*mv1p1)/w1^3 + (8*I)/w1^2 - ((4*I)*v1)/w1^2 - (6*I)/w1 + 
     ((2*I)*v1)/w1)*Log[mw1p1] + e*Pi*(2*I + (2*I)*u1 - ((2*I)/3)*u1^2 - 
     ((2*I)/3)*u1*v1 - (((22*I)/3)*mv1p1)/w1^3 + ((44*I)/3)/w1^2 - 
     (((22*I)/3)*v1)/w1^2 - ((28*I)/3)/w1 + ((2*I)*v1)/w1)*Log[mw1p1] + 
   e^2*Pi*(4*I + (4*I)*u1 - ((10*I)/9)*u1^2 - ((10*I)/9)*u1*v1 - 
     (((134*I)/9)*mv1p1)/w1^3 + ((268*I)/9)/w1^2 - (((134*I)/9)*v1)/w1^2 - 
     ((170*I)/9)/w1 + ((4*I)*v1)/w1)*Log[mw1p1] + 
   e*Pi*((-2*I)*u1 + ((2*I)/3)*u1^2 + ((2*I)/3)*u1*v1)*Log[u1] + 
   e^2*Pi*((-4*I)*u1 + ((10*I)/9)*u1^2 + ((10*I)/9)*u1*v1)*Log[u1] + 
   e^2*(-148/9 + (16*u1)/9 - (236*mv1p1)/(9*w1^2) + 128/(3*w1) - 
     (148*v1)/(9*w1))*Log[u1] + e*(-20/3 + (2*u1)/3 - (34*mv1p1)/(3*w1^2) + 
     18/w1 - (20*v1)/(3*w1))*Log[u1] + 
   (-2 - 4/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*Log[u1] + 
   e^2*Pi^3*(I/3 - (((2*I)/3)*mv1p1)/w1^3 + ((4*I)/3)/w1^2 - 
     (((2*I)/3)*v1)/w1^2 - I/w1 + ((I/3)*v1)/w1)*Log[u1] + 
   e*Pi^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - 
     w1^(-1) + v1/(3*w1))*Log[u1] + e^2*Pi^2*(1/2 - u1/3 + u1^2/9 + 
     (u1*v1)/9 - (11*mv1p1)/(9*w1^3) + 25/(9*w1^2) - (14*v1)/(9*w1^2) - 
     37/(18*w1) + v1/(2*w1))*Log[u1] + 
   e^2*Pi^2*(-1/6 + mv1p1/(3*w1^3) - 2/(3*w1^2) + v1/(3*w1^2) + 1/(2*w1) - 
     v1/(6*w1))*Log[mw1p1]*Log[u1] + e*(2 + 2*u1 - (2*u1^2)/3 - (2*u1*v1)/3 - 
     (22*mv1p1)/(3*w1^3) + 44/(3*w1^2) - (22*v1)/(3*w1^2) - 28/(3*w1) + 
     (2*v1)/w1)*Log[mw1p1]*Log[u1] + 
   (2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 6/w1 + (2*v1)/w1)*Log[mw1p1]*
    Log[u1] + e^2*(4 + 4*u1 - (10*u1^2)/9 - (10*u1*v1)/9 - 
     (134*mv1p1)/(9*w1^3) + 268/(9*w1^2) - (134*v1)/(9*w1^2) - 170/(9*w1) + 
     (4*v1)/w1)*Log[mw1p1]*Log[u1] + 
   e*(-u1 + u1^2/3 + (u1*v1)/3 + (11*mv1p1)/(3*w1^3) - 16/(3*w1^2) + 
     (5*v1)/(3*w1^2) + 5/(3*w1))*Log[u1]^2 + 
   (-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[u1]^2 + 
   e*Pi*(-I + ((2*I)*mv1p1)/w1^3 - (4*I)/w1^2 + ((2*I)*v1)/w1^2 + (3*I)/w1 - 
     (I*v1)/w1)*Log[u1]^2 + e^2*Pi*(-I + (((11*I)/3)*mv1p1)/w1^3 - 
     ((22*I)/3)/w1^2 + (((11*I)/3)*v1)/w1^2 + ((14*I)/3)/w1 - (I*v1)/w1)*
    Log[u1]^2 + e^2*Pi^2*(5/12 - (5*mv1p1)/(6*w1^3) + 5/(3*w1^2) - 
     (5*v1)/(6*w1^2) - 5/(4*w1) + (5*v1)/(12*w1))*Log[u1]^2 + 
   e^2*(4/3 - (7*u1)/3 + (5*u1^2)/9 + (5*u1*v1)/9 + (67*mv1p1)/(9*w1^3) - 
     83/(9*w1^2) + (16*v1)/(9*w1^2) + 4/(9*w1) + (4*v1)/(3*w1))*Log[u1]^2 + 
   e*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[mw1p1]*
    Log[u1]^2 + e^2*(-1 - u1 + u1^2/3 + (u1*v1)/3 + (11*mv1p1)/(3*w1^3) - 
     22/(3*w1^2) + (11*v1)/(3*w1^2) + 14/(3*w1) - v1/w1)*Log[mw1p1]*
    Log[u1]^2 + e^2*(u1/3 - u1^2/9 - (u1*v1)/9 - (11*mv1p1)/(9*w1^3) + 
     16/(9*w1^2) - (5*v1)/(9*w1^2) - 5/(9*w1))*Log[u1]^3 + 
   e^2*Pi*(I/3 - (((2*I)/3)*mv1p1)/w1^3 + ((4*I)/3)/w1^2 - 
     (((2*I)/3)*v1)/w1^2 - I/w1 + ((I/3)*v1)/w1)*Log[u1]^3 + 
   e*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - w1^(-1) + 
     v1/(3*w1))*Log[u1]^3 + e^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - 
     (2*v1)/(3*w1^2) - w1^(-1) + v1/(3*w1))*Log[mw1p1]*Log[u1]^3 + 
   e^2*(-1/12 + mv1p1/(6*w1^3) - 1/(3*w1^2) + v1/(6*w1^2) + 1/(4*w1) - 
     v1/(12*w1))*Log[u1]^4 + e^2*(44/3 + 14/mv1p1^2 - 22/mv1p1 + (16*v1)/9 - 
     (38*v1^2)/(9*mv1p1*u1) - (236*v1)/(9*w1^2) - 20/(3*mv1p1*w1) + 
     (296*v1)/(9*mv1p1*w1) - (148*v1^2)/(9*mv1p1*w1))*Log[v1] + 
   e*(6 + 6/mv1p1^2 - 10/mv1p1 + (2*v1)/3 - (4*v1^2)/(3*mv1p1*u1) - 
     (34*v1)/(3*w1^2) - 2/(mv1p1*w1) + (40*v1)/(3*mv1p1*w1) - 
     (20*v1^2)/(3*mv1p1*w1))*Log[v1] + 
   (2 + 2/mv1p1^2 - 4/mv1p1 - (4*v1)/w1^2 + (4*v1)/(mv1p1*w1) - 
     (2*v1^2)/(mv1p1*w1))*Log[v1] + e*Pi*((2*I)/mv1p1^2 - (4*I)/mv1p1 - 
     (4*I)/w1^2 + ((28*I)/3)/w1 - ((10*I)/3)/(mv1p1*w1) - ((2*I)*v1)/w1 + 
     (((22*I)/3)*v1)/(mv1p1*w1) - ((2*I)*v1^2)/(mv1p1*w1))*Log[v1] + 
   e^2*Pi*((6*I)/mv1p1^2 - (10*I)/mv1p1 - (((4*I)/3)*v1)/(mv1p1*u1) - 
     ((34*I)/3)/w1^2 + ((170*I)/9)/w1 - ((26*I)/9)/(mv1p1*w1) - 
     ((4*I)*v1)/w1 + (((104*I)/9)*v1)/(mv1p1*w1) - ((4*I)*v1^2)/(mv1p1*w1))*
    Log[v1] + e^2*Pi^2*(1/6 - 7/(6*mv1p1^2) + 7/(3*mv1p1) - 1/(9*u1) + 2*u1 - 
     (2*u1^2)/3 + (2*v1)/(9*u1^2) - (2*u1*v1)/3 + 2/w1^2 + v1/(3*w1^2) - 
     28/(9*w1) + 1/(9*mv1p1*w1) + (2*v1)/(3*w1) - (19*v1)/(9*mv1p1*w1) + 
     (5*v1^2)/(6*mv1p1*w1))*Log[v1] + e*(2 - 2/(3*u1) - 2*u1 + (2*u1^2)/3 + 
     (4*v1)/(3*u1^2) + (2*u1*v1)/3)*Log[mu1p1]*Log[v1] + 
   e^2*(4 - 10/(9*u1) - 4*u1 + (10*u1^2)/9 + (26*v1)/(9*u1^2) + (10*u1*v1)/9)*
    Log[mu1p1]*Log[v1] + e^2*(-10/(9*u1) + (26*v1)/(9*u1^2) + 
     (134*mv1p1)/(9*w1^3) - 268/(9*w1^2) + (134*v1)/(9*w1^2) + 170/(9*w1) - 
     (4*v1)/w1)*Log[mv1p1]*Log[v1] + (-2 + (4*mv1p1)/w1^3 - 8/w1^2 + 
     (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e*(-2/(3*u1) + (4*v1)/(3*u1^2) + (22*mv1p1)/(3*w1^3) - 44/(3*w1^2) + 
     (22*v1)/(3*w1^2) + 28/(3*w1) - (2*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (6*I)/w1 - ((2*I)*v1)/w1)*Log[mv1p1]*Log[v1] + 
   e^2*Pi*(((-2*I)/3)/u1 + (((4*I)/3)*v1)/u1^2 + (((22*I)/3)*mv1p1)/w1^3 - 
     ((44*I)/3)/w1^2 + (((22*I)/3)*v1)/w1^2 + ((28*I)/3)/w1 - ((2*I)*v1)/w1)*
    Log[mv1p1]*Log[v1] + e^2*Pi^2*(7/6 - (7*mv1p1)/(3*w1^3) + 14/(3*w1^2) - 
     (7*v1)/(3*w1^2) - 7/(2*w1) + (7*v1)/(6*w1))*Log[mv1p1]*Log[v1] + 
   e^2*(-4 - 4*u1 + (10*u1^2)/9 + (10*u1*v1)/9 + (134*mv1p1)/(9*w1^3) - 
     268/(9*w1^2) + (134*v1)/(9*w1^2) + 170/(9*w1) - (4*v1)/w1)*Log[mw1p1]*
    Log[v1] + (-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    Log[mw1p1]*Log[v1] + e*(-2 - 2*u1 + (2*u1^2)/3 + (2*u1*v1)/3 + 
     (22*mv1p1)/(3*w1^3) - 44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - 
     (2*v1)/w1)*Log[mw1p1]*Log[v1] + e^2*Pi^2*(1/6 - mv1p1/(3*w1^3) + 
     2/(3*w1^2) - v1/(3*w1^2) - 1/(2*w1) + v1/(6*w1))*Log[mw1p1]*Log[v1] + 
   e*(2*u1 - (2*u1^2)/3 - (2*u1*v1)/3 - (22*mv1p1)/(3*w1^3) + 32/(3*w1^2) - 
     (10*v1)/(3*w1^2) - 10/(3*w1))*Log[u1]*Log[v1] + 
   e^2*(-8/3 + (14*u1)/3 - (10*u1^2)/9 - (10*u1*v1)/9 - 
     (134*mv1p1)/(9*w1^3) + 166/(9*w1^2) - (32*v1)/(9*w1^2) - 8/(9*w1) - 
     (8*v1)/(3*w1))*Log[u1]*Log[v1] + e^2*Pi^2*(-5/6 + (5*mv1p1)/(3*w1^3) - 
     10/(3*w1^2) + (5*v1)/(3*w1^2) + 5/(2*w1) - (5*v1)/(6*w1))*Log[u1]*
    Log[v1] + e*Pi*(2*I - ((4*I)*mv1p1)/w1^3 + (8*I)/w1^2 - ((4*I)*v1)/w1^2 - 
     (6*I)/w1 + ((2*I)*v1)/w1)*Log[u1]*Log[v1] + 
   e^2*Pi*(2*I - (((22*I)/3)*mv1p1)/w1^3 + ((44*I)/3)/w1^2 - 
     (((22*I)/3)*v1)/w1^2 - ((28*I)/3)/w1 + ((2*I)*v1)/w1)*Log[u1]*Log[v1] + 
   (2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 6/w1 + (2*v1)/w1)*Log[u1]*
    Log[v1] + e^2*(2 + 2*u1 - (2*u1^2)/3 - (2*u1*v1)/3 - 
     (22*mv1p1)/(3*w1^3) + 44/(3*w1^2) - (22*v1)/(3*w1^2) - 28/(3*w1) + 
     (2*v1)/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   e*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 6/w1 + (2*v1)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1] + e^2*(-u1 + u1^2/3 + (u1*v1)/3 + 
     (11*mv1p1)/(3*w1^3) - 16/(3*w1^2) + (5*v1)/(3*w1^2) + 5/(3*w1))*
    Log[u1]^2*Log[v1] + e*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 
     3/w1 - v1/w1)*Log[u1]^2*Log[v1] + 
   e^2*Pi*(-I + ((2*I)*mv1p1)/w1^3 - (4*I)/w1^2 + ((2*I)*v1)/w1^2 + 
     (3*I)/w1 - (I*v1)/w1)*Log[u1]^2*Log[v1] + 
   e^2*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[mw1p1]*
    Log[u1]^2*Log[v1] + e^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - 
     (2*v1)/(3*w1^2) - w1^(-1) + v1/(3*w1))*Log[u1]^3*Log[v1] + 
   e*(mv1p1^(-2) - 2/mv1p1 + 1/(3*u1) + u1 - u1^2/3 - (2*v1)/(3*u1^2) - 
     (u1*v1)/3 - (2*v1)/w1^2 - 14/(3*w1) + 14/(3*mv1p1*w1) + v1/w1 - 
     (11*v1)/(3*mv1p1*w1))*Log[v1]^2 + 
   e^2*(1 + 3/mv1p1^2 - 5/mv1p1 + 5/(9*u1) + 2*u1 - (5*u1^2)/9 + v1/3 - 
     (13*v1)/(9*u1^2) - (5*u1*v1)/9 - (2*v1^2)/(3*mv1p1*u1) - 
     (17*v1)/(3*w1^2) - 85/(9*w1) + 76/(9*mv1p1*w1) + (2*v1)/w1 - 
     (43*v1)/(9*mv1p1*w1) - (4*v1^2)/(3*mv1p1*w1))*Log[v1]^2 + 
   e^2*Pi*(-I + I/mv1p1^2 - (2*I)/mv1p1 + (I/3)/u1 + I*u1 - (I/3)*u1^2 - 
     (((2*I)/3)*v1)/u1^2 - (I/3)*u1*v1 - (2*I)/w1^2 + ((14*I)/3)/w1 - 
     ((5*I)/3)/(mv1p1*w1) - (I*v1)/w1 + (((11*I)/3)*v1)/(mv1p1*w1) - 
     (I*v1^2)/(mv1p1*w1))*Log[v1]^2 + 
   e^2*(1 - 1/(3*u1) - u1 + u1^2/3 + (2*v1)/(3*u1^2) + (u1*v1)/3)*Log[mu1p1]*
    Log[v1]^2 + e*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*
    Log[mv1p1]*Log[v1]^2 + e^2*(-1/3*1/u1 + (2*v1)/(3*u1^2) + 
     (11*mv1p1)/(3*w1^3) - 22/(3*w1^2) + (11*v1)/(3*w1^2) + 14/(3*w1) - 
     v1/w1)*Log[mv1p1]*Log[v1]^2 + e^2*Pi*(-I + ((2*I)*mv1p1)/w1^3 - 
     (4*I)/w1^2 + ((2*I)*v1)/w1^2 + (3*I)/w1 - (I*v1)/w1)*Log[mv1p1]*
    Log[v1]^2 + e*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*
    Log[mw1p1]*Log[v1]^2 + e^2*(-1 - u1 + u1^2/3 + (u1*v1)/3 + 
     (11*mv1p1)/(3*w1^3) - 22/(3*w1^2) + (11*v1)/(3*w1^2) + 14/(3*w1) - 
     v1/w1)*Log[mw1p1]*Log[v1]^2 + e^2*(u1 - u1^2/3 - (u1*v1)/3 - 
     (11*mv1p1)/(3*w1^3) + 16/(3*w1^2) - (5*v1)/(3*w1^2) - 5/(3*w1))*Log[u1]*
    Log[v1]^2 + e^2*Pi*(I - ((2*I)*mv1p1)/w1^3 + (4*I)/w1^2 - 
     ((2*I)*v1)/w1^2 - (3*I)/w1 + (I*v1)/w1)*Log[u1]*Log[v1]^2 + 
   e*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - (2*v1)/w1^2 - 3/w1 + v1/w1)*Log[u1]*
    Log[v1]^2 + e^2*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - (2*v1)/w1^2 - 3/w1 + 
     v1/w1)*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   e^2*(-1/2 + mv1p1/w1^3 - 2/w1^2 + v1/w1^2 + 3/(2*w1) - v1/(2*w1))*
    Log[u1]^2*Log[v1]^2 + e^2*(1/3 + 1/(3*mv1p1^2) - 2/(3*mv1p1) + (2*u1)/3 - 
     (2*u1^2)/9 - (2*u1*v1)/9 - (2*v1)/(3*w1^2) - 28/(9*w1) + 
     28/(9*mv1p1*w1) + (2*v1)/(3*w1) - (28*v1)/(9*mv1p1*w1) + 
     v1^2/(3*mv1p1*w1))*Log[v1]^3 + e^2*(-1/3 + (2*mv1p1)/(3*w1^3) - 
     4/(3*w1^2) + (2*v1)/(3*w1^2) + w1^(-1) - v1/(3*w1))*Log[mv1p1]*
    Log[v1]^3 + e^2*(-1/3 + (2*mv1p1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + w1^(-1) - v1/(3*w1))*Log[mw1p1]*Log[v1]^3 + 
   e^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - w1^(-1) + 
     v1/(3*w1))*Log[u1]*Log[v1]^3 + e*Pi*((-2*I)*u1 + ((2*I)/3)*u1^2 + 
     ((2*I)/3)*u1*v1)*Log[w1] + e^2*Pi*((-4*I)*u1 + ((10*I)/9)*u1^2 + 
     ((10*I)/9)*u1*v1)*Log[w1] + e*Pi^2*(-1/3 + (2*mv1p1)/(3*w1^3) - 
     4/(3*w1^2) + (2*v1)/(3*w1^2) + w1^(-1) - v1/(3*w1))*Log[w1] + 
   e^2*Pi^2*(-1/3 - u1/3 + u1^2/9 + (u1*v1)/9 + (11*mv1p1)/(9*w1^3) - 
     22/(9*w1^2) + (11*v1)/(9*w1^2) + 14/(9*w1) - v1/(3*w1))*Log[w1] + 
   e^2*Pi^3*(-1/3*I + (((2*I)/3)*mv1p1)/w1^3 - ((4*I)/3)/w1^2 + 
     (((2*I)/3)*v1)/w1^2 + I/w1 - ((I/3)*v1)/w1)*Log[w1] + 
   e*((-4*v1)/(3*u1) + (2*w1)/3)*Log[w1] + e^2*((-38*v1)/(9*u1) + (16*w1)/9)*
    Log[w1] + e^2*(-4 + 10/(9*u1) + 4*u1 - (10*u1^2)/9 - (26*v1)/(9*u1^2) - 
     (10*u1*v1)/9)*Log[mu1p1]*Log[w1] + 
   e*(-2 + 2/(3*u1) + 2*u1 - (2*u1^2)/3 - (4*v1)/(3*u1^2) - (2*u1*v1)/3)*
    Log[mu1p1]*Log[w1] + e^2*Pi*((2*I)*u1 - ((2*I)/3)*u1^2 - ((2*I)/3)*u1*v1)*
    Log[u1]*Log[w1] + e*(-2*u1 + (2*u1^2)/3 + (2*u1*v1)/3)*Log[u1]*Log[w1] + 
   e^2*(-4*u1 + (10*u1^2)/9 + (10*u1*v1)/9)*Log[u1]*Log[w1] + 
   e^2*Pi^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - 
     w1^(-1) + v1/(3*w1))*Log[u1]*Log[w1] + 
   e*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[u1]^2*
    Log[w1] + e^2*(-1 + 2*u1 - (2*u1^2)/3 - (2*u1*v1)/3 + 
     (11*mv1p1)/(3*w1^3) - 22/(3*w1^2) + (11*v1)/(3*w1^2) + 14/(3*w1) - 
     v1/w1)*Log[u1]^2*Log[w1] + e^2*Pi*(-I + ((2*I)*mv1p1)/w1^3 - 
     (4*I)/w1^2 + ((2*I)*v1)/w1^2 + (3*I)/w1 - (I*v1)/w1)*Log[u1]^2*Log[w1] + 
   e^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - w1^(-1) + 
     v1/(3*w1))*Log[u1]^3*Log[w1] + e^2*Pi*((-2*I)*u1 + ((2*I)/3)*u1^2 + 
     ((2*I)/3)*u1*v1)*Log[v1]*Log[w1] + 
   e^2*Pi^2*(-1/3 + (2*mv1p1)/(3*w1^3) - 4/(3*w1^2) + (2*v1)/(3*w1^2) + 
     w1^(-1) - v1/(3*w1))*Log[v1]*Log[w1] + e^2*((-4*v1)/(3*u1) + (2*w1)/3)*
    Log[v1]*Log[w1] + e^2*(-2 + 2/(3*u1) + 2*u1 - (2*u1^2)/3 - 
     (4*v1)/(3*u1^2) - (2*u1*v1)/3)*Log[mu1p1]*Log[v1]*Log[w1] + 
   e^2*(-2 + 2/(3*u1) - 4*u1 + (4*u1^2)/3 - (4*v1)/(3*u1^2) + (4*u1*v1)/3)*
    Log[u1]*Log[v1]*Log[w1] + e^2*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + 
     (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[u1]^2*Log[v1]*Log[w1] + 
   e^2*(-1 + 1/(3*u1) - u1 + u1^2/3 - (2*v1)/(3*u1^2) + (u1*v1)/3)*Log[v1]^2*
    Log[w1] + e^2*Pi*(I*u1 - (I/3)*u1^2 - (I/3)*u1*v1)*Log[w1]^2 + 
   e^2*Pi^2*(-1/6 + mv1p1/(3*w1^3) - 2/(3*w1^2) + v1/(3*w1^2) + 1/(2*w1) - 
     v1/(6*w1))*Log[w1]^2 + e^2*((2*v1)/(3*u1) - w1/3)*Log[w1]^2 + 
   e^2*(1 - 1/(3*u1) - u1 + u1^2/3 + (2*v1)/(3*u1^2) + (u1*v1)/3)*Log[mu1p1]*
    Log[w1]^2 + e^2*Pi*(I - ((2*I)*mv1p1)/w1^3 + (4*I)/w1^2 - 
     ((2*I)*v1)/w1^2 - (3*I)/w1 + (I*v1)/w1)*Log[u1]*Log[w1]^2 + 
   e^2*(1 - (11*mv1p1)/(3*w1^3) + 22/(3*w1^2) - (11*v1)/(3*w1^2) - 
     14/(3*w1) + v1/w1)*Log[u1]*Log[w1]^2 + 
   e*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - (2*v1)/w1^2 - 3/w1 + v1/w1)*Log[u1]*
    Log[w1]^2 + e^2*(-1/2 + mv1p1/w1^3 - 2/w1^2 + v1/w1^2 + 3/(2*w1) - 
     v1/(2*w1))*Log[u1]^2*Log[w1]^2 + 
   e^2*(1 - 1/(3*u1) + u1 - u1^2/3 + (2*v1)/(3*u1^2) - (u1*v1)/3)*Log[v1]*
    Log[w1]^2 + e^2*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - (2*v1)/w1^2 - 3/w1 + 
     v1/w1)*Log[u1]*Log[v1]*Log[w1]^2 + 
   e*(-1/3 + (2*mv1p1)/(3*w1^3) - 4/(3*w1^2) + (2*v1)/(3*w1^2) + w1^(-1) - 
     v1/(3*w1))*Log[w1]^3 + e^2*(-1/3 + u1/3 - u1^2/9 - (u1*v1)/9 + 
     (11*mv1p1)/(9*w1^3) - 22/(9*w1^2) + (11*v1)/(9*w1^2) + 14/(9*w1) - 
     v1/(3*w1))*Log[w1]^3 + e^2*Pi*(-1/3*I + (((2*I)/3)*mv1p1)/w1^3 - 
     ((4*I)/3)/w1^2 + (((2*I)/3)*v1)/w1^2 + I/w1 - ((I/3)*v1)/w1)*Log[w1]^3 + 
   e^2*(1/3 - (2*mv1p1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - w1^(-1) + 
     v1/(3*w1))*Log[u1]*Log[w1]^3 + e^2*(-1/3 + (2*mv1p1)/(3*w1^3) - 
     4/(3*w1^2) + (2*v1)/(3*w1^2) + w1^(-1) - v1/(3*w1))*Log[v1]*Log[w1]^3 + 
   e^2*(-1/12 + mv1p1/(6*w1^3) - 1/(3*w1^2) + v1/(6*w1^2) + 1/(4*w1) - 
     v1/(12*w1))*Log[w1]^4 + e^2*Pi*(2*I - ((2*I)/3)/u1 + (2*I)*u1 - 
     ((2*I)/3)*u1^2 + (((4*I)/3)*v1)/u1^2 - ((2*I)/3)*u1*v1)*PolyLog[2, u1] + 
   e^2*(-2 + 2/(3*u1) - 2*u1 + (2*u1^2)/3 - (4*v1)/(3*u1^2) + (2*u1*v1)/3)*
    Log[v1]*PolyLog[2, u1] + e^2*(2 - 2/(3*u1) + 2*u1 - (2*u1^2)/3 + 
     (4*v1)/(3*u1^2) - (2*u1*v1)/3)*Log[w1]*PolyLog[2, u1] + 
   e^2*(-10/(9*u1) + (26*v1)/(9*u1^2) + (134*mv1p1)/(9*w1^3) - 268/(9*w1^2) + 
     (134*v1)/(9*w1^2) + 170/(9*w1) - (4*v1)/w1)*PolyLog[2, v1] + 
   (-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    PolyLog[2, v1] + e*(-2/(3*u1) + (4*v1)/(3*u1^2) + (22*mv1p1)/(3*w1^3) - 
     44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - (2*v1)/w1)*PolyLog[2, v1] + 
   e*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (6*I)/w1 - ((2*I)*v1)/w1)*PolyLog[2, v1] + 
   e^2*Pi*(((-2*I)/3)/u1 + (((4*I)/3)*v1)/u1^2 + (((22*I)/3)*mv1p1)/w1^3 - 
     ((44*I)/3)/w1^2 + (((22*I)/3)*v1)/w1^2 + ((28*I)/3)/w1 - ((2*I)*v1)/w1)*
    PolyLog[2, v1] + e^2*Pi^2*(7/6 - (7*mv1p1)/(3*w1^3) + 14/(3*w1^2) - 
     (7*v1)/(3*w1^2) - 7/(2*w1) + (7*v1)/(6*w1))*PolyLog[2, v1] + 
   e*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*Log[v1]*
    PolyLog[2, v1] + e^2*(-4 + 2/(3*u1) - (4*v1)/(3*u1^2) + 
     (22*mv1p1)/(3*w1^3) - 44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - 
     (2*v1)/w1)*Log[v1]*PolyLog[2, v1] + 
   e^2*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (6*I)/w1 - ((2*I)*v1)/w1)*Log[v1]*PolyLog[2, v1] + 
   e^2*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[v1]^2*
    PolyLog[2, v1] + e^2*(-4 - 4*u1 + (10*u1^2)/9 + (10*u1*v1)/9 + 
     (134*mv1p1)/(9*w1^3) - 268/(9*w1^2) + (134*v1)/(9*w1^2) + 170/(9*w1) - 
     (4*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   (-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    PolyLog[2, -(v1/u1)] + e*(-2 - 2*u1 + (2*u1^2)/3 + (2*u1*v1)/3 + 
     (22*mv1p1)/(3*w1^3) - 44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - 
     (2*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   e*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (6*I)/w1 - ((2*I)*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(-2*I - (2*I)*u1 + ((2*I)/3)*u1^2 + ((2*I)/3)*u1*v1 + 
     (((22*I)/3)*mv1p1)/w1^3 - ((44*I)/3)/w1^2 + (((22*I)/3)*v1)/w1^2 + 
     ((28*I)/3)/w1 - ((2*I)*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   e^2*Pi^2*(7/6 - (7*mv1p1)/(3*w1^3) + 14/(3*w1^2) - (7*v1)/(3*w1^2) - 
     7/(2*w1) + (7*v1)/(6*w1))*PolyLog[2, -(v1/u1)] + 
   e*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + e^2*(-4 + 2/(3*u1) - (4*v1)/(3*u1^2) + 
     (22*mv1p1)/(3*w1^3) - 44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - 
     (2*v1)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (6*I)/w1 - ((2*I)*v1)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e^2*(-1 + (2*mv1p1)/w1^3 - 4/w1^2 + (2*v1)/w1^2 + 3/w1 - v1/w1)*Log[v1]^2*
    PolyLog[2, -(v1/u1)] + e*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + 
     ((4*I)*v1)/w1^2 + (6*I)/w1 - ((2*I)*v1)/w1)*PolyLog[2, w1] + 
   e^2*Pi*(-2*I + (2*I)*u1 - ((2*I)/3)*u1^2 - ((2*I)/3)*u1*v1 + 
     (((22*I)/3)*mv1p1)/w1^3 - ((44*I)/3)/w1^2 + (((22*I)/3)*v1)/w1^2 + 
     ((28*I)/3)/w1 - ((2*I)*v1)/w1)*PolyLog[2, w1] + 
   e^2*Pi^2*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - (2*v1)/w1^2 - 3/w1 + v1/w1)*
    PolyLog[2, w1] + e*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - 
     (2*v1)/w1)*Log[u1]*PolyLog[2, w1] + 
   e^2*(-2 + 2*u1 - (2*u1^2)/3 - (2*u1*v1)/3 + (22*mv1p1)/(3*w1^3) - 
     44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - (2*v1)/w1)*Log[u1]*
    PolyLog[2, w1] + e^2*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - (2*v1)/w1^2 - 3/w1 + 
     v1/w1)*Log[u1]^2*PolyLog[2, w1] + 
   e^2*(-2 + 2/(3*u1) - 2*u1 + (2*u1^2)/3 - (4*v1)/(3*u1^2) + (2*u1*v1)/3)*
    Log[v1]*PolyLog[2, w1] + e^2*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + 
     ((4*I)*v1)/w1^2 + (6*I)/w1 - ((2*I)*v1)/w1)*Log[v1]*PolyLog[2, w1] + 
   e^2*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    Log[u1]*Log[v1]*PolyLog[2, w1] + 
   e^2*(-4 + 10/(9*u1) + 4*u1 - (10*u1^2)/9 - (26*v1)/(9*u1^2) - 
     (10*u1*v1)/9)*PolyLog[2, -(w1/v1)] + 
   e*(-2 + 2/(3*u1) + 2*u1 - (2*u1^2)/3 - (4*v1)/(3*u1^2) - (2*u1*v1)/3)*
    PolyLog[2, -(w1/v1)] + e^2*Pi*(-2*I + ((2*I)/3)/u1 + (2*I)*u1 - 
     ((2*I)/3)*u1^2 - (((4*I)/3)*v1)/u1^2 - ((2*I)/3)*u1*v1)*
    PolyLog[2, -(w1/v1)] + e^2*Pi*(2*I - ((4*I)*mv1p1)/w1^3 + (8*I)/w1^2 - 
     ((4*I)*v1)/w1^2 - (6*I)/w1 + ((2*I)*v1)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*(4 - 2/(3*u1) + (4*v1)/(3*u1^2) - 
     (22*mv1p1)/(3*w1^3) + 44/(3*w1^2) - (22*v1)/(3*w1^2) - 28/(3*w1) + 
     (2*v1)/w1)*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   e*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 6/w1 + (2*v1)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*(1 - (2*mv1p1)/w1^3 + 4/w1^2 - 
     (2*v1)/w1^2 - 3/w1 + v1/w1)*Log[v1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   e^2*(-2 + 2/(3*u1) - 2*u1 + (2*u1^2)/3 - (4*v1)/(3*u1^2) + (2*u1*v1)/3)*
    PolyLog[3, u1] + e^2*(-4*u1 + (4*u1^2)/3 + (4*u1*v1)/3)*PolyLog[3, v1] + 
   e^2*(-4*u1 + (4*u1^2)/3 + (4*u1*v1)/3)*PolyLog[3, -(v1/u1)] + 
   e^2*Pi*(2*I - ((4*I)*mv1p1)/w1^3 + (8*I)/w1^2 - ((4*I)*v1)/w1^2 - 
     (6*I)/w1 + ((2*I)*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   e^2*(2/(3*u1) - 4*u1 + (4*u1^2)/3 - (4*v1)/(3*u1^2) + (4*u1*v1)/3 - 
     (22*mv1p1)/(3*w1^3) + 44/(3*w1^2) - (22*v1)/(3*w1^2) - 28/(3*w1) + 
     (2*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   e*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 6/w1 + (2*v1)/w1)*
    PolyLog[3, -(u1/w1)] + e^2*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 
     6/w1 + (2*v1)/w1)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   e^2*(2 - 2/(3*u1) + 2*u1 - (2*u1^2)/3 + (4*v1)/(3*u1^2) - (2*u1*v1)/3)*
    PolyLog[3, -((u1*v1)/w1)] + e^2*(2 - 2*u1 + (2*u1^2)/3 + (2*u1*v1)/3 - 
     (22*mv1p1)/(3*w1^3) + 44/(3*w1^2) - (22*v1)/(3*w1^2) - 28/(3*w1) + 
     (2*v1)/w1)*PolyLog[3, w1] + e*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - 
     (4*v1)/w1^2 - 6/w1 + (2*v1)/w1)*PolyLog[3, w1] + 
   e^2*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    Log[u1]*PolyLog[3, w1] + e^2*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 
     6/w1 + (2*v1)/w1)*Log[v1]*PolyLog[3, w1] + 
   e^2*(-4*u1 + (4*u1^2)/3 + (4*u1*v1)/3)*PolyLog[3, -(w1/v1)] + 
   e*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    PolyLog[3, -((v1*w1)/u1)] + e^2*(-2 + 2*u1 - (2*u1^2)/3 - (2*u1*v1)/3 + 
     (22*mv1p1)/(3*w1^3) - 44/(3*w1^2) + (22*v1)/(3*w1^2) + 28/(3*w1) - 
     (2*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   e^2*Pi*(-2*I + ((4*I)*mv1p1)/w1^3 - (8*I)/w1^2 + ((4*I)*v1)/w1^2 + 
     (6*I)/w1 - ((2*I)*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   e^2*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    PolyLog[4, -(u1/w1)] + e^2*(2 - (4*mv1p1)/w1^3 + 8/w1^2 - (4*v1)/w1^2 - 
     6/w1 + (2*v1)/w1)*PolyLog[4, w1] + 
   e^2*(-2 + (4*mv1p1)/w1^3 - 8/w1^2 + (4*v1)/w1^2 + 6/w1 - (2*v1)/w1)*
    PolyLog[4, -((v1*w1)/u1)] + e^2*(22/9 + 14/mv1p1 - (8*mv1p1)/(81*w1^3) + 
     (8*u1)/(81*w1^3) + 16/(81*w1^2) - (8*u1)/(81*w1^2) - (8*v1)/(81*w1^2) - 
     1340/(81*w1) + 4*u1*Zeta[3] - (4*u1^2*Zeta[3])/3 - (4*u1*v1*Zeta[3])/3), 
 beta1Region2a1L -> -2 - (2*v1)/u1 + 
   e^2*Pi^3*((-1/9*I)/u1^2 + (I/9)/u1 + (((2*I)/9)*mv1p1*v1)/u1^3 - 
     ((I/9)*v1)/u1^2) + e*(-16/3 - (16*v1)/(3*u1)) + 
   e*Pi^2*(-1/9*1/u1^2 + 1/(9*u1) + (4*u1)/9 - (4*u1^2)/9 + (4*mv1p1*v1)/9 + 
     (2*mv1p1*v1)/(9*u1^3) - v1/(9*u1^2) - (8*u1*v1)/9) + 
   e*Pi*(((-2*I)/3)/u1 - ((2*I)/3)*v1 + (((4*I)/3)*mv1p1*v1)/u1^2 - 
     (((2*I)/3)*v1^2)/u1 - ((2*I)/3)/w1) + 
   e^2*Pi*(((-16*I)/9)/u1 - ((16*I)/9)*v1 + (((38*I)/9)*mv1p1*v1)/u1^2 - 
     (((16*I)/9)*v1^2)/u1 - ((16*I)/9)/w1) + 
   e^2*Pi^2*(1/6 - 5/(27*u1^2) + 14/(27*u1) + (20*u1)/27 - (20*u1^2)/27 + 
     (29*v1)/27 + (13*mv1p1*v1)/(27*u1^3) - (26*v1)/(27*u1^2) + v1/(6*u1) - 
     (40*u1*v1)/27 - (20*v1^2)/27 + (2*v1^2)/(3*u1^2) + v1^2/(3*u1) + 
     1/(3*w1)) + e^2*Pi*(((-10*I)/9)/u1^2 + ((10*I)/9)/u1 + ((10*I)/9)*u1 - 
     ((10*I)/9)*u1^2 + ((10*I)/9)*mv1p1*v1 + (((26*I)/9)*mv1p1*v1)/u1^3 - 
     (((16*I)/9)*v1)/u1^2 - ((20*I)/9)*u1*v1)*Log[mu1p1] + 
   e*Pi*(((-2*I)/3)/u1^2 + ((2*I)/3)/u1 + ((2*I)/3)*u1 - ((2*I)/3)*u1^2 + 
     ((2*I)/3)*v1 + (((4*I)/3)*mv1p1*v1)/u1^3 - (((2*I)/3)*v1)/u1^2 - 
     ((4*I)/3)*u1*v1 - ((2*I)/3)*v1^2)*Log[mu1p1] + 
   e^2*Pi^2*(1/(3*u1^2) - 1/(3*u1) - u1/3 + u1^2/3 - v1/3 - 
     (2*mv1p1*v1)/(3*u1^3) + v1/(3*u1^2) + (2*u1*v1)/3 + v1^2/3)*Log[mu1p1] + 
   e^2*Pi^2*(-1/3*u1 + u1^2/3 - (mv1p1*v1)/3 + (2*u1*v1)/3 + 1/(3*w1^2) - 
     1/(3*w1))*Log[mw1p1] + e*Pi*(((2*I)/3)*u1 - ((2*I)/3)*u1^2 + 
     ((2*I)/3)*mv1p1*v1 - ((4*I)/3)*u1*v1 - ((2*I)/3)/w1^2 + ((2*I)/3)/w1)*
    Log[mw1p1] + e^2*Pi*(((10*I)/9)*u1 - ((10*I)/9)*u1^2 + 
     ((10*I)/9)*mv1p1*v1 - ((20*I)/9)*u1*v1 - ((10*I)/9)/w1^2 + 
     ((10*I)/9)/w1)*Log[mw1p1] + e*Pi*(((-2*I)/3)*u1 + ((2*I)/3)*u1^2 - 
     ((2*I)/3)*v1 + ((4*I)/3)*u1*v1 + ((2*I)/3)*v1^2)*Log[u1] + 
   e^2*Pi*(((-10*I)/9)*u1 + ((10*I)/9)*u1^2 - ((10*I)/9)*v1 + 
     ((20*I)/9)*u1*v1 + ((10*I)/9)*v1^2)*Log[u1] + 
   e^2*(16/9 + (16*u1)/9 + (16*v1)/9 + (6*v1)/u1 - 16/(9*w1))*Log[u1] + 
   e^2*Pi^2*(-1/9*u1 + u1^2/9 - v1/9 + (2*u1*v1)/9 + v1^2/9 - 1/(9*w1^2) + 
     1/(9*w1))*Log[u1] + e*(4/3 + (2*v1)/u1 - 2/(3*w1) - (2*w1)/3)*Log[u1] + 
   e*((2*u1)/3 - (2*u1^2)/3 + (2*mv1p1*v1)/3 - (4*u1*v1)/3 - 2/(3*w1^2) + 
     2/(3*w1))*Log[mw1p1]*Log[u1] + e^2*((10*u1)/9 - (10*u1^2)/9 + 
     (10*mv1p1*v1)/9 - (20*u1*v1)/9 - 10/(9*w1^2) + 10/(9*w1))*Log[mw1p1]*
    Log[u1] + e*(-1/3*u1 + u1^2/3 - (mv1p1*v1)/3 + (2*u1*v1)/3 + 1/(3*w1^2) - 
     1/(3*w1))*Log[u1]^2 + e^2*Pi*((I/3)/w1^2 - (I/3)/w1)*Log[u1]^2 + 
   e^2*(-2/3 - (5*u1)/9 + (5*u1^2)/9 - (5*v1)/9 - v1/u1 + (10*u1*v1)/9 + 
     (5*v1^2)/9 + 5/(9*w1^2) - 2/(9*w1) + w1/3)*Log[u1]^2 + 
   e^2*(-1/3*u1 + u1^2/3 - (mv1p1*v1)/3 + (2*u1*v1)/3 + 1/(3*w1^2) - 
     1/(3*w1))*Log[mw1p1]*Log[u1]^2 + 
   e^2*(u1/9 - u1^2/9 + (mv1p1*v1)/9 - (2*u1*v1)/9 - 1/(9*w1^2) + 1/(9*w1))*
    Log[u1]^3 + e^2*Pi^2*(1/(9*u1^2) - 1/(9*u1) + (2*u1)/3 - (2*u1^2)/3 + 
     (2*mv1p1*v1)/3 - (2*mv1p1*v1)/(9*u1^3) + v1/(9*u1^2) - (4*u1*v1)/3)*
    Log[v1] + e^2*(-16/3 + (16*v1)/9 - (64*v1)/(9*mv1p1*u1) + 
     (38*v1^2)/(9*u1^2) + (64*v1^2)/(9*mv1p1*u1) - (16*v1^3)/(9*mv1p1*u1) - 
     (16*v1)/(9*mv1p1*w1))*Log[v1] + e*(-2 + (2*v1)/3 - (8*v1)/(3*mv1p1*u1) + 
     (4*v1^2)/(3*u1^2) + (8*v1^2)/(3*mv1p1*u1) - (2*v1^3)/(3*mv1p1*u1) - 
     (2*v1)/(3*mv1p1*w1))*Log[v1] + e^2*Pi*(((-2*I)/3)/(mv1p1*u1) + 
     (((4*I)/3)*v1)/u1^2 - ((10*I)/9)/w1 + ((4*I)/9)/(mv1p1*w1) - 
     (((10*I)/9)*v1)/(mv1p1*w1))*Log[v1] + 
   e^2*(10/(9*u1^2) - 10/(9*u1) - (10*u1)/9 + (10*u1^2)/9 - (10*mv1p1*v1)/9 - 
     (26*mv1p1*v1)/(9*u1^3) + (16*v1)/(9*u1^2) + (20*u1*v1)/9)*Log[mu1p1]*
    Log[v1] + e*(2/(3*u1^2) - 2/(3*u1) - (2*u1)/3 + (2*u1^2)/3 - (2*v1)/3 - 
     (4*mv1p1*v1)/(3*u1^3) + (2*v1)/(3*u1^2) + (4*u1*v1)/3 + (2*v1^2)/3)*
    Log[mu1p1]*Log[v1] + e^2*(10/(9*u1^2) - 10/(9*u1) - 
     (26*mv1p1*v1)/(9*u1^3) + (16*v1)/(9*u1^2) + 10/(9*w1^2) - 10/(9*w1))*
    Log[mv1p1]*Log[v1] + e*(2/(3*u1^2) - 2/(3*u1) - (4*mv1p1*v1)/(3*u1^3) + 
     (2*v1)/(3*u1^2) + 2/(3*w1^2) - 2/(3*w1))*Log[mv1p1]*Log[v1] + 
   e^2*Pi*(((2*I)/3)/u1^2 - ((2*I)/3)/u1 - (((4*I)/3)*mv1p1*v1)/u1^3 + 
     (((2*I)/3)*v1)/u1^2 + ((2*I)/3)/w1^2 - ((2*I)/3)/w1)*Log[mv1p1]*
    Log[v1] + e^2*((-10*u1)/9 + (10*u1^2)/9 - (10*mv1p1*v1)/9 + 
     (20*u1*v1)/9 + 10/(9*w1^2) - 10/(9*w1))*Log[mw1p1]*Log[v1] + 
   e*((-2*u1)/3 + (2*u1^2)/3 - (2*mv1p1*v1)/3 + (4*u1*v1)/3 + 2/(3*w1^2) - 
     2/(3*w1))*Log[mw1p1]*Log[v1] + e^2*Pi*(((-2*I)/3)/w1^2 + ((2*I)/3)/w1)*
    Log[u1]*Log[v1] + e^2*(2/3 + (16*u1)/9 - (10*u1^2)/9 + (16*v1)/9 + 
     (2*v1)/u1 - (20*u1*v1)/9 - (10*v1^2)/9 - 10/(9*w1^2) + 4/(9*w1))*Log[u1]*
    Log[v1] + e*((2*u1)/3 - (2*u1^2)/3 + (2*mv1p1*v1)/3 - (4*u1*v1)/3 - 
     2/(3*w1^2) + 2/(3*w1))*Log[u1]*Log[v1] + 
   e^2*((2*u1)/3 - (2*u1^2)/3 + (2*mv1p1*v1)/3 - (4*u1*v1)/3 - 2/(3*w1^2) + 
     2/(3*w1))*Log[mw1p1]*Log[u1]*Log[v1] + 
   e^2*(-1/3*u1 + u1^2/3 - (mv1p1*v1)/3 + (2*u1*v1)/3 + 1/(3*w1^2) - 
     1/(3*w1))*Log[u1]^2*Log[v1] + e*(-1/3*1/u1^2 + 1/(3*u1) + u1/3 - 
     u1^2/3 + v1/3 + (2*mv1p1*v1)/(3*u1^3) - v1/(3*u1^2) - (2*u1*v1)/3 - 
     v1^2/3)*Log[v1]^2 + e^2*Pi*((-1/3*I)/u1^2 + (I/3)/u1 + (I/3)*u1 - 
     (I/3)*u1^2 + (I/3)*v1 + (((2*I)/3)*mv1p1*v1)/u1^3 - ((I/3)*v1)/u1^2 - 
     ((2*I)/3)*u1*v1 - (I/3)*v1^2)*Log[v1]^2 + 
   e^2*(-1 - 5/(9*u1^2) + 5/(9*u1) + (5*u1)/9 - (5*u1^2)/9 + (8*v1)/9 + 
     (13*mv1p1*v1)/(9*u1^3) - (8*v1)/(9*u1^2) - (4*v1)/(3*mv1p1*u1) - 
     (10*u1*v1)/9 - (5*v1^2)/9 + (2*v1^2)/(3*u1^2) + (4*v1^2)/(3*mv1p1*u1) - 
     v1^3/(3*mv1p1*u1) + 5/(9*w1) - 5/(9*mv1p1*w1) + (2*v1)/(9*mv1p1*w1))*
    Log[v1]^2 + e^2*(1/(3*u1^2) - 1/(3*u1) - u1/3 + u1^2/3 - v1/3 - 
     (2*mv1p1*v1)/(3*u1^3) + v1/(3*u1^2) + (2*u1*v1)/3 + v1^2/3)*Log[mu1p1]*
    Log[v1]^2 + e^2*(1/(3*u1^2) - 1/(3*u1) - (2*mv1p1*v1)/(3*u1^3) + 
     v1/(3*u1^2) + 1/(3*w1^2) - 1/(3*w1))*Log[mv1p1]*Log[v1]^2 + 
   e^2*(-1/3*u1 + u1^2/3 - (mv1p1*v1)/3 + (2*u1*v1)/3 + 1/(3*w1^2) - 
     1/(3*w1))*Log[mw1p1]*Log[v1]^2 + 
   e^2*(u1/3 - u1^2/3 + (mv1p1*v1)/3 - (2*u1*v1)/3 - 1/(3*w1^2) + 1/(3*w1))*
    Log[u1]*Log[v1]^2 + e^2*((2*u1)/9 - (2*u1^2)/9 + (2*v1)/9 - (4*u1*v1)/9 - 
     (2*v1^2)/9)*Log[v1]^3 + e*Pi*(((-2*I)/3)*u1 + ((2*I)/3)*u1^2 - 
     ((2*I)/3)*v1 + ((4*I)/3)*u1*v1 + ((2*I)/3)*v1^2)*Log[w1] + 
   e^2*Pi*(((-10*I)/9)*u1 + ((10*I)/9)*u1^2 - ((10*I)/9)*v1 + 
     ((20*I)/9)*u1*v1 + ((10*I)/9)*v1^2)*Log[w1] + 
   e^2*(32/9 - 16/(9*u1) - (16*u1)/9 - (32*v1)/9 + (38*mv1p1*v1)/(9*u1^2) - 
     (2*v1)/(3*u1) - (16*v1^2)/(9*u1))*Log[w1] + 
   e*(4/3 - 2/(3*u1) - (2*u1)/3 - (4*v1)/3 + (4*mv1p1*v1)/(3*u1^2) - 
     (2*v1^2)/(3*u1))*Log[w1] + e^2*Pi^2*(-1/9*u1 + u1^2/9 - (mv1p1*v1)/9 + 
     (2*u1*v1)/9 + 1/(9*w1^2) - 1/(9*w1))*Log[w1] + 
   e^2*(-10/(9*u1^2) + 10/(9*u1) + (10*u1)/9 - (10*u1^2)/9 + 
     (10*mv1p1*v1)/9 + (26*mv1p1*v1)/(9*u1^3) - (16*v1)/(9*u1^2) - 
     (20*u1*v1)/9)*Log[mu1p1]*Log[w1] + 
   e*(-2/(3*u1^2) + 2/(3*u1) + (2*u1)/3 - (2*u1^2)/3 + (2*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) - (4*u1*v1)/3 - (2*v1^2)/3)*
    Log[mu1p1]*Log[w1] + e^2*Pi*(((2*I)/3)*u1 - ((2*I)/3)*u1^2 + 
     ((2*I)/3)*v1 - ((4*I)/3)*u1*v1 - ((2*I)/3)*v1^2)*Log[u1]*Log[w1] + 
   e*((-2*u1)/3 + (2*u1^2)/3 - (2*v1)/3 + (4*u1*v1)/3 + (2*v1^2)/3)*Log[u1]*
    Log[w1] + e^2*((-10*u1)/9 + (10*u1^2)/9 - (10*v1)/9 + (20*u1*v1)/9 + 
     (10*v1^2)/9)*Log[u1]*Log[w1] + e^2*((2*u1)/3 - (2*u1^2)/3 + 
     (2*mv1p1*v1)/3 - (4*u1*v1)/3 + 1/(3*w1^2) - 1/(3*w1))*Log[u1]^2*
    Log[w1] + e^2*Pi*(((-2*I)/3)*u1 + ((2*I)/3)*u1^2 - ((2*I)/3)*v1 + 
     ((4*I)/3)*u1*v1 + ((2*I)/3)*v1^2)*Log[v1]*Log[w1] + 
   e^2*(4/3 - 2/(3*u1) - (2*u1)/3 - (4*v1)/3 + (4*mv1p1*v1)/(3*u1^2) - 
     (2*v1^2)/(3*u1))*Log[v1]*Log[w1] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) + (2*u1)/3 - (2*u1^2)/3 + (2*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) - (4*u1*v1)/3 - (2*v1^2)/3)*
    Log[mu1p1]*Log[v1]*Log[w1] + e^2*(-2/(3*u1^2) + 2/(3*u1) - (4*u1)/3 + 
     (4*u1^2)/3 - (4*mv1p1*v1)/3 + (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + 
     (8*u1*v1)/3)*Log[u1]*Log[v1]*Log[w1] + 
   e^2*(-1/3*1/u1^2 + 1/(3*u1) - u1/3 + u1^2/3 - v1/3 + 
     (2*mv1p1*v1)/(3*u1^3) - v1/(3*u1^2) + (2*u1*v1)/3 + v1^2/3)*Log[v1]^2*
    Log[w1] + e^2*Pi*((I/3)*u1 - (I/3)*u1^2 + (I/3)*v1 - ((2*I)/3)*u1*v1 - 
     (I/3)*v1^2)*Log[w1]^2 + e^2*(-2/3 + 1/(3*u1) + u1/3 + (2*v1)/3 - 
     (2*mv1p1*v1)/(3*u1^2) + v1^2/(3*u1))*Log[w1]^2 + 
   e^2*(1/(3*u1^2) - 1/(3*u1) - u1/3 + u1^2/3 - v1/3 - 
     (2*mv1p1*v1)/(3*u1^3) + v1/(3*u1^2) + (2*u1*v1)/3 + v1^2/3)*Log[mu1p1]*
    Log[w1]^2 + e^2*(-1/3*1/w1^2 + 1/(3*w1))*Log[u1]*Log[w1]^2 + 
   e^2*(1/(3*u1^2) - 1/(3*u1) + u1/3 - u1^2/3 + v1/3 - 
     (2*mv1p1*v1)/(3*u1^3) + v1/(3*u1^2) - (2*u1*v1)/3 - v1^2/3)*Log[v1]*
    Log[w1]^2 + e^2*(u1/9 - u1^2/9 + v1/9 - (2*u1*v1)/9 - v1^2/9 + 
     1/(9*w1^2) - 1/(9*w1))*Log[w1]^3 + 
   e^2*Pi*(((2*I)/3)/u1^2 - ((2*I)/3)/u1 + ((2*I)/3)*u1 - ((2*I)/3)*u1^2 + 
     ((2*I)/3)*v1 - (((4*I)/3)*mv1p1*v1)/u1^3 + (((2*I)/3)*v1)/u1^2 - 
     ((4*I)/3)*u1*v1 - ((2*I)/3)*v1^2)*PolyLog[2, u1] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) - (2*u1)/3 + (2*u1^2)/3 - (2*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + (4*u1*v1)/3 + (2*v1^2)/3)*
    Log[v1]*PolyLog[2, u1] + e^2*(2/(3*u1^2) - 2/(3*u1) + (2*u1)/3 - 
     (2*u1^2)/3 + (2*v1)/3 - (4*mv1p1*v1)/(3*u1^3) + (2*v1)/(3*u1^2) - 
     (4*u1*v1)/3 - (2*v1^2)/3)*Log[w1]*PolyLog[2, u1] + 
   e^2*(10/(9*u1^2) - 10/(9*u1) - (26*mv1p1*v1)/(9*u1^3) + (16*v1)/(9*u1^2) + 
     10/(9*w1^2) - 10/(9*w1))*PolyLog[2, v1] + 
   e*(2/(3*u1^2) - 2/(3*u1) - (4*mv1p1*v1)/(3*u1^3) + (2*v1)/(3*u1^2) + 
     2/(3*w1^2) - 2/(3*w1))*PolyLog[2, v1] + 
   e^2*Pi*(((2*I)/3)/u1^2 - ((2*I)/3)/u1 - (((4*I)/3)*mv1p1*v1)/u1^3 + 
     (((2*I)/3)*v1)/u1^2 + ((2*I)/3)/w1^2 - ((2*I)/3)/w1)*PolyLog[2, v1] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) + (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + 
     2/(3*w1^2) - 2/(3*w1))*Log[v1]*PolyLog[2, v1] + 
   e^2*((-10*u1)/9 + (10*u1^2)/9 - (10*mv1p1*v1)/9 + (20*u1*v1)/9 + 
     10/(9*w1^2) - 10/(9*w1))*PolyLog[2, -(v1/u1)] + 
   e*((-2*u1)/3 + (2*u1^2)/3 - (2*mv1p1*v1)/3 + (4*u1*v1)/3 + 2/(3*w1^2) - 
     2/(3*w1))*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(((-2*I)/3)*u1 + ((2*I)/3)*u1^2 - ((2*I)/3)*mv1p1*v1 + 
     ((4*I)/3)*u1*v1 + ((2*I)/3)/w1^2 - ((2*I)/3)/w1)*PolyLog[2, -(v1/u1)] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) + (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + 
     2/(3*w1^2) - 2/(3*w1))*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(((2*I)/3)*u1 - ((2*I)/3)*u1^2 + ((2*I)/3)*v1 - ((4*I)/3)*u1*v1 - 
     ((2*I)/3)*v1^2 + ((2*I)/3)/w1^2 - ((2*I)/3)/w1)*PolyLog[2, w1] + 
   e^2*((2*u1)/3 - (2*u1^2)/3 + (2*v1)/3 - (4*u1*v1)/3 - (2*v1^2)/3 + 
     2/(3*w1^2) - 2/(3*w1))*Log[u1]*PolyLog[2, w1] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) - (2*u1)/3 + (2*u1^2)/3 - (2*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + (4*u1*v1)/3 + (2*v1^2)/3)*
    Log[v1]*PolyLog[2, w1] + e^2*(-10/(9*u1^2) + 10/(9*u1) + (10*u1)/9 - 
     (10*u1^2)/9 + (10*mv1p1*v1)/9 + (26*mv1p1*v1)/(9*u1^3) - 
     (16*v1)/(9*u1^2) - (20*u1*v1)/9)*PolyLog[2, -(w1/v1)] + 
   e*(-2/(3*u1^2) + 2/(3*u1) + (2*u1)/3 - (2*u1^2)/3 + (2*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) - (4*u1*v1)/3 - (2*v1^2)/3)*
    PolyLog[2, -(w1/v1)] + e^2*Pi*(((-2*I)/3)/u1^2 + ((2*I)/3)/u1 + 
     ((2*I)/3)*u1 - ((2*I)/3)*u1^2 + ((2*I)/3)*v1 + 
     (((4*I)/3)*mv1p1*v1)/u1^3 - (((2*I)/3)*v1)/u1^2 - ((4*I)/3)*u1*v1 - 
     ((2*I)/3)*v1^2)*PolyLog[2, -(w1/v1)] + 
   e^2*(2/(3*u1^2) - 2/(3*u1) - (4*mv1p1*v1)/(3*u1^3) + (2*v1)/(3*u1^2) - 
     2/(3*w1^2) + 2/(3*w1))*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) - (2*u1)/3 + (2*u1^2)/3 - (2*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + (4*u1*v1)/3 + (2*v1^2)/3)*
    PolyLog[3, u1] + e^2*((-4*u1)/3 + (4*u1^2)/3 - (4*v1)/3 + (8*u1*v1)/3 + 
     (4*v1^2)/3)*PolyLog[3, v1] + e^2*((-4*u1)/3 + (4*u1^2)/3 - (4*v1)/3 + 
     (8*u1*v1)/3 + (4*v1^2)/3)*PolyLog[3, -(v1/u1)] + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) - (4*u1)/3 + (4*u1^2)/3 - (4*mv1p1*v1)/3 + 
     (4*mv1p1*v1)/(3*u1^3) - (2*v1)/(3*u1^2) + (8*u1*v1)/3 - 2/(3*w1^2) + 
     2/(3*w1))*PolyLog[3, -(u1/w1)] + e^2*(2/(3*u1^2) - 2/(3*u1) + (2*u1)/3 - 
     (2*u1^2)/3 + (2*v1)/3 - (4*mv1p1*v1)/(3*u1^3) + (2*v1)/(3*u1^2) - 
     (4*u1*v1)/3 - (2*v1^2)/3)*PolyLog[3, -((u1*v1)/w1)] + 
   e^2*((-2*u1)/3 + (2*u1^2)/3 - (2*v1)/3 + (4*u1*v1)/3 + (2*v1^2)/3 - 
     2/(3*w1^2) + 2/(3*w1))*PolyLog[3, w1] + 
   e^2*((-4*u1)/3 + (4*u1^2)/3 - (4*v1)/3 + (8*u1*v1)/3 + (4*v1^2)/3)*
    PolyLog[3, -(w1/v1)] + e^2*((2*u1)/3 - (2*u1^2)/3 + (2*v1)/3 - 
     (4*u1*v1)/3 - (2*v1^2)/3 + 2/(3*w1^2) - 2/(3*w1))*
    PolyLog[3, -((v1*w1)/u1)] + e^2*(-104/9 - (8*mu1p1^2)/81 + 8/(81*u1^2) - 
     (8*mu1p1^2)/(81*u1^2) - 8/(81*u1) - (8*mu1p1^2)/(81*u1) - (8*u1)/81 + 
     (8*u1^2)/81 - (8*v1)/(81*u1^3) + (8*mv1p1*v1)/(81*u1^3) - 
     (104*v1)/(9*u1) + (8*v1^2)/(81*u1^3) + (4*u1*Zeta[3])/3 - 
     (4*u1^2*Zeta[3])/3 + (4*v1*Zeta[3])/3 - (8*u1*v1*Zeta[3])/3 - 
     (4*v1^2*Zeta[3])/3), beta2Region2a1L -> 
  -2 + e^2*Pi^3*(((2*I)/9)/u1^2 - ((2*I)/9)/u1) + 
   e*Pi^2*(2/(9*u1^2) - 2/(9*u1) - (8*mu1p1*u1)/9) + 
   e*(-16/3 - (16*v1)/(3*w1)) + e^2*Pi^2*(7/6 + 13/(27*u1^2) - 31/(27*u1) - 
     (52*u1)/27 + (52*u1^2)/27 - (2*v1)/3 + (mv1p1*v1)/(3*w1^2) - 2/(3*w1) + 
     (7*v1)/(6*w1) - (2*v1^2)/(3*w1)) + 
   e*Pi*(-2*I + ((4*I)/3)/u1 + ((4*I)/3)*v1 - (((2*I)/3)*mv1p1*v1)/w1^2 + 
     ((4*I)/3)/w1 - ((2*I)*v1)/w1 + (((4*I)/3)*v1^2)/w1) + 
   e^2*Pi*(-6*I + ((38*I)/9)/u1 + ((38*I)/9)*v1 - (((16*I)/9)*mv1p1*v1)/
      w1^2 + ((38*I)/9)/w1 - ((6*I)*v1)/w1 + (((38*I)/9)*v1^2)/w1) - 
   (2*v1)/w1 + e*Pi*(((4*I)/3)/u1^2 - ((4*I)/3)/u1 - ((4*I)/3)*mu1p1*u1)*
    Log[mu1p1] + e^2*Pi*(((26*I)/9)/u1^2 - ((26*I)/9)/u1 - 
     ((26*I)/9)*mu1p1*u1)*Log[mu1p1] + 
   e^2*Pi^2*(-2/(3*u1^2) + 2/(3*u1) + (2*mu1p1*u1)/3)*Log[mu1p1] + 
   e*Pi*(((-4*I)/3)*mu1p1*u1 - (((2*I)/3)*mv1p1*v1)/w1^3 + ((4*I)/3)/w1^2 - 
     (((2*I)/3)*v1)/w1^2 - ((4*I)/3)/w1)*Log[mw1p1] + 
   e^2*Pi*(((-26*I)/9)*mu1p1*u1 - (((10*I)/9)*mv1p1*v1)/w1^3 + 
     ((26*I)/9)/w1^2 - (((16*I)/9)*v1)/w1^2 - ((26*I)/9)/w1)*Log[mw1p1] + 
   e^2*Pi^2*((2*mu1p1*u1)/3 + (mv1p1*v1)/(3*w1^3) - 2/(3*w1^2) + 
     v1/(3*w1^2) + 2/(3*w1))*Log[mw1p1] + ((4*I)/3)*e*mu1p1*Pi*u1*Log[u1] + 
   ((26*I)/9)*e^2*mu1p1*Pi*u1*Log[u1] + 
   e^2*Pi^2*((2*mu1p1*u1)/9 - (mv1p1*v1)/(9*w1^3) + 2/(9*w1^2) - 
     v1/(9*w1^2) - 2/(9*w1))*Log[u1] + 
   e*(2/3 - (4*u1)/3 + (4*v1)/3 - (2*mv1p1*v1)/(3*w1^2) + 4/(3*w1) + 
     (4*v1^2)/(3*w1))*Log[u1] + e^2*(16/9 - (38*u1)/9 + (38*v1)/9 - 
     (16*mv1p1*v1)/(9*w1^2) + 38/(9*w1) - (2*v1)/(3*w1) + (38*v1^2)/(9*w1))*
    Log[u1] + e^2*((-26*mu1p1*u1)/9 - (10*mv1p1*v1)/(9*w1^3) + 26/(9*w1^2) - 
     (16*v1)/(9*w1^2) - 26/(9*w1))*Log[mw1p1]*Log[u1] + 
   e*((-4*mu1p1*u1)/3 - (2*mv1p1*v1)/(3*w1^3) + 4/(3*w1^2) - 
     (2*v1)/(3*w1^2) - 4/(3*w1))*Log[mw1p1]*Log[u1] + 
   e^2*Pi*(((I/3)*mv1p1*v1)/w1^3 - ((2*I)/3)/w1^2 + ((I/3)*v1)/w1^2 + 
     ((2*I)/3)/w1)*Log[u1]^2 + e*((2*mu1p1*u1)/3 + (mv1p1*v1)/(3*w1^3) - 
     2/(3*w1^2) + v1/(3*w1^2) + 2/(3*w1))*Log[u1]^2 + 
   e^2*(-1/3 + (19*u1)/9 - (13*u1^2)/9 - (2*v1)/3 + (5*mv1p1*v1)/(9*w1^3) - 
     13/(9*w1^2) + (11*v1)/(9*w1^2) - v1^2/(3*w1^2) + 7/(9*w1) - 
     (2*v1^2)/(3*w1))*Log[u1]^2 + e^2*((2*mu1p1*u1)/3 + (mv1p1*v1)/(3*w1^3) - 
     2/(3*w1^2) + v1/(3*w1^2) + 2/(3*w1))*Log[mw1p1]*Log[u1]^2 + 
   e^2*((-2*mu1p1*u1)/9 - (mv1p1*v1)/(9*w1^3) + 2/(9*w1^2) - v1/(9*w1^2) - 
     2/(9*w1))*Log[u1]^3 + e^2*Pi^2*(-2/(9*u1^2) + 2/(9*u1) - (4*mu1p1*u1)/3)*
    Log[v1] + e^2*Pi*(-2*I + ((4*I)/3)/(mv1p1*u1) - (((2*I)/3)*v1)/w1^2 + 
     ((26*I)/9)/w1 - ((14*I)/9)/(mv1p1*w1) + (((8*I)/9)*v1)/(mv1p1*w1) + 
     ((2*I)*v1^2)/(mv1p1*w1))*Log[v1] + 
   e*(-2 - (4*v1)/3 + (4*v1)/(3*mv1p1*u1) - (2*v1^2)/(3*w1^2) - 
     (2*v1)/(3*w1) + (4*v1^3)/(3*mv1p1*w1))*Log[v1] + 
   e^2*(-16/3 - (38*v1)/9 + (38*v1)/(9*mv1p1*u1) - (16*v1^2)/(9*w1^2) - 
     (10*v1)/(9*mv1p1*w1) + (10*v1^2)/(9*mv1p1*w1) + (38*v1^3)/(9*mv1p1*w1))*
    Log[v1] + e*(-4/(3*u1^2) + 4/(3*u1) + (4*mu1p1*u1)/3)*Log[mu1p1]*
    Log[v1] + e^2*(-26/(9*u1^2) + 26/(9*u1) + (26*mu1p1*u1)/9)*Log[mu1p1]*
    Log[v1] + e^2*Pi*(((-4*I)/3)/u1^2 + ((4*I)/3)/u1 + 
     (((2*I)/3)*mv1p1*v1)/w1^3 - ((4*I)/3)/w1^2 + (((2*I)/3)*v1)/w1^2 + 
     ((4*I)/3)/w1)*Log[mv1p1]*Log[v1] + 
   e*(-4/(3*u1^2) + 4/(3*u1) + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + 4/(3*w1))*Log[mv1p1]*Log[v1] + 
   e^2*(-26/(9*u1^2) + 26/(9*u1) + (10*mv1p1*v1)/(9*w1^3) - 26/(9*w1^2) + 
     (16*v1)/(9*w1^2) + 26/(9*w1))*Log[mv1p1]*Log[v1] + 
   e*((4*mu1p1*u1)/3 + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + (2*v1)/(3*w1^2) + 
     4/(3*w1))*Log[mw1p1]*Log[v1] + 
   e^2*((26*mu1p1*u1)/9 + (10*mv1p1*v1)/(9*w1^3) - 26/(9*w1^2) + 
     (16*v1)/(9*w1^2) + 26/(9*w1))*Log[mw1p1]*Log[v1] + 
   e*((-4*mu1p1*u1)/3 - (2*mv1p1*v1)/(3*w1^3) + 4/(3*w1^2) - 
     (2*v1)/(3*w1^2) - 4/(3*w1))*Log[u1]*Log[v1] + 
   e^2*Pi*((((-2*I)/3)*mv1p1*v1)/w1^3 + ((4*I)/3)/w1^2 - 
     (((2*I)/3)*v1)/w1^2 - ((4*I)/3)/w1)*Log[u1]*Log[v1] + 
   e^2*(2/3 - (38*u1)/9 + (26*u1^2)/9 + (4*v1)/3 - (10*mv1p1*v1)/(9*w1^3) + 
     26/(9*w1^2) - (22*v1)/(9*w1^2) + (2*v1^2)/(3*w1^2) - 14/(9*w1) + 
     (4*v1^2)/(3*w1))*Log[u1]*Log[v1] + 
   e^2*((-4*mu1p1*u1)/3 - (2*mv1p1*v1)/(3*w1^3) + 4/(3*w1^2) - 
     (2*v1)/(3*w1^2) - 4/(3*w1))*Log[mw1p1]*Log[u1]*Log[v1] + 
   e^2*((2*mu1p1*u1)/3 + (mv1p1*v1)/(3*w1^3) - 2/(3*w1^2) + v1/(3*w1^2) + 
     2/(3*w1))*Log[u1]^2*Log[v1] + e*(2/(3*u1^2) - 2/(3*u1) - (2*mu1p1*u1)/3)*
    Log[v1]^2 + e^2*Pi*(((2*I)/3)/u1^2 - ((2*I)/3)/u1 - ((2*I)/3)*mu1p1*u1)*
    Log[v1]^2 + e^2*(-1 + 13/(9*u1^2) - 13/(9*u1) - (13*u1)/9 + (13*u1^2)/9 - 
     (2*v1)/3 + (2*v1)/(3*mv1p1*u1) - v1^2/(3*w1^2) - 13/(9*w1) + 
     13/(9*mv1p1*w1) - (16*v1)/(9*mv1p1*w1) + v1^2/(3*mv1p1*w1) + 
     (2*v1^3)/(3*mv1p1*w1))*Log[v1]^2 + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) + (2*mu1p1*u1)/3)*Log[mu1p1]*Log[v1]^2 + 
   e^2*(-2/(3*u1^2) + 2/(3*u1) + (mv1p1*v1)/(3*w1^3) - 2/(3*w1^2) + 
     v1/(3*w1^2) + 2/(3*w1))*Log[mv1p1]*Log[v1]^2 + 
   e^2*((2*mu1p1*u1)/3 + (mv1p1*v1)/(3*w1^3) - 2/(3*w1^2) + v1/(3*w1^2) + 
     2/(3*w1))*Log[mw1p1]*Log[v1]^2 + 
   e^2*((-2*mu1p1*u1)/3 - (mv1p1*v1)/(3*w1^3) + 2/(3*w1^2) - v1/(3*w1^2) - 
     2/(3*w1))*Log[u1]*Log[v1]^2 - (4*e^2*mu1p1*u1*Log[v1]^3)/9 + 
   ((4*I)/3)*e*mu1p1*Pi*u1*Log[w1] + ((26*I)/9)*e^2*mu1p1*Pi*u1*Log[w1] + 
   e*(-2/3 + 4/(3*u1) + (4*u1)/3)*Log[w1] + 
   e^2*(-22/9 + 38/(9*u1) + (38*u1)/9)*Log[w1] + 
   e^2*Pi^2*((2*mu1p1*u1)/9 + (mv1p1*v1)/(9*w1^3) - 2/(9*w1^2) + 
     v1/(9*w1^2) + 2/(9*w1))*Log[w1] + 
   e^2*(26/(9*u1^2) - 26/(9*u1) - (26*mu1p1*u1)/9)*Log[mu1p1]*Log[w1] + 
   e*(4/(3*u1^2) - 4/(3*u1) - (4*mu1p1*u1)/3)*Log[mu1p1]*Log[w1] + 
   (4*e*mu1p1*u1*Log[u1]*Log[w1])/3 + (26*e^2*mu1p1*u1*Log[u1]*Log[w1])/9 - 
   ((4*I)/3)*e^2*mu1p1*Pi*u1*Log[u1]*Log[w1] + 
   e^2*((-4*mu1p1*u1)/3 + (mv1p1*v1)/(3*w1^3) - 2/(3*w1^2) + v1/(3*w1^2) + 
     2/(3*w1))*Log[u1]^2*Log[w1] + ((4*I)/3)*e^2*mu1p1*Pi*u1*Log[v1]*
    Log[w1] + e^2*(-2/3 + 4/(3*u1) + (4*u1)/3)*Log[v1]*Log[w1] + 
   e^2*(4/(3*u1^2) - 4/(3*u1) - (4*mu1p1*u1)/3)*Log[mu1p1]*Log[v1]*Log[w1] + 
   e^2*(4/(3*u1^2) - 4/(3*u1) + (8*mu1p1*u1)/3)*Log[u1]*Log[v1]*Log[w1] + 
   e^2*(2/(3*u1^2) - 2/(3*u1) + (2*mu1p1*u1)/3)*Log[v1]^2*Log[w1] + 
   e^2*(1/3 - 2/(3*u1) - (2*u1)/3)*Log[w1]^2 - ((2*I)/3)*e^2*mu1p1*Pi*u1*
    Log[w1]^2 + e^2*(-2/(3*u1^2) + 2/(3*u1) + (2*mu1p1*u1)/3)*Log[mu1p1]*
    Log[w1]^2 + e^2*(-1/3*(mv1p1*v1)/w1^3 + 2/(3*w1^2) - v1/(3*w1^2) - 
     2/(3*w1))*Log[u1]*Log[w1]^2 + e^2*(-2/(3*u1^2) + 2/(3*u1) - 
     (2*mu1p1*u1)/3)*Log[v1]*Log[w1]^2 + 
   e^2*((-2*mu1p1*u1)/9 + (mv1p1*v1)/(9*w1^3) - 2/(9*w1^2) + v1/(9*w1^2) + 
     2/(9*w1))*Log[w1]^3 + e^2*Pi*(((-4*I)/3)/u1^2 + ((4*I)/3)/u1 - 
     ((4*I)/3)*mu1p1*u1)*PolyLog[2, u1] + 
   e^2*(4/(3*u1^2) - 4/(3*u1) + (4*mu1p1*u1)/3)*Log[v1]*PolyLog[2, u1] + 
   e^2*(-4/(3*u1^2) + 4/(3*u1) - (4*mu1p1*u1)/3)*Log[w1]*PolyLog[2, u1] + 
   e^2*Pi*(((-4*I)/3)/u1^2 + ((4*I)/3)/u1 + (((2*I)/3)*mv1p1*v1)/w1^3 - 
     ((4*I)/3)/w1^2 + (((2*I)/3)*v1)/w1^2 + ((4*I)/3)/w1)*PolyLog[2, v1] + 
   e*(-4/(3*u1^2) + 4/(3*u1) + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + 4/(3*w1))*PolyLog[2, v1] + 
   e^2*(-26/(9*u1^2) + 26/(9*u1) + (10*mv1p1*v1)/(9*w1^3) - 26/(9*w1^2) + 
     (16*v1)/(9*w1^2) + 26/(9*w1))*PolyLog[2, v1] + 
   e^2*(4/(3*u1^2) - 4/(3*u1) + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + 4/(3*w1))*Log[v1]*PolyLog[2, v1] + 
   e^2*Pi*(((4*I)/3)*mu1p1*u1 + (((2*I)/3)*mv1p1*v1)/w1^3 - ((4*I)/3)/w1^2 + 
     (((2*I)/3)*v1)/w1^2 + ((4*I)/3)/w1)*PolyLog[2, -(v1/u1)] + 
   e*((4*mu1p1*u1)/3 + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + (2*v1)/(3*w1^2) + 
     4/(3*w1))*PolyLog[2, -(v1/u1)] + 
   e^2*((26*mu1p1*u1)/9 + (10*mv1p1*v1)/(9*w1^3) - 26/(9*w1^2) + 
     (16*v1)/(9*w1^2) + 26/(9*w1))*PolyLog[2, -(v1/u1)] + 
   e^2*(4/(3*u1^2) - 4/(3*u1) + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + 4/(3*w1))*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*(((-4*I)/3)*mu1p1*u1 + (((2*I)/3)*mv1p1*v1)/w1^3 - ((4*I)/3)/w1^2 + 
     (((2*I)/3)*v1)/w1^2 + ((4*I)/3)/w1)*PolyLog[2, w1] + 
   e^2*((-4*mu1p1*u1)/3 + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + 4/(3*w1))*Log[u1]*PolyLog[2, w1] + 
   e^2*(4/(3*u1^2) - 4/(3*u1) + (4*mu1p1*u1)/3)*Log[v1]*PolyLog[2, w1] + 
   e^2*(26/(9*u1^2) - 26/(9*u1) - (26*mu1p1*u1)/9)*PolyLog[2, -(w1/v1)] + 
   e*(4/(3*u1^2) - 4/(3*u1) - (4*mu1p1*u1)/3)*PolyLog[2, -(w1/v1)] + 
   e^2*Pi*(((4*I)/3)/u1^2 - ((4*I)/3)/u1 - ((4*I)/3)*mu1p1*u1)*
    PolyLog[2, -(w1/v1)] + e^2*(-4/(3*u1^2) + 4/(3*u1) - 
     (2*mv1p1*v1)/(3*w1^3) + 4/(3*w1^2) - (2*v1)/(3*w1^2) - 4/(3*w1))*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + e^2*(4/(3*u1^2) - 4/(3*u1) + (4*mu1p1*u1)/3)*
    PolyLog[3, u1] + (8*e^2*mu1p1*u1*PolyLog[3, v1])/3 + 
   (8*e^2*mu1p1*u1*PolyLog[3, -(v1/u1)])/3 + 
   e^2*(4/(3*u1^2) - 4/(3*u1) + (8*mu1p1*u1)/3 - (2*mv1p1*v1)/(3*w1^3) + 
     4/(3*w1^2) - (2*v1)/(3*w1^2) - 4/(3*w1))*PolyLog[3, -(u1/w1)] + 
   e^2*(-4/(3*u1^2) + 4/(3*u1) - (4*mu1p1*u1)/3)*PolyLog[3, -((u1*v1)/w1)] + 
   e^2*((4*mu1p1*u1)/3 - (2*mv1p1*v1)/(3*w1^3) + 4/(3*w1^2) - 
     (2*v1)/(3*w1^2) - 4/(3*w1))*PolyLog[3, w1] + 
   (8*e^2*mu1p1*u1*PolyLog[3, -(w1/v1)])/3 + 
   e^2*((-4*mu1p1*u1)/3 + (2*mv1p1*v1)/(3*w1^3) - 4/(3*w1^2) + 
     (2*v1)/(3*w1^2) + 4/(3*w1))*PolyLog[3, -((v1*w1)/u1)] + 
   e^2*(-104/9 - (8*mu1p1^2)/81 + 8/(81*u1^2) - (8*mu1p1^2)/(81*u1^2) - 
     8/(81*u1) - (8*mu1p1^2)/(81*u1) - (8*u1)/81 + (8*u1^2)/81 - 
     (8*u1)/(81*w1^3) + (8*u1^2)/(81*w1^3) + (8*mv1p1*v1)/(81*w1^3) + 
     8/(81*w1^2) - (16*v1)/(81*w1^2) - 8/(81*w1) - (104*v1)/(9*w1) - 
     (8*mu1p1*u1*Zeta[3])/3), beta3Region2a1L -> 
  -4 - (32*e)/3 + e^2*Pi^3*(((I/9)*mv1p1)/u1^2 - (I/9)/u1) + 
   e^2*Pi^2*(4/3 + 8/(27*u1^2) - 17/(27*u1) - (32*mv1p1*u1)/27 + 
     (32*u1^2)/27 - v1/3 - (8*v1)/(27*u1^2) + v1/(3*u1) - mv1p1/(3*w1)) + 
   e*Pi*(-2*I + (((2*I)/3)*mv1p1)/u1 + ((2*I)/3)*v1 + (((2*I)/3)*mv1p1)/w1) + 
   e^2*Pi*(-6*I + (((22*I)/9)*mv1p1)/u1 + ((22*I)/9)*v1 + 
     (((22*I)/9)*mv1p1)/w1) + e*Pi^2*(mv1p1/(9*u1^2) - 1/(9*u1) - 
     (4*u1*w1)/9) + e*Pi*((((2*I)/3)*mv1p1)/u1^2 - ((2*I)/3)/u1 - 
     ((2*I)/3)*u1*w1)*Log[mu1p1] + e^2*Pi*((((16*I)/9)*mv1p1)/u1^2 - 
     ((16*I)/9)/u1 - ((16*I)/9)*u1*w1)*Log[mu1p1] + 
   e^2*Pi^2*(-1/3*mv1p1/u1^2 + 1/(3*u1) + (u1*w1)/3)*Log[mu1p1] + 
   e*Pi*((((2*I)/3)*mv1p1)/w1^2 - ((2*I)/3)/w1 - ((2*I)/3)*u1*w1)*
    Log[mw1p1] + e^2*Pi*((((16*I)/9)*mv1p1)/w1^2 - ((16*I)/9)/w1 - 
     ((16*I)/9)*u1*w1)*Log[mw1p1] + e^2*Pi^2*(-1/3*mv1p1/w1^2 + 1/(3*w1) + 
     (u1*w1)/3)*Log[mw1p1] + e*(4/3 - (2*u1)/3 + (2*mv1p1)/(3*w1))*Log[u1] + 
   e^2*(32/9 - (22*u1)/9 + (22*mv1p1)/(9*w1))*Log[u1] + 
   ((2*I)/3)*e*Pi*u1*w1*Log[u1] + ((16*I)/9)*e^2*Pi*u1*w1*Log[u1] + 
   e^2*Pi^2*(mv1p1/(9*w1^2) - 1/(9*w1) + (u1*w1)/9)*Log[u1] + 
   e^2*((16*mv1p1)/(9*w1^2) - 16/(9*w1) - (16*u1*w1)/9)*Log[mw1p1]*Log[u1] + 
   e*((2*mv1p1)/(3*w1^2) - 2/(3*w1) - (2*u1*w1)/3)*Log[mw1p1]*Log[u1] + 
   e^2*Pi*(((-1/3*I)*mv1p1)/w1^2 + (I/3)/w1)*Log[u1]^2 + 
   e^2*(-2/3 + (11*u1)/9 - (8*u1^2)/9 - (8*u1*v1)/9 - 8/(9*w1^2) + 
     (8*v1)/(9*w1^2) + 5/(9*w1) + v1/(3*w1))*Log[u1]^2 + 
   e*(-1/3*mv1p1/w1^2 + 1/(3*w1) + (u1*w1)/3)*Log[u1]^2 + 
   e^2*(-1/3*mv1p1/w1^2 + 1/(3*w1) + (u1*w1)/3)*Log[mw1p1]*Log[u1]^2 + 
   e^2*(mv1p1/(9*w1^2) - 1/(9*w1) - (u1*w1)/9)*Log[u1]^3 + 
   e^2*Pi*(-2*I + ((2*I)/3)/u1 + ((2*I)/3)/w1)*Log[v1] + 
   e*(-4 - (2*v1)/3 + (2*v1)/(3*u1) + (2*v1)/(3*w1))*Log[v1] + 
   e^2*(-32/3 - (22*v1)/9 + (22*v1)/(9*u1) + (22*v1)/(9*w1))*Log[v1] + 
   e^2*Pi^2*(-1/9*mv1p1/u1^2 + 1/(9*u1) - (2*u1*w1)/3)*Log[v1] + 
   e*((-2*mv1p1)/(3*u1^2) + 2/(3*u1) + (2*u1*w1)/3)*Log[mu1p1]*Log[v1] + 
   e^2*((-16*mv1p1)/(9*u1^2) + 16/(9*u1) + (16*u1*w1)/9)*Log[mu1p1]*Log[v1] + 
   e^2*Pi*((((-2*I)/3)*mv1p1)/u1^2 + ((2*I)/3)/u1 - (((2*I)/3)*mv1p1)/w1^2 + 
     ((2*I)/3)/w1)*Log[mv1p1]*Log[v1] + 
   e*((-2*mv1p1)/(3*u1^2) + 2/(3*u1) - (2*mv1p1)/(3*w1^2) + 2/(3*w1))*
    Log[mv1p1]*Log[v1] + e^2*((-16*mv1p1)/(9*u1^2) + 16/(9*u1) - 
     (16*mv1p1)/(9*w1^2) + 16/(9*w1))*Log[mv1p1]*Log[v1] + 
   e*((-2*mv1p1)/(3*w1^2) + 2/(3*w1) + (2*u1*w1)/3)*Log[mw1p1]*Log[v1] + 
   e^2*((-16*mv1p1)/(9*w1^2) + 16/(9*w1) + (16*u1*w1)/9)*Log[mw1p1]*Log[v1] + 
   e^2*Pi*((((2*I)/3)*mv1p1)/w1^2 - ((2*I)/3)/w1)*Log[u1]*Log[v1] + 
   e^2*(4/3 - (22*u1)/9 + (16*u1^2)/9 + (16*u1*v1)/9 + 16/(9*w1^2) - 
     (16*v1)/(9*w1^2) - 10/(9*w1) - (2*v1)/(3*w1))*Log[u1]*Log[v1] + 
   e*((2*mv1p1)/(3*w1^2) - 2/(3*w1) - (2*u1*w1)/3)*Log[u1]*Log[v1] + 
   e^2*((2*mv1p1)/(3*w1^2) - 2/(3*w1) - (2*u1*w1)/3)*Log[mw1p1]*Log[u1]*
    Log[v1] + e^2*(-1/3*mv1p1/w1^2 + 1/(3*w1) + (u1*w1)/3)*Log[u1]^2*
    Log[v1] + e^2*(-2 + (8*mv1p1)/(9*u1^2) - 8/(9*u1) - (8*mv1p1*u1)/9 + 
     (8*u1^2)/9 - v1/3 + v1/(3*u1) + v1/(3*w1))*Log[v1]^2 + 
   e*(mv1p1/(3*u1^2) - 1/(3*u1) - (u1*w1)/3)*Log[v1]^2 + 
   e^2*Pi*(((I/3)*mv1p1)/u1^2 - (I/3)/u1 - (I/3)*u1*w1)*Log[v1]^2 + 
   e^2*(-1/3*mv1p1/u1^2 + 1/(3*u1) + (u1*w1)/3)*Log[mu1p1]*Log[v1]^2 + 
   e^2*(-1/3*mv1p1/u1^2 + 1/(3*u1) - mv1p1/(3*w1^2) + 1/(3*w1))*Log[mv1p1]*
    Log[v1]^2 + e^2*(-1/3*mv1p1/w1^2 + 1/(3*w1) + (u1*w1)/3)*Log[mw1p1]*
    Log[v1]^2 + e^2*(mv1p1/(3*w1^2) - 1/(3*w1) - (u1*w1)/3)*Log[u1]*
    Log[v1]^2 - (2*e^2*u1*w1*Log[v1]^3)/9 + 
   e^2*(10/9 + (22*mv1p1)/(9*u1) + (22*u1)/9 + (22*v1)/9)*Log[w1] + 
   e*(4/3 + (2*mv1p1)/(3*u1) - (2*w1)/3)*Log[w1] + 
   ((2*I)/3)*e*Pi*u1*w1*Log[w1] + ((16*I)/9)*e^2*Pi*u1*w1*Log[w1] + 
   e^2*Pi^2*(-1/9*mv1p1/w1^2 + 1/(9*w1) + (u1*w1)/9)*Log[w1] + 
   e^2*((16*mv1p1)/(9*u1^2) - 16/(9*u1) - (16*u1*w1)/9)*Log[mu1p1]*Log[w1] + 
   e*((2*mv1p1)/(3*u1^2) - 2/(3*u1) - (2*u1*w1)/3)*Log[mu1p1]*Log[w1] + 
   (2*e*u1*w1*Log[u1]*Log[w1])/3 + (16*e^2*u1*w1*Log[u1]*Log[w1])/9 - 
   ((2*I)/3)*e^2*Pi*u1*w1*Log[u1]*Log[w1] + 
   e^2*(-1/3*mv1p1/w1^2 + 1/(3*w1) - (2*u1*w1)/3)*Log[u1]^2*Log[w1] + 
   e^2*(2/3 + (2*mv1p1)/(3*u1) + (2*u1)/3 + (2*v1)/3)*Log[v1]*Log[w1] + 
   ((2*I)/3)*e^2*Pi*u1*w1*Log[v1]*Log[w1] + 
   e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) - (2*u1*w1)/3)*Log[mu1p1]*Log[v1]*
    Log[w1] + e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) + (4*u1*w1)/3)*Log[u1]*
    Log[v1]*Log[w1] + e^2*(mv1p1/(3*u1^2) - 1/(3*u1) + (u1*w1)/3)*Log[v1]^2*
    Log[w1] + e^2*(-2/3 - mv1p1/(3*u1) + w1/3)*Log[w1]^2 - 
   (I/3)*e^2*Pi*u1*w1*Log[w1]^2 + e^2*(-1/3*mv1p1/u1^2 + 1/(3*u1) + 
     (u1*w1)/3)*Log[mu1p1]*Log[w1]^2 + e^2*(mv1p1/(3*w1^2) - 1/(3*w1))*
    Log[u1]*Log[w1]^2 + e^2*(-1/3*mv1p1/u1^2 + 1/(3*u1) - (u1*w1)/3)*Log[v1]*
    Log[w1]^2 + e^2*(-1/9*mv1p1/w1^2 + 1/(9*w1) - (u1*w1)/9)*Log[w1]^3 + 
   e^2*Pi*((((-2*I)/3)*mv1p1)/u1^2 + ((2*I)/3)/u1 - ((2*I)/3)*u1*w1)*
    PolyLog[2, u1] + e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) + (2*u1*w1)/3)*
    Log[v1]*PolyLog[2, u1] + e^2*((-2*mv1p1)/(3*u1^2) + 2/(3*u1) - 
     (2*u1*w1)/3)*Log[w1]*PolyLog[2, u1] + 
   e^2*Pi*((((-2*I)/3)*mv1p1)/u1^2 + ((2*I)/3)/u1 - (((2*I)/3)*mv1p1)/w1^2 + 
     ((2*I)/3)/w1)*PolyLog[2, v1] + e*((-2*mv1p1)/(3*u1^2) + 2/(3*u1) - 
     (2*mv1p1)/(3*w1^2) + 2/(3*w1))*PolyLog[2, v1] + 
   e^2*(-16/(9*u1^2) + 16/(9*u1) + (16*v1)/(9*u1^2) - 16/(9*w1^2) + 
     (16*v1)/(9*w1^2) + 16/(9*w1))*PolyLog[2, v1] + 
   e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) - (2*mv1p1)/(3*w1^2) + 2/(3*w1))*
    Log[v1]*PolyLog[2, v1] + e^2*Pi*((((-2*I)/3)*mv1p1)/w1^2 + ((2*I)/3)/w1 + 
     ((2*I)/3)*u1*w1)*PolyLog[2, -(v1/u1)] + 
   e*((-2*mv1p1)/(3*w1^2) + 2/(3*w1) + (2*u1*w1)/3)*PolyLog[2, -(v1/u1)] + 
   e^2*((-16*mv1p1)/(9*w1^2) + 16/(9*w1) + (16*u1*w1)/9)*
    PolyLog[2, -(v1/u1)] + e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) - 
     (2*mv1p1)/(3*w1^2) + 2/(3*w1))*Log[v1]*PolyLog[2, -(v1/u1)] + 
   e^2*Pi*((((-2*I)/3)*mv1p1)/w1^2 + ((2*I)/3)/w1 - ((2*I)/3)*u1*w1)*
    PolyLog[2, w1] + e^2*((-2*mv1p1)/(3*w1^2) + 2/(3*w1) - (2*u1*w1)/3)*
    Log[u1]*PolyLog[2, w1] + e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) + 
     (2*u1*w1)/3)*Log[v1]*PolyLog[2, w1] + 
   e^2*((16*mv1p1)/(9*u1^2) - 16/(9*u1) - (16*u1*w1)/9)*
    PolyLog[2, -(w1/v1)] + e*((2*mv1p1)/(3*u1^2) - 2/(3*u1) - (2*u1*w1)/3)*
    PolyLog[2, -(w1/v1)] + e^2*Pi*((((2*I)/3)*mv1p1)/u1^2 - ((2*I)/3)/u1 - 
     ((2*I)/3)*u1*w1)*PolyLog[2, -(w1/v1)] + 
   e^2*((-2*mv1p1)/(3*u1^2) + 2/(3*u1) + (2*mv1p1)/(3*w1^2) - 2/(3*w1))*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) + (2*u1*w1)/3)*PolyLog[3, u1] + 
   (4*e^2*u1*w1*PolyLog[3, v1])/3 + (4*e^2*u1*w1*PolyLog[3, -(v1/u1)])/3 + 
   e^2*((2*mv1p1)/(3*u1^2) - 2/(3*u1) + (2*mv1p1)/(3*w1^2) - 2/(3*w1) + 
     (4*u1*w1)/3)*PolyLog[3, -(u1/w1)] + 
   e^2*((-2*mv1p1)/(3*u1^2) + 2/(3*u1) - (2*u1*w1)/3)*
    PolyLog[3, -((u1*v1)/w1)] + e^2*((2*mv1p1)/(3*w1^2) - 2/(3*w1) + 
     (2*u1*w1)/3)*PolyLog[3, w1] + (4*e^2*u1*w1*PolyLog[3, -(w1/v1)])/3 + 
   e^2*((-2*mv1p1)/(3*w1^2) + 2/(3*w1) - (2*u1*w1)/3)*
    PolyLog[3, -((v1*w1)/u1)] + e^2*(-208/9 - (16*mu1p1^2)/81 - 
     (16*mu1p1^2)/(81*u1^2) + (16*mv1p1)/(81*u1^2) - 16/(81*u1) - 
     (16*mu1p1^2)/(81*u1) - (16*u1)/81 + (16*u1^2)/81 + (16*v1)/(81*u1^2) + 
     (16*mv1p1)/(81*w1^2) - (16*u1)/(81*w1^2) - 16/(81*w1) - 
     (4*u1*w1*Zeta[3])/3)}


==> anc/gggV1L_4a.out <==
******
* One-loop QCD helicity amplitudes for g g -> Z g  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* one-loop helicity coefficients, defined through (4.2), (4.3), 
* expanded to e^2, where e = (4-d)/2
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.15).
*
* u2 = -s13/s23, v2 = q^2/s23, w2 = 1 - u2 - v2
******

g [alpha1_1L] =  + v2*[1-u2]^-1 * ( 2*G(1 - v2,u2) - 2*G(0,v2) + 2*G(1,v2) )

       + v2 * ( 4/3*Pi^2 - 4*G(1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G( - v2,0,u2)
          - 2*G(0,1 - v2,u2) + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,v2) + 4*G(0,
         v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(1,
         u2) - 2*G(0,0,v2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2) - 4*G(1,v2)
          + 2*G(1,0,v2) )

       + u2*[u2+v2]^-1 * (  - 2*G(0,u2) + 2*G(0,v2) )

       + u2 * ( 8/3*Pi^2 - 4*G(1 - v2,u2) - 4*G(1 - v2,0,u2) + 4*G( - v2,0,u2)
          - 4*G(0,1 - v2,u2) + 4*G(0,u2) + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,
         v2) + 4*G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G(1,
         u2) - 4*G(0,0,v2) + 4*G(1,1 - v2,u2) + 4*G(1,u2)*G(1,v2) - 4*G(1,v2)
          + 4*G(1,0,v2) )

       + u2*v2 * (  - 8/3*Pi^2 + 4*G(1 - v2,0,u2) - 4*G( - v2,0,u2) + 4*G(0,1
          - v2,u2) - 4*G(0,u2)*G(0,v2) + 4*G(0,u2)*G(1,v2) - 4*G(0,v2)*G(1 - 
         v2,u2) + 4*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(1,u2) + 4*G(0,0,v2) - 4*
         G(1,1 - v2,u2) - 4*G(1,u2)*G(1,v2) - 4*G(1,0,v2) )

       + u2^2 * (  - 8/3*Pi^2 + 4*G(1 - v2,0,u2) - 4*G( - v2,0,u2) + 4*G(0,1
          - v2,u2) - 4*G(0,u2)*G(0,v2) + 4*G(0,u2)*G(1,v2) - 4*G(0,v2)*G(1 - 
         v2,u2) + 4*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(1,u2) + 4*G(0,0,v2) - 4*
         G(1,1 - v2,u2) - 4*G(1,u2)*G(1,v2) - 4*G(1,0,v2) )

       + e*u2^-2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/3*
         G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * ( 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2/3*
         G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * (  - 2/3*G(1 - v2,u2) + 8/3*G(0,v2)*G(1 - v2,u2) - 8/3*G(0,
         v2)*G(1,u2) + 8/3*G(1,1 - v2,u2) + 8/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)
          )

       + e*u2^-1*v2 * ( 2/3*G(1 - v2,u2) - 2/3*G(0,v2) - 2*G(0,v2)*G(1 - v2,u2
         ) + 2*G(0,v2)*G(1,u2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) + 2/3*G(
         1,v2) )

       + e*[1-u2-v2]^-1 * (  - 2/3*G(0,v2) )

       + e * (  - 4/3 - 2*zeta3 - 2*Pi^2 - 2*G(1 - v2,1 - v2,u2) - 2*G(1 - v2,
         1 - v2,0,u2) + 2*G(1 - v2, - v2,0,u2) + 22/3*G(1 - v2,u2) + 1/3*G(1
          - v2,u2)*Pi^2 - 2*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,u2) - 2*G(1
          - v2,0,0,u2) + 2*G(1 - v2,1,1 - v2,u2) + G( - v2,u2)*Pi^2 + 2*G( - 
         v2,0,0,u2) - 2*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,u2) - 2*G(0,1 - 
         v2,u2)*G(1,v2) - 2*G(0,1 - v2,0,u2) + 2*G(0, - v2,0,u2) + 1/3*G(0,u2)
         *Pi^2 + 2*G(0,u2)*G(1,v2) + 4*G(0,u2)*G(1,0,v2) - 2*G(0,u2)*G(1,1,v2)
          - 16/3*G(0,v2) - 1/3*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2,u2) - 
         2*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2)*
         G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,u2)
          - 2*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(1,1 - v2,u2) + 2*G(0,v2)*G(1
         ,u2) - 2*G(0,0,1 - v2,u2) + 2*G(0,0,u2)*G(0,v2) - 2*G(0,0,u2)*G(1,v2)
          - 2*G(0,0,v2) - 4*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G( - v2,u2)
          - 4*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 4*G(0,0,0,v2) + 2*G(0,
         1,1 - v2,u2) - 2*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*G(1,v2) + 2*G(0,1,v2
         ) + 2*G(0,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(1
         ,1 - v2,1 - v2,u2) - 2*G(1,1 - v2,u2) + G(1,u2)*Pi^2 - 2*G(1,u2)*G(1,
         v2) + 22/3*G(1,v2) + 1/3*G(1,v2)*Pi^2 - 2*G(1,v2)*G(1 - v2,u2) - 2*G(
         1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1,1 - 
         v2,u2) - 2*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1,u2)
          - 4*G(1,0,0,v2) - 2*G(1,1,v2) + 2*G(1,1,v2)*G(1,u2) + 2*G(1,1,0,v2)
          )

       + e*v2*[1-u2]^-1 * (  - Pi^2 - 2*G(1 - v2,1 - v2,u2) + 6*G(1 - v2,u2)
          - 6*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,0,v2) + 2*G(0,1,v2) + 6
         *G(1,v2) - 2*G(1,v2)*G(1 - v2,u2) + 2*G(1,0,v2) - 2*G(1,1,v2) )

       + e*v2 * ( 2*zeta3 + 10/3*Pi^2 + 4*G(1 - v2,1 - v2,u2) + 2*G(1 - v2,1
          - v2,0,u2) - 2*G(1 - v2, - v2,0,u2) - 38/3*G(1 - v2,u2) - 1/3*G(1 - 
         v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G(1 - v2
         ,0,0,u2) - 2*G(1 - v2,1,1 - v2,u2) - G( - v2,u2)*Pi^2 + 2*G( - v2,0,
         u2) - 2*G( - v2,0,0,u2) + 2*G(0,1 - v2,1 - v2,u2) - 2*G(0,1 - v2,u2)
          + 2*G(0,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,0,u2) - 2*G(0, - v2,0,u2)
          - 1/3*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,v2) - 4*G(0,
         u2)*G(1,0,v2) + 2*G(0,u2)*G(1,1,v2) + 38/3*G(0,v2) + 1/3*G(0,v2)*Pi^2
          - 2*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2) - 2*
         G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,
         1,u2) - 2*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*
         G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(1,1 - v2,u2)
          - 2*G(0,v2)*G(1,u2) + 2*G(0,0,1 - v2,u2) - 2*G(0,0,u2)*G(0,v2) + 2*
         G(0,0,u2)*G(1,v2) + 2*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 4*G(0,0
         ,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,
         v2) - 4*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) + 2*G(0
         ,1,0,v2) - 2*G(1,1 - v2,1 - v2,u2) + 2*G(1,1 - v2,u2) - G(1,u2)*Pi^2
          + 2*G(1,u2)*G(1,v2) - 38/3*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 4*G(1,v2)*G(
         1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,1,u2) - 2*
         G(1,v2)*G(1,1 - v2,u2) - 2*G(1,0,v2) - 2*G(1,0,v2)*G(1 - v2,u2) + 2*
         G(1,0,v2)*G(1,u2) + 4*G(1,0,0,v2) + 4*G(1,1,v2) - 2*G(1,1,v2)*G(1,u2)
          - 2*G(1,1,0,v2) )

       + e*u2*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2/3*G(0,u2)*
         G(0,v2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,0,v2) + 2/3*G(1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * ( 1/3*Pi^2 + 2*G( - v2,0,u2) - 2/3*G(0,u2) + 2*G(
         0,u2)*G(0,v2) + 2/3*G(0,v2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,0,v2) - 2
         *G(1,0,v2) )

       + e*u2*[u2+v2]^-1 * ( Pi^2 - 6*G(0,u2) - 2*G(0,u2)*G(0,v2) + 6*G(0,v2)
          + 2*G(0,0,u2) + 2*G(0,0,v2) )

       + e*u2 * ( 4*zeta3 + 52/9*Pi^2 + 4*G(1 - v2,1 - v2,u2) + 4*G(1 - v2,1
          - v2,0,u2) - 4*G(1 - v2, - v2,0,u2) - 38/3*G(1 - v2,u2) - 2/3*G(1 - 
         v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2) - 26/3*G(1 - v2,0,u2) + 4*G(1
          - v2,0,0,u2) - 4*G(1 - v2,1,1 - v2,u2) - 2*G( - v2,u2)*Pi^2 + 26/3*
         G( - v2,0,u2) - 4*G( - v2,0,0,u2) + 4*G(0,1 - v2,1 - v2,u2) - 26/3*G(
         0,1 - v2,u2) + 4*G(0,1 - v2,u2)*G(1,v2) + 4*G(0,1 - v2,0,u2) - 4*G(0,
          - v2,0,u2) + 38/3*G(0,u2) - 2/3*G(0,u2)*Pi^2 + 38/3*G(0,u2)*G(0,v2)
          - 26/3*G(0,u2)*G(1,v2) - 8*G(0,u2)*G(1,0,v2) + 4*G(0,u2)*G(1,1,v2)
          + 2/3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1
          - v2, - v2,u2) + 14/3*G(0,v2)*G(1 - v2,u2) - 8*G(0,v2)*G(1 - v2,0,u2
         ) + 4*G(0,v2)*G(1 - v2,1,u2) - 26/3*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*
         G( - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2,u2) + 4*G(0,v2)*G(0, - v2,u2) + 
         4*G(0,v2)*G(1,1 - v2,u2) - 26/3*G(0,v2)*G(1,u2) + 4*G(0,0,1 - v2,u2)
          - 4*G(0,0,u2) - 4*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*G(1,v2) - 26/3*G(0
         ,0,v2) + 8*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 8*G(0,0
         ,v2)*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 8*G(0,0,0,v2) - 4*G(0,1,1 - v2,
         u2) + 4*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2) - 4*G(0
         ,1,v2)*G(0,u2) + 4*G(0,1,v2)*G(1,u2) + 4*G(0,1,0,v2) - 4*G(1,1 - v2,1
          - v2,u2) + 26/3*G(1,1 - v2,u2) - 2*G(1,u2)*Pi^2 + 26/3*G(1,u2)*G(1,
         v2) - 38/3*G(1,v2) - 2/3*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,u2) + 4*G(
         1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1 - 
         v2,u2) + 14/3*G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*G(1,
         u2) + 8*G(1,0,0,v2) + 4*G(1,1,v2) - 4*G(1,1,v2)*G(1,u2) - 4*G(1,1,0,
         v2) )

       + e*u2*v2 * (  - 4*zeta3 - 52/9*Pi^2 - 4*G(1 - v2,1 - v2,0,u2) + 4*G(1
          - v2, - v2,0,u2) + 2/3*G(1 - v2,u2)*Pi^2 - 4*G(1 - v2,0,1 - v2,u2)
          + 26/3*G(1 - v2,0,u2) - 4*G(1 - v2,0,0,u2) + 4*G(1 - v2,1,1 - v2,u2)
          + 2*G( - v2,u2)*Pi^2 - 26/3*G( - v2,0,u2) + 4*G( - v2,0,0,u2) - 4*G(
         0,1 - v2,1 - v2,u2) + 26/3*G(0,1 - v2,u2) - 4*G(0,1 - v2,u2)*G(1,v2)
          - 4*G(0,1 - v2,0,u2) + 4*G(0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 26/3*
         G(0,u2)*G(0,v2) + 26/3*G(0,u2)*G(1,v2) + 8*G(0,u2)*G(1,0,v2) - 4*G(0,
         u2)*G(1,1,v2) - 2/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - v2,u2) - 4*
         G(0,v2)*G(1 - v2, - v2,u2) - 26/3*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G(
         1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1,u2) + 26/3*G(0,v2)*G( - v2,u2) - 
         4*G(0,v2)*G( - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(0,
          - v2,u2) - 4*G(0,v2)*G(1,1 - v2,u2) + 26/3*G(0,v2)*G(1,u2) - 4*G(0,0
         ,1 - v2,u2) + 4*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(1,v2) + 26/3*G(0,0,
         v2) - 8*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 8*G(0,0,v2
         )*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 8*G(0,0,0,v2) + 4*G(0,1,1 - v2,u2)
          - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2)*G(0,u2) - 
         4*G(0,1,v2)*G(1,u2) - 4*G(0,1,0,v2) + 4*G(1,1 - v2,1 - v2,u2) - 26/3*
         G(1,1 - v2,u2) + 2*G(1,u2)*Pi^2 - 26/3*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*
         Pi^2 - 4*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2
         )*G(1,1 - v2,u2) - 26/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,
         0,v2)*G(1,u2) - 8*G(1,0,0,v2) + 4*G(1,1,v2)*G(1,u2) + 4*G(1,1,0,v2) )

       + e*u2^2 * (  - 4*zeta3 - 52/9*Pi^2 - 4*G(1 - v2,1 - v2,0,u2) + 4*G(1
          - v2, - v2,0,u2) + 2/3*G(1 - v2,u2)*Pi^2 - 4*G(1 - v2,0,1 - v2,u2)
          + 26/3*G(1 - v2,0,u2) - 4*G(1 - v2,0,0,u2) + 4*G(1 - v2,1,1 - v2,u2)
          + 2*G( - v2,u2)*Pi^2 - 26/3*G( - v2,0,u2) + 4*G( - v2,0,0,u2) - 4*G(
         0,1 - v2,1 - v2,u2) + 26/3*G(0,1 - v2,u2) - 4*G(0,1 - v2,u2)*G(1,v2)
          - 4*G(0,1 - v2,0,u2) + 4*G(0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 26/3*
         G(0,u2)*G(0,v2) + 26/3*G(0,u2)*G(1,v2) + 8*G(0,u2)*G(1,0,v2) - 4*G(0,
         u2)*G(1,1,v2) - 2/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - v2,u2) - 4*
         G(0,v2)*G(1 - v2, - v2,u2) - 26/3*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G(
         1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1,u2) + 26/3*G(0,v2)*G( - v2,u2) - 
         4*G(0,v2)*G( - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(0,
          - v2,u2) - 4*G(0,v2)*G(1,1 - v2,u2) + 26/3*G(0,v2)*G(1,u2) - 4*G(0,0
         ,1 - v2,u2) + 4*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(1,v2) + 26/3*G(0,0,
         v2) - 8*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 8*G(0,0,v2
         )*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 8*G(0,0,0,v2) + 4*G(0,1,1 - v2,u2)
          - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2)*G(0,u2) - 
         4*G(0,1,v2)*G(1,u2) - 4*G(0,1,0,v2) + 4*G(1,1 - v2,1 - v2,u2) - 26/3*
         G(1,1 - v2,u2) + 2*G(1,u2)*Pi^2 - 26/3*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*
         Pi^2 - 4*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2
         )*G(1,1 - v2,u2) - 26/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,
         0,v2)*G(1,u2) - 8*G(1,0,0,v2) + 4*G(1,1,v2)*G(1,u2) + 4*G(1,1,0,v2) )

       + e^2*u2^-2 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2
         ,u2) - 16/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*
         G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 16/9*G(0,v2)*G(
         1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,
         1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(
         0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1 - v2,u2) + 1/
         3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,v2)*G(
         1,u2) )

       + e^2*u2^-2*v2 * (  - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,
         1 - v2,u2) + 16/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2)
          + 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 16/9*G(0
         ,v2)*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/
         3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 
         2/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1 - v2,u2) + 16/9*G(1,1 - v2,
         u2) - 1/3*G(1,u2)*Pi^2 + 16/9*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,
         1,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,
         1,v2)*G(1,u2) )

       + e^2*u2^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 22/9*G(1 - v2,u2)
          - 8/3*G(1 - v2,1,1 - v2,u2) - 8/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 46/9
         *G(0,v2)*G(1 - v2,u2) + 8/3*G(0,v2)*G(1 - v2,1,u2) + 8/3*G(0,v2)*G(0,
         1 - v2,u2) + 8/3*G(0,v2)*G(1,1 - v2,u2) - 52/9*G(0,v2)*G(1,u2) + 8/3*
         G(0,0,v2)*G(1 - v2,u2) - 8/3*G(0,0,v2)*G(1,u2) + 8/3*G(0,1,1 - v2,u2)
          - 8/3*G(0,1,u2)*G(0,v2) + 8/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2) + 8/
         3*G(0,1,v2)*G(1,u2) - 8/3*G(1,1 - v2,1 - v2,u2) + 52/9*G(1,1 - v2,u2)
          - 4/3*G(1,u2)*Pi^2 + 52/9*G(1,u2)*G(1,v2) - 22/9*G(1,v2) + 2/3*G(1,
         v2)*G(1 - v2,u2) - 8/3*G(1,v2)*G(1 - v2,1,u2) - 8/3*G(1,v2)*G(1,1 - 
         v2,u2) - 2/3*G(1,0,v2) + 8/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,v2) - 8/3*
         G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 22/9*G(1 - 
         v2,u2) + 2*G(1 - v2,1,1 - v2,u2) - 22/9*G(0,v2) + 2*G(0,v2)*G(1 - v2,
         1 - v2,u2) - 10/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,1,u2) - 2
         *G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(1,1 - v2,u2) + 4*G(0,v2)*G(1,u2
         ) - 2/3*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G(1,u2) - 
         2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,v2) + 2/3*
         G(0,1,v2) - 2*G(0,1,v2)*G(1,u2) + 2*G(1,1 - v2,1 - v2,u2) - 4*G(1,1
          - v2,u2) + G(1,u2)*Pi^2 - 4*G(1,u2)*G(1,v2) + 22/9*G(1,v2) - 2/3*G(1
         ,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1,1 - v2,
         u2) + 2/3*G(1,0,v2) - 2*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,v2) + 2*G(1,1,
         v2)*G(1,u2) )

       + e^2*[1-u2-v2]^-1 * (  - 22/9*G(0,v2) - 2/3*G(0,0,v2) )

       + e^2 * (  - 44/9 - 17/3*Pi^2 + 31/180*Pi^4 + 2*G(1 - v2,1 - v2,1 - v2,
         u2) + 2*G(1 - v2,1 - v2,1 - v2,0,u2) - 2*G(1 - v2,1 - v2, - v2,0,u2)
          - 22/3*G(1 - v2,1 - v2,u2) - 1/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - 
         v2,1 - v2,0,1 - v2,u2) - 2*G(1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2,
         0,0,u2) - 2*G(1 - v2,1 - v2,1,1 - v2,u2) - G(1 - v2, - v2,u2)*Pi^2 + 
         4*G(1 - v2, - v2,0,u2) - 2*G(1 - v2, - v2,0,0,u2) + 170/9*G(1 - v2,u2
         ) + 2*G(1 - v2,u2)*zeta3 + 1/2*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - 
         v2,1 - v2,u2) - 2*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,0,u2)
          - 2*G(1 - v2,0, - v2,0,u2) + 4*G(1 - v2,0,u2) - 1/2*G(1 - v2,0,u2)*
         Pi^2 + 2*G(1 - v2,0,0,1 - v2,u2) - 2*G(1 - v2,0,0,u2) + 2*G(1 - v2,0,
         0,0,u2) - 2*G(1 - v2,0,1,1 - v2,u2) - 2*G(1 - v2,1,1 - v2,1 - v2,u2)
          + 2*G(1 - v2,1,1 - v2,u2) - G(1 - v2,1,u2)*Pi^2 + 1/6*G( - v2,0,u2)*
         Pi^2 - 2*G( - v2,0,0,0,u2) + 2*G(0,1 - v2,1 - v2,1 - v2,u2) - 2*G(0,1
          - v2,1 - v2,u2) + 2*G(0,1 - v2,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,1
          - v2,0,u2) - 2*G(0,1 - v2, - v2,0,u2) + 4*G(0,1 - v2,u2) - 1/2*G(0,1
          - v2,u2)*Pi^2 - 2*G(0,1 - v2,u2)*G(1,v2) - 4*G(0,1 - v2,u2)*G(1,0,v2
         ) + 2*G(0,1 - v2,u2)*G(1,1,v2) + 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1
          - v2,0,u2) + 2*G(0,1 - v2,0,u2)*G(1,v2) + 2*G(0,1 - v2,0,0,u2) - 2*
         G(0,1 - v2,1,1 - v2,u2) - 2*G(0,1 - v2,1,u2)*G(1,v2) - G(0, - v2,u2)*
         Pi^2 - 2*G(0, - v2,0,0,u2) + 2*G(0,u2)*zeta3 + 1/2*G(0,u2)*G(0,v2)*
         Pi^2 + 4*G(0,u2)*G(1,v2) - 1/2*G(0,u2)*G(1,v2)*Pi^2 + 6*G(0,u2)*G(1,0
         ,v2) + 6*G(0,u2)*G(1,0,0,v2) - 2*G(0,u2)*G(1,0,1,v2) - 2*G(0,u2)*G(1,
         1,v2) - 4*G(0,u2)*G(1,1,0,v2) + 2*G(0,u2)*G(1,1,1,v2) - 116/9*G(0,v2)
          - 2*G(0,v2)*zeta3 - 5/6*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2,1
          - v2,u2) + 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,
         1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 4*G(0,v2)*G(1 - v2,
          - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,0,u2) + 10/3*G(0,v2)*G(1 - v2,u2
         ) + 1/2*G(0,v2)*G(1 - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1 - v2,u2)
          + 2*G(0,v2)*G(1 - v2,0, - v2,u2) + 6*G(0,v2)*G(1 - v2,0,u2) - 4*G(0,
         v2)*G(1 - v2,0,0,u2) + 2*G(0,v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G(1 - 
         v2,1,1 - v2,u2) - 2*G(0,v2)*G(1 - v2,1,u2) - 1/6*G(0,v2)*G( - v2,u2)*
         Pi^2 + 2*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 
         2*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)
         *G(0,1 - v2,0,u2) + 2*G(0,v2)*G(0,1 - v2,1,u2) + 2*G(0,v2)*G(0, - v2,
         0,u2) + 2*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(1,1 - v2,u2) + 
         4*G(0,v2)*G(1,u2) - 1/6*G(0,v2)*G(1,u2)*Pi^2 + 2*G(0,0,1 - v2,1 - v2,
         u2) - 2*G(0,0,1 - v2,u2) - 4*G(0,0,1 - v2,u2)*G(0,v2) + 2*G(0,0,1 - 
         v2,u2)*G(1,v2) + 2*G(0,0,1 - v2,0,u2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2
         *G(0,0, - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*G(0,0,u2)*G(0,0,v2) - 2*
         G(0,0,u2)*G(0,1,v2) - 2*G(0,0,u2)*G(1,v2) - 4*G(0,0,u2)*G(1,0,v2) + 2
         *G(0,0,u2)*G(1,1,v2) - 16/3*G(0,0,v2) - 1/2*G(0,0,v2)*Pi^2 + 4*G(0,0,
         v2)*G(1 - v2,1 - v2,u2) - 2*G(0,0,v2)*G(1 - v2, - v2,u2) - 4*G(0,0,v2
         )*G(1 - v2,u2) + 6*G(0,0,v2)*G(1 - v2,0,u2) - 2*G(0,0,v2)*G(1 - v2,1,
         u2) - 2*G(0,0,v2)*G( - v2,0,u2) + 6*G(0,0,v2)*G(0,1 - v2,u2) - 2*G(0,
         0,v2)*G(0, - v2,u2) - 2*G(0,0,v2)*G(0,1,u2) - 2*G(0,0,v2)*G(1,1 - v2,
         u2) + 2*G(0,0,v2)*G(1,u2) + 2*G(0,0,0,1 - v2,u2) - 2*G(0,0,0,u2)*G(0,
         v2) + 2*G(0,0,0,u2)*G(1,v2) - 2*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1 - v2,
         u2) + 2*G(0,0,0,v2)*G( - v2,u2) - 6*G(0,0,0,v2)*G(0,u2) + 2*G(0,0,0,
         v2)*G(1,u2) + 6*G(0,0,0,0,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(0,0,1,u2)*
         G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2) + 2*G(0,0,1,v2)*G(0,
         u2) - 2*G(0,0,1,v2)*G(1,u2) - 2*G(0,0,1,0,v2) - 2*G(0,1,1 - v2,1 - v2
         ,u2) + 2*G(0,1,1 - v2,u2) + 2*G(0,1,1 - v2,u2)*G(0,v2) - 2*G(0,1,1 - 
         v2,u2)*G(1,v2) - G(0,1,u2)*Pi^2 - 2*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*
         G(0,1,v2) + 2*G(0,1,u2)*G(1,v2) + 2*G(0,1,u2)*G(1,0,v2) - 2*G(0,1,u2)
         *G(1,1,v2) + 22/3*G(0,1,v2) + 1/3*G(0,1,v2)*Pi^2 - 2*G(0,1,v2)*G(1 - 
         v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,u2) + 2*G(0,1,v2)*G(1 - v2,1,u2) - 2*
         G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,1 - 
         v2,u2) - 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(0,1,0,v2)*G(1 - v2
         ,u2) + 4*G(0,1,0,v2)*G(0,u2) - 2*G(0,1,0,v2)*G(1,u2) - 4*G(0,1,0,0,v2
         ) - 2*G(0,1,1,v2) - 2*G(0,1,1,v2)*G(0,u2) + 2*G(0,1,1,v2)*G(1,u2) + 2
         *G(0,1,1,0,v2) - 2*G(1,1 - v2,1 - v2,1 - v2,u2) + 2*G(1,1 - v2,1 - v2
         ,u2) - 4*G(1,1 - v2,u2) + 1/6*G(1,1 - v2,u2)*Pi^2 + G(1,u2)*Pi^2 - 4*
         G(1,u2)*G(1,v2) + 1/6*G(1,u2)*G(1,v2)*Pi^2 + 170/9*G(1,v2) + 2*G(1,v2
         )*zeta3 + 1/2*G(1,v2)*Pi^2 + 2*G(1,v2)*G(1 - v2,1 - v2,u2) + 2*G(1,v2
         )*G(1 - v2,1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 22/3*G(1,
         v2)*G(1 - v2,u2) - 1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 2*G(1,v2)*G(1 - v2
         ,0,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2)
          - 2*G(1,v2)*G(1 - v2,0,1,u2) - 2*G(1,v2)*G(1 - v2,1,1 - v2,u2) + 2*
         G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G(1,1 - v2,1 - v2,u2) + 2*G(1,v2)*
         G(1,1 - v2,u2) - 2/3*G(1,0,v2) + 1/2*G(1,0,v2)*Pi^2 - 2*G(1,0,v2)*G(1
          - v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,v2)*G(1 - v2,0,
         u2) + 2*G(1,0,v2)*G(1 - v2,1,u2) + 2*G(1,0,v2)*G(1,1 - v2,u2) - 2*G(1
         ,0,v2)*G(1,u2) - 6*G(1,0,0,v2) + 4*G(1,0,0,v2)*G(1 - v2,u2) - 2*G(1,0
         ,0,v2)*G(1,u2) - 6*G(1,0,0,0,v2) - 2*G(1,0,1,v2) + 2*G(1,0,1,v2)*G(1,
         u2) + 2*G(1,0,1,0,v2) - 22/3*G(1,1,v2) - 1/3*G(1,1,v2)*Pi^2 + 2*G(1,1
         ,v2)*G(1 - v2,u2) + 2*G(1,1,v2)*G(1 - v2,0,u2) - 2*G(1,1,v2)*G(1 - v2
         ,1,u2) - 2*G(1,1,v2)*G(1,1 - v2,u2) + 2*G(1,1,v2)*G(1,u2) - 2*G(1,1,0
         ,v2) - 2*G(1,1,0,v2)*G(1 - v2,u2) + 2*G(1,1,0,v2)*G(1,u2) + 4*G(1,1,0
         ,0,v2) + 2*G(1,1,1,v2) - 2*G(1,1,1,v2)*G(1,u2) - 2*G(1,1,1,0,v2) )

       + e^2*v2*[1-u2]^-1 * (  - 3*Pi^2 + 2*G(1 - v2,1 - v2,1 - v2,u2) - 6*G(1
          - v2,1 - v2,u2) + 14*G(1 - v2,u2) - 1/6*G(1 - v2,u2)*Pi^2 - 14*G(0,
         v2) + 1/6*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2,u2) + 6*G(0,v2)*G(
         1 - v2,u2) - 6*G(0,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,0,v2)
          + 2*G(0,0,1,v2) + 6*G(0,1,v2) - 2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,0
         ,v2) - 2*G(0,1,1,v2) + 14*G(1,v2) - 1/6*G(1,v2)*Pi^2 + 2*G(1,v2)*G(1
          - v2,1 - v2,u2) - 6*G(1,v2)*G(1 - v2,u2) + 6*G(1,0,v2) - 2*G(1,0,v2)
         *G(1 - v2,u2) + 2*G(1,0,0,v2) - 2*G(1,0,1,v2) - 6*G(1,1,v2) + 2*G(1,1
         ,v2)*G(1 - v2,u2) - 2*G(1,1,0,v2) + 2*G(1,1,1,v2) )

       + e^2*v2 * ( 2*zeta3 + 9*Pi^2 - 31/180*Pi^4 - 4*G(1 - v2,1 - v2,1 - v2,
         u2) - 2*G(1 - v2,1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2, - v2,0,u2)
          + 38/3*G(1 - v2,1 - v2,u2) + 1/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - 
         v2,1 - v2,0,1 - v2,u2) + 2*G(1 - v2,1 - v2,0,u2) - 2*G(1 - v2,1 - v2,
         0,0,u2) + 2*G(1 - v2,1 - v2,1,1 - v2,u2) + G(1 - v2, - v2,u2)*Pi^2 - 
         2*G(1 - v2, - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) - 274/9*G(1 - v2,u2
         ) - 2*G(1 - v2,u2)*zeta3 - 2*G(1 - v2,0,1 - v2,1 - v2,u2) + 2*G(1 - 
         v2,0,1 - v2,u2) - 2*G(1 - v2,0,1 - v2,0,u2) + 2*G(1 - v2,0, - v2,0,u2
         ) - 4*G(1 - v2,0,u2) + 1/2*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - 
         v2,u2) + 2*G(1 - v2,0,0,u2) - 2*G(1 - v2,0,0,0,u2) + 2*G(1 - v2,0,1,1
          - v2,u2) + 2*G(1 - v2,1,1 - v2,1 - v2,u2) - 2*G(1 - v2,1,1 - v2,u2)
          + G(1 - v2,1,u2)*Pi^2 - G( - v2,u2)*Pi^2 + 4*G( - v2,0,u2) - 1/6*G(
          - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,u2) + 2*G( - v2,0,0,0,u2) - 2*G(0,1
          - v2,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,1 - v2,u2) - 2*G(0,1 - v2,1 - 
         v2,u2)*G(1,v2) - 2*G(0,1 - v2,1 - v2,0,u2) + 2*G(0,1 - v2, - v2,0,u2)
          - 4*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,u2)*Pi^2 + 2*G(0,1 - v2,u2)*G(1,
         v2) + 4*G(0,1 - v2,u2)*G(1,0,v2) - 2*G(0,1 - v2,u2)*G(1,1,v2) - 2*G(0
         ,1 - v2,0,1 - v2,u2) + 2*G(0,1 - v2,0,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2
         ) - 2*G(0,1 - v2,0,0,u2) + 2*G(0,1 - v2,1,1 - v2,u2) + 2*G(0,1 - v2,1
         ,u2)*G(1,v2) + G(0, - v2,u2)*Pi^2 - 2*G(0, - v2,0,u2) + 2*G(0, - v2,0
         ,0,u2) - 2*G(0,u2)*zeta3 - 1/3*G(0,u2)*Pi^2 + 4*G(0,u2)*G(0,v2) - 1/2
         *G(0,u2)*G(0,v2)*Pi^2 - 4*G(0,u2)*G(1,v2) + 1/2*G(0,u2)*G(1,v2)*Pi^2
          - 4*G(0,u2)*G(1,0,v2) - 6*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2
         ) + 2*G(0,u2)*G(1,1,v2) + 4*G(0,u2)*G(1,1,0,v2) - 2*G(0,u2)*G(1,1,1,
         v2) + 274/9*G(0,v2) + 2*G(0,v2)*zeta3 + 2*G(0,v2)*G(1 - v2,1 - v2,1
          - v2,u2) - 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,
         1 - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,1
          - v2,1,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2
         ,0,u2) - 26/3*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,u2)*Pi^2 + 
         4*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 2*G(0,v2)*G(1 - v2,0, - v2,u2) - 4*
         G(0,v2)*G(1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,0,0,u2) - 2*G(0,v2)*G(1
          - v2,0,1,u2) - 2*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,
         1,u2) - 4*G(0,v2)*G( - v2,u2) + 1/6*G(0,v2)*G( - v2,u2)*Pi^2 + 2*G(0,
         v2)*G( - v2,0,u2) - 2*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2)*G(0,1 - v2,
         1 - v2,u2) - 2*G(0,v2)*G(0,1 - v2, - v2,u2) - 4*G(0,v2)*G(0,1 - v2,u2
         ) + 4*G(0,v2)*G(0,1 - v2,0,u2) - 2*G(0,v2)*G(0,1 - v2,1,u2) + 2*G(0,
         v2)*G(0, - v2,u2) - 2*G(0,v2)*G(0, - v2,0,u2) - 2*G(0,v2)*G(1,1 - v2,
         1 - v2,u2) + 2*G(0,v2)*G(1,1 - v2,u2) - 4*G(0,v2)*G(1,u2) + 1/6*G(0,
         v2)*G(1,u2)*Pi^2 - 2*G(0,0,1 - v2,1 - v2,u2) + 2*G(0,0,1 - v2,u2) + 4
         *G(0,0,1 - v2,u2)*G(0,v2) - 2*G(0,0,1 - v2,u2)*G(1,v2) - 2*G(0,0,1 - 
         v2,0,u2) - 2*G(0,0, - v2,u2)*G(0,v2) + 2*G(0,0, - v2,0,u2) + 1/3*G(0,
         0,u2)*Pi^2 - 2*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(0,0,v2) + 2*G(0,0,u2
         )*G(0,1,v2) + 2*G(0,0,u2)*G(1,v2) + 4*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,
         u2)*G(1,1,v2) + 26/3*G(0,0,v2) + 1/2*G(0,0,v2)*Pi^2 - 4*G(0,0,v2)*G(1
          - v2,1 - v2,u2) + 2*G(0,0,v2)*G(1 - v2, - v2,u2) - 6*G(0,0,v2)*G(1
          - v2,0,u2) + 2*G(0,0,v2)*G(1 - v2,1,u2) - 2*G(0,0,v2)*G( - v2,u2) + 
         2*G(0,0,v2)*G( - v2,0,u2) - 6*G(0,0,v2)*G(0,1 - v2,u2) + 2*G(0,0,v2)*
         G(0, - v2,u2) + 4*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(0,1,u2) + 2*G(0,0
         ,v2)*G(1,1 - v2,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,0,1 - v2,u2) + 2*
         G(0,0,0,u2)*G(0,v2) - 2*G(0,0,0,u2)*G(1,v2) + 6*G(0,0,0,v2)*G(1 - v2,
         u2) - 2*G(0,0,0,v2)*G( - v2,u2) + 6*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,
         v2)*G(1,u2) - 6*G(0,0,0,0,v2) + 2*G(0,0,1,1 - v2,u2) - 2*G(0,0,1,u2)*
         G(0,v2) + 2*G(0,0,1,u2)*G(1,v2) - 4*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(0,
         u2) + 2*G(0,0,1,v2)*G(1,u2) + 2*G(0,0,1,0,v2) + 2*G(0,1,1 - v2,1 - v2
         ,u2) - 2*G(0,1,1 - v2,u2) - 2*G(0,1,1 - v2,u2)*G(0,v2) + 2*G(0,1,1 - 
         v2,u2)*G(1,v2) + G(0,1,u2)*Pi^2 + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*
         G(0,1,v2) - 2*G(0,1,u2)*G(1,v2) - 2*G(0,1,u2)*G(1,0,v2) + 2*G(0,1,u2)
         *G(1,1,v2) - 38/3*G(0,1,v2) - 1/3*G(0,1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - 
         v2,u2) + 2*G(0,1,v2)*G(1 - v2,0,u2) - 2*G(0,1,v2)*G(1 - v2,1,u2) + 2*
         G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,1 - 
         v2,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) - 2*G(0,1,0,v2)*G(1 - v2
         ,u2) - 4*G(0,1,0,v2)*G(0,u2) + 2*G(0,1,0,v2)*G(1,u2) + 4*G(0,1,0,0,v2
         ) + 4*G(0,1,1,v2) + 2*G(0,1,1,v2)*G(0,u2) - 2*G(0,1,1,v2)*G(1,u2) - 2
         *G(0,1,1,0,v2) + 2*G(1,1 - v2,1 - v2,1 - v2,u2) - 2*G(1,1 - v2,1 - v2
         ,u2) + 4*G(1,1 - v2,u2) - 1/6*G(1,1 - v2,u2)*Pi^2 - G(1,u2)*Pi^2 + 4*
         G(1,u2)*G(1,v2) - 1/6*G(1,u2)*G(1,v2)*Pi^2 - 274/9*G(1,v2) - 2*G(1,v2
         )*zeta3 - 4*G(1,v2)*G(1 - v2,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,1 - v2,0
         ,u2) + 2*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 38/3*G(1,v2)*G(1 - v2,u2) + 
         1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,1 - v2,u2) + 2*
         G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,0,0,u2) + 2*G(1,v2)*G(1
          - v2,0,1,u2) + 2*G(1,v2)*G(1 - v2,1,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,
         1,u2) + 2*G(1,v2)*G(1,1 - v2,1 - v2,u2) - 2*G(1,v2)*G(1,1 - v2,u2) - 
         26/3*G(1,0,v2) - 1/2*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1 - v2,u2)
          + 2*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2
         )*G(1 - v2,1,u2) - 2*G(1,0,v2)*G(1,1 - v2,u2) + 2*G(1,0,v2)*G(1,u2)
          - 4*G(1,0,0,v2)*G(1 - v2,u2) + 2*G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,
         v2) + 4*G(1,0,1,v2) - 2*G(1,0,1,v2)*G(1,u2) - 2*G(1,0,1,0,v2) + 38/3*
         G(1,1,v2) + 1/3*G(1,1,v2)*Pi^2 - 4*G(1,1,v2)*G(1 - v2,u2) - 2*G(1,1,
         v2)*G(1 - v2,0,u2) + 2*G(1,1,v2)*G(1 - v2,1,u2) + 2*G(1,1,v2)*G(1,1
          - v2,u2) - 2*G(1,1,v2)*G(1,u2) + 2*G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1
          - v2,u2) - 2*G(1,1,0,v2)*G(1,u2) - 4*G(1,1,0,0,v2) - 4*G(1,1,1,v2)
          + 2*G(1,1,1,v2)*G(1,u2) + 2*G(1,1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-2 * (  - 2/3*zeta3 - 8/27*Pi^2 - 2/3*G(1 - v2, - v2
         ,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 + 1/3*G( - v2,u2)*Pi^2 - 16/9*G( - v2,
         0,u2) + 2/3*G( - v2,0,0,u2) + 2/3*G(0, - v2,0,u2) + 1/9*G(0,u2)*Pi^2
          - 16/9*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,0,v2) + 2/9*G(0,v2)*Pi^2 + 
         2/3*G(0,v2)*G(1 - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 16/9*G(
         0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) - 2/3*G(0,v2)*G(0, - v2
         ,u2) + 2/3*G(0,0,u2)*G(0,v2) + 16/9*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - 
         v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 4/3*G(0,
         0,0,v2) + 2/3*G(0,1,0,v2) - 1/9*G(1,v2)*Pi^2 + 16/9*G(1,0,v2) + 2/3*
         G(1,0,v2)*G(1 - v2,u2) + 4/3*G(1,0,0,v2) + 2/3*G(1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * ( 2*zeta3 + Pi^2 + 2*G(1 - v2, - v2,0,u2) + 1/3
         *G(1 - v2,u2)*Pi^2 - G( - v2,u2)*Pi^2 + 4*G( - v2,0,u2) - 2*G( - v2,0
         ,0,u2) - 2*G(0, - v2,0,u2) - 22/9*G(0,u2) - 1/3*G(0,u2)*Pi^2 + 10/3*
         G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,0,v2) + 22/9*G(0,v2) - 2/3*G(0,v2)*
         Pi^2 - 2*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 4*G(
         0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) + 2*G(0,v2)*G(0, - v2,u2)
          + 2/3*G(0,0,u2) - 2*G(0,0,u2)*G(0,v2) - 10/3*G(0,0,v2) - 2*G(0,0,v2)
         *G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 4*G(0
         ,0,0,v2) - 2*G(0,1,0,v2) + 1/3*G(1,v2)*Pi^2 - 4*G(1,0,v2) - 2*G(1,0,
         v2)*G(1 - v2,u2) - 4*G(1,0,0,v2) - 2*G(1,1,0,v2) )

       + e^2*u2*[u2+v2]^-1 * ( 3*Pi^2 - 14*G(0,u2) + 1/6*G(0,u2)*Pi^2 - 6*G(0,
         u2)*G(0,v2) + 14*G(0,v2) - 1/6*G(0,v2)*Pi^2 + 6*G(0,0,u2) + 2*G(0,0,
         u2)*G(0,v2) + 6*G(0,0,v2) - 2*G(0,0,v2)*G(0,u2) - 2*G(0,0,0,u2) + 2*
         G(0,0,0,v2) )

       + e^2*u2 * ( 26/3*zeta3 + 320/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v2,1 - v2,
         1 - v2,u2) - 4*G(1 - v2,1 - v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2, - v2
         ,0,u2) + 38/3*G(1 - v2,1 - v2,u2) + 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 4*
         G(1 - v2,1 - v2,0,1 - v2,u2) + 26/3*G(1 - v2,1 - v2,0,u2) - 4*G(1 - 
         v2,1 - v2,0,0,u2) + 4*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2, - v2
         ,u2)*Pi^2 - 26/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - v2,0,0,u2) - 
         274/9*G(1 - v2,u2) - 4*G(1 - v2,u2)*zeta3 - 10/9*G(1 - v2,u2)*Pi^2 - 
         4*G(1 - v2,0,1 - v2,1 - v2,u2) + 26/3*G(1 - v2,0,1 - v2,u2) - 4*G(1
          - v2,0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 160/9*G(1 - v2,0,u2
         ) + G(1 - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) + 26/3*G(1 - v2,0
         ,0,u2) - 4*G(1 - v2,0,0,0,u2) + 4*G(1 - v2,0,1,1 - v2,u2) + 4*G(1 - 
         v2,1,1 - v2,1 - v2,u2) - 26/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,u2
         )*Pi^2 - 13/3*G( - v2,u2)*Pi^2 + 160/9*G( - v2,0,u2) - 1/3*G( - v2,0,
         u2)*Pi^2 - 26/3*G( - v2,0,0,u2) + 4*G( - v2,0,0,0,u2) - 4*G(0,1 - v2,
         1 - v2,1 - v2,u2) + 26/3*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,
         u2)*G(1,v2) - 4*G(0,1 - v2,1 - v2,0,u2) + 4*G(0,1 - v2, - v2,0,u2) - 
         160/9*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 + 26/3*G(0,1 - v2,u2)*G(1,
         v2) + 8*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,u2)*G(1,1,v2) - 4*G(0
         ,1 - v2,0,1 - v2,u2) + 26/3*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1
         ,v2) - 4*G(0,1 - v2,0,0,u2) + 4*G(0,1 - v2,1,1 - v2,u2) + 4*G(0,1 - 
         v2,1,u2)*G(1,v2) + 2*G(0, - v2,u2)*Pi^2 - 26/3*G(0, - v2,0,u2) + 4*G(
         0, - v2,0,0,u2) + 274/9*G(0,u2) - 4*G(0,u2)*zeta3 - 16/9*G(0,u2)*Pi^2
          + 274/9*G(0,u2)*G(0,v2) - G(0,u2)*G(0,v2)*Pi^2 - 160/9*G(0,u2)*G(1,
         v2) + G(0,u2)*G(1,v2)*Pi^2 - 52/3*G(0,u2)*G(1,0,v2) - 12*G(0,u2)*G(1,
         0,0,v2) + 4*G(0,u2)*G(1,0,1,v2) + 26/3*G(0,u2)*G(1,1,v2) + 8*G(0,u2)*
         G(1,1,0,v2) - 4*G(0,u2)*G(1,1,1,v2) + 4*G(0,v2)*zeta3 + 13/9*G(0,v2)*
         Pi^2 + 4*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - 
         v2, - v2,u2) - 14/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 8*G(0,v2)*G(1 - v2,
         1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 26/3*G(0,v2)*G(1 - 
         v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 46/9*G(0,v2)*G(1 - v2
         ,u2) - G(0,v2)*G(1 - v2,u2)*Pi^2 + 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 
         4*G(0,v2)*G(1 - v2,0, - v2,u2) - 52/3*G(0,v2)*G(1 - v2,0,u2) + 8*G(0,
         v2)*G(1 - v2,0,0,u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G(1 - 
         v2,1,1 - v2,u2) + 26/3*G(0,v2)*G(1 - v2,1,u2) - 160/9*G(0,v2)*G( - v2
         ,u2) + 1/3*G(0,v2)*G( - v2,u2)*Pi^2 + 26/3*G(0,v2)*G( - v2,0,u2) - 4*
         G(0,v2)*G( - v2,0,0,u2) + 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)
         *G(0,1 - v2, - v2,u2) - 52/3*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(0,1
          - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,1,u2) + 26/3*G(0,v2)*G(0, - v2,u2)
          - 4*G(0,v2)*G(0, - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 26/3
         *G(0,v2)*G(1,1 - v2,u2) - 160/9*G(0,v2)*G(1,u2) + 1/3*G(0,v2)*G(1,u2)
         *Pi^2 - 4*G(0,0,1 - v2,1 - v2,u2) + 26/3*G(0,0,1 - v2,u2) + 8*G(0,0,1
          - v2,u2)*G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0,1 - v2,0,u2)
          - 4*G(0,0, - v2,u2)*G(0,v2) + 4*G(0,0, - v2,0,u2) - 38/3*G(0,0,u2)
          + 2/3*G(0,0,u2)*Pi^2 - 38/3*G(0,0,u2)*G(0,v2) - 8*G(0,0,u2)*G(0,0,v2
         ) + 4*G(0,0,u2)*G(0,1,v2) + 26/3*G(0,0,u2)*G(1,v2) + 8*G(0,0,u2)*G(1,
         0,v2) - 4*G(0,0,u2)*G(1,1,v2) - 160/9*G(0,0,v2) + G(0,0,v2)*Pi^2 - 8*
         G(0,0,v2)*G(1 - v2,1 - v2,u2) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 40/3
         *G(0,0,v2)*G(1 - v2,u2) - 12*G(0,0,v2)*G(1 - v2,0,u2) + 4*G(0,0,v2)*
         G(1 - v2,1,u2) - 26/3*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G( - v2,0,
         u2) - 12*G(0,0,v2)*G(0,1 - v2,u2) + 4*G(0,0,v2)*G(0, - v2,u2) + 64/3*
         G(0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(0,1,u2) + 4*G(0,0,v2)*G(1,1 - v2,u2
         ) - 26/3*G(0,0,v2)*G(1,u2) - 4*G(0,0,0,1 - v2,u2) + 4*G(0,0,0,u2) + 4
         *G(0,0,0,u2)*G(0,v2) - 4*G(0,0,0,u2)*G(1,v2) - 52/3*G(0,0,0,v2) + 12*
         G(0,0,0,v2)*G(1 - v2,u2) - 4*G(0,0,0,v2)*G( - v2,u2) + 12*G(0,0,0,v2)
         *G(0,u2) - 4*G(0,0,0,v2)*G(1,u2) - 12*G(0,0,0,0,v2) + 4*G(0,0,1,1 - 
         v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1,u2)*G(1,v2) - 4*G(0,0,1,v2
         ) - 4*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 4*G(0,0,1,0,v2)
          + 4*G(0,1,1 - v2,1 - v2,u2) - 26/3*G(0,1,1 - v2,u2) - 4*G(0,1,1 - v2
         ,u2)*G(0,v2) + 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,u2)*Pi^2 + 26/3*
         G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(0,1,v2) - 26/3*G(0,1,u2)*G(1,v2) - 
         4*G(0,1,u2)*G(1,0,v2) + 4*G(0,1,u2)*G(1,1,v2) - 38/3*G(0,1,v2) - 2/3*
         G(0,1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G(1 - v2,0,u2
         ) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 4*G(0,1,v2)*G(0,1 - v2,u2) - 26/3*G(
         0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,1 - v2,u2) + 26/3*G(0,1,v2)*G(1,u2)
          + 14/3*G(0,1,0,v2) - 4*G(0,1,0,v2)*G(1 - v2,u2) - 8*G(0,1,0,v2)*G(0,
         u2) + 4*G(0,1,0,v2)*G(1,u2) + 8*G(0,1,0,0,v2) + 4*G(0,1,1,v2) + 4*G(0
         ,1,1,v2)*G(0,u2) - 4*G(0,1,1,v2)*G(1,u2) - 4*G(0,1,1,0,v2) + 4*G(1,1
          - v2,1 - v2,1 - v2,u2) - 26/3*G(1,1 - v2,1 - v2,u2) + 160/9*G(1,1 - 
         v2,u2) - 1/3*G(1,1 - v2,u2)*Pi^2 - 13/3*G(1,u2)*Pi^2 + 160/9*G(1,u2)*
         G(1,v2) - 1/3*G(1,u2)*G(1,v2)*Pi^2 - 274/9*G(1,v2) - 4*G(1,v2)*zeta3
          - 10/9*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1 - v2,u2) - 4*G(1,v2)*G(1
          - v2,1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 38/3*G(1,v2)*
         G(1 - v2,u2) + 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,v2)*G(1 - v2,0,1
          - v2,u2) + 26/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,0,0,u2)
          + 4*G(1,v2)*G(1 - v2,0,1,u2) + 4*G(1,v2)*G(1 - v2,1,1 - v2,u2) - 26/
         3*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - v2,1 - v2,u2) - 26/3*G(1
         ,v2)*G(1,1 - v2,u2) + 46/9*G(1,0,v2) - G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*
         G(1 - v2,1 - v2,u2) - 14/3*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,0,v2)*G(1
          - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,u2) - 4*G(1,0,v2)*G(1,1 - v2,u2)
          + 26/3*G(1,0,v2)*G(1,u2) + 40/3*G(1,0,0,v2) - 8*G(1,0,0,v2)*G(1 - v2
         ,u2) + 4*G(1,0,0,v2)*G(1,u2) + 12*G(1,0,0,0,v2) + 4*G(1,0,1,v2) - 4*
         G(1,0,1,v2)*G(1,u2) - 4*G(1,0,1,0,v2) + 38/3*G(1,1,v2) + 2/3*G(1,1,v2
         )*Pi^2 - 4*G(1,1,v2)*G(1 - v2,u2) - 4*G(1,1,v2)*G(1 - v2,0,u2) + 4*G(
         1,1,v2)*G(1 - v2,1,u2) + 4*G(1,1,v2)*G(1,1 - v2,u2) - 26/3*G(1,1,v2)*
         G(1,u2) - 14/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2,u2) - 4*G(1,1,0,
         v2)*G(1,u2) - 8*G(1,1,0,0,v2) - 4*G(1,1,1,v2) + 4*G(1,1,1,v2)*G(1,u2)
          + 4*G(1,1,1,0,v2) )

       + e^2*u2*v2 * (  - 26/3*zeta3 - 320/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v2,1
          - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2, - v2,0,u2) - 2/3*G(1 - v2,1
          - v2,u2)*Pi^2 + 4*G(1 - v2,1 - v2,0,1 - v2,u2) - 26/3*G(1 - v2,1 - 
         v2,0,u2) + 4*G(1 - v2,1 - v2,0,0,u2) - 4*G(1 - v2,1 - v2,1,1 - v2,u2)
          - 2*G(1 - v2, - v2,u2)*Pi^2 + 26/3*G(1 - v2, - v2,0,u2) - 4*G(1 - v2
         , - v2,0,0,u2) + 4*G(1 - v2,u2)*zeta3 + 13/9*G(1 - v2,u2)*Pi^2 + 4*G(
         1 - v2,0,1 - v2,1 - v2,u2) - 26/3*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,
         0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 160/9*G(1 - v2,0,u2) - G(
         1 - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) - 26/3*G(1 - v2,0,0,u2)
          + 4*G(1 - v2,0,0,0,u2) - 4*G(1 - v2,0,1,1 - v2,u2) - 4*G(1 - v2,1,1
          - v2,1 - v2,u2) + 26/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - v2,1,u2)*Pi^2
          + 13/3*G( - v2,u2)*Pi^2 - 160/9*G( - v2,0,u2) + 1/3*G( - v2,0,u2)*
         Pi^2 + 26/3*G( - v2,0,0,u2) - 4*G( - v2,0,0,0,u2) + 4*G(0,1 - v2,1 - 
         v2,1 - v2,u2) - 26/3*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,u2)*
         G(1,v2) + 4*G(0,1 - v2,1 - v2,0,u2) - 4*G(0,1 - v2, - v2,0,u2) + 160/
         9*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 - 26/3*G(0,1 - v2,u2)*G(1,v2)
          - 8*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,u2)*G(1,1,v2) + 4*G(0,1
          - v2,0,1 - v2,u2) - 26/3*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,
         v2) + 4*G(0,1 - v2,0,0,u2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2
         ,1,u2)*G(1,v2) - 2*G(0, - v2,u2)*Pi^2 + 26/3*G(0, - v2,0,u2) - 4*G(0,
          - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 13/9*G(0,u2)*Pi^2 - 160/9*G(0,u2)*
         G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 160/9*G(0,u2)*G(1,v2) - G(0,u2)*G(1,
         v2)*Pi^2 + 52/3*G(0,u2)*G(1,0,v2) + 12*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2
         )*G(1,0,1,v2) - 26/3*G(0,u2)*G(1,1,v2) - 8*G(0,u2)*G(1,1,0,v2) + 4*G(
         0,u2)*G(1,1,1,v2) - 4*G(0,v2)*zeta3 - 13/9*G(0,v2)*Pi^2 - 4*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 26/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) - 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 4*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) - 26/3*G(0,v2)*G(1 - v2, - v2,u2) + 4*
         G(0,v2)*G(1 - v2, - v2,0,u2) - 160/9*G(0,v2)*G(1 - v2,u2) + G(0,v2)*
         G(1 - v2,u2)*Pi^2 - 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 4*G(0,v2)*G(1
          - v2,0, - v2,u2) + 52/3*G(0,v2)*G(1 - v2,0,u2) - 8*G(0,v2)*G(1 - v2,
         0,0,u2) + 4*G(0,v2)*G(1 - v2,0,1,u2) + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2
         ) - 26/3*G(0,v2)*G(1 - v2,1,u2) + 160/9*G(0,v2)*G( - v2,u2) - 1/3*G(0
         ,v2)*G( - v2,u2)*Pi^2 - 26/3*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G( - 
         v2,0,0,u2) - 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2,
          - v2,u2) + 52/3*G(0,v2)*G(0,1 - v2,u2) - 8*G(0,v2)*G(0,1 - v2,0,u2)
          + 4*G(0,v2)*G(0,1 - v2,1,u2) - 26/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2
         )*G(0, - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 26/3*G(0,v2)*G(
         1,1 - v2,u2) + 160/9*G(0,v2)*G(1,u2) - 1/3*G(0,v2)*G(1,u2)*Pi^2 + 4*
         G(0,0,1 - v2,1 - v2,u2) - 26/3*G(0,0,1 - v2,u2) - 8*G(0,0,1 - v2,u2)*
         G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) + 4*G(0,0,1 - v2,0,u2) + 4*G(0,0
         , - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 26/3*
         G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) - 4*G(0,0,u2)*G(0,1,v2) - 
         26/3*G(0,0,u2)*G(1,v2) - 8*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2
         ) + 160/9*G(0,0,v2) - G(0,0,v2)*Pi^2 + 8*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 52/3*G(0,0,v2)*G(1 - v2,u2) + 12
         *G(0,0,v2)*G(1 - v2,0,u2) - 4*G(0,0,v2)*G(1 - v2,1,u2) + 26/3*G(0,0,
         v2)*G( - v2,u2) - 4*G(0,0,v2)*G( - v2,0,u2) + 12*G(0,0,v2)*G(0,1 - v2
         ,u2) - 4*G(0,0,v2)*G(0, - v2,u2) - 52/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,
         v2)*G(0,1,u2) - 4*G(0,0,v2)*G(1,1 - v2,u2) + 26/3*G(0,0,v2)*G(1,u2)
          + 4*G(0,0,0,1 - v2,u2) - 4*G(0,0,0,u2)*G(0,v2) + 4*G(0,0,0,u2)*G(1,
         v2) + 52/3*G(0,0,0,v2) - 12*G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*
         G( - v2,u2) - 12*G(0,0,0,v2)*G(0,u2) + 4*G(0,0,0,v2)*G(1,u2) + 12*G(0
         ,0,0,0,v2) - 4*G(0,0,1,1 - v2,u2) + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0,0,1
         ,u2)*G(1,v2) + 4*G(0,0,1,v2)*G(0,u2) - 4*G(0,0,1,v2)*G(1,u2) - 4*G(0,
         0,1,0,v2) - 4*G(0,1,1 - v2,1 - v2,u2) + 26/3*G(0,1,1 - v2,u2) + 4*G(0
         ,1,1 - v2,u2)*G(0,v2) - 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,u2)*Pi^2
          - 26/3*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(0,1,v2) + 26/3*G(0,1,u2)*G(
         1,v2) + 4*G(0,1,u2)*G(1,0,v2) - 4*G(0,1,u2)*G(1,1,v2) + 2/3*G(0,1,v2)
         *Pi^2 - 4*G(0,1,v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 4*
         G(0,1,v2)*G(0,1 - v2,u2) + 26/3*G(0,1,v2)*G(0,u2) + 4*G(0,1,v2)*G(1,1
          - v2,u2) - 26/3*G(0,1,v2)*G(1,u2) - 26/3*G(0,1,0,v2) + 4*G(0,1,0,v2)
         *G(1 - v2,u2) + 8*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2) - 8*G(0
         ,1,0,0,v2) - 4*G(0,1,1,v2)*G(0,u2) + 4*G(0,1,1,v2)*G(1,u2) + 4*G(0,1,
         1,0,v2) - 4*G(1,1 - v2,1 - v2,1 - v2,u2) + 26/3*G(1,1 - v2,1 - v2,u2)
          - 160/9*G(1,1 - v2,u2) + 1/3*G(1,1 - v2,u2)*Pi^2 + 13/3*G(1,u2)*Pi^2
          - 160/9*G(1,u2)*G(1,v2) + 1/3*G(1,u2)*G(1,v2)*Pi^2 + 4*G(1,v2)*zeta3
          + 13/9*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) - 4*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 4*G(1,v2)*G(1
          - v2,0,1 - v2,u2) - 26/3*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2
         ,0,0,u2) - 4*G(1,v2)*G(1 - v2,0,1,u2) - 4*G(1,v2)*G(1 - v2,1,1 - v2,
         u2) + 26/3*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1 - v2,1 - v2,u2)
          + 26/3*G(1,v2)*G(1,1 - v2,u2) - 160/9*G(1,0,v2) + G(1,0,v2)*Pi^2 - 4
         *G(1,0,v2)*G(1 - v2,1 - v2,u2) + 26/3*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,
         0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) + 4*G(1,0,v2)*G(1,1
          - v2,u2) - 26/3*G(1,0,v2)*G(1,u2) - 52/3*G(1,0,0,v2) + 8*G(1,0,0,v2)
         *G(1 - v2,u2) - 4*G(1,0,0,v2)*G(1,u2) - 12*G(1,0,0,0,v2) + 4*G(1,0,1,
         v2)*G(1,u2) + 4*G(1,0,1,0,v2) - 2/3*G(1,1,v2)*Pi^2 + 4*G(1,1,v2)*G(1
          - v2,0,u2) - 4*G(1,1,v2)*G(1 - v2,1,u2) - 4*G(1,1,v2)*G(1,1 - v2,u2)
          + 26/3*G(1,1,v2)*G(1,u2) + 26/3*G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1 - v2
         ,u2) + 4*G(1,1,0,v2)*G(1,u2) + 8*G(1,1,0,0,v2) - 4*G(1,1,1,v2)*G(1,u2
         ) - 4*G(1,1,1,0,v2) )

       + e^2*u2^2 * (  - 26/3*zeta3 - 320/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v2,1
          - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2, - v2,0,u2) - 2/3*G(1 - v2,1
          - v2,u2)*Pi^2 + 4*G(1 - v2,1 - v2,0,1 - v2,u2) - 26/3*G(1 - v2,1 - 
         v2,0,u2) + 4*G(1 - v2,1 - v2,0,0,u2) - 4*G(1 - v2,1 - v2,1,1 - v2,u2)
          - 2*G(1 - v2, - v2,u2)*Pi^2 + 26/3*G(1 - v2, - v2,0,u2) - 4*G(1 - v2
         , - v2,0,0,u2) + 4*G(1 - v2,u2)*zeta3 + 13/9*G(1 - v2,u2)*Pi^2 + 4*G(
         1 - v2,0,1 - v2,1 - v2,u2) - 26/3*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,
         0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 160/9*G(1 - v2,0,u2) - G(
         1 - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) - 26/3*G(1 - v2,0,0,u2)
          + 4*G(1 - v2,0,0,0,u2) - 4*G(1 - v2,0,1,1 - v2,u2) - 4*G(1 - v2,1,1
          - v2,1 - v2,u2) + 26/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - v2,1,u2)*Pi^2
          + 13/3*G( - v2,u2)*Pi^2 - 160/9*G( - v2,0,u2) + 1/3*G( - v2,0,u2)*
         Pi^2 + 26/3*G( - v2,0,0,u2) - 4*G( - v2,0,0,0,u2) + 4*G(0,1 - v2,1 - 
         v2,1 - v2,u2) - 26/3*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,u2)*
         G(1,v2) + 4*G(0,1 - v2,1 - v2,0,u2) - 4*G(0,1 - v2, - v2,0,u2) + 160/
         9*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 - 26/3*G(0,1 - v2,u2)*G(1,v2)
          - 8*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,u2)*G(1,1,v2) + 4*G(0,1
          - v2,0,1 - v2,u2) - 26/3*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,
         v2) + 4*G(0,1 - v2,0,0,u2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2
         ,1,u2)*G(1,v2) - 2*G(0, - v2,u2)*Pi^2 + 26/3*G(0, - v2,0,u2) - 4*G(0,
          - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 13/9*G(0,u2)*Pi^2 - 160/9*G(0,u2)*
         G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 160/9*G(0,u2)*G(1,v2) - G(0,u2)*G(1,
         v2)*Pi^2 + 52/3*G(0,u2)*G(1,0,v2) + 12*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2
         )*G(1,0,1,v2) - 26/3*G(0,u2)*G(1,1,v2) - 8*G(0,u2)*G(1,1,0,v2) + 4*G(
         0,u2)*G(1,1,1,v2) - 4*G(0,v2)*zeta3 - 13/9*G(0,v2)*Pi^2 - 4*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 26/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) - 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 4*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) - 26/3*G(0,v2)*G(1 - v2, - v2,u2) + 4*
         G(0,v2)*G(1 - v2, - v2,0,u2) - 160/9*G(0,v2)*G(1 - v2,u2) + G(0,v2)*
         G(1 - v2,u2)*Pi^2 - 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 4*G(0,v2)*G(1
          - v2,0, - v2,u2) + 52/3*G(0,v2)*G(1 - v2,0,u2) - 8*G(0,v2)*G(1 - v2,
         0,0,u2) + 4*G(0,v2)*G(1 - v2,0,1,u2) + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2
         ) - 26/3*G(0,v2)*G(1 - v2,1,u2) + 160/9*G(0,v2)*G( - v2,u2) - 1/3*G(0
         ,v2)*G( - v2,u2)*Pi^2 - 26/3*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G( - 
         v2,0,0,u2) - 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2,
          - v2,u2) + 52/3*G(0,v2)*G(0,1 - v2,u2) - 8*G(0,v2)*G(0,1 - v2,0,u2)
          + 4*G(0,v2)*G(0,1 - v2,1,u2) - 26/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2
         )*G(0, - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 26/3*G(0,v2)*G(
         1,1 - v2,u2) + 160/9*G(0,v2)*G(1,u2) - 1/3*G(0,v2)*G(1,u2)*Pi^2 + 4*
         G(0,0,1 - v2,1 - v2,u2) - 26/3*G(0,0,1 - v2,u2) - 8*G(0,0,1 - v2,u2)*
         G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) + 4*G(0,0,1 - v2,0,u2) + 4*G(0,0
         , - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 26/3*
         G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) - 4*G(0,0,u2)*G(0,1,v2) - 
         26/3*G(0,0,u2)*G(1,v2) - 8*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2
         ) + 160/9*G(0,0,v2) - G(0,0,v2)*Pi^2 + 8*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 52/3*G(0,0,v2)*G(1 - v2,u2) + 12
         *G(0,0,v2)*G(1 - v2,0,u2) - 4*G(0,0,v2)*G(1 - v2,1,u2) + 26/3*G(0,0,
         v2)*G( - v2,u2) - 4*G(0,0,v2)*G( - v2,0,u2) + 12*G(0,0,v2)*G(0,1 - v2
         ,u2) - 4*G(0,0,v2)*G(0, - v2,u2) - 52/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,
         v2)*G(0,1,u2) - 4*G(0,0,v2)*G(1,1 - v2,u2) + 26/3*G(0,0,v2)*G(1,u2)
          + 4*G(0,0,0,1 - v2,u2) - 4*G(0,0,0,u2)*G(0,v2) + 4*G(0,0,0,u2)*G(1,
         v2) + 52/3*G(0,0,0,v2) - 12*G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*
         G( - v2,u2) - 12*G(0,0,0,v2)*G(0,u2) + 4*G(0,0,0,v2)*G(1,u2) + 12*G(0
         ,0,0,0,v2) - 4*G(0,0,1,1 - v2,u2) + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0,0,1
         ,u2)*G(1,v2) + 4*G(0,0,1,v2)*G(0,u2) - 4*G(0,0,1,v2)*G(1,u2) - 4*G(0,
         0,1,0,v2) - 4*G(0,1,1 - v2,1 - v2,u2) + 26/3*G(0,1,1 - v2,u2) + 4*G(0
         ,1,1 - v2,u2)*G(0,v2) - 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,u2)*Pi^2
          - 26/3*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(0,1,v2) + 26/3*G(0,1,u2)*G(
         1,v2) + 4*G(0,1,u2)*G(1,0,v2) - 4*G(0,1,u2)*G(1,1,v2) + 2/3*G(0,1,v2)
         *Pi^2 - 4*G(0,1,v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 4*
         G(0,1,v2)*G(0,1 - v2,u2) + 26/3*G(0,1,v2)*G(0,u2) + 4*G(0,1,v2)*G(1,1
          - v2,u2) - 26/3*G(0,1,v2)*G(1,u2) - 26/3*G(0,1,0,v2) + 4*G(0,1,0,v2)
         *G(1 - v2,u2) + 8*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2) - 8*G(0
         ,1,0,0,v2) - 4*G(0,1,1,v2)*G(0,u2) + 4*G(0,1,1,v2)*G(1,u2) + 4*G(0,1,
         1,0,v2) - 4*G(1,1 - v2,1 - v2,1 - v2,u2) + 26/3*G(1,1 - v2,1 - v2,u2)
          - 160/9*G(1,1 - v2,u2) + 1/3*G(1,1 - v2,u2)*Pi^2 + 13/3*G(1,u2)*Pi^2
          - 160/9*G(1,u2)*G(1,v2) + 1/3*G(1,u2)*G(1,v2)*Pi^2 + 4*G(1,v2)*zeta3
          + 13/9*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) - 4*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 4*G(1,v2)*G(1
          - v2,0,1 - v2,u2) - 26/3*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2
         ,0,0,u2) - 4*G(1,v2)*G(1 - v2,0,1,u2) - 4*G(1,v2)*G(1 - v2,1,1 - v2,
         u2) + 26/3*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1 - v2,1 - v2,u2)
          + 26/3*G(1,v2)*G(1,1 - v2,u2) - 160/9*G(1,0,v2) + G(1,0,v2)*Pi^2 - 4
         *G(1,0,v2)*G(1 - v2,1 - v2,u2) + 26/3*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,
         0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) + 4*G(1,0,v2)*G(1,1
          - v2,u2) - 26/3*G(1,0,v2)*G(1,u2) - 52/3*G(1,0,0,v2) + 8*G(1,0,0,v2)
         *G(1 - v2,u2) - 4*G(1,0,0,v2)*G(1,u2) - 12*G(1,0,0,0,v2) + 4*G(1,0,1,
         v2)*G(1,u2) + 4*G(1,0,1,0,v2) - 2/3*G(1,1,v2)*Pi^2 + 4*G(1,1,v2)*G(1
          - v2,0,u2) - 4*G(1,1,v2)*G(1 - v2,1,u2) - 4*G(1,1,v2)*G(1,1 - v2,u2)
          + 26/3*G(1,1,v2)*G(1,u2) + 26/3*G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1 - v2
         ,u2) + 4*G(1,1,0,v2)*G(1,u2) + 8*G(1,1,0,0,v2) - 4*G(1,1,1,v2)*G(1,u2
         ) - 4*G(1,1,1,0,v2) )

       + i_ * ( 2*Pi + 2*G(1 - v2,u2)*Pi - 2*G( - v2,u2)*Pi + 2*G(0,u2)*Pi - 2
         *G(0,v2)*Pi - 2*G(1,u2)*Pi + 2*G(1,v2)*Pi )

       + i_*v2*[1-u2]^-1 * ( 2*Pi )

       + i_*v2 * (  - 4*Pi - 2*G(1 - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,u2)*
         Pi + 2*G(0,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi )

       + i_*u2*[u2+v2]^-1 * (  - 2*Pi )

       + i_*u2 * (  - 4*G(1 - v2,u2)*Pi + 4*G( - v2,u2)*Pi - 4*G(0,u2)*Pi + 4*
         G(0,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi )

       + i_*u2*v2 * ( 4*G(1 - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 4*G(0,u2)*Pi - 4*
         G(0,v2)*Pi - 4*G(1,u2)*Pi + 4*G(1,v2)*Pi )

       + i_*u2^2 * ( 4*G(1 - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 4*G(0,u2)*Pi - 4*
         G(0,v2)*Pi - 4*G(1,u2)*Pi + 4*G(1,v2)*Pi )

       + i_*e*u2^-2 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * ( 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * (  - 2/3*Pi + 8/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * ( 2/3*Pi - 2*G(1,u2)*Pi )

       + i_*e * ( 22/3*Pi - 1/3*Pi^3 - 2*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2,
          - v2,u2)*Pi + 2*G(1 - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + 2*G(1 - v2,1
         ,u2)*Pi - 2*G(0,1 - v2,u2)*Pi + 2*G(0, - v2,u2)*Pi + 2*G(0,u2)*Pi + 2
         *G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1 - v2,u2)*
         Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,v2)*Pi + 2*G(0,1,u2)*Pi + 2*G(0,1,v2)*
         Pi - 2*G(1,u2)*Pi + 2*G(1,v2)*Pi - 2*G(1,v2)*G(1 - v2,u2)*Pi + 2*G(1,
         0,v2)*Pi - 2*G(1,1,v2)*Pi )

       + i_*e*v2*[1-u2]^-1 * ( 6*Pi )

       + i_*e*v2 * (  - 38/3*Pi + 1/3*Pi^3 + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1
          - v2, - v2,u2)*Pi - 2*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*G(1
          - v2,1,u2)*Pi + 2*G( - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2
         ,u2)*Pi - 2*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi
          + 2*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,
         0,v2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)
         *Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,1,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * (  - 2/3*G( - v2,u2)*Pi - 2/3*G(0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * (  - 2/3*Pi + 2*G( - v2,u2)*Pi + 2*G(0,v2)*Pi
          )

       + i_*e*u2*[u2+v2]^-1 * (  - 6*Pi )

       + i_*e*u2 * ( 2/3*Pi^3 + 4*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - v2,u2
         )*Pi - 26/3*G(1 - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi - 4*G(1 - v2,1,u2)*
         Pi + 26/3*G( - v2,u2)*Pi + 4*G(0,1 - v2,u2)*Pi - 4*G(0, - v2,u2)*Pi
          - 26/3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 26/
         3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,u2)*Pi + 4*G(0,0,
         v2)*Pi - 4*G(0,1,u2)*Pi - 4*G(0,1,v2)*Pi + 26/3*G(1,u2)*Pi - 26/3*G(1
         ,v2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*Pi + 4*G(1,1,v2)*Pi
          )

       + i_*e*u2*v2 * (  - 2/3*Pi^3 - 4*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,
          - v2,u2)*Pi + 26/3*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 4*G(1 - 
         v2,1,u2)*Pi - 26/3*G( - v2,u2)*Pi - 4*G(0,1 - v2,u2)*Pi + 4*G(0, - v2
         ,u2)*Pi + 26/3*G(0,u2)*Pi + 4*G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(1,v2)*
         Pi - 26/3*G(0,v2)*Pi + 4*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(0,0,u2)*Pi - 4
         *G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,v2)*Pi - 26/3*G(1,u2)*Pi + 
         26/3*G(1,v2)*Pi - 4*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*Pi - 4*G(1,
         1,v2)*Pi )

       + i_*e*u2^2 * (  - 2/3*Pi^3 - 4*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2, - 
         v2,u2)*Pi + 26/3*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 4*G(1 - v2,1
         ,u2)*Pi - 26/3*G( - v2,u2)*Pi - 4*G(0,1 - v2,u2)*Pi + 4*G(0, - v2,u2)
         *Pi + 26/3*G(0,u2)*Pi + 4*G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(1,v2)*Pi
          - 26/3*G(0,v2)*Pi + 4*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(0,0,u2)*Pi - 4*
         G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,v2)*Pi - 26/3*G(1,u2)*Pi + 26/
         3*G(1,v2)*Pi - 4*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*Pi - 4*G(1,1,
         v2)*Pi )

       + i_*e^2*u2^-2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(0,1,u2)*Pi - 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 2/3*G(0,1,u2)*Pi + 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * (  - 22/9*Pi - 8/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*Pi
          + 8/3*G(0,v2)*G(1 - v2,u2)*Pi + 8/3*G(0,1,u2)*Pi + 52/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * ( 22/9*Pi + 2*G(1 - v2,1,u2)*Pi - 2*G(0,v2)*G(1 - 
         v2,u2)*Pi - 2*G(0,1,u2)*Pi - 4*G(1,u2)*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 2/3*G(0,v2)*Pi )

       + i_*e^2 * ( 158/9*Pi - 5/6*Pi^3 + 2*G(1 - v2,1 - v2,1 - v2,u2)*Pi - 2*
         G(1 - v2,1 - v2, - v2,u2)*Pi - 2*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2,
         1 - v2,0,u2)*Pi - 2*G(1 - v2,1 - v2,1,u2)*Pi + 4*G(1 - v2, - v2,u2)*
         Pi + 4*G(1 - v2,u2)*Pi - 1/6*G(1 - v2,u2)*Pi^3 + 2*G(1 - v2,0,1 - v2,
         u2)*Pi - 2*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + 2*G(1 - v2
         ,0,0,u2)*Pi - 2*G(1 - v2,0,1,u2)*Pi + 2*G(1 - v2,1,u2)*Pi + 1/2*G( - 
         v2,u2)*Pi^3 + 2*G(0,1 - v2,1 - v2,u2)*Pi - 2*G(0,1 - v2, - v2,u2)*Pi
          - 2*G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,u2)*G(1,v2)*Pi + 2*G(0,1 - v2,0
         ,u2)*Pi - 2*G(0,1 - v2,1,u2)*Pi + 4*G(0,u2)*Pi - 1/6*G(0,u2)*Pi^3 + 2
         *G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi - 2*G(0,u2)*G(1,0,v2)*Pi
          + 2*G(0,u2)*G(1,1,v2)*Pi + 2*G(0,v2)*Pi + 1/6*G(0,v2)*Pi^3 - 2*G(0,
         v2)*G(1 - v2,1 - v2,u2)*Pi + 4*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G(
         1 - v2,0,u2)*Pi - 2*G(0,v2)*G(0,1 - v2,u2)*Pi + 2*G(0,0,1 - v2,u2)*Pi
          - 2*G(0,0, - v2,u2)*Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 2
         *G(0,0,u2)*G(1,v2)*Pi + 2*G(0,0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,v2)*G(0
         ,u2)*Pi + 2*G(0,0,0,u2)*Pi - 2*G(0,0,0,v2)*Pi - 2*G(0,0,1,u2)*Pi + 2*
         G(0,0,1,v2)*Pi + 2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - 
         v2,u2)*Pi - 2*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,0,v2)*Pi - 2*G(0,1,1,v2)
         *Pi - 4*G(1,u2)*Pi + 1/2*G(1,u2)*Pi^3 + 4*G(1,v2)*Pi - 1/6*G(1,v2)*
         Pi^3 + 2*G(1,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(1,v2)*G(1 - v2,u2)*Pi
          + 2*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,0,v2)*Pi - 2*G(1,0,v2)*G(1 - 
         v2,u2)*Pi + 2*G(1,0,0,v2)*Pi - 2*G(1,0,1,v2)*Pi - 2*G(1,1,v2)*Pi + 2*
         G(1,1,v2)*G(1 - v2,u2)*Pi - 2*G(1,1,0,v2)*Pi + 2*G(1,1,1,v2)*Pi )

       + i_*e^2*v2*[1-u2]^-1 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*v2 * (  - 274/9*Pi + 4/3*Pi^3 - 2*G(1 - v2,1 - v2,1 - v2,u2)*
         Pi + 2*G(1 - v2,1 - v2, - v2,u2)*Pi + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(
         1 - v2,1 - v2,0,u2)*Pi + 2*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - 
         v2,u2)*Pi - 4*G(1 - v2,u2)*Pi + 1/6*G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,
         1 - v2,u2)*Pi + 2*G(1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*
         G(1 - v2,0,0,u2)*Pi + 2*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,u2)*Pi + 4
         *G( - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi^3 - 2*G(0,1 - v2,1 - v2,u2)*Pi
          + 2*G(0,1 - v2, - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0,1 - v2,u2)
         *G(1,v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 2*G(0,1 - v2,1,u2)*Pi - 2*G(0,
          - v2,u2)*Pi - 4*G(0,u2)*Pi + 1/6*G(0,u2)*Pi^3 - 2*G(0,u2)*G(0,v2)*Pi
          + 2*G(0,u2)*G(1,v2)*Pi + 2*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2
         )*Pi + 4*G(0,v2)*Pi - 1/6*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1 - v2,1 - v2,u2
         )*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(
         0,v2)*G(0,1 - v2,u2)*Pi - 2*G(0,0,1 - v2,u2)*Pi + 2*G(0,0, - v2,u2)*
         Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*G(1,v2)*Pi
          + 2*G(0,0,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,v2)*G(0,u2)
         *Pi - 2*G(0,0,0,u2)*Pi + 2*G(0,0,0,v2)*Pi + 2*G(0,0,1,u2)*Pi - 2*G(0,
         0,1,v2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,
         u2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,0,v2)*Pi + 2*G(0,1,1,v2)*Pi
          + 4*G(1,u2)*Pi - 1/2*G(1,u2)*Pi^3 - 4*G(1,v2)*Pi + 1/6*G(1,v2)*Pi^3
          - 2*G(1,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*
         G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1 - v2,u2)
         *Pi - 2*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*Pi + 2*G(1,1,v2)*Pi - 2*G(1,1,
         v2)*G(1 - v2,u2)*Pi + 2*G(1,1,0,v2)*Pi - 2*G(1,1,1,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2, - v2,u2)*Pi - 16/9*G( - 
         v2,u2)*Pi + 2/3*G(0, - v2,u2)*Pi - 16/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1
          - v2,u2)*Pi - 2/3*G(0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * (  - 22/9*Pi + 2*G(1 - v2, - v2,u2)*Pi + 4*
         G( - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 4*G(0,v2)*Pi + 2*G(0,v2)*G(1 - 
         v2,u2)*Pi + 2*G(0,0,v2)*Pi )

       + i_*e^2*u2*[u2+v2]^-1 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*u2 * ( 13/9*Pi^3 - 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 4*G(1 - 
         v2,1 - v2, - v2,u2)*Pi + 26/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,1
          - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 26/3*G(1 - v2, - v2,u2)
         *Pi - 160/9*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0,1
          - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi + 26/3*G(1 - v2,0,u2)*Pi - 4
         *G(1 - v2,0,0,u2)*Pi + 4*G(1 - v2,0,1,u2)*Pi - 26/3*G(1 - v2,1,u2)*Pi
          + 160/9*G( - v2,u2)*Pi - G( - v2,u2)*Pi^3 - 4*G(0,1 - v2,1 - v2,u2)*
         Pi + 4*G(0,1 - v2, - v2,u2)*Pi + 26/3*G(0,1 - v2,u2)*Pi - 4*G(0,1 - 
         v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 
         26/3*G(0, - v2,u2)*Pi - 160/9*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 - 26/3*G(
         0,u2)*G(0,v2)*Pi + 26/3*G(0,u2)*G(1,v2)*Pi + 4*G(0,u2)*G(1,0,v2)*Pi
          - 4*G(0,u2)*G(1,1,v2)*Pi + 160/9*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 26/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0
         ,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0,1 - v2
         ,u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 26/3*G(0,0,u2)*Pi + 4*G(0,0,u2)*G(0,
         v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi + 26/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1
          - v2,u2)*Pi - 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,0,u2)*Pi + 4*G(0,0,0,
         v2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,0,1,v2)*Pi - 26/3*G(0,1,u2)*Pi - 26/
         3*G(0,1,v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 4*G(0,1,v2)*G(0,u2)*Pi
          - 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,v2)*Pi + 160/9*G(1,u2)*Pi - G(1,u2)*
         Pi^3 - 160/9*G(1,v2)*Pi + 1/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2,1 - 
         v2,u2)*Pi + 26/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*
         Pi - 26/3*G(1,0,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,0,v2)*
         Pi + 4*G(1,0,1,v2)*Pi + 26/3*G(1,1,v2)*Pi - 4*G(1,1,v2)*G(1 - v2,u2)*
         Pi + 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2*v2 * (  - 13/9*Pi^3 + 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi - 4*
         G(1 - v2,1 - v2, - v2,u2)*Pi - 26/3*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - 
         v2,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 26/3*G(1 - v2, - v2
         ,u2)*Pi + 160/9*G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,
         0,1 - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi - 26/3*G(1 - v2,0,u2)*Pi
          + 4*G(1 - v2,0,0,u2)*Pi - 4*G(1 - v2,0,1,u2)*Pi + 26/3*G(1 - v2,1,u2
         )*Pi - 160/9*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2,1 - v2,
         u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi - 26/3*G(0,1 - v2,u2)*Pi + 4*G(0,1
          - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi
          + 26/3*G(0, - v2,u2)*Pi + 160/9*G(0,u2)*Pi - 1/3*G(0,u2)*Pi^3 + 26/3
         *G(0,u2)*G(0,v2)*Pi - 26/3*G(0,u2)*G(1,v2)*Pi - 4*G(0,u2)*G(1,0,v2)*
         Pi + 4*G(0,u2)*G(1,1,v2)*Pi - 160/9*G(0,v2)*Pi + 1/3*G(0,v2)*Pi^3 - 4
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 26/3*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(
         0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*G(0,0,1 - 
         v2,u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 26/3*G(0,0,u2)*Pi - 4*G(0,0,u2)*G(
         0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)*Pi - 26/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*
         G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,0,u2)*Pi - 4*G(0,0
         ,0,v2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,0,1,v2)*Pi + 26/3*G(0,1,u2)*Pi
          + 26/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 4*G(0,1,v2)*G(0,
         u2)*Pi + 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,v2)*Pi - 160/9*G(1,u2)*Pi + G(1
         ,u2)*Pi^3 + 160/9*G(1,v2)*Pi - 1/3*G(1,v2)*Pi^3 + 4*G(1,v2)*G(1 - v2,
         1 - v2,u2)*Pi - 26/3*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,0,
         u2)*Pi + 26/3*G(1,0,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,0,
         v2)*Pi - 4*G(1,0,1,v2)*Pi - 26/3*G(1,1,v2)*Pi + 4*G(1,1,v2)*G(1 - v2,
         u2)*Pi - 4*G(1,1,0,v2)*Pi + 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^2 * (  - 13/9*Pi^3 + 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi - 4*G(
         1 - v2,1 - v2, - v2,u2)*Pi - 26/3*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2
         ,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 26/3*G(1 - v2, - v2,
         u2)*Pi + 160/9*G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,0
         ,1 - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi - 26/3*G(1 - v2,0,u2)*Pi
          + 4*G(1 - v2,0,0,u2)*Pi - 4*G(1 - v2,0,1,u2)*Pi + 26/3*G(1 - v2,1,u2
         )*Pi - 160/9*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2,1 - v2,
         u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi - 26/3*G(0,1 - v2,u2)*Pi + 4*G(0,1
          - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi
          + 26/3*G(0, - v2,u2)*Pi + 160/9*G(0,u2)*Pi - 1/3*G(0,u2)*Pi^3 + 26/3
         *G(0,u2)*G(0,v2)*Pi - 26/3*G(0,u2)*G(1,v2)*Pi - 4*G(0,u2)*G(1,0,v2)*
         Pi + 4*G(0,u2)*G(1,1,v2)*Pi - 160/9*G(0,v2)*Pi + 1/3*G(0,v2)*Pi^3 - 4
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 26/3*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(
         0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*G(0,0,1 - 
         v2,u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 26/3*G(0,0,u2)*Pi - 4*G(0,0,u2)*G(
         0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)*Pi - 26/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*
         G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,0,u2)*Pi - 4*G(0,0
         ,0,v2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,0,1,v2)*Pi + 26/3*G(0,1,u2)*Pi
          + 26/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 4*G(0,1,v2)*G(0,
         u2)*Pi + 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,v2)*Pi - 160/9*G(1,u2)*Pi + G(1
         ,u2)*Pi^3 + 160/9*G(1,v2)*Pi - 1/3*G(1,v2)*Pi^3 + 4*G(1,v2)*G(1 - v2,
         1 - v2,u2)*Pi - 26/3*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,0,
         u2)*Pi + 26/3*G(1,0,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,0,
         v2)*Pi - 4*G(1,0,1,v2)*Pi - 26/3*G(1,1,v2)*Pi + 4*G(1,1,v2)*G(1 - v2,
         u2)*Pi - 4*G(1,1,0,v2)*Pi + 4*G(1,1,1,v2)*Pi )

       - 4/3*Pi^2 + 2*G(1 - v2,u2) + 2*G(1 - v2,0,u2) - 2*G( - v2,0,u2) + 2*G(
         0,1 - v2,u2) - 2*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,v2) - 2*G(0,v2) - 2*
         G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(1,u2) + 2*
         G(0,0,v2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) + 2*G(1,v2) - 2*G(1,
         0,v2) ;
g [alpha2_1L] =  + v2 * ( 4/3*Pi^2 - 2*G(1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G(
          - v2,0,u2) - 2*G(0,1 - v2,u2) + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,v2
         ) + 2*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 2*G(
         0,v2)*G(1,u2) - 2*G(0,0,v2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2) - 
         2*G(1,v2) + 2*G(1,0,v2) )

       + u2*[u2+v2]^-1 * (  - 2 - 4*G(0,u2) + 4*G(0,v2) )

       + u2 * ( 2 + 4*Pi^2 - 6*G(1 - v2,u2) - 6*G(1 - v2,0,u2) + 6*G( - v2,0,
         u2) - 6*G(0,1 - v2,u2) + 4*G(0,u2) + 6*G(0,u2)*G(0,v2) - 6*G(0,u2)*G(
         1,v2) + 2*G(0,v2) + 6*G(0,v2)*G(1 - v2,u2) - 6*G(0,v2)*G( - v2,u2) - 
         6*G(0,v2)*G(1,u2) - 6*G(0,0,v2) + 6*G(1,1 - v2,u2) + 6*G(1,u2)*G(1,v2
         ) - 6*G(1,v2) + 6*G(1,0,v2) )

       + u2*v2 * (  - 8/3*Pi^2 + 4*G(1 - v2,u2) + 4*G(1 - v2,0,u2) - 4*G( - v2
         ,0,u2) + 4*G(0,1 - v2,u2) - 4*G(0,u2)*G(0,v2) + 4*G(0,u2)*G(1,v2) - 4
         *G(0,v2) - 4*G(0,v2)*G(1 - v2,u2) + 4*G(0,v2)*G( - v2,u2) + 4*G(0,v2)
         *G(1,u2) + 4*G(0,0,v2) - 4*G(1,1 - v2,u2) - 4*G(1,u2)*G(1,v2) + 4*G(1
         ,v2) - 4*G(1,0,v2) )

       + u2^2*[u2+v2]^-2 * ( 2*G(0,u2) - 2*G(0,v2) )

       + u2^2*[u2+v2]^-1 * ( 2*G(0,u2) - 2*G(0,v2) )

       + u2^2 * (  - 16/3*Pi^2 + 4*G(1 - v2,u2) + 8*G(1 - v2,0,u2) - 8*G( - v2
         ,0,u2) + 8*G(0,1 - v2,u2) - 4*G(0,u2) - 8*G(0,u2)*G(0,v2) + 8*G(0,u2)
         *G(1,v2) - 8*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G( - v2,u2) + 8*G(0,v2)
         *G(1,u2) + 8*G(0,0,v2) - 8*G(1,1 - v2,u2) - 8*G(1,u2)*G(1,v2) + 4*G(1
         ,v2) - 8*G(1,0,v2) )

       + u2^2*v2 * ( 8/3*Pi^2 - 4*G(1 - v2,0,u2) + 4*G( - v2,0,u2) - 4*G(0,1
          - v2,u2) + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,v2) + 4*G(0,v2)*G(1 - 
         v2,u2) - 4*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G(1,u2) - 4*G(0,0,v2) + 4*
         G(1,1 - v2,u2) + 4*G(1,u2)*G(1,v2) + 4*G(1,0,v2) )

       + u2^3 * ( 8/3*Pi^2 - 4*G(1 - v2,0,u2) + 4*G( - v2,0,u2) - 4*G(0,1 - v2
         ,u2) + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,v2) + 4*G(0,v2)*G(1 - v2,u2)
          - 4*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G(1,u2) - 4*G(0,0,v2) + 4*G(1,1
          - v2,u2) + 4*G(1,u2)*G(1,v2) + 4*G(1,0,v2) )

       + e*u2^-2 * ( 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2/3*G(1,
         1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * ( 2/3*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)
         *G(1,u2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) + 2/3*G(1,v2) )

       + e*u2^-1*v2 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 4/3*G(0,v2)*G(1 - 
         v2,u2) + 4/3*G(0,v2)*G(1,u2) - 4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,
         v2) - 2/3*G(1,v2) )

       + e*[1-u2-v2]^-1 * (  - 4/3*G(0,v2) )

       + e * (  - 2/3 - 2*zeta3 - 2*Pi^2 - 2*G(1 - v2,1 - v2,u2) - 2*G(1 - v2,
         1 - v2,0,u2) + 2*G(1 - v2, - v2,0,u2) + 6*G(1 - v2,u2) + 1/3*G(1 - v2
         ,u2)*Pi^2 - 2*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,u2) - 2*G(1 - v2,0
         ,0,u2) + 2*G(1 - v2,1,1 - v2,u2) + G( - v2,u2)*Pi^2 + 2*G( - v2,0,0,
         u2) - 2*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,u2) - 2*G(0,1 - v2,u2)*
         G(1,v2) - 2*G(0,1 - v2,0,u2) + 2*G(0, - v2,0,u2) + 1/3*G(0,u2)*Pi^2
          + 2*G(0,u2)*G(1,v2) + 4*G(0,u2)*G(1,0,v2) - 2*G(0,u2)*G(1,1,v2) - 14/
         3*G(0,v2) - 1/3*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,
         v2)*G(1 - v2, - v2,u2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4*G(0,v2)*G(1 - 
         v2,0,u2) - 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,0,u2) + 4*G(0
         ,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(1,1 - v2,
         u2) + 10/3*G(0,v2)*G(1,u2) - 2*G(0,0,1 - v2,u2) + 2*G(0,0,u2)*G(0,v2)
          - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2) - 4*G(0,0,v2)*G(1 - v2,u2) + 2*
         G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 4
         *G(0,0,0,v2) + 2*G(0,1,1 - v2,u2) - 2*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)
         *G(1,v2) + 2*G(0,1,v2) + 2*G(0,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,u2) - 
         2*G(0,1,0,v2) + 2*G(1,1 - v2,1 - v2,u2) - 10/3*G(1,1 - v2,u2) + G(1,
         u2)*Pi^2 - 10/3*G(1,u2)*G(1,v2) + 6*G(1,v2) + 1/3*G(1,v2)*Pi^2 - 2*G(
         1,v2)*G(1 - v2,u2) - 2*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,1,
         u2) + 2*G(1,v2)*G(1,1 - v2,u2) - 2*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,
         u2) - 2*G(1,0,v2)*G(1,u2) - 4*G(1,0,0,v2) - 2*G(1,1,v2) + 2*G(1,1,v2)
         *G(1,u2) + 2*G(1,1,0,v2) )

       + e*v2 * ( 2*zeta3 + 7/3*Pi^2 + 2*G(1 - v2,1 - v2,u2) + 2*G(1 - v2,1 - 
         v2,0,u2) - 2*G(1 - v2, - v2,0,u2) - 20/3*G(1 - v2,u2) - 1/3*G(1 - v2,
         u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G(1 - v2,0,
         0,u2) - 2*G(1 - v2,1,1 - v2,u2) - G( - v2,u2)*Pi^2 + 2*G( - v2,0,u2)
          - 2*G( - v2,0,0,u2) + 2*G(0,1 - v2,1 - v2,u2) - 2*G(0,1 - v2,u2) + 2
         *G(0,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,0,u2) - 2*G(0, - v2,0,u2) - 1/
         3*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,v2) - 4*G(0,u2)*G(
         1,0,v2) + 2*G(0,u2)*G(1,1,v2) + 20/3*G(0,v2) + 1/3*G(0,v2)*Pi^2 - 2*
         G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2
         )*G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,u2)
          + 2*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0
         , - v2,u2) + 2*G(0,v2)*G(1,1 - v2,u2) - 2*G(0,v2)*G(1,u2) + 2*G(0,0,1
          - v2,u2) - 2*G(0,0,u2)*G(0,v2) + 2*G(0,0,u2)*G(1,v2) + 4*G(0,0,v2)*
         G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,
         0,v2)*G(1,u2) - 4*G(0,0,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0,
         v2) - 2*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0
         ,1,v2)*G(1,u2) + 2*G(0,1,0,v2) - 2*G(1,1 - v2,1 - v2,u2) + 2*G(1,1 - 
         v2,u2) - G(1,u2)*Pi^2 + 2*G(1,u2)*G(1,v2) - 20/3*G(1,v2) - 1/3*G(1,v2
         )*Pi^2 + 2*G(1,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2
         )*G(1 - v2,1,u2) - 2*G(1,v2)*G(1,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,u2
         ) + 2*G(1,0,v2)*G(1,u2) + 4*G(1,0,0,v2) + 2*G(1,1,v2) - 2*G(1,1,v2)*
         G(1,u2) - 2*G(1,1,0,v2) )

       + e*u2*[1-u2-v2]^-2 * (  - 2/9*Pi^2 - 4/3*G( - v2,0,u2) - 4/3*G(0,u2)*
         G(0,v2) + 4/3*G(0,v2)*G( - v2,u2) + 4/3*G(0,0,v2) + 4/3*G(1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * ( 1/3*Pi^2 + 2*G( - v2,0,u2) - 4/3*G(0,u2) + 2*G(
         0,u2)*G(0,v2) + 8/3*G(0,v2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,0,v2) - 2
         *G(1,0,v2) )

       + e*u2*[u2+v2]^-1 * (  - 6 + 2*Pi^2 - 10*G(0,u2) - 4*G(0,u2)*G(0,v2) + 
         10*G(0,v2) + 4*G(0,0,u2) + 4*G(0,0,v2) )

       + e*u2 * ( 20/3 + 6*zeta3 + 65/9*Pi^2 + 6*G(1 - v2,1 - v2,u2) + 6*G(1
          - v2,1 - v2,0,u2) - 6*G(1 - v2, - v2,0,u2) - 18*G(1 - v2,u2) - G(1
          - v2,u2)*Pi^2 + 6*G(1 - v2,0,1 - v2,u2) - 28/3*G(1 - v2,0,u2) + 6*G(
         1 - v2,0,0,u2) - 6*G(1 - v2,1,1 - v2,u2) - 3*G( - v2,u2)*Pi^2 + 28/3*
         G( - v2,0,u2) - 6*G( - v2,0,0,u2) + 6*G(0,1 - v2,1 - v2,u2) - 28/3*G(
         0,1 - v2,u2) + 6*G(0,1 - v2,u2)*G(1,v2) + 6*G(0,1 - v2,0,u2) - 6*G(0,
          - v2,0,u2) + 34/3*G(0,u2) - G(0,u2)*Pi^2 + 40/3*G(0,u2)*G(0,v2) - 28/
         3*G(0,u2)*G(1,v2) - 12*G(0,u2)*G(1,0,v2) + 6*G(0,u2)*G(1,1,v2) + 20/3
         *G(0,v2) + G(0,v2)*Pi^2 - 6*G(0,v2)*G(1 - v2,1 - v2,u2) + 6*G(0,v2)*
         G(1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,u2) - 12*G(0,v2)*G(1 - v2,
         0,u2) + 6*G(0,v2)*G(1 - v2,1,u2) - 28/3*G(0,v2)*G( - v2,u2) + 6*G(0,
         v2)*G( - v2,0,u2) - 12*G(0,v2)*G(0,1 - v2,u2) + 6*G(0,v2)*G(0, - v2,
         u2) + 6*G(0,v2)*G(1,1 - v2,u2) - 28/3*G(0,v2)*G(1,u2) + 6*G(0,0,1 - 
         v2,u2) - 4*G(0,0,u2) - 6*G(0,0,u2)*G(0,v2) + 6*G(0,0,u2)*G(1,v2) - 22/
         3*G(0,0,v2) + 12*G(0,0,v2)*G(1 - v2,u2) - 6*G(0,0,v2)*G( - v2,u2) + 
         12*G(0,0,v2)*G(0,u2) - 6*G(0,0,v2)*G(1,u2) - 12*G(0,0,0,v2) - 6*G(0,1
         ,1 - v2,u2) + 6*G(0,1,u2)*G(0,v2) - 6*G(0,1,u2)*G(1,v2) - 6*G(0,1,v2)
          - 6*G(0,1,v2)*G(0,u2) + 6*G(0,1,v2)*G(1,u2) + 6*G(0,1,0,v2) - 6*G(1,
         1 - v2,1 - v2,u2) + 28/3*G(1,1 - v2,u2) - 3*G(1,u2)*Pi^2 + 28/3*G(1,
         u2)*G(1,v2) - 18*G(1,v2) - G(1,v2)*Pi^2 + 6*G(1,v2)*G(1 - v2,u2) + 6*
         G(1,v2)*G(1 - v2,0,u2) - 6*G(1,v2)*G(1 - v2,1,u2) - 6*G(1,v2)*G(1,1
          - v2,u2) + 10/3*G(1,0,v2) - 6*G(1,0,v2)*G(1 - v2,u2) + 6*G(1,0,v2)*
         G(1,u2) + 12*G(1,0,0,v2) + 6*G(1,1,v2) - 6*G(1,1,v2)*G(1,u2) - 6*G(1,
         1,0,v2) )

       + e*u2*v2 * (  - 4*zeta3 - 62/9*Pi^2 - 4*G(1 - v2,1 - v2,u2) - 4*G(1 - 
         v2,1 - v2,0,u2) + 4*G(1 - v2, - v2,0,u2) + 34/3*G(1 - v2,u2) + 2/3*G(
         1 - v2,u2)*Pi^2 - 4*G(1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,0,u2) - 4*
         G(1 - v2,0,0,u2) + 4*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,u2)*Pi^2 - 22/
         3*G( - v2,0,u2) + 4*G( - v2,0,0,u2) - 4*G(0,1 - v2,1 - v2,u2) + 22/3*
         G(0,1 - v2,u2) - 4*G(0,1 - v2,u2)*G(1,v2) - 4*G(0,1 - v2,0,u2) + 4*G(
         0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 22/3*G(0,u2)*G(0,v2) + 22/3*G(0,u2
         )*G(1,v2) + 8*G(0,u2)*G(1,0,v2) - 4*G(0,u2)*G(1,1,v2) - 34/3*G(0,v2)
          - 2/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1
          - v2, - v2,u2) - 10/3*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G(1 - v2,0,u2
         ) - 4*G(0,v2)*G(1 - v2,1,u2) + 22/3*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*
         G( - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(0, - v2,u2) - 
         4*G(0,v2)*G(1,1 - v2,u2) + 22/3*G(0,v2)*G(1,u2) - 4*G(0,0,1 - v2,u2)
          + 4*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(1,v2) + 10/3*G(0,0,v2) - 8*G(0
         ,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 8*G(0,0,v2)*G(0,u2)
          + 4*G(0,0,v2)*G(1,u2) + 8*G(0,0,0,v2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1
         ,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2) + 4*G(0,1,v2)*G(0,u2
         ) - 4*G(0,1,v2)*G(1,u2) - 4*G(0,1,0,v2) + 4*G(1,1 - v2,1 - v2,u2) - 
         22/3*G(1,1 - v2,u2) + 2*G(1,u2)*Pi^2 - 22/3*G(1,u2)*G(1,v2) + 34/3*G(
         1,v2) + 2/3*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,u2) - 4*G(1,v2)*G(1 - 
         v2,0,u2) + 4*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - v2,u2) - 10/3
         *G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,v2)*G(1,u2) - 8*G(1,0
         ,0,v2) - 4*G(1,1,v2) + 4*G(1,1,v2)*G(1,u2) + 4*G(1,1,0,v2) )

       + e*u2^2*[1-u2-v2]^-2 * ( 2/9*Pi^2 + 4/3*G( - v2,0,u2) + 4/3*G(0,u2)*G(
         0,v2) - 4/3*G(0,v2)*G( - v2,u2) - 4/3*G(0,0,v2) - 4/3*G(1,0,v2) )

       + e*u2^2*[1-u2-v2]^-1 * ( 4/3*G(0,u2) - 4/3*G(0,v2) )

       + e*u2^2*[u2+v2]^-2 * (  - Pi^2 + 6*G(0,u2) + 2*G(0,u2)*G(0,v2) - 6*G(0
         ,v2) - 2*G(0,0,u2) - 2*G(0,0,v2) )

       + e*u2^2*[u2+v2]^-1 * (  - Pi^2 + 6*G(0,u2) + 2*G(0,u2)*G(0,v2) - 6*G(0
         ,v2) - 2*G(0,0,u2) - 2*G(0,0,v2) )

       + e*u2^2 * (  - 8*zeta3 - 88/9*Pi^2 - 4*G(1 - v2,1 - v2,u2) - 8*G(1 - 
         v2,1 - v2,0,u2) + 8*G(1 - v2, - v2,0,u2) + 34/3*G(1 - v2,u2) + 4/3*G(
         1 - v2,u2)*Pi^2 - 8*G(1 - v2,0,1 - v2,u2) + 44/3*G(1 - v2,0,u2) - 8*
         G(1 - v2,0,0,u2) + 8*G(1 - v2,1,1 - v2,u2) + 4*G( - v2,u2)*Pi^2 - 44/
         3*G( - v2,0,u2) + 8*G( - v2,0,0,u2) - 8*G(0,1 - v2,1 - v2,u2) + 44/3*
         G(0,1 - v2,u2) - 8*G(0,1 - v2,u2)*G(1,v2) - 8*G(0,1 - v2,0,u2) + 8*G(
         0, - v2,0,u2) - 34/3*G(0,u2) + 4/3*G(0,u2)*Pi^2 - 56/3*G(0,u2)*G(0,v2
         ) + 44/3*G(0,u2)*G(1,v2) + 16*G(0,u2)*G(1,0,v2) - 8*G(0,u2)*G(1,1,v2)
          - 4/3*G(0,v2)*Pi^2 + 8*G(0,v2)*G(1 - v2,1 - v2,u2) - 8*G(0,v2)*G(1
          - v2, - v2,u2) - 32/3*G(0,v2)*G(1 - v2,u2) + 16*G(0,v2)*G(1 - v2,0,
         u2) - 8*G(0,v2)*G(1 - v2,1,u2) + 44/3*G(0,v2)*G( - v2,u2) - 8*G(0,v2)
         *G( - v2,0,u2) + 16*G(0,v2)*G(0,1 - v2,u2) - 8*G(0,v2)*G(0, - v2,u2)
          - 8*G(0,v2)*G(1,1 - v2,u2) + 44/3*G(0,v2)*G(1,u2) - 8*G(0,0,1 - v2,
         u2) + 4*G(0,0,u2) + 8*G(0,0,u2)*G(0,v2) - 8*G(0,0,u2)*G(1,v2) + 44/3*
         G(0,0,v2) - 16*G(0,0,v2)*G(1 - v2,u2) + 8*G(0,0,v2)*G( - v2,u2) - 16*
         G(0,0,v2)*G(0,u2) + 8*G(0,0,v2)*G(1,u2) + 16*G(0,0,0,v2) + 8*G(0,1,1
          - v2,u2) - 8*G(0,1,u2)*G(0,v2) + 8*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2)
          + 8*G(0,1,v2)*G(0,u2) - 8*G(0,1,v2)*G(1,u2) - 8*G(0,1,0,v2) + 8*G(1,
         1 - v2,1 - v2,u2) - 44/3*G(1,1 - v2,u2) + 4*G(1,u2)*Pi^2 - 44/3*G(1,
         u2)*G(1,v2) + 34/3*G(1,v2) + 4/3*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,u2
         ) - 8*G(1,v2)*G(1 - v2,0,u2) + 8*G(1,v2)*G(1 - v2,1,u2) + 8*G(1,v2)*
         G(1,1 - v2,u2) - 32/3*G(1,0,v2) + 8*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,0,
         v2)*G(1,u2) - 16*G(1,0,0,v2) - 4*G(1,1,v2) + 8*G(1,1,v2)*G(1,u2) + 8*
         G(1,1,0,v2) )

       + e*u2^2*v2 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v2,1 - v2,0,u2) - 4*G(1
          - v2, - v2,0,u2) - 2/3*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2)
          - 22/3*G(1 - v2,0,u2) + 4*G(1 - v2,0,0,u2) - 4*G(1 - v2,1,1 - v2,u2)
          - 2*G( - v2,u2)*Pi^2 + 22/3*G( - v2,0,u2) - 4*G( - v2,0,0,u2) + 4*G(
         0,1 - v2,1 - v2,u2) - 22/3*G(0,1 - v2,u2) + 4*G(0,1 - v2,u2)*G(1,v2)
          + 4*G(0,1 - v2,0,u2) - 4*G(0, - v2,0,u2) - 2/3*G(0,u2)*Pi^2 + 22/3*
         G(0,u2)*G(0,v2) - 22/3*G(0,u2)*G(1,v2) - 8*G(0,u2)*G(1,0,v2) + 4*G(0,
         u2)*G(1,1,v2) + 2/3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 4*
         G(0,v2)*G(1 - v2, - v2,u2) + 22/3*G(0,v2)*G(1 - v2,u2) - 8*G(0,v2)*G(
         1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1,u2) - 22/3*G(0,v2)*G( - v2,u2) + 
         4*G(0,v2)*G( - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2,u2) + 4*G(0,v2)*G(0,
          - v2,u2) + 4*G(0,v2)*G(1,1 - v2,u2) - 22/3*G(0,v2)*G(1,u2) + 4*G(0,0
         ,1 - v2,u2) - 4*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*G(1,v2) - 22/3*G(0,0,
         v2) + 8*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2
         )*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 8*G(0,0,0,v2) - 4*G(0,1,1 - v2,u2)
          + 4*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)*G(0,u2) + 
         4*G(0,1,v2)*G(1,u2) + 4*G(0,1,0,v2) - 4*G(1,1 - v2,1 - v2,u2) + 22/3*
         G(1,1 - v2,u2) - 2*G(1,u2)*Pi^2 + 22/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*
         Pi^2 + 4*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2
         )*G(1,1 - v2,u2) + 22/3*G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,
         0,v2)*G(1,u2) + 8*G(1,0,0,v2) - 4*G(1,1,v2)*G(1,u2) - 4*G(1,1,0,v2) )

       + e*u2^3 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v2,1 - v2,0,u2) - 4*G(1 - v2
         , - v2,0,u2) - 2/3*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2) - 22/3
         *G(1 - v2,0,u2) + 4*G(1 - v2,0,0,u2) - 4*G(1 - v2,1,1 - v2,u2) - 2*G(
          - v2,u2)*Pi^2 + 22/3*G( - v2,0,u2) - 4*G( - v2,0,0,u2) + 4*G(0,1 - 
         v2,1 - v2,u2) - 22/3*G(0,1 - v2,u2) + 4*G(0,1 - v2,u2)*G(1,v2) + 4*G(
         0,1 - v2,0,u2) - 4*G(0, - v2,0,u2) - 2/3*G(0,u2)*Pi^2 + 22/3*G(0,u2)*
         G(0,v2) - 22/3*G(0,u2)*G(1,v2) - 8*G(0,u2)*G(1,0,v2) + 4*G(0,u2)*G(1,
         1,v2) + 2/3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 4*G(0,v2)*
         G(1 - v2, - v2,u2) + 22/3*G(0,v2)*G(1 - v2,u2) - 8*G(0,v2)*G(1 - v2,0
         ,u2) + 4*G(0,v2)*G(1 - v2,1,u2) - 22/3*G(0,v2)*G( - v2,u2) + 4*G(0,v2
         )*G( - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2,u2) + 4*G(0,v2)*G(0, - v2,u2)
          + 4*G(0,v2)*G(1,1 - v2,u2) - 22/3*G(0,v2)*G(1,u2) + 4*G(0,0,1 - v2,
         u2) - 4*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*G(1,v2) - 22/3*G(0,0,v2) + 8*
         G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2)*G(0,u2
         ) - 4*G(0,0,v2)*G(1,u2) - 8*G(0,0,0,v2) - 4*G(0,1,1 - v2,u2) + 4*G(0,
         1,u2)*G(0,v2) - 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)*G(0,u2) + 4*G(0,1,
         v2)*G(1,u2) + 4*G(0,1,0,v2) - 4*G(1,1 - v2,1 - v2,u2) + 22/3*G(1,1 - 
         v2,u2) - 2*G(1,u2)*Pi^2 + 22/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*Pi^2 + 4
         *G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1
          - v2,u2) + 22/3*G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*
         G(1,u2) + 8*G(1,0,0,v2) - 4*G(1,1,v2)*G(1,u2) - 4*G(1,1,0,v2) )

       + e^2*u2^-2 * (  - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 10/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 
         2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 10/9*G(0,v2
         )*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/3*
         G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/
         3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1 - v2,u2) + 10/9*G(1,1 - v2,u2)
          - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,
         u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-2*v2 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 10/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 
         2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 10/9*G(0,v2
         )*G(1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*
         G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/
         3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/9*G(1,1 - v2,u2)
          + 1/3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,
         u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 16/9*G(1 - v2,
         u2) - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 
         22/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*
         G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 16/9*G(0,v2)*G(1,u2) + 
         2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,1 - v2
         ,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)
          + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1 - v2,u2) + 16/9*G(1,1 - 
         v2,u2) - 1/3*G(1,u2)*Pi^2 + 16/9*G(1,u2)*G(1,v2) + 16/9*G(1,v2) - 2/3
         *G(1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*G(1,
         1 - v2,u2) + 2/3*G(1,0,v2) + 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,v2) - 
         2/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 16/9*G(1 - v2,
         u2) + 4/3*G(1 - v2,1,1 - v2,u2) + 16/9*G(0,v2) + 4/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 32/9*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2)
          - 4/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 26/9*G(0
         ,v2)*G(1,u2) + 2/3*G(0,0,v2) - 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0
         ,v2)*G(1,u2) - 4/3*G(0,1,1 - v2,u2) + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0
         ,1,u2)*G(1,v2) - 2/3*G(0,1,v2) - 4/3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - 
         v2,1 - v2,u2) - 26/9*G(1,1 - v2,u2) + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)
         *G(1,v2) - 16/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1
          - v2,1,u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2) - 4/3*G(1,0,
         v2)*G(1,u2) + 2/3*G(1,1,v2) + 4/3*G(1,1,v2)*G(1,u2) )

       + e^2*[1-u2-v2]^-1 * (  - 38/9*G(0,v2) - 4/3*G(0,0,v2) )

       + e^2 * (  - 22/9 - 5*Pi^2 + 31/180*Pi^4 + 2*G(1 - v2,1 - v2,1 - v2,u2)
          + 2*G(1 - v2,1 - v2,1 - v2,0,u2) - 2*G(1 - v2,1 - v2, - v2,0,u2) - 6
         *G(1 - v2,1 - v2,u2) - 1/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - v2,1 - 
         v2,0,1 - v2,u2) - 2*G(1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2,0,0,u2)
          - 2*G(1 - v2,1 - v2,1,1 - v2,u2) - G(1 - v2, - v2,u2)*Pi^2 + 4*G(1
          - v2, - v2,0,u2) - 2*G(1 - v2, - v2,0,0,u2) + 44/3*G(1 - v2,u2) + 2*
         G(1 - v2,u2)*zeta3 + 1/2*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,1 - 
         v2,u2) - 2*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,0,u2) - 2*G(1
          - v2,0, - v2,0,u2) + 4*G(1 - v2,0,u2) - 1/2*G(1 - v2,0,u2)*Pi^2 + 2*
         G(1 - v2,0,0,1 - v2,u2) - 2*G(1 - v2,0,0,u2) + 2*G(1 - v2,0,0,0,u2)
          - 2*G(1 - v2,0,1,1 - v2,u2) - 2*G(1 - v2,1,1 - v2,1 - v2,u2) + 10/3*
         G(1 - v2,1,1 - v2,u2) - G(1 - v2,1,u2)*Pi^2 + 1/6*G( - v2,0,u2)*Pi^2
          - 2*G( - v2,0,0,0,u2) + 2*G(0,1 - v2,1 - v2,1 - v2,u2) - 2*G(0,1 - 
         v2,1 - v2,u2) + 2*G(0,1 - v2,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,1 - v2
         ,0,u2) - 2*G(0,1 - v2, - v2,0,u2) + 4*G(0,1 - v2,u2) - 1/2*G(0,1 - v2
         ,u2)*Pi^2 - 2*G(0,1 - v2,u2)*G(1,v2) - 4*G(0,1 - v2,u2)*G(1,0,v2) + 2
         *G(0,1 - v2,u2)*G(1,1,v2) + 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1 - v2,
         0,u2) + 2*G(0,1 - v2,0,u2)*G(1,v2) + 2*G(0,1 - v2,0,0,u2) - 2*G(0,1
          - v2,1,1 - v2,u2) - 2*G(0,1 - v2,1,u2)*G(1,v2) - G(0, - v2,u2)*Pi^2
          - 2*G(0, - v2,0,0,u2) + 2*G(0,u2)*zeta3 + 1/2*G(0,u2)*G(0,v2)*Pi^2
          + 4*G(0,u2)*G(1,v2) - 1/2*G(0,u2)*G(1,v2)*Pi^2 + 6*G(0,u2)*G(1,0,v2)
          + 6*G(0,u2)*G(1,0,0,v2) - 2*G(0,u2)*G(1,0,1,v2) - 2*G(0,u2)*G(1,1,v2
         ) - 4*G(0,u2)*G(1,1,0,v2) + 2*G(0,u2)*G(1,1,1,v2) - 94/9*G(0,v2) - 2*
         G(0,v2)*zeta3 - 5/6*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2,1 - v2,
         u2) + 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1 - 
         v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1 - v2,
         1,u2) - 4*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,0,u2)
          - 8/9*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1 - v2,u2)*Pi^2 - 4*G(0,
         v2)*G(1 - v2,0,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0, - v2,u2) + 6*G(0,v2
         )*G(1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,0,0,u2) + 2*G(0,v2)*G(1 - v2,0,
         1,u2) + 2*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 10/3*G(0,v2)*G(1 - v2,1,u2)
          - 1/6*G(0,v2)*G( - v2,u2)*Pi^2 + 2*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,
         v2)*G(0,1 - v2,1 - v2,u2) + 2*G(0,v2)*G(0,1 - v2, - v2,u2) + 8/3*G(0,
         v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2,0,u2) + 2*G(0,v2)*G(0,1 - 
         v2,1,u2) + 2*G(0,v2)*G(0, - v2,0,u2) + 2*G(0,v2)*G(1,1 - v2,1 - v2,u2
         ) - 10/3*G(0,v2)*G(1,1 - v2,u2) + 62/9*G(0,v2)*G(1,u2) - 1/6*G(0,v2)*
         G(1,u2)*Pi^2 + 2*G(0,0,1 - v2,1 - v2,u2) - 2*G(0,0,1 - v2,u2) - 4*G(0
         ,0,1 - v2,u2)*G(0,v2) + 2*G(0,0,1 - v2,u2)*G(1,v2) + 2*G(0,0,1 - v2,0
         ,u2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0,u2) - 1/3*G(0,0,u2
         )*Pi^2 + 4*G(0,0,u2)*G(0,0,v2) - 2*G(0,0,u2)*G(0,1,v2) - 2*G(0,0,u2)*
         G(1,v2) - 4*G(0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*G(1,1,v2) - 14/3*G(0,0,
         v2) - 1/2*G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,0,
         v2)*G(1 - v2, - v2,u2) - 16/3*G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,v2)*G(
         1 - v2,0,u2) - 2*G(0,0,v2)*G(1 - v2,1,u2) - 2*G(0,0,v2)*G( - v2,0,u2)
          + 6*G(0,0,v2)*G(0,1 - v2,u2) - 2*G(0,0,v2)*G(0, - v2,u2) - 2*G(0,0,
         v2)*G(0,1,u2) - 2*G(0,0,v2)*G(1,1 - v2,u2) + 10/3*G(0,0,v2)*G(1,u2)
          + 2*G(0,0,0,1 - v2,u2) - 2*G(0,0,0,u2)*G(0,v2) + 2*G(0,0,0,u2)*G(1,
         v2) - 2*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1 - v2,u2) + 2*G(0,0,0,v2)*G(
          - v2,u2) - 6*G(0,0,0,v2)*G(0,u2) + 2*G(0,0,0,v2)*G(1,u2) + 6*G(0,0,0
         ,0,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)
         *G(1,v2) + 2*G(0,0,1,v2) + 2*G(0,0,1,v2)*G(0,u2) - 2*G(0,0,1,v2)*G(1,
         u2) - 2*G(0,0,1,0,v2) - 2*G(0,1,1 - v2,1 - v2,u2) + 2/3*G(0,1,1 - v2,
         u2) + 2*G(0,1,1 - v2,u2)*G(0,v2) - 2*G(0,1,1 - v2,u2)*G(1,v2) - G(0,1
         ,u2)*Pi^2 - 2/3*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*G(0,1,v2) + 2/3*G(0,1
         ,u2)*G(1,v2) + 2*G(0,1,u2)*G(1,0,v2) - 2*G(0,1,u2)*G(1,1,v2) + 6*G(0,
         1,v2) + 1/3*G(0,1,v2)*Pi^2 - 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*
         G(1 - v2,0,u2) + 2*G(0,1,v2)*G(1 - v2,1,u2) - 2*G(0,1,v2)*G(0,1 - v2,
         u2) + 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,1 - v2,u2) - 10/3*G(0,1,
         v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(0,1,0,v2)*G(1 - v2,u2) + 4*G(0,1,0,
         v2)*G(0,u2) - 2*G(0,1,0,v2)*G(1,u2) - 4*G(0,1,0,0,v2) - 2*G(0,1,1,v2)
          - 2*G(0,1,1,v2)*G(0,u2) + 2*G(0,1,1,v2)*G(1,u2) + 2*G(0,1,1,0,v2) - 
         2*G(1,1 - v2,1 - v2,1 - v2,u2) + 10/3*G(1,1 - v2,1 - v2,u2) - 62/9*G(
         1,1 - v2,u2) + 1/6*G(1,1 - v2,u2)*Pi^2 + 5/3*G(1,u2)*Pi^2 - 62/9*G(1,
         u2)*G(1,v2) + 1/6*G(1,u2)*G(1,v2)*Pi^2 + 44/3*G(1,v2) + 2*G(1,v2)*
         zeta3 + 1/2*G(1,v2)*Pi^2 + 2*G(1,v2)*G(1 - v2,1 - v2,u2) + 2*G(1,v2)*
         G(1 - v2,1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 6*G(1,v2)*
         G(1 - v2,u2) - 1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 2*G(1,v2)*G(1 - v2,0,1
          - v2,u2) - 2*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2) - 2
         *G(1,v2)*G(1 - v2,0,1,u2) - 2*G(1,v2)*G(1 - v2,1,1 - v2,u2) + 10/3*G(
         1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G(1,1 - v2,1 - v2,u2) + 10/3*G(1,v2)
         *G(1,1 - v2,u2) - 2*G(1,0,v2) + 1/2*G(1,0,v2)*Pi^2 - 2*G(1,0,v2)*G(1
          - v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,v2)*G(1 - v2,0,
         u2) + 2*G(1,0,v2)*G(1 - v2,1,u2) + 2*G(1,0,v2)*G(1,1 - v2,u2) - 10/3*
         G(1,0,v2)*G(1,u2) - 6*G(1,0,0,v2) + 4*G(1,0,0,v2)*G(1 - v2,u2) - 2*G(
         1,0,0,v2)*G(1,u2) - 6*G(1,0,0,0,v2) - 2*G(1,0,1,v2) + 2*G(1,0,1,v2)*
         G(1,u2) + 2*G(1,0,1,0,v2) - 6*G(1,1,v2) - 1/3*G(1,1,v2)*Pi^2 + 2*G(1,
         1,v2)*G(1 - v2,u2) + 2*G(1,1,v2)*G(1 - v2,0,u2) - 2*G(1,1,v2)*G(1 - 
         v2,1,u2) - 2*G(1,1,v2)*G(1,1 - v2,u2) + 10/3*G(1,1,v2)*G(1,u2) - 2*G(
         1,1,0,v2) - 2*G(1,1,0,v2)*G(1 - v2,u2) + 2*G(1,1,0,v2)*G(1,u2) + 4*G(
         1,1,0,0,v2) + 2*G(1,1,1,v2) - 2*G(1,1,1,v2)*G(1,u2) - 2*G(1,1,1,0,v2)
          )

       + e^2*v2 * ( 2*zeta3 + 6*Pi^2 - 31/180*Pi^4 - 2*G(1 - v2,1 - v2,1 - v2,
         u2) - 2*G(1 - v2,1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2, - v2,0,u2)
          + 20/3*G(1 - v2,1 - v2,u2) + 1/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - 
         v2,1 - v2,0,1 - v2,u2) + 2*G(1 - v2,1 - v2,0,u2) - 2*G(1 - v2,1 - v2,
         0,0,u2) + 2*G(1 - v2,1 - v2,1,1 - v2,u2) + G(1 - v2, - v2,u2)*Pi^2 - 
         2*G(1 - v2, - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) - 148/9*G(1 - v2,u2
         ) - 2*G(1 - v2,u2)*zeta3 - 1/6*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,0,1 - 
         v2,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,u2) - 2*G(1 - v2,0,1 - v2,0,u2)
          + 2*G(1 - v2,0, - v2,0,u2) - 4*G(1 - v2,0,u2) + 1/2*G(1 - v2,0,u2)*
         Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 2*G(1 - v2,0,0,u2) - 2*G(1 - v2,0,
         0,0,u2) + 2*G(1 - v2,0,1,1 - v2,u2) + 2*G(1 - v2,1,1 - v2,1 - v2,u2)
          - 2*G(1 - v2,1,1 - v2,u2) + G(1 - v2,1,u2)*Pi^2 - G( - v2,u2)*Pi^2
          + 4*G( - v2,0,u2) - 1/6*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,u2) + 2*
         G( - v2,0,0,0,u2) - 2*G(0,1 - v2,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,1
          - v2,u2) - 2*G(0,1 - v2,1 - v2,u2)*G(1,v2) - 2*G(0,1 - v2,1 - v2,0,
         u2) + 2*G(0,1 - v2, - v2,0,u2) - 4*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,u2
         )*Pi^2 + 2*G(0,1 - v2,u2)*G(1,v2) + 4*G(0,1 - v2,u2)*G(1,0,v2) - 2*G(
         0,1 - v2,u2)*G(1,1,v2) - 2*G(0,1 - v2,0,1 - v2,u2) + 2*G(0,1 - v2,0,
         u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) - 2*G(0,1 - v2,0,0,u2) + 2*G(0,1 - 
         v2,1,1 - v2,u2) + 2*G(0,1 - v2,1,u2)*G(1,v2) + G(0, - v2,u2)*Pi^2 - 2
         *G(0, - v2,0,u2) + 2*G(0, - v2,0,0,u2) - 2*G(0,u2)*zeta3 - 1/3*G(0,u2
         )*Pi^2 + 4*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(0,v2)*Pi^2 - 4*G(0,u2)*G(1
         ,v2) + 1/2*G(0,u2)*G(1,v2)*Pi^2 - 4*G(0,u2)*G(1,0,v2) - 6*G(0,u2)*G(1
         ,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) + 2*G(0,u2)*G(1,1,v2) + 4*G(0,u2)*G(
         1,1,0,v2) - 2*G(0,u2)*G(1,1,1,v2) + 148/9*G(0,v2) + 2*G(0,v2)*zeta3
          + 1/6*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) - 2*G(0,v2
         )*G(1 - v2,1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 2*G(0
         ,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)
         *G(1 - v2, - v2,0,u2) - 8/3*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - 
         v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 2*G(0,v2)*G(1 - v2,0,
          - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,0,0,u2) - 2
         *G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 2*G(0,
         v2)*G(1 - v2,1,u2) - 4*G(0,v2)*G( - v2,u2) + 1/6*G(0,v2)*G( - v2,u2)*
         Pi^2 + 2*G(0,v2)*G( - v2,0,u2) - 2*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2
         )*G(0,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(0,1 - v2, - v2,u2) - 4*G(0,v2)*
         G(0,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,u2) - 2*G(0,v2)*G(0,1 - v2,1,
         u2) + 2*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(0, - v2,0,u2) - 2*G(0,v2)
         *G(1,1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1,1 - v2,u2) - 4*G(0,v2)*G(1,u2)
          + 1/6*G(0,v2)*G(1,u2)*Pi^2 - 2*G(0,0,1 - v2,1 - v2,u2) + 2*G(0,0,1
          - v2,u2) + 4*G(0,0,1 - v2,u2)*G(0,v2) - 2*G(0,0,1 - v2,u2)*G(1,v2)
          - 2*G(0,0,1 - v2,0,u2) - 2*G(0,0, - v2,u2)*G(0,v2) + 2*G(0,0, - v2,0
         ,u2) + 1/3*G(0,0,u2)*Pi^2 - 2*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(0,0,
         v2) + 2*G(0,0,u2)*G(0,1,v2) + 2*G(0,0,u2)*G(1,v2) + 4*G(0,0,u2)*G(1,0
         ,v2) - 2*G(0,0,u2)*G(1,1,v2) + 8/3*G(0,0,v2) + 1/2*G(0,0,v2)*Pi^2 - 4
         *G(0,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,0,v2)*G(1 - v2, - v2,u2) + 2*
         G(0,0,v2)*G(1 - v2,u2) - 6*G(0,0,v2)*G(1 - v2,0,u2) + 2*G(0,0,v2)*G(1
          - v2,1,u2) - 2*G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) - 6
         *G(0,0,v2)*G(0,1 - v2,u2) + 2*G(0,0,v2)*G(0, - v2,u2) + 4*G(0,0,v2)*
         G(0,u2) + 2*G(0,0,v2)*G(0,1,u2) + 2*G(0,0,v2)*G(1,1 - v2,u2) - 2*G(0,
         0,v2)*G(1,u2) - 2*G(0,0,0,1 - v2,u2) + 2*G(0,0,0,u2)*G(0,v2) - 2*G(0,
         0,0,u2)*G(1,v2) - 2*G(0,0,0,v2) + 6*G(0,0,0,v2)*G(1 - v2,u2) - 2*G(0,
         0,0,v2)*G( - v2,u2) + 6*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,v2)*G(1,u2)
          - 6*G(0,0,0,0,v2) + 2*G(0,0,1,1 - v2,u2) - 2*G(0,0,1,u2)*G(0,v2) + 2
         *G(0,0,1,u2)*G(1,v2) - 2*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(0,u2) + 2*G(0,
         0,1,v2)*G(1,u2) + 2*G(0,0,1,0,v2) + 2*G(0,1,1 - v2,1 - v2,u2) - 2*G(0
         ,1,1 - v2,u2) - 2*G(0,1,1 - v2,u2)*G(0,v2) + 2*G(0,1,1 - v2,u2)*G(1,
         v2) + G(0,1,u2)*Pi^2 + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(0,1,v2) - 
         2*G(0,1,u2)*G(1,v2) - 2*G(0,1,u2)*G(1,0,v2) + 2*G(0,1,u2)*G(1,1,v2)
          - 20/3*G(0,1,v2) - 1/3*G(0,1,v2)*Pi^2 + 2*G(0,1,v2)*G(1 - v2,u2) + 2
         *G(0,1,v2)*G(1 - v2,0,u2) - 2*G(0,1,v2)*G(1 - v2,1,u2) + 2*G(0,1,v2)*
         G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,1 - v2,u2) + 2
         *G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1,0,v2)*G(0,
         u2) + 2*G(0,1,0,v2)*G(1,u2) + 4*G(0,1,0,0,v2) + 2*G(0,1,1,v2) + 2*G(0
         ,1,1,v2)*G(0,u2) - 2*G(0,1,1,v2)*G(1,u2) - 2*G(0,1,1,0,v2) + 2*G(1,1
          - v2,1 - v2,1 - v2,u2) - 2*G(1,1 - v2,1 - v2,u2) + 4*G(1,1 - v2,u2)
          - 1/6*G(1,1 - v2,u2)*Pi^2 - G(1,u2)*Pi^2 + 4*G(1,u2)*G(1,v2) - 1/6*
         G(1,u2)*G(1,v2)*Pi^2 - 148/9*G(1,v2) - 2*G(1,v2)*zeta3 - 1/6*G(1,v2)*
         Pi^2 - 2*G(1,v2)*G(1 - v2,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,1 - v2,0,u2
         ) + 2*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 20/3*G(1,v2)*G(1 - v2,u2) + 1/3
         *G(1,v2)*G(1 - v2,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,1 - v2,u2) + 2*G(1,
         v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,0,0,u2) + 2*G(1,v2)*G(1 - v2,
         0,1,u2) + 2*G(1,v2)*G(1 - v2,1,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,1,u2)
          + 2*G(1,v2)*G(1,1 - v2,1 - v2,u2) - 2*G(1,v2)*G(1,1 - v2,u2) - 8/3*
         G(1,0,v2) - 1/2*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 4*
         G(1,0,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G(1 - v2,1,u2) - 2*G(1,0,v2)*
         G(1,1 - v2,u2) + 2*G(1,0,v2)*G(1,u2) + 2*G(1,0,0,v2) - 4*G(1,0,0,v2)*
         G(1 - v2,u2) + 2*G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) + 2*G(1,0,1,v2
         ) - 2*G(1,0,1,v2)*G(1,u2) - 2*G(1,0,1,0,v2) + 20/3*G(1,1,v2) + 1/3*G(
         1,1,v2)*Pi^2 - 2*G(1,1,v2)*G(1 - v2,u2) - 2*G(1,1,v2)*G(1 - v2,0,u2)
          + 2*G(1,1,v2)*G(1 - v2,1,u2) + 2*G(1,1,v2)*G(1,1 - v2,u2) - 2*G(1,1,
         v2)*G(1,u2) + 2*G(1,1,0,v2)*G(1 - v2,u2) - 2*G(1,1,0,v2)*G(1,u2) - 4*
         G(1,1,0,0,v2) - 2*G(1,1,1,v2) + 2*G(1,1,1,v2)*G(1,u2) + 2*G(1,1,1,0,
         v2) )

       + e^2*u2*[1-u2-v2]^-2 * (  - 4/3*zeta3 - 13/27*Pi^2 - 4/3*G(1 - v2, - 
         v2,0,u2) - 2/9*G(1 - v2,u2)*Pi^2 + 2/3*G( - v2,u2)*Pi^2 - 26/9*G( - 
         v2,0,u2) + 4/3*G( - v2,0,0,u2) + 4/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*
         Pi^2 - 26/9*G(0,u2)*G(0,v2) - 4/3*G(0,u2)*G(1,0,v2) + 4/9*G(0,v2)*
         Pi^2 + 4/3*G(0,v2)*G(1 - v2, - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 
         26/9*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(0,v2)*G(
         0, - v2,u2) + 4/3*G(0,0,u2)*G(0,v2) + 26/9*G(0,0,v2) + 4/3*G(0,0,v2)*
         G(1 - v2,u2) + 4/3*G(0,0,v2)*G( - v2,u2) - 8/3*G(0,0,v2)*G(0,u2) + 8/
         3*G(0,0,0,v2) + 4/3*G(0,1,0,v2) - 2/9*G(1,v2)*Pi^2 + 26/9*G(1,0,v2)
          + 4/3*G(1,0,v2)*G(1 - v2,u2) + 8/3*G(1,0,0,v2) + 4/3*G(1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * ( 2*zeta3 + 4/3*Pi^2 + 2*G(1 - v2, - v2,0,u2)
          + 1/3*G(1 - v2,u2)*Pi^2 - G( - v2,u2)*Pi^2 + 4*G( - v2,0,u2) - 2*G(
          - v2,0,0,u2) - 2*G(0, - v2,0,u2) - 38/9*G(0,u2) - 1/3*G(0,u2)*Pi^2
          + 8/3*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,0,v2) + 76/9*G(0,v2) - 2/3*G(0
         ,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2)
          - 4*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) + 2*G(0,v2)*G(0,
          - v2,u2) + 4/3*G(0,0,u2) - 2*G(0,0,u2)*G(0,v2) - 4/3*G(0,0,v2) - 2*
         G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2
         ) - 4*G(0,0,0,v2) - 2*G(0,1,0,v2) + 1/3*G(1,v2)*Pi^2 - 4*G(1,0,v2) - 
         2*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,0,v2) - 2*G(1,1,0,v2) )

       + e^2*u2*[u2+v2]^-1 * (  - 14 + 37/6*Pi^2 - 22*G(0,u2) + 1/3*G(0,u2)*
         Pi^2 - 10*G(0,u2)*G(0,v2) + 22*G(0,v2) - 1/3*G(0,v2)*Pi^2 + 10*G(0,0,
         u2) + 4*G(0,0,u2)*G(0,v2) + 10*G(0,0,v2) - 4*G(0,0,v2)*G(0,u2) - 4*G(
         0,0,0,u2) + 4*G(0,0,0,v2) )

       + e^2*u2 * ( 148/9 + 28/3*zeta3 + 797/54*Pi^2 - 31/60*Pi^4 - 6*G(1 - v2
         ,1 - v2,1 - v2,u2) - 6*G(1 - v2,1 - v2,1 - v2,0,u2) + 6*G(1 - v2,1 - 
         v2, - v2,0,u2) + 18*G(1 - v2,1 - v2,u2) + G(1 - v2,1 - v2,u2)*Pi^2 - 
         6*G(1 - v2,1 - v2,0,1 - v2,u2) + 28/3*G(1 - v2,1 - v2,0,u2) - 6*G(1
          - v2,1 - v2,0,0,u2) + 6*G(1 - v2,1 - v2,1,1 - v2,u2) + 3*G(1 - v2,
          - v2,u2)*Pi^2 - 28/3*G(1 - v2, - v2,0,u2) + 6*G(1 - v2, - v2,0,0,u2)
          - 128/3*G(1 - v2,u2) - 6*G(1 - v2,u2)*zeta3 - 19/18*G(1 - v2,u2)*
         Pi^2 - 6*G(1 - v2,0,1 - v2,1 - v2,u2) + 28/3*G(1 - v2,0,1 - v2,u2) - 
         6*G(1 - v2,0,1 - v2,0,u2) + 6*G(1 - v2,0, - v2,0,u2) - 170/9*G(1 - v2
         ,0,u2) + 3/2*G(1 - v2,0,u2)*Pi^2 - 6*G(1 - v2,0,0,1 - v2,u2) + 28/3*
         G(1 - v2,0,0,u2) - 6*G(1 - v2,0,0,0,u2) + 6*G(1 - v2,0,1,1 - v2,u2)
          + 6*G(1 - v2,1,1 - v2,1 - v2,u2) - 28/3*G(1 - v2,1,1 - v2,u2) + 3*G(
         1 - v2,1,u2)*Pi^2 - 14/3*G( - v2,u2)*Pi^2 + 170/9*G( - v2,0,u2) - 1/2
         *G( - v2,0,u2)*Pi^2 - 28/3*G( - v2,0,0,u2) + 6*G( - v2,0,0,0,u2) - 6*
         G(0,1 - v2,1 - v2,1 - v2,u2) + 28/3*G(0,1 - v2,1 - v2,u2) - 6*G(0,1
          - v2,1 - v2,u2)*G(1,v2) - 6*G(0,1 - v2,1 - v2,0,u2) + 6*G(0,1 - v2,
          - v2,0,u2) - 170/9*G(0,1 - v2,u2) + 3/2*G(0,1 - v2,u2)*Pi^2 + 28/3*
         G(0,1 - v2,u2)*G(1,v2) + 12*G(0,1 - v2,u2)*G(1,0,v2) - 6*G(0,1 - v2,
         u2)*G(1,1,v2) - 6*G(0,1 - v2,0,1 - v2,u2) + 28/3*G(0,1 - v2,0,u2) - 6
         *G(0,1 - v2,0,u2)*G(1,v2) - 6*G(0,1 - v2,0,0,u2) + 6*G(0,1 - v2,1,1
          - v2,u2) + 6*G(0,1 - v2,1,u2)*G(1,v2) + 3*G(0, - v2,u2)*Pi^2 - 28/3*
         G(0, - v2,0,u2) + 6*G(0, - v2,0,0,u2) + 236/9*G(0,u2) - 6*G(0,u2)*
         zeta3 - 17/9*G(0,u2)*Pi^2 + 272/9*G(0,u2)*G(0,v2) - 3/2*G(0,u2)*G(0,
         v2)*Pi^2 - 170/9*G(0,u2)*G(1,v2) + 3/2*G(0,u2)*G(1,v2)*Pi^2 - 56/3*G(
         0,u2)*G(1,0,v2) - 18*G(0,u2)*G(1,0,0,v2) + 6*G(0,u2)*G(1,0,1,v2) + 28/
         3*G(0,u2)*G(1,1,v2) + 12*G(0,u2)*G(1,1,0,v2) - 6*G(0,u2)*G(1,1,1,v2)
          + 148/9*G(0,v2) + 6*G(0,v2)*zeta3 + 25/18*G(0,v2)*Pi^2 + 6*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) - 6*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 10/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) + 12*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 6*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) + 28/3*G(0,v2)*G(1 - v2, - v2,u2) - 6*
         G(0,v2)*G(1 - v2, - v2,0,u2) + 8/9*G(0,v2)*G(1 - v2,u2) - 3/2*G(0,v2)
         *G(1 - v2,u2)*Pi^2 + 12*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 6*G(0,v2)*G(1
          - v2,0, - v2,u2) - 56/3*G(0,v2)*G(1 - v2,0,u2) + 12*G(0,v2)*G(1 - v2
         ,0,0,u2) - 6*G(0,v2)*G(1 - v2,0,1,u2) - 6*G(0,v2)*G(1 - v2,1,1 - v2,
         u2) + 28/3*G(0,v2)*G(1 - v2,1,u2) - 170/9*G(0,v2)*G( - v2,u2) + 1/2*
         G(0,v2)*G( - v2,u2)*Pi^2 + 28/3*G(0,v2)*G( - v2,0,u2) - 6*G(0,v2)*G(
          - v2,0,0,u2) + 12*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 6*G(0,v2)*G(0,1 - 
         v2, - v2,u2) - 56/3*G(0,v2)*G(0,1 - v2,u2) + 12*G(0,v2)*G(0,1 - v2,0,
         u2) - 6*G(0,v2)*G(0,1 - v2,1,u2) + 28/3*G(0,v2)*G(0, - v2,u2) - 6*G(0
         ,v2)*G(0, - v2,0,u2) - 6*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 28/3*G(0,v2)
         *G(1,1 - v2,u2) - 170/9*G(0,v2)*G(1,u2) + 1/2*G(0,v2)*G(1,u2)*Pi^2 - 
         6*G(0,0,1 - v2,1 - v2,u2) + 28/3*G(0,0,1 - v2,u2) + 12*G(0,0,1 - v2,
         u2)*G(0,v2) - 6*G(0,0,1 - v2,u2)*G(1,v2) - 6*G(0,0,1 - v2,0,u2) - 6*
         G(0,0, - v2,u2)*G(0,v2) + 6*G(0,0, - v2,0,u2) - 34/3*G(0,0,u2) + G(0,
         0,u2)*Pi^2 - 40/3*G(0,0,u2)*G(0,v2) - 12*G(0,0,u2)*G(0,0,v2) + 6*G(0,
         0,u2)*G(0,1,v2) + 28/3*G(0,0,u2)*G(1,v2) + 12*G(0,0,u2)*G(1,0,v2) - 6
         *G(0,0,u2)*G(1,1,v2) - 110/9*G(0,0,v2) + 3/2*G(0,0,v2)*Pi^2 - 12*G(0,
         0,v2)*G(1 - v2,1 - v2,u2) + 6*G(0,0,v2)*G(1 - v2, - v2,u2) + 38/3*G(0
         ,0,v2)*G(1 - v2,u2) - 18*G(0,0,v2)*G(1 - v2,0,u2) + 6*G(0,0,v2)*G(1
          - v2,1,u2) - 28/3*G(0,0,v2)*G( - v2,u2) + 6*G(0,0,v2)*G( - v2,0,u2)
          - 18*G(0,0,v2)*G(0,1 - v2,u2) + 6*G(0,0,v2)*G(0, - v2,u2) + 68/3*G(0
         ,0,v2)*G(0,u2) + 6*G(0,0,v2)*G(0,1,u2) + 6*G(0,0,v2)*G(1,1 - v2,u2)
          - 28/3*G(0,0,v2)*G(1,u2) - 6*G(0,0,0,1 - v2,u2) + 4*G(0,0,0,u2) + 6*
         G(0,0,0,u2)*G(0,v2) - 6*G(0,0,0,u2)*G(1,v2) - 50/3*G(0,0,0,v2) + 18*
         G(0,0,0,v2)*G(1 - v2,u2) - 6*G(0,0,0,v2)*G( - v2,u2) + 18*G(0,0,0,v2)
         *G(0,u2) - 6*G(0,0,0,v2)*G(1,u2) - 18*G(0,0,0,0,v2) + 6*G(0,0,1,1 - 
         v2,u2) - 6*G(0,0,1,u2)*G(0,v2) + 6*G(0,0,1,u2)*G(1,v2) - 6*G(0,0,1,v2
         ) - 6*G(0,0,1,v2)*G(0,u2) + 6*G(0,0,1,v2)*G(1,u2) + 6*G(0,0,1,0,v2)
          + 6*G(0,1,1 - v2,1 - v2,u2) - 28/3*G(0,1,1 - v2,u2) - 6*G(0,1,1 - v2
         ,u2)*G(0,v2) + 6*G(0,1,1 - v2,u2)*G(1,v2) + 3*G(0,1,u2)*Pi^2 + 28/3*
         G(0,1,u2)*G(0,v2) - 6*G(0,1,u2)*G(0,1,v2) - 28/3*G(0,1,u2)*G(1,v2) - 
         6*G(0,1,u2)*G(1,0,v2) + 6*G(0,1,u2)*G(1,1,v2) - 18*G(0,1,v2) - G(0,1,
         v2)*Pi^2 + 6*G(0,1,v2)*G(1 - v2,u2) + 6*G(0,1,v2)*G(1 - v2,0,u2) - 6*
         G(0,1,v2)*G(1 - v2,1,u2) + 6*G(0,1,v2)*G(0,1 - v2,u2) - 28/3*G(0,1,v2
         )*G(0,u2) - 6*G(0,1,v2)*G(1,1 - v2,u2) + 28/3*G(0,1,v2)*G(1,u2) + 10/
         3*G(0,1,0,v2) - 6*G(0,1,0,v2)*G(1 - v2,u2) - 12*G(0,1,0,v2)*G(0,u2)
          + 6*G(0,1,0,v2)*G(1,u2) + 12*G(0,1,0,0,v2) + 6*G(0,1,1,v2) + 6*G(0,1
         ,1,v2)*G(0,u2) - 6*G(0,1,1,v2)*G(1,u2) - 6*G(0,1,1,0,v2) + 6*G(1,1 - 
         v2,1 - v2,1 - v2,u2) - 28/3*G(1,1 - v2,1 - v2,u2) + 170/9*G(1,1 - v2,
         u2) - 1/2*G(1,1 - v2,u2)*Pi^2 - 14/3*G(1,u2)*Pi^2 + 170/9*G(1,u2)*G(1
         ,v2) - 1/2*G(1,u2)*G(1,v2)*Pi^2 - 128/3*G(1,v2) - 6*G(1,v2)*zeta3 - 
         19/18*G(1,v2)*Pi^2 - 6*G(1,v2)*G(1 - v2,1 - v2,u2) - 6*G(1,v2)*G(1 - 
         v2,1 - v2,0,u2) + 6*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 18*G(1,v2)*G(1 - 
         v2,u2) + G(1,v2)*G(1 - v2,u2)*Pi^2 - 6*G(1,v2)*G(1 - v2,0,1 - v2,u2)
          + 28/3*G(1,v2)*G(1 - v2,0,u2) - 6*G(1,v2)*G(1 - v2,0,0,u2) + 6*G(1,
         v2)*G(1 - v2,0,1,u2) + 6*G(1,v2)*G(1 - v2,1,1 - v2,u2) - 28/3*G(1,v2)
         *G(1 - v2,1,u2) + 6*G(1,v2)*G(1,1 - v2,1 - v2,u2) - 28/3*G(1,v2)*G(1,
         1 - v2,u2) + 8/9*G(1,0,v2) - 3/2*G(1,0,v2)*Pi^2 + 6*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) - 10/3*G(1,0,v2)*G(1 - v2,u2) + 12*G(1,0,v2)*G(1 - v2,0
         ,u2) - 6*G(1,0,v2)*G(1 - v2,1,u2) - 6*G(1,0,v2)*G(1,1 - v2,u2) + 28/3
         *G(1,0,v2)*G(1,u2) + 38/3*G(1,0,0,v2) - 12*G(1,0,0,v2)*G(1 - v2,u2)
          + 6*G(1,0,0,v2)*G(1,u2) + 18*G(1,0,0,0,v2) + 6*G(1,0,1,v2) - 6*G(1,0
         ,1,v2)*G(1,u2) - 6*G(1,0,1,0,v2) + 18*G(1,1,v2) + G(1,1,v2)*Pi^2 - 6*
         G(1,1,v2)*G(1 - v2,u2) - 6*G(1,1,v2)*G(1 - v2,0,u2) + 6*G(1,1,v2)*G(1
          - v2,1,u2) + 6*G(1,1,v2)*G(1,1 - v2,u2) - 28/3*G(1,1,v2)*G(1,u2) - 
         10/3*G(1,1,0,v2) + 6*G(1,1,0,v2)*G(1 - v2,u2) - 6*G(1,1,0,v2)*G(1,u2)
          - 12*G(1,1,0,0,v2) - 6*G(1,1,1,v2) + 6*G(1,1,1,v2)*G(1,u2) + 6*G(1,1
         ,1,0,v2) )

       + e^2*u2*v2 * (  - 22/3*zeta3 - 421/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v2,1
          - v2,1 - v2,u2) + 4*G(1 - v2,1 - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2
         , - v2,0,u2) - 34/3*G(1 - v2,1 - v2,u2) - 2/3*G(1 - v2,1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,1 - v2,0,1 - v2,u2) - 22/3*G(1 - v2,1 - v2,0,u2) + 
         4*G(1 - v2,1 - v2,0,0,u2) - 4*G(1 - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2, - v2,u2)*Pi^2 + 22/3*G(1 - v2, - v2,0,u2) - 4*G(1 - v2, - v2,0,0,
         u2) + 236/9*G(1 - v2,u2) + 4*G(1 - v2,u2)*zeta3 + 8/9*G(1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,0,1 - v2,1 - v2,u2) - 22/3*G(1 - v2,0,1 - v2,u2) + 
         4*G(1 - v2,0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 134/9*G(1 - v2
         ,0,u2) - G(1 - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) - 22/3*G(1
          - v2,0,0,u2) + 4*G(1 - v2,0,0,0,u2) - 4*G(1 - v2,0,1,1 - v2,u2) - 4*
         G(1 - v2,1,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2,1,u2)*Pi^2 + 11/3*G( - v2,u2)*Pi^2 - 134/9*G( - v2,0,u2) + 1/3*G(
          - v2,0,u2)*Pi^2 + 22/3*G( - v2,0,0,u2) - 4*G( - v2,0,0,0,u2) + 4*G(0
         ,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2
         ,1 - v2,u2)*G(1,v2) + 4*G(0,1 - v2,1 - v2,0,u2) - 4*G(0,1 - v2, - v2,
         0,u2) + 134/9*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 - 22/3*G(0,1 - v2,
         u2)*G(1,v2) - 8*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,u2)*G(1,1,v2)
          + 4*G(0,1 - v2,0,1 - v2,u2) - 22/3*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0
         ,u2)*G(1,v2) + 4*G(0,1 - v2,0,0,u2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*
         G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,u2)*Pi^2 + 22/3*G(0, - v2,0,u2
         ) - 4*G(0, - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 11/9*G(0,u2)*Pi^2 - 134/9
         *G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 134/9*G(0,u2)*G(1,v2) - G(0
         ,u2)*G(1,v2)*Pi^2 + 44/3*G(0,u2)*G(1,0,v2) + 12*G(0,u2)*G(1,0,0,v2)
          - 4*G(0,u2)*G(1,0,1,v2) - 22/3*G(0,u2)*G(1,1,v2) - 8*G(0,u2)*G(1,1,0
         ,v2) + 4*G(0,u2)*G(1,1,1,v2) - 236/9*G(0,v2) - 4*G(0,v2)*zeta3 - 8/9*
         G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 8*G(0,v2)
         *G(1 - v2,1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 22/3*G(0,
         v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2) - 32/9*G(0,v2
         )*G(1 - v2,u2) + G(0,v2)*G(1 - v2,u2)*Pi^2 - 8*G(0,v2)*G(1 - v2,0,1
          - v2,u2) + 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 44/3*G(0,v2)*G(1 - v2,0,
         u2) - 8*G(0,v2)*G(1 - v2,0,0,u2) + 4*G(0,v2)*G(1 - v2,0,1,u2) + 4*G(0
         ,v2)*G(1 - v2,1,1 - v2,u2) - 22/3*G(0,v2)*G(1 - v2,1,u2) + 134/9*G(0,
         v2)*G( - v2,u2) - 1/3*G(0,v2)*G( - v2,u2)*Pi^2 - 22/3*G(0,v2)*G( - v2
         ,0,u2) + 4*G(0,v2)*G( - v2,0,0,u2) - 8*G(0,v2)*G(0,1 - v2,1 - v2,u2)
          + 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 44/3*G(0,v2)*G(0,1 - v2,u2) - 8*
         G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,1,u2) - 22/3*G(0,v2)*
         G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1 - 
         v2,u2) - 22/3*G(0,v2)*G(1,1 - v2,u2) + 134/9*G(0,v2)*G(1,u2) - 1/3*G(
         0,v2)*G(1,u2)*Pi^2 + 4*G(0,0,1 - v2,1 - v2,u2) - 22/3*G(0,0,1 - v2,u2
         ) - 8*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) + 4*G(0,0
         ,1 - v2,0,u2) + 4*G(0,0, - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3
         *G(0,0,u2)*Pi^2 + 22/3*G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) - 4*
         G(0,0,u2)*G(0,1,v2) - 22/3*G(0,0,u2)*G(1,v2) - 8*G(0,0,u2)*G(1,0,v2)
          + 4*G(0,0,u2)*G(1,1,v2) + 32/9*G(0,0,v2) - G(0,0,v2)*Pi^2 + 8*G(0,0,
         v2)*G(1 - v2,1 - v2,u2) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 32/3*G(0,0
         ,v2)*G(1 - v2,u2) + 12*G(0,0,v2)*G(1 - v2,0,u2) - 4*G(0,0,v2)*G(1 - 
         v2,1,u2) + 22/3*G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2)*G( - v2,0,u2) + 
         12*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0, - v2,u2) - 44/3*G(0,0,
         v2)*G(0,u2) - 4*G(0,0,v2)*G(0,1,u2) - 4*G(0,0,v2)*G(1,1 - v2,u2) + 22/
         3*G(0,0,v2)*G(1,u2) + 4*G(0,0,0,1 - v2,u2) - 4*G(0,0,0,u2)*G(0,v2) + 
         4*G(0,0,0,u2)*G(1,v2) + 32/3*G(0,0,0,v2) - 12*G(0,0,0,v2)*G(1 - v2,u2
         ) + 4*G(0,0,0,v2)*G( - v2,u2) - 12*G(0,0,0,v2)*G(0,u2) + 4*G(0,0,0,v2
         )*G(1,u2) + 12*G(0,0,0,0,v2) - 4*G(0,0,1,1 - v2,u2) + 4*G(0,0,1,u2)*
         G(0,v2) - 4*G(0,0,1,u2)*G(1,v2) + 4*G(0,0,1,v2) + 4*G(0,0,1,v2)*G(0,
         u2) - 4*G(0,0,1,v2)*G(1,u2) - 4*G(0,0,1,0,v2) - 4*G(0,1,1 - v2,1 - v2
         ,u2) + 22/3*G(0,1,1 - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2) - 4*G(0,1,1
          - v2,u2)*G(1,v2) - 2*G(0,1,u2)*Pi^2 - 22/3*G(0,1,u2)*G(0,v2) + 4*G(0
         ,1,u2)*G(0,1,v2) + 22/3*G(0,1,u2)*G(1,v2) + 4*G(0,1,u2)*G(1,0,v2) - 4
         *G(0,1,u2)*G(1,1,v2) + 34/3*G(0,1,v2) + 2/3*G(0,1,v2)*Pi^2 - 4*G(0,1,
         v2)*G(1 - v2,u2) - 4*G(0,1,v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,
         1,u2) - 4*G(0,1,v2)*G(0,1 - v2,u2) + 22/3*G(0,1,v2)*G(0,u2) + 4*G(0,1
         ,v2)*G(1,1 - v2,u2) - 22/3*G(0,1,v2)*G(1,u2) - 10/3*G(0,1,0,v2) + 4*
         G(0,1,0,v2)*G(1 - v2,u2) + 8*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,
         u2) - 8*G(0,1,0,0,v2) - 4*G(0,1,1,v2) - 4*G(0,1,1,v2)*G(0,u2) + 4*G(0
         ,1,1,v2)*G(1,u2) + 4*G(0,1,1,0,v2) - 4*G(1,1 - v2,1 - v2,1 - v2,u2)
          + 22/3*G(1,1 - v2,1 - v2,u2) - 134/9*G(1,1 - v2,u2) + 1/3*G(1,1 - v2
         ,u2)*Pi^2 + 11/3*G(1,u2)*Pi^2 - 134/9*G(1,u2)*G(1,v2) + 1/3*G(1,u2)*
         G(1,v2)*Pi^2 + 236/9*G(1,v2) + 4*G(1,v2)*zeta3 + 8/9*G(1,v2)*Pi^2 + 4
         *G(1,v2)*G(1 - v2,1 - v2,u2) + 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) - 4*G(
         1,v2)*G(1 - v2,1 - v2,1,u2) - 34/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)
         *G(1 - v2,u2)*Pi^2 + 4*G(1,v2)*G(1 - v2,0,1 - v2,u2) - 22/3*G(1,v2)*
         G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,0,0,u2) - 4*G(1,v2)*G(1 - v2,0,1,
         u2) - 4*G(1,v2)*G(1 - v2,1,1 - v2,u2) + 22/3*G(1,v2)*G(1 - v2,1,u2)
          - 4*G(1,v2)*G(1,1 - v2,1 - v2,u2) + 22/3*G(1,v2)*G(1,1 - v2,u2) - 32/
         9*G(1,0,v2) + G(1,0,v2)*Pi^2 - 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 10/3
         *G(1,0,v2)*G(1 - v2,u2) - 8*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(
         1 - v2,1,u2) + 4*G(1,0,v2)*G(1,1 - v2,u2) - 22/3*G(1,0,v2)*G(1,u2) - 
         32/3*G(1,0,0,v2) + 8*G(1,0,0,v2)*G(1 - v2,u2) - 4*G(1,0,0,v2)*G(1,u2)
          - 12*G(1,0,0,0,v2) - 4*G(1,0,1,v2) + 4*G(1,0,1,v2)*G(1,u2) + 4*G(1,0
         ,1,0,v2) - 34/3*G(1,1,v2) - 2/3*G(1,1,v2)*Pi^2 + 4*G(1,1,v2)*G(1 - v2
         ,u2) + 4*G(1,1,v2)*G(1 - v2,0,u2) - 4*G(1,1,v2)*G(1 - v2,1,u2) - 4*G(
         1,1,v2)*G(1,1 - v2,u2) + 22/3*G(1,1,v2)*G(1,u2) + 10/3*G(1,1,0,v2) - 
         4*G(1,1,0,v2)*G(1 - v2,u2) + 4*G(1,1,0,v2)*G(1,u2) + 8*G(1,1,0,0,v2)
          + 4*G(1,1,1,v2) - 4*G(1,1,1,v2)*G(1,u2) - 4*G(1,1,1,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-2 * ( 4/3*zeta3 + 13/27*Pi^2 + 4/3*G(1 - v2, - v2
         ,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 - 2/3*G( - v2,u2)*Pi^2 + 26/9*G( - v2,
         0,u2) - 4/3*G( - v2,0,0,u2) - 4/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2
          + 26/9*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,0,v2) - 4/9*G(0,v2)*Pi^2 - 
         4/3*G(0,v2)*G(1 - v2, - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 26/9*G(
         0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(0,v2)*G(0, - v2
         ,u2) - 4/3*G(0,0,u2)*G(0,v2) - 26/9*G(0,0,v2) - 4/3*G(0,0,v2)*G(1 - 
         v2,u2) - 4/3*G(0,0,v2)*G( - v2,u2) + 8/3*G(0,0,v2)*G(0,u2) - 8/3*G(0,
         0,0,v2) - 4/3*G(0,1,0,v2) + 2/9*G(1,v2)*Pi^2 - 26/9*G(1,0,v2) - 4/3*
         G(1,0,v2)*G(1 - v2,u2) - 8/3*G(1,0,0,v2) - 4/3*G(1,1,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-1 * (  - 2/3*Pi^2 + 38/9*G(0,u2) + 4/3*G(0,u2)*G(
         0,v2) - 38/9*G(0,v2) - 4/3*G(0,0,u2) - 4/3*G(0,0,v2) )

       + e^2*u2^2*[u2+v2]^-2 * (  - 3*Pi^2 + 14*G(0,u2) - 1/6*G(0,u2)*Pi^2 + 6
         *G(0,u2)*G(0,v2) - 14*G(0,v2) + 1/6*G(0,v2)*Pi^2 - 6*G(0,0,u2) - 2*G(
         0,0,u2)*G(0,v2) - 6*G(0,0,v2) + 2*G(0,0,v2)*G(0,u2) + 2*G(0,0,0,u2)
          - 2*G(0,0,0,v2) )

       + e^2*u2^2*[u2+v2]^-1 * (  - 3*Pi^2 + 14*G(0,u2) - 1/6*G(0,u2)*Pi^2 + 6
         *G(0,u2)*G(0,v2) - 14*G(0,v2) + 1/6*G(0,v2)*Pi^2 - 6*G(0,0,u2) - 2*G(
         0,0,u2)*G(0,v2) - 6*G(0,0,v2) + 2*G(0,0,v2)*G(0,u2) + 2*G(0,0,0,u2)
          - 2*G(0,0,0,v2) )

       + e^2*u2^2 * (  - 44/3*zeta3 - 536/27*Pi^2 + 31/45*Pi^4 + 4*G(1 - v2,1
          - v2,1 - v2,u2) + 8*G(1 - v2,1 - v2,1 - v2,0,u2) - 8*G(1 - v2,1 - v2
         , - v2,0,u2) - 34/3*G(1 - v2,1 - v2,u2) - 4/3*G(1 - v2,1 - v2,u2)*
         Pi^2 + 8*G(1 - v2,1 - v2,0,1 - v2,u2) - 44/3*G(1 - v2,1 - v2,0,u2) + 
         8*G(1 - v2,1 - v2,0,0,u2) - 8*G(1 - v2,1 - v2,1,1 - v2,u2) - 4*G(1 - 
         v2, - v2,u2)*Pi^2 + 44/3*G(1 - v2, - v2,0,u2) - 8*G(1 - v2, - v2,0,0,
         u2) + 236/9*G(1 - v2,u2) + 8*G(1 - v2,u2)*zeta3 + 19/9*G(1 - v2,u2)*
         Pi^2 + 8*G(1 - v2,0,1 - v2,1 - v2,u2) - 44/3*G(1 - v2,0,1 - v2,u2) + 
         8*G(1 - v2,0,1 - v2,0,u2) - 8*G(1 - v2,0, - v2,0,u2) + 268/9*G(1 - v2
         ,0,u2) - 2*G(1 - v2,0,u2)*Pi^2 + 8*G(1 - v2,0,0,1 - v2,u2) - 44/3*G(1
          - v2,0,0,u2) + 8*G(1 - v2,0,0,0,u2) - 8*G(1 - v2,0,1,1 - v2,u2) - 8*
         G(1 - v2,1,1 - v2,1 - v2,u2) + 44/3*G(1 - v2,1,1 - v2,u2) - 4*G(1 - 
         v2,1,u2)*Pi^2 + 22/3*G( - v2,u2)*Pi^2 - 268/9*G( - v2,0,u2) + 2/3*G(
          - v2,0,u2)*Pi^2 + 44/3*G( - v2,0,0,u2) - 8*G( - v2,0,0,0,u2) + 8*G(0
         ,1 - v2,1 - v2,1 - v2,u2) - 44/3*G(0,1 - v2,1 - v2,u2) + 8*G(0,1 - v2
         ,1 - v2,u2)*G(1,v2) + 8*G(0,1 - v2,1 - v2,0,u2) - 8*G(0,1 - v2, - v2,
         0,u2) + 268/9*G(0,1 - v2,u2) - 2*G(0,1 - v2,u2)*Pi^2 - 44/3*G(0,1 - 
         v2,u2)*G(1,v2) - 16*G(0,1 - v2,u2)*G(1,0,v2) + 8*G(0,1 - v2,u2)*G(1,1
         ,v2) + 8*G(0,1 - v2,0,1 - v2,u2) - 44/3*G(0,1 - v2,0,u2) + 8*G(0,1 - 
         v2,0,u2)*G(1,v2) + 8*G(0,1 - v2,0,0,u2) - 8*G(0,1 - v2,1,1 - v2,u2)
          - 8*G(0,1 - v2,1,u2)*G(1,v2) - 4*G(0, - v2,u2)*Pi^2 + 44/3*G(0, - v2
         ,0,u2) - 8*G(0, - v2,0,0,u2) - 236/9*G(0,u2) + 8*G(0,u2)*zeta3 + 25/9
         *G(0,u2)*Pi^2 - 370/9*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(0,v2)*Pi^2 + 268/
         9*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,v2)*Pi^2 + 88/3*G(0,u2)*G(1,0,v2)
          + 24*G(0,u2)*G(1,0,0,v2) - 8*G(0,u2)*G(1,0,1,v2) - 44/3*G(0,u2)*G(1,
         1,v2) - 16*G(0,u2)*G(1,1,0,v2) + 8*G(0,u2)*G(1,1,1,v2) - 8*G(0,v2)*
         zeta3 - 22/9*G(0,v2)*Pi^2 - 8*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) + 8*
         G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 32/3*G(0,v2)*G(1 - v2,1 - v2,u2)
          - 16*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,1,u2)
          - 44/3*G(0,v2)*G(1 - v2, - v2,u2) + 8*G(0,v2)*G(1 - v2, - v2,0,u2)
          - 166/9*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,u2)*Pi^2 - 16*G(0,
         v2)*G(1 - v2,0,1 - v2,u2) + 8*G(0,v2)*G(1 - v2,0, - v2,u2) + 88/3*G(0
         ,v2)*G(1 - v2,0,u2) - 16*G(0,v2)*G(1 - v2,0,0,u2) + 8*G(0,v2)*G(1 - 
         v2,0,1,u2) + 8*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 44/3*G(0,v2)*G(1 - v2,
         1,u2) + 268/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,u2)*Pi^2 - 44/
         3*G(0,v2)*G( - v2,0,u2) + 8*G(0,v2)*G( - v2,0,0,u2) - 16*G(0,v2)*G(0,
         1 - v2,1 - v2,u2) + 8*G(0,v2)*G(0,1 - v2, - v2,u2) + 88/3*G(0,v2)*G(0
         ,1 - v2,u2) - 16*G(0,v2)*G(0,1 - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,1,u2
         ) - 44/3*G(0,v2)*G(0, - v2,u2) + 8*G(0,v2)*G(0, - v2,0,u2) + 8*G(0,v2
         )*G(1,1 - v2,1 - v2,u2) - 44/3*G(0,v2)*G(1,1 - v2,u2) + 268/9*G(0,v2)
         *G(1,u2) - 2/3*G(0,v2)*G(1,u2)*Pi^2 + 8*G(0,0,1 - v2,1 - v2,u2) - 44/
         3*G(0,0,1 - v2,u2) - 16*G(0,0,1 - v2,u2)*G(0,v2) + 8*G(0,0,1 - v2,u2)
         *G(1,v2) + 8*G(0,0,1 - v2,0,u2) + 8*G(0,0, - v2,u2)*G(0,v2) - 8*G(0,0
         , - v2,0,u2) + 34/3*G(0,0,u2) - 4/3*G(0,0,u2)*Pi^2 + 56/3*G(0,0,u2)*
         G(0,v2) + 16*G(0,0,u2)*G(0,0,v2) - 8*G(0,0,u2)*G(0,1,v2) - 44/3*G(0,0
         ,u2)*G(1,v2) - 16*G(0,0,u2)*G(1,0,v2) + 8*G(0,0,u2)*G(1,1,v2) + 268/9
         *G(0,0,v2) - 2*G(0,0,v2)*Pi^2 + 16*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 8*
         G(0,0,v2)*G(1 - v2, - v2,u2) - 76/3*G(0,0,v2)*G(1 - v2,u2) + 24*G(0,0
         ,v2)*G(1 - v2,0,u2) - 8*G(0,0,v2)*G(1 - v2,1,u2) + 44/3*G(0,0,v2)*G(
          - v2,u2) - 8*G(0,0,v2)*G( - v2,0,u2) + 24*G(0,0,v2)*G(0,1 - v2,u2)
          - 8*G(0,0,v2)*G(0, - v2,u2) - 100/3*G(0,0,v2)*G(0,u2) - 8*G(0,0,v2)*
         G(0,1,u2) - 8*G(0,0,v2)*G(1,1 - v2,u2) + 44/3*G(0,0,v2)*G(1,u2) + 8*
         G(0,0,0,1 - v2,u2) - 4*G(0,0,0,u2) - 8*G(0,0,0,u2)*G(0,v2) + 8*G(0,0,
         0,u2)*G(1,v2) + 88/3*G(0,0,0,v2) - 24*G(0,0,0,v2)*G(1 - v2,u2) + 8*G(
         0,0,0,v2)*G( - v2,u2) - 24*G(0,0,0,v2)*G(0,u2) + 8*G(0,0,0,v2)*G(1,u2
         ) + 24*G(0,0,0,0,v2) - 8*G(0,0,1,1 - v2,u2) + 8*G(0,0,1,u2)*G(0,v2)
          - 8*G(0,0,1,u2)*G(1,v2) + 4*G(0,0,1,v2) + 8*G(0,0,1,v2)*G(0,u2) - 8*
         G(0,0,1,v2)*G(1,u2) - 8*G(0,0,1,0,v2) - 8*G(0,1,1 - v2,1 - v2,u2) + 
         44/3*G(0,1,1 - v2,u2) + 8*G(0,1,1 - v2,u2)*G(0,v2) - 8*G(0,1,1 - v2,
         u2)*G(1,v2) - 4*G(0,1,u2)*Pi^2 - 44/3*G(0,1,u2)*G(0,v2) + 8*G(0,1,u2)
         *G(0,1,v2) + 44/3*G(0,1,u2)*G(1,v2) + 8*G(0,1,u2)*G(1,0,v2) - 8*G(0,1
         ,u2)*G(1,1,v2) + 34/3*G(0,1,v2) + 4/3*G(0,1,v2)*Pi^2 - 4*G(0,1,v2)*G(
         1 - v2,u2) - 8*G(0,1,v2)*G(1 - v2,0,u2) + 8*G(0,1,v2)*G(1 - v2,1,u2)
          - 8*G(0,1,v2)*G(0,1 - v2,u2) + 44/3*G(0,1,v2)*G(0,u2) + 8*G(0,1,v2)*
         G(1,1 - v2,u2) - 44/3*G(0,1,v2)*G(1,u2) - 32/3*G(0,1,0,v2) + 8*G(0,1,
         0,v2)*G(1 - v2,u2) + 16*G(0,1,0,v2)*G(0,u2) - 8*G(0,1,0,v2)*G(1,u2)
          - 16*G(0,1,0,0,v2) - 4*G(0,1,1,v2) - 8*G(0,1,1,v2)*G(0,u2) + 8*G(0,1
         ,1,v2)*G(1,u2) + 8*G(0,1,1,0,v2) - 8*G(1,1 - v2,1 - v2,1 - v2,u2) + 
         44/3*G(1,1 - v2,1 - v2,u2) - 268/9*G(1,1 - v2,u2) + 2/3*G(1,1 - v2,u2
         )*Pi^2 + 22/3*G(1,u2)*Pi^2 - 268/9*G(1,u2)*G(1,v2) + 2/3*G(1,u2)*G(1,
         v2)*Pi^2 + 236/9*G(1,v2) + 8*G(1,v2)*zeta3 + 19/9*G(1,v2)*Pi^2 + 4*G(
         1,v2)*G(1 - v2,1 - v2,u2) + 8*G(1,v2)*G(1 - v2,1 - v2,0,u2) - 8*G(1,
         v2)*G(1 - v2,1 - v2,1,u2) - 34/3*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,v2)*
         G(1 - v2,u2)*Pi^2 + 8*G(1,v2)*G(1 - v2,0,1 - v2,u2) - 44/3*G(1,v2)*G(
         1 - v2,0,u2) + 8*G(1,v2)*G(1 - v2,0,0,u2) - 8*G(1,v2)*G(1 - v2,0,1,u2
         ) - 8*G(1,v2)*G(1 - v2,1,1 - v2,u2) + 44/3*G(1,v2)*G(1 - v2,1,u2) - 8
         *G(1,v2)*G(1,1 - v2,1 - v2,u2) + 44/3*G(1,v2)*G(1,1 - v2,u2) - 166/9*
         G(1,0,v2) + 2*G(1,0,v2)*Pi^2 - 8*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 32/3
         *G(1,0,v2)*G(1 - v2,u2) - 16*G(1,0,v2)*G(1 - v2,0,u2) + 8*G(1,0,v2)*
         G(1 - v2,1,u2) + 8*G(1,0,v2)*G(1,1 - v2,u2) - 44/3*G(1,0,v2)*G(1,u2)
          - 76/3*G(1,0,0,v2) + 16*G(1,0,0,v2)*G(1 - v2,u2) - 8*G(1,0,0,v2)*G(1
         ,u2) - 24*G(1,0,0,0,v2) - 4*G(1,0,1,v2) + 8*G(1,0,1,v2)*G(1,u2) + 8*
         G(1,0,1,0,v2) - 34/3*G(1,1,v2) - 4/3*G(1,1,v2)*Pi^2 + 4*G(1,1,v2)*G(1
          - v2,u2) + 8*G(1,1,v2)*G(1 - v2,0,u2) - 8*G(1,1,v2)*G(1 - v2,1,u2)
          - 8*G(1,1,v2)*G(1,1 - v2,u2) + 44/3*G(1,1,v2)*G(1,u2) + 32/3*G(1,1,0
         ,v2) - 8*G(1,1,0,v2)*G(1 - v2,u2) + 8*G(1,1,0,v2)*G(1,u2) + 16*G(1,1,
         0,0,v2) + 4*G(1,1,1,v2) - 8*G(1,1,1,v2)*G(1,u2) - 8*G(1,1,1,0,v2) )

       + e^2*u2^2*v2 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v2,1
          - v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2, - v2,0,u2) + 2/3*G(1 - v2,1
          - v2,u2)*Pi^2 - 4*G(1 - v2,1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,1 - 
         v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) + 4*G(1 - v2,1 - v2,1,1 - v2,u2)
          + 2*G(1 - v2, - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2
         , - v2,0,0,u2) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 - 4*G(
         1 - v2,0,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,
         0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 134/9*G(1 - v2,0,u2) + G(
         1 - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) + 22/3*G(1 - v2,0,0,u2)
          - 4*G(1 - v2,0,0,0,u2) + 4*G(1 - v2,0,1,1 - v2,u2) + 4*G(1 - v2,1,1
          - v2,1 - v2,u2) - 22/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,u2)*Pi^2
          - 11/3*G( - v2,u2)*Pi^2 + 134/9*G( - v2,0,u2) - 1/3*G( - v2,0,u2)*
         Pi^2 - 22/3*G( - v2,0,0,u2) + 4*G( - v2,0,0,0,u2) - 4*G(0,1 - v2,1 - 
         v2,1 - v2,u2) + 22/3*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,u2)*
         G(1,v2) - 4*G(0,1 - v2,1 - v2,0,u2) + 4*G(0,1 - v2, - v2,0,u2) - 134/
         9*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 + 22/3*G(0,1 - v2,u2)*G(1,v2)
          + 8*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,u2)*G(1,1,v2) - 4*G(0,1
          - v2,0,1 - v2,u2) + 22/3*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,
         v2) - 4*G(0,1 - v2,0,0,u2) + 4*G(0,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2
         ,1,u2)*G(1,v2) + 2*G(0, - v2,u2)*Pi^2 - 22/3*G(0, - v2,0,u2) + 4*G(0,
          - v2,0,0,u2) - 4*G(0,u2)*zeta3 - 11/9*G(0,u2)*Pi^2 + 134/9*G(0,u2)*
         G(0,v2) - G(0,u2)*G(0,v2)*Pi^2 - 134/9*G(0,u2)*G(1,v2) + G(0,u2)*G(1,
         v2)*Pi^2 - 44/3*G(0,u2)*G(1,0,v2) - 12*G(0,u2)*G(1,0,0,v2) + 4*G(0,u2
         )*G(1,0,1,v2) + 22/3*G(0,u2)*G(1,1,v2) + 8*G(0,u2)*G(1,1,0,v2) - 4*G(
         0,u2)*G(1,1,1,v2) + 4*G(0,v2)*zeta3 + 11/9*G(0,v2)*Pi^2 + 4*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 22/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 4*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) + 22/3*G(0,v2)*G(1 - v2, - v2,u2) - 4*
         G(0,v2)*G(1 - v2, - v2,0,u2) + 134/9*G(0,v2)*G(1 - v2,u2) - G(0,v2)*
         G(1 - v2,u2)*Pi^2 + 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 4*G(0,v2)*G(1
          - v2,0, - v2,u2) - 44/3*G(0,v2)*G(1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,
         0,0,u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2
         ) + 22/3*G(0,v2)*G(1 - v2,1,u2) - 134/9*G(0,v2)*G( - v2,u2) + 1/3*G(0
         ,v2)*G( - v2,u2)*Pi^2 + 22/3*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G( - 
         v2,0,0,u2) + 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2,
          - v2,u2) - 44/3*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(0,1 - v2,0,u2)
          - 4*G(0,v2)*G(0,1 - v2,1,u2) + 22/3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2
         )*G(0, - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 22/3*G(0,v2)*G(
         1,1 - v2,u2) - 134/9*G(0,v2)*G(1,u2) + 1/3*G(0,v2)*G(1,u2)*Pi^2 - 4*
         G(0,0,1 - v2,1 - v2,u2) + 22/3*G(0,0,1 - v2,u2) + 8*G(0,0,1 - v2,u2)*
         G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0,1 - v2,0,u2) - 4*G(0,0
         , - v2,u2)*G(0,v2) + 4*G(0,0, - v2,0,u2) + 2/3*G(0,0,u2)*Pi^2 - 22/3*
         G(0,0,u2)*G(0,v2) - 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(0,1,v2) + 
         22/3*G(0,0,u2)*G(1,v2) + 8*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2
         ) - 134/9*G(0,0,v2) + G(0,0,v2)*Pi^2 - 8*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 44/3*G(0,0,v2)*G(1 - v2,u2) - 12
         *G(0,0,v2)*G(1 - v2,0,u2) + 4*G(0,0,v2)*G(1 - v2,1,u2) - 22/3*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G( - v2,0,u2) - 12*G(0,0,v2)*G(0,1 - v2
         ,u2) + 4*G(0,0,v2)*G(0, - v2,u2) + 44/3*G(0,0,v2)*G(0,u2) + 4*G(0,0,
         v2)*G(0,1,u2) + 4*G(0,0,v2)*G(1,1 - v2,u2) - 22/3*G(0,0,v2)*G(1,u2)
          - 4*G(0,0,0,1 - v2,u2) + 4*G(0,0,0,u2)*G(0,v2) - 4*G(0,0,0,u2)*G(1,
         v2) - 44/3*G(0,0,0,v2) + 12*G(0,0,0,v2)*G(1 - v2,u2) - 4*G(0,0,0,v2)*
         G( - v2,u2) + 12*G(0,0,0,v2)*G(0,u2) - 4*G(0,0,0,v2)*G(1,u2) - 12*G(0
         ,0,0,0,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1
         ,u2)*G(1,v2) - 4*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 4*G(0,
         0,1,0,v2) + 4*G(0,1,1 - v2,1 - v2,u2) - 22/3*G(0,1,1 - v2,u2) - 4*G(0
         ,1,1 - v2,u2)*G(0,v2) + 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,u2)*Pi^2
          + 22/3*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(0,1,v2) - 22/3*G(0,1,u2)*G(
         1,v2) - 4*G(0,1,u2)*G(1,0,v2) + 4*G(0,1,u2)*G(1,1,v2) - 2/3*G(0,1,v2)
         *Pi^2 + 4*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 4*
         G(0,1,v2)*G(0,1 - v2,u2) - 22/3*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,1
          - v2,u2) + 22/3*G(0,1,v2)*G(1,u2) + 22/3*G(0,1,0,v2) - 4*G(0,1,0,v2)
         *G(1 - v2,u2) - 8*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,v2)*G(1,u2) + 8*G(0
         ,1,0,0,v2) + 4*G(0,1,1,v2)*G(0,u2) - 4*G(0,1,1,v2)*G(1,u2) - 4*G(0,1,
         1,0,v2) + 4*G(1,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(1,1 - v2,1 - v2,u2)
          + 134/9*G(1,1 - v2,u2) - 1/3*G(1,1 - v2,u2)*Pi^2 - 11/3*G(1,u2)*Pi^2
          + 134/9*G(1,u2)*G(1,v2) - 1/3*G(1,u2)*G(1,v2)*Pi^2 - 4*G(1,v2)*zeta3
          - 11/9*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) + 4*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) + 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,v2)*G(1
          - v2,0,1 - v2,u2) + 22/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2
         ,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2) + 4*G(1,v2)*G(1 - v2,1,1 - v2,
         u2) - 22/3*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - v2,1 - v2,u2)
          - 22/3*G(1,v2)*G(1,1 - v2,u2) + 134/9*G(1,0,v2) - G(1,0,v2)*Pi^2 + 4
         *G(1,0,v2)*G(1 - v2,1 - v2,u2) - 22/3*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,
         0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,u2) - 4*G(1,0,v2)*G(1,1
          - v2,u2) + 22/3*G(1,0,v2)*G(1,u2) + 44/3*G(1,0,0,v2) - 8*G(1,0,0,v2)
         *G(1 - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 12*G(1,0,0,0,v2) - 4*G(1,0,1,
         v2)*G(1,u2) - 4*G(1,0,1,0,v2) + 2/3*G(1,1,v2)*Pi^2 - 4*G(1,1,v2)*G(1
          - v2,0,u2) + 4*G(1,1,v2)*G(1 - v2,1,u2) + 4*G(1,1,v2)*G(1,1 - v2,u2)
          - 22/3*G(1,1,v2)*G(1,u2) - 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G(1,u2) - 8*G(1,1,0,0,v2) + 4*G(1,1,1,v2)*G(1,u2
         ) + 4*G(1,1,1,0,v2) )

       + e^2*u2^3 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v2,1 - 
         v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2, - v2,0,u2) + 2/3*G(1 - v2,1 - v2
         ,u2)*Pi^2 - 4*G(1 - v2,1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,1 - v2,0,
         u2) - 4*G(1 - v2,1 - v2,0,0,u2) + 4*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*
         G(1 - v2, - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - 
         v2,0,0,u2) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 - 4*G(1 - 
         v2,0,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,1
          - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 134/9*G(1 - v2,0,u2) + G(1
          - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) + 22/3*G(1 - v2,0,0,u2)
          - 4*G(1 - v2,0,0,0,u2) + 4*G(1 - v2,0,1,1 - v2,u2) + 4*G(1 - v2,1,1
          - v2,1 - v2,u2) - 22/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,u2)*Pi^2
          - 11/3*G( - v2,u2)*Pi^2 + 134/9*G( - v2,0,u2) - 1/3*G( - v2,0,u2)*
         Pi^2 - 22/3*G( - v2,0,0,u2) + 4*G( - v2,0,0,0,u2) - 4*G(0,1 - v2,1 - 
         v2,1 - v2,u2) + 22/3*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,u2)*
         G(1,v2) - 4*G(0,1 - v2,1 - v2,0,u2) + 4*G(0,1 - v2, - v2,0,u2) - 134/
         9*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 + 22/3*G(0,1 - v2,u2)*G(1,v2)
          + 8*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,u2)*G(1,1,v2) - 4*G(0,1
          - v2,0,1 - v2,u2) + 22/3*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,
         v2) - 4*G(0,1 - v2,0,0,u2) + 4*G(0,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2
         ,1,u2)*G(1,v2) + 2*G(0, - v2,u2)*Pi^2 - 22/3*G(0, - v2,0,u2) + 4*G(0,
          - v2,0,0,u2) - 4*G(0,u2)*zeta3 - 11/9*G(0,u2)*Pi^2 + 134/9*G(0,u2)*
         G(0,v2) - G(0,u2)*G(0,v2)*Pi^2 - 134/9*G(0,u2)*G(1,v2) + G(0,u2)*G(1,
         v2)*Pi^2 - 44/3*G(0,u2)*G(1,0,v2) - 12*G(0,u2)*G(1,0,0,v2) + 4*G(0,u2
         )*G(1,0,1,v2) + 22/3*G(0,u2)*G(1,1,v2) + 8*G(0,u2)*G(1,1,0,v2) - 4*G(
         0,u2)*G(1,1,1,v2) + 4*G(0,v2)*zeta3 + 11/9*G(0,v2)*Pi^2 + 4*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 22/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 4*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) + 22/3*G(0,v2)*G(1 - v2, - v2,u2) - 4*
         G(0,v2)*G(1 - v2, - v2,0,u2) + 134/9*G(0,v2)*G(1 - v2,u2) - G(0,v2)*
         G(1 - v2,u2)*Pi^2 + 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 4*G(0,v2)*G(1
          - v2,0, - v2,u2) - 44/3*G(0,v2)*G(1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,
         0,0,u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2
         ) + 22/3*G(0,v2)*G(1 - v2,1,u2) - 134/9*G(0,v2)*G( - v2,u2) + 1/3*G(0
         ,v2)*G( - v2,u2)*Pi^2 + 22/3*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G( - 
         v2,0,0,u2) + 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2,
          - v2,u2) - 44/3*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(0,1 - v2,0,u2)
          - 4*G(0,v2)*G(0,1 - v2,1,u2) + 22/3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2
         )*G(0, - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 22/3*G(0,v2)*G(
         1,1 - v2,u2) - 134/9*G(0,v2)*G(1,u2) + 1/3*G(0,v2)*G(1,u2)*Pi^2 - 4*
         G(0,0,1 - v2,1 - v2,u2) + 22/3*G(0,0,1 - v2,u2) + 8*G(0,0,1 - v2,u2)*
         G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0,1 - v2,0,u2) - 4*G(0,0
         , - v2,u2)*G(0,v2) + 4*G(0,0, - v2,0,u2) + 2/3*G(0,0,u2)*Pi^2 - 22/3*
         G(0,0,u2)*G(0,v2) - 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(0,1,v2) + 
         22/3*G(0,0,u2)*G(1,v2) + 8*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2
         ) - 134/9*G(0,0,v2) + G(0,0,v2)*Pi^2 - 8*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 44/3*G(0,0,v2)*G(1 - v2,u2) - 12
         *G(0,0,v2)*G(1 - v2,0,u2) + 4*G(0,0,v2)*G(1 - v2,1,u2) - 22/3*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G( - v2,0,u2) - 12*G(0,0,v2)*G(0,1 - v2
         ,u2) + 4*G(0,0,v2)*G(0, - v2,u2) + 44/3*G(0,0,v2)*G(0,u2) + 4*G(0,0,
         v2)*G(0,1,u2) + 4*G(0,0,v2)*G(1,1 - v2,u2) - 22/3*G(0,0,v2)*G(1,u2)
          - 4*G(0,0,0,1 - v2,u2) + 4*G(0,0,0,u2)*G(0,v2) - 4*G(0,0,0,u2)*G(1,
         v2) - 44/3*G(0,0,0,v2) + 12*G(0,0,0,v2)*G(1 - v2,u2) - 4*G(0,0,0,v2)*
         G( - v2,u2) + 12*G(0,0,0,v2)*G(0,u2) - 4*G(0,0,0,v2)*G(1,u2) - 12*G(0
         ,0,0,0,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1
         ,u2)*G(1,v2) - 4*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 4*G(0,
         0,1,0,v2) + 4*G(0,1,1 - v2,1 - v2,u2) - 22/3*G(0,1,1 - v2,u2) - 4*G(0
         ,1,1 - v2,u2)*G(0,v2) + 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,u2)*Pi^2
          + 22/3*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(0,1,v2) - 22/3*G(0,1,u2)*G(
         1,v2) - 4*G(0,1,u2)*G(1,0,v2) + 4*G(0,1,u2)*G(1,1,v2) - 2/3*G(0,1,v2)
         *Pi^2 + 4*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 4*
         G(0,1,v2)*G(0,1 - v2,u2) - 22/3*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,1
          - v2,u2) + 22/3*G(0,1,v2)*G(1,u2) + 22/3*G(0,1,0,v2) - 4*G(0,1,0,v2)
         *G(1 - v2,u2) - 8*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,v2)*G(1,u2) + 8*G(0
         ,1,0,0,v2) + 4*G(0,1,1,v2)*G(0,u2) - 4*G(0,1,1,v2)*G(1,u2) - 4*G(0,1,
         1,0,v2) + 4*G(1,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(1,1 - v2,1 - v2,u2)
          + 134/9*G(1,1 - v2,u2) - 1/3*G(1,1 - v2,u2)*Pi^2 - 11/3*G(1,u2)*Pi^2
          + 134/9*G(1,u2)*G(1,v2) - 1/3*G(1,u2)*G(1,v2)*Pi^2 - 4*G(1,v2)*zeta3
          - 11/9*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) + 4*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) + 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,v2)*G(1
          - v2,0,1 - v2,u2) + 22/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2
         ,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2) + 4*G(1,v2)*G(1 - v2,1,1 - v2,
         u2) - 22/3*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - v2,1 - v2,u2)
          - 22/3*G(1,v2)*G(1,1 - v2,u2) + 134/9*G(1,0,v2) - G(1,0,v2)*Pi^2 + 4
         *G(1,0,v2)*G(1 - v2,1 - v2,u2) - 22/3*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,
         0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,u2) - 4*G(1,0,v2)*G(1,1
          - v2,u2) + 22/3*G(1,0,v2)*G(1,u2) + 44/3*G(1,0,0,v2) - 8*G(1,0,0,v2)
         *G(1 - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 12*G(1,0,0,0,v2) - 4*G(1,0,1,
         v2)*G(1,u2) - 4*G(1,0,1,0,v2) + 2/3*G(1,1,v2)*Pi^2 - 4*G(1,1,v2)*G(1
          - v2,0,u2) + 4*G(1,1,v2)*G(1 - v2,1,u2) + 4*G(1,1,v2)*G(1,1 - v2,u2)
          - 22/3*G(1,1,v2)*G(1,u2) - 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G(1,u2) - 8*G(1,1,0,0,v2) + 4*G(1,1,1,v2)*G(1,u2
         ) + 4*G(1,1,1,0,v2) )

       + i_ * ( 2*Pi + 2*G(1 - v2,u2)*Pi - 2*G( - v2,u2)*Pi + 2*G(0,u2)*Pi - 2
         *G(0,v2)*Pi - 2*G(1,u2)*Pi + 2*G(1,v2)*Pi )

       + i_*v2 * (  - 2*Pi - 2*G(1 - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,u2)*
         Pi + 2*G(0,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi )

       + i_*u2*[u2+v2]^-1 * (  - 4*Pi )

       + i_*u2 * (  - 2*Pi - 6*G(1 - v2,u2)*Pi + 6*G( - v2,u2)*Pi - 6*G(0,u2)*
         Pi + 6*G(0,v2)*Pi + 6*G(1,u2)*Pi - 6*G(1,v2)*Pi )

       + i_*u2*v2 * ( 4*Pi + 4*G(1 - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 4*G(0,u2)*
         Pi - 4*G(0,v2)*Pi - 4*G(1,u2)*Pi + 4*G(1,v2)*Pi )

       + i_*u2^2*[u2+v2]^-2 * ( 2*Pi )

       + i_*u2^2*[u2+v2]^-1 * ( 2*Pi )

       + i_*u2^2 * ( 8*G(1 - v2,u2)*Pi - 8*G( - v2,u2)*Pi + 8*G(0,u2)*Pi - 8*
         G(0,v2)*Pi - 8*G(1,u2)*Pi + 8*G(1,v2)*Pi )

       + i_*u2^2*v2 * (  - 4*G(1 - v2,u2)*Pi + 4*G( - v2,u2)*Pi - 4*G(0,u2)*Pi
          + 4*G(0,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi )

       + i_*u2^3 * (  - 4*G(1 - v2,u2)*Pi + 4*G( - v2,u2)*Pi - 4*G(0,u2)*Pi + 
         4*G(0,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi )

       + i_*e*u2^-2 * ( 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * ( 2/3*Pi + 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * (  - 2/3*Pi - 4/3*G(1,u2)*Pi )

       + i_*e * ( 6*Pi - 1/3*Pi^3 - 2*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2, - 
         v2,u2)*Pi + 2*G(1 - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + 2*G(1 - v2,1,u2
         )*Pi - 2*G(0,1 - v2,u2)*Pi + 2*G(0, - v2,u2)*Pi + 2*G(0,u2)*Pi + 2*G(
         0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1 - v2,u2)*Pi
          - 2*G(0,0,u2)*Pi - 2*G(0,0,v2)*Pi + 2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi
          - 10/3*G(1,u2)*Pi + 2*G(1,v2)*Pi - 2*G(1,v2)*G(1 - v2,u2)*Pi + 2*G(1
         ,0,v2)*Pi - 2*G(1,1,v2)*Pi )

       + i_*e*v2 * (  - 20/3*Pi + 1/3*Pi^3 + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1
          - v2, - v2,u2)*Pi - 2*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*G(1
          - v2,1,u2)*Pi + 2*G( - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2
         ,u2)*Pi - 2*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi
          + 2*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,
         0,v2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)
         *Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,1,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * (  - 4/3*G( - v2,u2)*Pi - 4/3*G(0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * (  - 4/3*Pi + 2*G( - v2,u2)*Pi + 2*G(0,v2)*Pi
          )

       + i_*e*u2*[u2+v2]^-1 * (  - 12*Pi )

       + i_*e*u2 * (  - 14/3*Pi + Pi^3 + 6*G(1 - v2,1 - v2,u2)*Pi - 6*G(1 - v2
         , - v2,u2)*Pi - 28/3*G(1 - v2,u2)*Pi + 6*G(1 - v2,0,u2)*Pi - 6*G(1 - 
         v2,1,u2)*Pi + 28/3*G( - v2,u2)*Pi + 6*G(0,1 - v2,u2)*Pi - 6*G(0, - v2
         ,u2)*Pi - 28/3*G(0,u2)*Pi - 6*G(0,u2)*G(0,v2)*Pi + 6*G(0,u2)*G(1,v2)*
         Pi + 28/3*G(0,v2)*Pi - 6*G(0,v2)*G(1 - v2,u2)*Pi + 6*G(0,0,u2)*Pi + 6
         *G(0,0,v2)*Pi - 6*G(0,1,u2)*Pi - 6*G(0,1,v2)*Pi + 28/3*G(1,u2)*Pi - 
         28/3*G(1,v2)*Pi + 6*G(1,v2)*G(1 - v2,u2)*Pi - 6*G(1,0,v2)*Pi + 6*G(1,
         1,v2)*Pi )

       + i_*e*u2*v2 * ( 34/3*Pi - 2/3*Pi^3 - 4*G(1 - v2,1 - v2,u2)*Pi + 4*G(1
          - v2, - v2,u2)*Pi + 22/3*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 4*
         G(1 - v2,1,u2)*Pi - 22/3*G( - v2,u2)*Pi - 4*G(0,1 - v2,u2)*Pi + 4*G(0
         , - v2,u2)*Pi + 22/3*G(0,u2)*Pi + 4*G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(
         1,v2)*Pi - 22/3*G(0,v2)*Pi + 4*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(0,0,u2)*
         Pi - 4*G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,v2)*Pi - 22/3*G(1,u2)*
         Pi + 22/3*G(1,v2)*Pi - 4*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*Pi - 4
         *G(1,1,v2)*Pi )

       + i_*e*u2^2*[1-u2-v2]^-2 * ( 4/3*G( - v2,u2)*Pi + 4/3*G(0,v2)*Pi )

       + i_*e*u2^2*[1-u2-v2]^-1 * ( 4/3*Pi )

       + i_*e*u2^2*[u2+v2]^-2 * ( 6*Pi )

       + i_*e*u2^2*[u2+v2]^-1 * ( 6*Pi )

       + i_*e*u2^2 * (  - 4/3*Pi^3 - 8*G(1 - v2,1 - v2,u2)*Pi + 8*G(1 - v2, - 
         v2,u2)*Pi + 44/3*G(1 - v2,u2)*Pi - 8*G(1 - v2,0,u2)*Pi + 8*G(1 - v2,1
         ,u2)*Pi - 44/3*G( - v2,u2)*Pi - 8*G(0,1 - v2,u2)*Pi + 8*G(0, - v2,u2)
         *Pi + 44/3*G(0,u2)*Pi + 8*G(0,u2)*G(0,v2)*Pi - 8*G(0,u2)*G(1,v2)*Pi
          - 44/3*G(0,v2)*Pi + 8*G(0,v2)*G(1 - v2,u2)*Pi - 8*G(0,0,u2)*Pi - 8*
         G(0,0,v2)*Pi + 8*G(0,1,u2)*Pi + 8*G(0,1,v2)*Pi - 44/3*G(1,u2)*Pi + 44/
         3*G(1,v2)*Pi - 8*G(1,v2)*G(1 - v2,u2)*Pi + 8*G(1,0,v2)*Pi - 8*G(1,1,
         v2)*Pi )

       + i_*e*u2^2*v2 * ( 2/3*Pi^3 + 4*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - 
         v2,u2)*Pi - 22/3*G(1 - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi - 4*G(1 - v2,1
         ,u2)*Pi + 22/3*G( - v2,u2)*Pi + 4*G(0,1 - v2,u2)*Pi - 4*G(0, - v2,u2)
         *Pi - 22/3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi
          + 22/3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,u2)*Pi + 4*
         G(0,0,v2)*Pi - 4*G(0,1,u2)*Pi - 4*G(0,1,v2)*Pi + 22/3*G(1,u2)*Pi - 22/
         3*G(1,v2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*Pi + 4*G(1,1,
         v2)*Pi )

       + i_*e*u2^3 * ( 2/3*Pi^3 + 4*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - v2,
         u2)*Pi - 22/3*G(1 - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi - 4*G(1 - v2,1,u2
         )*Pi + 22/3*G( - v2,u2)*Pi + 4*G(0,1 - v2,u2)*Pi - 4*G(0, - v2,u2)*Pi
          - 22/3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 22/
         3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,u2)*Pi + 4*G(0,0,
         v2)*Pi - 4*G(0,1,u2)*Pi - 4*G(0,1,v2)*Pi + 22/3*G(1,u2)*Pi - 22/3*G(1
         ,v2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*Pi + 4*G(1,1,v2)*Pi
          )

       + i_*e^2*u2^-2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*
         Pi + 2/3*G(0,1,u2)*Pi + 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*
         Pi - 2/3*G(0,1,u2)*Pi - 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * ( 16/9*Pi - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*Pi + 2/
         3*G(0,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,1,u2)*Pi + 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * (  - 16/9*Pi + 4/3*G(1 - v2,1,u2)*Pi - 4/3*G(0,v2)*
         G(1 - v2,u2)*Pi - 4/3*G(0,1,u2)*Pi - 26/9*G(1,u2)*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 4/3*G(0,v2)*Pi )

       + i_*e^2 * ( 14*Pi - 5/6*Pi^3 + 2*G(1 - v2,1 - v2,1 - v2,u2)*Pi - 2*G(1
          - v2,1 - v2, - v2,u2)*Pi - 2*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2,1
          - v2,0,u2)*Pi - 2*G(1 - v2,1 - v2,1,u2)*Pi + 4*G(1 - v2, - v2,u2)*Pi
          + 4*G(1 - v2,u2)*Pi - 1/6*G(1 - v2,u2)*Pi^3 + 2*G(1 - v2,0,1 - v2,u2
         )*Pi - 2*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + 2*G(1 - v2,0
         ,0,u2)*Pi - 2*G(1 - v2,0,1,u2)*Pi + 10/3*G(1 - v2,1,u2)*Pi + 1/2*G(
          - v2,u2)*Pi^3 + 2*G(0,1 - v2,1 - v2,u2)*Pi - 2*G(0,1 - v2, - v2,u2)*
         Pi - 2*G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,u2)*G(1,v2)*Pi + 2*G(0,1 - v2
         ,0,u2)*Pi - 2*G(0,1 - v2,1,u2)*Pi + 4*G(0,u2)*Pi - 1/6*G(0,u2)*Pi^3
          + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi - 2*G(0,u2)*G(1,0,v2)*
         Pi + 2*G(0,u2)*G(1,1,v2)*Pi + 4/3*G(0,v2)*Pi + 1/6*G(0,v2)*Pi^3 - 2*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 8/3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,
         v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G(0,1 - v2,u2)*Pi + 2*G(0,0,1 - v2,
         u2)*Pi - 2*G(0,0, - v2,u2)*Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*
         Pi + 2*G(0,0,u2)*G(1,v2)*Pi + 2*G(0,0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,
         v2)*G(0,u2)*Pi + 2*G(0,0,0,u2)*Pi - 2*G(0,0,0,v2)*Pi - 2*G(0,0,1,u2)*
         Pi + 2*G(0,0,1,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi - 2*G(0,1,
         v2)*G(1 - v2,u2)*Pi - 2*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,0,v2)*Pi - 2*
         G(0,1,1,v2)*Pi - 62/9*G(1,u2)*Pi + 1/2*G(1,u2)*Pi^3 + 4*G(1,v2)*Pi - 
         1/6*G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(1,v2)*G(1
          - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,0,v2)*Pi - 2*G(1,0
         ,v2)*G(1 - v2,u2)*Pi + 2*G(1,0,0,v2)*Pi - 2*G(1,0,1,v2)*Pi - 2*G(1,1,
         v2)*Pi + 2*G(1,1,v2)*G(1 - v2,u2)*Pi - 2*G(1,1,0,v2)*Pi + 2*G(1,1,1,
         v2)*Pi )

       + i_*e^2*v2 * (  - 148/9*Pi + 5/6*Pi^3 - 2*G(1 - v2,1 - v2,1 - v2,u2)*
         Pi + 2*G(1 - v2,1 - v2, - v2,u2)*Pi + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(
         1 - v2,1 - v2,0,u2)*Pi + 2*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - 
         v2,u2)*Pi - 4*G(1 - v2,u2)*Pi + 1/6*G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,
         1 - v2,u2)*Pi + 2*G(1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*
         G(1 - v2,0,0,u2)*Pi + 2*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,u2)*Pi + 4
         *G( - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi^3 - 2*G(0,1 - v2,1 - v2,u2)*Pi
          + 2*G(0,1 - v2, - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0,1 - v2,u2)
         *G(1,v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 2*G(0,1 - v2,1,u2)*Pi - 2*G(0,
          - v2,u2)*Pi - 4*G(0,u2)*Pi + 1/6*G(0,u2)*Pi^3 - 2*G(0,u2)*G(0,v2)*Pi
          + 2*G(0,u2)*G(1,v2)*Pi + 2*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2
         )*Pi + 4*G(0,v2)*Pi - 1/6*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1 - v2,1 - v2,u2
         )*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(
         0,v2)*G(0,1 - v2,u2)*Pi - 2*G(0,0,1 - v2,u2)*Pi + 2*G(0,0, - v2,u2)*
         Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*G(1,v2)*Pi
          + 2*G(0,0,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,v2)*G(0,u2)
         *Pi - 2*G(0,0,0,u2)*Pi + 2*G(0,0,0,v2)*Pi + 2*G(0,0,1,u2)*Pi - 2*G(0,
         0,1,v2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,
         u2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,0,v2)*Pi + 2*G(0,1,1,v2)*Pi
          + 4*G(1,u2)*Pi - 1/2*G(1,u2)*Pi^3 - 4*G(1,v2)*Pi + 1/6*G(1,v2)*Pi^3
          - 2*G(1,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*
         G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1 - v2,u2)
         *Pi - 2*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*Pi + 2*G(1,1,v2)*Pi - 2*G(1,1,
         v2)*G(1 - v2,u2)*Pi + 2*G(1,1,0,v2)*Pi - 2*G(1,1,1,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-2 * (  - 4/3*G(1 - v2, - v2,u2)*Pi - 26/9*G( - 
         v2,u2)*Pi + 4/3*G(0, - v2,u2)*Pi - 26/9*G(0,v2)*Pi - 4/3*G(0,v2)*G(1
          - v2,u2)*Pi - 4/3*G(0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * (  - 38/9*Pi + 2*G(1 - v2, - v2,u2)*Pi + 4*
         G( - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 16/3*G(0,v2)*Pi + 2*G(0,v2)*G(1
          - v2,u2)*Pi + 2*G(0,0,v2)*Pi )

       + i_*e^2*u2*[u2+v2]^-1 * (  - 28*Pi + Pi^3 )

       + i_*e^2*u2 * (  - 88/9*Pi + 37/18*Pi^3 - 6*G(1 - v2,1 - v2,1 - v2,u2)*
         Pi + 6*G(1 - v2,1 - v2, - v2,u2)*Pi + 28/3*G(1 - v2,1 - v2,u2)*Pi - 6
         *G(1 - v2,1 - v2,0,u2)*Pi + 6*G(1 - v2,1 - v2,1,u2)*Pi - 28/3*G(1 - 
         v2, - v2,u2)*Pi - 170/9*G(1 - v2,u2)*Pi + 1/2*G(1 - v2,u2)*Pi^3 - 6*
         G(1 - v2,0,1 - v2,u2)*Pi + 6*G(1 - v2,0, - v2,u2)*Pi + 28/3*G(1 - v2,
         0,u2)*Pi - 6*G(1 - v2,0,0,u2)*Pi + 6*G(1 - v2,0,1,u2)*Pi - 28/3*G(1
          - v2,1,u2)*Pi + 170/9*G( - v2,u2)*Pi - 3/2*G( - v2,u2)*Pi^3 - 6*G(0,
         1 - v2,1 - v2,u2)*Pi + 6*G(0,1 - v2, - v2,u2)*Pi + 28/3*G(0,1 - v2,u2
         )*Pi - 6*G(0,1 - v2,u2)*G(1,v2)*Pi - 6*G(0,1 - v2,0,u2)*Pi + 6*G(0,1
          - v2,1,u2)*Pi - 28/3*G(0, - v2,u2)*Pi - 170/9*G(0,u2)*Pi + 1/2*G(0,
         u2)*Pi^3 - 28/3*G(0,u2)*G(0,v2)*Pi + 28/3*G(0,u2)*G(1,v2)*Pi + 6*G(0,
         u2)*G(1,0,v2)*Pi - 6*G(0,u2)*G(1,1,v2)*Pi + 170/9*G(0,v2)*Pi - 1/2*G(
         0,v2)*Pi^3 + 6*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 28/3*G(0,v2)*G(1 - v2
         ,u2)*Pi + 6*G(0,v2)*G(1 - v2,0,u2)*Pi + 6*G(0,v2)*G(0,1 - v2,u2)*Pi
          - 6*G(0,0,1 - v2,u2)*Pi + 6*G(0,0, - v2,u2)*Pi + 28/3*G(0,0,u2)*Pi
          + 6*G(0,0,u2)*G(0,v2)*Pi - 6*G(0,0,u2)*G(1,v2)*Pi + 28/3*G(0,0,v2)*
         Pi - 6*G(0,0,v2)*G(1 - v2,u2)*Pi - 6*G(0,0,v2)*G(0,u2)*Pi - 6*G(0,0,0
         ,u2)*Pi + 6*G(0,0,0,v2)*Pi + 6*G(0,0,1,u2)*Pi - 6*G(0,0,1,v2)*Pi - 28/
         3*G(0,1,u2)*Pi - 28/3*G(0,1,v2)*Pi + 6*G(0,1,v2)*G(1 - v2,u2)*Pi + 6*
         G(0,1,v2)*G(0,u2)*Pi - 6*G(0,1,0,v2)*Pi + 6*G(0,1,1,v2)*Pi + 170/9*G(
         1,u2)*Pi - 3/2*G(1,u2)*Pi^3 - 170/9*G(1,v2)*Pi + 1/2*G(1,v2)*Pi^3 - 6
         *G(1,v2)*G(1 - v2,1 - v2,u2)*Pi + 28/3*G(1,v2)*G(1 - v2,u2)*Pi - 6*G(
         1,v2)*G(1 - v2,0,u2)*Pi - 28/3*G(1,0,v2)*Pi + 6*G(1,0,v2)*G(1 - v2,u2
         )*Pi - 6*G(1,0,0,v2)*Pi + 6*G(1,0,1,v2)*Pi + 28/3*G(1,1,v2)*Pi - 6*G(
         1,1,v2)*G(1 - v2,u2)*Pi + 6*G(1,1,0,v2)*Pi - 6*G(1,1,1,v2)*Pi )

       + i_*e^2*u2*v2 * ( 236/9*Pi - 20/9*Pi^3 + 4*G(1 - v2,1 - v2,1 - v2,u2)*
         Pi - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 22/3*G(1 - v2,1 - v2,u2)*Pi + 4
         *G(1 - v2,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 22/3*G(1 - 
         v2, - v2,u2)*Pi + 134/9*G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + 4*
         G(1 - v2,0,1 - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi - 22/3*G(1 - v2,
         0,u2)*Pi + 4*G(1 - v2,0,0,u2)*Pi - 4*G(1 - v2,0,1,u2)*Pi + 22/3*G(1
          - v2,1,u2)*Pi - 134/9*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - 
         v2,1 - v2,u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi - 22/3*G(0,1 - v2,u2)*Pi
          + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2
         ,1,u2)*Pi + 22/3*G(0, - v2,u2)*Pi + 134/9*G(0,u2)*Pi - 1/3*G(0,u2)*
         Pi^3 + 22/3*G(0,u2)*G(0,v2)*Pi - 22/3*G(0,u2)*G(1,v2)*Pi - 4*G(0,u2)*
         G(1,0,v2)*Pi + 4*G(0,u2)*G(1,1,v2)*Pi - 134/9*G(0,v2)*Pi + 1/3*G(0,v2
         )*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 22/3*G(0,v2)*G(1 - v2,u2)
         *Pi - 4*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*
         G(0,0,1 - v2,u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 22/3*G(0,0,u2)*Pi - 4*G(
         0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)*Pi - 22/3*G(0,0,v2)*Pi + 4*
         G(0,0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,0,u2)*Pi
          - 4*G(0,0,0,v2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,0,1,v2)*Pi + 22/3*G(0,
         1,u2)*Pi + 22/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 4*G(0,1,
         v2)*G(0,u2)*Pi + 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,v2)*Pi - 134/9*G(1,u2)*
         Pi + G(1,u2)*Pi^3 + 134/9*G(1,v2)*Pi - 1/3*G(1,v2)*Pi^3 + 4*G(1,v2)*
         G(1 - v2,1 - v2,u2)*Pi - 22/3*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,v2)*G(1
          - v2,0,u2)*Pi + 22/3*G(1,0,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*
         G(1,0,0,v2)*Pi - 4*G(1,0,1,v2)*Pi - 22/3*G(1,1,v2)*Pi + 4*G(1,1,v2)*
         G(1 - v2,u2)*Pi - 4*G(1,1,0,v2)*Pi + 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^2*[1-u2-v2]^-2 * ( 4/3*G(1 - v2, - v2,u2)*Pi + 26/9*G( - v2
         ,u2)*Pi - 4/3*G(0, - v2,u2)*Pi + 26/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - 
         v2,u2)*Pi + 4/3*G(0,0,v2)*Pi )

       + i_*e^2*u2^2*[1-u2-v2]^-1 * ( 38/9*Pi )

       + i_*e^2*u2^2*[u2+v2]^-2 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*u2^2*[u2+v2]^-1 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*u2^2 * (  - 22/9*Pi^3 + 8*G(1 - v2,1 - v2,1 - v2,u2)*Pi - 8*G(
         1 - v2,1 - v2, - v2,u2)*Pi - 44/3*G(1 - v2,1 - v2,u2)*Pi + 8*G(1 - v2
         ,1 - v2,0,u2)*Pi - 8*G(1 - v2,1 - v2,1,u2)*Pi + 44/3*G(1 - v2, - v2,
         u2)*Pi + 268/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi^3 + 8*G(1 - v2,0
         ,1 - v2,u2)*Pi - 8*G(1 - v2,0, - v2,u2)*Pi - 44/3*G(1 - v2,0,u2)*Pi
          + 8*G(1 - v2,0,0,u2)*Pi - 8*G(1 - v2,0,1,u2)*Pi + 44/3*G(1 - v2,1,u2
         )*Pi - 268/9*G( - v2,u2)*Pi + 2*G( - v2,u2)*Pi^3 + 8*G(0,1 - v2,1 - 
         v2,u2)*Pi - 8*G(0,1 - v2, - v2,u2)*Pi - 44/3*G(0,1 - v2,u2)*Pi + 8*G(
         0,1 - v2,u2)*G(1,v2)*Pi + 8*G(0,1 - v2,0,u2)*Pi - 8*G(0,1 - v2,1,u2)*
         Pi + 44/3*G(0, - v2,u2)*Pi + 268/9*G(0,u2)*Pi - 2/3*G(0,u2)*Pi^3 + 44/
         3*G(0,u2)*G(0,v2)*Pi - 44/3*G(0,u2)*G(1,v2)*Pi - 8*G(0,u2)*G(1,0,v2)*
         Pi + 8*G(0,u2)*G(1,1,v2)*Pi - 268/9*G(0,v2)*Pi + 2/3*G(0,v2)*Pi^3 - 8
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 44/3*G(0,v2)*G(1 - v2,u2)*Pi - 8*G(
         0,v2)*G(1 - v2,0,u2)*Pi - 8*G(0,v2)*G(0,1 - v2,u2)*Pi + 8*G(0,0,1 - 
         v2,u2)*Pi - 8*G(0,0, - v2,u2)*Pi - 44/3*G(0,0,u2)*Pi - 8*G(0,0,u2)*G(
         0,v2)*Pi + 8*G(0,0,u2)*G(1,v2)*Pi - 44/3*G(0,0,v2)*Pi + 8*G(0,0,v2)*
         G(1 - v2,u2)*Pi + 8*G(0,0,v2)*G(0,u2)*Pi + 8*G(0,0,0,u2)*Pi - 8*G(0,0
         ,0,v2)*Pi - 8*G(0,0,1,u2)*Pi + 8*G(0,0,1,v2)*Pi + 44/3*G(0,1,u2)*Pi
          + 44/3*G(0,1,v2)*Pi - 8*G(0,1,v2)*G(1 - v2,u2)*Pi - 8*G(0,1,v2)*G(0,
         u2)*Pi + 8*G(0,1,0,v2)*Pi - 8*G(0,1,1,v2)*Pi - 268/9*G(1,u2)*Pi + 2*
         G(1,u2)*Pi^3 + 268/9*G(1,v2)*Pi - 2/3*G(1,v2)*Pi^3 + 8*G(1,v2)*G(1 - 
         v2,1 - v2,u2)*Pi - 44/3*G(1,v2)*G(1 - v2,u2)*Pi + 8*G(1,v2)*G(1 - v2,
         0,u2)*Pi + 44/3*G(1,0,v2)*Pi - 8*G(1,0,v2)*G(1 - v2,u2)*Pi + 8*G(1,0,
         0,v2)*Pi - 8*G(1,0,1,v2)*Pi - 44/3*G(1,1,v2)*Pi + 8*G(1,1,v2)*G(1 - 
         v2,u2)*Pi - 8*G(1,1,0,v2)*Pi + 8*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^2*v2 * ( 11/9*Pi^3 - 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 4*G(
         1 - v2,1 - v2, - v2,u2)*Pi + 22/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2
         ,1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 22/3*G(1 - v2, - v2,
         u2)*Pi - 134/9*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0
         ,1 - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi + 22/3*G(1 - v2,0,u2)*Pi
          - 4*G(1 - v2,0,0,u2)*Pi + 4*G(1 - v2,0,1,u2)*Pi - 22/3*G(1 - v2,1,u2
         )*Pi + 134/9*G( - v2,u2)*Pi - G( - v2,u2)*Pi^3 - 4*G(0,1 - v2,1 - v2,
         u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0,1 - v2,u2)*Pi - 4*G(0,1
          - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi
          - 22/3*G(0, - v2,u2)*Pi - 134/9*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 - 22/3
         *G(0,u2)*G(0,v2)*Pi + 22/3*G(0,u2)*G(1,v2)*Pi + 4*G(0,u2)*G(1,0,v2)*
         Pi - 4*G(0,u2)*G(1,1,v2)*Pi + 134/9*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 4
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(
         0,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0,1 - 
         v2,u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 22/3*G(0,0,u2)*Pi + 4*G(0,0,u2)*G(
         0,v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi + 22/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*
         G(1 - v2,u2)*Pi - 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,0,u2)*Pi + 4*G(0,0
         ,0,v2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,0,1,v2)*Pi - 22/3*G(0,1,u2)*Pi
          - 22/3*G(0,1,v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 4*G(0,1,v2)*G(0,
         u2)*Pi - 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,v2)*Pi + 134/9*G(1,u2)*Pi - G(1
         ,u2)*Pi^3 - 134/9*G(1,v2)*Pi + 1/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2,
         1 - v2,u2)*Pi + 22/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,
         u2)*Pi - 22/3*G(1,0,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,0,
         v2)*Pi + 4*G(1,0,1,v2)*Pi + 22/3*G(1,1,v2)*Pi - 4*G(1,1,v2)*G(1 - v2,
         u2)*Pi + 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^3 * ( 11/9*Pi^3 - 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 4*G(1
          - v2,1 - v2, - v2,u2)*Pi + 22/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,
         1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 22/3*G(1 - v2, - v2,u2
         )*Pi - 134/9*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0,1
          - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi + 22/3*G(1 - v2,0,u2)*Pi - 4
         *G(1 - v2,0,0,u2)*Pi + 4*G(1 - v2,0,1,u2)*Pi - 22/3*G(1 - v2,1,u2)*Pi
          + 134/9*G( - v2,u2)*Pi - G( - v2,u2)*Pi^3 - 4*G(0,1 - v2,1 - v2,u2)*
         Pi + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0,1 - v2,u2)*Pi - 4*G(0,1 - 
         v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 
         22/3*G(0, - v2,u2)*Pi - 134/9*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 - 22/3*G(
         0,u2)*G(0,v2)*Pi + 22/3*G(0,u2)*G(1,v2)*Pi + 4*G(0,u2)*G(1,0,v2)*Pi
          - 4*G(0,u2)*G(1,1,v2)*Pi + 134/9*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0
         ,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0,1 - v2
         ,u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 22/3*G(0,0,u2)*Pi + 4*G(0,0,u2)*G(0,
         v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi + 22/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1
          - v2,u2)*Pi - 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,0,u2)*Pi + 4*G(0,0,0,
         v2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,0,1,v2)*Pi - 22/3*G(0,1,u2)*Pi - 22/
         3*G(0,1,v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 4*G(0,1,v2)*G(0,u2)*Pi
          - 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,v2)*Pi + 134/9*G(1,u2)*Pi - G(1,u2)*
         Pi^3 - 134/9*G(1,v2)*Pi + 1/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2,1 - 
         v2,u2)*Pi + 22/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*
         Pi - 22/3*G(1,0,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,0,v2)*
         Pi + 4*G(1,0,1,v2)*Pi + 22/3*G(1,1,v2)*Pi - 4*G(1,1,v2)*G(1 - v2,u2)*
         Pi + 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,v2)*Pi )

       - 4/3*Pi^2 + 2*G(1 - v2,u2) + 2*G(1 - v2,0,u2) - 2*G( - v2,0,u2) + 2*G(
         0,1 - v2,u2) - 2*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,v2) - 2*G(0,v2) - 2*
         G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(1,u2) + 2*
         G(0,0,v2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) + 2*G(1,v2) - 2*G(1,
         0,v2) ;
g [alpha3_1L] =  + v2*[1-u2]^-1 * (  - 2 )

       + v2 * ( 2 )

       + v2^2*[1-u2]^-2 * (  - 2*G(1 - v2,u2) + 2*G(0,v2) - 2*G(1,v2) )

       + v2^2*[1-u2]^-1 * (  - 2*G(1 - v2,u2) + 2*G(0,v2) - 2*G(1,v2) )

       + v2^2 * ( 4*G(1 - v2,u2) - 4*G(0,v2) + 4*G(1,v2) )

       + u2 * ( 2 + 4/3*Pi^2 - 2*G(1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G( - v2,0
         ,u2) - 2*G(0,1 - v2,u2) + 2*G(0,u2) + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*
         G(1,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*
         G(1,u2) - 2*G(0,0,v2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2) - 2*G(1,
         v2) + 2*G(1,0,v2) )

       + u2*v2 * (  - 8/3*Pi^2 + 8*G(1 - v2,u2) + 4*G(1 - v2,0,u2) - 4*G( - v2
         ,0,u2) + 4*G(0,1 - v2,u2) - 4*G(0,u2) - 4*G(0,u2)*G(0,v2) + 4*G(0,u2)
         *G(1,v2) - 4*G(0,v2) - 4*G(0,v2)*G(1 - v2,u2) + 4*G(0,v2)*G( - v2,u2)
          + 4*G(0,v2)*G(1,u2) + 4*G(0,0,v2) - 4*G(1,1 - v2,u2) - 4*G(1,u2)*G(1
         ,v2) + 8*G(1,v2) - 4*G(1,0,v2) )

       + u2*v2^2 * ( 8/3*Pi^2 - 4*G(1 - v2,0,u2) + 4*G( - v2,0,u2) - 4*G(0,1
          - v2,u2) + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,v2) + 4*G(0,v2)*G(1 - 
         v2,u2) - 4*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G(1,u2) - 4*G(0,0,v2) + 4*
         G(1,1 - v2,u2) + 4*G(1,u2)*G(1,v2) + 4*G(1,0,v2) )

       + u2^2 * (  - 8/3*Pi^2 + 4*G(1 - v2,u2) + 4*G(1 - v2,0,u2) - 4*G( - v2,
         0,u2) + 4*G(0,1 - v2,u2) - 4*G(0,u2) - 4*G(0,u2)*G(0,v2) + 4*G(0,u2)*
         G(1,v2) - 4*G(0,v2)*G(1 - v2,u2) + 4*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*
         G(1,u2) + 4*G(0,0,v2) - 4*G(1,1 - v2,u2) - 4*G(1,u2)*G(1,v2) + 4*G(1,
         v2) - 4*G(1,0,v2) )

       + u2^2*v2 * ( 16/3*Pi^2 - 8*G(1 - v2,0,u2) + 8*G( - v2,0,u2) - 8*G(0,1
          - v2,u2) + 8*G(0,u2)*G(0,v2) - 8*G(0,u2)*G(1,v2) + 8*G(0,v2)*G(1 - 
         v2,u2) - 8*G(0,v2)*G( - v2,u2) - 8*G(0,v2)*G(1,u2) - 8*G(0,0,v2) + 8*
         G(1,1 - v2,u2) + 8*G(1,u2)*G(1,v2) + 8*G(1,0,v2) )

       + u2^3 * ( 8/3*Pi^2 - 4*G(1 - v2,0,u2) + 4*G( - v2,0,u2) - 4*G(0,1 - v2
         ,u2) + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,v2) + 4*G(0,v2)*G(1 - v2,u2)
          - 4*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G(1,u2) - 4*G(0,0,v2) + 4*G(1,1
          - v2,u2) + 4*G(1,u2)*G(1,v2) + 4*G(1,0,v2) )

       + e*u2^-2*v2 * ( 4/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1,u2) + 4/3*
         G(1,1 - v2,u2) + 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2^2 * (  - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1,u2) - 
         4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/3*
         G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1*v2 * ( 4/3*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,
         v2)*G(1,u2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) + 4/3*G(1,v2)
          )

       + e*u2^-1*v2^2 * (  - 4/3*G(1 - v2,u2) + 4/3*G(0,v2) - 4/3*G(1,v2) )

       + e*[1-u2-v2]^-1 * (  - 2/3*G(0,v2) )

       + e * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 
         4/3*G(0,v2)*G(1,u2) - 4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) - 2/3*
         G(1,v2) )

       + e*v2*[1-u2]^-1 * (  - 6 + 2*G(1 - v2,u2) - 2*G(0,v2) + 2*G(1,v2) )

       + e*v2 * ( 20/3 - 2*G(1 - v2,u2) + 2*G(0,v2) - 2*G(1,v2) )

       + e*v2^2*[1-u2]^-2 * ( Pi^2 + 2*G(1 - v2,1 - v2,u2) - 6*G(1 - v2,u2) + 
         6*G(0,v2) - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,0,v2) - 2*G(0,1,v2) - 6*G(
         1,v2) + 2*G(1,v2)*G(1 - v2,u2) - 2*G(1,0,v2) + 2*G(1,1,v2) )

       + e*v2^2*[1-u2]^-1 * ( Pi^2 + 2*G(1 - v2,1 - v2,u2) - 6*G(1 - v2,u2) + 
         6*G(0,v2) - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,0,v2) - 2*G(0,1,v2) - 6*G(
         1,v2) + 2*G(1,v2)*G(1 - v2,u2) - 2*G(1,0,v2) + 2*G(1,1,v2) )

       + e*v2^2 * (  - 2*Pi^2 - 4*G(1 - v2,1 - v2,u2) + 34/3*G(1 - v2,u2) - 34/
         3*G(0,v2) + 4*G(0,v2)*G(1 - v2,u2) - 4*G(0,0,v2) + 4*G(0,1,v2) + 34/3
         *G(1,v2) - 4*G(1,v2)*G(1 - v2,u2) + 4*G(1,0,v2) - 4*G(1,1,v2) )

       + e*u2*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2/3*G(0,u2)*
         G(0,v2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,0,v2) + 2/3*G(1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * (  - 2/9*Pi^2 - 4/3*G( - v2,0,u2) - 2/3*G(0,u2)
          - 4/3*G(0,u2)*G(0,v2) + 2/3*G(0,v2) + 4/3*G(0,v2)*G( - v2,u2) + 4/3*
         G(0,0,v2) + 4/3*G(1,0,v2) )

       + e*u2 * ( 20/3 + 2*zeta3 + 4/3*Pi^2 + 2*G(1 - v2,1 - v2,u2) + 2*G(1 - 
         v2,1 - v2,0,u2) - 2*G(1 - v2, - v2,0,u2) - 20/3*G(1 - v2,u2) - 1/3*G(
         1 - v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G(1
          - v2,0,0,u2) - 2*G(1 - v2,1,1 - v2,u2) - G( - v2,u2)*Pi^2 + 2*G( - 
         v2,0,u2) - 2*G( - v2,0,0,u2) + 2*G(0,1 - v2,1 - v2,u2) - 2*G(0,1 - v2
         ,u2) + 2*G(0,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,0,u2) - 2*G(0, - v2,0,
         u2) + 14/3*G(0,u2) - 1/3*G(0,u2)*Pi^2 + 4*G(0,u2)*G(0,v2) - 2*G(0,u2)
         *G(1,v2) - 4*G(0,u2)*G(1,0,v2) + 2*G(0,u2)*G(1,1,v2) + 2*G(0,v2) + 1/
         3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,
          - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 2*
         G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,
         u2) + 2*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(1,1 - v2,u2) - 2*G(0,v2)*
         G(1,u2) + 2*G(0,0,1 - v2,u2) - 2*G(0,0,u2) - 2*G(0,0,u2)*G(0,v2) + 2*
         G(0,0,u2)*G(1,v2) - 2*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 4*G(0,0
         ,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,
         v2) - 2*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) + 2*G(0
         ,1,0,v2) - 2*G(1,1 - v2,1 - v2,u2) + 2*G(1,1 - v2,u2) - G(1,u2)*Pi^2
          + 2*G(1,u2)*G(1,v2) - 20/3*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 2*G(1,v2)*G(
         1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,1,u2) - 2*
         G(1,v2)*G(1,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,v2)*G(1,
         u2) + 4*G(1,0,0,v2) + 2*G(1,1,v2) - 2*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,
         v2) )

       + e*u2*v2 * (  - 4*zeta3 - 62/9*Pi^2 - 8*G(1 - v2,1 - v2,u2) - 4*G(1 - 
         v2,1 - v2,0,u2) + 4*G(1 - v2, - v2,0,u2) + 68/3*G(1 - v2,u2) + 2/3*G(
         1 - v2,u2)*Pi^2 - 4*G(1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,0,u2) - 4*
         G(1 - v2,0,0,u2) + 4*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,u2)*Pi^2 - 22/
         3*G( - v2,0,u2) + 4*G( - v2,0,0,u2) - 4*G(0,1 - v2,1 - v2,u2) + 22/3*
         G(0,1 - v2,u2) - 4*G(0,1 - v2,u2)*G(1,v2) - 4*G(0,1 - v2,0,u2) + 4*G(
         0, - v2,0,u2) - 34/3*G(0,u2) + 2/3*G(0,u2)*Pi^2 - 34/3*G(0,u2)*G(0,v2
         ) + 22/3*G(0,u2)*G(1,v2) + 8*G(0,u2)*G(1,0,v2) - 4*G(0,u2)*G(1,1,v2)
          - 34/3*G(0,v2) - 2/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - v2,u2) - 
         4*G(0,v2)*G(1 - v2, - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*
         G(1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1,u2) + 22/3*G(0,v2)*G( - v2,u2)
          - 4*G(0,v2)*G( - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(0
         , - v2,u2) - 4*G(0,v2)*G(1,1 - v2,u2) + 22/3*G(0,v2)*G(1,u2) - 4*G(0,
         0,1 - v2,u2) + 4*G(0,0,u2) + 4*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(1,v2
         ) + 10/3*G(0,0,v2) - 8*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,
         u2) - 8*G(0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 8*G(0,0,0,v2) + 4*
         G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 8*G(0,
         1,v2) + 4*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,u2) - 4*G(0,1,0,v2) + 4
         *G(1,1 - v2,1 - v2,u2) - 22/3*G(1,1 - v2,u2) + 2*G(1,u2)*Pi^2 - 22/3*
         G(1,u2)*G(1,v2) + 68/3*G(1,v2) + 2/3*G(1,v2)*Pi^2 - 8*G(1,v2)*G(1 - 
         v2,u2) - 4*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,
         v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1
         ,0,v2)*G(1,u2) - 8*G(1,0,0,v2) - 8*G(1,1,v2) + 4*G(1,1,v2)*G(1,u2) + 
         4*G(1,1,0,v2) )

       + e*u2*v2^2 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v2,1 - v2,0,u2) - 4*G(1
          - v2, - v2,0,u2) - 2/3*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2)
          - 22/3*G(1 - v2,0,u2) + 4*G(1 - v2,0,0,u2) - 4*G(1 - v2,1,1 - v2,u2)
          - 2*G( - v2,u2)*Pi^2 + 22/3*G( - v2,0,u2) - 4*G( - v2,0,0,u2) + 4*G(
         0,1 - v2,1 - v2,u2) - 22/3*G(0,1 - v2,u2) + 4*G(0,1 - v2,u2)*G(1,v2)
          + 4*G(0,1 - v2,0,u2) - 4*G(0, - v2,0,u2) - 2/3*G(0,u2)*Pi^2 + 22/3*
         G(0,u2)*G(0,v2) - 22/3*G(0,u2)*G(1,v2) - 8*G(0,u2)*G(1,0,v2) + 4*G(0,
         u2)*G(1,1,v2) + 2/3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 4*
         G(0,v2)*G(1 - v2, - v2,u2) + 22/3*G(0,v2)*G(1 - v2,u2) - 8*G(0,v2)*G(
         1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1,u2) - 22/3*G(0,v2)*G( - v2,u2) + 
         4*G(0,v2)*G( - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2,u2) + 4*G(0,v2)*G(0,
          - v2,u2) + 4*G(0,v2)*G(1,1 - v2,u2) - 22/3*G(0,v2)*G(1,u2) + 4*G(0,0
         ,1 - v2,u2) - 4*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*G(1,v2) - 22/3*G(0,0,
         v2) + 8*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2
         )*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 8*G(0,0,0,v2) - 4*G(0,1,1 - v2,u2)
          + 4*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)*G(0,u2) + 
         4*G(0,1,v2)*G(1,u2) + 4*G(0,1,0,v2) - 4*G(1,1 - v2,1 - v2,u2) + 22/3*
         G(1,1 - v2,u2) - 2*G(1,u2)*Pi^2 + 22/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*
         Pi^2 + 4*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2
         )*G(1,1 - v2,u2) + 22/3*G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,
         0,v2)*G(1,u2) + 8*G(1,0,0,v2) - 4*G(1,1,v2)*G(1,u2) - 4*G(1,1,0,v2) )

       + e*u2^2 * (  - 4*zeta3 - 44/9*Pi^2 - 4*G(1 - v2,1 - v2,u2) - 4*G(1 - 
         v2,1 - v2,0,u2) + 4*G(1 - v2, - v2,0,u2) + 34/3*G(1 - v2,u2) + 2/3*G(
         1 - v2,u2)*Pi^2 - 4*G(1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,0,u2) - 4*
         G(1 - v2,0,0,u2) + 4*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,u2)*Pi^2 - 22/
         3*G( - v2,0,u2) + 4*G( - v2,0,0,u2) - 4*G(0,1 - v2,1 - v2,u2) + 22/3*
         G(0,1 - v2,u2) - 4*G(0,1 - v2,u2)*G(1,v2) - 4*G(0,1 - v2,0,u2) + 4*G(
         0, - v2,0,u2) - 34/3*G(0,u2) + 2/3*G(0,u2)*Pi^2 - 34/3*G(0,u2)*G(0,v2
         ) + 22/3*G(0,u2)*G(1,v2) + 8*G(0,u2)*G(1,0,v2) - 4*G(0,u2)*G(1,1,v2)
          - 2/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1
          - v2, - v2,u2) - 10/3*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G(1 - v2,0,u2
         ) - 4*G(0,v2)*G(1 - v2,1,u2) + 22/3*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*
         G( - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(0, - v2,u2) - 
         4*G(0,v2)*G(1,1 - v2,u2) + 22/3*G(0,v2)*G(1,u2) - 4*G(0,0,1 - v2,u2)
          + 4*G(0,0,u2) + 4*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(1,v2) + 22/3*G(0
         ,0,v2) - 8*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 8*G(0,0
         ,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 8*G(0,0,0,v2) + 4*G(0,1,1 - v2,
         u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2) + 4*G(0
         ,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,u2) - 4*G(0,1,0,v2) + 4*G(1,1 - v2,1
          - v2,u2) - 22/3*G(1,1 - v2,u2) + 2*G(1,u2)*Pi^2 - 22/3*G(1,u2)*G(1,
         v2) + 34/3*G(1,v2) + 2/3*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,u2) - 4*G(
         1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - 
         v2,u2) - 10/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,v2)*G(1,
         u2) - 8*G(1,0,0,v2) - 4*G(1,1,v2) + 4*G(1,1,v2)*G(1,u2) + 4*G(1,1,0,
         v2) )

       + e*u2^2*v2 * ( 8*zeta3 + 88/9*Pi^2 + 8*G(1 - v2,1 - v2,0,u2) - 8*G(1
          - v2, - v2,0,u2) - 4/3*G(1 - v2,u2)*Pi^2 + 8*G(1 - v2,0,1 - v2,u2)
          - 44/3*G(1 - v2,0,u2) + 8*G(1 - v2,0,0,u2) - 8*G(1 - v2,1,1 - v2,u2)
          - 4*G( - v2,u2)*Pi^2 + 44/3*G( - v2,0,u2) - 8*G( - v2,0,0,u2) + 8*G(
         0,1 - v2,1 - v2,u2) - 44/3*G(0,1 - v2,u2) + 8*G(0,1 - v2,u2)*G(1,v2)
          + 8*G(0,1 - v2,0,u2) - 8*G(0, - v2,0,u2) - 4/3*G(0,u2)*Pi^2 + 44/3*
         G(0,u2)*G(0,v2) - 44/3*G(0,u2)*G(1,v2) - 16*G(0,u2)*G(1,0,v2) + 8*G(0
         ,u2)*G(1,1,v2) + 4/3*G(0,v2)*Pi^2 - 8*G(0,v2)*G(1 - v2,1 - v2,u2) + 8
         *G(0,v2)*G(1 - v2, - v2,u2) + 44/3*G(0,v2)*G(1 - v2,u2) - 16*G(0,v2)*
         G(1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,1,u2) - 44/3*G(0,v2)*G( - v2,u2)
          + 8*G(0,v2)*G( - v2,0,u2) - 16*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(
         0, - v2,u2) + 8*G(0,v2)*G(1,1 - v2,u2) - 44/3*G(0,v2)*G(1,u2) + 8*G(0
         ,0,1 - v2,u2) - 8*G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(1,v2) - 44/3*G(0,
         0,v2) + 16*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,0,v2)*G( - v2,u2) + 16*G(0,
         0,v2)*G(0,u2) - 8*G(0,0,v2)*G(1,u2) - 16*G(0,0,0,v2) - 8*G(0,1,1 - v2
         ,u2) + 8*G(0,1,u2)*G(0,v2) - 8*G(0,1,u2)*G(1,v2) - 8*G(0,1,v2)*G(0,u2
         ) + 8*G(0,1,v2)*G(1,u2) + 8*G(0,1,0,v2) - 8*G(1,1 - v2,1 - v2,u2) + 
         44/3*G(1,1 - v2,u2) - 4*G(1,u2)*Pi^2 + 44/3*G(1,u2)*G(1,v2) - 4/3*G(1
         ,v2)*Pi^2 + 8*G(1,v2)*G(1 - v2,0,u2) - 8*G(1,v2)*G(1 - v2,1,u2) - 8*
         G(1,v2)*G(1,1 - v2,u2) + 44/3*G(1,0,v2) - 8*G(1,0,v2)*G(1 - v2,u2) + 
         8*G(1,0,v2)*G(1,u2) + 16*G(1,0,0,v2) - 8*G(1,1,v2)*G(1,u2) - 8*G(1,1,
         0,v2) )

       + e*u2^3 * ( 4*zeta3 + 44/9*Pi^2 + 4*G(1 - v2,1 - v2,0,u2) - 4*G(1 - v2
         , - v2,0,u2) - 2/3*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2) - 22/3
         *G(1 - v2,0,u2) + 4*G(1 - v2,0,0,u2) - 4*G(1 - v2,1,1 - v2,u2) - 2*G(
          - v2,u2)*Pi^2 + 22/3*G( - v2,0,u2) - 4*G( - v2,0,0,u2) + 4*G(0,1 - 
         v2,1 - v2,u2) - 22/3*G(0,1 - v2,u2) + 4*G(0,1 - v2,u2)*G(1,v2) + 4*G(
         0,1 - v2,0,u2) - 4*G(0, - v2,0,u2) - 2/3*G(0,u2)*Pi^2 + 22/3*G(0,u2)*
         G(0,v2) - 22/3*G(0,u2)*G(1,v2) - 8*G(0,u2)*G(1,0,v2) + 4*G(0,u2)*G(1,
         1,v2) + 2/3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 4*G(0,v2)*
         G(1 - v2, - v2,u2) + 22/3*G(0,v2)*G(1 - v2,u2) - 8*G(0,v2)*G(1 - v2,0
         ,u2) + 4*G(0,v2)*G(1 - v2,1,u2) - 22/3*G(0,v2)*G( - v2,u2) + 4*G(0,v2
         )*G( - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2,u2) + 4*G(0,v2)*G(0, - v2,u2)
          + 4*G(0,v2)*G(1,1 - v2,u2) - 22/3*G(0,v2)*G(1,u2) + 4*G(0,0,1 - v2,
         u2) - 4*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*G(1,v2) - 22/3*G(0,0,v2) + 8*
         G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2)*G(0,u2
         ) - 4*G(0,0,v2)*G(1,u2) - 8*G(0,0,0,v2) - 4*G(0,1,1 - v2,u2) + 4*G(0,
         1,u2)*G(0,v2) - 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)*G(0,u2) + 4*G(0,1,
         v2)*G(1,u2) + 4*G(0,1,0,v2) - 4*G(1,1 - v2,1 - v2,u2) + 22/3*G(1,1 - 
         v2,u2) - 2*G(1,u2)*Pi^2 + 22/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*Pi^2 + 4
         *G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1
          - v2,u2) + 22/3*G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*
         G(1,u2) + 8*G(1,0,0,v2) - 4*G(1,1,v2)*G(1,u2) - 4*G(1,1,0,v2) )

       + e^2*u2^-2*v2 * (  - 4/3*G(1 - v2,1,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,
         1 - v2,u2) + 26/9*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1,u2)
          + 4/3*G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) - 26/9*G(0
         ,v2)*G(1,u2) + 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)*G(1,u2) + 4/
         3*G(0,1,1 - v2,u2) - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) + 
         4/3*G(0,1,v2)*G(1,u2) - 4/3*G(1,1 - v2,1 - v2,u2) + 26/9*G(1,1 - v2,
         u2) - 2/3*G(1,u2)*Pi^2 + 26/9*G(1,u2)*G(1,v2) - 4/3*G(1,v2)*G(1 - v2,
         1,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) + 4/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,
         1,v2)*G(1,u2) )

       + e^2*u2^-2*v2^2 * ( 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 26/9*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 
         4/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 26/9*G(0,v2
         )*G(1,u2) - 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(1,u2) - 4/3*
         G(0,1,1 - v2,u2) + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,v2) - 4/
         3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,1 - v2,u2) - 26/9*G(1,1 - v2,u2)
          + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-1 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2
         ,u2) - 10/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*
         G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 10/9*G(0,v2)*G(
         1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,
         1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(
         0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/9*G(1,1 - v2,u2) + 1/
         3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,v2)*G(
         1,u2) )

       + e^2*u2^-1*v2 * (  - 2/3*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) + 38/9*G(1 - 
         v2,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2,u2)
          - 4/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2
         )*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 16/9*G(0,v2)*G(1,u2)
          - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,1
          - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1
         ,v2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1
          - v2,u2) + 1/3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 38/9*G(1,v2) - 
         4/3*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*
         G(1,1 - v2,u2) + 4/3*G(1,0,v2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,1,v2
         ) + 2/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2^2 * ( 2/3*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) - 38/9*G(1 - v2
         ,u2) + 38/9*G(0,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2) - 4/3*
         G(0,1,v2) - 38/9*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,0,v2)
          + 4/3*G(1,1,v2) )

       + e^2*[1-u2-v2]^-1 * (  - 16/9*G(0,v2) - 2/3*G(0,0,v2) )

       + e^2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 16/9*G(1 - v2,u2) + 4/3*
         G(1 - v2,1,1 - v2,u2) + 16/9*G(0,v2) + 4/3*G(0,v2)*G(1 - v2,1 - v2,u2
         ) - 32/9*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,
         v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 26/9*G(0,v2)*G(1,u2
         ) + 2/3*G(0,0,v2) - 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(1,u2
         ) - 4/3*G(0,1,1 - v2,u2) + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,
         v2) - 2/3*G(0,1,v2) - 4/3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,1 - v2,
         u2) - 26/9*G(1,1 - v2,u2) + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2)
          - 16/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2) - 4/3*G(1,0,v2)*G(1,
         u2) + 2/3*G(1,1,v2) + 4/3*G(1,1,v2)*G(1,u2) )

       + e^2*v2*[1-u2]^-1 * (  - 14 + 1/6*Pi^2 - 2*G(1 - v2,1 - v2,u2) + 6*G(1
          - v2,u2) - 6*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,0,v2) + 2*G(0,
         1,v2) + 6*G(1,v2) - 2*G(1,v2)*G(1 - v2,u2) + 2*G(1,0,v2) - 2*G(1,1,v2
         ) )

       + e^2*v2 * ( 148/9 - 1/6*Pi^2 + 2*G(1 - v2,1 - v2,u2) - 20/3*G(1 - v2,
         u2) + 20/3*G(0,v2) - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,0,v2) - 2*G(0,1,
         v2) - 20/3*G(1,v2) + 2*G(1,v2)*G(1 - v2,u2) - 2*G(1,0,v2) + 2*G(1,1,
         v2) )

       + e^2*v2^2*[1-u2]^-2 * ( 3*Pi^2 - 2*G(1 - v2,1 - v2,1 - v2,u2) + 6*G(1
          - v2,1 - v2,u2) - 14*G(1 - v2,u2) + 1/6*G(1 - v2,u2)*Pi^2 + 14*G(0,
         v2) - 1/6*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2,u2) - 6*G(0,v2)*G(
         1 - v2,u2) + 6*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,0,v2)
          - 2*G(0,0,1,v2) - 6*G(0,1,v2) + 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,0
         ,v2) + 2*G(0,1,1,v2) - 14*G(1,v2) + 1/6*G(1,v2)*Pi^2 - 2*G(1,v2)*G(1
          - v2,1 - v2,u2) + 6*G(1,v2)*G(1 - v2,u2) - 6*G(1,0,v2) + 2*G(1,0,v2)
         *G(1 - v2,u2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) + 6*G(1,1,v2) - 2*G(1,1
         ,v2)*G(1 - v2,u2) + 2*G(1,1,0,v2) - 2*G(1,1,1,v2) )

       + e^2*v2^2*[1-u2]^-1 * ( 3*Pi^2 - 2*G(1 - v2,1 - v2,1 - v2,u2) + 6*G(1
          - v2,1 - v2,u2) - 14*G(1 - v2,u2) + 1/6*G(1 - v2,u2)*Pi^2 + 14*G(0,
         v2) - 1/6*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2,u2) - 6*G(0,v2)*G(
         1 - v2,u2) + 6*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,0,v2)
          - 2*G(0,0,1,v2) - 6*G(0,1,v2) + 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,0
         ,v2) + 2*G(0,1,1,v2) - 14*G(1,v2) + 1/6*G(1,v2)*Pi^2 - 2*G(1,v2)*G(1
          - v2,1 - v2,u2) + 6*G(1,v2)*G(1 - v2,u2) - 6*G(1,0,v2) + 2*G(1,0,v2)
         *G(1 - v2,u2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) + 6*G(1,1,v2) - 2*G(1,1
         ,v2)*G(1 - v2,u2) + 2*G(1,1,0,v2) - 2*G(1,1,1,v2) )

       + e^2*v2^2 * (  - 17/3*Pi^2 + 4*G(1 - v2,1 - v2,1 - v2,u2) - 34/3*G(1
          - v2,1 - v2,u2) + 236/9*G(1 - v2,u2) - 1/3*G(1 - v2,u2)*Pi^2 - 236/9
         *G(0,v2) + 1/3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 34/3*G(
         0,v2)*G(1 - v2,u2) - 34/3*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) - 4*G(
         0,0,0,v2) + 4*G(0,0,1,v2) + 34/3*G(0,1,v2) - 4*G(0,1,v2)*G(1 - v2,u2)
          + 4*G(0,1,0,v2) - 4*G(0,1,1,v2) + 236/9*G(1,v2) - 1/3*G(1,v2)*Pi^2
          + 4*G(1,v2)*G(1 - v2,1 - v2,u2) - 34/3*G(1,v2)*G(1 - v2,u2) + 34/3*
         G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,0,v2) - 4*G(1,0,1,v2)
          - 34/3*G(1,1,v2) + 4*G(1,1,v2)*G(1 - v2,u2) - 4*G(1,1,0,v2) + 4*G(1,
         1,1,v2) )

       + e^2*u2*[1-u2-v2]^-2 * (  - 2/3*zeta3 - 5/27*Pi^2 - 2/3*G(1 - v2, - v2
         ,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,
         0,u2) + 2/3*G( - v2,0,0,u2) + 2/3*G(0, - v2,0,u2) + 1/9*G(0,u2)*Pi^2
          - 10/9*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,0,v2) + 2/9*G(0,v2)*Pi^2 + 
         2/3*G(0,v2)*G(1 - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 10/9*G(
         0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) - 2/3*G(0,v2)*G(0, - v2
         ,u2) + 2/3*G(0,0,u2)*G(0,v2) + 10/9*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - 
         v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 4/3*G(0,
         0,0,v2) + 2/3*G(0,1,0,v2) - 1/9*G(1,v2)*Pi^2 + 10/9*G(1,0,v2) + 2/3*
         G(1,0,v2)*G(1 - v2,u2) + 4/3*G(1,0,0,v2) + 2/3*G(1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * (  - 4/3*zeta3 - 4/27*Pi^2 - 4/3*G(1 - v2, - v2
         ,0,u2) - 2/9*G(1 - v2,u2)*Pi^2 + 2/3*G( - v2,u2)*Pi^2 - 26/9*G( - v2,
         0,u2) + 4/3*G( - v2,0,0,u2) + 4/3*G(0, - v2,0,u2) - 16/9*G(0,u2) + 2/
         9*G(0,u2)*Pi^2 - 32/9*G(0,u2)*G(0,v2) - 4/3*G(0,u2)*G(1,0,v2) + 16/9*
         G(0,v2) + 4/9*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2, - v2,u2) - 4/3*G(0
         ,v2)*G(1 - v2,0,u2) + 26/9*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G( - v2,
         0,u2) - 4/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,0,u2) + 4/3*G(0,0,u2)*G(0
         ,v2) + 32/9*G(0,0,v2) + 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(
          - v2,u2) - 8/3*G(0,0,v2)*G(0,u2) + 8/3*G(0,0,0,v2) + 4/3*G(0,1,0,v2)
          - 2/9*G(1,v2)*Pi^2 + 26/9*G(1,0,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) + 8/
         3*G(1,0,0,v2) + 4/3*G(1,1,0,v2) )

       + e^2*u2 * ( 148/9 + 2*zeta3 + 5/2*Pi^2 - 31/180*Pi^4 - 2*G(1 - v2,1 - 
         v2,1 - v2,u2) - 2*G(1 - v2,1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2,
          - v2,0,u2) + 20/3*G(1 - v2,1 - v2,u2) + 1/3*G(1 - v2,1 - v2,u2)*Pi^2
          - 2*G(1 - v2,1 - v2,0,1 - v2,u2) + 2*G(1 - v2,1 - v2,0,u2) - 2*G(1
          - v2,1 - v2,0,0,u2) + 2*G(1 - v2,1 - v2,1,1 - v2,u2) + G(1 - v2, - 
         v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) - 148/
         9*G(1 - v2,u2) - 2*G(1 - v2,u2)*zeta3 - 1/6*G(1 - v2,u2)*Pi^2 - 2*G(1
          - v2,0,1 - v2,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,u2) - 2*G(1 - v2,0,1
          - v2,0,u2) + 2*G(1 - v2,0, - v2,0,u2) - 4*G(1 - v2,0,u2) + 1/2*G(1
          - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 2*G(1 - v2,0,0,u2) - 2
         *G(1 - v2,0,0,0,u2) + 2*G(1 - v2,0,1,1 - v2,u2) + 2*G(1 - v2,1,1 - v2
         ,1 - v2,u2) - 2*G(1 - v2,1,1 - v2,u2) + G(1 - v2,1,u2)*Pi^2 - G( - v2
         ,u2)*Pi^2 + 4*G( - v2,0,u2) - 1/6*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,
         u2) + 2*G( - v2,0,0,0,u2) - 2*G(0,1 - v2,1 - v2,1 - v2,u2) + 2*G(0,1
          - v2,1 - v2,u2) - 2*G(0,1 - v2,1 - v2,u2)*G(1,v2) - 2*G(0,1 - v2,1
          - v2,0,u2) + 2*G(0,1 - v2, - v2,0,u2) - 4*G(0,1 - v2,u2) + 1/2*G(0,1
          - v2,u2)*Pi^2 + 2*G(0,1 - v2,u2)*G(1,v2) + 4*G(0,1 - v2,u2)*G(1,0,v2
         ) - 2*G(0,1 - v2,u2)*G(1,1,v2) - 2*G(0,1 - v2,0,1 - v2,u2) + 2*G(0,1
          - v2,0,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) - 2*G(0,1 - v2,0,0,u2) + 2*
         G(0,1 - v2,1,1 - v2,u2) + 2*G(0,1 - v2,1,u2)*G(1,v2) + G(0, - v2,u2)*
         Pi^2 - 2*G(0, - v2,0,u2) + 2*G(0, - v2,0,0,u2) + 88/9*G(0,u2) - 2*G(0
         ,u2)*zeta3 - 1/2*G(0,u2)*Pi^2 + 26/3*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(
         0,v2)*Pi^2 - 4*G(0,u2)*G(1,v2) + 1/2*G(0,u2)*G(1,v2)*Pi^2 - 4*G(0,u2)
         *G(1,0,v2) - 6*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) + 2*G(0,u2
         )*G(1,1,v2) + 4*G(0,u2)*G(1,1,0,v2) - 2*G(0,u2)*G(1,1,1,v2) + 20/3*G(
         0,v2) + 2*G(0,v2)*zeta3 + 1/3*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - 
         v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 4*G(0,v2)*G(1
          - v2,1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*G(1
          - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2,0,u2) - 8/3*G(0,v2)*G(1 - 
         v2,u2) - 1/2*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0,1 - v2,
         u2) - 2*G(0,v2)*G(1 - v2,0, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 4*
         G(0,v2)*G(1 - v2,0,0,u2) - 2*G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G(1
          - v2,1,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 4*G(0,v2)*G( - v2,u2)
          + 1/6*G(0,v2)*G( - v2,u2)*Pi^2 + 2*G(0,v2)*G( - v2,0,u2) - 2*G(0,v2)
         *G( - v2,0,0,u2) + 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(0,1
          - v2, - v2,u2) - 4*G(0,v2)*G(0,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,
         u2) - 2*G(0,v2)*G(0,1 - v2,1,u2) + 2*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2
         )*G(0, - v2,0,u2) - 2*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1,1
          - v2,u2) - 4*G(0,v2)*G(1,u2) + 1/6*G(0,v2)*G(1,u2)*Pi^2 - 2*G(0,0,1
          - v2,1 - v2,u2) + 2*G(0,0,1 - v2,u2) + 4*G(0,0,1 - v2,u2)*G(0,v2) - 
         2*G(0,0,1 - v2,u2)*G(1,v2) - 2*G(0,0,1 - v2,0,u2) - 2*G(0,0, - v2,u2)
         *G(0,v2) + 2*G(0,0, - v2,0,u2) - 14/3*G(0,0,u2) + 1/3*G(0,0,u2)*Pi^2
          - 4*G(0,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(0,0,v2) + 2*G(0,0,u2)*G(0,1,v2
         ) + 2*G(0,0,u2)*G(1,v2) + 4*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*G(1,1,
         v2) - 2*G(0,0,v2) + 1/2*G(0,0,v2)*Pi^2 - 4*G(0,0,v2)*G(1 - v2,1 - v2,
         u2) + 2*G(0,0,v2)*G(1 - v2, - v2,u2) + 2*G(0,0,v2)*G(1 - v2,u2) - 6*
         G(0,0,v2)*G(1 - v2,0,u2) + 2*G(0,0,v2)*G(1 - v2,1,u2) - 2*G(0,0,v2)*
         G( - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) - 6*G(0,0,v2)*G(0,1 - v2,u2)
          + 2*G(0,0,v2)*G(0, - v2,u2) + 6*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(0,
         1,u2) + 2*G(0,0,v2)*G(1,1 - v2,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,0,
         1 - v2,u2) + 2*G(0,0,0,u2) + 2*G(0,0,0,u2)*G(0,v2) - 2*G(0,0,0,u2)*G(
         1,v2) - 4*G(0,0,0,v2) + 6*G(0,0,0,v2)*G(1 - v2,u2) - 2*G(0,0,0,v2)*G(
          - v2,u2) + 6*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,v2)*G(1,u2) - 6*G(0,0,0
         ,0,v2) + 2*G(0,0,1,1 - v2,u2) - 2*G(0,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)
         *G(1,v2) - 2*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(0,u2) + 2*G(0,0,1,v2)*G(1,
         u2) + 2*G(0,0,1,0,v2) + 2*G(0,1,1 - v2,1 - v2,u2) - 2*G(0,1,1 - v2,u2
         ) - 2*G(0,1,1 - v2,u2)*G(0,v2) + 2*G(0,1,1 - v2,u2)*G(1,v2) + G(0,1,
         u2)*Pi^2 + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(0,1,v2) - 2*G(0,1,u2)*
         G(1,v2) - 2*G(0,1,u2)*G(1,0,v2) + 2*G(0,1,u2)*G(1,1,v2) - 20/3*G(0,1,
         v2) - 1/3*G(0,1,v2)*Pi^2 + 2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(1
          - v2,0,u2) - 2*G(0,1,v2)*G(1 - v2,1,u2) + 2*G(0,1,v2)*G(0,1 - v2,u2)
          - 2*G(0,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,1 - v2,u2) + 2*G(0,1,v2)*G(1
         ,u2) - 2*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1,0,v2)*G(0,u2) + 2*G(0,1,0
         ,v2)*G(1,u2) + 4*G(0,1,0,0,v2) + 2*G(0,1,1,v2) + 2*G(0,1,1,v2)*G(0,u2
         ) - 2*G(0,1,1,v2)*G(1,u2) - 2*G(0,1,1,0,v2) + 2*G(1,1 - v2,1 - v2,1
          - v2,u2) - 2*G(1,1 - v2,1 - v2,u2) + 4*G(1,1 - v2,u2) - 1/6*G(1,1 - 
         v2,u2)*Pi^2 - G(1,u2)*Pi^2 + 4*G(1,u2)*G(1,v2) - 1/6*G(1,u2)*G(1,v2)*
         Pi^2 - 148/9*G(1,v2) - 2*G(1,v2)*zeta3 - 1/6*G(1,v2)*Pi^2 - 2*G(1,v2)
         *G(1 - v2,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,1 - v2,0,u2) + 2*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) + 20/3*G(1,v2)*G(1 - v2,u2) + 1/3*G(1,v2)*G(1 - 
         v2,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,
         u2) - 2*G(1,v2)*G(1 - v2,0,0,u2) + 2*G(1,v2)*G(1 - v2,0,1,u2) + 2*G(1
         ,v2)*G(1 - v2,1,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1
         ,1 - v2,1 - v2,u2) - 2*G(1,v2)*G(1,1 - v2,u2) - 8/3*G(1,0,v2) - 1/2*
         G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 4*G(1,0,v2)*G(1 - 
         v2,0,u2) - 2*G(1,0,v2)*G(1 - v2,1,u2) - 2*G(1,0,v2)*G(1,1 - v2,u2) + 
         2*G(1,0,v2)*G(1,u2) + 2*G(1,0,0,v2) - 4*G(1,0,0,v2)*G(1 - v2,u2) + 2*
         G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) + 2*G(1,0,1,v2) - 2*G(1,0,1,v2)
         *G(1,u2) - 2*G(1,0,1,0,v2) + 20/3*G(1,1,v2) + 1/3*G(1,1,v2)*Pi^2 - 2*
         G(1,1,v2)*G(1 - v2,u2) - 2*G(1,1,v2)*G(1 - v2,0,u2) + 2*G(1,1,v2)*G(1
          - v2,1,u2) + 2*G(1,1,v2)*G(1,1 - v2,u2) - 2*G(1,1,v2)*G(1,u2) + 2*G(
         1,1,0,v2)*G(1 - v2,u2) - 2*G(1,1,0,v2)*G(1,u2) - 4*G(1,1,0,0,v2) - 2*
         G(1,1,1,v2) + 2*G(1,1,1,v2)*G(1,u2) + 2*G(1,1,1,0,v2) )

       + e^2*u2*v2 * (  - 22/3*zeta3 - 421/27*Pi^2 + 31/90*Pi^4 + 8*G(1 - v2,1
          - v2,1 - v2,u2) + 4*G(1 - v2,1 - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2
         , - v2,0,u2) - 68/3*G(1 - v2,1 - v2,u2) - 2/3*G(1 - v2,1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,1 - v2,0,1 - v2,u2) - 22/3*G(1 - v2,1 - v2,0,u2) + 
         4*G(1 - v2,1 - v2,0,0,u2) - 4*G(1 - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2, - v2,u2)*Pi^2 + 22/3*G(1 - v2, - v2,0,u2) - 4*G(1 - v2, - v2,0,0,
         u2) + 472/9*G(1 - v2,u2) + 4*G(1 - v2,u2)*zeta3 + 5/9*G(1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,0,1 - v2,1 - v2,u2) - 22/3*G(1 - v2,0,1 - v2,u2) + 
         4*G(1 - v2,0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 134/9*G(1 - v2
         ,0,u2) - G(1 - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) - 22/3*G(1
          - v2,0,0,u2) + 4*G(1 - v2,0,0,0,u2) - 4*G(1 - v2,0,1,1 - v2,u2) - 4*
         G(1 - v2,1,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2,1,u2)*Pi^2 + 11/3*G( - v2,u2)*Pi^2 - 134/9*G( - v2,0,u2) + 1/3*G(
          - v2,0,u2)*Pi^2 + 22/3*G( - v2,0,0,u2) - 4*G( - v2,0,0,0,u2) + 4*G(0
         ,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2
         ,1 - v2,u2)*G(1,v2) + 4*G(0,1 - v2,1 - v2,0,u2) - 4*G(0,1 - v2, - v2,
         0,u2) + 134/9*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 - 22/3*G(0,1 - v2,
         u2)*G(1,v2) - 8*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,u2)*G(1,1,v2)
          + 4*G(0,1 - v2,0,1 - v2,u2) - 22/3*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0
         ,u2)*G(1,v2) + 4*G(0,1 - v2,0,0,u2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*
         G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,u2)*Pi^2 + 22/3*G(0, - v2,0,u2
         ) - 4*G(0, - v2,0,0,u2) - 236/9*G(0,u2) + 4*G(0,u2)*zeta3 + 14/9*G(0,
         u2)*Pi^2 - 236/9*G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 134/9*G(0,
         u2)*G(1,v2) - G(0,u2)*G(1,v2)*Pi^2 + 44/3*G(0,u2)*G(1,0,v2) + 12*G(0,
         u2)*G(1,0,0,v2) - 4*G(0,u2)*G(1,0,1,v2) - 22/3*G(0,u2)*G(1,1,v2) - 8*
         G(0,u2)*G(1,1,0,v2) + 4*G(0,u2)*G(1,1,1,v2) - 236/9*G(0,v2) - 4*G(0,
         v2)*zeta3 - 8/9*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2)
          + 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1 - v2,
         u2) - 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,1,
         u2) - 22/3*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2
         ) + 70/9*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,u2)*Pi^2 - 8*G(0,v2)
         *G(1 - v2,0,1 - v2,u2) + 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 44/3*G(0,v2
         )*G(1 - v2,0,u2) - 8*G(0,v2)*G(1 - v2,0,0,u2) + 4*G(0,v2)*G(1 - v2,0,
         1,u2) + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 22/3*G(0,v2)*G(1 - v2,1,u2)
          + 134/9*G(0,v2)*G( - v2,u2) - 1/3*G(0,v2)*G( - v2,u2)*Pi^2 - 22/3*G(
         0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G( - v2,0,0,u2) - 8*G(0,v2)*G(0,1 - 
         v2,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 44/3*G(0,v2)*G(0,1
          - v2,u2) - 8*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,1,u2)
          - 22/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0,v2)
         *G(1,1 - v2,1 - v2,u2) - 22/3*G(0,v2)*G(1,1 - v2,u2) + 134/9*G(0,v2)*
         G(1,u2) - 1/3*G(0,v2)*G(1,u2)*Pi^2 + 4*G(0,0,1 - v2,1 - v2,u2) - 22/3
         *G(0,0,1 - v2,u2) - 8*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0,1 - v2,u2)*
         G(1,v2) + 4*G(0,0,1 - v2,0,u2) + 4*G(0,0, - v2,u2)*G(0,v2) - 4*G(0,0,
          - v2,0,u2) + 34/3*G(0,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 34/3*G(0,0,u2)*G(
         0,v2) + 8*G(0,0,u2)*G(0,0,v2) - 4*G(0,0,u2)*G(0,1,v2) - 22/3*G(0,0,u2
         )*G(1,v2) - 8*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) + 32/9*G(0,
         0,v2) - G(0,0,v2)*Pi^2 + 8*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 4*G(0,0,v2
         )*G(1 - v2, - v2,u2) - 20/3*G(0,0,v2)*G(1 - v2,u2) + 12*G(0,0,v2)*G(1
          - v2,0,u2) - 4*G(0,0,v2)*G(1 - v2,1,u2) + 22/3*G(0,0,v2)*G( - v2,u2)
          - 4*G(0,0,v2)*G( - v2,0,u2) + 12*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,
         v2)*G(0, - v2,u2) - 56/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,v2)*G(0,1,u2) - 
         4*G(0,0,v2)*G(1,1 - v2,u2) + 22/3*G(0,0,v2)*G(1,u2) + 4*G(0,0,0,1 - 
         v2,u2) - 4*G(0,0,0,u2) - 4*G(0,0,0,u2)*G(0,v2) + 4*G(0,0,0,u2)*G(1,v2
         ) + 32/3*G(0,0,0,v2) - 12*G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*G(
          - v2,u2) - 12*G(0,0,0,v2)*G(0,u2) + 4*G(0,0,0,v2)*G(1,u2) + 12*G(0,0
         ,0,0,v2) - 4*G(0,0,1,1 - v2,u2) + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0,0,1,
         u2)*G(1,v2) + 8*G(0,0,1,v2) + 4*G(0,0,1,v2)*G(0,u2) - 4*G(0,0,1,v2)*
         G(1,u2) - 4*G(0,0,1,0,v2) - 4*G(0,1,1 - v2,1 - v2,u2) + 22/3*G(0,1,1
          - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2) - 4*G(0,1,1 - v2,u2)*G(1,v2)
          - 2*G(0,1,u2)*Pi^2 - 22/3*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(0,1,v2)
          + 22/3*G(0,1,u2)*G(1,v2) + 4*G(0,1,u2)*G(1,0,v2) - 4*G(0,1,u2)*G(1,1
         ,v2) + 68/3*G(0,1,v2) + 2/3*G(0,1,v2)*Pi^2 - 8*G(0,1,v2)*G(1 - v2,u2)
          - 4*G(0,1,v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 4*G(0,1,
         v2)*G(0,1 - v2,u2) + 22/3*G(0,1,v2)*G(0,u2) + 4*G(0,1,v2)*G(1,1 - v2,
         u2) - 22/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - 
         v2,u2) + 8*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2) - 8*G(0,1,0,0,
         v2) - 8*G(0,1,1,v2) - 4*G(0,1,1,v2)*G(0,u2) + 4*G(0,1,1,v2)*G(1,u2)
          + 4*G(0,1,1,0,v2) - 4*G(1,1 - v2,1 - v2,1 - v2,u2) + 22/3*G(1,1 - v2
         ,1 - v2,u2) - 134/9*G(1,1 - v2,u2) + 1/3*G(1,1 - v2,u2)*Pi^2 + 11/3*
         G(1,u2)*Pi^2 - 134/9*G(1,u2)*G(1,v2) + 1/3*G(1,u2)*G(1,v2)*Pi^2 + 472/
         9*G(1,v2) + 4*G(1,v2)*zeta3 + 5/9*G(1,v2)*Pi^2 + 8*G(1,v2)*G(1 - v2,1
          - v2,u2) + 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1 - 
         v2,1,u2) - 68/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2
          + 4*G(1,v2)*G(1 - v2,0,1 - v2,u2) - 22/3*G(1,v2)*G(1 - v2,0,u2) + 4*
         G(1,v2)*G(1 - v2,0,0,u2) - 4*G(1,v2)*G(1 - v2,0,1,u2) - 4*G(1,v2)*G(1
          - v2,1,1 - v2,u2) + 22/3*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1 - 
         v2,1 - v2,u2) + 22/3*G(1,v2)*G(1,1 - v2,u2) + 70/9*G(1,0,v2) + G(1,0,
         v2)*Pi^2 - 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 2/3*G(1,0,v2)*G(1 - v2,
         u2) - 8*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) + 4*G(1
         ,0,v2)*G(1,1 - v2,u2) - 22/3*G(1,0,v2)*G(1,u2) - 20/3*G(1,0,0,v2) + 8
         *G(1,0,0,v2)*G(1 - v2,u2) - 4*G(1,0,0,v2)*G(1,u2) - 12*G(1,0,0,0,v2)
          - 8*G(1,0,1,v2) + 4*G(1,0,1,v2)*G(1,u2) + 4*G(1,0,1,0,v2) - 68/3*G(1
         ,1,v2) - 2/3*G(1,1,v2)*Pi^2 + 8*G(1,1,v2)*G(1 - v2,u2) + 4*G(1,1,v2)*
         G(1 - v2,0,u2) - 4*G(1,1,v2)*G(1 - v2,1,u2) - 4*G(1,1,v2)*G(1,1 - v2,
         u2) + 22/3*G(1,1,v2)*G(1,u2) - 2/3*G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1 - 
         v2,u2) + 4*G(1,1,0,v2)*G(1,u2) + 8*G(1,1,0,0,v2) + 8*G(1,1,1,v2) - 4*
         G(1,1,1,v2)*G(1,u2) - 4*G(1,1,1,0,v2) )

       + e^2*u2*v2^2 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v2,1
          - v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2, - v2,0,u2) + 2/3*G(1 - v2,1
          - v2,u2)*Pi^2 - 4*G(1 - v2,1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,1 - 
         v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) + 4*G(1 - v2,1 - v2,1,1 - v2,u2)
          + 2*G(1 - v2, - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2
         , - v2,0,0,u2) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 - 4*G(
         1 - v2,0,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,
         0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 134/9*G(1 - v2,0,u2) + G(
         1 - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) + 22/3*G(1 - v2,0,0,u2)
          - 4*G(1 - v2,0,0,0,u2) + 4*G(1 - v2,0,1,1 - v2,u2) + 4*G(1 - v2,1,1
          - v2,1 - v2,u2) - 22/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,u2)*Pi^2
          - 11/3*G( - v2,u2)*Pi^2 + 134/9*G( - v2,0,u2) - 1/3*G( - v2,0,u2)*
         Pi^2 - 22/3*G( - v2,0,0,u2) + 4*G( - v2,0,0,0,u2) - 4*G(0,1 - v2,1 - 
         v2,1 - v2,u2) + 22/3*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,u2)*
         G(1,v2) - 4*G(0,1 - v2,1 - v2,0,u2) + 4*G(0,1 - v2, - v2,0,u2) - 134/
         9*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 + 22/3*G(0,1 - v2,u2)*G(1,v2)
          + 8*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,u2)*G(1,1,v2) - 4*G(0,1
          - v2,0,1 - v2,u2) + 22/3*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,
         v2) - 4*G(0,1 - v2,0,0,u2) + 4*G(0,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2
         ,1,u2)*G(1,v2) + 2*G(0, - v2,u2)*Pi^2 - 22/3*G(0, - v2,0,u2) + 4*G(0,
          - v2,0,0,u2) - 4*G(0,u2)*zeta3 - 11/9*G(0,u2)*Pi^2 + 134/9*G(0,u2)*
         G(0,v2) - G(0,u2)*G(0,v2)*Pi^2 - 134/9*G(0,u2)*G(1,v2) + G(0,u2)*G(1,
         v2)*Pi^2 - 44/3*G(0,u2)*G(1,0,v2) - 12*G(0,u2)*G(1,0,0,v2) + 4*G(0,u2
         )*G(1,0,1,v2) + 22/3*G(0,u2)*G(1,1,v2) + 8*G(0,u2)*G(1,1,0,v2) - 4*G(
         0,u2)*G(1,1,1,v2) + 4*G(0,v2)*zeta3 + 11/9*G(0,v2)*Pi^2 + 4*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 22/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 4*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) + 22/3*G(0,v2)*G(1 - v2, - v2,u2) - 4*
         G(0,v2)*G(1 - v2, - v2,0,u2) + 134/9*G(0,v2)*G(1 - v2,u2) - G(0,v2)*
         G(1 - v2,u2)*Pi^2 + 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 4*G(0,v2)*G(1
          - v2,0, - v2,u2) - 44/3*G(0,v2)*G(1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,
         0,0,u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2
         ) + 22/3*G(0,v2)*G(1 - v2,1,u2) - 134/9*G(0,v2)*G( - v2,u2) + 1/3*G(0
         ,v2)*G( - v2,u2)*Pi^2 + 22/3*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G( - 
         v2,0,0,u2) + 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2,
          - v2,u2) - 44/3*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(0,1 - v2,0,u2)
          - 4*G(0,v2)*G(0,1 - v2,1,u2) + 22/3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2
         )*G(0, - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 22/3*G(0,v2)*G(
         1,1 - v2,u2) - 134/9*G(0,v2)*G(1,u2) + 1/3*G(0,v2)*G(1,u2)*Pi^2 - 4*
         G(0,0,1 - v2,1 - v2,u2) + 22/3*G(0,0,1 - v2,u2) + 8*G(0,0,1 - v2,u2)*
         G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0,1 - v2,0,u2) - 4*G(0,0
         , - v2,u2)*G(0,v2) + 4*G(0,0, - v2,0,u2) + 2/3*G(0,0,u2)*Pi^2 - 22/3*
         G(0,0,u2)*G(0,v2) - 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(0,1,v2) + 
         22/3*G(0,0,u2)*G(1,v2) + 8*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2
         ) - 134/9*G(0,0,v2) + G(0,0,v2)*Pi^2 - 8*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 44/3*G(0,0,v2)*G(1 - v2,u2) - 12
         *G(0,0,v2)*G(1 - v2,0,u2) + 4*G(0,0,v2)*G(1 - v2,1,u2) - 22/3*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G( - v2,0,u2) - 12*G(0,0,v2)*G(0,1 - v2
         ,u2) + 4*G(0,0,v2)*G(0, - v2,u2) + 44/3*G(0,0,v2)*G(0,u2) + 4*G(0,0,
         v2)*G(0,1,u2) + 4*G(0,0,v2)*G(1,1 - v2,u2) - 22/3*G(0,0,v2)*G(1,u2)
          - 4*G(0,0,0,1 - v2,u2) + 4*G(0,0,0,u2)*G(0,v2) - 4*G(0,0,0,u2)*G(1,
         v2) - 44/3*G(0,0,0,v2) + 12*G(0,0,0,v2)*G(1 - v2,u2) - 4*G(0,0,0,v2)*
         G( - v2,u2) + 12*G(0,0,0,v2)*G(0,u2) - 4*G(0,0,0,v2)*G(1,u2) - 12*G(0
         ,0,0,0,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1
         ,u2)*G(1,v2) - 4*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 4*G(0,
         0,1,0,v2) + 4*G(0,1,1 - v2,1 - v2,u2) - 22/3*G(0,1,1 - v2,u2) - 4*G(0
         ,1,1 - v2,u2)*G(0,v2) + 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,u2)*Pi^2
          + 22/3*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(0,1,v2) - 22/3*G(0,1,u2)*G(
         1,v2) - 4*G(0,1,u2)*G(1,0,v2) + 4*G(0,1,u2)*G(1,1,v2) - 2/3*G(0,1,v2)
         *Pi^2 + 4*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 4*
         G(0,1,v2)*G(0,1 - v2,u2) - 22/3*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,1
          - v2,u2) + 22/3*G(0,1,v2)*G(1,u2) + 22/3*G(0,1,0,v2) - 4*G(0,1,0,v2)
         *G(1 - v2,u2) - 8*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,v2)*G(1,u2) + 8*G(0
         ,1,0,0,v2) + 4*G(0,1,1,v2)*G(0,u2) - 4*G(0,1,1,v2)*G(1,u2) - 4*G(0,1,
         1,0,v2) + 4*G(1,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(1,1 - v2,1 - v2,u2)
          + 134/9*G(1,1 - v2,u2) - 1/3*G(1,1 - v2,u2)*Pi^2 - 11/3*G(1,u2)*Pi^2
          + 134/9*G(1,u2)*G(1,v2) - 1/3*G(1,u2)*G(1,v2)*Pi^2 - 4*G(1,v2)*zeta3
          - 11/9*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) + 4*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) + 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,v2)*G(1
          - v2,0,1 - v2,u2) + 22/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2
         ,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2) + 4*G(1,v2)*G(1 - v2,1,1 - v2,
         u2) - 22/3*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - v2,1 - v2,u2)
          - 22/3*G(1,v2)*G(1,1 - v2,u2) + 134/9*G(1,0,v2) - G(1,0,v2)*Pi^2 + 4
         *G(1,0,v2)*G(1 - v2,1 - v2,u2) - 22/3*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,
         0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,u2) - 4*G(1,0,v2)*G(1,1
          - v2,u2) + 22/3*G(1,0,v2)*G(1,u2) + 44/3*G(1,0,0,v2) - 8*G(1,0,0,v2)
         *G(1 - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 12*G(1,0,0,0,v2) - 4*G(1,0,1,
         v2)*G(1,u2) - 4*G(1,0,1,0,v2) + 2/3*G(1,1,v2)*Pi^2 - 4*G(1,1,v2)*G(1
          - v2,0,u2) + 4*G(1,1,v2)*G(1 - v2,1,u2) + 4*G(1,1,v2)*G(1,1 - v2,u2)
          - 22/3*G(1,1,v2)*G(1,u2) - 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G(1,u2) - 8*G(1,1,0,0,v2) + 4*G(1,1,1,v2)*G(1,u2
         ) + 4*G(1,1,1,0,v2) )

       + e^2*u2^2 * (  - 22/3*zeta3 - 268/27*Pi^2 + 31/90*Pi^4 + 4*G(1 - v2,1
          - v2,1 - v2,u2) + 4*G(1 - v2,1 - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2
         , - v2,0,u2) - 34/3*G(1 - v2,1 - v2,u2) - 2/3*G(1 - v2,1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,1 - v2,0,1 - v2,u2) - 22/3*G(1 - v2,1 - v2,0,u2) + 
         4*G(1 - v2,1 - v2,0,0,u2) - 4*G(1 - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2, - v2,u2)*Pi^2 + 22/3*G(1 - v2, - v2,0,u2) - 4*G(1 - v2, - v2,0,0,
         u2) + 236/9*G(1 - v2,u2) + 4*G(1 - v2,u2)*zeta3 + 8/9*G(1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,0,1 - v2,1 - v2,u2) - 22/3*G(1 - v2,0,1 - v2,u2) + 
         4*G(1 - v2,0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 134/9*G(1 - v2
         ,0,u2) - G(1 - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) - 22/3*G(1
          - v2,0,0,u2) + 4*G(1 - v2,0,0,0,u2) - 4*G(1 - v2,0,1,1 - v2,u2) - 4*
         G(1 - v2,1,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2,1,u2)*Pi^2 + 11/3*G( - v2,u2)*Pi^2 - 134/9*G( - v2,0,u2) + 1/3*G(
          - v2,0,u2)*Pi^2 + 22/3*G( - v2,0,0,u2) - 4*G( - v2,0,0,0,u2) + 4*G(0
         ,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2
         ,1 - v2,u2)*G(1,v2) + 4*G(0,1 - v2,1 - v2,0,u2) - 4*G(0,1 - v2, - v2,
         0,u2) + 134/9*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 - 22/3*G(0,1 - v2,
         u2)*G(1,v2) - 8*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,u2)*G(1,1,v2)
          + 4*G(0,1 - v2,0,1 - v2,u2) - 22/3*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0
         ,u2)*G(1,v2) + 4*G(0,1 - v2,0,0,u2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*
         G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,u2)*Pi^2 + 22/3*G(0, - v2,0,u2
         ) - 4*G(0, - v2,0,0,u2) - 236/9*G(0,u2) + 4*G(0,u2)*zeta3 + 14/9*G(0,
         u2)*Pi^2 - 236/9*G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 134/9*G(0,
         u2)*G(1,v2) - G(0,u2)*G(1,v2)*Pi^2 + 44/3*G(0,u2)*G(1,0,v2) + 12*G(0,
         u2)*G(1,0,0,v2) - 4*G(0,u2)*G(1,0,1,v2) - 22/3*G(0,u2)*G(1,1,v2) - 8*
         G(0,u2)*G(1,1,0,v2) + 4*G(0,u2)*G(1,1,1,v2) - 4*G(0,v2)*zeta3 - 11/9*
         G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 8*G(0,v2)
         *G(1 - v2,1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 22/3*G(0,
         v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2) - 32/9*G(0,v2
         )*G(1 - v2,u2) + G(0,v2)*G(1 - v2,u2)*Pi^2 - 8*G(0,v2)*G(1 - v2,0,1
          - v2,u2) + 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 44/3*G(0,v2)*G(1 - v2,0,
         u2) - 8*G(0,v2)*G(1 - v2,0,0,u2) + 4*G(0,v2)*G(1 - v2,0,1,u2) + 4*G(0
         ,v2)*G(1 - v2,1,1 - v2,u2) - 22/3*G(0,v2)*G(1 - v2,1,u2) + 134/9*G(0,
         v2)*G( - v2,u2) - 1/3*G(0,v2)*G( - v2,u2)*Pi^2 - 22/3*G(0,v2)*G( - v2
         ,0,u2) + 4*G(0,v2)*G( - v2,0,0,u2) - 8*G(0,v2)*G(0,1 - v2,1 - v2,u2)
          + 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 44/3*G(0,v2)*G(0,1 - v2,u2) - 8*
         G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,1,u2) - 22/3*G(0,v2)*
         G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1 - 
         v2,u2) - 22/3*G(0,v2)*G(1,1 - v2,u2) + 134/9*G(0,v2)*G(1,u2) - 1/3*G(
         0,v2)*G(1,u2)*Pi^2 + 4*G(0,0,1 - v2,1 - v2,u2) - 22/3*G(0,0,1 - v2,u2
         ) - 8*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) + 4*G(0,0
         ,1 - v2,0,u2) + 4*G(0,0, - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) + 34/
         3*G(0,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 34/3*G(0,0,u2)*G(0,v2) + 8*G(0,0,
         u2)*G(0,0,v2) - 4*G(0,0,u2)*G(0,1,v2) - 22/3*G(0,0,u2)*G(1,v2) - 8*G(
         0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) + 134/9*G(0,0,v2) - G(0,0,
         v2)*Pi^2 + 8*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 4*G(0,0,v2)*G(1 - v2, - 
         v2,u2) - 32/3*G(0,0,v2)*G(1 - v2,u2) + 12*G(0,0,v2)*G(1 - v2,0,u2) - 
         4*G(0,0,v2)*G(1 - v2,1,u2) + 22/3*G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2)
         *G( - v2,0,u2) + 12*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0, - v2,
         u2) - 56/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,v2)*G(0,1,u2) - 4*G(0,0,v2)*G(
         1,1 - v2,u2) + 22/3*G(0,0,v2)*G(1,u2) + 4*G(0,0,0,1 - v2,u2) - 4*G(0,
         0,0,u2) - 4*G(0,0,0,u2)*G(0,v2) + 4*G(0,0,0,u2)*G(1,v2) + 44/3*G(0,0,
         0,v2) - 12*G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*G( - v2,u2) - 12*
         G(0,0,0,v2)*G(0,u2) + 4*G(0,0,0,v2)*G(1,u2) + 12*G(0,0,0,0,v2) - 4*G(
         0,0,1,1 - v2,u2) + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0,0,1,u2)*G(1,v2) + 4*
         G(0,0,1,v2) + 4*G(0,0,1,v2)*G(0,u2) - 4*G(0,0,1,v2)*G(1,u2) - 4*G(0,0
         ,1,0,v2) - 4*G(0,1,1 - v2,1 - v2,u2) + 22/3*G(0,1,1 - v2,u2) + 4*G(0,
         1,1 - v2,u2)*G(0,v2) - 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,u2)*Pi^2
          - 22/3*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(0,1,v2) + 22/3*G(0,1,u2)*G(
         1,v2) + 4*G(0,1,u2)*G(1,0,v2) - 4*G(0,1,u2)*G(1,1,v2) + 34/3*G(0,1,v2
         ) + 2/3*G(0,1,v2)*Pi^2 - 4*G(0,1,v2)*G(1 - v2,u2) - 4*G(0,1,v2)*G(1
          - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 4*G(0,1,v2)*G(0,1 - v2,u2)
          + 22/3*G(0,1,v2)*G(0,u2) + 4*G(0,1,v2)*G(1,1 - v2,u2) - 22/3*G(0,1,
         v2)*G(1,u2) - 10/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) + 8*G(0,1
         ,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2) - 8*G(0,1,0,0,v2) - 4*G(0,1,1,
         v2) - 4*G(0,1,1,v2)*G(0,u2) + 4*G(0,1,1,v2)*G(1,u2) + 4*G(0,1,1,0,v2)
          - 4*G(1,1 - v2,1 - v2,1 - v2,u2) + 22/3*G(1,1 - v2,1 - v2,u2) - 134/
         9*G(1,1 - v2,u2) + 1/3*G(1,1 - v2,u2)*Pi^2 + 11/3*G(1,u2)*Pi^2 - 134/
         9*G(1,u2)*G(1,v2) + 1/3*G(1,u2)*G(1,v2)*Pi^2 + 236/9*G(1,v2) + 4*G(1,
         v2)*zeta3 + 8/9*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1 - v2,u2) + 4*G(1,
         v2)*G(1 - v2,1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 34/3*G(
         1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 4*G(1,v2)*G(1 - 
         v2,0,1 - v2,u2) - 22/3*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,0,
         0,u2) - 4*G(1,v2)*G(1 - v2,0,1,u2) - 4*G(1,v2)*G(1 - v2,1,1 - v2,u2)
          + 22/3*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1 - v2,1 - v2,u2) + 22/
         3*G(1,v2)*G(1,1 - v2,u2) - 32/9*G(1,0,v2) + G(1,0,v2)*Pi^2 - 4*G(1,0,
         v2)*G(1 - v2,1 - v2,u2) + 10/3*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,0,v2)*
         G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) + 4*G(1,0,v2)*G(1,1 - v2,
         u2) - 22/3*G(1,0,v2)*G(1,u2) - 32/3*G(1,0,0,v2) + 8*G(1,0,0,v2)*G(1
          - v2,u2) - 4*G(1,0,0,v2)*G(1,u2) - 12*G(1,0,0,0,v2) - 4*G(1,0,1,v2)
          + 4*G(1,0,1,v2)*G(1,u2) + 4*G(1,0,1,0,v2) - 34/3*G(1,1,v2) - 2/3*G(1
         ,1,v2)*Pi^2 + 4*G(1,1,v2)*G(1 - v2,u2) + 4*G(1,1,v2)*G(1 - v2,0,u2)
          - 4*G(1,1,v2)*G(1 - v2,1,u2) - 4*G(1,1,v2)*G(1,1 - v2,u2) + 22/3*G(1
         ,1,v2)*G(1,u2) + 10/3*G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1 - v2,u2) + 4*G(
         1,1,0,v2)*G(1,u2) + 8*G(1,1,0,0,v2) + 4*G(1,1,1,v2) - 4*G(1,1,1,v2)*
         G(1,u2) - 4*G(1,1,1,0,v2) )

       + e^2*u2^2*v2 * ( 44/3*zeta3 + 536/27*Pi^2 - 31/45*Pi^4 - 8*G(1 - v2,1
          - v2,1 - v2,0,u2) + 8*G(1 - v2,1 - v2, - v2,0,u2) + 4/3*G(1 - v2,1
          - v2,u2)*Pi^2 - 8*G(1 - v2,1 - v2,0,1 - v2,u2) + 44/3*G(1 - v2,1 - 
         v2,0,u2) - 8*G(1 - v2,1 - v2,0,0,u2) + 8*G(1 - v2,1 - v2,1,1 - v2,u2)
          + 4*G(1 - v2, - v2,u2)*Pi^2 - 44/3*G(1 - v2, - v2,0,u2) + 8*G(1 - v2
         , - v2,0,0,u2) - 8*G(1 - v2,u2)*zeta3 - 22/9*G(1 - v2,u2)*Pi^2 - 8*G(
         1 - v2,0,1 - v2,1 - v2,u2) + 44/3*G(1 - v2,0,1 - v2,u2) - 8*G(1 - v2,
         0,1 - v2,0,u2) + 8*G(1 - v2,0, - v2,0,u2) - 268/9*G(1 - v2,0,u2) + 2*
         G(1 - v2,0,u2)*Pi^2 - 8*G(1 - v2,0,0,1 - v2,u2) + 44/3*G(1 - v2,0,0,
         u2) - 8*G(1 - v2,0,0,0,u2) + 8*G(1 - v2,0,1,1 - v2,u2) + 8*G(1 - v2,1
         ,1 - v2,1 - v2,u2) - 44/3*G(1 - v2,1,1 - v2,u2) + 4*G(1 - v2,1,u2)*
         Pi^2 - 22/3*G( - v2,u2)*Pi^2 + 268/9*G( - v2,0,u2) - 2/3*G( - v2,0,u2
         )*Pi^2 - 44/3*G( - v2,0,0,u2) + 8*G( - v2,0,0,0,u2) - 8*G(0,1 - v2,1
          - v2,1 - v2,u2) + 44/3*G(0,1 - v2,1 - v2,u2) - 8*G(0,1 - v2,1 - v2,
         u2)*G(1,v2) - 8*G(0,1 - v2,1 - v2,0,u2) + 8*G(0,1 - v2, - v2,0,u2) - 
         268/9*G(0,1 - v2,u2) + 2*G(0,1 - v2,u2)*Pi^2 + 44/3*G(0,1 - v2,u2)*G(
         1,v2) + 16*G(0,1 - v2,u2)*G(1,0,v2) - 8*G(0,1 - v2,u2)*G(1,1,v2) - 8*
         G(0,1 - v2,0,1 - v2,u2) + 44/3*G(0,1 - v2,0,u2) - 8*G(0,1 - v2,0,u2)*
         G(1,v2) - 8*G(0,1 - v2,0,0,u2) + 8*G(0,1 - v2,1,1 - v2,u2) + 8*G(0,1
          - v2,1,u2)*G(1,v2) + 4*G(0, - v2,u2)*Pi^2 - 44/3*G(0, - v2,0,u2) + 8
         *G(0, - v2,0,0,u2) - 8*G(0,u2)*zeta3 - 22/9*G(0,u2)*Pi^2 + 268/9*G(0,
         u2)*G(0,v2) - 2*G(0,u2)*G(0,v2)*Pi^2 - 268/9*G(0,u2)*G(1,v2) + 2*G(0,
         u2)*G(1,v2)*Pi^2 - 88/3*G(0,u2)*G(1,0,v2) - 24*G(0,u2)*G(1,0,0,v2) + 
         8*G(0,u2)*G(1,0,1,v2) + 44/3*G(0,u2)*G(1,1,v2) + 16*G(0,u2)*G(1,1,0,
         v2) - 8*G(0,u2)*G(1,1,1,v2) + 8*G(0,v2)*zeta3 + 22/9*G(0,v2)*Pi^2 + 8
         *G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) - 8*G(0,v2)*G(1 - v2,1 - v2, - v2
         ,u2) - 44/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 16*G(0,v2)*G(1 - v2,1 - v2,
         0,u2) - 8*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 44/3*G(0,v2)*G(1 - v2, - v2
         ,u2) - 8*G(0,v2)*G(1 - v2, - v2,0,u2) + 268/9*G(0,v2)*G(1 - v2,u2) - 
         2*G(0,v2)*G(1 - v2,u2)*Pi^2 + 16*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 8*G(
         0,v2)*G(1 - v2,0, - v2,u2) - 88/3*G(0,v2)*G(1 - v2,0,u2) + 16*G(0,v2)
         *G(1 - v2,0,0,u2) - 8*G(0,v2)*G(1 - v2,0,1,u2) - 8*G(0,v2)*G(1 - v2,1
         ,1 - v2,u2) + 44/3*G(0,v2)*G(1 - v2,1,u2) - 268/9*G(0,v2)*G( - v2,u2)
          + 2/3*G(0,v2)*G( - v2,u2)*Pi^2 + 44/3*G(0,v2)*G( - v2,0,u2) - 8*G(0,
         v2)*G( - v2,0,0,u2) + 16*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 8*G(0,v2)*G(
         0,1 - v2, - v2,u2) - 88/3*G(0,v2)*G(0,1 - v2,u2) + 16*G(0,v2)*G(0,1
          - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2,1,u2) + 44/3*G(0,v2)*G(0, - v2,u2)
          - 8*G(0,v2)*G(0, - v2,0,u2) - 8*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 44/3
         *G(0,v2)*G(1,1 - v2,u2) - 268/9*G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(1,u2)
         *Pi^2 - 8*G(0,0,1 - v2,1 - v2,u2) + 44/3*G(0,0,1 - v2,u2) + 16*G(0,0,
         1 - v2,u2)*G(0,v2) - 8*G(0,0,1 - v2,u2)*G(1,v2) - 8*G(0,0,1 - v2,0,u2
         ) - 8*G(0,0, - v2,u2)*G(0,v2) + 8*G(0,0, - v2,0,u2) + 4/3*G(0,0,u2)*
         Pi^2 - 44/3*G(0,0,u2)*G(0,v2) - 16*G(0,0,u2)*G(0,0,v2) + 8*G(0,0,u2)*
         G(0,1,v2) + 44/3*G(0,0,u2)*G(1,v2) + 16*G(0,0,u2)*G(1,0,v2) - 8*G(0,0
         ,u2)*G(1,1,v2) - 268/9*G(0,0,v2) + 2*G(0,0,v2)*Pi^2 - 16*G(0,0,v2)*G(
         1 - v2,1 - v2,u2) + 8*G(0,0,v2)*G(1 - v2, - v2,u2) + 88/3*G(0,0,v2)*
         G(1 - v2,u2) - 24*G(0,0,v2)*G(1 - v2,0,u2) + 8*G(0,0,v2)*G(1 - v2,1,
         u2) - 44/3*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2)*G( - v2,0,u2) - 24*G(0
         ,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(0, - v2,u2) + 88/3*G(0,0,v2)*G(
         0,u2) + 8*G(0,0,v2)*G(0,1,u2) + 8*G(0,0,v2)*G(1,1 - v2,u2) - 44/3*G(0
         ,0,v2)*G(1,u2) - 8*G(0,0,0,1 - v2,u2) + 8*G(0,0,0,u2)*G(0,v2) - 8*G(0
         ,0,0,u2)*G(1,v2) - 88/3*G(0,0,0,v2) + 24*G(0,0,0,v2)*G(1 - v2,u2) - 8
         *G(0,0,0,v2)*G( - v2,u2) + 24*G(0,0,0,v2)*G(0,u2) - 8*G(0,0,0,v2)*G(1
         ,u2) - 24*G(0,0,0,0,v2) + 8*G(0,0,1,1 - v2,u2) - 8*G(0,0,1,u2)*G(0,v2
         ) + 8*G(0,0,1,u2)*G(1,v2) - 8*G(0,0,1,v2)*G(0,u2) + 8*G(0,0,1,v2)*G(1
         ,u2) + 8*G(0,0,1,0,v2) + 8*G(0,1,1 - v2,1 - v2,u2) - 44/3*G(0,1,1 - 
         v2,u2) - 8*G(0,1,1 - v2,u2)*G(0,v2) + 8*G(0,1,1 - v2,u2)*G(1,v2) + 4*
         G(0,1,u2)*Pi^2 + 44/3*G(0,1,u2)*G(0,v2) - 8*G(0,1,u2)*G(0,1,v2) - 44/
         3*G(0,1,u2)*G(1,v2) - 8*G(0,1,u2)*G(1,0,v2) + 8*G(0,1,u2)*G(1,1,v2)
          - 4/3*G(0,1,v2)*Pi^2 + 8*G(0,1,v2)*G(1 - v2,0,u2) - 8*G(0,1,v2)*G(1
          - v2,1,u2) + 8*G(0,1,v2)*G(0,1 - v2,u2) - 44/3*G(0,1,v2)*G(0,u2) - 8
         *G(0,1,v2)*G(1,1 - v2,u2) + 44/3*G(0,1,v2)*G(1,u2) + 44/3*G(0,1,0,v2)
          - 8*G(0,1,0,v2)*G(1 - v2,u2) - 16*G(0,1,0,v2)*G(0,u2) + 8*G(0,1,0,v2
         )*G(1,u2) + 16*G(0,1,0,0,v2) + 8*G(0,1,1,v2)*G(0,u2) - 8*G(0,1,1,v2)*
         G(1,u2) - 8*G(0,1,1,0,v2) + 8*G(1,1 - v2,1 - v2,1 - v2,u2) - 44/3*G(1
         ,1 - v2,1 - v2,u2) + 268/9*G(1,1 - v2,u2) - 2/3*G(1,1 - v2,u2)*Pi^2
          - 22/3*G(1,u2)*Pi^2 + 268/9*G(1,u2)*G(1,v2) - 2/3*G(1,u2)*G(1,v2)*
         Pi^2 - 8*G(1,v2)*zeta3 - 22/9*G(1,v2)*Pi^2 - 8*G(1,v2)*G(1 - v2,1 - 
         v2,0,u2) + 8*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 4/3*G(1,v2)*G(1 - v2,u2)
         *Pi^2 - 8*G(1,v2)*G(1 - v2,0,1 - v2,u2) + 44/3*G(1,v2)*G(1 - v2,0,u2)
          - 8*G(1,v2)*G(1 - v2,0,0,u2) + 8*G(1,v2)*G(1 - v2,0,1,u2) + 8*G(1,v2
         )*G(1 - v2,1,1 - v2,u2) - 44/3*G(1,v2)*G(1 - v2,1,u2) + 8*G(1,v2)*G(1
         ,1 - v2,1 - v2,u2) - 44/3*G(1,v2)*G(1,1 - v2,u2) + 268/9*G(1,0,v2) - 
         2*G(1,0,v2)*Pi^2 + 8*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 44/3*G(1,0,v2)*
         G(1 - v2,u2) + 16*G(1,0,v2)*G(1 - v2,0,u2) - 8*G(1,0,v2)*G(1 - v2,1,
         u2) - 8*G(1,0,v2)*G(1,1 - v2,u2) + 44/3*G(1,0,v2)*G(1,u2) + 88/3*G(1,
         0,0,v2) - 16*G(1,0,0,v2)*G(1 - v2,u2) + 8*G(1,0,0,v2)*G(1,u2) + 24*G(
         1,0,0,0,v2) - 8*G(1,0,1,v2)*G(1,u2) - 8*G(1,0,1,0,v2) + 4/3*G(1,1,v2)
         *Pi^2 - 8*G(1,1,v2)*G(1 - v2,0,u2) + 8*G(1,1,v2)*G(1 - v2,1,u2) + 8*
         G(1,1,v2)*G(1,1 - v2,u2) - 44/3*G(1,1,v2)*G(1,u2) - 44/3*G(1,1,0,v2)
          + 8*G(1,1,0,v2)*G(1 - v2,u2) - 8*G(1,1,0,v2)*G(1,u2) - 16*G(1,1,0,0,
         v2) + 8*G(1,1,1,v2)*G(1,u2) + 8*G(1,1,1,0,v2) )

       + e^2*u2^3 * ( 22/3*zeta3 + 268/27*Pi^2 - 31/90*Pi^4 - 4*G(1 - v2,1 - 
         v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2, - v2,0,u2) + 2/3*G(1 - v2,1 - v2
         ,u2)*Pi^2 - 4*G(1 - v2,1 - v2,0,1 - v2,u2) + 22/3*G(1 - v2,1 - v2,0,
         u2) - 4*G(1 - v2,1 - v2,0,0,u2) + 4*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*
         G(1 - v2, - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - 
         v2,0,0,u2) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 - 4*G(1 - 
         v2,0,1 - v2,1 - v2,u2) + 22/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,1
          - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 134/9*G(1 - v2,0,u2) + G(1
          - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) + 22/3*G(1 - v2,0,0,u2)
          - 4*G(1 - v2,0,0,0,u2) + 4*G(1 - v2,0,1,1 - v2,u2) + 4*G(1 - v2,1,1
          - v2,1 - v2,u2) - 22/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,u2)*Pi^2
          - 11/3*G( - v2,u2)*Pi^2 + 134/9*G( - v2,0,u2) - 1/3*G( - v2,0,u2)*
         Pi^2 - 22/3*G( - v2,0,0,u2) + 4*G( - v2,0,0,0,u2) - 4*G(0,1 - v2,1 - 
         v2,1 - v2,u2) + 22/3*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,u2)*
         G(1,v2) - 4*G(0,1 - v2,1 - v2,0,u2) + 4*G(0,1 - v2, - v2,0,u2) - 134/
         9*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 + 22/3*G(0,1 - v2,u2)*G(1,v2)
          + 8*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,u2)*G(1,1,v2) - 4*G(0,1
          - v2,0,1 - v2,u2) + 22/3*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,
         v2) - 4*G(0,1 - v2,0,0,u2) + 4*G(0,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2
         ,1,u2)*G(1,v2) + 2*G(0, - v2,u2)*Pi^2 - 22/3*G(0, - v2,0,u2) + 4*G(0,
          - v2,0,0,u2) - 4*G(0,u2)*zeta3 - 11/9*G(0,u2)*Pi^2 + 134/9*G(0,u2)*
         G(0,v2) - G(0,u2)*G(0,v2)*Pi^2 - 134/9*G(0,u2)*G(1,v2) + G(0,u2)*G(1,
         v2)*Pi^2 - 44/3*G(0,u2)*G(1,0,v2) - 12*G(0,u2)*G(1,0,0,v2) + 4*G(0,u2
         )*G(1,0,1,v2) + 22/3*G(0,u2)*G(1,1,v2) + 8*G(0,u2)*G(1,1,0,v2) - 4*G(
         0,u2)*G(1,1,1,v2) + 4*G(0,v2)*zeta3 + 11/9*G(0,v2)*Pi^2 + 4*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 22/
         3*G(0,v2)*G(1 - v2,1 - v2,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 4*
         G(0,v2)*G(1 - v2,1 - v2,1,u2) + 22/3*G(0,v2)*G(1 - v2, - v2,u2) - 4*
         G(0,v2)*G(1 - v2, - v2,0,u2) + 134/9*G(0,v2)*G(1 - v2,u2) - G(0,v2)*
         G(1 - v2,u2)*Pi^2 + 8*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 4*G(0,v2)*G(1
          - v2,0, - v2,u2) - 44/3*G(0,v2)*G(1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,
         0,0,u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2
         ) + 22/3*G(0,v2)*G(1 - v2,1,u2) - 134/9*G(0,v2)*G( - v2,u2) + 1/3*G(0
         ,v2)*G( - v2,u2)*Pi^2 + 22/3*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G( - 
         v2,0,0,u2) + 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2,
          - v2,u2) - 44/3*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(0,1 - v2,0,u2)
          - 4*G(0,v2)*G(0,1 - v2,1,u2) + 22/3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2
         )*G(0, - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 22/3*G(0,v2)*G(
         1,1 - v2,u2) - 134/9*G(0,v2)*G(1,u2) + 1/3*G(0,v2)*G(1,u2)*Pi^2 - 4*
         G(0,0,1 - v2,1 - v2,u2) + 22/3*G(0,0,1 - v2,u2) + 8*G(0,0,1 - v2,u2)*
         G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0,1 - v2,0,u2) - 4*G(0,0
         , - v2,u2)*G(0,v2) + 4*G(0,0, - v2,0,u2) + 2/3*G(0,0,u2)*Pi^2 - 22/3*
         G(0,0,u2)*G(0,v2) - 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(0,1,v2) + 
         22/3*G(0,0,u2)*G(1,v2) + 8*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2
         ) - 134/9*G(0,0,v2) + G(0,0,v2)*Pi^2 - 8*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 44/3*G(0,0,v2)*G(1 - v2,u2) - 12
         *G(0,0,v2)*G(1 - v2,0,u2) + 4*G(0,0,v2)*G(1 - v2,1,u2) - 22/3*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G( - v2,0,u2) - 12*G(0,0,v2)*G(0,1 - v2
         ,u2) + 4*G(0,0,v2)*G(0, - v2,u2) + 44/3*G(0,0,v2)*G(0,u2) + 4*G(0,0,
         v2)*G(0,1,u2) + 4*G(0,0,v2)*G(1,1 - v2,u2) - 22/3*G(0,0,v2)*G(1,u2)
          - 4*G(0,0,0,1 - v2,u2) + 4*G(0,0,0,u2)*G(0,v2) - 4*G(0,0,0,u2)*G(1,
         v2) - 44/3*G(0,0,0,v2) + 12*G(0,0,0,v2)*G(1 - v2,u2) - 4*G(0,0,0,v2)*
         G( - v2,u2) + 12*G(0,0,0,v2)*G(0,u2) - 4*G(0,0,0,v2)*G(1,u2) - 12*G(0
         ,0,0,0,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1
         ,u2)*G(1,v2) - 4*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 4*G(0,
         0,1,0,v2) + 4*G(0,1,1 - v2,1 - v2,u2) - 22/3*G(0,1,1 - v2,u2) - 4*G(0
         ,1,1 - v2,u2)*G(0,v2) + 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,u2)*Pi^2
          + 22/3*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2)*G(0,1,v2) - 22/3*G(0,1,u2)*G(
         1,v2) - 4*G(0,1,u2)*G(1,0,v2) + 4*G(0,1,u2)*G(1,1,v2) - 2/3*G(0,1,v2)
         *Pi^2 + 4*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 4*
         G(0,1,v2)*G(0,1 - v2,u2) - 22/3*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,1
          - v2,u2) + 22/3*G(0,1,v2)*G(1,u2) + 22/3*G(0,1,0,v2) - 4*G(0,1,0,v2)
         *G(1 - v2,u2) - 8*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,v2)*G(1,u2) + 8*G(0
         ,1,0,0,v2) + 4*G(0,1,1,v2)*G(0,u2) - 4*G(0,1,1,v2)*G(1,u2) - 4*G(0,1,
         1,0,v2) + 4*G(1,1 - v2,1 - v2,1 - v2,u2) - 22/3*G(1,1 - v2,1 - v2,u2)
          + 134/9*G(1,1 - v2,u2) - 1/3*G(1,1 - v2,u2)*Pi^2 - 11/3*G(1,u2)*Pi^2
          + 134/9*G(1,u2)*G(1,v2) - 1/3*G(1,u2)*G(1,v2)*Pi^2 - 4*G(1,v2)*zeta3
          - 11/9*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1 - v2,0,u2) + 4*G(1,v2)*G(
         1 - v2,1 - v2,1,u2) + 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,v2)*G(1
          - v2,0,1 - v2,u2) + 22/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2
         ,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2) + 4*G(1,v2)*G(1 - v2,1,1 - v2,
         u2) - 22/3*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(1,1 - v2,1 - v2,u2)
          - 22/3*G(1,v2)*G(1,1 - v2,u2) + 134/9*G(1,0,v2) - G(1,0,v2)*Pi^2 + 4
         *G(1,0,v2)*G(1 - v2,1 - v2,u2) - 22/3*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,
         0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,u2) - 4*G(1,0,v2)*G(1,1
          - v2,u2) + 22/3*G(1,0,v2)*G(1,u2) + 44/3*G(1,0,0,v2) - 8*G(1,0,0,v2)
         *G(1 - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 12*G(1,0,0,0,v2) - 4*G(1,0,1,
         v2)*G(1,u2) - 4*G(1,0,1,0,v2) + 2/3*G(1,1,v2)*Pi^2 - 4*G(1,1,v2)*G(1
          - v2,0,u2) + 4*G(1,1,v2)*G(1 - v2,1,u2) + 4*G(1,1,v2)*G(1,1 - v2,u2)
          - 22/3*G(1,1,v2)*G(1,u2) - 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G(1,u2) - 8*G(1,1,0,0,v2) + 4*G(1,1,1,v2)*G(1,u2
         ) + 4*G(1,1,1,0,v2) )

       + i_*v2^2*[1-u2]^-2 * (  - 2*Pi )

       + i_*v2^2*[1-u2]^-1 * (  - 2*Pi )

       + i_*v2^2 * ( 4*Pi )

       + i_*u2 * (  - 2*G(1 - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,u2)*Pi + 2*
         G(0,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi )

       + i_*u2*v2 * ( 4*Pi + 4*G(1 - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 4*G(0,u2)*
         Pi - 4*G(0,v2)*Pi - 4*G(1,u2)*Pi + 4*G(1,v2)*Pi )

       + i_*u2*v2^2 * (  - 4*G(1 - v2,u2)*Pi + 4*G( - v2,u2)*Pi - 4*G(0,u2)*Pi
          + 4*G(0,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi )

       + i_*u2^2 * ( 4*G(1 - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 4*G(0,u2)*Pi - 4*
         G(0,v2)*Pi - 4*G(1,u2)*Pi + 4*G(1,v2)*Pi )

       + i_*u2^2*v2 * (  - 8*G(1 - v2,u2)*Pi + 8*G( - v2,u2)*Pi - 8*G(0,u2)*Pi
          + 8*G(0,v2)*Pi + 8*G(1,u2)*Pi - 8*G(1,v2)*Pi )

       + i_*u2^3 * (  - 4*G(1 - v2,u2)*Pi + 4*G( - v2,u2)*Pi - 4*G(0,u2)*Pi + 
         4*G(0,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi )

       + i_*e*u2^-2*v2 * ( 4/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2^2 * (  - 4/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * ( 4/3*Pi - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2^2 * (  - 4/3*Pi )

       + i_*e * (  - 2/3*Pi - 4/3*G(1,u2)*Pi )

       + i_*e*v2^2*[1-u2]^-2 * (  - 6*Pi )

       + i_*e*v2^2*[1-u2]^-1 * (  - 6*Pi )

       + i_*e*v2^2 * ( 34/3*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * (  - 2/3*G( - v2,u2)*Pi - 2/3*G(0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * (  - 2/3*Pi - 4/3*G( - v2,u2)*Pi - 4/3*G(0,v2)
         *Pi )

       + i_*e*u2 * ( 1/3*Pi^3 + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1 - v2, - v2,u2
         )*Pi - 2*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*G(1 - v2,1,u2)*Pi
          + 2*G( - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi - 2*G(
         0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*Pi
          - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,v2)*Pi - 2*G(
         0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi + 2*G(1,v2)
         *G(1 - v2,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,1,v2)*Pi )

       + i_*e*u2*v2 * ( 34/3*Pi - 2/3*Pi^3 - 4*G(1 - v2,1 - v2,u2)*Pi + 4*G(1
          - v2, - v2,u2)*Pi + 22/3*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 4*
         G(1 - v2,1,u2)*Pi - 22/3*G( - v2,u2)*Pi - 4*G(0,1 - v2,u2)*Pi + 4*G(0
         , - v2,u2)*Pi + 22/3*G(0,u2)*Pi + 4*G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(
         1,v2)*Pi - 22/3*G(0,v2)*Pi + 4*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(0,0,u2)*
         Pi - 4*G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,v2)*Pi - 22/3*G(1,u2)*
         Pi + 22/3*G(1,v2)*Pi - 4*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*Pi - 4
         *G(1,1,v2)*Pi )

       + i_*e*u2*v2^2 * ( 2/3*Pi^3 + 4*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - 
         v2,u2)*Pi - 22/3*G(1 - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi - 4*G(1 - v2,1
         ,u2)*Pi + 22/3*G( - v2,u2)*Pi + 4*G(0,1 - v2,u2)*Pi - 4*G(0, - v2,u2)
         *Pi - 22/3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi
          + 22/3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,u2)*Pi + 4*
         G(0,0,v2)*Pi - 4*G(0,1,u2)*Pi - 4*G(0,1,v2)*Pi + 22/3*G(1,u2)*Pi - 22/
         3*G(1,v2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*Pi + 4*G(1,1,
         v2)*Pi )

       + i_*e*u2^2 * (  - 2/3*Pi^3 - 4*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2, - 
         v2,u2)*Pi + 22/3*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 4*G(1 - v2,1
         ,u2)*Pi - 22/3*G( - v2,u2)*Pi - 4*G(0,1 - v2,u2)*Pi + 4*G(0, - v2,u2)
         *Pi + 22/3*G(0,u2)*Pi + 4*G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(1,v2)*Pi
          - 22/3*G(0,v2)*Pi + 4*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(0,0,u2)*Pi - 4*
         G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,v2)*Pi - 22/3*G(1,u2)*Pi + 22/
         3*G(1,v2)*Pi - 4*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*Pi - 4*G(1,1,
         v2)*Pi )

       + i_*e*u2^2*v2 * ( 4/3*Pi^3 + 8*G(1 - v2,1 - v2,u2)*Pi - 8*G(1 - v2, - 
         v2,u2)*Pi - 44/3*G(1 - v2,u2)*Pi + 8*G(1 - v2,0,u2)*Pi - 8*G(1 - v2,1
         ,u2)*Pi + 44/3*G( - v2,u2)*Pi + 8*G(0,1 - v2,u2)*Pi - 8*G(0, - v2,u2)
         *Pi - 44/3*G(0,u2)*Pi - 8*G(0,u2)*G(0,v2)*Pi + 8*G(0,u2)*G(1,v2)*Pi
          + 44/3*G(0,v2)*Pi - 8*G(0,v2)*G(1 - v2,u2)*Pi + 8*G(0,0,u2)*Pi + 8*
         G(0,0,v2)*Pi - 8*G(0,1,u2)*Pi - 8*G(0,1,v2)*Pi + 44/3*G(1,u2)*Pi - 44/
         3*G(1,v2)*Pi + 8*G(1,v2)*G(1 - v2,u2)*Pi - 8*G(1,0,v2)*Pi + 8*G(1,1,
         v2)*Pi )

       + i_*e*u2^3 * ( 2/3*Pi^3 + 4*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - v2,
         u2)*Pi - 22/3*G(1 - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi - 4*G(1 - v2,1,u2
         )*Pi + 22/3*G( - v2,u2)*Pi + 4*G(0,1 - v2,u2)*Pi - 4*G(0, - v2,u2)*Pi
          - 22/3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 22/
         3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,u2)*Pi + 4*G(0,0,
         v2)*Pi - 4*G(0,1,u2)*Pi - 4*G(0,1,v2)*Pi + 22/3*G(1,u2)*Pi - 22/3*G(1
         ,v2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*Pi + 4*G(1,1,v2)*Pi
          )

       + i_*e^2*u2^-2*v2 * (  - 4/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 4/3*G(0,1,u2)*Pi + 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2^2 * ( 4/3*G(1 - v2,1,u2)*Pi - 4/3*G(0,v2)*G(1 - v2,u2
         )*Pi - 4/3*G(0,1,u2)*Pi - 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(0,1,u2)*Pi - 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * ( 38/9*Pi + 2/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*Pi
          - 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,1,u2)*Pi - 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2^2 * (  - 38/9*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 2/3*G(0,v2)*Pi )

       + i_*e^2 * (  - 16/9*Pi + 4/3*G(1 - v2,1,u2)*Pi - 4/3*G(0,v2)*G(1 - v2,
         u2)*Pi - 4/3*G(0,1,u2)*Pi - 26/9*G(1,u2)*Pi )

       + i_*e^2*v2^2*[1-u2]^-2 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*v2^2*[1-u2]^-1 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*v2^2 * ( 236/9*Pi - Pi^3 )

       + i_*e^2*u2*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2, - v2,u2)*Pi - 10/9*G( - 
         v2,u2)*Pi + 2/3*G(0, - v2,u2)*Pi - 10/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1
          - v2,u2)*Pi - 2/3*G(0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * (  - 16/9*Pi - 4/3*G(1 - v2, - v2,u2)*Pi - 
         26/9*G( - v2,u2)*Pi + 4/3*G(0, - v2,u2)*Pi - 26/9*G(0,v2)*Pi - 4/3*G(
         0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,0,v2)*Pi )

       + i_*e^2*u2 * ( 1/3*Pi^3 - 2*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2
         ,1 - v2, - v2,u2)*Pi + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1 - v2,1 - v2,0
         ,u2)*Pi + 2*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2,u2)*Pi - 4*G(
         1 - v2,u2)*Pi + 1/6*G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,1 - v2,u2)*Pi + 
         2*G(1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*G(1 - v2,0,0,u2)*
         Pi + 2*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,u2)*Pi + 4*G( - v2,u2)*Pi
          - 1/2*G( - v2,u2)*Pi^3 - 2*G(0,1 - v2,1 - v2,u2)*Pi + 2*G(0,1 - v2,
          - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0,1 - v2,u2)*G(1,v2)*Pi - 2*
         G(0,1 - v2,0,u2)*Pi + 2*G(0,1 - v2,1,u2)*Pi - 2*G(0, - v2,u2)*Pi - 4*
         G(0,u2)*Pi + 1/6*G(0,u2)*Pi^3 - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,
         v2)*Pi + 2*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 4*G(0,v2)*
         Pi - 1/6*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*
         G(1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G(0,1 - v2,
         u2)*Pi - 2*G(0,0,1 - v2,u2)*Pi + 2*G(0,0, - v2,u2)*Pi + 2*G(0,0,u2)*
         Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*G(1,v2)*Pi + 2*G(0,0,v2)*Pi
          - 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0,0,
         u2)*Pi + 2*G(0,0,0,v2)*Pi + 2*G(0,0,1,u2)*Pi - 2*G(0,0,1,v2)*Pi - 2*
         G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,u2)*Pi + 2*G(0,1
         ,v2)*G(0,u2)*Pi - 2*G(0,1,0,v2)*Pi + 2*G(0,1,1,v2)*Pi + 4*G(1,u2)*Pi
          - 1/2*G(1,u2)*Pi^3 - 4*G(1,v2)*Pi + 1/6*G(1,v2)*Pi^3 - 2*G(1,v2)*G(1
          - v2,1 - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(1,v2)*G(1 - v2,
         0,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1 - v2,u2)*Pi - 2*G(1,0,0,
         v2)*Pi + 2*G(1,0,1,v2)*Pi + 2*G(1,1,v2)*Pi - 2*G(1,1,v2)*G(1 - v2,u2)
         *Pi + 2*G(1,1,0,v2)*Pi - 2*G(1,1,1,v2)*Pi )

       + i_*e^2*u2*v2 * ( 236/9*Pi - 20/9*Pi^3 + 4*G(1 - v2,1 - v2,1 - v2,u2)*
         Pi - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 22/3*G(1 - v2,1 - v2,u2)*Pi + 4
         *G(1 - v2,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 22/3*G(1 - 
         v2, - v2,u2)*Pi + 134/9*G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + 4*
         G(1 - v2,0,1 - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi - 22/3*G(1 - v2,
         0,u2)*Pi + 4*G(1 - v2,0,0,u2)*Pi - 4*G(1 - v2,0,1,u2)*Pi + 22/3*G(1
          - v2,1,u2)*Pi - 134/9*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - 
         v2,1 - v2,u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi - 22/3*G(0,1 - v2,u2)*Pi
          + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2
         ,1,u2)*Pi + 22/3*G(0, - v2,u2)*Pi + 134/9*G(0,u2)*Pi - 1/3*G(0,u2)*
         Pi^3 + 22/3*G(0,u2)*G(0,v2)*Pi - 22/3*G(0,u2)*G(1,v2)*Pi - 4*G(0,u2)*
         G(1,0,v2)*Pi + 4*G(0,u2)*G(1,1,v2)*Pi - 134/9*G(0,v2)*Pi + 1/3*G(0,v2
         )*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 22/3*G(0,v2)*G(1 - v2,u2)
         *Pi - 4*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*
         G(0,0,1 - v2,u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 22/3*G(0,0,u2)*Pi - 4*G(
         0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)*Pi - 22/3*G(0,0,v2)*Pi + 4*
         G(0,0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,0,u2)*Pi
          - 4*G(0,0,0,v2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,0,1,v2)*Pi + 22/3*G(0,
         1,u2)*Pi + 22/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 4*G(0,1,
         v2)*G(0,u2)*Pi + 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,v2)*Pi - 134/9*G(1,u2)*
         Pi + G(1,u2)*Pi^3 + 134/9*G(1,v2)*Pi - 1/3*G(1,v2)*Pi^3 + 4*G(1,v2)*
         G(1 - v2,1 - v2,u2)*Pi - 22/3*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,v2)*G(1
          - v2,0,u2)*Pi + 22/3*G(1,0,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*
         G(1,0,0,v2)*Pi - 4*G(1,0,1,v2)*Pi - 22/3*G(1,1,v2)*Pi + 4*G(1,1,v2)*
         G(1 - v2,u2)*Pi - 4*G(1,1,0,v2)*Pi + 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2*v2^2 * ( 11/9*Pi^3 - 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 4*G(
         1 - v2,1 - v2, - v2,u2)*Pi + 22/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2
         ,1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 22/3*G(1 - v2, - v2,
         u2)*Pi - 134/9*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0
         ,1 - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi + 22/3*G(1 - v2,0,u2)*Pi
          - 4*G(1 - v2,0,0,u2)*Pi + 4*G(1 - v2,0,1,u2)*Pi - 22/3*G(1 - v2,1,u2
         )*Pi + 134/9*G( - v2,u2)*Pi - G( - v2,u2)*Pi^3 - 4*G(0,1 - v2,1 - v2,
         u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0,1 - v2,u2)*Pi - 4*G(0,1
          - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi
          - 22/3*G(0, - v2,u2)*Pi - 134/9*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 - 22/3
         *G(0,u2)*G(0,v2)*Pi + 22/3*G(0,u2)*G(1,v2)*Pi + 4*G(0,u2)*G(1,0,v2)*
         Pi - 4*G(0,u2)*G(1,1,v2)*Pi + 134/9*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 4
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(
         0,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0,1 - 
         v2,u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 22/3*G(0,0,u2)*Pi + 4*G(0,0,u2)*G(
         0,v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi + 22/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*
         G(1 - v2,u2)*Pi - 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,0,u2)*Pi + 4*G(0,0
         ,0,v2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,0,1,v2)*Pi - 22/3*G(0,1,u2)*Pi
          - 22/3*G(0,1,v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 4*G(0,1,v2)*G(0,
         u2)*Pi - 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,v2)*Pi + 134/9*G(1,u2)*Pi - G(1
         ,u2)*Pi^3 - 134/9*G(1,v2)*Pi + 1/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2,
         1 - v2,u2)*Pi + 22/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,
         u2)*Pi - 22/3*G(1,0,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,0,
         v2)*Pi + 4*G(1,0,1,v2)*Pi + 22/3*G(1,1,v2)*Pi - 4*G(1,1,v2)*G(1 - v2,
         u2)*Pi + 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^2 * (  - 11/9*Pi^3 + 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi - 4*G(
         1 - v2,1 - v2, - v2,u2)*Pi - 22/3*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2
         ,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 22/3*G(1 - v2, - v2,
         u2)*Pi + 134/9*G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,0
         ,1 - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi - 22/3*G(1 - v2,0,u2)*Pi
          + 4*G(1 - v2,0,0,u2)*Pi - 4*G(1 - v2,0,1,u2)*Pi + 22/3*G(1 - v2,1,u2
         )*Pi - 134/9*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2,1 - v2,
         u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi - 22/3*G(0,1 - v2,u2)*Pi + 4*G(0,1
          - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi
          + 22/3*G(0, - v2,u2)*Pi + 134/9*G(0,u2)*Pi - 1/3*G(0,u2)*Pi^3 + 22/3
         *G(0,u2)*G(0,v2)*Pi - 22/3*G(0,u2)*G(1,v2)*Pi - 4*G(0,u2)*G(1,0,v2)*
         Pi + 4*G(0,u2)*G(1,1,v2)*Pi - 134/9*G(0,v2)*Pi + 1/3*G(0,v2)*Pi^3 - 4
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 22/3*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(
         0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*G(0,0,1 - 
         v2,u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 22/3*G(0,0,u2)*Pi - 4*G(0,0,u2)*G(
         0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)*Pi - 22/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*
         G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,0,u2)*Pi - 4*G(0,0
         ,0,v2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,0,1,v2)*Pi + 22/3*G(0,1,u2)*Pi
          + 22/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 4*G(0,1,v2)*G(0,
         u2)*Pi + 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,v2)*Pi - 134/9*G(1,u2)*Pi + G(1
         ,u2)*Pi^3 + 134/9*G(1,v2)*Pi - 1/3*G(1,v2)*Pi^3 + 4*G(1,v2)*G(1 - v2,
         1 - v2,u2)*Pi - 22/3*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,0,
         u2)*Pi + 22/3*G(1,0,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,0,
         v2)*Pi - 4*G(1,0,1,v2)*Pi - 22/3*G(1,1,v2)*Pi + 4*G(1,1,v2)*G(1 - v2,
         u2)*Pi - 4*G(1,1,0,v2)*Pi + 4*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^2*v2 * ( 22/9*Pi^3 - 8*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 8*G(
         1 - v2,1 - v2, - v2,u2)*Pi + 44/3*G(1 - v2,1 - v2,u2)*Pi - 8*G(1 - v2
         ,1 - v2,0,u2)*Pi + 8*G(1 - v2,1 - v2,1,u2)*Pi - 44/3*G(1 - v2, - v2,
         u2)*Pi - 268/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,u2)*Pi^3 - 8*G(1 - v2,0
         ,1 - v2,u2)*Pi + 8*G(1 - v2,0, - v2,u2)*Pi + 44/3*G(1 - v2,0,u2)*Pi
          - 8*G(1 - v2,0,0,u2)*Pi + 8*G(1 - v2,0,1,u2)*Pi - 44/3*G(1 - v2,1,u2
         )*Pi + 268/9*G( - v2,u2)*Pi - 2*G( - v2,u2)*Pi^3 - 8*G(0,1 - v2,1 - 
         v2,u2)*Pi + 8*G(0,1 - v2, - v2,u2)*Pi + 44/3*G(0,1 - v2,u2)*Pi - 8*G(
         0,1 - v2,u2)*G(1,v2)*Pi - 8*G(0,1 - v2,0,u2)*Pi + 8*G(0,1 - v2,1,u2)*
         Pi - 44/3*G(0, - v2,u2)*Pi - 268/9*G(0,u2)*Pi + 2/3*G(0,u2)*Pi^3 - 44/
         3*G(0,u2)*G(0,v2)*Pi + 44/3*G(0,u2)*G(1,v2)*Pi + 8*G(0,u2)*G(1,0,v2)*
         Pi - 8*G(0,u2)*G(1,1,v2)*Pi + 268/9*G(0,v2)*Pi - 2/3*G(0,v2)*Pi^3 + 8
         *G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 44/3*G(0,v2)*G(1 - v2,u2)*Pi + 8*G(
         0,v2)*G(1 - v2,0,u2)*Pi + 8*G(0,v2)*G(0,1 - v2,u2)*Pi - 8*G(0,0,1 - 
         v2,u2)*Pi + 8*G(0,0, - v2,u2)*Pi + 44/3*G(0,0,u2)*Pi + 8*G(0,0,u2)*G(
         0,v2)*Pi - 8*G(0,0,u2)*G(1,v2)*Pi + 44/3*G(0,0,v2)*Pi - 8*G(0,0,v2)*
         G(1 - v2,u2)*Pi - 8*G(0,0,v2)*G(0,u2)*Pi - 8*G(0,0,0,u2)*Pi + 8*G(0,0
         ,0,v2)*Pi + 8*G(0,0,1,u2)*Pi - 8*G(0,0,1,v2)*Pi - 44/3*G(0,1,u2)*Pi
          - 44/3*G(0,1,v2)*Pi + 8*G(0,1,v2)*G(1 - v2,u2)*Pi + 8*G(0,1,v2)*G(0,
         u2)*Pi - 8*G(0,1,0,v2)*Pi + 8*G(0,1,1,v2)*Pi + 268/9*G(1,u2)*Pi - 2*
         G(1,u2)*Pi^3 - 268/9*G(1,v2)*Pi + 2/3*G(1,v2)*Pi^3 - 8*G(1,v2)*G(1 - 
         v2,1 - v2,u2)*Pi + 44/3*G(1,v2)*G(1 - v2,u2)*Pi - 8*G(1,v2)*G(1 - v2,
         0,u2)*Pi - 44/3*G(1,0,v2)*Pi + 8*G(1,0,v2)*G(1 - v2,u2)*Pi - 8*G(1,0,
         0,v2)*Pi + 8*G(1,0,1,v2)*Pi + 44/3*G(1,1,v2)*Pi - 8*G(1,1,v2)*G(1 - 
         v2,u2)*Pi + 8*G(1,1,0,v2)*Pi - 8*G(1,1,1,v2)*Pi )

       + i_*e^2*u2^3 * ( 11/9*Pi^3 - 4*G(1 - v2,1 - v2,1 - v2,u2)*Pi + 4*G(1
          - v2,1 - v2, - v2,u2)*Pi + 22/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,
         1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 22/3*G(1 - v2, - v2,u2
         )*Pi - 134/9*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0,1
          - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi + 22/3*G(1 - v2,0,u2)*Pi - 4
         *G(1 - v2,0,0,u2)*Pi + 4*G(1 - v2,0,1,u2)*Pi - 22/3*G(1 - v2,1,u2)*Pi
          + 134/9*G( - v2,u2)*Pi - G( - v2,u2)*Pi^3 - 4*G(0,1 - v2,1 - v2,u2)*
         Pi + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0,1 - v2,u2)*Pi - 4*G(0,1 - 
         v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 
         22/3*G(0, - v2,u2)*Pi - 134/9*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 - 22/3*G(
         0,u2)*G(0,v2)*Pi + 22/3*G(0,u2)*G(1,v2)*Pi + 4*G(0,u2)*G(1,0,v2)*Pi
          - 4*G(0,u2)*G(1,1,v2)*Pi + 134/9*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0
         ,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0,1 - v2
         ,u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 22/3*G(0,0,u2)*Pi + 4*G(0,0,u2)*G(0,
         v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi + 22/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1
          - v2,u2)*Pi - 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,0,u2)*Pi + 4*G(0,0,0,
         v2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,0,1,v2)*Pi - 22/3*G(0,1,u2)*Pi - 22/
         3*G(0,1,v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 4*G(0,1,v2)*G(0,u2)*Pi
          - 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,v2)*Pi + 134/9*G(1,u2)*Pi - G(1,u2)*
         Pi^3 - 134/9*G(1,v2)*Pi + 1/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2,1 - 
         v2,u2)*Pi + 22/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*
         Pi - 22/3*G(1,0,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,0,v2)*
         Pi + 4*G(1,0,1,v2)*Pi + 22/3*G(1,1,v2)*Pi - 4*G(1,1,v2)*G(1 - v2,u2)*
         Pi + 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,v2)*Pi ) ;
g [beta1_1L] =  + u2^-1*v2 * (  - 2 )

       + e*u2^-3*v2 * ( 4/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1,u2) + 4/3*
         G(1,1 - v2,u2) + 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-3*v2^2 * (  - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1,u2) - 
         4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/3*
         G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * ( 4/3*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,
         v2)*G(1,u2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) + 4/3*G(1,v2)
          )

       + e*u2^-2*v2^2 * (  - 4/3*G(1 - v2,u2) + 4/3*G(0,v2) - 4/3*G(1,v2) )

       + e*u2^-1*[1-u2-v2]^-1 * (  - 2/3*G(0,v2) )

       + e*u2^-1 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) + 2/3*G(0,v2)*G(1 - v2,
         u2) - 2/3*G(0,v2)*G(1,u2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2)
          - 2/3*G(1,v2) )

       + e*u2^-1*v2 * (  - 16/3 + 2*G(0,u2) - 2*G(0,v2) )

       + e*u2^-1*v2^2 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 2/3*G(1,v2) )

       + e*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2/3*G(0,u2)*G(0,
         v2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,0,v2) + 2/3*G(1,0,v2) )

       + e*[1-u2-v2]^-1 * ( 1/9*Pi^2 + 2/3*G( - v2,0,u2) - 2/3*G(0,u2) + 2/3*
         G(0,u2)*G(0,v2) + 2/3*G(0,v2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,0,
         v2) - 2/3*G(1,0,v2) )

       + e * (  - 16/3 + 4/3*G(1 - v2,u2) + 2/3*G(0,u2) - 2*G(0,v2) + 4/3*G(1,
         v2) )

       + e*v2 * ( 4/9*Pi^2 - 4/3*G(1 - v2,u2) - 2/3*G(1 - v2,0,u2) + 2/3*G( - 
         v2,0,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0,u2) + 2/3*G(0,u2)*G(0,v2) - 2/
         3*G(0,u2)*G(1,v2) + 2/3*G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,
         v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1,u2) - 2/3*G(0,0,v2) + 2/3*G(1,1 - 
         v2,u2) + 2/3*G(1,u2)*G(1,v2) - 4/3*G(1,v2) + 2/3*G(1,0,v2) )

       + e*v2^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/3
         *G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(0
         ,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 2/
         3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,v2
         ) )

       + e*u2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,u2) - 2/3*G(1 - v2,0,u2) + 2/3*G( - 
         v2,0,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0,u2) + 2/3*G(0,u2)*G(0,v2) - 2/
         3*G(0,u2)*G(1,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2
         ) - 2/3*G(0,v2)*G(1,u2) - 2/3*G(0,0,v2) + 2/3*G(1,1 - v2,u2) + 2/3*G(
         1,u2)*G(1,v2) - 2/3*G(1,v2) + 2/3*G(1,0,v2) )

       + e*u2*v2 * (  - 8/9*Pi^2 + 4/3*G(1 - v2,0,u2) - 4/3*G( - v2,0,u2) + 4/
         3*G(0,1 - v2,u2) - 4/3*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,v2) - 4/3*G(
         0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G(1,u2) + 
         4/3*G(0,0,v2) - 4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) - 4/3*G(1,0,
         v2) )

       + e*u2^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/3
         *G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(0
         ,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 2/
         3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,v2
         ) )

       + e^2*u2^-3*v2 * (  - 4/3*G(1 - v2,1,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,
         1 - v2,u2) + 26/9*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1,u2)
          + 4/3*G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) - 26/9*G(0
         ,v2)*G(1,u2) + 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)*G(1,u2) + 4/
         3*G(0,1,1 - v2,u2) - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) + 
         4/3*G(0,1,v2)*G(1,u2) - 4/3*G(1,1 - v2,1 - v2,u2) + 26/9*G(1,1 - v2,
         u2) - 2/3*G(1,u2)*Pi^2 + 26/9*G(1,u2)*G(1,v2) - 4/3*G(1,v2)*G(1 - v2,
         1,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) + 4/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,
         1,v2)*G(1,u2) )

       + e^2*u2^-3*v2^2 * ( 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 26/9*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 
         4/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 26/9*G(0,v2
         )*G(1,u2) - 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(1,u2) - 4/3*
         G(0,1,1 - v2,u2) + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,v2) - 4/
         3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,1 - v2,u2) - 26/9*G(1,1 - v2,u2)
          + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-2 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2
         ,u2) - 10/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*
         G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 10/9*G(0,v2)*G(
         1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,
         1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(
         0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/9*G(1,1 - v2,u2) + 1/
         3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,v2)*G(
         1,u2) )

       + e^2*u2^-2*v2 * (  - 2/3*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) + 38/9*G(1 - 
         v2,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2,u2)
          - 4/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2
         )*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 16/9*G(0,v2)*G(1,u2)
          - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,1
          - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1
         ,v2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1
          - v2,u2) + 1/3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 38/9*G(1,v2) - 
         4/3*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*
         G(1,1 - v2,u2) + 4/3*G(1,0,v2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,1,v2
         ) + 2/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-2*v2^2 * ( 2/3*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) - 38/9*G(1 - v2
         ,u2) + 38/9*G(0,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2) - 4/3*
         G(0,1,v2) - 38/9*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,0,v2)
          + 4/3*G(1,1,v2) )

       + e^2*u2^-1*[1-u2-v2]^-1 * (  - 16/9*G(0,v2) - 2/3*G(0,0,v2) )

       + e^2*u2^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 16/9*G(1 - v2,u2)
          - 2/3*G(1 - v2,1,1 - v2,u2) + 16/9*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 4/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/
         3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 10/9*G(0,v2)*
         G(1,u2) + 2/3*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*
         G(1,u2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2
         )*G(1,v2) - 2/3*G(0,1,v2) + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1
          - v2,u2) + 10/9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,u2)*G(1
         ,v2) - 16/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)*G(1 - v2
         ,1,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2) + 2/3*G(1,0,v2)*
         G(1,u2) + 2/3*G(1,1,v2) - 2/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * (  - 104/9 + 1/6*Pi^2 - 2/3*G(1 - v2,u2) + 6*G(0,u2)
          + 2*G(0,u2)*G(0,v2) - 16/3*G(0,v2) - 2*G(0,0,u2) - 2*G(0,0,v2) - 2/3
         *G(1,v2) )

       + e^2*u2^-1*v2^2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 16/9*G(1 - v2
         ,u2) + 16/9*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2) - 2/3*
         G(0,1,v2) - 16/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2)
          + 2/3*G(1,1,v2) )

       + e^2*[1-u2-v2]^-2 * (  - 2/3*zeta3 - 5/27*Pi^2 - 2/3*G(1 - v2, - v2,0,
         u2) - 1/9*G(1 - v2,u2)*Pi^2 + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,0,
         u2) + 2/3*G( - v2,0,0,u2) + 2/3*G(0, - v2,0,u2) + 1/9*G(0,u2)*Pi^2 - 
         10/9*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,0,v2) + 2/9*G(0,v2)*Pi^2 + 2/3
         *G(0,v2)*G(1 - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 10/9*G(0,
         v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) - 2/3*G(0,v2)*G(0, - v2,
         u2) + 2/3*G(0,0,u2)*G(0,v2) + 10/9*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - v2
         ,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 4/3*G(0,0,
         0,v2) + 2/3*G(0,1,0,v2) - 1/9*G(1,v2)*Pi^2 + 10/9*G(1,0,v2) + 2/3*G(1
         ,0,v2)*G(1 - v2,u2) + 4/3*G(1,0,0,v2) + 2/3*G(1,1,0,v2) )

       + e^2*[1-u2-v2]^-1 * ( 2/3*zeta3 + 14/27*Pi^2 + 2/3*G(1 - v2, - v2,0,u2
         ) + 1/9*G(1 - v2,u2)*Pi^2 - 1/3*G( - v2,u2)*Pi^2 + 10/9*G( - v2,0,u2)
          - 2/3*G( - v2,0,0,u2) - 2/3*G(0, - v2,0,u2) - 16/9*G(0,u2) - 1/9*G(0
         ,u2)*Pi^2 + 4/9*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,0,v2) + 16/9*G(0,v2
         ) - 2/9*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 2/3*G(0,v2)*
         G(1 - v2,0,u2) - 10/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2)
          + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,0,u2) - 2/3*G(0,0,u2)*G(0,v2)
          - 4/9*G(0,0,v2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G( - v2
         ,u2) + 4/3*G(0,0,v2)*G(0,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,0,v2) + 1/
         9*G(1,v2)*Pi^2 - 10/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,u2) - 4/3*G(
         1,0,0,v2) - 2/3*G(1,1,0,v2) )

       + e^2 * (  - 104/9 + 1/6*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) + 32/9*G(1 - v2
         ,u2) + 16/9*G(0,u2) + 2/3*G(0,u2)*G(0,v2) - 16/3*G(0,v2) + 4/3*G(0,v2
         )*G(1 - v2,u2) - 2/3*G(0,0,u2) - 2*G(0,0,v2) + 4/3*G(0,1,v2) + 32/9*
         G(1,v2) - 4/3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,0,v2) - 4/3*G(1,1,v2) )

       + e^2*v2 * ( 2/3*zeta3 + 29/27*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) + 2/3*G(1
          - v2,1 - v2,0,u2) - 2/3*G(1 - v2, - v2,0,u2) - 32/9*G(1 - v2,u2) - 1/
         9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1 - v2,u2) - 10/9*G(1 - v2,0,u2)
          + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) - 1/3*G( - v2,u2)
         *Pi^2 + 10/9*G( - v2,0,u2) - 2/3*G( - v2,0,0,u2) + 2/3*G(0,1 - v2,1
          - v2,u2) - 10/9*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*G(1,v2) + 2/3*G(
         0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) + 16/9*G(0,u2) - 1/9*G(0,u2)*
         Pi^2 + 16/9*G(0,u2)*G(0,v2) - 10/9*G(0,u2)*G(1,v2) - 4/3*G(0,u2)*G(1,
         0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 16/9*G(0,v2) + 1/9*G(0,v2)*Pi^2 - 2/3
         *G(0,v2)*G(1 - v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 2/9*
         G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1
          - v2,1,u2) - 10/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 
         4/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*
         G(1,1 - v2,u2) - 10/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(
         0,0,u2) - 2/3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 4/9*G(0,0,
         v2) + 4/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(
         0,0,v2)*G(0,u2) - 2/3*G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1
         ,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 4/3*G(0
         ,1,v2) - 2/3*G(0,1,v2)*G(0,u2) + 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,
         v2) - 2/3*G(1,1 - v2,1 - v2,u2) + 10/9*G(1,1 - v2,u2) - 1/3*G(1,u2)*
         Pi^2 + 10/9*G(1,u2)*G(1,v2) - 32/9*G(1,v2) - 1/9*G(1,v2)*Pi^2 + 4/3*
         G(1,v2)*G(1 - v2,u2) + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1
          - v2,1,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) - 2/9*G(1,0,v2) - 2/3*G(1,0,
         v2)*G(1 - v2,u2) + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) + 4/3*G(1,
         1,v2) - 2/3*G(1,1,v2)*G(1,u2) - 2/3*G(1,1,0,v2) )

       + e^2*v2^2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2) + 
         2/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1
          - v2,u2) + 10/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2
         ,1,1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,0,u2) + 2/3*G( - 
         v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 10/9*G(0,1 - v2,u2) - 2/3*G(
         0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) + 1/
         9*G(0,u2)*Pi^2 - 10/9*G(0,u2)*G(0,v2) + 10/9*G(0,u2)*G(1,v2) + 4/3*G(
         0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/9*G(0,
         v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,
         1,u2) + 10/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(
         0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,1
          - v2,u2) + 10/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,
         u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 10/9*G(0,0,v2) - 4/3*G(0,0,v2)*
         G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 2/
         3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(
         0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2) - 2/3
         *G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/
         9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 1/9*G(1,
         v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 10/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,
         u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*G(1,u2)
          + 2/3*G(1,1,0,v2) )

       + e^2*u2 * ( 2/3*zeta3 + 20/27*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 2/3*G(1
          - v2,1 - v2,0,u2) - 2/3*G(1 - v2, - v2,0,u2) - 16/9*G(1 - v2,u2) - 1/
         9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1 - v2,u2) - 10/9*G(1 - v2,0,u2)
          + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) - 1/3*G( - v2,u2)
         *Pi^2 + 10/9*G( - v2,0,u2) - 2/3*G( - v2,0,0,u2) + 2/3*G(0,1 - v2,1
          - v2,u2) - 10/9*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*G(1,v2) + 2/3*G(
         0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) + 16/9*G(0,u2) - 1/9*G(0,u2)*
         Pi^2 + 16/9*G(0,u2)*G(0,v2) - 10/9*G(0,u2)*G(1,v2) - 4/3*G(0,u2)*G(1,
         0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 1/9*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(1 - 
         v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 4/9*G(0,v2)*G(1 - v2
         ,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) - 10/9
         *G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(0,v2)*G(0,1
          - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 
         10/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2) - 2/3*G(0
         ,0,u2)*G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 10/9*G(0,0,v2) + 4/3*G(0,0,
         v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,u2)
          - 2/3*G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,1 - v2,u2) + 2/
         3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2) - 2/3*G(0
         ,1,v2)*G(0,u2) + 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1
          - v2,1 - v2,u2) + 10/9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,
         u2)*G(1,v2) - 16/9*G(1,v2) - 1/9*G(1,v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2,
         u2) + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3*
         G(1,v2)*G(1,1 - v2,u2) + 4/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,u2)
          + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2) - 2/3*G(1,
         1,v2)*G(1,u2) - 2/3*G(1,1,0,v2) )

       + e^2*u2*v2 * (  - 4/3*zeta3 - 40/27*Pi^2 - 4/3*G(1 - v2,1 - v2,0,u2)
          + 4/3*G(1 - v2, - v2,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,
         1 - v2,u2) + 20/9*G(1 - v2,0,u2) - 4/3*G(1 - v2,0,0,u2) + 4/3*G(1 - 
         v2,1,1 - v2,u2) + 2/3*G( - v2,u2)*Pi^2 - 20/9*G( - v2,0,u2) + 4/3*G(
          - v2,0,0,u2) - 4/3*G(0,1 - v2,1 - v2,u2) + 20/9*G(0,1 - v2,u2) - 4/3
         *G(0,1 - v2,u2)*G(1,v2) - 4/3*G(0,1 - v2,0,u2) + 4/3*G(0, - v2,0,u2)
          + 2/9*G(0,u2)*Pi^2 - 20/9*G(0,u2)*G(0,v2) + 20/9*G(0,u2)*G(1,v2) + 8/
         3*G(0,u2)*G(1,0,v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/9*G(0,v2)*Pi^2 + 4/3*
         G(0,v2)*G(1 - v2,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2, - v2,u2) - 20/9*
         G(0,v2)*G(1 - v2,u2) + 8/3*G(0,v2)*G(1 - v2,0,u2) - 4/3*G(0,v2)*G(1
          - v2,1,u2) + 20/9*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 
         8/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*
         G(1,1 - v2,u2) + 20/9*G(0,v2)*G(1,u2) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(
         0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,v2) + 20/9*G(0,0,v2) - 8/3*G(0,0,
         v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G( - v2,u2) - 8/3*G(0,0,v2)*G(0,u2)
          + 4/3*G(0,0,v2)*G(1,u2) + 8/3*G(0,0,0,v2) + 4/3*G(0,1,1 - v2,u2) - 4/
         3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1,v2)*G(0,u2)
          - 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 4/3*G(1,1 - v2,1 - v2,u2
         ) - 20/9*G(1,1 - v2,u2) + 2/3*G(1,u2)*Pi^2 - 20/9*G(1,u2)*G(1,v2) + 2/
         9*G(1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 20/9*G(1,0,v2) + 4/3*G(1,0,v2)*G(1
          - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) - 8/3*G(1,0,0,v2) + 4/3*G(1,1,v2)*
         G(1,u2) + 4/3*G(1,1,0,v2) )

       + e^2*u2^2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2) + 
         2/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1
          - v2,u2) + 10/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2
         ,1,1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,0,u2) + 2/3*G( - 
         v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 10/9*G(0,1 - v2,u2) - 2/3*G(
         0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) + 1/
         9*G(0,u2)*Pi^2 - 10/9*G(0,u2)*G(0,v2) + 10/9*G(0,u2)*G(1,v2) + 4/3*G(
         0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/9*G(0,
         v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,
         1,u2) + 10/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(
         0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,1
          - v2,u2) + 10/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,
         u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 10/9*G(0,0,v2) - 4/3*G(0,0,v2)*
         G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 2/
         3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(
         0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2) - 2/3
         *G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/
         9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 1/9*G(1,
         v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 10/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,
         u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*G(1,u2)
          + 2/3*G(1,1,0,v2) )

       + i_*e*u2^-3*v2 * ( 4/3*G(1,u2)*Pi )

       + i_*e*u2^-3*v2^2 * (  - 4/3*G(1,u2)*Pi )

       + i_*e*u2^-2 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * ( 4/3*Pi - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2^2 * (  - 4/3*Pi )

       + i_*e*u2^-1 * (  - 2/3*Pi + 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2^2 * (  - 2/3*Pi )

       + i_*e*[1-u2-v2]^-2 * (  - 2/3*G( - v2,u2)*Pi - 2/3*G(0,v2)*Pi )

       + i_*e*[1-u2-v2]^-1 * (  - 2/3*Pi + 2/3*G( - v2,u2)*Pi + 2/3*G(0,v2)*Pi
          )

       + i_*e*v2 * (  - 2/3*Pi - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/
         3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e*v2^2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)*
         Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e*u2 * (  - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/3*G(0,u2)
         *Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e*u2*v2 * ( 4/3*G(1 - v2,u2)*Pi - 4/3*G( - v2,u2)*Pi + 4/3*G(0,u2)
         *Pi - 4/3*G(0,v2)*Pi - 4/3*G(1,u2)*Pi + 4/3*G(1,v2)*Pi )

       + i_*e*u2^2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)*
         Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e^2*u2^-3*v2 * (  - 4/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 4/3*G(0,1,u2)*Pi + 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-3*v2^2 * ( 4/3*G(1 - v2,1,u2)*Pi - 4/3*G(0,v2)*G(1 - v2,u2
         )*Pi - 4/3*G(0,1,u2)*Pi - 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(0,1,u2)*Pi - 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * ( 38/9*Pi + 2/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*Pi
          - 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,1,u2)*Pi - 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2^2 * (  - 38/9*Pi )

       + i_*e^2*u2^-1*[1-u2-v2]^-1 * (  - 2/3*G(0,v2)*Pi )

       + i_*e^2*u2^-1 * (  - 16/9*Pi - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*G(1
          - v2,u2)*Pi + 2/3*G(0,1,u2)*Pi + 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2^2 * (  - 16/9*Pi )

       + i_*e^2*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2, - v2,u2)*Pi - 10/9*G( - v2,
         u2)*Pi + 2/3*G(0, - v2,u2)*Pi - 10/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - 
         v2,u2)*Pi - 2/3*G(0,0,v2)*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 16/9*Pi + 2/3*G(1 - v2, - v2,u2)*Pi + 10/9
         *G( - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi + 10/9*G(0,v2)*Pi + 2/3*G(0,v2
         )*G(1 - v2,u2)*Pi + 2/3*G(0,0,v2)*Pi )

       + i_*e^2*v2 * (  - 16/9*Pi + 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/
         3*G(1 - v2, - v2,u2)*Pi - 10/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*
         Pi - 2/3*G(1 - v2,1,u2)*Pi + 10/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)
         *Pi - 2/3*G(0, - v2,u2)*Pi - 10/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi
          + 2/3*G(0,u2)*G(1,v2)*Pi + 10/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2
         )*Pi + 2/3*G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*
         G(0,1,v2)*Pi + 10/9*G(1,u2)*Pi - 10/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - 
         v2,u2)*Pi - 2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*e^2*v2^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - 
         v2, - v2,u2)*Pi + 10/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*
         G(1 - v2,1,u2)*Pi - 10/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3
         *G(0, - v2,u2)*Pi + 10/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(
         0,u2)*G(1,v2)*Pi - 10/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/
         3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2)*
         Pi - 10/9*G(1,u2)*Pi + 10/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2 * ( 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi - 10/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1
          - v2,1,u2)*Pi + 10/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*G(
         0, - v2,u2)*Pi - 10/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,
         u2)*G(1,v2)*Pi + 10/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/3*
         G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*Pi
          + 10/9*G(1,u2)*Pi - 10/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi - 
         2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2 * (  - 2/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 4/3*G(1
          - v2, - v2,u2)*Pi + 20/9*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,0,u2)*Pi + 4/
         3*G(1 - v2,1,u2)*Pi - 20/9*G( - v2,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi + 4/
         3*G(0, - v2,u2)*Pi + 20/9*G(0,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 4/3*
         G(0,u2)*G(1,v2)*Pi - 20/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - v2,u2)*Pi - 
         4/3*G(0,0,u2)*Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,u2)*Pi + 4/3*G(0,1,v2
         )*Pi - 20/9*G(1,u2)*Pi + 20/9*G(1,v2)*Pi - 4/3*G(1,v2)*G(1 - v2,u2)*
         Pi + 4/3*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - 
         v2, - v2,u2)*Pi + 10/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*
         G(1 - v2,1,u2)*Pi - 10/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3
         *G(0, - v2,u2)*Pi + 10/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(
         0,u2)*G(1,v2)*Pi - 10/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/
         3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2)*
         Pi - 10/9*G(1,u2)*Pi + 10/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       - 2 ;
g [beta2_1L] =  + v2 * ( 2 )

       + e*u2^-2 * ( 4/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1,u2) + 4/3*G(1,
         1 - v2,u2) + 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * (  - 8/3*G(0,v2)*G(1 - v2,u2) + 8/3*G(0,v2)*G(1,u2) - 8/
         3*G(1,1 - v2,u2) - 8/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2^2 * ( 4/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1,u2) + 4/3
         *G(1,1 - v2,u2) + 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * ( 4/3*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)
         *G(1,u2) - 4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) + 4/3*G(1,v2) )

       + e*u2^-1*v2 * (  - 8/3*G(1 - v2,u2) + 4/3*G(0,v2) + 4/3*G(0,v2)*G(1 - 
         v2,u2) - 4/3*G(0,v2)*G(1,u2) + 4/3*G(1,1 - v2,u2) + 4/3*G(1,u2)*G(1,
         v2) - 8/3*G(1,v2) )

       + e*u2^-1*v2^2 * ( 4/3*G(1 - v2,u2) - 4/3*G(0,v2) + 4/3*G(1,v2) )

       + e * (  - 16/3 - 2/3*G(1 - v2,u2) + 2*G(0,u2) - 2*G(0,v2) - 2/3*G(1,v2
         ) )

       + e*v2 * ( 16/3 - 2*G(0,u2) + 2*G(0,v2) )

       + e*v2^2 * ( 2/3*G(1 - v2,u2) - 2/3*G(0,v2) + 2/3*G(1,v2) )

       + e*u2*[1-u2-v2]^-1 * ( 2/9*Pi^2 + 4/3*G( - v2,0,u2) + 4/3*G(0,u2)*G(0,
         v2) + 4/3*G(0,v2) - 4/3*G(0,v2)*G( - v2,u2) - 4/3*G(0,0,v2) - 4/3*G(1
         ,0,v2) )

       + e*u2 * (  - 8/9*Pi^2 + 4/3*G(1 - v2,u2) + 4/3*G(1 - v2,0,u2) - 4/3*G(
          - v2,0,u2) + 4/3*G(0,1 - v2,u2) - 4/3*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*
         G(1,v2) - 4/3*G(0,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G( - 
         v2,u2) + 4/3*G(0,v2)*G(1,u2) + 4/3*G(0,0,v2) - 4/3*G(1,1 - v2,u2) - 4/
         3*G(1,u2)*G(1,v2) + 4/3*G(1,v2) - 4/3*G(1,0,v2) )

       + e*u2*v2 * ( 4/9*Pi^2 + 2/3*G(1 - v2,u2) - 2/3*G(1 - v2,0,u2) + 2/3*G(
          - v2,0,u2) - 2/3*G(0,1 - v2,u2) - 2/3*G(0,u2) + 2/3*G(0,u2)*G(0,v2)
          - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - 
         v2,u2) - 2/3*G(0,v2)*G(1,u2) - 2/3*G(0,0,v2) + 2/3*G(1,1 - v2,u2) + 2/
         3*G(1,u2)*G(1,v2) + 2/3*G(1,v2) + 2/3*G(1,0,v2) )

       + e*u2*v2^2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0,u2) - 2/3
         *G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0
         ,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(0,0,v2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) + 2/3*G(1,0,v2
         ) )

       + e*u2^2*[1-u2-v2]^-2 * ( 2/9*Pi^2 + 4/3*G( - v2,0,u2) + 4/3*G(0,u2)*G(
         0,v2) - 4/3*G(0,v2)*G( - v2,u2) - 4/3*G(0,0,v2) - 4/3*G(1,0,v2) )

       + e*u2^2*[1-u2-v2]^-1 * ( 4/3*G(0,u2) - 4/3*G(0,v2) )

       + e*u2^2 * ( 8/9*Pi^2 - 4/3*G(1 - v2,0,u2) + 4/3*G( - v2,0,u2) - 4/3*G(
         0,1 - v2,u2) + 4/3*G(0,u2)*G(0,v2) - 4/3*G(0,u2)*G(1,v2) + 4/3*G(0,v2
         )*G(1 - v2,u2) - 4/3*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G(1,u2) - 4/3*
         G(0,0,v2) + 4/3*G(1,1 - v2,u2) + 4/3*G(1,u2)*G(1,v2) + 4/3*G(1,0,v2)
          )

       + e*u2^2*v2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0,u2) - 2/3
         *G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0
         ,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(0,0,v2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) + 2/3*G(1,0,v2
         ) )

       + e^2*u2^-2 * (  - 4/3*G(1 - v2,1,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 26/9*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1,u2) + 
         4/3*G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) - 26/9*G(0,v2
         )*G(1,u2) + 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)*G(1,u2) + 4/3*
         G(0,1,1 - v2,u2) - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) + 4/
         3*G(0,1,v2)*G(1,u2) - 4/3*G(1,1 - v2,1 - v2,u2) + 26/9*G(1,1 - v2,u2)
          - 2/3*G(1,u2)*Pi^2 + 26/9*G(1,u2)*G(1,v2) - 4/3*G(1,v2)*G(1 - v2,1,
         u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) + 4/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-2*v2 * ( 8/3*G(1 - v2,1,1 - v2,u2) + 8/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 52/9*G(0,v2)*G(1 - v2,u2) - 8/3*G(0,v2)*G(1 - v2,1,u2) - 
         8/3*G(0,v2)*G(0,1 - v2,u2) - 8/3*G(0,v2)*G(1,1 - v2,u2) + 52/9*G(0,v2
         )*G(1,u2) - 8/3*G(0,0,v2)*G(1 - v2,u2) + 8/3*G(0,0,v2)*G(1,u2) - 8/3*
         G(0,1,1 - v2,u2) + 8/3*G(0,1,u2)*G(0,v2) - 8/3*G(0,1,u2)*G(1,v2) - 8/
         3*G(0,1,v2)*G(1,u2) + 8/3*G(1,1 - v2,1 - v2,u2) - 52/9*G(1,1 - v2,u2)
          + 4/3*G(1,u2)*Pi^2 - 52/9*G(1,u2)*G(1,v2) + 8/3*G(1,v2)*G(1 - v2,1,
         u2) + 8/3*G(1,v2)*G(1,1 - v2,u2) - 8/3*G(1,0,v2)*G(1,u2) + 8/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-2*v2^2 * (  - 4/3*G(1 - v2,1,1 - v2,u2) - 4/3*G(0,v2)*G(1 - 
         v2,1 - v2,u2) + 26/9*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1,u2
         ) + 4/3*G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) - 26/9*G(
         0,v2)*G(1,u2) + 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)*G(1,u2) + 
         4/3*G(0,1,1 - v2,u2) - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2)
          + 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(1,1 - v2,1 - v2,u2) + 26/9*G(1,1 - 
         v2,u2) - 2/3*G(1,u2)*Pi^2 + 26/9*G(1,u2)*G(1,v2) - 4/3*G(1,v2)*G(1 - 
         v2,1,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) + 4/3*G(1,0,v2)*G(1,u2) - 4/3*
         G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1 * (  - 2/3*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) + 38/9*G(1 - v2,
         u2) + 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 
         14/9*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*
         G(0,1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 26/9*G(0,v2)*G(1,u2) - 
         4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(1,u2) - 4/3*G(0,1,1 - v2
         ,u2) + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1,v2)
          - 4/3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,1 - v2,u2) - 26/9*G(1,1 - 
         v2,u2) + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2) + 38/9*G(1,v2) - 4/3
         *G(1,v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - v2,1,u2) + 4/3*G(1,v2)*G(1,
         1 - v2,u2) + 4/3*G(1,0,v2) - 4/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,1,v2) + 
         4/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * ( 4/3*Pi^2 + 8/3*G(1 - v2,1 - v2,u2) - 76/9*G(1 - v2,
         u2) - 4/3*G(1 - v2,1,1 - v2,u2) + 38/9*G(0,v2) - 4/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) + 2/9*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1,u2)
          + 4/3*G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) - 26/9*G(0
         ,v2)*G(1,u2) + 4/3*G(0,0,v2) + 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0
         ,v2)*G(1,u2) + 4/3*G(0,1,1 - v2,u2) - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0
         ,1,u2)*G(1,v2) - 8/3*G(0,1,v2) + 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(1,1 - 
         v2,1 - v2,u2) + 26/9*G(1,1 - v2,u2) - 2/3*G(1,u2)*Pi^2 + 26/9*G(1,u2)
         *G(1,v2) - 76/9*G(1,v2) + 8/3*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,v2)*G(1
          - v2,1,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) - 8/3*G(1,0,v2) + 4/3*G(1,0,
         v2)*G(1,u2) + 8/3*G(1,1,v2) - 4/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2^2 * (  - 2/3*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) + 38/9*G(1
          - v2,u2) - 38/9*G(0,v2) + 4/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)
          + 4/3*G(0,1,v2) + 38/9*G(1,v2) - 4/3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,
         0,v2) - 4/3*G(1,1,v2) )

       + e^2 * (  - 104/9 + 1/2*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 22/9*G(1 - v2
         ,u2) + 6*G(0,u2) + 2*G(0,u2)*G(0,v2) - 16/3*G(0,v2) - 2/3*G(0,v2)*G(1
          - v2,u2) - 2*G(0,0,u2) - 2*G(0,0,v2) - 2/3*G(0,1,v2) - 22/9*G(1,v2)
          + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2) + 2/3*G(1,1,v2) )

       + e^2*v2 * ( 104/9 - 1/6*Pi^2 + 2/3*G(1 - v2,u2) - 6*G(0,u2) - 2*G(0,u2
         )*G(0,v2) + 16/3*G(0,v2) + 2*G(0,0,u2) + 2*G(0,0,v2) + 2/3*G(1,v2) )

       + e^2*v2^2 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 16/9*G(1 - v2,u2
         ) - 16/9*G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2) + 2/3*G(0
         ,1,v2) + 16/9*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,0,v2) - 2/
         3*G(1,1,v2) )

       + e^2*u2*[1-u2-v2]^-1 * ( 4/3*zeta3 + 13/27*Pi^2 + 4/3*G(1 - v2, - v2,0
         ,u2) + 2/9*G(1 - v2,u2)*Pi^2 - 2/3*G( - v2,u2)*Pi^2 + 26/9*G( - v2,0,
         u2) - 4/3*G( - v2,0,0,u2) - 4/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2 + 
         26/9*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,0,v2) + 38/9*G(0,v2) - 4/9*G(0
         ,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2, - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,
         u2) - 26/9*G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(0,
         v2)*G(0, - v2,u2) - 4/3*G(0,0,u2)*G(0,v2) - 14/9*G(0,0,v2) - 4/3*G(0,
         0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)*G( - v2,u2) + 8/3*G(0,0,v2)*G(0,u2
         ) - 8/3*G(0,0,0,v2) - 4/3*G(0,1,0,v2) + 2/9*G(1,v2)*Pi^2 - 26/9*G(1,0
         ,v2) - 4/3*G(1,0,v2)*G(1 - v2,u2) - 8/3*G(1,0,0,v2) - 4/3*G(1,1,0,v2)
          )

       + e^2*u2 * (  - 4/3*zeta3 - 70/27*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) - 4/3*
         G(1 - v2,1 - v2,0,u2) + 4/3*G(1 - v2, - v2,0,u2) + 38/9*G(1 - v2,u2)
          + 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) + 26/9*G(1 - v2,
         0,u2) - 4/3*G(1 - v2,0,0,u2) + 4/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - 
         v2,u2)*Pi^2 - 26/9*G( - v2,0,u2) + 4/3*G( - v2,0,0,u2) - 4/3*G(0,1 - 
         v2,1 - v2,u2) + 26/9*G(0,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(1,v2) - 4/
         3*G(0,1 - v2,0,u2) + 4/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*Pi^2 - 26/9*G(
         0,u2)*G(0,v2) + 26/9*G(0,u2)*G(1,v2) + 8/3*G(0,u2)*G(1,0,v2) - 4/3*G(
         0,u2)*G(1,1,v2) - 38/9*G(0,v2) - 2/9*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1
          - v2,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2, - v2,u2) - 14/9*G(0,v2)*G(1
          - v2,u2) + 8/3*G(0,v2)*G(1 - v2,0,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2)
          + 26/9*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 8/3*G(0,v2)
         *G(0,1 - v2,u2) - 4/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,
         u2) + 26/9*G(0,v2)*G(1,u2) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2)*G(0
         ,v2) - 4/3*G(0,0,u2)*G(1,v2) + 14/9*G(0,0,v2) - 8/3*G(0,0,v2)*G(1 - 
         v2,u2) + 4/3*G(0,0,v2)*G( - v2,u2) - 8/3*G(0,0,v2)*G(0,u2) + 4/3*G(0,
         0,v2)*G(1,u2) + 8/3*G(0,0,0,v2) + 4/3*G(0,1,1 - v2,u2) - 4/3*G(0,1,u2
         )*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1,v2) + 4/3*G(0,1,v2)*G(0
         ,u2) - 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 4/3*G(1,1 - v2,1 - 
         v2,u2) - 26/9*G(1,1 - v2,u2) + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2
         ) + 38/9*G(1,v2) + 2/9*G(1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,u2) - 4/3*
         G(1,v2)*G(1 - v2,0,u2) + 4/3*G(1,v2)*G(1 - v2,1,u2) + 4/3*G(1,v2)*G(1
         ,1 - v2,u2) - 14/9*G(1,0,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) - 4/3*G(1,0
         ,v2)*G(1,u2) - 8/3*G(1,0,0,v2) - 4/3*G(1,1,v2) + 4/3*G(1,1,v2)*G(1,u2
         ) + 4/3*G(1,1,0,v2) )

       + e^2*u2*v2 * ( 2/3*zeta3 + 32/27*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 2/3*
         G(1 - v2,1 - v2,0,u2) - 2/3*G(1 - v2, - v2,0,u2) + 16/9*G(1 - v2,u2)
          - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1 - v2,u2) - 16/9*G(1 - v2,
         0,u2) + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) - 1/3*G( - 
         v2,u2)*Pi^2 + 16/9*G( - v2,0,u2) - 2/3*G( - v2,0,0,u2) + 2/3*G(0,1 - 
         v2,1 - v2,u2) - 16/9*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*G(1,v2) + 2/
         3*G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) - 16/9*G(0,u2) - 1/9*G(0,u2)
         *Pi^2 + 10/9*G(0,u2)*G(0,v2) - 16/9*G(0,u2)*G(1,v2) - 4/3*G(0,u2)*G(1
         ,0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 1/9*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(1
          - v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 22/9*G(0,v2)*G(1
          - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2)
          - 16/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(0,v2)
         *G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,
         u2) - 16/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,u2) - 2/
         3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 16/9*G(0,0,v2) + 4/3*G(
         0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,
         u2) - 2/3*G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,1 - v2,u2)
          + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2) - 2/
         3*G(0,1,v2)*G(0,u2) + 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*
         G(1,1 - v2,1 - v2,u2) + 16/9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 16/9
         *G(1,u2)*G(1,v2) + 16/9*G(1,v2) - 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1
          - v2,u2) + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2)
          - 2/3*G(1,v2)*G(1,1 - v2,u2) + 22/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - 
         v2,u2) + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) - 2/3*G(1,1,v2) - 2/
         3*G(1,1,v2)*G(1,u2) - 2/3*G(1,1,0,v2) )

       + e^2*u2*v2^2 * ( 2/3*zeta3 + 20/27*Pi^2 + 2/3*G(1 - v2,1 - v2,0,u2) - 
         2/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1
          - v2,u2) - 10/9*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2
         ,1,1 - v2,u2) - 1/3*G( - v2,u2)*Pi^2 + 10/9*G( - v2,0,u2) - 2/3*G( - 
         v2,0,0,u2) + 2/3*G(0,1 - v2,1 - v2,u2) - 10/9*G(0,1 - v2,u2) + 2/3*G(
         0,1 - v2,u2)*G(1,v2) + 2/3*G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) - 1/
         9*G(0,u2)*Pi^2 + 10/9*G(0,u2)*G(0,v2) - 10/9*G(0,u2)*G(1,v2) - 4/3*G(
         0,u2)*G(1,0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 1/9*G(0,v2)*Pi^2 - 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 10/9*G(0,
         v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,
         1,u2) - 10/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(
         0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,1
          - v2,u2) - 10/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,
         u2)*G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 10/9*G(0,0,v2) + 4/3*G(0,0,v2)*
         G(1 - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,u2) - 2/
         3*G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,1 - v2,u2) + 2/3*G(
         0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2)*G(0,u2) + 2/3
         *G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,1 - v2,u2) + 10/
         9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,u2)*G(1,v2) - 1/9*G(1,
         v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         2/3*G(1,v2)*G(1,1 - v2,u2) + 10/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,
         u2) + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) - 2/3*G(1,1,v2)*G(1,u2)
          - 2/3*G(1,1,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-2 * ( 4/3*zeta3 + 13/27*Pi^2 + 4/3*G(1 - v2, - v2
         ,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 - 2/3*G( - v2,u2)*Pi^2 + 26/9*G( - v2,
         0,u2) - 4/3*G( - v2,0,0,u2) - 4/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2
          + 26/9*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,0,v2) - 4/9*G(0,v2)*Pi^2 - 
         4/3*G(0,v2)*G(1 - v2, - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 26/9*G(
         0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(0,v2)*G(0, - v2
         ,u2) - 4/3*G(0,0,u2)*G(0,v2) - 26/9*G(0,0,v2) - 4/3*G(0,0,v2)*G(1 - 
         v2,u2) - 4/3*G(0,0,v2)*G( - v2,u2) + 8/3*G(0,0,v2)*G(0,u2) - 8/3*G(0,
         0,0,v2) - 4/3*G(0,1,0,v2) + 2/9*G(1,v2)*Pi^2 - 26/9*G(1,0,v2) - 4/3*
         G(1,0,v2)*G(1 - v2,u2) - 8/3*G(1,0,0,v2) - 4/3*G(1,1,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-1 * (  - 2/3*Pi^2 + 38/9*G(0,u2) + 4/3*G(0,u2)*G(
         0,v2) - 38/9*G(0,v2) - 4/3*G(0,0,u2) - 4/3*G(0,0,v2) )

       + e^2*u2^2 * ( 4/3*zeta3 + 52/27*Pi^2 + 4/3*G(1 - v2,1 - v2,0,u2) - 4/3
         *G(1 - v2, - v2,0,u2) - 2/9*G(1 - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,1 - v2
         ,u2) - 26/9*G(1 - v2,0,u2) + 4/3*G(1 - v2,0,0,u2) - 4/3*G(1 - v2,1,1
          - v2,u2) - 2/3*G( - v2,u2)*Pi^2 + 26/9*G( - v2,0,u2) - 4/3*G( - v2,0
         ,0,u2) + 4/3*G(0,1 - v2,1 - v2,u2) - 26/9*G(0,1 - v2,u2) + 4/3*G(0,1
          - v2,u2)*G(1,v2) + 4/3*G(0,1 - v2,0,u2) - 4/3*G(0, - v2,0,u2) - 2/9*
         G(0,u2)*Pi^2 + 26/9*G(0,u2)*G(0,v2) - 26/9*G(0,u2)*G(1,v2) - 8/3*G(0,
         u2)*G(1,0,v2) + 4/3*G(0,u2)*G(1,1,v2) + 2/9*G(0,v2)*Pi^2 - 4/3*G(0,v2
         )*G(1 - v2,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2, - v2,u2) + 26/9*G(0,v2)
         *G(1 - v2,u2) - 8/3*G(0,v2)*G(1 - v2,0,u2) + 4/3*G(0,v2)*G(1 - v2,1,
         u2) - 26/9*G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) - 8/3*G(0,
         v2)*G(0,1 - v2,u2) + 4/3*G(0,v2)*G(0, - v2,u2) + 4/3*G(0,v2)*G(1,1 - 
         v2,u2) - 26/9*G(0,v2)*G(1,u2) + 4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2)*
         G(0,v2) + 4/3*G(0,0,u2)*G(1,v2) - 26/9*G(0,0,v2) + 8/3*G(0,0,v2)*G(1
          - v2,u2) - 4/3*G(0,0,v2)*G( - v2,u2) + 8/3*G(0,0,v2)*G(0,u2) - 4/3*
         G(0,0,v2)*G(1,u2) - 8/3*G(0,0,0,v2) - 4/3*G(0,1,1 - v2,u2) + 4/3*G(0,
         1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,v2) - 4/3*G(0,1,v2)*G(0,u2) + 4/3*
         G(0,1,v2)*G(1,u2) + 4/3*G(0,1,0,v2) - 4/3*G(1,1 - v2,1 - v2,u2) + 26/
         9*G(1,1 - v2,u2) - 2/3*G(1,u2)*Pi^2 + 26/9*G(1,u2)*G(1,v2) - 2/9*G(1,
         v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,0,u2) - 4/3*G(1,v2)*G(1 - v2,1,u2) - 
         4/3*G(1,v2)*G(1,1 - v2,u2) + 26/9*G(1,0,v2) - 4/3*G(1,0,v2)*G(1 - v2,
         u2) + 4/3*G(1,0,v2)*G(1,u2) + 8/3*G(1,0,0,v2) - 4/3*G(1,1,v2)*G(1,u2)
          - 4/3*G(1,1,0,v2) )

       + e^2*u2^2*v2 * ( 2/3*zeta3 + 20/27*Pi^2 + 2/3*G(1 - v2,1 - v2,0,u2) - 
         2/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1
          - v2,u2) - 10/9*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2
         ,1,1 - v2,u2) - 1/3*G( - v2,u2)*Pi^2 + 10/9*G( - v2,0,u2) - 2/3*G( - 
         v2,0,0,u2) + 2/3*G(0,1 - v2,1 - v2,u2) - 10/9*G(0,1 - v2,u2) + 2/3*G(
         0,1 - v2,u2)*G(1,v2) + 2/3*G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) - 1/
         9*G(0,u2)*Pi^2 + 10/9*G(0,u2)*G(0,v2) - 10/9*G(0,u2)*G(1,v2) - 4/3*G(
         0,u2)*G(1,0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 1/9*G(0,v2)*Pi^2 - 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 10/9*G(0,
         v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,
         1,u2) - 10/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(
         0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,1
          - v2,u2) - 10/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,
         u2)*G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 10/9*G(0,0,v2) + 4/3*G(0,0,v2)*
         G(1 - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,u2) - 2/
         3*G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,1 - v2,u2) + 2/3*G(
         0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2)*G(0,u2) + 2/3
         *G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,1 - v2,u2) + 10/
         9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,u2)*G(1,v2) - 1/9*G(1,
         v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         2/3*G(1,v2)*G(1,1 - v2,u2) + 10/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,
         u2) + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) - 2/3*G(1,1,v2)*G(1,u2)
          - 2/3*G(1,1,0,v2) )

       + i_*e*u2^-2 * ( 4/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * (  - 8/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2^2 * ( 4/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * ( 4/3*Pi - 4/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * (  - 8/3*Pi + 4/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2^2 * ( 4/3*Pi )

       + i_*e * (  - 2/3*Pi )

       + i_*e*v2^2 * ( 2/3*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * ( 4/3*G( - v2,u2)*Pi + 4/3*G(0,v2)*Pi )

       + i_*e*u2 * ( 4/3*Pi + 4/3*G(1 - v2,u2)*Pi - 4/3*G( - v2,u2)*Pi + 4/3*
         G(0,u2)*Pi - 4/3*G(0,v2)*Pi - 4/3*G(1,u2)*Pi + 4/3*G(1,v2)*Pi )

       + i_*e*u2*v2 * (  - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/3*G(0,
         u2)*Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e*u2*v2^2 * (  - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/3*G(
         0,u2)*Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e*u2^2*[1-u2-v2]^-2 * ( 4/3*G( - v2,u2)*Pi + 4/3*G(0,v2)*Pi )

       + i_*e*u2^2*[1-u2-v2]^-1 * ( 4/3*Pi )

       + i_*e*u2^2 * (  - 4/3*G(1 - v2,u2)*Pi + 4/3*G( - v2,u2)*Pi - 4/3*G(0,
         u2)*Pi + 4/3*G(0,v2)*Pi + 4/3*G(1,u2)*Pi - 4/3*G(1,v2)*Pi )

       + i_*e*u2^2*v2 * (  - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/3*G(
         0,u2)*Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e^2*u2^-2 * (  - 4/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*G(1 - v2,u2)*
         Pi + 4/3*G(0,1,u2)*Pi + 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * ( 8/3*G(1 - v2,1,u2)*Pi - 8/3*G(0,v2)*G(1 - v2,u2)*
         Pi - 8/3*G(0,1,u2)*Pi - 52/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2^2 * (  - 4/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*G(1 - v2
         ,u2)*Pi + 4/3*G(0,1,u2)*Pi + 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * ( 38/9*Pi + 4/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*Pi - 4/
         3*G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,1,u2)*Pi - 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * (  - 76/9*Pi - 4/3*G(1 - v2,1,u2)*Pi - 4/3*G(0,v2)*
         Pi + 4/3*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,1,u2)*Pi + 26/9*G(1,u2)*Pi
          )

       + i_*e^2*u2^-1*v2^2 * ( 38/9*Pi )

       + i_*e^2 * (  - 16/9*Pi - 2/3*G(0,v2)*Pi )

       + i_*e^2*v2^2 * ( 16/9*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * ( 4/3*G(1 - v2, - v2,u2)*Pi + 26/9*G( - v2,
         u2)*Pi - 4/3*G(0, - v2,u2)*Pi + 38/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - 
         v2,u2)*Pi + 4/3*G(0,0,v2)*Pi )

       + i_*e^2*u2 * ( 38/9*Pi - 2/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 4/3*
         G(1 - v2, - v2,u2)*Pi + 26/9*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,0,u2)*Pi
          + 4/3*G(1 - v2,1,u2)*Pi - 26/9*G( - v2,u2)*Pi - 4/3*G(0,1 - v2,u2)*
         Pi + 4/3*G(0, - v2,u2)*Pi + 26/9*G(0,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi
          - 4/3*G(0,u2)*G(1,v2)*Pi - 26/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - v2,u2
         )*Pi - 4/3*G(0,0,u2)*Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,u2)*Pi + 4/3*
         G(0,1,v2)*Pi - 26/9*G(1,u2)*Pi + 26/9*G(1,v2)*Pi - 4/3*G(1,v2)*G(1 - 
         v2,u2)*Pi + 4/3*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2 * ( 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2
         , - v2,u2)*Pi - 16/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(
         1 - v2,1,u2)*Pi + 16/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*
         G(0, - v2,u2)*Pi - 16/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0
         ,u2)*G(1,v2)*Pi + 16/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/3
         *G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*
         Pi + 16/9*G(1,u2)*Pi - 16/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2^2 * ( 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - 
         v2, - v2,u2)*Pi - 10/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*
         G(1 - v2,1,u2)*Pi + 10/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3
         *G(0, - v2,u2)*Pi - 10/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(
         0,u2)*G(1,v2)*Pi + 10/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/
         3*G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*
         Pi + 10/9*G(1,u2)*Pi - 10/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2*[1-u2-v2]^-2 * ( 4/3*G(1 - v2, - v2,u2)*Pi + 26/9*G( - v2
         ,u2)*Pi - 4/3*G(0, - v2,u2)*Pi + 26/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - 
         v2,u2)*Pi + 4/3*G(0,0,v2)*Pi )

       + i_*e^2*u2^2*[1-u2-v2]^-1 * ( 38/9*Pi )

       + i_*e^2*u2^2 * ( 2/9*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 4/3*G(1 - v2,
          - v2,u2)*Pi - 26/9*G(1 - v2,u2)*Pi + 4/3*G(1 - v2,0,u2)*Pi - 4/3*G(1
          - v2,1,u2)*Pi + 26/9*G( - v2,u2)*Pi + 4/3*G(0,1 - v2,u2)*Pi - 4/3*G(
         0, - v2,u2)*Pi - 26/9*G(0,u2)*Pi - 4/3*G(0,u2)*G(0,v2)*Pi + 4/3*G(0,
         u2)*G(1,v2)*Pi + 26/9*G(0,v2)*Pi - 4/3*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*
         G(0,0,u2)*Pi + 4/3*G(0,0,v2)*Pi - 4/3*G(0,1,u2)*Pi - 4/3*G(0,1,v2)*Pi
          + 26/9*G(1,u2)*Pi - 26/9*G(1,v2)*Pi + 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 
         4/3*G(1,0,v2)*Pi + 4/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2*v2 * ( 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - 
         v2, - v2,u2)*Pi - 10/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*
         G(1 - v2,1,u2)*Pi + 10/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3
         *G(0, - v2,u2)*Pi - 10/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(
         0,u2)*G(1,v2)*Pi + 10/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/
         3*G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*
         Pi + 10/9*G(1,u2)*Pi - 10/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       - 2 ;
g [beta3_1L] =  + e*u2^-2 * ( 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1,u2)
          + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * ( 2/3*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)
         *G(1,u2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) + 2/3*G(1,v2) )

       + e*u2^-1*v2 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 2/3*G(1,v2) )

       + e*[1-u2-v2]^-1 * ( 2/3*G(0,v2) )

       + e * (  - 32/3 + 2/3*G(1 - v2,u2) + 2*G(0,u2) - 14/3*G(0,v2) + 2/3*G(1
         ,v2) )

       + e*v2 * ( 2/3*G(1 - v2,u2) - 2/3*G(0,v2) + 2/3*G(1,v2) )

       + e*u2*[1-u2-v2]^-2 * ( 1/9*Pi^2 + 2/3*G( - v2,0,u2) + 2/3*G(0,u2)*G(0,
         v2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,0,v2) - 2/3*G(1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * ( 2/3*G(0,u2) - 2/3*G(0,v2) )

       + e*u2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,u2) + 2/3*G(1 - v2,0,u2) - 2/3*G(
          - v2,0,u2) + 2/3*G(0,1 - v2,u2) - 2/3*G(0,u2) - 2/3*G(0,u2)*G(0,v2)
          + 2/3*G(0,u2)*G(1,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - 
         v2,u2) + 2/3*G(0,v2)*G(1,u2) + 2/3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/
         3*G(1,u2)*G(1,v2) + 2/3*G(1,v2) - 2/3*G(1,0,v2) )

       + e*u2*v2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0,u2) - 2/3*
         G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0,
         v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(0,0,v2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) + 2/3*G(1,0,v2
         ) )

       + e*u2^2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0,u2) - 2/3*G(
         0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0,v2
         )*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1,u2) - 2/3*
         G(0,0,v2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) + 2/3*G(1,0,v2)
          )

       + e^2*u2^-2 * (  - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 16/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 
         2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 16/9*G(0,v2
         )*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/3*
         G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/
         3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1 - v2,u2) + 16/9*G(1,1 - v2,u2)
          - 1/3*G(1,u2)*Pi^2 + 16/9*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,
         u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-2*v2 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 16/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 
         2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 16/9*G(0,v2
         )*G(1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*
         G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/
         3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1 - v2,u2)
          + 1/3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,
         u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 22/9*G(1 - v2,
         u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 
         10/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*
         G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 16/9*G(0,v2)*G(1,u2) - 
         2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,1 - v2
         ,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)
          - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1 - 
         v2,u2) + 1/3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 22/9*G(1,v2) - 2/3
         *G(1,v2)*G(1 - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*G(1,
         1 - v2,u2) + 2/3*G(1,0,v2) - 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,v2) + 
         2/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 22/9*G(1 - v2,
         u2) + 22/9*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2) - 2/3*
         G(0,1,v2) - 22/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2)
          + 2/3*G(1,1,v2) )

       + e^2*[1-u2-v2]^-1 * ( 22/9*G(0,v2) + 2/3*G(0,0,v2) )

       + e^2 * (  - 208/9 + Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 10/9*G(1 - v2,u2)
          + 6*G(0,u2) + 2*G(0,u2)*G(0,v2) - 118/9*G(0,v2) + 2/3*G(0,v2)*G(1 - 
         v2,u2) - 2*G(0,0,u2) - 14/3*G(0,0,v2) + 2/3*G(0,1,v2) + 10/9*G(1,v2)
          - 2/3*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,0,v2) - 2/3*G(1,1,v2) )

       + e^2*v2 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 22/9*G(1 - v2,u2)
          - 22/9*G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2) + 2/3*G(0,
         1,v2) + 22/9*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,0,v2) - 2/3
         *G(1,1,v2) )

       + e^2*u2*[1-u2-v2]^-2 * ( 2/3*zeta3 + 8/27*Pi^2 + 2/3*G(1 - v2, - v2,0,
         u2) + 1/9*G(1 - v2,u2)*Pi^2 - 1/3*G( - v2,u2)*Pi^2 + 16/9*G( - v2,0,
         u2) - 2/3*G( - v2,0,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*G(0,u2)*Pi^2 + 
         16/9*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,0,v2) - 2/9*G(0,v2)*Pi^2 - 2/3
         *G(0,v2)*G(1 - v2, - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2) - 16/9*G(0,
         v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) + 2/3*G(0,v2)*G(0, - v2,
         u2) - 2/3*G(0,0,u2)*G(0,v2) - 16/9*G(0,0,v2) - 2/3*G(0,0,v2)*G(1 - v2
         ,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,u2) - 4/3*G(0,0,
         0,v2) - 2/3*G(0,1,0,v2) + 1/9*G(1,v2)*Pi^2 - 16/9*G(1,0,v2) - 2/3*G(1
         ,0,v2)*G(1 - v2,u2) - 4/3*G(1,0,0,v2) - 2/3*G(1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * (  - 1/3*Pi^2 + 22/9*G(0,u2) + 2/3*G(0,u2)*G(0,
         v2) - 22/9*G(0,v2) - 2/3*G(0,0,u2) - 2/3*G(0,0,v2) )

       + e^2*u2 * (  - 2/3*zeta3 - 32/27*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) - 2/3*
         G(1 - v2,1 - v2,0,u2) + 2/3*G(1 - v2, - v2,0,u2) + 22/9*G(1 - v2,u2)
          + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1 - v2,u2) + 16/9*G(1 - v2,
         0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 1/3*G( - 
         v2,u2)*Pi^2 - 16/9*G( - v2,0,u2) + 2/3*G( - v2,0,0,u2) - 2/3*G(0,1 - 
         v2,1 - v2,u2) + 16/9*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*G(1,v2) - 2/
         3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) - 22/9*G(0,u2) + 1/9*G(0,u2)
         *Pi^2 - 22/9*G(0,u2)*G(0,v2) + 16/9*G(0,u2)*G(1,v2) + 4/3*G(0,u2)*G(1
         ,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1
          - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/9*G(0,v2)*G(1
          - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2)
          + 16/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(0,v2)
         *G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,
         u2) + 16/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,u2) + 2/
         3*G(0,0,u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 16/9*G(0,0,v2) - 4/3*G(
         0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,
         u2) + 2/3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2)
          - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2) + 2/
         3*G(0,1,v2)*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*
         G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 16/9
         *G(1,u2)*G(1,v2) + 22/9*G(1,v2) + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1
          - v2,u2) - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          + 2/3*G(1,v2)*G(1,1 - v2,u2) - 10/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - 
         v2,u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) - 2/3*G(1,1,v2) + 2/
         3*G(1,1,v2)*G(1,u2) + 2/3*G(1,1,0,v2) )

       + e^2*u2*v2 * ( 2/3*zeta3 + 32/27*Pi^2 + 2/3*G(1 - v2,1 - v2,0,u2) - 2/
         3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1 - 
         v2,u2) - 16/9*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2,1,
         1 - v2,u2) - 1/3*G( - v2,u2)*Pi^2 + 16/9*G( - v2,0,u2) - 2/3*G( - v2,
         0,0,u2) + 2/3*G(0,1 - v2,1 - v2,u2) - 16/9*G(0,1 - v2,u2) + 2/3*G(0,1
          - v2,u2)*G(1,v2) + 2/3*G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*
         G(0,u2)*Pi^2 + 16/9*G(0,u2)*G(0,v2) - 16/9*G(0,u2)*G(1,v2) - 4/3*G(0,
         u2)*G(1,0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 1/9*G(0,v2)*Pi^2 - 2/3*G(0,v2
         )*G(1 - v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 16/9*G(0,v2)
         *G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,
         u2) - 16/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(0,
         v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,1 - 
         v2,u2) - 16/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2)*
         G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 16/9*G(0,0,v2) + 4/3*G(0,0,v2)*G(1
          - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,u2) - 2/3*
         G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,1 - v2,u2) + 2/3*G(0,
         1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2)*G(0,u2) + 2/3*
         G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,1 - v2,u2) + 16/
         9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 16/9*G(1,u2)*G(1,v2) - 1/9*G(1,
         v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         2/3*G(1,v2)*G(1,1 - v2,u2) + 16/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,
         u2) + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) - 2/3*G(1,1,v2)*G(1,u2)
          - 2/3*G(1,1,0,v2) )

       + e^2*u2^2 * ( 2/3*zeta3 + 32/27*Pi^2 + 2/3*G(1 - v2,1 - v2,0,u2) - 2/3
         *G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,1 - v2
         ,u2) - 16/9*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2,1,1
          - v2,u2) - 1/3*G( - v2,u2)*Pi^2 + 16/9*G( - v2,0,u2) - 2/3*G( - v2,0
         ,0,u2) + 2/3*G(0,1 - v2,1 - v2,u2) - 16/9*G(0,1 - v2,u2) + 2/3*G(0,1
          - v2,u2)*G(1,v2) + 2/3*G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*
         G(0,u2)*Pi^2 + 16/9*G(0,u2)*G(0,v2) - 16/9*G(0,u2)*G(1,v2) - 4/3*G(0,
         u2)*G(1,0,v2) + 2/3*G(0,u2)*G(1,1,v2) + 1/9*G(0,v2)*Pi^2 - 2/3*G(0,v2
         )*G(1 - v2,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 16/9*G(0,v2)
         *G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,
         u2) - 16/9*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,0,u2) - 4/3*G(0,
         v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,1 - 
         v2,u2) - 16/9*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2)*
         G(0,v2) + 2/3*G(0,0,u2)*G(1,v2) - 16/9*G(0,0,v2) + 4/3*G(0,0,v2)*G(1
          - v2,u2) - 2/3*G(0,0,v2)*G( - v2,u2) + 4/3*G(0,0,v2)*G(0,u2) - 2/3*
         G(0,0,v2)*G(1,u2) - 4/3*G(0,0,0,v2) - 2/3*G(0,1,1 - v2,u2) + 2/3*G(0,
         1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2)*G(0,u2) + 2/3*
         G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,1 - v2,u2) + 16/
         9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 16/9*G(1,u2)*G(1,v2) - 1/9*G(1,
         v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         2/3*G(1,v2)*G(1,1 - v2,u2) + 16/9*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,
         u2) + 2/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,0,0,v2) - 2/3*G(1,1,v2)*G(1,u2)
          - 2/3*G(1,1,0,v2) )

       + i_*e*u2^-2 * ( 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * ( 2/3*Pi - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * (  - 2/3*Pi )

       + i_*e * (  - 4/3*Pi )

       + i_*e*v2 * ( 2/3*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * ( 2/3*G( - v2,u2)*Pi + 2/3*G(0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * ( 2/3*Pi )

       + i_*e*u2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)*Pi
          - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e*u2*v2 * (  - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/3*G(0,
         u2)*Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e*u2^2 * (  - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi - 2/3*G(0,
         u2)*Pi + 2/3*G(0,v2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi )

       + i_*e^2*u2^-2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*
         Pi + 2/3*G(0,1,u2)*Pi + 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*
         Pi - 2/3*G(0,1,u2)*Pi - 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * ( 22/9*Pi + 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*Pi - 2/
         3*G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,1,u2)*Pi - 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * (  - 22/9*Pi )

       + i_*e^2*[1-u2-v2]^-1 * ( 2/3*G(0,v2)*Pi )

       + i_*e^2 * (  - 32/9*Pi - 2*G(0,v2)*Pi )

       + i_*e^2*v2 * ( 22/9*Pi )

       + i_*e^2*u2*[1-u2-v2]^-2 * ( 2/3*G(1 - v2, - v2,u2)*Pi + 16/9*G( - v2,
         u2)*Pi - 2/3*G(0, - v2,u2)*Pi + 16/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - 
         v2,u2)*Pi + 2/3*G(0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * ( 22/9*Pi )

       + i_*e^2*u2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - v2
         , - v2,u2)*Pi + 16/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*G(
         1 - v2,1,u2)*Pi - 16/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3*
         G(0, - v2,u2)*Pi + 16/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(0
         ,u2)*G(1,v2)*Pi - 16/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/3
         *G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2)*
         Pi - 16/9*G(1,u2)*Pi + 16/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2 * ( 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2
         , - v2,u2)*Pi - 16/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(
         1 - v2,1,u2)*Pi + 16/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*
         G(0, - v2,u2)*Pi - 16/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0
         ,u2)*G(1,v2)*Pi + 16/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/3
         *G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*
         Pi + 16/9*G(1,u2)*Pi - 16/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2 * ( 1/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi - 16/9*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1
          - v2,1,u2)*Pi + 16/9*G( - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*G(
         0, - v2,u2)*Pi - 16/9*G(0,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,
         u2)*G(1,v2)*Pi + 16/9*G(0,v2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/3*
         G(0,0,u2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*Pi
          + 16/9*G(1,u2)*Pi - 16/9*G(1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi - 
         2/3*G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       - 4 ;
g [gamma1_1L] =  + u2^-1*[1-u2-v2]^-1 * ( 2*G(0,v2) )

       + u2^-1*[1-v2]^-1 * (  - 2*G(0,v2) )

       + [1-u2-v2]^-2 * (  - 4*G(0,v2) )

       + [1-u2-v2]^-1 * (  - 2 + 4*G(0,v2) )

       + [1-v2]^-2 * ( 2*G(0,v2) )

       + [1-v2]^-1 * ( 2 - 4*G(0,v2) )

       + u2*[1-u2-v2]^-3 * (  - 2/3*Pi^2 - 4*G( - v2,0,u2) - 4*G(0,u2)*G(0,v2)
          + 4*G(0,v2)*G( - v2,u2) + 4*G(0,0,v2) + 4*G(1,0,v2) )

       + u2*[1-u2-v2]^-2 * ( 2/3*Pi^2 + 4*G( - v2,0,u2) - 4*G(0,u2) + 4*G(0,u2
         )*G(0,v2) + 4*G(0,v2) - 4*G(0,v2)*G( - v2,u2) - 4*G(0,0,v2) - 4*G(1,0
         ,v2) )

       + u2*[1-u2-v2]^-1 * (  - 1/3*Pi^2 - 2*G( - v2,0,u2) + 2*G(0,u2) - 2*G(0
         ,u2)*G(0,v2) - 2*G(0,v2) + 2*G(0,v2)*G( - v2,u2) + 2*G(0,0,v2) + 2*G(
         1,0,v2) )

       + e*u2^-2*v2 * (  - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1,u2) - 4/
         3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) )

       + e*u2^-1*[1-u2-v2]^-1 * ( 14/3*G(0,v2) + 2*G(0,0,v2) )

       + e*u2^-1*[1-v2]^-1 * (  - 6*G(0,v2) - 2*G(0,0,v2) )

       + e*u2^-1 * ( 4/3*G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1,
         u2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1*v2 * (  - 4/3*G(1 - v2,u2) + 4/3*G(0,v2) - 4/3*G(1,v2) )

       + e*[1-u2-v2]^-2 * (  - 34/3*G(0,v2) - 4*G(0,0,v2) )

       + e*[1-u2-v2]^-1 * (  - 20/3 + 34/3*G(0,v2) + 4*G(0,0,v2) )

       + e*[1-v2]^-2 * ( 6*G(0,v2) + 2*G(0,0,v2) )

       + e*[1-v2]^-1 * ( 6 - 10*G(0,v2) - 4*G(0,0,v2) )

       + e * ( 2/3 + 2/3*G(1 - v2,u2) - 2/3*G(0,v2) - 2*G(0,v2)*G(1 - v2,u2)
          + 2*G(0,v2)*G(1,u2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) + 2/3*G(1
         ,v2) )

       + e*v2 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 2/3*G(1,v2) )

       + e*u2*[1-u2-v2]^-3 * (  - 4*zeta3 - 11/9*Pi^2 - 4*G(1 - v2, - v2,0,u2)
          - 2/3*G(1 - v2,u2)*Pi^2 + 2*G( - v2,u2)*Pi^2 - 22/3*G( - v2,0,u2) + 
         4*G( - v2,0,0,u2) + 4*G(0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 22/3*G(0,
         u2)*G(0,v2) - 4*G(0,u2)*G(1,0,v2) + 4/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1
          - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 22/3*G(0,v2)*G( - v2,u2)
          - 4*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G(0, - v2,u2) + 4*G(0,0,u2)*G(
         0,v2) + 22/3*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - 
         v2,u2) - 8*G(0,0,v2)*G(0,u2) + 8*G(0,0,0,v2) + 4*G(0,1,0,v2) - 2/3*G(
         1,v2)*Pi^2 + 22/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,0,0,v2
         ) + 4*G(1,1,0,v2) )

       + e*u2*[1-u2-v2]^-2 * ( 4*zeta3 + 29/9*Pi^2 + 4*G(1 - v2, - v2,0,u2) + 
         2/3*G(1 - v2,u2)*Pi^2 - 2*G( - v2,u2)*Pi^2 + 22/3*G( - v2,0,u2) - 4*
         G( - v2,0,0,u2) - 4*G(0, - v2,0,u2) - 34/3*G(0,u2) - 2/3*G(0,u2)*Pi^2
          + 10/3*G(0,u2)*G(0,v2) + 4*G(0,u2)*G(1,0,v2) + 34/3*G(0,v2) - 4/3*G(
         0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,u2)
          - 22/3*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G(0
         , - v2,u2) + 4*G(0,0,u2) - 4*G(0,0,u2)*G(0,v2) - 10/3*G(0,0,v2) - 4*
         G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2)*G(0,u2
         ) - 8*G(0,0,0,v2) - 4*G(0,1,0,v2) + 2/3*G(1,v2)*Pi^2 - 22/3*G(1,0,v2)
          - 4*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,0,0,v2) - 4*G(1,1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * (  - 2*zeta3 - 4/3*Pi^2 - 2*G(1 - v2, - v2,0,u2)
          - 1/3*G(1 - v2,u2)*Pi^2 + G( - v2,u2)*Pi^2 - 2*G( - v2,0,u2) + 2*G(
          - v2,0,0,u2) + 2*G(0, - v2,0,u2) + 20/3*G(0,u2) + 1/3*G(0,u2)*Pi^2
          - 2*G(0,u2)*G(1,0,v2) - 20/3*G(0,v2) + 2/3*G(0,v2)*Pi^2 + 2*G(0,v2)*
         G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G( - v2,u2)
          - 2*G(0,v2)*G( - v2,0,u2) - 2*G(0,v2)*G(0, - v2,u2) - 2*G(0,0,u2) + 
         2*G(0,0,u2)*G(0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G( - v2,
         u2) - 4*G(0,0,v2)*G(0,u2) + 4*G(0,0,0,v2) + 2*G(0,1,0,v2) - 1/3*G(1,
         v2)*Pi^2 + 2*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,0,v2) + 2
         *G(1,1,0,v2) )

       + e*u2 * ( 4/3*Pi^2 - 2/3*G(1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G( - v2,0
         ,u2) - 2*G(0,1 - v2,u2) + 2/3*G(0,u2) + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)
         *G(1,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,v2)
         *G(1,u2) - 2*G(0,0,v2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2) - 2/3*
         G(1,v2) + 2*G(1,0,v2) )

       + e*u2*v2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/
         3*G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(
         0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 
         2/3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,
         v2) )

       + e*u2^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/3
         *G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(0
         ,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 2/
         3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,v2
         ) )

       + e^2*u2^-2*v2 * ( 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 26/9*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 
         4/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 26/9*G(0,v2
         )*G(1,u2) - 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(1,u2) - 4/3*
         G(0,1,1 - v2,u2) + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,v2) - 4/
         3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,1 - v2,u2) - 26/9*G(1,1 - v2,u2)
          + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) + 4/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-1*[1-u2-v2]^-1 * ( 88/9*G(0,v2) - 7/6*G(0,v2)*Pi^2 + 14/3*G(0
         ,0,v2) + 2*G(0,0,0,v2) )

       + e^2*u2^-1*[1-v2]^-1 * (  - 14*G(0,v2) + 7/6*G(0,v2)*Pi^2 - 6*G(0,0,v2
         ) - 2*G(0,0,0,v2) )

       + e^2*u2^-1 * (  - 2/3*G(1 - v2,1,1 - v2,u2) + 38/9*G(0,v2) - 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) + 10/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1
          - v2,1,u2) + 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2)
          - 10/9*G(0,v2)*G(1,u2) + 4/3*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2)
          - 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,
         v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,
         1 - v2,u2) + 10/9*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,u2)*G(
         1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) + 2/3
         *G(1,0,v2)*G(1,u2) - 2/3*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * ( 2/3*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) - 38/9*G(1 - v2,
         u2) + 38/9*G(0,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2) - 4/3*
         G(0,1,v2) - 38/9*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,0,v2)
          + 4/3*G(1,1,v2) )

       + e^2*[1-u2-v2]^-2 * (  - 236/9*G(0,v2) + 7/3*G(0,v2)*Pi^2 - 34/3*G(0,0
         ,v2) - 4*G(0,0,0,v2) )

       + e^2*[1-u2-v2]^-1 * (  - 148/9 + 7/6*Pi^2 + 236/9*G(0,v2) - 7/3*G(0,v2
         )*Pi^2 + 34/3*G(0,0,v2) + 4*G(0,0,0,v2) )

       + e^2*[1-v2]^-2 * ( 14*G(0,v2) - 7/6*G(0,v2)*Pi^2 + 6*G(0,0,v2) + 2*G(0
         ,0,0,v2) )

       + e^2*[1-v2]^-1 * ( 14 - 7/6*Pi^2 - 22*G(0,v2) + 7/3*G(0,v2)*Pi^2 - 10*
         G(0,0,v2) - 4*G(0,0,0,v2) )

       + e^2 * ( 22/9 - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 16/9*G(1 - v2,u2)
          + 2*G(1 - v2,1,1 - v2,u2) - 16/9*G(0,v2) + 2*G(0,v2)*G(1 - v2,1 - v2
         ,u2) - 10/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,
         v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(1,1 - v2,u2) + 4*G(0,v2)*G(1,u2) - 2/
         3*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G(1,u2) - 2*G(0,
         1,1 - v2,u2) + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,
         v2) - 2*G(0,1,v2)*G(1,u2) + 2*G(1,1 - v2,1 - v2,u2) - 4*G(1,1 - v2,u2
         ) + G(1,u2)*Pi^2 - 4*G(1,u2)*G(1,v2) + 16/9*G(1,v2) - 2/3*G(1,v2)*G(1
          - v2,u2) + 2*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1,1 - v2,u2) + 2/3
         *G(1,0,v2) - 2*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,v2) + 2*G(1,1,v2)*G(1,u2
         ) )

       + e^2*v2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 16/9*G(1 - v2,u2) + 
         16/9*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2) - 2/3*G(0,1,
         v2) - 16/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2) + 2/3*
         G(1,1,v2) )

       + e^2*u2*[1-u2-v2]^-3 * (  - 22/3*zeta3 - 67/27*Pi^2 + 1/90*Pi^4 - 4*G(
         1 - v2,1 - v2, - v2,0,u2) - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - v2
         , - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - v2,0,0,u2
         ) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0, - 
         v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 + 11/3*G( - v2,u2)*Pi^2 - 134/9*G(
          - v2,0,u2) + 1/3*G( - v2,0,u2)*Pi^2 + 22/3*G( - v2,0,0,u2) - 4*G( - 
         v2,0,0,0,u2) + 4*G(0,1 - v2, - v2,0,u2) + 2/3*G(0,1 - v2,u2)*Pi^2 - 4
         *G(0,1 - v2,u2)*G(1,0,v2) - 2*G(0, - v2,u2)*Pi^2 + 22/3*G(0, - v2,0,
         u2) - 4*G(0, - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 11/9*G(0,u2)*Pi^2 - 134/
         9*G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 2/3*G(0,u2)*G(1,v2)*Pi^2
          - 22/3*G(0,u2)*G(1,0,v2) - 8*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2)*G(1,1,0
         ,v2) - 4*G(0,v2)*zeta3 + 22/9*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - 
         v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 22/3*G(0,v2)*G(1 - 
         v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 4/3*G(0,v2)*G(1 - v2,
         u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0, - v2,u2) - 22/3*G(0,v2)*G(1 - v2,0,
         u2) + 4*G(0,v2)*G(1 - v2,0,0,u2) + 134/9*G(0,v2)*G( - v2,u2) - 1/3*G(
         0,v2)*G( - v2,u2)*Pi^2 - 22/3*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G( - 
         v2,0,0,u2) - 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,
         u2) - 22/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0,
         0, - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 22/3
         *G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(1,0,v2) + 
         134/9*G(0,0,v2) + G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 
         4*G(0,0,v2)*G(1 - v2, - v2,u2) + 22/3*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,
         0,v2)*G(1 - v2,0,u2) + 22/3*G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2)*G( - 
         v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0, - v2,u2) - 
         44/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,0,u2)*G(0,v2) + 44/3*G(0,0,0,v2) + 8
         *G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*G( - v2,u2) - 12*G(0,0,0,v2
         )*G(0,u2) + 12*G(0,0,0,0,v2) + 4*G(0,0,1,0,v2) - 2/3*G(0,1,v2)*Pi^2
          + 22/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1,0,v2)*G(0,
         u2) + 8*G(0,1,0,0,v2) + 4*G(0,1,1,0,v2) - 4*G(1,v2)*zeta3 - 11/9*G(1,
         v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 134/9*G(1,0,v2) - G(1,0,v2
         )*Pi^2 + 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 22/3*G(1,0,v2)*G(1 - v2,u2
         ) - 4*G(1,0,v2)*G(1 - v2,0,u2) + 44/3*G(1,0,0,v2) + 8*G(1,0,0,v2)*G(1
          - v2,u2) + 12*G(1,0,0,0,v2) + 4*G(1,0,1,0,v2) - 2/3*G(1,1,v2)*Pi^2
          + 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2,u2) + 8*G(1,1,0,0,v2) + 
         4*G(1,1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-2 * ( 22/3*zeta3 + 220/27*Pi^2 - 1/90*Pi^4 + 4*G(1
          - v2,1 - v2, - v2,0,u2) + 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - v2,
          - v2,u2)*Pi^2 + 22/3*G(1 - v2, - v2,0,u2) - 4*G(1 - v2, - v2,0,0,u2)
          + 4*G(1 - v2,u2)*zeta3 + 11/9*G(1 - v2,u2)*Pi^2 - 4*G(1 - v2,0, - v2
         ,0,u2) - 2/3*G(1 - v2,0,u2)*Pi^2 - 11/3*G( - v2,u2)*Pi^2 + 134/9*G(
          - v2,0,u2) - 1/3*G( - v2,0,u2)*Pi^2 - 22/3*G( - v2,0,0,u2) + 4*G( - 
         v2,0,0,0,u2) - 4*G(0,1 - v2, - v2,0,u2) - 2/3*G(0,1 - v2,u2)*Pi^2 + 4
         *G(0,1 - v2,u2)*G(1,0,v2) + 2*G(0, - v2,u2)*Pi^2 - 22/3*G(0, - v2,0,
         u2) + 4*G(0, - v2,0,0,u2) - 236/9*G(0,u2) - 4*G(0,u2)*zeta3 - 8/9*G(0
         ,u2)*Pi^2 + 32/9*G(0,u2)*G(0,v2) - G(0,u2)*G(0,v2)*Pi^2 - 2/3*G(0,u2)
         *G(1,v2)*Pi^2 + 22/3*G(0,u2)*G(1,0,v2) + 8*G(0,u2)*G(1,0,0,v2) + 4*G(
         0,u2)*G(1,1,0,v2) + 236/9*G(0,v2) + 4*G(0,v2)*zeta3 - 25/9*G(0,v2)*
         Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - 
         v2,0,u2) - 22/3*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2
         ,0,u2) - 4/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0, - v2,
         u2) + 22/3*G(0,v2)*G(1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,0,0,u2) - 134/
         9*G(0,v2)*G( - v2,u2) + 1/3*G(0,v2)*G( - v2,u2)*Pi^2 + 22/3*G(0,v2)*
         G( - v2,0,u2) - 4*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) - 4*G(0,v2)*G(0,1 - v2,0,u2) + 22/3*G(0,v2)*G(0, - v2,u2) - 4*
         G(0,v2)*G(0, - v2,0,u2) - 4*G(0,0, - v2,u2)*G(0,v2) + 4*G(0,0, - v2,0
         ,u2) + 34/3*G(0,0,u2) + 2/3*G(0,0,u2)*Pi^2 - 10/3*G(0,0,u2)*G(0,v2)
          - 8*G(0,0,u2)*G(0,0,v2) - 4*G(0,0,u2)*G(1,0,v2) - 32/9*G(0,0,v2) - 
         G(0,0,v2)*Pi^2 - 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 4*G(0,0,v2)*G(1 - 
         v2, - v2,u2) - 22/3*G(0,0,v2)*G(1 - v2,u2) + 8*G(0,0,v2)*G(1 - v2,0,
         u2) - 22/3*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G( - v2,0,u2) + 4*G(0,
         0,v2)*G(0,1 - v2,u2) + 4*G(0,0,v2)*G(0, - v2,u2) + 32/3*G(0,0,v2)*G(0
         ,u2) - 4*G(0,0,0,u2) + 4*G(0,0,0,u2)*G(0,v2) - 32/3*G(0,0,0,v2) - 8*
         G(0,0,0,v2)*G(1 - v2,u2) - 4*G(0,0,0,v2)*G( - v2,u2) + 12*G(0,0,0,v2)
         *G(0,u2) - 12*G(0,0,0,0,v2) - 4*G(0,0,1,0,v2) + 2/3*G(0,1,v2)*Pi^2 - 
         22/3*G(0,1,0,v2) - 4*G(0,1,0,v2)*G(1 - v2,u2) + 4*G(0,1,0,v2)*G(0,u2)
          - 8*G(0,1,0,0,v2) - 4*G(0,1,1,0,v2) + 4*G(1,v2)*zeta3 + 11/9*G(1,v2)
         *Pi^2 + 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 134/9*G(1,0,v2) + G(1,0,v2)*
         Pi^2 - 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 22/3*G(1,0,v2)*G(1 - v2,u2)
          + 4*G(1,0,v2)*G(1 - v2,0,u2) - 44/3*G(1,0,0,v2) - 8*G(1,0,0,v2)*G(1
          - v2,u2) - 12*G(1,0,0,0,v2) - 4*G(1,0,1,0,v2) + 2/3*G(1,1,v2)*Pi^2
          - 22/3*G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1 - v2,u2) - 8*G(1,1,0,0,v2) - 
         4*G(1,1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * (  - 2*zeta3 - 4*Pi^2 + 1/180*Pi^4 - 2*G(1 - v2
         ,1 - v2, - v2,0,u2) - 1/3*G(1 - v2,1 - v2,u2)*Pi^2 + G(1 - v2, - v2,
         u2)*Pi^2 - 2*G(1 - v2, - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) - 2*G(1
          - v2,u2)*zeta3 - 1/3*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0, - v2,0,u2) + 
         1/3*G(1 - v2,0,u2)*Pi^2 + G( - v2,u2)*Pi^2 - 4*G( - v2,0,u2) + 1/6*G(
          - v2,0,u2)*Pi^2 + 2*G( - v2,0,0,u2) - 2*G( - v2,0,0,0,u2) + 2*G(0,1
          - v2, - v2,0,u2) + 1/3*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - v2,u2)*G(1,0,
         v2) - G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,0,u2) - 2*G(0, - v2,0,0,u2) + 
         148/9*G(0,u2) + 2*G(0,u2)*zeta3 + 1/6*G(0,u2)*Pi^2 + 8/3*G(0,u2)*G(0,
         v2) + 1/2*G(0,u2)*G(0,v2)*Pi^2 + 1/3*G(0,u2)*G(1,v2)*Pi^2 - 2*G(0,u2)
         *G(1,0,v2) - 4*G(0,u2)*G(1,0,0,v2) - 2*G(0,u2)*G(1,1,0,v2) - 148/9*G(
         0,v2) - 2*G(0,v2)*zeta3 + 5/6*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - 
         v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,
          - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,u2)
         *Pi^2 - 2*G(0,v2)*G(1 - v2,0, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 2
         *G(0,v2)*G(1 - v2,0,0,u2) + 4*G(0,v2)*G( - v2,u2) - 1/6*G(0,v2)*G( - 
         v2,u2)*Pi^2 - 2*G(0,v2)*G( - v2,0,u2) + 2*G(0,v2)*G( - v2,0,0,u2) - 2
         *G(0,v2)*G(0,1 - v2, - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) - 2*G(0,v2
         )*G(0, - v2,u2) + 2*G(0,v2)*G(0, - v2,0,u2) + 2*G(0,0, - v2,u2)*G(0,
         v2) - 2*G(0,0, - v2,0,u2) - 20/3*G(0,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*
         G(0,0,u2)*G(0,0,v2) + 2*G(0,0,u2)*G(1,0,v2) - 8/3*G(0,0,v2) + 1/2*G(0
         ,0,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,0,v2)*G(1 - v2,
          - v2,u2) + 2*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,u2) + 2
         *G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) - 2*G(0,0,v2)*G(0,
         1 - v2,u2) - 2*G(0,0,v2)*G(0, - v2,u2) - 2*G(0,0,v2)*G(0,u2) + 2*G(0,
         0,0,u2) - 2*G(0,0,0,u2)*G(0,v2) + 2*G(0,0,0,v2) + 4*G(0,0,0,v2)*G(1
          - v2,u2) + 2*G(0,0,0,v2)*G( - v2,u2) - 6*G(0,0,0,v2)*G(0,u2) + 6*G(0
         ,0,0,0,v2) + 2*G(0,0,1,0,v2) - 1/3*G(0,1,v2)*Pi^2 + 2*G(0,1,0,v2) + 2
         *G(0,1,0,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,0,v2)
          + 2*G(0,1,1,0,v2) - 2*G(1,v2)*zeta3 - 1/3*G(1,v2)*Pi^2 - 1/3*G(1,v2)
         *G(1 - v2,u2)*Pi^2 + 4*G(1,0,v2) - 1/2*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*
         G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2
         ,0,u2) + 4*G(1,0,0,v2) + 4*G(1,0,0,v2)*G(1 - v2,u2) + 6*G(1,0,0,0,v2)
          + 2*G(1,0,1,0,v2) - 1/3*G(1,1,v2)*Pi^2 + 2*G(1,1,0,v2) + 2*G(1,1,0,
         v2)*G(1 - v2,u2) + 4*G(1,1,0,0,v2) + 2*G(1,1,1,0,v2) )

       + e^2*u2 * ( 2*zeta3 + 8/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 2*G(1 - v2,
         1 - v2,0,u2) - 2*G(1 - v2, - v2,0,u2) - 16/9*G(1 - v2,u2) - 1/3*G(1
          - v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,u2) + 2*G(1
          - v2,0,0,u2) - 2*G(1 - v2,1,1 - v2,u2) - G( - v2,u2)*Pi^2 + 4*G( - 
         v2,0,u2) - 2*G( - v2,0,0,u2) + 2*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2
         ,u2) + 2*G(0,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,0,u2) - 2*G(0, - v2,0,
         u2) + 16/9*G(0,u2) - 1/3*G(0,u2)*Pi^2 + 14/3*G(0,u2)*G(0,v2) - 4*G(0,
         u2)*G(1,v2) - 4*G(0,u2)*G(1,0,v2) + 2*G(0,u2)*G(1,1,v2) + 1/3*G(0,v2)
         *Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2)
          + 10/3*G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*
         G(1 - v2,1,u2) - 4*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) - 4*
         G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(1,1 - 
         v2,u2) - 4*G(0,v2)*G(1,u2) + 2*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2) - 2*
         G(0,0,u2)*G(0,v2) + 2*G(0,0,u2)*G(1,v2) - 4*G(0,0,v2) + 4*G(0,0,v2)*
         G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,
         0,v2)*G(1,u2) - 4*G(0,0,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0,
         v2) - 2*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*
         G(0,1,v2)*G(1,u2) + 2*G(0,1,0,v2) - 2*G(1,1 - v2,1 - v2,u2) + 4*G(1,1
          - v2,u2) - G(1,u2)*Pi^2 + 4*G(1,u2)*G(1,v2) - 16/9*G(1,v2) - 1/3*G(1
         ,v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,u2) - 2*
         G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G(1,1 - v2,u2) + 10/3*G(1,0,v2) - 
         2*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,v2)*G(1,u2) + 4*G(1,0,0,v2) + 2/3*
         G(1,1,v2) - 2*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,v2) )

       + e^2*u2*v2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2)
          + 2/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,
         1 - v2,u2) + 10/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - 
         v2,1,1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,0,u2) + 2/3*G(
          - v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 10/9*G(0,1 - v2,u2) - 2/3
         *G(0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2)
          + 1/9*G(0,u2)*Pi^2 - 10/9*G(0,u2)*G(0,v2) + 10/9*G(0,u2)*G(1,v2) + 4/
         3*G(0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*
         G(0,v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/9*
         G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1
          - v2,1,u2) + 10/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 
         4/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*
         G(1,1 - v2,u2) + 10/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(
         0,0,u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 10/9*G(0,0,v2) - 4/3*G(0,0,
         v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2)
          + 2/3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/
         3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2)
          - 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2
         ) - 10/9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 1/
         9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,
         u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) - 10/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1
          - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*
         G(1,u2) + 2/3*G(1,1,0,v2) )

       + e^2*u2^2 * (  - 2/3*zeta3 - 20/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2) + 
         2/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1
          - v2,u2) + 10/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2
         ,1,1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,0,u2) + 2/3*G( - 
         v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 10/9*G(0,1 - v2,u2) - 2/3*G(
         0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) + 1/
         9*G(0,u2)*Pi^2 - 10/9*G(0,u2)*G(0,v2) + 10/9*G(0,u2)*G(1,v2) + 4/3*G(
         0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/9*G(0,
         v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,
         1,u2) + 10/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(
         0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,1
          - v2,u2) + 10/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,
         u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 10/9*G(0,0,v2) - 4/3*G(0,0,v2)*
         G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 2/
         3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(
         0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2) - 2/3
         *G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/
         9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 1/9*G(1,
         v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 10/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,
         u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*G(1,u2)
          + 2/3*G(1,1,0,v2) )

       + i_*u2*[1-u2-v2]^-3 * (  - 4*G( - v2,u2)*Pi - 4*G(0,v2)*Pi )

       + i_*u2*[1-u2-v2]^-2 * (  - 4*Pi + 4*G( - v2,u2)*Pi + 4*G(0,v2)*Pi )

       + i_*u2*[1-u2-v2]^-1 * ( 2*Pi - 2*G( - v2,u2)*Pi - 2*G(0,v2)*Pi )

       + i_*e*u2^-2*v2 * (  - 4/3*G(1,u2)*Pi )

       + i_*e*u2^-1*[1-u2-v2]^-1 * ( 2*G(0,v2)*Pi )

       + i_*e*u2^-1*[1-v2]^-1 * (  - 2*G(0,v2)*Pi )

       + i_*e*u2^-1 * ( 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * (  - 4/3*Pi )

       + i_*e*[1-u2-v2]^-2 * (  - 4*G(0,v2)*Pi )

       + i_*e*[1-u2-v2]^-1 * (  - 2*Pi + 4*G(0,v2)*Pi )

       + i_*e*[1-v2]^-2 * ( 2*G(0,v2)*Pi )

       + i_*e*[1-v2]^-1 * ( 2*Pi - 4*G(0,v2)*Pi )

       + i_*e * ( 2/3*Pi - 2*G(1,u2)*Pi )

       + i_*e*v2 * (  - 2/3*Pi )

       + i_*e*u2*[1-u2-v2]^-3 * (  - 4*G(1 - v2, - v2,u2)*Pi - 22/3*G( - v2,u2
         )*Pi + 4*G(0, - v2,u2)*Pi - 22/3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*
         Pi - 4*G(0,0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * (  - 34/3*Pi + 4*G(1 - v2, - v2,u2)*Pi + 22/3*
         G( - v2,u2)*Pi - 4*G(0, - v2,u2)*Pi + 22/3*G(0,v2)*Pi + 4*G(0,v2)*G(1
          - v2,u2)*Pi + 4*G(0,0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * ( 20/3*Pi - 2*G(1 - v2, - v2,u2)*Pi - 2*G( - 
         v2,u2)*Pi + 2*G(0, - v2,u2)*Pi - 2*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2
         )*Pi - 2*G(0,0,v2)*Pi )

       + i_*e*u2 * (  - 2*G(1 - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,u2)*Pi + 
         2*G(0,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi )

       + i_*e*u2*v2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)
         *Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e*u2^2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)*
         Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e^2*u2^-2*v2 * ( 4/3*G(1 - v2,1,u2)*Pi - 4/3*G(0,v2)*G(1 - v2,u2)*
         Pi - 4/3*G(0,1,u2)*Pi - 26/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*[1-u2-v2]^-1 * ( 14/3*G(0,v2)*Pi + 2*G(0,0,v2)*Pi )

       + i_*e^2*u2^-1*[1-v2]^-1 * (  - 6*G(0,v2)*Pi - 2*G(0,0,v2)*Pi )

       + i_*e^2*u2^-1 * (  - 2/3*G(1 - v2,1,u2)*Pi + 4/3*G(0,v2)*Pi + 2/3*G(0,
         v2)*G(1 - v2,u2)*Pi + 2/3*G(0,1,u2)*Pi + 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * (  - 38/9*Pi )

       + i_*e^2*[1-u2-v2]^-2 * (  - 34/3*G(0,v2)*Pi - 4*G(0,0,v2)*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 20/3*Pi + 34/3*G(0,v2)*Pi + 4*G(0,0,v2)*Pi
          )

       + i_*e^2*[1-v2]^-2 * ( 6*G(0,v2)*Pi + 2*G(0,0,v2)*Pi )

       + i_*e^2*[1-v2]^-1 * ( 6*Pi - 10*G(0,v2)*Pi - 4*G(0,0,v2)*Pi )

       + i_*e^2 * ( 22/9*Pi + 2*G(1 - v2,1,u2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi
          - 2*G(0,1,u2)*Pi - 4*G(1,u2)*Pi )

       + i_*e^2*v2 * (  - 16/9*Pi )

       + i_*e^2*u2*[1-u2-v2]^-3 * (  - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 22/3*
         G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 134/9*G( - v2,u2)
         *Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0, - v2,
         u2)*Pi - 134/9*G(0,v2)*Pi + G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,
         u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi
          - 4*G(0,0, - v2,u2)*Pi - 22/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1 - v2,u2
         )*Pi - 4*G(0,0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-2 * (  - 236/9*Pi + Pi^3 + 4*G(1 - v2,1 - v2, - 
         v2,u2)*Pi + 22/3*G(1 - v2, - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi + 
         134/9*G( - v2,u2)*Pi - G( - v2,u2)*Pi^3 - 4*G(0,1 - v2, - v2,u2)*Pi
          - 22/3*G(0, - v2,u2)*Pi + 134/9*G(0,v2)*Pi - G(0,v2)*Pi^3 + 4*G(0,v2
         )*G(1 - v2,1 - v2,u2)*Pi + 22/3*G(0,v2)*G(1 - v2,u2)*Pi - 4*G(0,v2)*
         G(0,1 - v2,u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 22/3*G(0,0,v2)*Pi + 4*G(0,
         0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * ( 148/9*Pi - 1/2*Pi^3 - 2*G(1 - v2,1 - v2,
          - v2,u2)*Pi - 2*G(1 - v2, - v2,u2)*Pi + 2*G(1 - v2,0, - v2,u2)*Pi - 
         4*G( - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi^3 + 2*G(0,1 - v2, - v2,u2)*Pi
          + 2*G(0, - v2,u2)*Pi - 4*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 2*G(0,v2)*
         G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(0,1
          - v2,u2)*Pi - 2*G(0,0, - v2,u2)*Pi - 2*G(0,0,v2)*Pi - 2*G(0,0,v2)*G(
         1 - v2,u2)*Pi - 2*G(0,0,0,v2)*Pi )

       + i_*e^2*u2 * ( 1/3*Pi^3 + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1 - v2, - v2,
         u2)*Pi - 4*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*G(1 - v2,1,u2)*
         Pi + 4*G( - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi - 4*
         G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi + 4*G(0,v2)*
         Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,v2)*Pi - 2*
         G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi + 2*G(1,
         v2)*G(1 - v2,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1
          - v2, - v2,u2)*Pi + 10/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/
         3*G(1 - v2,1,u2)*Pi - 10/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/
         3*G(0, - v2,u2)*Pi + 10/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*
         G(0,u2)*G(1,v2)*Pi - 10/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 
         2/3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2
         )*Pi - 10/9*G(1,u2)*Pi + 10/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*
         Pi + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - 
         v2, - v2,u2)*Pi + 10/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*
         G(1 - v2,1,u2)*Pi - 10/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3
         *G(0, - v2,u2)*Pi + 10/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(
         0,u2)*G(1,v2)*Pi - 10/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/
         3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2)*
         Pi - 10/9*G(1,u2)*Pi + 10/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi ) ;
g [gamma2_1L] =  + [1-u2-v2]^-1 * (  - 1/3*Pi^2 - 2*G( - v2,0,u2) - 2*G(0,u2)*
         G(0,v2) - 2*G(0,v2) + 2*G(0,v2)*G( - v2,u2) + 2*G(0,0,v2) + 2*G(1,0,
         v2) )

       + u2*[1-u2-v2]^-2 * (  - 2/3*Pi^2 - 4*G( - v2,0,u2) - 4*G(0,u2)*G(0,v2)
          - 4*G(0,v2) + 4*G(0,v2)*G( - v2,u2) + 4*G(0,0,v2) + 4*G(1,0,v2) )

       + u2*[1-u2-v2]^-1 * (  - 2 - 4*G(0,u2) + 4*G(0,v2) )

       + u2*[u2+v2]^-1 * (  - 2 - 4*G(0,u2) + 4*G(0,v2) )

       + u2^2*[1-u2-v2]^-3 * (  - 2/3*Pi^2 - 4*G( - v2,0,u2) - 4*G(0,u2)*G(0,
         v2) + 4*G(0,v2)*G( - v2,u2) + 4*G(0,0,v2) + 4*G(1,0,v2) )

       + u2^2*[1-u2-v2]^-2 * (  - 4*G(0,u2) + 4*G(0,v2) )

       + u2^2*[1-u2-v2]^-1 * (  - 2*G(0,u2) + 2*G(0,v2) )

       + u2^2*[u2+v2]^-2 * ( 2*G(0,u2) - 2*G(0,v2) )

       + u2^2*[u2+v2]^-1 * (  - 2*G(0,u2) + 2*G(0,v2) )

       + e*u2^-2 * ( 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2/3*G(1,
         1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * ( 2/3*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1
         ,u2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) + 2/3*G(1,v2) )

       + e*u2^-1*v2 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 2/3*G(1,v2) )

       + e*[1-u2-v2]^-1 * (  - 2*zeta3 - 1/3*Pi^2 - 2*G(1 - v2, - v2,0,u2) - 1/
         3*G(1 - v2,u2)*Pi^2 + G( - v2,u2)*Pi^2 - 2*G( - v2,0,u2) + 2*G( - v2,
         0,0,u2) + 2*G(0, - v2,0,u2) + 1/3*G(0,u2)*Pi^2 - 2*G(0,u2)*G(0,v2) - 
         2*G(0,u2)*G(1,0,v2) - 20/3*G(0,v2) + 2/3*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1
          - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G( - v2,u2) - 
         2*G(0,v2)*G( - v2,0,u2) - 2*G(0,v2)*G(0, - v2,u2) + 2*G(0,0,u2)*G(0,
         v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2
         )*G(0,u2) + 4*G(0,0,0,v2) + 2*G(0,1,0,v2) - 1/3*G(1,v2)*Pi^2 + 2*G(1,
         0,v2) + 2*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,0,v2) + 2*G(1,1,0,v2) )

       + e * (  - 2/3 + 4/3*Pi^2 - 2/3*G(1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G(
          - v2,0,u2) - 2*G(0,1 - v2,u2) + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,v2
         ) + 2/3*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 2*
         G(0,v2)*G(1,u2) - 2*G(0,0,v2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2)
          - 2/3*G(1,v2) + 2*G(1,0,v2) )

       + e*v2 * (  - 4/3*G(1 - v2,u2) + 4/3*G(0,v2) - 4/3*G(1,v2) )

       + e*u2*[1-u2-v2]^-2 * (  - 4*zeta3 - 11/9*Pi^2 - 4*G(1 - v2, - v2,0,u2)
          - 2/3*G(1 - v2,u2)*Pi^2 + 2*G( - v2,u2)*Pi^2 - 22/3*G( - v2,0,u2) + 
         4*G( - v2,0,0,u2) + 4*G(0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 22/3*G(0,
         u2)*G(0,v2) - 4*G(0,u2)*G(1,0,v2) - 34/3*G(0,v2) + 4/3*G(0,v2)*Pi^2
          + 4*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 22/3*G(0
         ,v2)*G( - v2,u2) - 4*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G(0, - v2,u2)
          + 4*G(0,0,u2)*G(0,v2) + 10/3*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) + 
         4*G(0,0,v2)*G( - v2,u2) - 8*G(0,0,v2)*G(0,u2) + 8*G(0,0,0,v2) + 4*G(0
         ,1,0,v2) - 2/3*G(1,v2)*Pi^2 + 22/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,
         u2) + 8*G(1,0,0,v2) + 4*G(1,1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * (  - 20/3 + 2*Pi^2 - 34/3*G(0,u2) - 4*G(0,u2)*G(0
         ,v2) + 34/3*G(0,v2) + 4*G(0,0,u2) + 4*G(0,0,v2) )

       + e*u2*[u2+v2]^-1 * (  - 6 + 2*Pi^2 - 10*G(0,u2) - 4*G(0,u2)*G(0,v2) + 
         10*G(0,v2) + 4*G(0,0,u2) + 4*G(0,0,v2) )

       + e*u2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/3*
         G(0,1 - v2,u2) + 4/3*G(0,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,
         v2) - 4/3*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2
         ) + 2/3*G(0,v2)*G(1,u2) + 2/3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(
         1,u2)*G(1,v2) - 2/3*G(1,0,v2) )

       + e*u2*v2 * (  - 8/9*Pi^2 + 4/3*G(1 - v2,0,u2) - 4/3*G( - v2,0,u2) + 4/
         3*G(0,1 - v2,u2) - 4/3*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,v2) - 4/3*G(
         0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G(1,u2) + 
         4/3*G(0,0,v2) - 4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) - 4/3*G(1,0,
         v2) )

       + e*u2^2*[1-u2-v2]^-3 * (  - 4*zeta3 - 11/9*Pi^2 - 4*G(1 - v2, - v2,0,
         u2) - 2/3*G(1 - v2,u2)*Pi^2 + 2*G( - v2,u2)*Pi^2 - 22/3*G( - v2,0,u2)
          + 4*G( - v2,0,0,u2) + 4*G(0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 22/3*G(
         0,u2)*G(0,v2) - 4*G(0,u2)*G(1,0,v2) + 4/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(
         1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 22/3*G(0,v2)*G( - v2,u2
         ) - 4*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G(0, - v2,u2) + 4*G(0,0,u2)*
         G(0,v2) + 22/3*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G(
          - v2,u2) - 8*G(0,0,v2)*G(0,u2) + 8*G(0,0,0,v2) + 4*G(0,1,0,v2) - 2/3
         *G(1,v2)*Pi^2 + 22/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,0,0
         ,v2) + 4*G(1,1,0,v2) )

       + e*u2^2*[1-u2-v2]^-2 * ( 2*Pi^2 - 34/3*G(0,u2) - 4*G(0,u2)*G(0,v2) + 
         34/3*G(0,v2) + 4*G(0,0,u2) + 4*G(0,0,v2) )

       + e*u2^2*[1-u2-v2]^-1 * ( Pi^2 - 14/3*G(0,u2) - 2*G(0,u2)*G(0,v2) + 14/
         3*G(0,v2) + 2*G(0,0,u2) + 2*G(0,0,v2) )

       + e*u2^2*[u2+v2]^-2 * (  - Pi^2 + 6*G(0,u2) + 2*G(0,u2)*G(0,v2) - 6*G(0
         ,v2) - 2*G(0,0,u2) - 2*G(0,0,v2) )

       + e*u2^2*[u2+v2]^-1 * ( Pi^2 - 6*G(0,u2) - 2*G(0,u2)*G(0,v2) + 6*G(0,v2
         ) + 2*G(0,0,u2) + 2*G(0,0,v2) )

       + e^2*u2^-2 * (  - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 10/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 
         2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 10/9*G(0,v2
         )*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/3*
         G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/
         3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1 - v2,u2) + 10/9*G(1,1 - v2,u2)
          - 1/3*G(1,u2)*Pi^2 + 10/9*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,
         u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-2*v2 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1
          - v2,u2) - 10/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 
         2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 10/9*G(0,v2
         )*G(1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*
         G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/
         3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/9*G(1,1 - v2,u2)
          + 1/3*G(1,u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,
         u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,
         v2)*G(1,u2) )

       + e^2*u2^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 16/9*G(1 - v2,
         u2) + 2*G(1 - v2,1,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,1 - v2,u2) - 10/3*
         G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G(0,1 - 
         v2,u2) - 2*G(0,v2)*G(1,1 - v2,u2) + 4*G(0,v2)*G(1,u2) - 2*G(0,0,v2)*
         G(1 - v2,u2) + 2*G(0,0,v2)*G(1,u2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)
         *G(0,v2) - 2*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2) - 2*G(0,1,v2)*G(1,u2)
          + 2*G(1,1 - v2,1 - v2,u2) - 4*G(1,1 - v2,u2) + G(1,u2)*Pi^2 - 4*G(1,
         u2)*G(1,v2) + 16/9*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1
          - v2,1,u2) + 2*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2) - 2*G(1,0,v2)*
         G(1,u2) - 2/3*G(1,1,v2) + 2*G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 16/9*G(1 - v2,
         u2) + 16/9*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2) - 2/3*
         G(0,1,v2) - 16/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2)
          + 2/3*G(1,1,v2) )

       + e^2*[1-u2-v2]^-1 * (  - 2*zeta3 - 2/3*Pi^2 + 1/180*Pi^4 - 2*G(1 - v2,
         1 - v2, - v2,0,u2) - 1/3*G(1 - v2,1 - v2,u2)*Pi^2 + G(1 - v2, - v2,u2
         )*Pi^2 - 2*G(1 - v2, - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) - 2*G(1 - 
         v2,u2)*zeta3 - 1/3*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0, - v2,0,u2) + 1/3
         *G(1 - v2,0,u2)*Pi^2 + G( - v2,u2)*Pi^2 - 4*G( - v2,0,u2) + 1/6*G( - 
         v2,0,u2)*Pi^2 + 2*G( - v2,0,0,u2) - 2*G( - v2,0,0,0,u2) + 2*G(0,1 - 
         v2, - v2,0,u2) + 1/3*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - v2,u2)*G(1,0,v2)
          - G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,0,u2) - 2*G(0, - v2,0,0,u2) + 2*
         G(0,u2)*zeta3 + 1/3*G(0,u2)*Pi^2 - 4*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(
         0,v2)*Pi^2 + 1/3*G(0,u2)*G(1,v2)*Pi^2 - 2*G(0,u2)*G(1,0,v2) - 4*G(0,
         u2)*G(1,0,0,v2) - 2*G(0,u2)*G(1,1,0,v2) - 148/9*G(0,v2) - 2*G(0,v2)*
         zeta3 + 11/6*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 2*
         G(0,v2)*G(1 - v2,1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,
         v2)*G(1 - v2, - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*G(0,v2)*
         G(1 - v2,0, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,
         0,0,u2) + 4*G(0,v2)*G( - v2,u2) - 1/6*G(0,v2)*G( - v2,u2)*Pi^2 - 2*G(
         0,v2)*G( - v2,0,u2) + 2*G(0,v2)*G( - v2,0,0,u2) - 2*G(0,v2)*G(0,1 - 
         v2, - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) - 2*G(0,v2)*G(0, - v2,u2)
          + 2*G(0,v2)*G(0, - v2,0,u2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0,
          - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 2*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*
         G(0,0,v2) + 2*G(0,0,u2)*G(1,0,v2) - 8/3*G(0,0,v2) + 1/2*G(0,0,v2)*
         Pi^2 + 2*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,0,v2)*G(1 - v2, - v2,
         u2) + 2*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,u2) + 2*G(0,0
         ,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) - 2*G(0,0,v2)*G(0,1 - v2
         ,u2) - 2*G(0,0,v2)*G(0, - v2,u2) - 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,0,u2
         )*G(0,v2) + 2*G(0,0,0,v2) + 4*G(0,0,0,v2)*G(1 - v2,u2) + 2*G(0,0,0,v2
         )*G( - v2,u2) - 6*G(0,0,0,v2)*G(0,u2) + 6*G(0,0,0,0,v2) + 2*G(0,0,1,0
         ,v2) - 1/3*G(0,1,v2)*Pi^2 + 2*G(0,1,0,v2) + 2*G(0,1,0,v2)*G(1 - v2,u2
         ) - 2*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,0,v2) + 2*G(0,1,1,0,v2) - 2*G(1
         ,v2)*zeta3 - 1/3*G(1,v2)*Pi^2 - 1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 4*G(1
         ,0,v2) - 1/2*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(1
         ,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,0,v2) + 4*
         G(1,0,0,v2)*G(1 - v2,u2) + 6*G(1,0,0,0,v2) + 2*G(1,0,1,0,v2) - 1/3*G(
         1,1,v2)*Pi^2 + 2*G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) + 4*G(1,1,0
         ,0,v2) + 2*G(1,1,1,0,v2) )

       + e^2 * (  - 22/9 + 2*zeta3 + 3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 2*G(1
          - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2,0,u2) - 16/9*G(1 - v2,u2) - 1/3
         *G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,u2) + 2*
         G(1 - v2,0,0,u2) - 2*G(1 - v2,1,1 - v2,u2) - G( - v2,u2)*Pi^2 + 4*G(
          - v2,0,u2) - 2*G( - v2,0,0,u2) + 2*G(0,1 - v2,1 - v2,u2) - 4*G(0,1
          - v2,u2) + 2*G(0,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,0,u2) - 2*G(0, - 
         v2,0,u2) - 1/3*G(0,u2)*Pi^2 + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,v2)
          - 4*G(0,u2)*G(1,0,v2) + 2*G(0,u2)*G(1,1,v2) + 16/9*G(0,v2) + 1/3*G(0
         ,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,
         u2) + 10/3*G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2
         )*G(1 - v2,1,u2) - 4*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) - 
         4*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(1,1
          - v2,u2) - 4*G(0,v2)*G(1,u2) + 2*G(0,0,1 - v2,u2) - 2*G(0,0,u2)*G(0,
         v2) + 2*G(0,0,u2)*G(1,v2) - 10/3*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2)
          - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2
         ) - 4*G(0,0,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0,v2) - 2*G(0,
         1,u2)*G(1,v2) - 2/3*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1
         ,u2) + 2*G(0,1,0,v2) - 2*G(1,1 - v2,1 - v2,u2) + 4*G(1,1 - v2,u2) - 
         G(1,u2)*Pi^2 + 4*G(1,u2)*G(1,v2) - 16/9*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 
         2/3*G(1,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1
          - v2,1,u2) - 2*G(1,v2)*G(1,1 - v2,u2) + 10/3*G(1,0,v2) - 2*G(1,0,v2)
         *G(1 - v2,u2) + 2*G(1,0,v2)*G(1,u2) + 4*G(1,0,0,v2) + 2/3*G(1,1,v2)
          - 2*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,v2) )

       + e^2*v2 * ( 2/3*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) - 38/9*G(1 - v2,u2) + 
         38/9*G(0,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2) - 4/3*G(0,1,
         v2) - 38/9*G(1,v2) + 4/3*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,0,v2) + 4/3*
         G(1,1,v2) )

       + e^2*u2*[1-u2-v2]^-2 * (  - 22/3*zeta3 - 67/27*Pi^2 + 1/90*Pi^4 - 4*G(
         1 - v2,1 - v2, - v2,0,u2) - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - v2
         , - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - v2,0,0,u2
         ) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0, - 
         v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 + 11/3*G( - v2,u2)*Pi^2 - 134/9*G(
          - v2,0,u2) + 1/3*G( - v2,0,u2)*Pi^2 + 22/3*G( - v2,0,0,u2) - 4*G( - 
         v2,0,0,0,u2) + 4*G(0,1 - v2, - v2,0,u2) + 2/3*G(0,1 - v2,u2)*Pi^2 - 4
         *G(0,1 - v2,u2)*G(1,0,v2) - 2*G(0, - v2,u2)*Pi^2 + 22/3*G(0, - v2,0,
         u2) - 4*G(0, - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 11/9*G(0,u2)*Pi^2 - 134/
         9*G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 2/3*G(0,u2)*G(1,v2)*Pi^2
          - 22/3*G(0,u2)*G(1,0,v2) - 8*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2)*G(1,1,0
         ,v2) - 236/9*G(0,v2) - 4*G(0,v2)*zeta3 + 43/9*G(0,v2)*Pi^2 + 4*G(0,v2
         )*G(1 - v2,1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 22/3*
         G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 4/3*G(0
         ,v2)*G(1 - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0, - v2,u2) - 22/3*G(0,v2
         )*G(1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,0,0,u2) + 134/9*G(0,v2)*G( - v2
         ,u2) - 1/3*G(0,v2)*G( - v2,u2)*Pi^2 - 22/3*G(0,v2)*G( - v2,0,u2) + 4*
         G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*
         G(0,1 - v2,0,u2) - 22/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0
         ,u2) + 4*G(0,0, - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2
         )*Pi^2 + 22/3*G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)
         *G(1,0,v2) + 32/9*G(0,0,v2) + G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1
          - v2,u2) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 22/3*G(0,0,v2)*G(1 - v2,
         u2) - 8*G(0,0,v2)*G(1 - v2,0,u2) + 22/3*G(0,0,v2)*G( - v2,u2) - 4*G(0
         ,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0,
          - v2,u2) - 44/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,0,u2)*G(0,v2) + 32/3*G(0
         ,0,0,v2) + 8*G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*G( - v2,u2) - 
         12*G(0,0,0,v2)*G(0,u2) + 12*G(0,0,0,0,v2) + 4*G(0,0,1,0,v2) - 2/3*G(0
         ,1,v2)*Pi^2 + 22/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1
         ,0,v2)*G(0,u2) + 8*G(0,1,0,0,v2) + 4*G(0,1,1,0,v2) - 4*G(1,v2)*zeta3
          - 11/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 134/9*G(1,0,v2
         ) - G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 22/3*G(1,0,v2)
         *G(1 - v2,u2) - 4*G(1,0,v2)*G(1 - v2,0,u2) + 44/3*G(1,0,0,v2) + 8*G(1
         ,0,0,v2)*G(1 - v2,u2) + 12*G(1,0,0,0,v2) + 4*G(1,0,1,0,v2) - 2/3*G(1,
         1,v2)*Pi^2 + 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2,u2) + 8*G(1,1,
         0,0,v2) + 4*G(1,1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * (  - 148/9 + 41/6*Pi^2 - 236/9*G(0,u2) + 1/3*G(
         0,u2)*Pi^2 - 34/3*G(0,u2)*G(0,v2) + 236/9*G(0,v2) - 1/3*G(0,v2)*Pi^2
          + 34/3*G(0,0,u2) + 4*G(0,0,u2)*G(0,v2) + 34/3*G(0,0,v2) - 4*G(0,0,v2
         )*G(0,u2) - 4*G(0,0,0,u2) + 4*G(0,0,0,v2) )

       + e^2*u2*[u2+v2]^-1 * (  - 14 + 37/6*Pi^2 - 22*G(0,u2) + 1/3*G(0,u2)*
         Pi^2 - 10*G(0,u2)*G(0,v2) + 22*G(0,v2) - 1/3*G(0,v2)*Pi^2 + 10*G(0,0,
         u2) + 4*G(0,0,u2)*G(0,v2) + 10*G(0,0,v2) - 4*G(0,0,v2)*G(0,u2) - 4*G(
         0,0,0,u2) + 4*G(0,0,0,v2) )

       + e^2*u2 * (  - 2/3*zeta3 - 38/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2) + 2/
         3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1 - 
         v2,u2) + 10/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2,1,
         1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 10/9*G( - v2,0,u2) + 2/3*G( - v2,
         0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 10/9*G(0,1 - v2,u2) - 2/3*G(0,1
          - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) + 38/9
         *G(0,u2) + 1/9*G(0,u2)*Pi^2 + 2/9*G(0,u2)*G(0,v2) + 10/9*G(0,u2)*G(1,
         v2) + 4/3*G(0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 38/9*G(0,v2) - 
         1/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1
          - v2, - v2,u2) - 10/9*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,
         u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) + 10/9*G(0,v2)*G( - v2,u2) - 2/3*G(0
         ,v2)*G( - v2,0,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - 
         v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 10/9*G(0,v2)*G(1,u2) - 2/3*G(0,
         0,1 - v2,u2) - 4/3*G(0,0,u2) + 2/3*G(0,0,u2)*G(0,v2) - 2/3*G(0,0,u2)*
         G(1,v2) - 2/9*G(0,0,v2) - 4/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*
         G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 4/3*G(0
         ,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,
         u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0
         ,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) - 10/9*G(1,1 - v2,u2) + 1/3*G(1,
         u2)*Pi^2 - 10/9*G(1,u2)*G(1,v2) + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1
          - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*G(1,1 - v2,u2)
          - 10/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2
         ) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*G(1,u2) + 2/3*G(1,1,0,v2) )

       + e^2*u2*v2 * (  - 4/3*zeta3 - 52/27*Pi^2 - 4/3*G(1 - v2,1 - v2,0,u2)
          + 4/3*G(1 - v2, - v2,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,
         1 - v2,u2) + 26/9*G(1 - v2,0,u2) - 4/3*G(1 - v2,0,0,u2) + 4/3*G(1 - 
         v2,1,1 - v2,u2) + 2/3*G( - v2,u2)*Pi^2 - 26/9*G( - v2,0,u2) + 4/3*G(
          - v2,0,0,u2) - 4/3*G(0,1 - v2,1 - v2,u2) + 26/9*G(0,1 - v2,u2) - 4/3
         *G(0,1 - v2,u2)*G(1,v2) - 4/3*G(0,1 - v2,0,u2) + 4/3*G(0, - v2,0,u2)
          + 2/9*G(0,u2)*Pi^2 - 26/9*G(0,u2)*G(0,v2) + 26/9*G(0,u2)*G(1,v2) + 8/
         3*G(0,u2)*G(1,0,v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/9*G(0,v2)*Pi^2 + 4/3*
         G(0,v2)*G(1 - v2,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2, - v2,u2) - 26/9*
         G(0,v2)*G(1 - v2,u2) + 8/3*G(0,v2)*G(1 - v2,0,u2) - 4/3*G(0,v2)*G(1
          - v2,1,u2) + 26/9*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 
         8/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*
         G(1,1 - v2,u2) + 26/9*G(0,v2)*G(1,u2) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(
         0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,v2) + 26/9*G(0,0,v2) - 8/3*G(0,0,
         v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G( - v2,u2) - 8/3*G(0,0,v2)*G(0,u2)
          + 4/3*G(0,0,v2)*G(1,u2) + 8/3*G(0,0,0,v2) + 4/3*G(0,1,1 - v2,u2) - 4/
         3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1,v2)*G(0,u2)
          - 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 4/3*G(1,1 - v2,1 - v2,u2
         ) - 26/9*G(1,1 - v2,u2) + 2/3*G(1,u2)*Pi^2 - 26/9*G(1,u2)*G(1,v2) + 2/
         9*G(1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) - 26/9*G(1,0,v2) + 4/3*G(1,0,v2)*G(1
          - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) - 8/3*G(1,0,0,v2) + 4/3*G(1,1,v2)*
         G(1,u2) + 4/3*G(1,1,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-3 * (  - 22/3*zeta3 - 67/27*Pi^2 + 1/90*Pi^4 - 4*
         G(1 - v2,1 - v2, - v2,0,u2) - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - 
         v2, - v2,u2)*Pi^2 - 22/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - v2,0,0,
         u2) - 4*G(1 - v2,u2)*zeta3 - 11/9*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,
          - v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 + 11/3*G( - v2,u2)*Pi^2 - 134/9
         *G( - v2,0,u2) + 1/3*G( - v2,0,u2)*Pi^2 + 22/3*G( - v2,0,0,u2) - 4*G(
          - v2,0,0,0,u2) + 4*G(0,1 - v2, - v2,0,u2) + 2/3*G(0,1 - v2,u2)*Pi^2
          - 4*G(0,1 - v2,u2)*G(1,0,v2) - 2*G(0, - v2,u2)*Pi^2 + 22/3*G(0, - v2
         ,0,u2) - 4*G(0, - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 11/9*G(0,u2)*Pi^2 - 
         134/9*G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 2/3*G(0,u2)*G(1,v2)*
         Pi^2 - 22/3*G(0,u2)*G(1,0,v2) - 8*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2)*G(1
         ,1,0,v2) - 4*G(0,v2)*zeta3 + 22/9*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1
          - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 22/3*G(0,v2)*G(1
          - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 4/3*G(0,v2)*G(1 - 
         v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0, - v2,u2) - 22/3*G(0,v2)*G(1 - v2,
         0,u2) + 4*G(0,v2)*G(1 - v2,0,0,u2) + 134/9*G(0,v2)*G( - v2,u2) - 1/3*
         G(0,v2)*G( - v2,u2)*Pi^2 - 22/3*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G(
          - v2,0,0,u2) - 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(0,1 - v2
         ,0,u2) - 22/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 4*
         G(0,0, - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 
         22/3*G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(1,0,v2
         ) + 134/9*G(0,0,v2) + G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 22/3*G(0,0,v2)*G(1 - v2,u2) - 8*
         G(0,0,v2)*G(1 - v2,0,u2) + 22/3*G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2)*
         G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0, - v2,u2
         ) - 44/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,0,u2)*G(0,v2) + 44/3*G(0,0,0,v2)
          + 8*G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*G( - v2,u2) - 12*G(0,0,
         0,v2)*G(0,u2) + 12*G(0,0,0,0,v2) + 4*G(0,0,1,0,v2) - 2/3*G(0,1,v2)*
         Pi^2 + 22/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1,0,v2)*
         G(0,u2) + 8*G(0,1,0,0,v2) + 4*G(0,1,1,0,v2) - 4*G(1,v2)*zeta3 - 11/9*
         G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 134/9*G(1,0,v2) - G(1,
         0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 22/3*G(1,0,v2)*G(1 - 
         v2,u2) - 4*G(1,0,v2)*G(1 - v2,0,u2) + 44/3*G(1,0,0,v2) + 8*G(1,0,0,v2
         )*G(1 - v2,u2) + 12*G(1,0,0,0,v2) + 4*G(1,0,1,0,v2) - 2/3*G(1,1,v2)*
         Pi^2 + 22/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2,u2) + 8*G(1,1,0,0,v2
         ) + 4*G(1,1,1,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-2 * ( 17/3*Pi^2 - 236/9*G(0,u2) + 1/3*G(0,u2)*
         Pi^2 - 34/3*G(0,u2)*G(0,v2) + 236/9*G(0,v2) - 1/3*G(0,v2)*Pi^2 + 34/3
         *G(0,0,u2) + 4*G(0,0,u2)*G(0,v2) + 34/3*G(0,0,v2) - 4*G(0,0,v2)*G(0,
         u2) - 4*G(0,0,0,u2) + 4*G(0,0,0,v2) )

       + e^2*u2^2*[1-u2-v2]^-1 * ( 7/3*Pi^2 - 88/9*G(0,u2) + 1/6*G(0,u2)*Pi^2
          - 14/3*G(0,u2)*G(0,v2) + 88/9*G(0,v2) - 1/6*G(0,v2)*Pi^2 + 14/3*G(0,
         0,u2) + 2*G(0,0,u2)*G(0,v2) + 14/3*G(0,0,v2) - 2*G(0,0,v2)*G(0,u2) - 
         2*G(0,0,0,u2) + 2*G(0,0,0,v2) )

       + e^2*u2^2*[u2+v2]^-2 * (  - 3*Pi^2 + 14*G(0,u2) - 1/6*G(0,u2)*Pi^2 + 6
         *G(0,u2)*G(0,v2) - 14*G(0,v2) + 1/6*G(0,v2)*Pi^2 - 6*G(0,0,u2) - 2*G(
         0,0,u2)*G(0,v2) - 6*G(0,0,v2) + 2*G(0,0,v2)*G(0,u2) + 2*G(0,0,0,u2)
          - 2*G(0,0,0,v2) )

       + e^2*u2^2*[u2+v2]^-1 * ( 3*Pi^2 - 14*G(0,u2) + 1/6*G(0,u2)*Pi^2 - 6*G(
         0,u2)*G(0,v2) + 14*G(0,v2) - 1/6*G(0,v2)*Pi^2 + 6*G(0,0,u2) + 2*G(0,0
         ,u2)*G(0,v2) + 6*G(0,0,v2) - 2*G(0,0,v2)*G(0,u2) - 2*G(0,0,0,u2) + 2*
         G(0,0,0,v2) )

       + i_*[1-u2-v2]^-1 * (  - 2*G( - v2,u2)*Pi - 2*G(0,v2)*Pi )

       + i_*u2*[1-u2-v2]^-2 * (  - 4*G( - v2,u2)*Pi - 4*G(0,v2)*Pi )

       + i_*u2*[1-u2-v2]^-1 * (  - 4*Pi )

       + i_*u2*[u2+v2]^-1 * (  - 4*Pi )

       + i_*u2^2*[1-u2-v2]^-3 * (  - 4*G( - v2,u2)*Pi - 4*G(0,v2)*Pi )

       + i_*u2^2*[1-u2-v2]^-2 * (  - 4*Pi )

       + i_*u2^2*[1-u2-v2]^-1 * (  - 2*Pi )

       + i_*u2^2*[u2+v2]^-2 * ( 2*Pi )

       + i_*u2^2*[u2+v2]^-1 * (  - 2*Pi )

       + i_*e*u2^-2 * ( 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * ( 2/3*Pi - 2*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * (  - 2/3*Pi )

       + i_*e*[1-u2-v2]^-1 * (  - 2*G(1 - v2, - v2,u2)*Pi - 2*G( - v2,u2)*Pi
          + 2*G(0, - v2,u2)*Pi - 4*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi - 2*
         G(0,0,v2)*Pi )

       + i_*e * (  - 2/3*Pi - 2*G(1 - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,u2)
         *Pi + 2*G(0,v2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi )

       + i_*e*v2 * (  - 4/3*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * (  - 4*G(1 - v2, - v2,u2)*Pi - 22/3*G( - v2,u2
         )*Pi + 4*G(0, - v2,u2)*Pi - 34/3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*
         Pi - 4*G(0,0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * (  - 40/3*Pi )

       + i_*e*u2*[u2+v2]^-1 * (  - 12*Pi )

       + i_*e*u2 * ( 4/3*Pi + 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*
         G(0,u2)*Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e*u2*v2 * ( 4/3*G(1 - v2,u2)*Pi - 4/3*G( - v2,u2)*Pi + 4/3*G(0,u2)
         *Pi - 4/3*G(0,v2)*Pi - 4/3*G(1,u2)*Pi + 4/3*G(1,v2)*Pi )

       + i_*e*u2^2*[1-u2-v2]^-3 * (  - 4*G(1 - v2, - v2,u2)*Pi - 22/3*G( - v2,
         u2)*Pi + 4*G(0, - v2,u2)*Pi - 22/3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2
         )*Pi - 4*G(0,0,v2)*Pi )

       + i_*e*u2^2*[1-u2-v2]^-2 * (  - 34/3*Pi )

       + i_*e*u2^2*[1-u2-v2]^-1 * (  - 14/3*Pi )

       + i_*e*u2^2*[u2+v2]^-2 * ( 6*Pi )

       + i_*e*u2^2*[u2+v2]^-1 * (  - 6*Pi )

       + i_*e^2*u2^-2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*
         Pi + 2/3*G(0,1,u2)*Pi + 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*
         Pi - 2/3*G(0,1,u2)*Pi - 10/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * ( 16/9*Pi + 2*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*Pi - 2*
         G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,1,u2)*Pi - 4*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * (  - 16/9*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 2*G(1 - v2,1 - v2, - v2,u2)*Pi - 2*G(1 - 
         v2, - v2,u2)*Pi + 2*G(1 - v2,0, - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 1/2*
         G( - v2,u2)*Pi^3 + 2*G(0,1 - v2, - v2,u2)*Pi + 2*G(0, - v2,u2)*Pi - 
         32/3*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 2*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi
          - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(0,1 - v2,u2)*Pi - 2*G(0,0,
          - v2,u2)*Pi - 4*G(0,0,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0
         ,0,v2)*Pi )

       + i_*e^2 * (  - 22/9*Pi + 1/3*Pi^3 + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1
          - v2, - v2,u2)*Pi - 4*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 2*G(1
          - v2,1,u2)*Pi + 4*G( - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2
         ,u2)*Pi - 4*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi
          + 4*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,
         0,v2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)
         *Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(1,0,v2)*Pi + 2*G(1,1,v2)*Pi )

       + i_*e^2*v2 * (  - 38/9*Pi )

       + i_*e^2*u2*[1-u2-v2]^-2 * (  - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 22/3*
         G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 134/9*G( - v2,u2)
         *Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0, - v2,
         u2)*Pi - 236/9*G(0,v2)*Pi + G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,
         u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi
          - 4*G(0,0, - v2,u2)*Pi - 34/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1 - v2,u2
         )*Pi - 4*G(0,0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * (  - 296/9*Pi + Pi^3 )

       + i_*e^2*u2*[u2+v2]^-1 * (  - 28*Pi + Pi^3 )

       + i_*e^2*u2 * ( 38/9*Pi - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*
         G(1 - v2, - v2,u2)*Pi + 10/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi
          + 2/3*G(1 - v2,1,u2)*Pi - 10/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*
         Pi + 2/3*G(0, - v2,u2)*Pi + 10/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi
          - 2/3*G(0,u2)*G(1,v2)*Pi - 10/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2
         )*Pi - 2/3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*
         G(0,1,v2)*Pi - 10/9*G(1,u2)*Pi + 10/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - 
         v2,u2)*Pi + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2 * (  - 2/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 4/3*G(1
          - v2, - v2,u2)*Pi + 26/9*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,0,u2)*Pi + 4/
         3*G(1 - v2,1,u2)*Pi - 26/9*G( - v2,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi + 4/
         3*G(0, - v2,u2)*Pi + 26/9*G(0,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 4/3*
         G(0,u2)*G(1,v2)*Pi - 26/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - v2,u2)*Pi - 
         4/3*G(0,0,u2)*Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,u2)*Pi + 4/3*G(0,1,v2
         )*Pi - 26/9*G(1,u2)*Pi + 26/9*G(1,v2)*Pi - 4/3*G(1,v2)*G(1 - v2,u2)*
         Pi + 4/3*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2*[1-u2-v2]^-3 * (  - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 22/3
         *G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 134/9*G( - v2,u2
         )*Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2, - v2,u2)*Pi + 22/3*G(0, - v2,
         u2)*Pi - 134/9*G(0,v2)*Pi + G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,
         u2)*Pi - 22/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi
          - 4*G(0,0, - v2,u2)*Pi - 22/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1 - v2,u2
         )*Pi - 4*G(0,0,0,v2)*Pi )

       + i_*e^2*u2^2*[1-u2-v2]^-2 * (  - 236/9*Pi + Pi^3 )

       + i_*e^2*u2^2*[1-u2-v2]^-1 * (  - 88/9*Pi + 1/2*Pi^3 )

       + i_*e^2*u2^2*[u2+v2]^-2 * ( 14*Pi - 1/2*Pi^3 )

       + i_*e^2*u2^2*[u2+v2]^-1 * (  - 14*Pi + 1/2*Pi^3 ) ;
g [gamma3_1L] =  + [1-u2-v2]^-1 * (  - 1/3*Pi^2 - 2*G( - v2,0,u2) - 2*G(0,u2)*
         G(0,v2) - 4*G(0,v2) + 2*G(0,v2)*G( - v2,u2) + 2*G(0,0,v2) + 2*G(1,0,
         v2) )

       + [1-v2]^-1 * ( 2*G(0,v2) )

       + u2*[1-u2-v2]^-2 * (  - 2/3*Pi^2 - 4*G( - v2,0,u2) - 4*G(0,u2)*G(0,v2)
          + 4*G(0,v2)*G( - v2,u2) + 4*G(0,0,v2) + 4*G(1,0,v2) )

       + u2*[1-u2-v2]^-1 * ( 1/3*Pi^2 + 2*G( - v2,0,u2) - 4*G(0,u2) + 2*G(0,u2
         )*G(0,v2) + 4*G(0,v2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,0,v2) - 2*G(1,0
         ,v2) )

       + u2*[u2+v2]^-1 * (  - 2*G(0,u2) + 2*G(0,v2) )

       + e*u2^-2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/3*
         G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-2*v2 * ( 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2/3*
         G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) )

       + e*u2^-1 * (  - 2/3*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,
         v2)*G(1,u2) - 4/3*G(1,1 - v2,u2) - 4/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)
          )

       + e*u2^-1*v2 * ( 2/3*G(1 - v2,u2) - 2/3*G(0,v2) + 2/3*G(1,v2) )

       + e*[1-u2-v2]^-1 * (  - 2*zeta3 - 1/3*Pi^2 - 2*G(1 - v2, - v2,0,u2) - 1/
         3*G(1 - v2,u2)*Pi^2 + G( - v2,u2)*Pi^2 - 2*G( - v2,0,u2) + 2*G( - v2,
         0,0,u2) + 2*G(0, - v2,0,u2) + 1/3*G(0,u2)*Pi^2 - 2*G(0,u2)*G(0,v2) - 
         2*G(0,u2)*G(1,0,v2) - 38/3*G(0,v2) + 2/3*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1
          - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G( - v2,u2) - 
         2*G(0,v2)*G( - v2,0,u2) - 2*G(0,v2)*G(0, - v2,u2) + 2*G(0,0,u2)*G(0,
         v2) - 2*G(0,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G( - v2,u2
         ) - 4*G(0,0,v2)*G(0,u2) + 4*G(0,0,0,v2) + 2*G(0,1,0,v2) - 1/3*G(1,v2)
         *Pi^2 + 2*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,0,v2) + 2*G(
         1,1,0,v2) )

       + e*[1-v2]^-1 * ( 6*G(0,v2) + 2*G(0,0,v2) )

       + e * (  - 4/3 + 4/3*Pi^2 - 2/3*G(1 - v2,u2) - 2*G(1 - v2,0,u2) + 2*G(
          - v2,0,u2) - 2*G(0,1 - v2,u2) + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,v2
         ) + 2/3*G(0,v2) + 4*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 4*
         G(0,v2)*G(1,u2) - 2*G(0,0,v2) + 4*G(1,1 - v2,u2) + 4*G(1,u2)*G(1,v2)
          - 2/3*G(1,v2) + 2*G(1,0,v2) )

       + e*v2 * (  - 2/3*G(1 - v2,u2) + 2/3*G(0,v2) - 2/3*G(1,v2) )

       + e*u2*[1-u2-v2]^-2 * (  - 4*zeta3 - 13/9*Pi^2 - 4*G(1 - v2, - v2,0,u2)
          - 2/3*G(1 - v2,u2)*Pi^2 + 2*G( - v2,u2)*Pi^2 - 26/3*G( - v2,0,u2) + 
         4*G( - v2,0,0,u2) + 4*G(0, - v2,0,u2) + 2/3*G(0,u2)*Pi^2 - 26/3*G(0,
         u2)*G(0,v2) - 4*G(0,u2)*G(1,0,v2) + 4/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1
          - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 26/3*G(0,v2)*G( - v2,u2)
          - 4*G(0,v2)*G( - v2,0,u2) - 4*G(0,v2)*G(0, - v2,u2) + 4*G(0,0,u2)*G(
         0,v2) + 26/3*G(0,0,v2) + 4*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - 
         v2,u2) - 8*G(0,0,v2)*G(0,u2) + 8*G(0,0,0,v2) + 4*G(0,1,0,v2) - 2/3*G(
         1,v2)*Pi^2 + 26/3*G(1,0,v2) + 4*G(1,0,v2)*G(1 - v2,u2) + 8*G(1,0,0,v2
         ) + 4*G(1,1,0,v2) )

       + e*u2*[1-u2-v2]^-1 * ( 2*zeta3 + 7/3*Pi^2 + 2*G(1 - v2, - v2,0,u2) + 1/
         3*G(1 - v2,u2)*Pi^2 - G( - v2,u2)*Pi^2 + 2*G( - v2,0,u2) - 2*G( - v2,
         0,0,u2) - 2*G(0, - v2,0,u2) - 38/3*G(0,u2) - 1/3*G(0,u2)*Pi^2 - 2*G(0
         ,u2)*G(0,v2) + 2*G(0,u2)*G(1,0,v2) + 38/3*G(0,v2) - 2/3*G(0,v2)*Pi^2
          - 2*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2
         )*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) + 2*G(0,v2)*G(0, - v2,u2) + 4
         *G(0,0,u2) - 2*G(0,0,u2)*G(0,v2) + 2*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2
         ,u2) - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 4*G(0,0,0,v2)
          - 2*G(0,1,0,v2) + 1/3*G(1,v2)*Pi^2 - 2*G(1,0,v2) - 2*G(1,0,v2)*G(1
          - v2,u2) - 4*G(1,0,0,v2) - 2*G(1,1,0,v2) )

       + e*u2*[u2+v2]^-1 * ( Pi^2 - 6*G(0,u2) - 2*G(0,u2)*G(0,v2) + 6*G(0,v2)
          + 2*G(0,0,u2) + 2*G(0,0,v2) )

       + e*u2 * (  - 8/9*Pi^2 - 2/3*G(1 - v2,u2) + 4/3*G(1 - v2,0,u2) - 4/3*G(
          - v2,0,u2) + 4/3*G(0,1 - v2,u2) + 2/3*G(0,u2) - 4/3*G(0,u2)*G(0,v2)
          + 4/3*G(0,u2)*G(1,v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G( - 
         v2,u2) + 4/3*G(0,v2)*G(1,u2) + 4/3*G(0,0,v2) - 4/3*G(1,1 - v2,u2) - 4/
         3*G(1,u2)*G(1,v2) - 2/3*G(1,v2) - 4/3*G(1,0,v2) )

       + e*u2*v2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/
         3*G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(
         0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 
         2/3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,
         v2) )

       + e*u2^2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/3
         *G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(0
         ,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 2/
         3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,v2
         ) )

       + e^2*u2^-2 * ( 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1 - v2
         ,u2) - 16/9*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*
         G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(1,1 - v2,u2) + 16/9*G(0,v2)*G(
         1,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,
         1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 2/3*G(
         0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/9*G(1,1 - v2,u2) + 1/
         3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,v2)*G(
         1,u2) )

       + e^2*u2^-2*v2 * (  - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,
         1 - v2,u2) + 16/9*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2)
          + 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(1,1 - v2,u2) - 16/9*G(0
         ,v2)*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/
         3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 
         2/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,1 - v2,u2) + 16/9*G(1,1 - v2,
         u2) - 1/3*G(1,u2)*Pi^2 + 16/9*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,
         1,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,v2)*G(1,u2) - 2/3*G(1,
         1,v2)*G(1,u2) )

       + e^2*u2^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 22/9*G(1 - v2,u2)
          + 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 26/9
         *G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G(0,
         1 - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) + 20/9*G(0,v2)*G(1,u2) - 4/3*
         G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G(1,u2) - 4/3*G(0,1,1 - v2,u2)
          + 4/3*G(0,1,u2)*G(0,v2) - 4/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2) - 4/
         3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,1 - v2,u2) - 20/9*G(1,1 - v2,u2)
          + 2/3*G(1,u2)*Pi^2 - 20/9*G(1,u2)*G(1,v2) - 22/9*G(1,v2) + 2/3*G(1,
         v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - v2,1,u2) + 4/3*G(1,v2)*G(1,1 - 
         v2,u2) - 2/3*G(1,0,v2) - 4/3*G(1,0,v2)*G(1,u2) + 2/3*G(1,1,v2) + 4/3*
         G(1,1,v2)*G(1,u2) )

       + e^2*u2^-1*v2 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) + 22/9*G(1 - 
         v2,u2) - 22/9*G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2) + 2/
         3*G(0,1,v2) + 22/9*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,0,v2)
          - 2/3*G(1,1,v2) )

       + e^2*[1-u2-v2]^-1 * (  - 2*zeta3 - 2/3*Pi^2 + 1/180*Pi^4 - 2*G(1 - v2,
         1 - v2, - v2,0,u2) - 1/3*G(1 - v2,1 - v2,u2)*Pi^2 + G(1 - v2, - v2,u2
         )*Pi^2 - 2*G(1 - v2, - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) - 2*G(1 - 
         v2,u2)*zeta3 - 1/3*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0, - v2,0,u2) + 1/3
         *G(1 - v2,0,u2)*Pi^2 + G( - v2,u2)*Pi^2 - 4*G( - v2,0,u2) + 1/6*G( - 
         v2,0,u2)*Pi^2 + 2*G( - v2,0,0,u2) - 2*G( - v2,0,0,0,u2) + 2*G(0,1 - 
         v2, - v2,0,u2) + 1/3*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - v2,u2)*G(1,0,v2)
          - G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,0,u2) - 2*G(0, - v2,0,0,u2) + 2*
         G(0,u2)*zeta3 + 1/3*G(0,u2)*Pi^2 - 4*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(
         0,v2)*Pi^2 + 1/3*G(0,u2)*G(1,v2)*Pi^2 - 2*G(0,u2)*G(1,0,v2) - 4*G(0,
         u2)*G(1,0,0,v2) - 2*G(0,u2)*G(1,1,0,v2) - 274/9*G(0,v2) - 2*G(0,v2)*
         zeta3 + 3*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 2*G(0,
         v2)*G(1 - v2,1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*
         G(1 - v2, - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*G(0,v2)*G(1
          - v2,0, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,0,0
         ,u2) + 4*G(0,v2)*G( - v2,u2) - 1/6*G(0,v2)*G( - v2,u2)*Pi^2 - 2*G(0,
         v2)*G( - v2,0,u2) + 2*G(0,v2)*G( - v2,0,0,u2) - 2*G(0,v2)*G(0,1 - v2,
          - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) - 2*G(0,v2)*G(0, - v2,u2) + 2*
         G(0,v2)*G(0, - v2,0,u2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0
         ,u2) - 1/3*G(0,0,u2)*Pi^2 + 2*G(0,0,u2)*G(0,v2) + 4*G(0,0,u2)*G(0,0,
         v2) + 2*G(0,0,u2)*G(1,0,v2) - 26/3*G(0,0,v2) + 1/2*G(0,0,v2)*Pi^2 + 2
         *G(0,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,0,v2)*G(1 - v2, - v2,u2) + 2*
         G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,u2) + 2*G(0,0,v2)*G(
          - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) - 2*G(0,0,v2)*G(0,1 - v2,u2) - 
         2*G(0,0,v2)*G(0, - v2,u2) - 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,0,u2)*G(0,
         v2) + 4*G(0,0,0,v2)*G(1 - v2,u2) + 2*G(0,0,0,v2)*G( - v2,u2) - 6*G(0,
         0,0,v2)*G(0,u2) + 6*G(0,0,0,0,v2) + 2*G(0,0,1,0,v2) - 1/3*G(0,1,v2)*
         Pi^2 + 2*G(0,1,0,v2) + 2*G(0,1,0,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G(0
         ,u2) + 4*G(0,1,0,0,v2) + 2*G(0,1,1,0,v2) - 2*G(1,v2)*zeta3 - 1/3*G(1,
         v2)*Pi^2 - 1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 4*G(1,0,v2) - 1/2*G(1,0,v2
         )*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2,u2)
          - 2*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,0,v2) + 4*G(1,0,0,v2)*G(1 - 
         v2,u2) + 6*G(1,0,0,0,v2) + 2*G(1,0,1,0,v2) - 1/3*G(1,1,v2)*Pi^2 + 2*
         G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) + 4*G(1,1,0,0,v2) + 2*G(1,1,
         1,0,v2) )

       + e^2*[1-v2]^-1 * ( 14*G(0,v2) - 7/6*G(0,v2)*Pi^2 + 6*G(0,0,v2) + 2*G(0
         ,0,0,v2) )

       + e^2 * (  - 44/9 + 2*zeta3 + 3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 2*G(1
          - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2,0,u2) - 10/9*G(1 - v2,u2) - 1/3
         *G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,u2) + 2*
         G(1 - v2,0,0,u2) - 4*G(1 - v2,1,1 - v2,u2) - G( - v2,u2)*Pi^2 + 4*G(
          - v2,0,u2) - 2*G( - v2,0,0,u2) + 2*G(0,1 - v2,1 - v2,u2) - 4*G(0,1
          - v2,u2) + 2*G(0,1 - v2,u2)*G(1,v2) + 2*G(0,1 - v2,0,u2) - 2*G(0, - 
         v2,0,u2) - 1/3*G(0,u2)*Pi^2 + 4*G(0,u2)*G(0,v2) - 4*G(0,u2)*G(1,v2)
          - 4*G(0,u2)*G(1,0,v2) + 2*G(0,u2)*G(1,1,v2) + 10/9*G(0,v2) + 1/3*G(0
         ,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,
         u2) + 22/3*G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2) + 4*G(0,v2
         )*G(1 - v2,1,u2) - 4*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) - 
         2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(1,1
          - v2,u2) - 8*G(0,v2)*G(1,u2) + 2*G(0,0,1 - v2,u2) - 2*G(0,0,u2)*G(0,
         v2) + 2*G(0,0,u2)*G(1,v2) - 10/3*G(0,0,v2) + 6*G(0,0,v2)*G(1 - v2,u2)
          - 2*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 4*G(0,0,v2)*G(1,u2
         ) - 4*G(0,0,0,v2) - 2/3*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 4*G(0,1,v2)
         *G(1,u2) + 2*G(0,1,0,v2) - 4*G(1,1 - v2,1 - v2,u2) + 8*G(1,1 - v2,u2)
          - 2*G(1,u2)*Pi^2 + 8*G(1,u2)*G(1,v2) - 10/9*G(1,v2) - 1/3*G(1,v2)*
         Pi^2 + 2/3*G(1,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2
         )*G(1 - v2,1,u2) - 4*G(1,v2)*G(1,1 - v2,u2) + 10/3*G(1,0,v2) - 2*G(1,
         0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*G(1,u2) + 4*G(1,0,0,v2) + 2/3*G(1,1,
         v2) - 4*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,v2) )

       + e^2*v2 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 22/9*G(1 - v2,u2) + 
         22/9*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2) - 2/3*G(0,1,
         v2) - 22/9*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,0,v2) + 2/3*
         G(1,1,v2) )

       + e^2*u2*[1-u2-v2]^-2 * (  - 26/3*zeta3 - 80/27*Pi^2 + 1/90*Pi^4 - 4*G(
         1 - v2,1 - v2, - v2,0,u2) - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - v2
         , - v2,u2)*Pi^2 - 26/3*G(1 - v2, - v2,0,u2) + 4*G(1 - v2, - v2,0,0,u2
         ) - 4*G(1 - v2,u2)*zeta3 - 13/9*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0, - 
         v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 + 13/3*G( - v2,u2)*Pi^2 - 160/9*G(
          - v2,0,u2) + 1/3*G( - v2,0,u2)*Pi^2 + 26/3*G( - v2,0,0,u2) - 4*G( - 
         v2,0,0,0,u2) + 4*G(0,1 - v2, - v2,0,u2) + 2/3*G(0,1 - v2,u2)*Pi^2 - 4
         *G(0,1 - v2,u2)*G(1,0,v2) - 2*G(0, - v2,u2)*Pi^2 + 26/3*G(0, - v2,0,
         u2) - 4*G(0, - v2,0,0,u2) + 4*G(0,u2)*zeta3 + 13/9*G(0,u2)*Pi^2 - 160/
         9*G(0,u2)*G(0,v2) + G(0,u2)*G(0,v2)*Pi^2 + 2/3*G(0,u2)*G(1,v2)*Pi^2
          - 26/3*G(0,u2)*G(1,0,v2) - 8*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2)*G(1,1,0
         ,v2) - 4*G(0,v2)*zeta3 + 26/9*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,1 - 
         v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 26/3*G(0,v2)*G(1 - 
         v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 4/3*G(0,v2)*G(1 - v2,
         u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0, - v2,u2) - 26/3*G(0,v2)*G(1 - v2,0,
         u2) + 4*G(0,v2)*G(1 - v2,0,0,u2) + 160/9*G(0,v2)*G( - v2,u2) - 1/3*G(
         0,v2)*G( - v2,u2)*Pi^2 - 26/3*G(0,v2)*G( - v2,0,u2) + 4*G(0,v2)*G( - 
         v2,0,0,u2) - 4*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,
         u2) - 26/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0,
         0, - v2,u2)*G(0,v2) - 4*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2)*Pi^2 + 26/3
         *G(0,0,u2)*G(0,v2) + 8*G(0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(1,0,v2) + 
         160/9*G(0,0,v2) + G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 
         4*G(0,0,v2)*G(1 - v2, - v2,u2) + 26/3*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,
         0,v2)*G(1 - v2,0,u2) + 26/3*G(0,0,v2)*G( - v2,u2) - 4*G(0,0,v2)*G( - 
         v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0, - v2,u2) - 
         52/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,0,u2)*G(0,v2) + 52/3*G(0,0,0,v2) + 8
         *G(0,0,0,v2)*G(1 - v2,u2) + 4*G(0,0,0,v2)*G( - v2,u2) - 12*G(0,0,0,v2
         )*G(0,u2) + 12*G(0,0,0,0,v2) + 4*G(0,0,1,0,v2) - 2/3*G(0,1,v2)*Pi^2
          + 26/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1,0,v2)*G(0,
         u2) + 8*G(0,1,0,0,v2) + 4*G(0,1,1,0,v2) - 4*G(1,v2)*zeta3 - 13/9*G(1,
         v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 160/9*G(1,0,v2) - G(1,0,v2
         )*Pi^2 + 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 26/3*G(1,0,v2)*G(1 - v2,u2
         ) - 4*G(1,0,v2)*G(1 - v2,0,u2) + 52/3*G(1,0,0,v2) + 8*G(1,0,0,v2)*G(1
          - v2,u2) + 12*G(1,0,0,0,v2) + 4*G(1,0,1,0,v2) - 2/3*G(1,1,v2)*Pi^2
          + 26/3*G(1,1,0,v2) + 4*G(1,1,0,v2)*G(1 - v2,u2) + 8*G(1,1,0,0,v2) + 
         4*G(1,1,1,0,v2) )

       + e^2*u2*[1-u2-v2]^-1 * ( 2*zeta3 + 7*Pi^2 - 1/180*Pi^4 + 2*G(1 - v2,1
          - v2, - v2,0,u2) + 1/3*G(1 - v2,1 - v2,u2)*Pi^2 - G(1 - v2, - v2,u2)
         *Pi^2 + 2*G(1 - v2, - v2,0,u2) - 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - 
         v2,u2)*zeta3 + 1/3*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,0, - v2,0,u2) - 1/3
         *G(1 - v2,0,u2)*Pi^2 - G( - v2,u2)*Pi^2 + 4*G( - v2,0,u2) - 1/6*G( - 
         v2,0,u2)*Pi^2 - 2*G( - v2,0,0,u2) + 2*G( - v2,0,0,0,u2) - 2*G(0,1 - 
         v2, - v2,0,u2) - 1/3*G(0,1 - v2,u2)*Pi^2 + 2*G(0,1 - v2,u2)*G(1,0,v2)
          + G(0, - v2,u2)*Pi^2 - 2*G(0, - v2,0,u2) + 2*G(0, - v2,0,0,u2) - 274/
         9*G(0,u2) - 2*G(0,u2)*zeta3 - 26/3*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(0,
         v2)*Pi^2 - 1/3*G(0,u2)*G(1,v2)*Pi^2 + 2*G(0,u2)*G(1,0,v2) + 4*G(0,u2)
         *G(1,0,0,v2) + 2*G(0,u2)*G(1,1,0,v2) + 274/9*G(0,v2) + 2*G(0,v2)*
         zeta3 - G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 2*G(0,v2
         )*G(1 - v2,1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(
         1 - v2, - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 2*G(0,v2)*G(1 - 
         v2,0, - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,0,0,u2
         ) - 4*G(0,v2)*G( - v2,u2) + 1/6*G(0,v2)*G( - v2,u2)*Pi^2 + 2*G(0,v2)*
         G( - v2,0,u2) - 2*G(0,v2)*G( - v2,0,0,u2) + 2*G(0,v2)*G(0,1 - v2, - 
         v2,u2) - 2*G(0,v2)*G(0,1 - v2,0,u2) + 2*G(0,v2)*G(0, - v2,u2) - 2*G(0
         ,v2)*G(0, - v2,0,u2) - 2*G(0,0, - v2,u2)*G(0,v2) + 2*G(0,0, - v2,0,u2
         ) + 38/3*G(0,0,u2) + 1/3*G(0,0,u2)*Pi^2 + 2*G(0,0,u2)*G(0,v2) - 4*G(0
         ,0,u2)*G(0,0,v2) - 2*G(0,0,u2)*G(1,0,v2) + 26/3*G(0,0,v2) - 1/2*G(0,0
         ,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,0,v2)*G(1 - v2,
          - v2,u2) - 2*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G(1 - v2,0,u2) - 2
         *G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) + 2*G(0,0,v2)*G(0,
         1 - v2,u2) + 2*G(0,0,v2)*G(0, - v2,u2) - 4*G(0,0,0,u2) + 2*G(0,0,0,u2
         )*G(0,v2) - 4*G(0,0,0,v2)*G(1 - v2,u2) - 2*G(0,0,0,v2)*G( - v2,u2) + 
         6*G(0,0,0,v2)*G(0,u2) - 6*G(0,0,0,0,v2) - 2*G(0,0,1,0,v2) + 1/3*G(0,1
         ,v2)*Pi^2 - 2*G(0,1,0,v2) - 2*G(0,1,0,v2)*G(1 - v2,u2) + 2*G(0,1,0,v2
         )*G(0,u2) - 4*G(0,1,0,0,v2) - 2*G(0,1,1,0,v2) + 2*G(1,v2)*zeta3 + 1/3
         *G(1,v2)*Pi^2 + 1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,0,v2) + 1/2*G(1
         ,0,v2)*Pi^2 - 2*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,
         u2) + 2*G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,0,0,v2) - 4*G(1,0,0,v2)*G(1
          - v2,u2) - 6*G(1,0,0,0,v2) - 2*G(1,0,1,0,v2) + 1/3*G(1,1,v2)*Pi^2 - 
         2*G(1,1,0,v2) - 2*G(1,1,0,v2)*G(1 - v2,u2) - 4*G(1,1,0,0,v2) - 2*G(1,
         1,1,0,v2) )

       + e^2*u2*[u2+v2]^-1 * ( 3*Pi^2 - 14*G(0,u2) + 1/6*G(0,u2)*Pi^2 - 6*G(0,
         u2)*G(0,v2) + 14*G(0,v2) - 1/6*G(0,v2)*Pi^2 + 6*G(0,0,u2) + 2*G(0,0,
         u2)*G(0,v2) + 6*G(0,0,v2) - 2*G(0,0,v2)*G(0,u2) - 2*G(0,0,0,u2) + 2*
         G(0,0,0,v2) )

       + e^2*u2 * (  - 4/3*zeta3 - 40/27*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) - 4/3*
         G(1 - v2,1 - v2,0,u2) + 4/3*G(1 - v2, - v2,0,u2) - 22/9*G(1 - v2,u2)
          + 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) + 20/9*G(1 - v2,
         0,u2) - 4/3*G(1 - v2,0,0,u2) + 4/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - 
         v2,u2)*Pi^2 - 20/9*G( - v2,0,u2) + 4/3*G( - v2,0,0,u2) - 4/3*G(0,1 - 
         v2,1 - v2,u2) + 20/9*G(0,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(1,v2) - 4/
         3*G(0,1 - v2,0,u2) + 4/3*G(0, - v2,0,u2) + 22/9*G(0,u2) + 2/9*G(0,u2)
         *Pi^2 - 14/9*G(0,u2)*G(0,v2) + 20/9*G(0,u2)*G(1,v2) + 8/3*G(0,u2)*G(1
         ,0,v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/9*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1
          - v2,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2, - v2,u2) - 26/9*G(0,v2)*G(1
          - v2,u2) + 8/3*G(0,v2)*G(1 - v2,0,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2)
          + 20/9*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 8/3*G(0,v2)
         *G(0,1 - v2,u2) - 4/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,
         u2) + 20/9*G(0,v2)*G(1,u2) - 4/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2) + 4/
         3*G(0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,v2) + 20/9*G(0,0,v2) - 8/3*G(
         0,0,v2)*G(1 - v2,u2) + 4/3*G(0,0,v2)*G( - v2,u2) - 8/3*G(0,0,v2)*G(0,
         u2) + 4/3*G(0,0,v2)*G(1,u2) + 8/3*G(0,0,0,v2) + 4/3*G(0,1,1 - v2,u2)
          - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2) + 4/
         3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 4/3*
         G(1,1 - v2,1 - v2,u2) - 20/9*G(1,1 - v2,u2) + 2/3*G(1,u2)*Pi^2 - 20/9
         *G(1,u2)*G(1,v2) - 22/9*G(1,v2) + 2/9*G(1,v2)*Pi^2 + 2/3*G(1,v2)*G(1
          - v2,u2) - 4/3*G(1,v2)*G(1 - v2,0,u2) + 4/3*G(1,v2)*G(1 - v2,1,u2)
          + 4/3*G(1,v2)*G(1,1 - v2,u2) - 26/9*G(1,0,v2) + 4/3*G(1,0,v2)*G(1 - 
         v2,u2) - 4/3*G(1,0,v2)*G(1,u2) - 8/3*G(1,0,0,v2) + 2/3*G(1,1,v2) + 4/
         3*G(1,1,v2)*G(1,u2) + 4/3*G(1,1,0,v2) )

       + e^2*u2*v2 * (  - 2/3*zeta3 - 32/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2)
          + 2/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,
         1 - v2,u2) + 16/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - 
         v2,1,1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 16/9*G( - v2,0,u2) + 2/3*G(
          - v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 16/9*G(0,1 - v2,u2) - 2/3
         *G(0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2)
          + 1/9*G(0,u2)*Pi^2 - 16/9*G(0,u2)*G(0,v2) + 16/9*G(0,u2)*G(1,v2) + 4/
         3*G(0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*
         G(0,v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 16/9*
         G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1
          - v2,1,u2) + 16/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 
         4/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*
         G(1,1 - v2,u2) + 16/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(
         0,0,u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 16/9*G(0,0,v2) - 4/3*G(0,0,
         v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2)
          + 2/3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/
         3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2)
          - 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2
         ) - 16/9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 1/
         9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,
         u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) - 16/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1
          - v2,u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*
         G(1,u2) + 2/3*G(1,1,0,v2) )

       + e^2*u2^2 * (  - 2/3*zeta3 - 32/27*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2) + 
         2/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1
          - v2,u2) + 16/9*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2
         ,1,1 - v2,u2) + 1/3*G( - v2,u2)*Pi^2 - 16/9*G( - v2,0,u2) + 2/3*G( - 
         v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) + 16/9*G(0,1 - v2,u2) - 2/3*G(
         0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) + 1/
         9*G(0,u2)*Pi^2 - 16/9*G(0,u2)*G(0,v2) + 16/9*G(0,u2)*G(1,v2) + 4/3*G(
         0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 1/9*G(0,v2)*Pi^2 + 2/3*G(0,
         v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 16/9*G(0,
         v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,
         1,u2) + 16/9*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,0,u2) + 4/3*G(
         0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,1
          - v2,u2) + 16/9*G(0,v2)*G(1,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,
         u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) + 16/9*G(0,0,v2) - 4/3*G(0,0,v2)*
         G(1 - v2,u2) + 2/3*G(0,0,v2)*G( - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 2/
         3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,0,v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(
         0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2)*G(0,u2) - 2/3
         *G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) - 16/
         9*G(1,1 - v2,u2) + 1/3*G(1,u2)*Pi^2 - 16/9*G(1,u2)*G(1,v2) + 1/9*G(1,
         v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 
         2/3*G(1,v2)*G(1,1 - v2,u2) - 16/9*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,
         u2) - 2/3*G(1,0,v2)*G(1,u2) - 4/3*G(1,0,0,v2) + 2/3*G(1,1,v2)*G(1,u2)
          + 2/3*G(1,1,0,v2) )

       + i_*[1-u2-v2]^-1 * (  - 2*G( - v2,u2)*Pi - 2*G(0,v2)*Pi )

       + i_*u2*[1-u2-v2]^-2 * (  - 4*G( - v2,u2)*Pi - 4*G(0,v2)*Pi )

       + i_*u2*[1-u2-v2]^-1 * (  - 4*Pi + 2*G( - v2,u2)*Pi + 2*G(0,v2)*Pi )

       + i_*u2*[u2+v2]^-1 * (  - 2*Pi )

       + i_*e*u2^-2 * (  - 2/3*G(1,u2)*Pi )

       + i_*e*u2^-2*v2 * ( 2/3*G(1,u2)*Pi )

       + i_*e*u2^-1 * (  - 2/3*Pi - 4/3*G(1,u2)*Pi )

       + i_*e*u2^-1*v2 * ( 2/3*Pi )

       + i_*e*[1-u2-v2]^-1 * (  - 2*G(1 - v2, - v2,u2)*Pi - 2*G( - v2,u2)*Pi
          + 2*G(0, - v2,u2)*Pi - 6*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi - 2*
         G(0,0,v2)*Pi )

       + i_*e*[1-v2]^-1 * ( 2*G(0,v2)*Pi )

       + i_*e * (  - 2/3*Pi - 2*G(1 - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,u2)
         *Pi + 2*G(0,v2)*Pi + 4*G(1,u2)*Pi - 2*G(1,v2)*Pi )

       + i_*e*v2 * (  - 2/3*Pi )

       + i_*e*u2*[1-u2-v2]^-2 * (  - 4*G(1 - v2, - v2,u2)*Pi - 26/3*G( - v2,u2
         )*Pi + 4*G(0, - v2,u2)*Pi - 26/3*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*
         Pi - 4*G(0,0,v2)*Pi )

       + i_*e*u2*[1-u2-v2]^-1 * (  - 38/3*Pi + 2*G(1 - v2, - v2,u2)*Pi + 2*G(
          - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 2*G(0,v2)*Pi + 2*G(0,v2)*G(1 - v2
         ,u2)*Pi + 2*G(0,0,v2)*Pi )

       + i_*e*u2*[u2+v2]^-1 * (  - 6*Pi )

       + i_*e*u2 * ( 4/3*G(1 - v2,u2)*Pi - 4/3*G( - v2,u2)*Pi + 4/3*G(0,u2)*Pi
          - 4/3*G(0,v2)*Pi - 4/3*G(1,u2)*Pi + 4/3*G(1,v2)*Pi )

       + i_*e*u2*v2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)
         *Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e*u2^2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)*
         Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*e^2*u2^-2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,u2)*Pi
          - 2/3*G(0,1,u2)*Pi - 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-2*v2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 2/3*G(0,1,u2)*Pi + 16/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1 * (  - 22/9*Pi + 4/3*G(1 - v2,1,u2)*Pi - 2/3*G(0,v2)*Pi
          - 4/3*G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,1,u2)*Pi - 20/9*G(1,u2)*Pi )

       + i_*e^2*u2^-1*v2 * ( 22/9*Pi )

       + i_*e^2*[1-u2-v2]^-1 * (  - 2*G(1 - v2,1 - v2, - v2,u2)*Pi - 2*G(1 - 
         v2, - v2,u2)*Pi + 2*G(1 - v2,0, - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 1/2*
         G( - v2,u2)*Pi^3 + 2*G(0,1 - v2, - v2,u2)*Pi + 2*G(0, - v2,u2)*Pi - 
         50/3*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 2*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi
          - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(0,1 - v2,u2)*Pi - 2*G(0,0,
          - v2,u2)*Pi - 6*G(0,0,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0
         ,0,v2)*Pi )

       + i_*e^2*[1-v2]^-1 * ( 6*G(0,v2)*Pi + 2*G(0,0,v2)*Pi )

       + i_*e^2 * (  - 22/9*Pi + 1/3*Pi^3 + 2*G(1 - v2,1 - v2,u2)*Pi - 2*G(1
          - v2, - v2,u2)*Pi - 4*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi - 4*G(1
          - v2,1,u2)*Pi + 4*G( - v2,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2
         ,u2)*Pi - 4*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi
          + 4*G(0,v2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,v2)*Pi - 2*G(0,1,v2)*Pi + 
         8*G(1,u2)*Pi - 4*G(1,v2)*Pi + 2*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(1,0,v2)
         *Pi + 2*G(1,1,v2)*Pi )

       + i_*e^2*v2 * (  - 22/9*Pi )

       + i_*e^2*u2*[1-u2-v2]^-2 * (  - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 26/3*
         G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 160/9*G( - v2,u2)
         *Pi + G( - v2,u2)*Pi^3 + 4*G(0,1 - v2, - v2,u2)*Pi + 26/3*G(0, - v2,
         u2)*Pi - 160/9*G(0,v2)*Pi + G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,
         u2)*Pi - 26/3*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi
          - 4*G(0,0, - v2,u2)*Pi - 26/3*G(0,0,v2)*Pi - 4*G(0,0,v2)*G(1 - v2,u2
         )*Pi - 4*G(0,0,0,v2)*Pi )

       + i_*e^2*u2*[1-u2-v2]^-1 * (  - 274/9*Pi + Pi^3 + 2*G(1 - v2,1 - v2, - 
         v2,u2)*Pi + 2*G(1 - v2, - v2,u2)*Pi - 2*G(1 - v2,0, - v2,u2)*Pi + 4*
         G( - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi^3 - 2*G(0,1 - v2, - v2,u2)*Pi - 2
         *G(0, - v2,u2)*Pi + 4*G(0,v2)*Pi - 1/2*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1
          - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G(0,1 - 
         v2,u2)*Pi + 2*G(0,0, - v2,u2)*Pi + 2*G(0,0,v2)*Pi + 2*G(0,0,v2)*G(1
          - v2,u2)*Pi + 2*G(0,0,0,v2)*Pi )

       + i_*e^2*u2*[u2+v2]^-1 * (  - 14*Pi + 1/2*Pi^3 )

       + i_*e^2*u2 * (  - 2/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 4/3*G(1 - v2
         , - v2,u2)*Pi + 20/9*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,0,u2)*Pi + 4/3*G(
         1 - v2,1,u2)*Pi - 20/9*G( - v2,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi + 4/3*
         G(0, - v2,u2)*Pi + 20/9*G(0,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 4/3*G(0
         ,u2)*G(1,v2)*Pi - 20/9*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - v2,u2)*Pi - 4/3
         *G(0,0,u2)*Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,u2)*Pi + 4/3*G(0,1,v2)*
         Pi - 20/9*G(1,u2)*Pi + 20/9*G(1,v2)*Pi - 4/3*G(1,v2)*G(1 - v2,u2)*Pi
          + 4/3*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*e^2*u2*v2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1
          - v2, - v2,u2)*Pi + 16/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/
         3*G(1 - v2,1,u2)*Pi - 16/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/
         3*G(0, - v2,u2)*Pi + 16/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*
         G(0,u2)*G(1,v2)*Pi - 16/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 
         2/3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2
         )*Pi - 16/9*G(1,u2)*Pi + 16/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*
         Pi + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*e^2*u2^2 * (  - 1/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - 
         v2, - v2,u2)*Pi + 16/9*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*
         G(1 - v2,1,u2)*Pi - 16/9*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3
         *G(0, - v2,u2)*Pi + 16/9*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(
         0,u2)*G(1,v2)*Pi - 16/9*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/
         3*G(0,0,u2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 2/3*G(0,1,v2)*
         Pi - 16/9*G(1,u2)*Pi + 16/9*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi
          + 2/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi ) ;


==> anc/gggV1L_4a.txt <==
(******
* One-loop QCD helicity amplitudes for g g -> Z g  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* one-loop helicity coefficients, defined through (4.2), (4.3),
* expanded to e^2, where e = (4-d)/2
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.15).
*
* u2 = -s13/s23, v2 = q^2/s23, w2 = 1 - u2 - v2
* mu2p1 = 1-u2, mv2p1=1-v2, mw2p1=1-w2
******)

{alpha1Region4a1L -> Pi*((-4*I)*v2 + ((2*I)*v2)/mu2p1 + 
     ((2*I)*v2)/mw2p1) + e*Pi^2*(-4/3 - mv2p1/(9*u2^2) + 4/(9*u2) + 
     (52*mv2p1*u2)/9 - (52*u2^2)/9 + (10*v2)/3 - v2/mu2p1 - v2/mw2p1 - 
     v2/(3*u2)) + e^2*Pi^3*(((-1/9*I)*mv2p1)/u2^2 + ((4*I)/9)/u2 + I*v2 - 
     ((I/2)*v2)/mu2p1 - ((I/2)*v2)/mw2p1 - ((I/3)*v2)/u2) + 
   Pi^2*((-4*mv2p1)/3 + (8*u2)/3 - (8*u2^2)/3 - (8*u2*v2)/3) + 
   e^2*Pi^4*(-1/60*mv2p1 + u2/30 - u2^2/30 - (u2*v2)/30) + 
   e*Pi*(2*I - (((2*I)/3)*mv2p1)/u2 - ((38*I)/3)*v2 + ((6*I)*v2)/mu2p1 + 
     ((6*I)*v2)/mw2p1 - (((2*I)/3)*mv2p1)/w2) + 
   e^2*Pi^2*(-11/3 - 8/(27*u2^2) + 35/(27*u2) + (320*mv2p1*u2)/27 - 
     (320*u2^2)/27 + 9*v2 - (3*v2)/mu2p1 - (3*v2)/mw2p1 + (8*v2)/(27*u2^2) - 
     v2/u2 + mv2p1/(3*w2)) + e*Pi*(-2*I - (((2*I)/3)*mv2p1)/u2^2 + 
     ((8*I)/3)/u2 + ((26*I)/3)*mv2p1*u2 - ((26*I)/3)*u2^2 + (2*I)*v2 - 
     ((2*I)*v2)/u2)*Log[mu2p1] + e^2*Pi*(-4*I - ((16*I)/9)/u2^2 + 
     ((52*I)/9)/u2 + ((160*I)/9)*mv2p1*u2 - ((160*I)/9)*u2^2 + (4*I)*v2 + 
     (((16*I)/9)*v2)/u2^2 - ((4*I)*v2)/u2)*Log[mu2p1] + 
   e^2*Pi^2*(1 + mv2p1/(3*u2^2) - 4/(3*u2) - (13*mv2p1*u2)/3 + (13*u2^2)/3 - 
     v2 + v2/u2)*Log[mu2p1] + e^2*Pi^3*((I/2)*mv2p1 - I*u2 + I*u2^2 + 
     I*u2*v2)*Log[mu2p1] + Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - 
     (4*I)*u2*v2)*Log[mu2p1] + e*Pi^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*
    Log[mu2p1] + e^2*Pi^3*((I/2)*mv2p1 - I*u2 + I*u2^2 + I*u2*v2)*
    Log[mw2p1] + Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - (4*I)*u2*v2)*
    Log[mw2p1] + e*Pi^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[mw2p1] + 
   e*Pi*(-2*I + ((26*I)/3)*mv2p1*u2 - ((26*I)/3)*u2^2 + (2*I)*v2 - 
     (((2*I)/3)*mv2p1)/w2^2 + ((8*I)/3)/w2 - ((2*I)*v2)/w2)*Log[mw2p1] + 
   e^2*Pi*(-4*I + ((160*I)/9)*mv2p1*u2 - ((160*I)/9)*u2^2 + (4*I)*v2 - 
     ((16*I)/9)/w2^2 + (((16*I)/9)*v2)/w2^2 + ((52*I)/9)/w2 - ((4*I)*v2)/w2)*
    Log[mw2p1] + e^2*Pi^2*(1 - (13*mv2p1*u2)/3 + (13*u2^2)/3 - v2 + 
     mv2p1/(3*w2^2) - 4/(3*w2) + v2/w2)*Log[mw2p1] + 
   e*Pi*(2*I - ((26*I)/3)*mv2p1*u2 + ((26*I)/3)*u2^2 - (2*I)*v2)*Log[u2] + 
   e^2*Pi*(4*I - ((160*I)/9)*mv2p1*u2 + ((160*I)/9)*u2^2 - (4*I)*v2)*
    Log[u2] + (-2 + 4*u2 + (2*v2)/mw2p1)*Log[u2] + 
   e^2*Pi^3*((-1/2*I)*mv2p1 + I*u2 - I*u2^2 - I*u2*v2)*Log[u2] + 
   Pi*((2*I)*mv2p1 - (4*I)*u2 + (4*I)*u2^2 + (4*I)*u2*v2)*Log[u2] + 
   e*Pi^2*(mv2p1/3 - (2*u2)/3 + (2*u2^2)/3 + (2*u2*v2)/3)*Log[u2] + 
   e^2*(-104/9 + (274*u2)/9 + (14*v2)/mw2p1 - (22*mv2p1)/(9*w2))*Log[u2] + 
   e*(-16/3 + (38*u2)/3 + (6*v2)/mw2p1 - (2*mv2p1)/(3*w2))*Log[u2] + 
   e^2*Pi^2*(1/2 - (16*u2)/9 + (13*u2^2)/9 - v2/3 - v2/(6*mw2p1) + 
     (13*u2*v2)/9 - mv2p1/(9*w2^2) + 4/(9*w2) - v2/(3*w2))*Log[u2] + 
   (-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[mw2p1]*Log[u2] + 
   e^2*Pi^2*(mv2p1/6 - u2/3 + u2^2/3 + (u2*v2)/3)*Log[mw2p1]*Log[u2] + 
   e^2*(-4 + (160*mv2p1*u2)/9 - (160*u2^2)/9 + 4*v2 - 16/(9*w2^2) + 
     (16*v2)/(9*w2^2) + 52/(9*w2) - (4*v2)/w2)*Log[mw2p1]*Log[u2] + 
   e*(-2 + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 - (2*mv2p1)/(3*w2^2) + 
     8/(3*w2) - (2*v2)/w2)*Log[mw2p1]*Log[u2] + 
   e^2*Pi^2*((-11*mv2p1)/12 + (11*u2)/6 - (11*u2^2)/6 - (11*u2*v2)/6)*
    Log[u2]^2 + (mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[u2]^2 + 
   e^2*Pi*(((I/3)*mv2p1)/w2^2 - ((4*I)/3)/w2 + (I*v2)/w2)*Log[u2]^2 + 
   e*(2 - (19*u2)/3 + (13*u2^2)/3 - v2 - v2/mw2p1 + (13*u2*v2)/3 + 
     mv2p1/(3*w2^2) - 4/(3*w2) + v2/w2)*Log[u2]^2 + 
   e^2*(14/3 - (137*u2)/9 + (80*u2^2)/9 - 2*v2 - (3*v2)/mw2p1 + 
     (80*u2*v2)/9 + 8/(9*w2^2) - (8*v2)/(9*w2^2) - 23/(9*w2) + (5*v2)/(3*w2))*
    Log[u2]^2 + e*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[mw2p1]*Log[u2]^2 + 
   e^2*(1 - (13*mv2p1*u2)/3 + (13*u2^2)/3 - v2 + mv2p1/(3*w2^2) - 4/(3*w2) + 
     v2/w2)*Log[mw2p1]*Log[u2]^2 + e*(-1/3*mv2p1 + (2*u2)/3 - (2*u2^2)/3 - 
     (2*u2*v2)/3)*Log[u2]^3 + e^2*(-2/3 + (19*u2)/9 - (13*u2^2)/9 + v2/3 + 
     v2/(3*mw2p1) - (13*u2*v2)/9 - mv2p1/(9*w2^2) + 4/(9*w2) - v2/(3*w2))*
    Log[u2]^3 + e^2*(-1/3*mv2p1 + (2*u2)/3 - (2*u2^2)/3 - (2*u2*v2)/3)*
    Log[mw2p1]*Log[u2]^3 + (4*v2 - (2*v2)/mu2p1 - (2*v2)/mw2p1)*Log[v2] + 
   e^2*Pi^2*(-2 + mv2p1/(9*u2^2) - 4/(9*u2) + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 
     (5*v2)/3 + v2/(6*mu2p1) + v2/(6*mw2p1) + v2/(3*u2))*Log[v2] + 
   e*Pi^2*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[v2] + 
   e^2*Pi^3*(((-2*I)/3)*mv2p1 + ((4*I)/3)*u2 - ((4*I)/3)*u2^2 - 
     ((4*I)/3)*u2*v2)*Log[v2] + e^2*Pi*(2*I - ((2*I)/3)/u2 - ((2*I)/3)/w2)*
    Log[v2] + e^2*(-4/3 + (274*v2)/9 - (14*v2)/mu2p1 - (14*v2)/mw2p1 - 
     (22*v2)/(9*u2) - (22*v2)/(9*w2))*Log[v2] + 
   e*((38*v2)/3 - (6*v2)/mu2p1 - (6*v2)/mw2p1 - (2*v2)/(3*u2) - 
     (2*v2)/(3*w2))*Log[v2] + e*(2 + (2*mv2p1)/(3*u2^2) - 8/(3*u2) - 
     (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2 + (2*v2)/u2)*Log[mu2p1]*Log[v2] + 
   e^2*(4 + 16/(9*u2^2) - 52/(9*u2) - (160*mv2p1*u2)/9 + (160*u2^2)/9 - 
     4*v2 - (16*v2)/(9*u2^2) + (4*v2)/u2)*Log[mu2p1]*Log[v2] + 
   e^2*Pi^2*(-1/6*mv2p1 + u2/3 - u2^2/3 - (u2*v2)/3)*Log[mu2p1]*Log[v2] + 
   (2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*Log[mu2p1]*Log[v2] + 
   e^2*Pi*((((2*I)/3)*mv2p1)/u2^2 - ((8*I)/3)/u2 + ((2*I)*v2)/u2 + 
     (((2*I)/3)*mv2p1)/w2^2 - ((8*I)/3)/w2 + ((2*I)*v2)/w2)*Log[mv2p1]*
    Log[v2] + e*((2*mv2p1)/(3*u2^2) - 8/(3*u2) + (2*v2)/u2 + 
     (2*mv2p1)/(3*w2^2) - 8/(3*w2) + (2*v2)/w2)*Log[mv2p1]*Log[v2] + 
   e^2*(16/(9*u2^2) - 52/(9*u2) - (16*v2)/(9*u2^2) + (4*v2)/u2 + 
     16/(9*w2^2) - (16*v2)/(9*w2^2) - 52/(9*w2) + (4*v2)/w2)*Log[mv2p1]*
    Log[v2] + e^2*Pi^2*(-1/6*mv2p1 + u2/3 - u2^2/3 - (u2*v2)/3)*Log[mw2p1]*
    Log[v2] + (2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*Log[mw2p1]*Log[v2] + 
   e*(2 - (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2 + (2*mv2p1)/(3*w2^2) - 
     8/(3*w2) + (2*v2)/w2)*Log[mw2p1]*Log[v2] + 
   e^2*(4 - (160*mv2p1*u2)/9 + (160*u2^2)/9 - 4*v2 + 16/(9*w2^2) - 
     (16*v2)/(9*w2^2) - 52/(9*w2) + (4*v2)/w2)*Log[mw2p1]*Log[v2] + 
   (-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[u2]*Log[v2] + 
   e^2*Pi^2*((11*mv2p1)/6 - (11*u2)/3 + (11*u2^2)/3 + (11*u2*v2)/3)*Log[u2]*
    Log[v2] + e^2*(-28/3 + (274*u2)/9 - (160*u2^2)/9 + 4*v2 + (6*v2)/mw2p1 - 
     (160*u2*v2)/9 - 16/(9*w2^2) + (16*v2)/(9*w2^2) + 46/(9*w2) - 
     (10*v2)/(3*w2))*Log[u2]*Log[v2] + 
   e*(-4 + (38*u2)/3 - (26*u2^2)/3 + 2*v2 + (2*v2)/mw2p1 - (26*u2*v2)/3 - 
     (2*mv2p1)/(3*w2^2) + 8/(3*w2) - (2*v2)/w2)*Log[u2]*Log[v2] + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/w2^2 + ((8*I)/3)/w2 - ((2*I)*v2)/w2)*Log[u2]*
    Log[v2] + e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[mw2p1]*Log[u2]*
    Log[v2] + e^2*(-2 + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 - 
     (2*mv2p1)/(3*w2^2) + 8/(3*w2) - (2*v2)/w2)*Log[mw2p1]*Log[u2]*Log[v2] + 
   e*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[u2]^2*Log[v2] + 
   e^2*(2 - (19*u2)/3 + (13*u2^2)/3 - v2 - v2/mw2p1 + (13*u2*v2)/3 + 
     mv2p1/(3*w2^2) - 4/(3*w2) + v2/w2)*Log[u2]^2*Log[v2] + 
   e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[mw2p1]*Log[u2]^2*Log[v2] + 
   e*(-1 - mv2p1/(3*u2^2) + 4/(3*u2) + (13*mv2p1*u2)/3 - (13*u2^2)/3 + 3*v2 - 
     v2/mu2p1 - v2/mw2p1 - v2/u2)*Log[v2]^2 + 
   e^2*Pi*(-I - ((I/3)*mv2p1)/u2^2 + ((4*I)/3)/u2 + ((13*I)/3)*mv2p1*u2 - 
     ((13*I)/3)*u2^2 + I*v2 - (I*v2)/u2)*Log[v2]^2 + 
   (-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*Log[v2]^2 + 
   e^2*Pi^2*(-1/4*mv2p1 + u2/2 - u2^2/2 - (u2*v2)/2)*Log[v2]^2 + 
   e*Pi*((-I)*mv2p1 + (2*I)*u2 - (2*I)*u2^2 - (2*I)*u2*v2)*Log[v2]^2 + 
   e^2*(-2 - 8/(9*u2^2) + 26/(9*u2) + (80*mv2p1*u2)/9 - (80*u2^2)/9 + 
     (25*v2)/3 - (3*v2)/mu2p1 - (3*v2)/mw2p1 + (8*v2)/(9*u2^2) - 
     (7*v2)/(3*u2) - v2/(3*w2))*Log[v2]^2 + 
   e^2*(1 + mv2p1/(3*u2^2) - 4/(3*u2) - (13*mv2p1*u2)/3 + (13*u2^2)/3 - v2 + 
     v2/u2)*Log[mu2p1]*Log[v2]^2 + e*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*
    Log[mu2p1]*Log[v2]^2 + e^2*(mv2p1/(3*u2^2) - 4/(3*u2) + v2/u2 + 
     mv2p1/(3*w2^2) - 4/(3*w2) + v2/w2)*Log[mv2p1]*Log[v2]^2 + 
   e*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[mw2p1]*Log[v2]^2 + 
   e^2*(1 - (13*mv2p1*u2)/3 + (13*u2^2)/3 - v2 + mv2p1/(3*w2^2) - 4/(3*w2) + 
     v2/w2)*Log[mw2p1]*Log[v2]^2 + e*(-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*
    Log[u2]*Log[v2]^2 + e^2*(-2 + (19*u2)/3 - (13*u2^2)/3 + v2 + v2/mw2p1 - 
     (13*u2*v2)/3 - mv2p1/(3*w2^2) + 4/(3*w2) - v2/w2)*Log[u2]*Log[v2]^2 + 
   e^2*(-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*Log[mw2p1]*Log[u2]*Log[v2]^2 + 
   e^2*(-2/3 + (26*mv2p1*u2)/9 - (26*u2^2)/9 + (4*v2)/3 - v2/(3*mu2p1) - 
     v2/(3*mw2p1))*Log[v2]^3 + e*((-2*mv2p1)/3 + (4*u2)/3 - (4*u2^2)/3 - 
     (4*u2*v2)/3)*Log[v2]^3 + e^2*Pi*(((-2*I)/3)*mv2p1 + ((4*I)/3)*u2 - 
     ((4*I)/3)*u2^2 - ((4*I)/3)*u2*v2)*Log[v2]^3 + 
   e^2*(mv2p1/3 - (2*u2)/3 + (2*u2^2)/3 + (2*u2*v2)/3)*Log[mu2p1]*Log[v2]^3 + 
   e^2*(mv2p1/3 - (2*u2)/3 + (2*u2^2)/3 + (2*u2*v2)/3)*Log[mw2p1]*Log[v2]^3 + 
   e^2*(-1/12*mv2p1 + u2/6 - u2^2/6 - (u2*v2)/6)*Log[v2]^4 + 
   e*Pi*(2*I - ((26*I)/3)*mv2p1*u2 + ((26*I)/3)*u2^2 - (2*I)*v2)*Log[w2] + 
   e^2*Pi*(4*I - ((160*I)/9)*mv2p1*u2 + ((160*I)/9)*u2^2 - (4*I)*v2)*
    Log[w2] + (2 - 4*u2 - 4*v2 + (2*v2)/mu2p1)*Log[w2] + 
   e*(22/3 - (2*mv2p1)/(3*u2) - (38*u2)/3 - (38*v2)/3 + (6*v2)/mu2p1)*
    Log[w2] + e^2*(170/9 - (22*mv2p1)/(9*u2) - (274*u2)/9 - (274*v2)/9 + 
     (14*v2)/mu2p1)*Log[w2] + e^2*Pi^3*((-1/2*I)*mv2p1 + I*u2 - I*u2^2 - 
     I*u2*v2)*Log[w2] + Pi*((2*I)*mv2p1 - (4*I)*u2 + (4*I)*u2^2 + 
     (4*I)*u2*v2)*Log[w2] + e*Pi^2*(mv2p1/3 - (2*u2)/3 + (2*u2^2)/3 + 
     (2*u2*v2)/3)*Log[w2] + e^2*Pi^2*(1/6 - (10*u2)/9 + (13*u2^2)/9 - 
     v2/(6*mu2p1) + (13*u2*v2)/9 + 1/(9*w2^2) - v2/(9*w2^2) - 4/(9*w2) + 
     v2/(3*w2))*Log[w2] + e^2*(-4 - 16/(9*u2^2) + 52/(9*u2) + 
     (160*mv2p1*u2)/9 - (160*u2^2)/9 + 4*v2 + (16*v2)/(9*u2^2) - (4*v2)/u2)*
    Log[mu2p1]*Log[w2] + e*(-2 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) + 
     (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 - (2*v2)/u2)*Log[mu2p1]*Log[w2] + 
   (-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[mu2p1]*Log[w2] + 
   e^2*Pi^2*(mv2p1/6 - u2/3 + u2^2/3 + (u2*v2)/3)*Log[mu2p1]*Log[w2] + 
   e^2*(4 - (160*mv2p1*u2)/9 + (160*u2^2)/9 - 4*v2)*Log[u2]*Log[w2] + 
   e*(2 - (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2)*Log[u2]*Log[w2] + 
   e^2*Pi*(-2*I + ((26*I)/3)*mv2p1*u2 - ((26*I)/3)*u2^2 + (2*I)*v2)*Log[u2]*
    Log[w2] + e^2*Pi^2*((-5*mv2p1)/6 + (5*u2)/3 - (5*u2^2)/3 - (5*u2*v2)/3)*
    Log[u2]*Log[w2] + e*Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - 
     (4*I)*u2*v2)*Log[u2]*Log[w2] + (2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*
    Log[u2]*Log[w2] + e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[u2]^2*
    Log[w2] + e^2*(-2 + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 + 
     mv2p1/(3*w2^2) - 4/(3*w2) + v2/w2)*Log[u2]^2*Log[w2] + 
   e^2*(mv2p1/3 - (2*u2)/3 + (2*u2^2)/3 + (2*u2*v2)/3)*Log[u2]^3*Log[w2] + 
   e^2*Pi*(2*I - ((26*I)/3)*mv2p1*u2 + ((26*I)/3)*u2^2 - (2*I)*v2)*Log[v2]*
    Log[w2] + e*(2 - 4*u2 - 4*v2 + (2*v2)/mu2p1)*Log[v2]*Log[w2] + 
   e^2*(22/3 - (2*mv2p1)/(3*u2) - (38*u2)/3 - (38*v2)/3 + (6*v2)/mu2p1)*
    Log[v2]*Log[w2] + e*Pi*((2*I)*mv2p1 - (4*I)*u2 + (4*I)*u2^2 + 
     (4*I)*u2*v2)*Log[v2]*Log[w2] + e^2*Pi^2*((2*mv2p1)/3 - (4*u2)/3 + 
     (4*u2^2)/3 + (4*u2*v2)/3)*Log[v2]*Log[w2] + 
   e^2*(-2 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 
     2*v2 - (2*v2)/u2)*Log[mu2p1]*Log[v2]*Log[w2] + 
   e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[mu2p1]*Log[v2]*Log[w2] + 
   e^2*(4 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) - (52*mv2p1*u2)/3 + (52*u2^2)/3 - 
     4*v2 - (2*v2)/u2)*Log[u2]*Log[v2]*Log[w2] + 
   e*(4*mv2p1 - 8*u2 + 8*u2^2 + 8*u2*v2)*Log[u2]*Log[v2]*Log[w2] + 
   e^2*(-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*Log[u2]^2*Log[v2]*Log[w2] + 
   e^2*Pi*((2*I)*mv2p1 - (4*I)*u2 + (4*I)*u2^2 + (4*I)*u2*v2)*Log[v2]^2*
    Log[w2] + e*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[v2]^2*Log[w2] + 
   e^2*(2 - mv2p1/(3*u2^2) + 4/(3*u2) - (19*u2)/3 + (13*u2^2)/3 - 3*v2 + 
     v2/mu2p1 - v2/u2 + (13*u2*v2)/3)*Log[v2]^2*Log[w2] + 
   e^2*(-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*Log[mu2p1]*Log[v2]^2*Log[w2] + 
   e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[u2]*Log[v2]^2*Log[w2] + 
   e^2*Pi*(-I + ((13*I)/3)*mv2p1*u2 - ((13*I)/3)*u2^2 + I*v2)*Log[w2]^2 + 
   e^2*(-11/3 + mv2p1/(3*u2) + (19*u2)/3 + (19*v2)/3 - (3*v2)/mu2p1)*
    Log[w2]^2 + e*(-1 + 2*u2 + 2*v2 - v2/mu2p1)*Log[w2]^2 + 
   e^2*Pi^2*(-1/3*mv2p1 + (2*u2)/3 - (2*u2^2)/3 - (2*u2*v2)/3)*Log[w2]^2 + 
   e*Pi*((-I)*mv2p1 + (2*I)*u2 - (2*I)*u2^2 - (2*I)*u2*v2)*Log[w2]^2 + 
   e^2*(1 + mv2p1/(3*u2^2) - 4/(3*u2) - (13*mv2p1*u2)/3 + (13*u2^2)/3 - v2 + 
     v2/u2)*Log[mu2p1]*Log[w2]^2 + e*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*
    Log[mu2p1]*Log[w2]^2 + e^2*Pi*((2*I)*mv2p1 - (4*I)*u2 + (4*I)*u2^2 + 
     (4*I)*u2*v2)*Log[u2]*Log[w2]^2 + 
   e^2*(-1/3*mv2p1/w2^2 + 4/(3*w2) - v2/w2)*Log[u2]*Log[w2]^2 + 
   e^2*(mv2p1/2 - u2 + u2^2 + u2*v2)*Log[u2]^2*Log[w2]^2 + 
   e^2*(-2 + mv2p1/(3*u2^2) - 4/(3*u2) + (19*u2)/3 - (13*u2^2)/3 + 3*v2 - 
     v2/mu2p1 + v2/u2 - (13*u2*v2)/3)*Log[v2]*Log[w2]^2 + 
   e*(-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*Log[v2]*Log[w2]^2 + 
   e^2*Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - (4*I)*u2*v2)*Log[v2]*
    Log[w2]^2 + e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[mu2p1]*Log[v2]*
    Log[w2]^2 + e^2*(-mv2p1 + 2*u2 - 2*u2^2 - 2*u2*v2)*Log[u2]*Log[v2]*
    Log[w2]^2 + e*(-1/3*mv2p1 + (2*u2)/3 - (2*u2^2)/3 - (2*u2*v2)/3)*
    Log[w2]^3 + e^2*((7*u2)/9 - (13*u2^2)/9 - v2/3 + v2/(3*mu2p1) - 
     (13*u2*v2)/9 + mv2p1/(9*w2^2) - 4/(9*w2) + v2/(3*w2))*Log[w2]^3 + 
   e^2*(-1/3*mv2p1 + (2*u2)/3 - (2*u2^2)/3 - (2*u2*v2)/3)*Log[mu2p1]*
    Log[w2]^3 + e^2*(mv2p1/3 - (2*u2)/3 + (2*u2^2)/3 + (2*u2*v2)/3)*Log[u2]*
    Log[w2]^3 + e^2*Pi*(-2*I + (((2*I)/3)*mv2p1)/u2^2 - ((8*I)/3)/u2 + 
     ((26*I)/3)*mv2p1*u2 - ((26*I)/3)*u2^2 + (2*I)*v2 + ((2*I)*v2)/u2)*
    PolyLog[2, u2] + e*Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - 
     (4*I)*u2*v2)*PolyLog[2, u2] + e^2*Pi^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*
    PolyLog[2, u2] + e^2*(2 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) - 
     (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2 - (2*v2)/u2)*Log[v2]*
    PolyLog[2, u2] + e*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*Log[v2]*
    PolyLog[2, u2] + e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[v2]^2*
    PolyLog[2, u2] + e^2*(-2 + (2*mv2p1)/(3*u2^2) - 8/(3*u2) + 
     (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 + (2*v2)/u2)*Log[w2]*
    PolyLog[2, u2] + e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[w2]*
    PolyLog[2, u2] + e^2*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[v2]*Log[w2]*
    PolyLog[2, u2] + e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[w2]^2*
    PolyLog[2, u2] + e^2*Pi*((((2*I)/3)*mv2p1)/u2^2 - ((8*I)/3)/u2 + 
     ((2*I)*v2)/u2 + (((2*I)/3)*mv2p1)/w2^2 - ((8*I)/3)/w2 + ((2*I)*v2)/w2)*
    PolyLog[2, v2] + e*((2*mv2p1)/(3*u2^2) - 8/(3*u2) + (2*v2)/u2 + 
     (2*mv2p1)/(3*w2^2) - 8/(3*w2) + (2*v2)/w2)*PolyLog[2, v2] + 
   e^2*(16/(9*u2^2) - 52/(9*u2) - (16*v2)/(9*u2^2) + (4*v2)/u2 + 
     16/(9*w2^2) - (16*v2)/(9*w2^2) - 52/(9*w2) + (4*v2)/w2)*PolyLog[2, v2] + 
   e^2*((-2*mv2p1)/(3*u2^2) + 8/(3*u2) - (2*v2)/u2 + (2*mv2p1)/(3*w2^2) - 
     8/(3*w2) + (2*v2)/w2)*Log[v2]*PolyLog[2, v2] + 
   e^2*Pi^2*((-7*mv2p1)/6 + (7*u2)/3 - (7*u2^2)/3 - (7*u2*v2)/3)*
    PolyLog[2, -(v2/u2)] + e*Pi*((2*I)*mv2p1 - (4*I)*u2 + (4*I)*u2^2 + 
     (4*I)*u2*v2)*PolyLog[2, -(v2/u2)] + (2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*
    PolyLog[2, -(v2/u2)] + e^2*Pi*(2*I - ((26*I)/3)*mv2p1*u2 + 
     ((26*I)/3)*u2^2 - (2*I)*v2 + (((2*I)/3)*mv2p1)/w2^2 - ((8*I)/3)/w2 + 
     ((2*I)*v2)/w2)*PolyLog[2, -(v2/u2)] + 
   e*(2 - (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2 + (2*mv2p1)/(3*w2^2) - 
     8/(3*w2) + (2*v2)/w2)*PolyLog[2, -(v2/u2)] + 
   e^2*(4 - (160*mv2p1*u2)/9 + (160*u2^2)/9 - 4*v2 + 16/(9*w2^2) - 
     (16*v2)/(9*w2^2) - 52/(9*w2) + (4*v2)/w2)*PolyLog[2, -(v2/u2)] + 
   e^2*((-2*mv2p1)/(3*u2^2) + 8/(3*u2) - (2*v2)/u2 + (2*mv2p1)/(3*w2^2) - 
     8/(3*w2) + (2*v2)/w2)*Log[v2]*PolyLog[2, -(v2/u2)] + 
   e*Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - (4*I)*u2*v2)*PolyLog[2, w2] + 
   e^2*Pi^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*PolyLog[2, w2] + 
   e^2*Pi*(-2*I + ((26*I)/3)*mv2p1*u2 - ((26*I)/3)*u2^2 + (2*I)*v2 + 
     (((2*I)/3)*mv2p1)/w2^2 - ((8*I)/3)/w2 + ((2*I)*v2)/w2)*PolyLog[2, w2] + 
   e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[u2]*PolyLog[2, w2] + 
   e^2*(-2 + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 + (2*mv2p1)/(3*w2^2) - 
     8/(3*w2) + (2*v2)/w2)*Log[u2]*PolyLog[2, w2] + 
   e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[u2]^2*PolyLog[2, w2] + 
   e^2*(2 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) - (26*mv2p1*u2)/3 + (26*u2^2)/3 - 
     2*v2 - (2*v2)/u2)*Log[v2]*PolyLog[2, w2] + 
   e*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*Log[v2]*PolyLog[2, w2] + 
   e^2*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[u2]*Log[v2]*PolyLog[2, w2] + 
   e^2*(mv2p1 - 2*u2 + 2*u2^2 + 2*u2*v2)*Log[v2]^2*PolyLog[2, w2] + 
   e^2*(-4 - 16/(9*u2^2) + 52/(9*u2) + (160*mv2p1*u2)/9 - (160*u2^2)/9 + 
     4*v2 + (16*v2)/(9*u2^2) - (4*v2)/u2)*PolyLog[2, -(w2/v2)] + 
   e*(-2 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 
     2*v2 - (2*v2)/u2)*PolyLog[2, -(w2/v2)] + 
   e^2*Pi*(-2*I - (((2*I)/3)*mv2p1)/u2^2 + ((8*I)/3)/u2 + 
     ((26*I)/3)*mv2p1*u2 - ((26*I)/3)*u2^2 + (2*I)*v2 - ((2*I)*v2)/u2)*
    PolyLog[2, -(w2/v2)] + (-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*
    PolyLog[2, -(w2/v2)] + e*Pi*((-2*I)*mv2p1 + (4*I)*u2 - (4*I)*u2^2 - 
     (4*I)*u2*v2)*PolyLog[2, -(w2/v2)] + 
   e^2*Pi^2*((7*mv2p1)/6 - (7*u2)/3 + (7*u2^2)/3 + (7*u2*v2)/3)*
    PolyLog[2, -(w2/v2)] + e^2*((2*mv2p1)/(3*u2^2) - 8/(3*u2) + (2*v2)/u2 - 
     (2*mv2p1)/(3*w2^2) + 8/(3*w2) - (2*v2)/w2)*Log[v2]*
    PolyLog[2, -((v2*w2)/u2)] + e^2*(2 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) - 
     (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2 - (2*v2)/u2)*PolyLog[3, u2] + 
   e^2*Pi*((4*I)*mv2p1 - (8*I)*u2 + (8*I)*u2^2 + (8*I)*u2*v2)*
    PolyLog[3, u2] + e*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*PolyLog[3, u2] + 
   e^2*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[v2]*PolyLog[3, u2] + 
   e^2*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*Log[w2]*PolyLog[3, u2] + 
   e^2*(4 - (52*mv2p1*u2)/3 + (52*u2^2)/3 - 4*v2)*PolyLog[3, v2] + 
   e^2*Pi*((4*I)*mv2p1 - (8*I)*u2 + (8*I)*u2^2 + (8*I)*u2*v2)*
    PolyLog[3, v2] + e*(4*mv2p1 - 8*u2 + 8*u2^2 + 8*u2*v2)*PolyLog[3, v2] + 
   e^2*(4 - (52*mv2p1*u2)/3 + (52*u2^2)/3 - 4*v2)*PolyLog[3, -(v2/u2)] + 
   e^2*Pi*((4*I)*mv2p1 - (8*I)*u2 + (8*I)*u2^2 + (8*I)*u2*v2)*
    PolyLog[3, -(v2/u2)] + e*(4*mv2p1 - 8*u2 + 8*u2^2 + 8*u2*v2)*
    PolyLog[3, -(v2/u2)] + e^2*Pi*((4*I)*mv2p1 - (8*I)*u2 + (8*I)*u2^2 + 
     (8*I)*u2*v2)*PolyLog[3, -(u2/w2)] + 
   e*(4*mv2p1 - 8*u2 + 8*u2^2 + 8*u2*v2)*PolyLog[3, -(u2/w2)] + 
   e^2*(4 - (2*mv2p1)/(3*u2^2) + 8/(3*u2) - (52*mv2p1*u2)/3 + (52*u2^2)/3 - 
     4*v2 - (2*v2)/u2 - (2*mv2p1)/(3*w2^2) + 8/(3*w2) - (2*v2)/w2)*
    PolyLog[3, -(u2/w2)] + e^2*(-2 + (2*mv2p1)/(3*u2^2) - 8/(3*u2) + 
     (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 + (2*v2)/u2)*
    PolyLog[3, -((u2*v2)/w2)] + e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*
    PolyLog[3, -((u2*v2)/w2)] + e^2*Pi*((-2*I)*mv2p1 + (4*I)*u2 - 
     (4*I)*u2^2 - (4*I)*u2*v2)*PolyLog[3, -((u2*v2)/w2)] + 
   e^2*Pi*((4*I)*mv2p1 - (8*I)*u2 + (8*I)*u2^2 + (8*I)*u2*v2)*
    PolyLog[3, w2] + e*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*PolyLog[3, w2] + 
   e^2*(2 - (26*mv2p1*u2)/3 + (26*u2^2)/3 - 2*v2 - (2*mv2p1)/(3*w2^2) + 
     8/(3*w2) - (2*v2)/w2)*PolyLog[3, w2] + 
   e^2*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*Log[u2]*PolyLog[3, w2] + 
   e^2*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*Log[v2]*PolyLog[3, w2] + 
   e^2*(4 - (52*mv2p1*u2)/3 + (52*u2^2)/3 - 4*v2)*PolyLog[3, -(w2/v2)] + 
   e^2*Pi*((4*I)*mv2p1 - (8*I)*u2 + (8*I)*u2^2 + (8*I)*u2*v2)*
    PolyLog[3, -(w2/v2)] + e*(4*mv2p1 - 8*u2 + 8*u2^2 + 8*u2*v2)*
    PolyLog[3, -(w2/v2)] + e*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*
    PolyLog[3, -((v2*w2)/u2)] + e^2*Pi*((-2*I)*mv2p1 + (4*I)*u2 - 
     (4*I)*u2^2 - (4*I)*u2*v2)*PolyLog[3, -((v2*w2)/u2)] + 
   e^2*(-2 + (26*mv2p1*u2)/3 - (26*u2^2)/3 + 2*v2 + (2*mv2p1)/(3*w2^2) - 
     8/(3*w2) + (2*v2)/w2)*PolyLog[3, -((v2*w2)/u2)] + 
   e^2*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*PolyLog[4, u2] + 
   e^2*(2*mv2p1 - 4*u2 + 4*u2^2 + 4*u2*v2)*PolyLog[4, w2] + 
   e^2*(-2*mv2p1 + 4*u2 - 4*u2^2 - 4*u2*v2)*PolyLog[4, -((u2*w2)/v2)] + 
   e^2*(-44/9 + (16*mu2p1^2)/81 - 16/(81*u2^2) + (16*mu2p1^2)/(81*u2^2) + 
     16/(81*u2) + (16*mu2p1^2)/(81*u2) + (16*mv2p1*u2)/81 - (16*u2^2)/81 + 
     (16*u2*v2)/81 - 16/(81*w2^2) + (16*u2)/(81*w2^2) + (16*v2)/(81*w2^2) + 
     16/(81*w2) - 4*Zeta[3] + (52*mv2p1*u2*Zeta[3])/3 - (52*u2^2*Zeta[3])/3 + 
     4*v2*Zeta[3]) + e*(-4/3 - 4*mv2p1*Zeta[3] + 8*u2*Zeta[3] - 
     8*u2^2*Zeta[3] - 8*u2*v2*Zeta[3]) + 
   e^2*Pi*(6*I - (((22*I)/9)*mv2p1)/u2 - ((274*I)/9)*v2 + ((14*I)*v2)/mu2p1 + 
     ((14*I)*v2)/mw2p1 - (((22*I)/9)*mv2p1)/w2 - (4*I)*mv2p1*Zeta[3] + 
     (8*I)*u2*Zeta[3] - (8*I)*u2^2*Zeta[3] - (8*I)*u2*v2*Zeta[3]), 
 alpha2Region4a1L -> -2*mu2p1 + e*Pi^2*(-14/9 + mv2p1/(9*u2^2) + 
     1/(9*u2) + (56*u2)/9 - (88*u2^2)/9 + (44*u2^3)/9 + (10*v2)/3 - 
     (2*v2)/(9*u2) - (62*u2*v2)/9 + (44*u2^2*v2)/9 - v2^2/mw2p1^2 - 
     v2^2/mw2p1) + e^2*Pi^3*((-2*I)/9 + ((I/9)*mv2p1)/u2^2 + (I/9)/u2 + 
     I*mu2p1*v2 - (((2*I)/9)*v2)/u2 - ((I/2)*v2^2)/mw2p1^2 - 
     ((I/2)*v2^2)/mw2p1) + Pi*((-4*I)*mu2p1*v2 + ((2*I)*v2^2)/mw2p1^2 + 
     ((2*I)*v2^2)/mw2p1) + e*Pi*((((2*I)/3)*mv2p1)/u2 - ((34*I)/3)*mu2p1*v2 + 
     ((6*I)*v2^2)/mw2p1^2 + ((6*I)*v2^2)/mw2p1 - (((4*I)/3)*mv2p1*v2)/w2) + 
   e^2*Pi^2*(-161/54 + (5*mv2p1)/(27*u2^2) - 1/(27*u2) + (671*u2)/54 - 
     (536*u2^2)/27 + (268*u2^3)/27 + (25*v2)/3 - v2/(6*mw2p1) - 
     (4*v2)/(27*u2) - (421*u2*v2)/27 + (268*u2^2*v2)/27 - (3*v2^2)/mw2p1^2 - 
     (3*v2^2)/mw2p1 + (2*mv2p1*v2)/(3*w2)) + (2*v2)/(1 - w2) + 
   Pi^2*((-4*w2)/3 + (8*u2*w2)/3 - (8*u2^2*w2)/3) + 
   e^2*Pi^4*(-1/60*w2 + (u2*w2)/30 - (u2^2*w2)/30) + 
   e^2*Pi^2*(5/3 - mv2p1/(3*u2^2) - 1/(3*u2) - (14*u2)/3 + (22*u2^2)/3 - 
     (11*u2^3)/3 - v2 + (2*v2)/(3*u2) + (11*u2*v2)/3 - (11*u2^2*v2)/3)*
    Log[mu2p1] + e*Pi*((-10*I)/3 + (((2*I)/3)*mv2p1)/u2^2 + ((2*I)/3)/u2 + 
     ((28*I)/3)*u2 - ((44*I)/3)*u2^2 + ((22*I)/3)*u2^3 + (2*I)*v2 - 
     (((4*I)/3)*v2)/u2 - ((22*I)/3)*u2*v2 + ((22*I)/3)*u2^2*v2)*Log[mu2p1] + 
   e^2*Pi*((-62*I)/9 + (((10*I)/9)*mv2p1)/u2^2 + ((16*I)/9)/u2 + 
     ((170*I)/9)*u2 - ((268*I)/9)*u2^2 + ((134*I)/9)*u2^3 + (4*I)*v2 - 
     (((26*I)/9)*v2)/u2 - ((134*I)/9)*u2*v2 + ((134*I)/9)*u2^2*v2)*
    Log[mu2p1] + e^2*Pi^3*((I/2)*w2 - I*u2*w2 + I*u2^2*w2)*Log[mu2p1] + 
   Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*Log[mu2p1] + 
   e*Pi^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mu2p1] + 
   e^2*Pi^2*(1/3 - (14*u2)/3 + (22*u2^2)/3 - (11*u2^3)/3 - v2 + 
     (11*u2*v2)/3 - (11*u2^2*v2)/3 + (2*mv2p1*v2)/(3*w2^2) - 1/(3*w2) - 
     v2/(3*w2))*Log[mw2p1] + e*Pi*((-2*I)/3 + ((28*I)/3)*u2 - 
     ((44*I)/3)*u2^2 + ((22*I)/3)*u2^3 + (2*I)*v2 - ((22*I)/3)*u2*v2 + 
     ((22*I)/3)*u2^2*v2 - (((4*I)/3)*mv2p1*v2)/w2^2 + ((2*I)/3)/w2 + 
     (((2*I)/3)*v2)/w2)*Log[mw2p1] + e^2*Pi*((-10*I)/9 + ((170*I)/9)*u2 - 
     ((268*I)/9)*u2^2 + ((134*I)/9)*u2^3 + (4*I)*v2 - ((134*I)/9)*u2*v2 + 
     ((134*I)/9)*u2^2*v2 - (((26*I)/9)*mv2p1*v2)/w2^2 + ((10*I)/9)/w2 + 
     (((16*I)/9)*v2)/w2)*Log[mw2p1] + 
   e^2*Pi^3*((I/2)*w2 - I*u2*w2 + I*u2^2*w2)*Log[mw2p1] + 
   Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*Log[mw2p1] + 
   e*Pi^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mw2p1] + 
   (-2 + 6*u2 - 4*u2^2 - 2*v2 + (2*v2^2)/mw2p1^2 + (2*v2^2)/mw2p1)*Log[u2] + 
   e^2*Pi^2*(13/18 - (37*u2)/18 + (25*u2^2)/9 - (11*u2^3)/9 - v2/6 + 
     (11*u2*v2)/9 - (11*u2^2*v2)/9 - v2^2/(6*mw2p1^2) - v2^2/(6*mw2p1) - 
     (2*mv2p1*v2)/(9*w2^2) + 1/(9*w2) + v2/(9*w2))*Log[u2] + 
   e^2*(-8 + 36*u2 - (236*u2^2)/9 - (88*v2)/9 - (6*v2)/mw2p1 + 
     (14*v2^2)/mw2p1^2 + (14*v2^2)/mw2p1 - (38*mv2p1*v2)/(9*w2))*Log[u2] + 
   e*(-4 + 16*u2 - (34*u2^2)/3 - (14*v2)/3 - (2*v2)/mw2p1 + 
     (6*v2^2)/mw2p1^2 + (6*v2^2)/mw2p1 - (4*mv2p1*v2)/(3*w2))*Log[u2] + 
   e^2*Pi^3*((-1/2*I)*w2 + I*u2*w2 - I*u2^2*w2)*Log[u2] + 
   Pi*((2*I)*w2 - (4*I)*u2*w2 + (4*I)*u2^2*w2)*Log[u2] + 
   e*Pi*((2*I)*w2 - ((22*I)/3)*u2*w2 + ((22*I)/3)*u2^2*w2)*Log[u2] + 
   e^2*Pi*((4*I)*w2 - ((134*I)/9)*u2*w2 + ((134*I)/9)*u2^2*w2)*Log[u2] + 
   e*Pi^2*(w2/3 - (2*u2*w2)/3 + (2*u2^2*w2)/3)*Log[u2] + 
   e*(-2/3 + (28*u2)/3 - (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3 - (4*mv2p1*v2)/(3*w2^2) + 2/(3*w2) + (2*v2)/(3*w2))*
    Log[mw2p1]*Log[u2] + e^2*(-10/9 + (170*u2)/9 - (268*u2^2)/9 + 
     (134*u2^3)/9 + 4*v2 - (134*u2*v2)/9 + (134*u2^2*v2)/9 - 
     (26*mv2p1*v2)/(9*w2^2) + 10/(9*w2) + (16*v2)/(9*w2))*Log[mw2p1]*
    Log[u2] + (-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[mw2p1]*Log[u2] + 
   e^2*Pi^2*(w2/6 - (u2*w2)/3 + (u2^2*w2)/3)*Log[mw2p1]*Log[u2] + 
   e*(4/3 - (23*u2)/3 + (28*u2^2)/3 - (11*u2^3)/3 + (11*u2*v2)/3 - 
     (11*u2^2*v2)/3 - v2^2/mw2p1^2 - v2^2/mw2p1 + (2*mv2p1*v2)/(3*w2^2) - 
     1/(3*w2) - v2/(3*w2))*Log[u2]^2 + 
   e^2*Pi*((-2*I)/3 + (((2*I)/3)*mv2p1*v2)/w2^2 - (I/3)/w2 - ((I/3)*v2)/w2)*
    Log[u2]^2 + e^2*(23/9 - (157*u2)/9 + (185*u2^2)/9 - (67*u2^3)/9 + v2/3 + 
     v2/mw2p1 + (67*u2*v2)/9 - (67*u2^2*v2)/9 - (3*v2^2)/mw2p1^2 - 
     (3*v2^2)/mw2p1 + (13*mv2p1*v2)/(9*w2^2) - 5/(9*w2) - (2*v2)/(9*w2) - 
     (2*v2^2)/(3*w2))*Log[u2]^2 + e^2*Pi^2*((-11*w2)/12 + (11*u2*w2)/6 - 
     (11*u2^2*w2)/6)*Log[u2]^2 + (w2 - 2*u2*w2 + 2*u2^2*w2)*Log[u2]^2 + 
   e^2*(1/3 - (14*u2)/3 + (22*u2^2)/3 - (11*u2^3)/3 - v2 + (11*u2*v2)/3 - 
     (11*u2^2*v2)/3 + (2*mv2p1*v2)/(3*w2^2) - 1/(3*w2) - v2/(3*w2))*
    Log[mw2p1]*Log[u2]^2 + e*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mw2p1]*
    Log[u2]^2 + e^2*(-4/9 + (23*u2)/9 - (28*u2^2)/9 + (11*u2^3)/9 - 
     (11*u2*v2)/9 + (11*u2^2*v2)/9 + v2^2/(3*mw2p1^2) + v2^2/(3*mw2p1) - 
     (2*mv2p1*v2)/(9*w2^2) + 1/(9*w2) + v2/(9*w2))*Log[u2]^3 + 
   e*(-1/3*w2 + (2*u2*w2)/3 - (2*u2^2*w2)/3)*Log[u2]^3 + 
   e^2*(-1/3*w2 + (2*u2*w2)/3 - (2*u2^2*w2)/3)*Log[mw2p1]*Log[u2]^3 + 
   (4*mu2p1*v2 - (2*v2^2)/mw2p1^2 - (2*v2^2)/mw2p1)*Log[v2] + 
   e^2*Pi^2*(-16/9 - 1/(9*u2^2) - 1/(9*u2) + (28*u2)/3 - (44*u2^2)/3 + 
     (22*u2^3)/3 + (5*v2)/3 + v2/(9*u2^2) + (2*v2)/(9*u2) - 7*u2*v2 + 
     (22*u2^2*v2)/3 + v2^2/(6*mw2p1^2) + v2^2/(6*mw2p1))*Log[v2] + 
   e^2*Pi*(((2*I)/3)/u2 - (((4*I)/3)*v2)/w2)*Log[v2] + 
   e^2*((-20*mu2p1)/3 + (236*mu2p1*v2)/9 + (6*v2)/mw2p1 + (16*v2)/(9*u2) - 
     (14*v2^2)/mw2p1^2 - (14*v2^2)/mw2p1 - (38*v2^2)/(9*w2))*Log[v2] + 
   e*(-2*mu2p1 + (34*mu2p1*v2)/3 + (2*v2)/mw2p1 + (2*v2)/(3*u2) - 
     (6*v2^2)/mw2p1^2 - (6*v2^2)/mw2p1 - (4*v2^2)/(3*w2))*Log[v2] + 
   e*Pi^2*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[v2] + 
   e^2*Pi^3*(((-2*I)/3)*w2 + ((4*I)/3)*u2*w2 - ((4*I)/3)*u2^2*w2)*Log[v2] + 
   e^2*(62/9 - (10*mv2p1)/(9*u2^2) - 16/(9*u2) - (170*u2)/9 + (268*u2^2)/9 - 
     (134*u2^3)/9 - 4*v2 + (26*v2)/(9*u2) + (134*u2*v2)/9 - (134*u2^2*v2)/9)*
    Log[mu2p1]*Log[v2] + e*(10/3 - (2*mv2p1)/(3*u2^2) - 2/(3*u2) - 
     (28*u2)/3 + (44*u2^2)/3 - (22*u2^3)/3 - 2*v2 + (4*v2)/(3*u2) + 
     (22*u2*v2)/3 - (22*u2^2*v2)/3)*Log[mu2p1]*Log[v2] + 
   e^2*Pi^2*(-1/6*w2 + (u2*w2)/3 - (u2^2*w2)/3)*Log[mu2p1]*Log[v2] + 
   (2*w2 - 4*u2*w2 + 4*u2^2*w2)*Log[mu2p1]*Log[v2] + 
   e^2*(-10/(9*u2^2) - 16/(9*u2) + (10*v2)/(9*u2^2) + (26*v2)/(9*u2) + 
     (26*mv2p1*v2)/(9*w2^2) - 10/(9*w2) - (16*v2)/(9*w2))*Log[mv2p1]*
    Log[v2] + e*((-2*mv2p1)/(3*u2^2) - 2/(3*u2) + (4*v2)/(3*u2) + 
     (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*Log[mv2p1]*Log[v2] + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/u2^2 - ((2*I)/3)/u2 + (((4*I)/3)*v2)/u2 + 
     (((4*I)/3)*mv2p1*v2)/w2^2 - ((2*I)/3)/w2 - (((2*I)/3)*v2)/w2)*Log[mv2p1]*
    Log[v2] + e^2*(10/9 - (170*u2)/9 + (268*u2^2)/9 - (134*u2^3)/9 - 4*v2 + 
     (134*u2*v2)/9 - (134*u2^2*v2)/9 + (26*mv2p1*v2)/(9*w2^2) - 10/(9*w2) - 
     (16*v2)/(9*w2))*Log[mw2p1]*Log[v2] + 
   e*(2/3 - (28*u2)/3 + (44*u2^2)/3 - (22*u2^3)/3 - 2*v2 + (22*u2*v2)/3 - 
     (22*u2^2*v2)/3 + (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*
    Log[mw2p1]*Log[v2] + e^2*Pi^2*(-1/6*w2 + (u2*w2)/3 - (u2^2*w2)/3)*
    Log[mw2p1]*Log[v2] + (2*w2 - 4*u2*w2 + 4*u2^2*w2)*Log[mw2p1]*Log[v2] + 
   e^2*Pi*((4*I)/3 - (((4*I)/3)*mv2p1*v2)/w2^2 + ((2*I)/3)/w2 + 
     (((2*I)/3)*v2)/w2)*Log[u2]*Log[v2] + 
   e*(-8/3 + (46*u2)/3 - (56*u2^2)/3 + (22*u2^3)/3 - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3 + (2*v2^2)/mw2p1^2 + (2*v2^2)/mw2p1 - 
     (4*mv2p1*v2)/(3*w2^2) + 2/(3*w2) + (2*v2)/(3*w2))*Log[u2]*Log[v2] + 
   e^2*(-46/9 + (314*u2)/9 - (370*u2^2)/9 + (134*u2^3)/9 - (2*v2)/3 - 
     (2*v2)/mw2p1 - (134*u2*v2)/9 + (134*u2^2*v2)/9 + (6*v2^2)/mw2p1^2 + 
     (6*v2^2)/mw2p1 - (26*mv2p1*v2)/(9*w2^2) + 10/(9*w2) + (4*v2)/(9*w2) + 
     (4*v2^2)/(3*w2))*Log[u2]*Log[v2] + (-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[u2]*
    Log[v2] + e^2*Pi^2*((11*w2)/6 - (11*u2*w2)/3 + (11*u2^2*w2)/3)*Log[u2]*
    Log[v2] + e^2*(-2/3 + (28*u2)/3 - (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - 
     (22*u2*v2)/3 + (22*u2^2*v2)/3 - (4*mv2p1*v2)/(3*w2^2) + 2/(3*w2) + 
     (2*v2)/(3*w2))*Log[mw2p1]*Log[u2]*Log[v2] + 
   e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[mw2p1]*Log[u2]*Log[v2] + 
   e^2*(4/3 - (23*u2)/3 + (28*u2^2)/3 - (11*u2^3)/3 + (11*u2*v2)/3 - 
     (11*u2^2*v2)/3 - v2^2/mw2p1^2 - v2^2/mw2p1 + (2*mv2p1*v2)/(3*w2^2) - 
     1/(3*w2) - v2/(3*w2))*Log[u2]^2*Log[v2] + e*(w2 - 2*u2*w2 + 2*u2^2*w2)*
    Log[u2]^2*Log[v2] + e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mw2p1]*Log[u2]^2*
    Log[v2] + e^2*Pi*((-5*I)/3 + ((I/3)*mv2p1)/u2^2 + (I/3)/u2 + 
     ((14*I)/3)*u2 - ((22*I)/3)*u2^2 + ((11*I)/3)*u2^3 + I*v2 - 
     (((2*I)/3)*v2)/u2 - ((11*I)/3)*u2*v2 + ((11*I)/3)*u2^2*v2)*Log[v2]^2 + 
   e*(-5/3 + mv2p1/(3*u2^2) + 1/(3*u2) + (14*u2)/3 - (22*u2^2)/3 + 
     (11*u2^3)/3 + 3*v2 - (2*v2)/(3*u2) - (17*u2*v2)/3 + (11*u2^2*v2)/3 - 
     v2^2/mw2p1^2 - v2^2/mw2p1)*Log[v2]^2 + 
   e^2*(-40/9 + (5*mv2p1)/(9*u2^2) + 8/(9*u2) + (94*u2)/9 - (134*u2^2)/9 + 
     (67*u2^3)/9 + (23*v2)/3 + v2/mw2p1 - (10*v2)/(9*u2) - (118*u2*v2)/9 + 
     (67*u2^2*v2)/9 - (3*v2^2)/mw2p1^2 - (3*v2^2)/mw2p1 - (2*v2^2)/(3*w2))*
    Log[v2]^2 + (-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[v2]^2 + 
   e^2*Pi^2*(-1/4*w2 + (u2*w2)/2 - (u2^2*w2)/2)*Log[v2]^2 + 
   e*Pi*((-I)*w2 + (2*I)*u2*w2 - (2*I)*u2^2*w2)*Log[v2]^2 + 
   e^2*(5/3 - mv2p1/(3*u2^2) - 1/(3*u2) - (14*u2)/3 + (22*u2^2)/3 - 
     (11*u2^3)/3 - v2 + (2*v2)/(3*u2) + (11*u2*v2)/3 - (11*u2^2*v2)/3)*
    Log[mu2p1]*Log[v2]^2 + e*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mu2p1]*
    Log[v2]^2 + e^2*(-1/3*mv2p1/u2^2 - 1/(3*u2) + (2*v2)/(3*u2) + 
     (2*mv2p1*v2)/(3*w2^2) - 1/(3*w2) - v2/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   e^2*(1/3 - (14*u2)/3 + (22*u2^2)/3 - (11*u2^3)/3 - v2 + (11*u2*v2)/3 - 
     (11*u2^2*v2)/3 + (2*mv2p1*v2)/(3*w2^2) - 1/(3*w2) - v2/(3*w2))*
    Log[mw2p1]*Log[v2]^2 + e*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mw2p1]*
    Log[v2]^2 + e^2*(-4/3 + (23*u2)/3 - (28*u2^2)/3 + (11*u2^3)/3 - 
     (11*u2*v2)/3 + (11*u2^2*v2)/3 + v2^2/mw2p1^2 + v2^2/mw2p1 - 
     (2*mv2p1*v2)/(3*w2^2) + 1/(3*w2) + v2/(3*w2))*Log[u2]*Log[v2]^2 + 
   e*(-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[u2]*Log[v2]^2 + 
   e^2*(-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[mw2p1]*Log[u2]*Log[v2]^2 + 
   e^2*(-2/3 + (28*mv2p1*u2)/9 - (44*u2^2)/9 + (22*u2^3)/9 + (4*v2)/3 + 
     (22*u2^2*v2)/9 - v2^2/(3*mw2p1^2) - v2^2/(3*mw2p1))*Log[v2]^3 + 
   e*((-2*w2)/3 + (4*u2*w2)/3 - (4*u2^2*w2)/3)*Log[v2]^3 + 
   e^2*Pi*(((-2*I)/3)*w2 + ((4*I)/3)*u2*w2 - ((4*I)/3)*u2^2*w2)*Log[v2]^3 + 
   e^2*(w2/3 - (2*u2*w2)/3 + (2*u2^2*w2)/3)*Log[mu2p1]*Log[v2]^3 + 
   e^2*(w2/3 - (2*u2*w2)/3 + (2*u2^2*w2)/3)*Log[mw2p1]*Log[v2]^3 + 
   e^2*(-1/12*w2 + (u2*w2)/6 - (u2^2*w2)/6)*Log[v2]^4 + 
   e*(6 + (2*mv2p1)/(3*u2) - 18*u2 + (34*u2^2)/3 - (20*v2)/3 + (34*u2*v2)/3)*
    Log[w2] + e^2*(44/3 + 16/(9*u2) - (128*u2)/3 + (236*u2^2)/9 - 
     (148*v2)/9 - (16*v2)/(9*u2) + (236*u2*v2)/9)*Log[w2] + 
   e^2*Pi^2*(-1/18 - (19*u2)/18 + (19*u2^2)/9 - (11*u2^3)/9 - v2/6 + 
     (8*u2*v2)/9 - (11*u2^2*v2)/9 + (2*mv2p1*v2)/(9*w2^2) - 1/(9*w2) - 
     v2/(9*w2))*Log[w2] + (2*w2 - 4*u2*w2)*Log[w2] + 
   e^2*Pi^3*((-1/2*I)*w2 + I*u2*w2 - I*u2^2*w2)*Log[w2] + 
   Pi*((2*I)*w2 - (4*I)*u2*w2 + (4*I)*u2^2*w2)*Log[w2] + 
   e*Pi*((2*I)*w2 - ((22*I)/3)*u2*w2 + ((22*I)/3)*u2^2*w2)*Log[w2] + 
   e^2*Pi*((4*I)*w2 - ((134*I)/9)*u2*w2 + ((134*I)/9)*u2^2*w2)*Log[w2] + 
   e*Pi^2*(w2/3 - (2*u2*w2)/3 + (2*u2^2*w2)/3)*Log[w2] + 
   e*(-10/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) + (28*u2)/3 - (44*u2^2)/3 + 
     (22*u2^3)/3 + 2*v2 - (4*v2)/(3*u2) - (22*u2*v2)/3 + (22*u2^2*v2)/3)*
    Log[mu2p1]*Log[w2] + e^2*(-62/9 + (10*mv2p1)/(9*u2^2) + 16/(9*u2) + 
     (170*u2)/9 - (268*u2^2)/9 + (134*u2^3)/9 + 4*v2 - (26*v2)/(9*u2) - 
     (134*u2*v2)/9 + (134*u2^2*v2)/9)*Log[mu2p1]*Log[w2] + 
   (-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[mu2p1]*Log[w2] + 
   e^2*Pi^2*(w2/6 - (u2*w2)/3 + (u2^2*w2)/3)*Log[mu2p1]*Log[w2] + 
   e^2*Pi^2*((-5*w2)/6 + (5*u2*w2)/3 - (5*u2^2*w2)/3)*Log[u2]*Log[w2] + 
   e*Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*Log[u2]*Log[w2] + 
   e^2*Pi*((-2*I)*w2 + ((22*I)/3)*u2*w2 - ((22*I)/3)*u2^2*w2)*Log[u2]*
    Log[w2] + (2*w2 - 4*u2*w2 + 4*u2^2*w2)*Log[u2]*Log[w2] + 
   e*(2*w2 - (22*u2*w2)/3 + (22*u2^2*w2)/3)*Log[u2]*Log[w2] + 
   e^2*(4*w2 - (134*u2*w2)/9 + (134*u2^2*w2)/9)*Log[u2]*Log[w2] + 
   e^2*(-8/3 + (28*u2)/3 - (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3 + (2*mv2p1*v2)/(3*w2^2) - 1/(3*w2) - v2/(3*w2))*Log[u2]^2*
    Log[w2] + e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[u2]^2*Log[w2] + 
   e^2*(w2/3 - (2*u2*w2)/3 + (2*u2^2*w2)/3)*Log[u2]^3*Log[w2] + 
   e^2*(6 + (2*mv2p1)/(3*u2) - 18*u2 + (34*u2^2)/3 - (20*v2)/3 + 
     (34*u2*v2)/3)*Log[v2]*Log[w2] + e*(2*w2 - 4*u2*w2)*Log[v2]*Log[w2] + 
   e*Pi*((2*I)*w2 - (4*I)*u2*w2 + (4*I)*u2^2*w2)*Log[v2]*Log[w2] + 
   e^2*Pi*((2*I)*w2 - ((22*I)/3)*u2*w2 + ((22*I)/3)*u2^2*w2)*Log[v2]*
    Log[w2] + e^2*Pi^2*((2*w2)/3 - (4*u2*w2)/3 + (4*u2^2*w2)/3)*Log[v2]*
    Log[w2] + e^2*(-10/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) + (28*u2)/3 - 
     (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - (4*v2)/(3*u2) - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3)*Log[mu2p1]*Log[v2]*Log[w2] + 
   e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[mu2p1]*Log[v2]*Log[w2] + 
   e^2*(8/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) - (56*u2)/3 + (88*u2^2)/3 - 
     (44*u2^3)/3 - 4*v2 - (4*v2)/(3*u2) + (44*u2*v2)/3 - (44*u2^2*v2)/3)*
    Log[u2]*Log[v2]*Log[w2] + e*(4*w2 - 8*u2*w2 + 8*u2^2*w2)*Log[u2]*Log[v2]*
    Log[w2] + e^2*(-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[u2]^2*Log[v2]*Log[w2] + 
   e^2*(4/3 + mv2p1/(3*u2^2) + 1/(3*u2) - (23*u2)/3 + (28*u2^2)/3 - 
     (11*u2^3)/3 - 2*v2 - (2*v2)/(3*u2) + (17*u2*v2)/3 - (11*u2^2*v2)/3)*
    Log[v2]^2*Log[w2] + e^2*Pi*((2*I)*w2 - (4*I)*u2*w2 + (4*I)*u2^2*w2)*
    Log[v2]^2*Log[w2] + e*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[v2]^2*Log[w2] + 
   e^2*(-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[mu2p1]*Log[v2]^2*Log[w2] + 
   e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[u2]*Log[v2]^2*Log[w2] + 
   e^2*(-3 - mv2p1/(3*u2) + 9*u2 - (17*u2^2)/3 + (10*v2)/3 - (17*u2*v2)/3)*
    Log[w2]^2 + e*(-w2 + 2*u2*w2)*Log[w2]^2 + 
   e^2*Pi^2*(-1/3*w2 + (2*u2*w2)/3 - (2*u2^2*w2)/3)*Log[w2]^2 + 
   e*Pi*((-I)*w2 + (2*I)*u2*w2 - (2*I)*u2^2*w2)*Log[w2]^2 + 
   e^2*Pi*((-I)*w2 + ((11*I)/3)*u2*w2 - ((11*I)/3)*u2^2*w2)*Log[w2]^2 + 
   e^2*(5/3 - mv2p1/(3*u2^2) - 1/(3*u2) - (14*u2)/3 + (22*u2^2)/3 - 
     (11*u2^3)/3 - v2 + (2*v2)/(3*u2) + (11*u2*v2)/3 - (11*u2^2*v2)/3)*
    Log[mu2p1]*Log[w2]^2 + e*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mu2p1]*
    Log[w2]^2 + e^2*(2/3 - (2*mv2p1*v2)/(3*w2^2) + 1/(3*w2) + v2/(3*w2))*
    Log[u2]*Log[w2]^2 + e^2*Pi*((2*I)*w2 - (4*I)*u2*w2 + (4*I)*u2^2*w2)*
    Log[u2]*Log[w2]^2 + e^2*(w2/2 - u2*w2 + u2^2*w2)*Log[u2]^2*Log[w2]^2 + 
   e^2*(-4/3 - mv2p1/(3*u2^2) - 1/(3*u2) + (23*u2)/3 - (28*u2^2)/3 + 
     (11*u2^3)/3 + 2*v2 + (2*v2)/(3*u2) - (17*u2*v2)/3 + (11*u2^2*v2)/3)*
    Log[v2]*Log[w2]^2 + e*(-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[v2]*Log[w2]^2 + 
   e^2*Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*Log[v2]*Log[w2]^2 + 
   e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[mu2p1]*Log[v2]*Log[w2]^2 + 
   e^2*(-w2 + 2*u2*w2 - 2*u2^2*w2)*Log[u2]*Log[v2]*Log[w2]^2 + 
   e^2*(-2/9 + (5*mv2p1*u2)/9 - (16*u2^2)/9 + (11*u2^3)/9 + (11*u2^2*v2)/9 + 
     (2*mv2p1*v2)/(9*w2^2) - 1/(9*w2) - v2/(9*w2))*Log[w2]^3 + 
   e*(-1/3*w2 + (2*u2*w2)/3 - (2*u2^2*w2)/3)*Log[w2]^3 + 
   e^2*(-1/3*w2 + (2*u2*w2)/3 - (2*u2^2*w2)/3)*Log[mu2p1]*Log[w2]^3 + 
   e^2*(w2/3 - (2*u2*w2)/3 + (2*u2^2*w2)/3)*Log[u2]*Log[w2]^3 + 
   e^2*Pi*((-2*I)/3 - (((2*I)/3)*mv2p1)/u2^2 - ((2*I)/3)/u2 + ((28*I)/3)*u2 - 
     ((44*I)/3)*u2^2 + ((22*I)/3)*u2^3 + (2*I)*v2 + (((4*I)/3)*v2)/u2 - 
     ((22*I)/3)*u2*v2 + ((22*I)/3)*u2^2*v2)*PolyLog[2, u2] + 
   e*Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*PolyLog[2, u2] + 
   e^2*Pi^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*PolyLog[2, u2] + 
   e^2*(2/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) - (28*u2)/3 + (44*u2^2)/3 - 
     (22*u2^3)/3 - 2*v2 - (4*v2)/(3*u2) + (22*u2*v2)/3 - (22*u2^2*v2)/3)*
    Log[v2]*PolyLog[2, u2] + e*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*Log[v2]*
    PolyLog[2, u2] + e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[v2]^2*
    PolyLog[2, u2] + e^2*(-2/3 - (2*mv2p1)/(3*u2^2) - 2/(3*u2) + (28*u2)/3 - 
     (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 + (4*v2)/(3*u2) - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3)*Log[w2]*PolyLog[2, u2] + e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*
    Log[w2]*PolyLog[2, u2] + e^2*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[v2]*
    Log[w2]*PolyLog[2, u2] + e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[w2]^2*
    PolyLog[2, u2] + e^2*(-10/(9*u2^2) - 16/(9*u2) + (10*v2)/(9*u2^2) + 
     (26*v2)/(9*u2) + (26*mv2p1*v2)/(9*w2^2) - 10/(9*w2) - (16*v2)/(9*w2))*
    PolyLog[2, v2] + e*((-2*mv2p1)/(3*u2^2) - 2/(3*u2) + (4*v2)/(3*u2) + 
     (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*PolyLog[2, v2] + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/u2^2 - ((2*I)/3)/u2 + (((4*I)/3)*v2)/u2 + 
     (((4*I)/3)*mv2p1*v2)/w2^2 - ((2*I)/3)/w2 - (((2*I)/3)*v2)/w2)*
    PolyLog[2, v2] + e^2*(-8/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) - 
     (4*v2)/(3*u2) + (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*
    Log[v2]*PolyLog[2, v2] + e^2*(10/9 - (170*u2)/9 + (268*u2^2)/9 - 
     (134*u2^3)/9 - 4*v2 + (134*u2*v2)/9 - (134*u2^2*v2)/9 + 
     (26*mv2p1*v2)/(9*w2^2) - 10/(9*w2) - (16*v2)/(9*w2))*
    PolyLog[2, -(v2/u2)] + e*(2/3 - (28*u2)/3 + (44*u2^2)/3 - (22*u2^3)/3 - 
     2*v2 + (22*u2*v2)/3 - (22*u2^2*v2)/3 + (4*mv2p1*v2)/(3*w2^2) - 
     2/(3*w2) - (2*v2)/(3*w2))*PolyLog[2, -(v2/u2)] + 
   e^2*Pi*((2*I)/3 - ((28*I)/3)*u2 + ((44*I)/3)*u2^2 - ((22*I)/3)*u2^3 - 
     (2*I)*v2 + ((22*I)/3)*u2*v2 - ((22*I)/3)*u2^2*v2 + 
     (((4*I)/3)*mv2p1*v2)/w2^2 - ((2*I)/3)/w2 - (((2*I)/3)*v2)/w2)*
    PolyLog[2, -(v2/u2)] + e^2*Pi^2*((-7*w2)/6 + (7*u2*w2)/3 - (7*u2^2*w2)/3)*
    PolyLog[2, -(v2/u2)] + e*Pi*((2*I)*w2 - (4*I)*u2*w2 + (4*I)*u2^2*w2)*
    PolyLog[2, -(v2/u2)] + (2*w2 - 4*u2*w2 + 4*u2^2*w2)*
    PolyLog[2, -(v2/u2)] + e^2*(-8/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) - 
     (4*v2)/(3*u2) + (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*
    Log[v2]*PolyLog[2, -(v2/u2)] + e^2*Pi*((-10*I)/3 + ((28*I)/3)*u2 - 
     ((44*I)/3)*u2^2 + ((22*I)/3)*u2^3 + (2*I)*v2 - ((22*I)/3)*u2*v2 + 
     ((22*I)/3)*u2^2*v2 + (((4*I)/3)*mv2p1*v2)/w2^2 - ((2*I)/3)/w2 - 
     (((2*I)/3)*v2)/w2)*PolyLog[2, w2] + 
   e*Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*PolyLog[2, w2] + 
   e^2*Pi^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*PolyLog[2, w2] + 
   e^2*(-10/3 + (28*u2)/3 - (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3 + (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*
    Log[u2]*PolyLog[2, w2] + e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[u2]*
    PolyLog[2, w2] + e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[u2]^2*
    PolyLog[2, w2] + e^2*(2/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) - (28*u2)/3 + 
     (44*u2^2)/3 - (22*u2^3)/3 - 2*v2 - (4*v2)/(3*u2) + (22*u2*v2)/3 - 
     (22*u2^2*v2)/3)*Log[v2]*PolyLog[2, w2] + e*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*
    Log[v2]*PolyLog[2, w2] + e^2*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[u2]*
    Log[v2]*PolyLog[2, w2] + e^2*(w2 - 2*u2*w2 + 2*u2^2*w2)*Log[v2]^2*
    PolyLog[2, w2] + e^2*Pi*((-10*I)/3 + (((2*I)/3)*mv2p1)/u2^2 + 
     ((2*I)/3)/u2 + ((28*I)/3)*u2 - ((44*I)/3)*u2^2 + ((22*I)/3)*u2^3 + 
     (2*I)*v2 - (((4*I)/3)*v2)/u2 - ((22*I)/3)*u2*v2 + ((22*I)/3)*u2^2*v2)*
    PolyLog[2, -(w2/v2)] + e*(-10/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) + 
     (28*u2)/3 - (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - (4*v2)/(3*u2) - 
     (22*u2*v2)/3 + (22*u2^2*v2)/3)*PolyLog[2, -(w2/v2)] + 
   e^2*(-62/9 + (10*mv2p1)/(9*u2^2) + 16/(9*u2) + (170*u2)/9 - (268*u2^2)/9 + 
     (134*u2^3)/9 + 4*v2 - (26*v2)/(9*u2) - (134*u2*v2)/9 + (134*u2^2*v2)/9)*
    PolyLog[2, -(w2/v2)] + (-2*w2 + 4*u2*w2 - 4*u2^2*w2)*
    PolyLog[2, -(w2/v2)] + e*Pi*((-2*I)*w2 + (4*I)*u2*w2 - (4*I)*u2^2*w2)*
    PolyLog[2, -(w2/v2)] + e^2*Pi^2*((7*w2)/6 - (7*u2*w2)/3 + (7*u2^2*w2)/3)*
    PolyLog[2, -(w2/v2)] + e^2*(8/3 - (2*mv2p1)/(3*u2^2) - 2/(3*u2) + 
     (4*v2)/(3*u2) - (4*mv2p1*v2)/(3*w2^2) + 2/(3*w2) + (2*v2)/(3*w2))*
    Log[v2]*PolyLog[2, -((v2*w2)/u2)] + 
   e^2*(2/3 + (2*mv2p1)/(3*u2^2) + 2/(3*u2) - (28*u2)/3 + (44*u2^2)/3 - 
     (22*u2^3)/3 - 2*v2 - (4*v2)/(3*u2) + (22*u2*v2)/3 - (22*u2^2*v2)/3)*
    PolyLog[3, u2] + e^2*Pi*((4*I)*w2 - (8*I)*u2*w2 + (8*I)*u2^2*w2)*
    PolyLog[3, u2] + e*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*PolyLog[3, u2] + 
   e^2*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[v2]*PolyLog[3, u2] + 
   e^2*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*Log[w2]*PolyLog[3, u2] + 
   e^2*Pi*((4*I)*w2 - (8*I)*u2*w2 + (8*I)*u2^2*w2)*PolyLog[3, v2] + 
   e*(4*w2 - 8*u2*w2 + 8*u2^2*w2)*PolyLog[3, v2] + 
   e^2*(4*w2 - (44*u2*w2)/3 + (44*u2^2*w2)/3)*PolyLog[3, v2] + 
   e^2*Pi*((4*I)*w2 - (8*I)*u2*w2 + (8*I)*u2^2*w2)*PolyLog[3, -(v2/u2)] + 
   e*(4*w2 - 8*u2*w2 + 8*u2^2*w2)*PolyLog[3, -(v2/u2)] + 
   e^2*(4*w2 - (44*u2*w2)/3 + (44*u2^2*w2)/3)*PolyLog[3, -(v2/u2)] + 
   e^2*Pi*((4*I)*w2 - (8*I)*u2*w2 + (8*I)*u2^2*w2)*PolyLog[3, -(u2/w2)] + 
   e*(4*w2 - 8*u2*w2 + 8*u2^2*w2)*PolyLog[3, -(u2/w2)] + 
   e^2*((2*mv2p1)/(3*u2^2) + 2/(3*u2) - (4*v2)/(3*u2) - 
     (4*mv2p1*v2)/(3*w2^2) + 2/(3*w2) + (2*v2)/(3*w2) + 4*w2 - (44*u2*w2)/3 + 
     (44*u2^2*w2)/3)*PolyLog[3, -(u2/w2)] + 
   e^2*(-2/3 - (2*mv2p1)/(3*u2^2) - 2/(3*u2) + (28*u2)/3 - (44*u2^2)/3 + 
     (22*u2^3)/3 + 2*v2 + (4*v2)/(3*u2) - (22*u2*v2)/3 + (22*u2^2*v2)/3)*
    PolyLog[3, -((u2*v2)/w2)] + e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*
    PolyLog[3, -((u2*v2)/w2)] + e^2*Pi*((-2*I)*w2 + (4*I)*u2*w2 - 
     (4*I)*u2^2*w2)*PolyLog[3, -((u2*v2)/w2)] + 
   e^2*(10/3 - (28*u2)/3 + (44*u2^2)/3 - (22*u2^3)/3 - 2*v2 + (22*u2*v2)/3 - 
     (22*u2^2*v2)/3 - (4*mv2p1*v2)/(3*w2^2) + 2/(3*w2) + (2*v2)/(3*w2))*
    PolyLog[3, w2] + e^2*Pi*((4*I)*w2 - (8*I)*u2*w2 + (8*I)*u2^2*w2)*
    PolyLog[3, w2] + e*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*PolyLog[3, w2] + 
   e^2*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*Log[u2]*PolyLog[3, w2] + 
   e^2*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*Log[v2]*PolyLog[3, w2] + 
   e^2*Pi*((4*I)*w2 - (8*I)*u2*w2 + (8*I)*u2^2*w2)*PolyLog[3, -(w2/v2)] + 
   e*(4*w2 - 8*u2*w2 + 8*u2^2*w2)*PolyLog[3, -(w2/v2)] + 
   e^2*(4*w2 - (44*u2*w2)/3 + (44*u2^2*w2)/3)*PolyLog[3, -(w2/v2)] + 
   e^2*(-10/3 + (28*u2)/3 - (44*u2^2)/3 + (22*u2^3)/3 + 2*v2 - (22*u2*v2)/3 + 
     (22*u2^2*v2)/3 + (4*mv2p1*v2)/(3*w2^2) - 2/(3*w2) - (2*v2)/(3*w2))*
    PolyLog[3, -((v2*w2)/u2)] + e*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*
    PolyLog[3, -((v2*w2)/u2)] + e^2*Pi*((-2*I)*w2 + (4*I)*u2*w2 - 
     (4*I)*u2^2*w2)*PolyLog[3, -((v2*w2)/u2)] + 
   e^2*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*PolyLog[4, u2] + 
   e^2*(2*w2 - 4*u2*w2 + 4*u2^2*w2)*PolyLog[4, w2] + 
   e^2*(-2*w2 + 4*u2*w2 - 4*u2^2*w2)*PolyLog[4, -((u2*w2)/v2)] + 
   e^2*((-148*mu2p1)/9 + (8*mu2p1^3)/81 - 8/(81*u2^2) + 
     (8*mu2p1^3)/(81*u2^2) + 16/(81*u2) + (8*mu2p1^3)/(81*u2) + 
     (8*mu2p1*mv2p1*u2)/81 - (8*mu2p1*u2^2)/81 - (8*mu2p1^2*v2)/81 + 
     (14*v2)/mw2p1 + (8*v2)/(81*u2^2) - (8*mu2p1^2*v2)/(81*u2^2) - 
     (8*v2)/(81*u2) - (8*mu2p1^2*v2)/(81*u2) + (8*u2)/(81*w2^2) - 
     (8*u2^2)/(81*w2^2) - (8*mv2p1*v2)/(81*w2^2) - 8/(81*w2) + 
     (16*v2)/(81*w2) - 4*w2*Zeta[3] + (44*u2*w2*Zeta[3])/3 - 
     (44*u2^2*w2*Zeta[3])/3) + e*((-20*mu2p1)/3 + (6*v2)/mw2p1 - 
     4*w2*Zeta[3] + 8*u2*w2*Zeta[3] - 8*u2^2*w2*Zeta[3]) + 
   e^2*Pi*((((16*I)/9)*mv2p1)/u2 - ((236*I)/9)*mu2p1*v2 + 
     ((14*I)*v2^2)/mw2p1^2 + ((14*I)*v2^2)/mw2p1 - (((38*I)/9)*mv2p1*v2)/w2 - 
     (4*I)*w2*Zeta[3] + (8*I)*u2*w2*Zeta[3] - (8*I)*u2^2*w2*Zeta[3]), 
 alpha3Region4a1L -> 2*mw2p1 - (2*v2)/(1 - u2) + 
   e^2*Pi^3*((-2*I)/9 - (I/9)/u2 + (((2*I)/9)*mv2p1*v2)/u2^2 - 
     ((I/9)*v2)/u2 - I*u2*v2 - I*v2^2 + ((I/2)*v2^2)/mu2p1^2 + 
     ((I/2)*v2^2)/mu2p1) + Pi*((4*I)*u2*v2 + (4*I)*v2^2 - 
     ((2*I)*v2^2)/mu2p1^2 - ((2*I)*v2^2)/mu2p1) + 
   e^2*Pi^4*(u2/60 - u2^2/30 + u2^3/30 - (u2*v2)/30 + (u2^2*v2)/15 + 
     (u2*v2^2)/30) + Pi^2*((4*u2)/3 - (8*u2^2)/3 + (8*u2^3)/3 - (8*u2*v2)/3 + 
     (16*u2^2*v2)/3 + (8*u2*v2^2)/3) + 
   e*Pi^2*(-2/9 - 1/(9*u2) + (4*u2)/3 - (44*u2^2)/9 + (44*u2^3)/9 + 
     (2*mv2p1*v2)/(9*u2^2) - v2/(9*u2) - (62*u2*v2)/9 + (88*u2^2*v2)/9 - 
     2*v2^2 + v2^2/mu2p1^2 + v2^2/mu2p1 + (44*u2*v2^2)/9) + 
   e*Pi*((((4*I)/3)*mv2p1*v2)/u2 + ((34*I)/3)*u2*v2 + ((34*I)/3)*v2^2 - 
     ((6*I)*v2^2)/mu2p1^2 - ((6*I)*v2^2)/mu2p1 - (((2*I)/3)*mv2p1)/w2) + 
   e^2*Pi^2*(-13/27 - 5/(27*u2) + (5*u2)/2 - (268*u2^2)/27 + (268*u2^3)/27 - 
     v2/6 + v2/(6*mu2p1) + (13*mv2p1*v2)/(27*u2^2) - (26*v2)/(27*u2) - 
     (421*u2*v2)/27 + (536*u2^2*v2)/27 - (17*v2^2)/3 + (3*v2^2)/mu2p1^2 + 
     (3*v2^2)/mu2p1 + (2*v2^2)/(3*u2) + (268*u2*v2^2)/27 + mv2p1/(3*w2)) + 
   e^2*Pi^2*(2/3 + 1/(3*u2) - u2 + (11*u2^2)/3 - (11*u2^3)/3 - 
     (2*mv2p1*v2)/(3*u2^2) + v2/(3*u2) + (11*u2*v2)/3 - (22*u2^2*v2)/3 - 
     (11*u2*v2^2)/3)*Log[mu2p1] + e*Pi^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 
     4*u2^2*v2 - 2*u2*v2^2)*Log[mu2p1] + 
   e^2*Pi^3*((-1/2*I)*u2 + I*u2^2 - I*u2^3 + I*u2*v2 - (2*I)*u2^2*v2 - 
     I*u2*v2^2)*Log[mu2p1] + Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - 
     (4*I)*u2*v2 + (8*I)*u2^2*v2 + (4*I)*u2*v2^2)*Log[mu2p1] + 
   e*Pi*((-4*I)/3 - ((2*I)/3)/u2 + (2*I)*u2 - ((22*I)/3)*u2^2 + 
     ((22*I)/3)*u2^3 + (((4*I)/3)*mv2p1*v2)/u2^2 - (((2*I)/3)*v2)/u2 - 
     ((22*I)/3)*u2*v2 + ((44*I)/3)*u2^2*v2 + ((22*I)/3)*u2*v2^2)*Log[mu2p1] + 
   e^2*Pi*((-26*I)/9 - ((10*I)/9)/u2 + (4*I)*u2 - ((134*I)/9)*u2^2 + 
     ((134*I)/9)*u2^3 + (((26*I)/9)*mv2p1*v2)/u2^2 - (((16*I)/9)*v2)/u2 - 
     ((134*I)/9)*u2*v2 + ((268*I)/9)*u2^2*v2 + ((134*I)/9)*u2*v2^2)*
    Log[mu2p1] + e*Pi^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 
     2*u2*v2^2)*Log[mw2p1] + e^2*Pi^3*((-1/2*I)*u2 + I*u2^2 - I*u2^3 + 
     I*u2*v2 - (2*I)*u2^2*v2 - I*u2*v2^2)*Log[mw2p1] + 
   Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + (8*I)*u2^2*v2 + 
     (4*I)*u2*v2^2)*Log[mw2p1] + e^2*Pi^2*(-2/3 - u2 + (11*u2^2)/3 - 
     (11*u2^3)/3 + (11*u2*v2)/3 - (22*u2^2*v2)/3 - (11*u2*v2^2)/3 + 
     mv2p1/(3*w2^2) + 1/(3*w2) - (2*v2)/(3*w2))*Log[mw2p1] + 
   e*Pi*((4*I)/3 + (2*I)*u2 - ((22*I)/3)*u2^2 + ((22*I)/3)*u2^3 - 
     ((22*I)/3)*u2*v2 + ((44*I)/3)*u2^2*v2 + ((22*I)/3)*u2*v2^2 - 
     (((2*I)/3)*mv2p1)/w2^2 - ((2*I)/3)/w2 + (((4*I)/3)*v2)/w2)*Log[mw2p1] + 
   e^2*Pi*((26*I)/9 + (4*I)*u2 - ((134*I)/9)*u2^2 + ((134*I)/9)*u2^3 - 
     ((134*I)/9)*u2*v2 + ((268*I)/9)*u2^2*v2 + ((134*I)/9)*u2*v2^2 - 
     (((10*I)/9)*mv2p1)/w2^2 - ((16*I)/9)/w2 + (((26*I)/9)*v2)/w2)*
    Log[mw2p1] + (2*u2 - 4*u2^2 - 4*u2*v2)*Log[u2] + 
   e*Pi^2*(-1/3*u2 + (2*u2^2)/3 - (2*u2^3)/3 + (2*u2*v2)/3 - (4*u2^2*v2)/3 - 
     (2*u2*v2^2)/3)*Log[u2] + e^2*Pi^3*((I/2)*u2 - I*u2^2 + I*u2^3 - 
     I*u2*v2 + (2*I)*u2^2*v2 + I*u2*v2^2)*Log[u2] + 
   Pi*((-2*I)*u2 + (4*I)*u2^2 - (4*I)*u2^3 + (4*I)*u2*v2 - (8*I)*u2^2*v2 - 
     (4*I)*u2*v2^2)*Log[u2] + e*Pi*((-2*I)*u2 + ((22*I)/3)*u2^2 - 
     ((22*I)/3)*u2^3 + ((22*I)/3)*u2*v2 - ((44*I)/3)*u2^2*v2 - 
     ((22*I)/3)*u2*v2^2)*Log[u2] + e^2*Pi*((-4*I)*u2 + ((134*I)/9)*u2^2 - 
     ((134*I)/9)*u2^3 + ((134*I)/9)*u2*v2 - ((268*I)/9)*u2^2*v2 - 
     ((134*I)/9)*u2*v2^2)*Log[u2] + e^2*(16/9 + (88*u2)/9 - (236*u2^2)/9 - 
     (236*u2*v2)/9 - (16*mv2p1)/(9*w2))*Log[u2] + 
   e*(2/3 + (14*u2)/3 - (34*u2^2)/3 - (34*u2*v2)/3 - (2*mv2p1)/(3*w2))*
    Log[u2] + e^2*Pi^2*(2/9 - u2/2 + (14*u2^2)/9 - (11*u2^3)/9 + 
     (14*u2*v2)/9 - (22*u2^2*v2)/9 - (11*u2*v2^2)/9 - mv2p1/(9*w2^2) - 
     1/(9*w2) + (2*v2)/(9*w2))*Log[u2] + 
   e^2*Pi^2*(-1/6*u2 + u2^2/3 - u2^3/3 + (u2*v2)/3 - (2*u2^2*v2)/3 - 
     (u2*v2^2)/3)*Log[mw2p1]*Log[u2] + 
   (2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[mw2p1]*
    Log[u2] + e*(4/3 + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 - (22*u2*v2)/3 + 
     (44*u2^2*v2)/3 + (22*u2*v2^2)/3 - (2*mv2p1)/(3*w2^2) - 2/(3*w2) + 
     (4*v2)/(3*w2))*Log[mw2p1]*Log[u2] + 
   e^2*(26/9 + 4*u2 - (134*u2^2)/9 + (134*u2^3)/9 - (134*u2*v2)/9 + 
     (268*u2^2*v2)/9 + (134*u2*v2^2)/9 - (10*mv2p1)/(9*w2^2) - 16/(9*w2) + 
     (26*v2)/(9*w2))*Log[mw2p1]*Log[u2] + 
   (-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[u2]^2 + 
   e^2*Pi^2*((11*u2)/12 - (11*u2^2)/6 + (11*u2^3)/6 - (11*u2*v2)/6 + 
     (11*u2^2*v2)/3 + (11*u2*v2^2)/6)*Log[u2]^2 + 
   e^2*(-16/9 - (13*u2)/3 + (118*u2^2)/9 - (67*u2^3)/9 + (118*u2*v2)/9 - 
     (134*u2^2*v2)/9 - (67*u2*v2^2)/9 + (5*mv2p1)/(9*w2^2) + 11/(9*w2) - 
     (16*v2)/(9*w2))*Log[u2]^2 + e*(-2/3 - 2*u2 + (17*u2^2)/3 - (11*u2^3)/3 + 
     (17*u2*v2)/3 - (22*u2^2*v2)/3 - (11*u2*v2^2)/3 + mv2p1/(3*w2^2) + 
     1/(3*w2) - (2*v2)/(3*w2))*Log[u2]^2 + 
   e^2*Pi*((-2*I)/3 + ((I/3)*mv2p1)/w2^2 + (I/3)/w2 - (((2*I)/3)*v2)/w2)*
    Log[u2]^2 + e*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*
    Log[mw2p1]*Log[u2]^2 + e^2*(-2/3 - u2 + (11*u2^2)/3 - (11*u2^3)/3 + 
     (11*u2*v2)/3 - (22*u2^2*v2)/3 - (11*u2*v2^2)/3 + mv2p1/(3*w2^2) + 
     1/(3*w2) - (2*v2)/(3*w2))*Log[mw2p1]*Log[u2]^2 + 
   e*(u2/3 - (2*u2^2)/3 + (2*u2^3)/3 - (2*u2*v2)/3 + (4*u2^2*v2)/3 + 
     (2*u2*v2^2)/3)*Log[u2]^3 + e^2*(2/9 + (2*u2)/3 - (17*u2^2)/9 + 
     (11*u2^3)/9 - (17*u2*v2)/9 + (22*u2^2*v2)/9 + (11*u2*v2^2)/9 - 
     mv2p1/(9*w2^2) - 1/(9*w2) + (2*v2)/(9*w2))*Log[u2]^3 + 
   e^2*(u2/3 - (2*u2^2)/3 + (2*u2^3)/3 - (2*u2*v2)/3 + (4*u2^2*v2)/3 + 
     (2*u2*v2^2)/3)*Log[mw2p1]*Log[u2]^3 + 
   (-4*u2*v2 - 4*v2^2 + (2*v2^2)/mu2p1^2 + (2*v2^2)/mu2p1)*Log[v2] + 
   e^2*Pi^3*(((2*I)/3)*u2 - ((4*I)/3)*u2^2 + ((4*I)/3)*u2^3 - 
     ((4*I)/3)*u2*v2 + ((8*I)/3)*u2^2*v2 + ((4*I)/3)*u2*v2^2)*Log[v2] + 
   e*Pi^2*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*
    Log[v2] + e^2*Pi^2*(2/9 + 1/(9*u2) + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 - 
     (2*mv2p1*v2)/(9*u2^2) + v2/(9*u2) - 7*u2*v2 + (44*u2^2*v2)/3 + v2^2/3 - 
     v2^2/(6*mu2p1^2) - v2^2/(6*mu2p1) + (22*u2*v2^2)/3)*Log[v2] + 
   e^2*Pi*((((4*I)/3)*v2)/u2 - ((2*I)/3)/w2)*Log[v2] + 
   e^2*((20*u2)/3 + (20*v2)/3 - (6*v2)/mu2p1 - (236*u2*v2)/9 - (236*v2^2)/9 + 
     (14*v2^2)/mu2p1^2 + (14*v2^2)/mu2p1 + (38*v2^2)/(9*u2) - (16*v2)/(9*w2))*
    Log[v2] + e*(2*u2 + 2*v2 - (2*v2)/mu2p1 - (34*u2*v2)/3 - (34*v2^2)/3 + 
     (6*v2^2)/mu2p1^2 + (6*v2^2)/mu2p1 + (4*v2^2)/(3*u2) - (2*v2)/(3*w2))*
    Log[v2] + e^2*(26/9 + 10/(9*u2) - 4*u2 + (134*u2^2)/9 - (134*u2^3)/9 - 
     (26*mv2p1*v2)/(9*u2^2) + (16*v2)/(9*u2) + (134*u2*v2)/9 - 
     (268*u2^2*v2)/9 - (134*u2*v2^2)/9)*Log[mu2p1]*Log[v2] + 
   e*(4/3 + 2/(3*u2) - 2*u2 + (22*u2^2)/3 - (22*u2^3)/3 - 
     (4*mv2p1*v2)/(3*u2^2) + (2*v2)/(3*u2) + (22*u2*v2)/3 - (44*u2^2*v2)/3 - 
     (22*u2*v2^2)/3)*Log[mu2p1]*Log[v2] + 
   (-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*Log[mu2p1]*
    Log[v2] + e^2*Pi^2*(u2/6 - u2^2/3 + u2^3/3 - (u2*v2)/3 + (2*u2^2*v2)/3 + 
     (u2*v2^2)/3)*Log[mu2p1]*Log[v2] + 
   e^2*(10/(9*u2) - (26*mv2p1*v2)/(9*u2^2) + (16*v2)/(9*u2) + 10/(9*w2^2) - 
     (10*v2)/(9*w2^2) + 16/(9*w2) - (26*v2)/(9*w2))*Log[mv2p1]*Log[v2] + 
   e*(2/(3*u2) - (4*mv2p1*v2)/(3*u2^2) + (2*v2)/(3*u2) + (2*mv2p1)/(3*w2^2) + 
     2/(3*w2) - (4*v2)/(3*w2))*Log[mv2p1]*Log[v2] + 
   e^2*Pi*(((2*I)/3)/u2 - (((4*I)/3)*mv2p1*v2)/u2^2 + (((2*I)/3)*v2)/u2 + 
     (((2*I)/3)*mv2p1)/w2^2 + ((2*I)/3)/w2 - (((4*I)/3)*v2)/w2)*Log[mv2p1]*
    Log[v2] + (-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*
    Log[mw2p1]*Log[v2] + e^2*Pi^2*(u2/6 - u2^2/3 + u2^3/3 - (u2*v2)/3 + 
     (2*u2^2*v2)/3 + (u2*v2^2)/3)*Log[mw2p1]*Log[v2] + 
   e^2*(-26/9 - 4*u2 + (134*u2^2)/9 - (134*u2^3)/9 + (134*u2*v2)/9 - 
     (268*u2^2*v2)/9 - (134*u2*v2^2)/9 + (10*mv2p1)/(9*w2^2) + 16/(9*w2) - 
     (26*v2)/(9*w2))*Log[mw2p1]*Log[v2] + 
   e*(-4/3 - 2*u2 + (22*u2^2)/3 - (22*u2^3)/3 + (22*u2*v2)/3 - 
     (44*u2^2*v2)/3 - (22*u2*v2^2)/3 + (2*mv2p1)/(3*w2^2) + 2/(3*w2) - 
     (4*v2)/(3*w2))*Log[mw2p1]*Log[v2] + 
   e^2*Pi^2*((-11*u2)/6 + (11*u2^2)/3 - (11*u2^3)/3 + (11*u2*v2)/3 - 
     (22*u2^2*v2)/3 - (11*u2*v2^2)/3)*Log[u2]*Log[v2] + 
   (2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[u2]*
    Log[v2] + e^2*Pi*((4*I)/3 - (((2*I)/3)*mv2p1)/w2^2 - ((2*I)/3)/w2 + 
     (((4*I)/3)*v2)/w2)*Log[u2]*Log[v2] + 
   e*(4/3 + 4*u2 - (34*u2^2)/3 + (22*u2^3)/3 - (34*u2*v2)/3 + 
     (44*u2^2*v2)/3 + (22*u2*v2^2)/3 - (2*mv2p1)/(3*w2^2) - 2/(3*w2) + 
     (4*v2)/(3*w2))*Log[u2]*Log[v2] + e^2*(32/9 + (26*u2)/3 - (236*u2^2)/9 + 
     (134*u2^3)/9 - (236*u2*v2)/9 + (268*u2^2*v2)/9 + (134*u2*v2^2)/9 - 
     (10*mv2p1)/(9*w2^2) - 22/(9*w2) + (32*v2)/(9*w2))*Log[u2]*Log[v2] + 
   e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[mw2p1]*
    Log[u2]*Log[v2] + e^2*(4/3 + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 - 
     (22*u2*v2)/3 + (44*u2^2*v2)/3 + (22*u2*v2^2)/3 - (2*mv2p1)/(3*w2^2) - 
     2/(3*w2) + (4*v2)/(3*w2))*Log[mw2p1]*Log[u2]*Log[v2] + 
   e*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[u2]^2*
    Log[v2] + e^2*(-2/3 - 2*u2 + (17*u2^2)/3 - (11*u2^3)/3 + (17*u2*v2)/3 - 
     (22*u2^2*v2)/3 - (11*u2*v2^2)/3 + mv2p1/(3*w2^2) + 1/(3*w2) - 
     (2*v2)/(3*w2))*Log[u2]^2*Log[v2] + 
   e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[mw2p1]*
    Log[u2]^2*Log[v2] + e*Pi*(I*u2 - (2*I)*u2^2 + (2*I)*u2^3 - (2*I)*u2*v2 + 
     (4*I)*u2^2*v2 + (2*I)*u2*v2^2)*Log[v2]^2 + 
   e^2*Pi*((-2*I)/3 - (I/3)/u2 + I*u2 - ((11*I)/3)*u2^2 + ((11*I)/3)*u2^3 + 
     (((2*I)/3)*mv2p1*v2)/u2^2 - ((I/3)*v2)/u2 - ((11*I)/3)*u2*v2 + 
     ((22*I)/3)*u2^2*v2 + ((11*I)/3)*u2*v2^2)*Log[v2]^2 + 
   e^2*Pi^2*(u2/4 - u2^2/2 + u2^3/2 - (u2*v2)/2 + u2^2*v2 + (u2*v2^2)/2)*
    Log[v2]^2 + (u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 2*u2*v2^2)*
    Log[v2]^2 + e*(-2/3 - 1/(3*u2) + u2 - (11*u2^2)/3 + (11*u2^3)/3 + 
     (2*mv2p1*v2)/(3*u2^2) - v2/(3*u2) - (17*u2*v2)/3 + (22*u2^2*v2)/3 - 
     2*v2^2 + v2^2/mu2p1^2 + v2^2/mu2p1 + (11*u2*v2^2)/3)*Log[v2]^2 + 
   e^2*(-13/9 - 5/(9*u2) + 3*u2 - (67*u2^2)/9 + (67*u2^3)/9 + v2 - v2/mu2p1 + 
     (13*mv2p1*v2)/(9*u2^2) - (8*v2)/(9*u2) - (118*u2*v2)/9 + 
     (134*u2^2*v2)/9 - (17*v2^2)/3 + (3*v2^2)/mu2p1^2 + (3*v2^2)/mu2p1 + 
     (2*v2^2)/(3*u2) + (67*u2*v2^2)/9 - v2/(3*w2))*Log[v2]^2 + 
   e^2*(2/3 + 1/(3*u2) - u2 + (11*u2^2)/3 - (11*u2^3)/3 - 
     (2*mv2p1*v2)/(3*u2^2) + v2/(3*u2) + (11*u2*v2)/3 - (22*u2^2*v2)/3 - 
     (11*u2*v2^2)/3)*Log[mu2p1]*Log[v2]^2 + 
   e*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[mu2p1]*
    Log[v2]^2 + e^2*(1/(3*u2) - (2*mv2p1*v2)/(3*u2^2) + v2/(3*u2) + 
     mv2p1/(3*w2^2) + 1/(3*w2) - (2*v2)/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   e*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[mw2p1]*
    Log[v2]^2 + e^2*(-2/3 - u2 + (11*u2^2)/3 - (11*u2^3)/3 + (11*u2*v2)/3 - 
     (22*u2^2*v2)/3 - (11*u2*v2^2)/3 + mv2p1/(3*w2^2) + 1/(3*w2) - 
     (2*v2)/(3*w2))*Log[mw2p1]*Log[v2]^2 + 
   e*(u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 2*u2*v2^2)*Log[u2]*
    Log[v2]^2 + e^2*(2/3 + 2*u2 - (17*u2^2)/3 + (11*u2^3)/3 - (17*u2*v2)/3 + 
     (22*u2^2*v2)/3 + (11*u2*v2^2)/3 - mv2p1/(3*w2^2) - 1/(3*w2) + 
     (2*v2)/(3*w2))*Log[u2]*Log[v2]^2 + 
   e^2*(u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 2*u2*v2^2)*Log[mw2p1]*
    Log[u2]*Log[v2]^2 + e^2*Pi*(((2*I)/3)*u2 - ((4*I)/3)*u2^2 + 
     ((4*I)/3)*u2^3 - ((4*I)/3)*u2*v2 + ((8*I)/3)*u2^2*v2 + 
     ((4*I)/3)*u2*v2^2)*Log[v2]^3 + e*((2*u2)/3 - (4*u2^2)/3 + (4*u2^3)/3 - 
     (4*u2*v2)/3 + (8*u2^2*v2)/3 + (4*u2*v2^2)/3)*Log[v2]^3 + 
   e^2*((2*u2)/3 - (22*u2^2)/9 + (22*u2^3)/9 - (28*u2*v2)/9 + 
     (44*u2^2*v2)/9 - (2*v2^2)/3 + v2^2/(3*mu2p1^2) + v2^2/(3*mu2p1) + 
     (22*u2*v2^2)/9)*Log[v2]^3 + e^2*(-1/3*u2 + (2*u2^2)/3 - (2*u2^3)/3 + 
     (2*u2*v2)/3 - (4*u2^2*v2)/3 - (2*u2*v2^2)/3)*Log[mu2p1]*Log[v2]^3 + 
   e^2*(-1/3*u2 + (2*u2^2)/3 - (2*u2^3)/3 + (2*u2*v2)/3 - (4*u2^2*v2)/3 - 
     (2*u2*v2^2)/3)*Log[mw2p1]*Log[v2]^3 + 
   e^2*(u2/12 - u2^2/6 + u2^3/6 - (u2*v2)/6 + (u2^2*v2)/3 + (u2*v2^2)/6)*
    Log[v2]^4 + e^2*(-16/9 - (148*u2)/9 + (236*u2^2)/9 - (20*v2)/3 + 
     (6*v2)/mu2p1 + (38*mv2p1*v2)/(9*u2) + (472*u2*v2)/9 + (236*v2^2)/9 - 
     (14*v2^2)/mu2p1^2 - (14*v2^2)/mu2p1)*Log[w2] + 
   e*(-2/3 - (20*u2)/3 + (34*u2^2)/3 - 2*v2 + (2*v2)/mu2p1 + 
     (4*mv2p1*v2)/(3*u2) + (68*u2*v2)/3 + (34*v2^2)/3 - (6*v2^2)/mu2p1^2 - 
     (6*v2^2)/mu2p1)*Log[w2] + (-2*u2 + 4*u2^2 + 8*u2*v2 + 4*v2^2 - 
     (2*v2^2)/mu2p1^2 - (2*v2^2)/mu2p1)*Log[w2] + 
   e*Pi^2*(-1/3*u2 + (2*u2^2)/3 - (2*u2^3)/3 + (2*u2*v2)/3 - (4*u2^2*v2)/3 - 
     (2*u2*v2^2)/3)*Log[w2] + e^2*Pi^3*((I/2)*u2 - I*u2^2 + I*u2^3 - 
     I*u2*v2 + (2*I)*u2^2*v2 + I*u2*v2^2)*Log[w2] + 
   Pi*((-2*I)*u2 + (4*I)*u2^2 - (4*I)*u2^3 + (4*I)*u2*v2 - (8*I)*u2^2*v2 - 
     (4*I)*u2*v2^2)*Log[w2] + e*Pi*((-2*I)*u2 + ((22*I)/3)*u2^2 - 
     ((22*I)/3)*u2^3 + ((22*I)/3)*u2*v2 - ((44*I)/3)*u2^2*v2 - 
     ((22*I)/3)*u2*v2^2)*Log[w2] + e^2*Pi*((-4*I)*u2 + ((134*I)/9)*u2^2 - 
     ((134*I)/9)*u2^3 + ((134*I)/9)*u2*v2 - ((268*I)/9)*u2^2*v2 - 
     ((134*I)/9)*u2*v2^2)*Log[w2] + e^2*Pi^2*(-2/9 - u2/6 + (8*u2^2)/9 - 
     (11*u2^3)/9 + (5*u2*v2)/9 - (22*u2^2*v2)/9 - v2^2/3 + v2^2/(6*mu2p1^2) + 
     v2^2/(6*mu2p1) - (11*u2*v2^2)/9 + mv2p1/(9*w2^2) + 1/(9*w2) - 
     (2*v2)/(9*w2))*Log[w2] + e^2*Pi^2*(-1/6*u2 + u2^2/3 - u2^3/3 + 
     (u2*v2)/3 - (2*u2^2*v2)/3 - (u2*v2^2)/3)*Log[mu2p1]*Log[w2] + 
   (2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[mu2p1]*
    Log[w2] + e*(-4/3 - 2/(3*u2) + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 + 
     (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) - (22*u2*v2)/3 + (44*u2^2*v2)/3 + 
     (22*u2*v2^2)/3)*Log[mu2p1]*Log[w2] + 
   e^2*(-26/9 - 10/(9*u2) + 4*u2 - (134*u2^2)/9 + (134*u2^3)/9 + 
     (26*mv2p1*v2)/(9*u2^2) - (16*v2)/(9*u2) - (134*u2*v2)/9 + 
     (268*u2^2*v2)/9 + (134*u2*v2^2)/9)*Log[mu2p1]*Log[w2] + 
   e^2*(-4*u2 + (134*u2^2)/9 - (134*u2^3)/9 + (134*u2*v2)/9 - 
     (268*u2^2*v2)/9 - (134*u2*v2^2)/9)*Log[u2]*Log[w2] + 
   e*(-2*u2 + (22*u2^2)/3 - (22*u2^3)/3 + (22*u2*v2)/3 - (44*u2^2*v2)/3 - 
     (22*u2*v2^2)/3)*Log[u2]*Log[w2] + 
   (-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*Log[u2]*
    Log[w2] + e*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + 
     (8*I)*u2^2*v2 + (4*I)*u2*v2^2)*Log[u2]*Log[w2] + 
   e^2*Pi*((2*I)*u2 - ((22*I)/3)*u2^2 + ((22*I)/3)*u2^3 - ((22*I)/3)*u2*v2 + 
     ((44*I)/3)*u2^2*v2 + ((22*I)/3)*u2*v2^2)*Log[u2]*Log[w2] + 
   e^2*Pi^2*((5*u2)/6 - (5*u2^2)/3 + (5*u2^3)/3 - (5*u2*v2)/3 + 
     (10*u2^2*v2)/3 + (5*u2*v2^2)/3)*Log[u2]*Log[w2] + 
   e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[u2]^2*
    Log[w2] + e^2*(-2/3 + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 - (22*u2*v2)/3 + 
     (44*u2^2*v2)/3 + (22*u2*v2^2)/3 + mv2p1/(3*w2^2) + 1/(3*w2) - 
     (2*v2)/(3*w2))*Log[u2]^2*Log[w2] + 
   e^2*(-1/3*u2 + (2*u2^2)/3 - (2*u2^3)/3 + (2*u2*v2)/3 - (4*u2^2*v2)/3 - 
     (2*u2*v2^2)/3)*Log[u2]^3*Log[w2] + 
   e^2*(-2/3 - (20*u2)/3 + (34*u2^2)/3 - 2*v2 + (2*v2)/mu2p1 + 
     (4*mv2p1*v2)/(3*u2) + (68*u2*v2)/3 + (34*v2^2)/3 - (6*v2^2)/mu2p1^2 - 
     (6*v2^2)/mu2p1)*Log[v2]*Log[w2] + 
   e*(-2*u2 + 4*u2^2 + 8*u2*v2 + 4*v2^2 - (2*v2^2)/mu2p1^2 - (2*v2^2)/mu2p1)*
    Log[v2]*Log[w2] + e^2*Pi^2*((-2*u2)/3 + (4*u2^2)/3 - (4*u2^3)/3 + 
     (4*u2*v2)/3 - (8*u2^2*v2)/3 - (4*u2*v2^2)/3)*Log[v2]*Log[w2] + 
   e*Pi*((-2*I)*u2 + (4*I)*u2^2 - (4*I)*u2^3 + (4*I)*u2*v2 - (8*I)*u2^2*v2 - 
     (4*I)*u2*v2^2)*Log[v2]*Log[w2] + e^2*Pi*((-2*I)*u2 + ((22*I)/3)*u2^2 - 
     ((22*I)/3)*u2^3 + ((22*I)/3)*u2*v2 - ((44*I)/3)*u2^2*v2 - 
     ((22*I)/3)*u2*v2^2)*Log[v2]*Log[w2] + 
   e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[mu2p1]*
    Log[v2]*Log[w2] + e^2*(-4/3 - 2/(3*u2) + 2*u2 - (22*u2^2)/3 + 
     (22*u2^3)/3 + (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) - (22*u2*v2)/3 + 
     (44*u2^2*v2)/3 + (22*u2*v2^2)/3)*Log[mu2p1]*Log[v2]*Log[w2] + 
   e^2*(-4/3 - 2/(3*u2) - 4*u2 + (44*u2^2)/3 - (44*u2^3)/3 + 
     (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) + (44*u2*v2)/3 - (88*u2^2*v2)/3 - 
     (44*u2*v2^2)/3)*Log[u2]*Log[v2]*Log[w2] + 
   e*(-4*u2 + 8*u2^2 - 8*u2^3 + 8*u2*v2 - 16*u2^2*v2 - 8*u2*v2^2)*Log[u2]*
    Log[v2]*Log[w2] + e^2*(u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 
     2*u2*v2^2)*Log[u2]^2*Log[v2]*Log[w2] + 
   e^2*(-2/3 - 1/(3*u2) - 2*u2 + (17*u2^2)/3 - (11*u2^3)/3 + 
     (2*mv2p1*v2)/(3*u2^2) - v2/(3*u2) + (23*u2*v2)/3 - (22*u2^2*v2)/3 + 
     2*v2^2 - v2^2/mu2p1^2 - v2^2/mu2p1 - (11*u2*v2^2)/3)*Log[v2]^2*Log[w2] + 
   e*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[v2]^2*
    Log[w2] + e^2*Pi*((-2*I)*u2 + (4*I)*u2^2 - (4*I)*u2^3 + (4*I)*u2*v2 - 
     (8*I)*u2^2*v2 - (4*I)*u2*v2^2)*Log[v2]^2*Log[w2] + 
   e^2*(u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 2*u2*v2^2)*Log[mu2p1]*
    Log[v2]^2*Log[w2] + e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 
     2*u2*v2^2)*Log[u2]*Log[v2]^2*Log[w2] + 
   e*(u2 - 2*u2^2 - 4*u2*v2 - 2*v2^2 + v2^2/mu2p1^2 + v2^2/mu2p1)*Log[w2]^2 + 
   e^2*(1/3 + (10*u2)/3 - (17*u2^2)/3 + v2 - v2/mu2p1 - (2*mv2p1*v2)/(3*u2) - 
     (34*u2*v2)/3 - (17*v2^2)/3 + (3*v2^2)/mu2p1^2 + (3*v2^2)/mu2p1)*
    Log[w2]^2 + e*Pi*(I*u2 - (2*I)*u2^2 + (2*I)*u2^3 - (2*I)*u2*v2 + 
     (4*I)*u2^2*v2 + (2*I)*u2*v2^2)*Log[w2]^2 + 
   e^2*Pi*(I*u2 - ((11*I)/3)*u2^2 + ((11*I)/3)*u2^3 - ((11*I)/3)*u2*v2 + 
     ((22*I)/3)*u2^2*v2 + ((11*I)/3)*u2*v2^2)*Log[w2]^2 + 
   e^2*Pi^2*(u2/3 - (2*u2^2)/3 + (2*u2^3)/3 - (2*u2*v2)/3 + (4*u2^2*v2)/3 + 
     (2*u2*v2^2)/3)*Log[w2]^2 + e^2*(2/3 + 1/(3*u2) - u2 + (11*u2^2)/3 - 
     (11*u2^3)/3 - (2*mv2p1*v2)/(3*u2^2) + v2/(3*u2) + (11*u2*v2)/3 - 
     (22*u2^2*v2)/3 - (11*u2*v2^2)/3)*Log[mu2p1]*Log[w2]^2 + 
   e*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[mu2p1]*
    Log[w2]^2 + e^2*Pi*((-2*I)*u2 + (4*I)*u2^2 - (4*I)*u2^3 + (4*I)*u2*v2 - 
     (8*I)*u2^2*v2 - (4*I)*u2*v2^2)*Log[u2]*Log[w2]^2 + 
   e^2*(2/3 - mv2p1/(3*w2^2) - 1/(3*w2) + (2*v2)/(3*w2))*Log[u2]*Log[w2]^2 + 
   e^2*(-1/2*u2 + u2^2 - u2^3 + u2*v2 - 2*u2^2*v2 - u2*v2^2)*Log[u2]^2*
    Log[w2]^2 + e^2*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + 
     (8*I)*u2^2*v2 + (4*I)*u2*v2^2)*Log[v2]*Log[w2]^2 + 
   e*(u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 2*u2*v2^2)*Log[v2]*
    Log[w2]^2 + e^2*(2/3 + 1/(3*u2) + 2*u2 - (17*u2^2)/3 + (11*u2^3)/3 - 
     (2*mv2p1*v2)/(3*u2^2) + v2/(3*u2) - (23*u2*v2)/3 + (22*u2^2*v2)/3 - 
     2*v2^2 + v2^2/mu2p1^2 + v2^2/mu2p1 + (11*u2*v2^2)/3)*Log[v2]*Log[w2]^2 + 
   e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[mu2p1]*
    Log[v2]*Log[w2]^2 + e^2*(u2 - 2*u2^2 + 2*u2^3 - 2*u2*v2 + 4*u2^2*v2 + 
     2*u2*v2^2)*Log[u2]*Log[v2]*Log[w2]^2 + 
   e*(u2/3 - (2*u2^2)/3 + (2*u2^3)/3 - (2*u2*v2)/3 + (4*u2^2*v2)/3 + 
     (2*u2*v2^2)/3)*Log[w2]^3 + e^2*(-2/9 - (5*u2^2)/9 + (11*u2^3)/9 + 
     (u2*v2)/9 + (22*u2^2*v2)/9 + (2*v2^2)/3 - v2^2/(3*mu2p1^2) - 
     v2^2/(3*mu2p1) + (11*u2*v2^2)/9 + mv2p1/(9*w2^2) + 1/(9*w2) - 
     (2*v2)/(9*w2))*Log[w2]^3 + e^2*(u2/3 - (2*u2^2)/3 + (2*u2^3)/3 - 
     (2*u2*v2)/3 + (4*u2^2*v2)/3 + (2*u2*v2^2)/3)*Log[mu2p1]*Log[w2]^3 + 
   e^2*(-1/3*u2 + (2*u2^2)/3 - (2*u2^3)/3 + (2*u2*v2)/3 - (4*u2^2*v2)/3 - 
     (2*u2*v2^2)/3)*Log[u2]*Log[w2]^3 + 
   e^2*Pi^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*
    PolyLog[2, u2] + e*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + 
     (8*I)*u2^2*v2 + (4*I)*u2*v2^2)*PolyLog[2, u2] + 
   e^2*Pi*((4*I)/3 + ((2*I)/3)/u2 + (2*I)*u2 - ((22*I)/3)*u2^2 + 
     ((22*I)/3)*u2^3 - (((4*I)/3)*mv2p1*v2)/u2^2 + (((2*I)/3)*v2)/u2 - 
     ((22*I)/3)*u2*v2 + ((44*I)/3)*u2^2*v2 + ((22*I)/3)*u2*v2^2)*
    PolyLog[2, u2] + e^2*(-4/3 - 2/(3*u2) - 2*u2 + (22*u2^2)/3 - 
     (22*u2^3)/3 + (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) + (22*u2*v2)/3 - 
     (44*u2^2*v2)/3 - (22*u2*v2^2)/3)*Log[v2]*PolyLog[2, u2] + 
   e*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*Log[v2]*
    PolyLog[2, u2] + e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 
     2*u2*v2^2)*Log[v2]^2*PolyLog[2, u2] + 
   e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[w2]*
    PolyLog[2, u2] + e^2*(4/3 + 2/(3*u2) + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 - 
     (4*mv2p1*v2)/(3*u2^2) + (2*v2)/(3*u2) - (22*u2*v2)/3 + (44*u2^2*v2)/3 + 
     (22*u2*v2^2)/3)*Log[w2]*PolyLog[2, u2] + 
   e^2*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[v2]*
    Log[w2]*PolyLog[2, u2] + e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 
     4*u2^2*v2 - 2*u2*v2^2)*Log[w2]^2*PolyLog[2, u2] + 
   e^2*(10/(9*u2) - (26*mv2p1*v2)/(9*u2^2) + (16*v2)/(9*u2) + 10/(9*w2^2) - 
     (10*v2)/(9*w2^2) + 16/(9*w2) - (26*v2)/(9*w2))*PolyLog[2, v2] + 
   e*(2/(3*u2) - (4*mv2p1*v2)/(3*u2^2) + (2*v2)/(3*u2) + (2*mv2p1)/(3*w2^2) + 
     2/(3*w2) - (4*v2)/(3*w2))*PolyLog[2, v2] + 
   e^2*Pi*(((2*I)/3)/u2 - (((4*I)/3)*mv2p1*v2)/u2^2 + (((2*I)/3)*v2)/u2 + 
     (((2*I)/3)*mv2p1)/w2^2 + ((2*I)/3)/w2 - (((4*I)/3)*v2)/w2)*
    PolyLog[2, v2] + e^2*(-8/3 - 2/(3*u2) + (4*mv2p1*v2)/(3*u2^2) - 
     (2*v2)/(3*u2) + (2*mv2p1)/(3*w2^2) + 2/(3*w2) - (4*v2)/(3*w2))*Log[v2]*
    PolyLog[2, v2] + (-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 
     4*u2*v2^2)*PolyLog[2, -(v2/u2)] + 
   e*Pi*((-2*I)*u2 + (4*I)*u2^2 - (4*I)*u2^3 + (4*I)*u2*v2 - (8*I)*u2^2*v2 - 
     (4*I)*u2*v2^2)*PolyLog[2, -(v2/u2)] + 
   e^2*Pi^2*((7*u2)/6 - (7*u2^2)/3 + (7*u2^3)/3 - (7*u2*v2)/3 + 
     (14*u2^2*v2)/3 + (7*u2*v2^2)/3)*PolyLog[2, -(v2/u2)] + 
   e^2*(-26/9 - 4*u2 + (134*u2^2)/9 - (134*u2^3)/9 + (134*u2*v2)/9 - 
     (268*u2^2*v2)/9 - (134*u2*v2^2)/9 + (10*mv2p1)/(9*w2^2) + 16/(9*w2) - 
     (26*v2)/(9*w2))*PolyLog[2, -(v2/u2)] + 
   e*(-4/3 - 2*u2 + (22*u2^2)/3 - (22*u2^3)/3 + (22*u2*v2)/3 - 
     (44*u2^2*v2)/3 - (22*u2*v2^2)/3 + (2*mv2p1)/(3*w2^2) + 2/(3*w2) - 
     (4*v2)/(3*w2))*PolyLog[2, -(v2/u2)] + 
   e^2*Pi*((-4*I)/3 - (2*I)*u2 + ((22*I)/3)*u2^2 - ((22*I)/3)*u2^3 + 
     ((22*I)/3)*u2*v2 - ((44*I)/3)*u2^2*v2 - ((22*I)/3)*u2*v2^2 + 
     (((2*I)/3)*mv2p1)/w2^2 + ((2*I)/3)/w2 - (((4*I)/3)*v2)/w2)*
    PolyLog[2, -(v2/u2)] + e^2*(-8/3 - 2/(3*u2) + (4*mv2p1*v2)/(3*u2^2) - 
     (2*v2)/(3*u2) + (2*mv2p1)/(3*w2^2) + 2/(3*w2) - (4*v2)/(3*w2))*Log[v2]*
    PolyLog[2, -(v2/u2)] + e^2*Pi^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 
     4*u2^2*v2 - 2*u2*v2^2)*PolyLog[2, w2] + 
   e*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + (8*I)*u2^2*v2 + 
     (4*I)*u2*v2^2)*PolyLog[2, w2] + 
   e^2*Pi*((-4*I)/3 + (2*I)*u2 - ((22*I)/3)*u2^2 + ((22*I)/3)*u2^3 - 
     ((22*I)/3)*u2*v2 + ((44*I)/3)*u2^2*v2 + ((22*I)/3)*u2*v2^2 + 
     (((2*I)/3)*mv2p1)/w2^2 + ((2*I)/3)/w2 - (((4*I)/3)*v2)/w2)*
    PolyLog[2, w2] + e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 
     4*u2*v2^2)*Log[u2]*PolyLog[2, w2] + 
   e^2*(-4/3 + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 - (22*u2*v2)/3 + 
     (44*u2^2*v2)/3 + (22*u2*v2^2)/3 + (2*mv2p1)/(3*w2^2) + 2/(3*w2) - 
     (4*v2)/(3*w2))*Log[u2]*PolyLog[2, w2] + 
   e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[u2]^2*
    PolyLog[2, w2] + e^2*(-4/3 - 2/(3*u2) - 2*u2 + (22*u2^2)/3 - 
     (22*u2^3)/3 + (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) + (22*u2*v2)/3 - 
     (44*u2^2*v2)/3 - (22*u2*v2^2)/3)*Log[v2]*PolyLog[2, w2] + 
   e*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*Log[v2]*
    PolyLog[2, w2] + e^2*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 
     4*u2*v2^2)*Log[u2]*Log[v2]*PolyLog[2, w2] + 
   e^2*(-u2 + 2*u2^2 - 2*u2^3 + 2*u2*v2 - 4*u2^2*v2 - 2*u2*v2^2)*Log[v2]^2*
    PolyLog[2, w2] + e^2*Pi^2*((-7*u2)/6 + (7*u2^2)/3 - (7*u2^3)/3 + 
     (7*u2*v2)/3 - (14*u2^2*v2)/3 - (7*u2*v2^2)/3)*PolyLog[2, -(w2/v2)] + 
   e*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + (8*I)*u2^2*v2 + 
     (4*I)*u2*v2^2)*PolyLog[2, -(w2/v2)] + 
   e^2*Pi*((-4*I)/3 - ((2*I)/3)/u2 + (2*I)*u2 - ((22*I)/3)*u2^2 + 
     ((22*I)/3)*u2^3 + (((4*I)/3)*mv2p1*v2)/u2^2 - (((2*I)/3)*v2)/u2 - 
     ((22*I)/3)*u2*v2 + ((44*I)/3)*u2^2*v2 + ((22*I)/3)*u2*v2^2)*
    PolyLog[2, -(w2/v2)] + (2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 
     4*u2*v2^2)*PolyLog[2, -(w2/v2)] + 
   e*(-4/3 - 2/(3*u2) + 2*u2 - (22*u2^2)/3 + (22*u2^3)/3 + 
     (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) - (22*u2*v2)/3 + (44*u2^2*v2)/3 + 
     (22*u2*v2^2)/3)*PolyLog[2, -(w2/v2)] + 
   e^2*(-26/9 - 10/(9*u2) + 4*u2 - (134*u2^2)/9 + (134*u2^3)/9 + 
     (26*mv2p1*v2)/(9*u2^2) - (16*v2)/(9*u2) - (134*u2*v2)/9 + 
     (268*u2^2*v2)/9 + (134*u2*v2^2)/9)*PolyLog[2, -(w2/v2)] + 
   e^2*(8/3 + 2/(3*u2) - (4*mv2p1*v2)/(3*u2^2) + (2*v2)/(3*u2) - 
     (2*mv2p1)/(3*w2^2) - 2/(3*w2) + (4*v2)/(3*w2))*Log[v2]*
    PolyLog[2, -((v2*w2)/u2)] + e^2*(-4/3 - 2/(3*u2) - 2*u2 + (22*u2^2)/3 - 
     (22*u2^3)/3 + (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) + (22*u2*v2)/3 - 
     (44*u2^2*v2)/3 - (22*u2*v2^2)/3)*PolyLog[3, u2] + 
   e*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*
    PolyLog[3, u2] + e^2*Pi*((-4*I)*u2 + (8*I)*u2^2 - (8*I)*u2^3 + 
     (8*I)*u2*v2 - (16*I)*u2^2*v2 - (8*I)*u2*v2^2)*PolyLog[3, u2] + 
   e^2*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[v2]*
    PolyLog[3, u2] + e^2*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 
     4*u2*v2^2)*Log[w2]*PolyLog[3, u2] + 
   e^2*(-4*u2 + (44*u2^2)/3 - (44*u2^3)/3 + (44*u2*v2)/3 - (88*u2^2*v2)/3 - 
     (44*u2*v2^2)/3)*PolyLog[3, v2] + e*(-4*u2 + 8*u2^2 - 8*u2^3 + 8*u2*v2 - 
     16*u2^2*v2 - 8*u2*v2^2)*PolyLog[3, v2] + 
   e^2*Pi*((-4*I)*u2 + (8*I)*u2^2 - (8*I)*u2^3 + (8*I)*u2*v2 - 
     (16*I)*u2^2*v2 - (8*I)*u2*v2^2)*PolyLog[3, v2] + 
   e^2*(-4*u2 + (44*u2^2)/3 - (44*u2^3)/3 + (44*u2*v2)/3 - (88*u2^2*v2)/3 - 
     (44*u2*v2^2)/3)*PolyLog[3, -(v2/u2)] + 
   e*(-4*u2 + 8*u2^2 - 8*u2^3 + 8*u2*v2 - 16*u2^2*v2 - 8*u2*v2^2)*
    PolyLog[3, -(v2/u2)] + e^2*Pi*((-4*I)*u2 + (8*I)*u2^2 - (8*I)*u2^3 + 
     (8*I)*u2*v2 - (16*I)*u2^2*v2 - (8*I)*u2*v2^2)*PolyLog[3, -(v2/u2)] + 
   e*(-4*u2 + 8*u2^2 - 8*u2^3 + 8*u2*v2 - 16*u2^2*v2 - 8*u2*v2^2)*
    PolyLog[3, -(u2/w2)] + e^2*Pi*((-4*I)*u2 + (8*I)*u2^2 - (8*I)*u2^3 + 
     (8*I)*u2*v2 - (16*I)*u2^2*v2 - (8*I)*u2*v2^2)*PolyLog[3, -(u2/w2)] + 
   e^2*(-2/(3*u2) - 4*u2 + (44*u2^2)/3 - (44*u2^3)/3 + 
     (4*mv2p1*v2)/(3*u2^2) - (2*v2)/(3*u2) + (44*u2*v2)/3 - (88*u2^2*v2)/3 - 
     (44*u2*v2^2)/3 - (2*mv2p1)/(3*w2^2) - 2/(3*w2) + (4*v2)/(3*w2))*
    PolyLog[3, -(u2/w2)] + e^2*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - 
     (4*I)*u2*v2 + (8*I)*u2^2*v2 + (4*I)*u2*v2^2)*PolyLog[3, -((u2*v2)/w2)] + 
   e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*
    PolyLog[3, -((u2*v2)/w2)] + e^2*(4/3 + 2/(3*u2) + 2*u2 - (22*u2^2)/3 + 
     (22*u2^3)/3 - (4*mv2p1*v2)/(3*u2^2) + (2*v2)/(3*u2) - (22*u2*v2)/3 + 
     (44*u2^2*v2)/3 + (22*u2*v2^2)/3)*PolyLog[3, -((u2*v2)/w2)] + 
   e*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*
    PolyLog[3, w2] + e^2*Pi*((-4*I)*u2 + (8*I)*u2^2 - (8*I)*u2^3 + 
     (8*I)*u2*v2 - (16*I)*u2^2*v2 - (8*I)*u2*v2^2)*PolyLog[3, w2] + 
   e^2*(4/3 - 2*u2 + (22*u2^2)/3 - (22*u2^3)/3 + (22*u2*v2)/3 - 
     (44*u2^2*v2)/3 - (22*u2*v2^2)/3 - (2*mv2p1)/(3*w2^2) - 2/(3*w2) + 
     (4*v2)/(3*w2))*PolyLog[3, w2] + e^2*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 
     8*u2^2*v2 - 4*u2*v2^2)*Log[u2]*PolyLog[3, w2] + 
   e^2*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*Log[v2]*
    PolyLog[3, w2] + e^2*(-4*u2 + (44*u2^2)/3 - (44*u2^3)/3 + (44*u2*v2)/3 - 
     (88*u2^2*v2)/3 - (44*u2*v2^2)/3)*PolyLog[3, -(w2/v2)] + 
   e*(-4*u2 + 8*u2^2 - 8*u2^3 + 8*u2*v2 - 16*u2^2*v2 - 8*u2*v2^2)*
    PolyLog[3, -(w2/v2)] + e^2*Pi*((-4*I)*u2 + (8*I)*u2^2 - (8*I)*u2^3 + 
     (8*I)*u2*v2 - (16*I)*u2^2*v2 - (8*I)*u2*v2^2)*PolyLog[3, -(w2/v2)] + 
   e^2*Pi*((2*I)*u2 - (4*I)*u2^2 + (4*I)*u2^3 - (4*I)*u2*v2 + (8*I)*u2^2*v2 + 
     (4*I)*u2*v2^2)*PolyLog[3, -((v2*w2)/u2)] + 
   e*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 4*u2*v2^2)*
    PolyLog[3, -((v2*w2)/u2)] + e^2*(-4/3 + 2*u2 - (22*u2^2)/3 + 
     (22*u2^3)/3 - (22*u2*v2)/3 + (44*u2^2*v2)/3 + (22*u2*v2^2)/3 + 
     (2*mv2p1)/(3*w2^2) + 2/(3*w2) - (4*v2)/(3*w2))*
    PolyLog[3, -((v2*w2)/u2)] + e^2*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 
     8*u2^2*v2 - 4*u2*v2^2)*PolyLog[4, u2] + 
   e^2*(-2*u2 + 4*u2^2 - 4*u2^3 + 4*u2*v2 - 8*u2^2*v2 - 4*u2*v2^2)*
    PolyLog[4, w2] + e^2*(2*u2 - 4*u2^2 + 4*u2^3 - 4*u2*v2 + 8*u2^2*v2 + 
     4*u2*v2^2)*PolyLog[4, -((u2*w2)/v2)] + 
   e^2*Pi*((((38*I)/9)*mv2p1*v2)/u2 + ((236*I)/9)*u2*v2 + ((236*I)/9)*v2^2 - 
     ((14*I)*v2^2)/mu2p1^2 - ((14*I)*v2^2)/mu2p1 - ((16*I)/9)/w2 + 
     (((16*I)/9)*v2)/w2 + (4*I)*u2*Zeta[3] - (8*I)*u2^2*Zeta[3] + 
     (8*I)*u2^3*Zeta[3] - (8*I)*u2*v2*Zeta[3] + (16*I)*u2^2*v2*Zeta[3] + 
     (8*I)*u2*v2^2*Zeta[3]) + e*((20*u2)/3 + (20*v2)/3 - (6*v2)/mu2p1 + 
     4*u2*Zeta[3] - 8*u2^2*Zeta[3] + 8*u2^3*Zeta[3] - 8*u2*v2*Zeta[3] + 
     16*u2^2*v2*Zeta[3] + 8*u2*v2^2*Zeta[3]) + 
   e^2*((-8*mu2p1^2)/81 + 8/(81*u2) - (8*mu2p1^2)/(81*u2) + (148*u2)/9 - 
     (8*mu2p1^2*u2)/81 - (8*u2^2)/81 + (8*u2^3)/81 + (148*v2)/9 - 
     (14*v2)/mu2p1 - (8*v2)/(81*u2^2) + (8*mv2p1*v2)/(81*u2^2) + 
     (8*v2^2)/(81*u2^2) + 8/(81*w2^2) - (8*u2)/(81*w2^2) - (8*v2)/(81*w2^2) - 
     16/(81*w2) + (8*u2)/(81*w2) + (8*v2)/(81*w2) + 4*u2*Zeta[3] - 
     (44*u2^2*Zeta[3])/3 + (44*u2^3*Zeta[3])/3 - (44*u2*v2*Zeta[3])/3 + 
     (88*u2^2*v2*Zeta[3])/3 + (44*u2*v2^2*Zeta[3])/3), 
 beta1Region4a1L -> -2 - (2*v2)/u2 + 
   e^2*Pi^3*((-1/9*I)/u2^2 + (I/9)/u2 + (((2*I)/9)*mv2p1*v2)/u2^3 - 
     ((I/9)*v2)/u2^2) + e*(-16/3 - (16*v2)/(3*u2)) + 
   e*Pi^2*(-1/9*1/u2^2 + 1/(9*u2) + (4*u2)/9 - (4*u2^2)/9 + (4*mv2p1*v2)/9 + 
     (2*mv2p1*v2)/(9*u2^3) - v2/(9*u2^2) - (8*u2*v2)/9) + 
   e*Pi*(((-2*I)/3)/u2 - ((2*I)/3)*v2 + (((4*I)/3)*mv2p1*v2)/u2^2 - 
     (((2*I)/3)*v2^2)/u2 - ((2*I)/3)/w2) + 
   e^2*Pi*(((-16*I)/9)/u2 - ((16*I)/9)*v2 + (((38*I)/9)*mv2p1*v2)/u2^2 - 
     (((16*I)/9)*v2^2)/u2 - ((16*I)/9)/w2) + 
   e^2*Pi^2*(1/6 - 5/(27*u2^2) + 14/(27*u2) + (20*u2)/27 - (20*u2^2)/27 + 
     (29*v2)/27 + (13*mv2p1*v2)/(27*u2^3) - (26*v2)/(27*u2^2) + v2/(6*u2) - 
     (40*u2*v2)/27 - (20*v2^2)/27 + (2*v2^2)/(3*u2^2) + v2^2/(3*u2) + 
     1/(3*w2)) + e^2*Pi*(((-10*I)/9)/u2^2 + ((10*I)/9)/u2 + ((10*I)/9)*u2 - 
     ((10*I)/9)*u2^2 + ((10*I)/9)*mv2p1*v2 + (((26*I)/9)*mv2p1*v2)/u2^3 - 
     (((16*I)/9)*v2)/u2^2 - ((20*I)/9)*u2*v2)*Log[mu2p1] + 
   e*Pi*(((-2*I)/3)/u2^2 + ((2*I)/3)/u2 + ((2*I)/3)*u2 - ((2*I)/3)*u2^2 + 
     ((2*I)/3)*v2 + (((4*I)/3)*mv2p1*v2)/u2^3 - (((2*I)/3)*v2)/u2^2 - 
     ((4*I)/3)*u2*v2 - ((2*I)/3)*v2^2)*Log[mu2p1] + 
   e^2*Pi^2*(1/(3*u2^2) - 1/(3*u2) - u2/3 + u2^2/3 - v2/3 - 
     (2*mv2p1*v2)/(3*u2^3) + v2/(3*u2^2) + (2*u2*v2)/3 + v2^2/3)*Log[mu2p1] + 
   e^2*Pi^2*(-1/3*u2 + u2^2/3 - (mv2p1*v2)/3 + (2*u2*v2)/3 + 1/(3*w2^2) - 
     1/(3*w2))*Log[mw2p1] + e*Pi*(((2*I)/3)*u2 - ((2*I)/3)*u2^2 + 
     ((2*I)/3)*mv2p1*v2 - ((4*I)/3)*u2*v2 - ((2*I)/3)/w2^2 + ((2*I)/3)/w2)*
    Log[mw2p1] + e^2*Pi*(((10*I)/9)*u2 - ((10*I)/9)*u2^2 + 
     ((10*I)/9)*mv2p1*v2 - ((20*I)/9)*u2*v2 - ((10*I)/9)/w2^2 + 
     ((10*I)/9)/w2)*Log[mw2p1] + e*Pi*(((-2*I)/3)*u2 + ((2*I)/3)*u2^2 - 
     ((2*I)/3)*v2 + ((4*I)/3)*u2*v2 + ((2*I)/3)*v2^2)*Log[u2] + 
   e^2*Pi*(((-10*I)/9)*u2 + ((10*I)/9)*u2^2 - ((10*I)/9)*v2 + 
     ((20*I)/9)*u2*v2 + ((10*I)/9)*v2^2)*Log[u2] + 
   e^2*(16/9 + (16*u2)/9 + (16*v2)/9 + (6*v2)/u2 - 16/(9*w2))*Log[u2] + 
   e^2*Pi^2*(-1/9*u2 + u2^2/9 - v2/9 + (2*u2*v2)/9 + v2^2/9 - 1/(9*w2^2) + 
     1/(9*w2))*Log[u2] + e*(4/3 + (2*v2)/u2 - 2/(3*w2) - (2*w2)/3)*Log[u2] + 
   e*((2*u2)/3 - (2*u2^2)/3 + (2*mv2p1*v2)/3 - (4*u2*v2)/3 - 2/(3*w2^2) + 
     2/(3*w2))*Log[mw2p1]*Log[u2] + e^2*((10*u2)/9 - (10*u2^2)/9 + 
     (10*mv2p1*v2)/9 - (20*u2*v2)/9 - 10/(9*w2^2) + 10/(9*w2))*Log[mw2p1]*
    Log[u2] + e*(-1/3*u2 + u2^2/3 - (mv2p1*v2)/3 + (2*u2*v2)/3 + 1/(3*w2^2) - 
     1/(3*w2))*Log[u2]^2 + e^2*Pi*((I/3)/w2^2 - (I/3)/w2)*Log[u2]^2 + 
   e^2*(-2/3 - (5*u2)/9 + (5*u2^2)/9 - (5*v2)/9 - v2/u2 + (10*u2*v2)/9 + 
     (5*v2^2)/9 + 5/(9*w2^2) - 2/(9*w2) + w2/3)*Log[u2]^2 + 
   e^2*(-1/3*u2 + u2^2/3 - (mv2p1*v2)/3 + (2*u2*v2)/3 + 1/(3*w2^2) - 
     1/(3*w2))*Log[mw2p1]*Log[u2]^2 + 
   e^2*(u2/9 - u2^2/9 + (mv2p1*v2)/9 - (2*u2*v2)/9 - 1/(9*w2^2) + 1/(9*w2))*
    Log[u2]^3 + e^2*Pi^2*(1/(9*u2^2) - 1/(9*u2) + (2*u2)/3 - (2*u2^2)/3 + 
     (2*mv2p1*v2)/3 - (2*mv2p1*v2)/(9*u2^3) + v2/(9*u2^2) - (4*u2*v2)/3)*
    Log[v2] + e^2*(-16/3 + (16*v2)/9 - (64*v2)/(9*mv2p1*u2) + 
     (38*v2^2)/(9*u2^2) + (64*v2^2)/(9*mv2p1*u2) - (16*v2^3)/(9*mv2p1*u2) - 
     (16*v2)/(9*mv2p1*w2))*Log[v2] + e*(-2 + (2*v2)/3 - (8*v2)/(3*mv2p1*u2) + 
     (4*v2^2)/(3*u2^2) + (8*v2^2)/(3*mv2p1*u2) - (2*v2^3)/(3*mv2p1*u2) - 
     (2*v2)/(3*mv2p1*w2))*Log[v2] + e^2*Pi*(((-2*I)/3)/(mv2p1*u2) + 
     (((4*I)/3)*v2)/u2^2 - ((10*I)/9)/w2 + ((4*I)/9)/(mv2p1*w2) - 
     (((10*I)/9)*v2)/(mv2p1*w2))*Log[v2] + 
   e^2*(10/(9*u2^2) - 10/(9*u2) - (10*u2)/9 + (10*u2^2)/9 - (10*mv2p1*v2)/9 - 
     (26*mv2p1*v2)/(9*u2^3) + (16*v2)/(9*u2^2) + (20*u2*v2)/9)*Log[mu2p1]*
    Log[v2] + e*(2/(3*u2^2) - 2/(3*u2) - (2*u2)/3 + (2*u2^2)/3 - (2*v2)/3 - 
     (4*mv2p1*v2)/(3*u2^3) + (2*v2)/(3*u2^2) + (4*u2*v2)/3 + (2*v2^2)/3)*
    Log[mu2p1]*Log[v2] + e^2*(10/(9*u2^2) - 10/(9*u2) - 
     (26*mv2p1*v2)/(9*u2^3) + (16*v2)/(9*u2^2) + 10/(9*w2^2) - 10/(9*w2))*
    Log[mv2p1]*Log[v2] + e*(2/(3*u2^2) - 2/(3*u2) - (4*mv2p1*v2)/(3*u2^3) + 
     (2*v2)/(3*u2^2) + 2/(3*w2^2) - 2/(3*w2))*Log[mv2p1]*Log[v2] + 
   e^2*Pi*(((2*I)/3)/u2^2 - ((2*I)/3)/u2 - (((4*I)/3)*mv2p1*v2)/u2^3 + 
     (((2*I)/3)*v2)/u2^2 + ((2*I)/3)/w2^2 - ((2*I)/3)/w2)*Log[mv2p1]*
    Log[v2] + e^2*((-10*u2)/9 + (10*u2^2)/9 - (10*mv2p1*v2)/9 + 
     (20*u2*v2)/9 + 10/(9*w2^2) - 10/(9*w2))*Log[mw2p1]*Log[v2] + 
   e*((-2*u2)/3 + (2*u2^2)/3 - (2*mv2p1*v2)/3 + (4*u2*v2)/3 + 2/(3*w2^2) - 
     2/(3*w2))*Log[mw2p1]*Log[v2] + e^2*Pi*(((-2*I)/3)/w2^2 + ((2*I)/3)/w2)*
    Log[u2]*Log[v2] + e^2*(2/3 + (16*u2)/9 - (10*u2^2)/9 + (16*v2)/9 + 
     (2*v2)/u2 - (20*u2*v2)/9 - (10*v2^2)/9 - 10/(9*w2^2) + 4/(9*w2))*Log[u2]*
    Log[v2] + e*((2*u2)/3 - (2*u2^2)/3 + (2*mv2p1*v2)/3 - (4*u2*v2)/3 - 
     2/(3*w2^2) + 2/(3*w2))*Log[u2]*Log[v2] + 
   e^2*((2*u2)/3 - (2*u2^2)/3 + (2*mv2p1*v2)/3 - (4*u2*v2)/3 - 2/(3*w2^2) + 
     2/(3*w2))*Log[mw2p1]*Log[u2]*Log[v2] + 
   e^2*(-1/3*u2 + u2^2/3 - (mv2p1*v2)/3 + (2*u2*v2)/3 + 1/(3*w2^2) - 
     1/(3*w2))*Log[u2]^2*Log[v2] + e*(-1/3*1/u2^2 + 1/(3*u2) + u2/3 - 
     u2^2/3 + v2/3 + (2*mv2p1*v2)/(3*u2^3) - v2/(3*u2^2) - (2*u2*v2)/3 - 
     v2^2/3)*Log[v2]^2 + e^2*Pi*((-1/3*I)/u2^2 + (I/3)/u2 + (I/3)*u2 - 
     (I/3)*u2^2 + (I/3)*v2 + (((2*I)/3)*mv2p1*v2)/u2^3 - ((I/3)*v2)/u2^2 - 
     ((2*I)/3)*u2*v2 - (I/3)*v2^2)*Log[v2]^2 + 
   e^2*(-1 - 5/(9*u2^2) + 5/(9*u2) + (5*u2)/9 - (5*u2^2)/9 + (8*v2)/9 + 
     (13*mv2p1*v2)/(9*u2^3) - (8*v2)/(9*u2^2) - (4*v2)/(3*mv2p1*u2) - 
     (10*u2*v2)/9 - (5*v2^2)/9 + (2*v2^2)/(3*u2^2) + (4*v2^2)/(3*mv2p1*u2) - 
     v2^3/(3*mv2p1*u2) + 5/(9*w2) - 5/(9*mv2p1*w2) + (2*v2)/(9*mv2p1*w2))*
    Log[v2]^2 + e^2*(1/(3*u2^2) - 1/(3*u2) - u2/3 + u2^2/3 - v2/3 - 
     (2*mv2p1*v2)/(3*u2^3) + v2/(3*u2^2) + (2*u2*v2)/3 + v2^2/3)*Log[mu2p1]*
    Log[v2]^2 + e^2*(1/(3*u2^2) - 1/(3*u2) - (2*mv2p1*v2)/(3*u2^3) + 
     v2/(3*u2^2) + 1/(3*w2^2) - 1/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   e^2*(-1/3*u2 + u2^2/3 - (mv2p1*v2)/3 + (2*u2*v2)/3 + 1/(3*w2^2) - 
     1/(3*w2))*Log[mw2p1]*Log[v2]^2 + 
   e^2*(u2/3 - u2^2/3 + (mv2p1*v2)/3 - (2*u2*v2)/3 - 1/(3*w2^2) + 1/(3*w2))*
    Log[u2]*Log[v2]^2 + e^2*((2*u2)/9 - (2*u2^2)/9 + (2*v2)/9 - (4*u2*v2)/9 - 
     (2*v2^2)/9)*Log[v2]^3 + e*Pi*(((-2*I)/3)*u2 + ((2*I)/3)*u2^2 - 
     ((2*I)/3)*v2 + ((4*I)/3)*u2*v2 + ((2*I)/3)*v2^2)*Log[w2] + 
   e^2*Pi*(((-10*I)/9)*u2 + ((10*I)/9)*u2^2 - ((10*I)/9)*v2 + 
     ((20*I)/9)*u2*v2 + ((10*I)/9)*v2^2)*Log[w2] + 
   e^2*(32/9 - 16/(9*u2) - (16*u2)/9 - (32*v2)/9 + (38*mv2p1*v2)/(9*u2^2) - 
     (2*v2)/(3*u2) - (16*v2^2)/(9*u2))*Log[w2] + 
   e*(4/3 - 2/(3*u2) - (2*u2)/3 - (4*v2)/3 + (4*mv2p1*v2)/(3*u2^2) - 
     (2*v2^2)/(3*u2))*Log[w2] + e^2*Pi^2*(-1/9*u2 + u2^2/9 - (mv2p1*v2)/9 + 
     (2*u2*v2)/9 + 1/(9*w2^2) - 1/(9*w2))*Log[w2] + 
   e^2*(-10/(9*u2^2) + 10/(9*u2) + (10*u2)/9 - (10*u2^2)/9 + 
     (10*mv2p1*v2)/9 + (26*mv2p1*v2)/(9*u2^3) - (16*v2)/(9*u2^2) - 
     (20*u2*v2)/9)*Log[mu2p1]*Log[w2] + 
   e*(-2/(3*u2^2) + 2/(3*u2) + (2*u2)/3 - (2*u2^2)/3 + (2*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) - (4*u2*v2)/3 - (2*v2^2)/3)*
    Log[mu2p1]*Log[w2] + e^2*Pi*(((2*I)/3)*u2 - ((2*I)/3)*u2^2 + 
     ((2*I)/3)*v2 - ((4*I)/3)*u2*v2 - ((2*I)/3)*v2^2)*Log[u2]*Log[w2] + 
   e*((-2*u2)/3 + (2*u2^2)/3 - (2*v2)/3 + (4*u2*v2)/3 + (2*v2^2)/3)*Log[u2]*
    Log[w2] + e^2*((-10*u2)/9 + (10*u2^2)/9 - (10*v2)/9 + (20*u2*v2)/9 + 
     (10*v2^2)/9)*Log[u2]*Log[w2] + e^2*((2*u2)/3 - (2*u2^2)/3 + 
     (2*mv2p1*v2)/3 - (4*u2*v2)/3 + 1/(3*w2^2) - 1/(3*w2))*Log[u2]^2*
    Log[w2] + e^2*Pi*(((-2*I)/3)*u2 + ((2*I)/3)*u2^2 - ((2*I)/3)*v2 + 
     ((4*I)/3)*u2*v2 + ((2*I)/3)*v2^2)*Log[v2]*Log[w2] + 
   e^2*(4/3 - 2/(3*u2) - (2*u2)/3 - (4*v2)/3 + (4*mv2p1*v2)/(3*u2^2) - 
     (2*v2^2)/(3*u2))*Log[v2]*Log[w2] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) + (2*u2)/3 - (2*u2^2)/3 + (2*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) - (4*u2*v2)/3 - (2*v2^2)/3)*
    Log[mu2p1]*Log[v2]*Log[w2] + e^2*(-2/(3*u2^2) + 2/(3*u2) - (4*u2)/3 + 
     (4*u2^2)/3 - (4*mv2p1*v2)/3 + (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + 
     (8*u2*v2)/3)*Log[u2]*Log[v2]*Log[w2] + 
   e^2*(-1/3*1/u2^2 + 1/(3*u2) - u2/3 + u2^2/3 - v2/3 + 
     (2*mv2p1*v2)/(3*u2^3) - v2/(3*u2^2) + (2*u2*v2)/3 + v2^2/3)*Log[v2]^2*
    Log[w2] + e^2*Pi*((I/3)*u2 - (I/3)*u2^2 + (I/3)*v2 - ((2*I)/3)*u2*v2 - 
     (I/3)*v2^2)*Log[w2]^2 + e^2*(-2/3 + 1/(3*u2) + u2/3 + (2*v2)/3 - 
     (2*mv2p1*v2)/(3*u2^2) + v2^2/(3*u2))*Log[w2]^2 + 
   e^2*(1/(3*u2^2) - 1/(3*u2) - u2/3 + u2^2/3 - v2/3 - 
     (2*mv2p1*v2)/(3*u2^3) + v2/(3*u2^2) + (2*u2*v2)/3 + v2^2/3)*Log[mu2p1]*
    Log[w2]^2 + e^2*(-1/3*1/w2^2 + 1/(3*w2))*Log[u2]*Log[w2]^2 + 
   e^2*(1/(3*u2^2) - 1/(3*u2) + u2/3 - u2^2/3 + v2/3 - 
     (2*mv2p1*v2)/(3*u2^3) + v2/(3*u2^2) - (2*u2*v2)/3 - v2^2/3)*Log[v2]*
    Log[w2]^2 + e^2*(u2/9 - u2^2/9 + v2/9 - (2*u2*v2)/9 - v2^2/9 + 
     1/(9*w2^2) - 1/(9*w2))*Log[w2]^3 + 
   e^2*Pi*(((2*I)/3)/u2^2 - ((2*I)/3)/u2 + ((2*I)/3)*u2 - ((2*I)/3)*u2^2 + 
     ((2*I)/3)*v2 - (((4*I)/3)*mv2p1*v2)/u2^3 + (((2*I)/3)*v2)/u2^2 - 
     ((4*I)/3)*u2*v2 - ((2*I)/3)*v2^2)*PolyLog[2, u2] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) - (2*u2)/3 + (2*u2^2)/3 - (2*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + (4*u2*v2)/3 + (2*v2^2)/3)*
    Log[v2]*PolyLog[2, u2] + e^2*(2/(3*u2^2) - 2/(3*u2) + (2*u2)/3 - 
     (2*u2^2)/3 + (2*v2)/3 - (4*mv2p1*v2)/(3*u2^3) + (2*v2)/(3*u2^2) - 
     (4*u2*v2)/3 - (2*v2^2)/3)*Log[w2]*PolyLog[2, u2] + 
   e^2*(10/(9*u2^2) - 10/(9*u2) - (26*mv2p1*v2)/(9*u2^3) + (16*v2)/(9*u2^2) + 
     10/(9*w2^2) - 10/(9*w2))*PolyLog[2, v2] + 
   e*(2/(3*u2^2) - 2/(3*u2) - (4*mv2p1*v2)/(3*u2^3) + (2*v2)/(3*u2^2) + 
     2/(3*w2^2) - 2/(3*w2))*PolyLog[2, v2] + 
   e^2*Pi*(((2*I)/3)/u2^2 - ((2*I)/3)/u2 - (((4*I)/3)*mv2p1*v2)/u2^3 + 
     (((2*I)/3)*v2)/u2^2 + ((2*I)/3)/w2^2 - ((2*I)/3)/w2)*PolyLog[2, v2] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) + (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + 
     2/(3*w2^2) - 2/(3*w2))*Log[v2]*PolyLog[2, v2] + 
   e^2*((-10*u2)/9 + (10*u2^2)/9 - (10*mv2p1*v2)/9 + (20*u2*v2)/9 + 
     10/(9*w2^2) - 10/(9*w2))*PolyLog[2, -(v2/u2)] + 
   e*((-2*u2)/3 + (2*u2^2)/3 - (2*mv2p1*v2)/3 + (4*u2*v2)/3 + 2/(3*w2^2) - 
     2/(3*w2))*PolyLog[2, -(v2/u2)] + 
   e^2*Pi*(((-2*I)/3)*u2 + ((2*I)/3)*u2^2 - ((2*I)/3)*mv2p1*v2 + 
     ((4*I)/3)*u2*v2 + ((2*I)/3)/w2^2 - ((2*I)/3)/w2)*PolyLog[2, -(v2/u2)] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) + (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + 
     2/(3*w2^2) - 2/(3*w2))*Log[v2]*PolyLog[2, -(v2/u2)] + 
   e^2*Pi*(((2*I)/3)*u2 - ((2*I)/3)*u2^2 + ((2*I)/3)*v2 - ((4*I)/3)*u2*v2 - 
     ((2*I)/3)*v2^2 + ((2*I)/3)/w2^2 - ((2*I)/3)/w2)*PolyLog[2, w2] + 
   e^2*((2*u2)/3 - (2*u2^2)/3 + (2*v2)/3 - (4*u2*v2)/3 - (2*v2^2)/3 + 
     2/(3*w2^2) - 2/(3*w2))*Log[u2]*PolyLog[2, w2] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) - (2*u2)/3 + (2*u2^2)/3 - (2*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + (4*u2*v2)/3 + (2*v2^2)/3)*
    Log[v2]*PolyLog[2, w2] + e^2*(-10/(9*u2^2) + 10/(9*u2) + (10*u2)/9 - 
     (10*u2^2)/9 + (10*mv2p1*v2)/9 + (26*mv2p1*v2)/(9*u2^3) - 
     (16*v2)/(9*u2^2) - (20*u2*v2)/9)*PolyLog[2, -(w2/v2)] + 
   e*(-2/(3*u2^2) + 2/(3*u2) + (2*u2)/3 - (2*u2^2)/3 + (2*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) - (4*u2*v2)/3 - (2*v2^2)/3)*
    PolyLog[2, -(w2/v2)] + e^2*Pi*(((-2*I)/3)/u2^2 + ((2*I)/3)/u2 + 
     ((2*I)/3)*u2 - ((2*I)/3)*u2^2 + ((2*I)/3)*v2 + 
     (((4*I)/3)*mv2p1*v2)/u2^3 - (((2*I)/3)*v2)/u2^2 - ((4*I)/3)*u2*v2 - 
     ((2*I)/3)*v2^2)*PolyLog[2, -(w2/v2)] + 
   e^2*(2/(3*u2^2) - 2/(3*u2) - (4*mv2p1*v2)/(3*u2^3) + (2*v2)/(3*u2^2) - 
     2/(3*w2^2) + 2/(3*w2))*Log[v2]*PolyLog[2, -((v2*w2)/u2)] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) - (2*u2)/3 + (2*u2^2)/3 - (2*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + (4*u2*v2)/3 + (2*v2^2)/3)*
    PolyLog[3, u2] + e^2*((-4*u2)/3 + (4*u2^2)/3 - (4*v2)/3 + (8*u2*v2)/3 + 
     (4*v2^2)/3)*PolyLog[3, v2] + e^2*((-4*u2)/3 + (4*u2^2)/3 - (4*v2)/3 + 
     (8*u2*v2)/3 + (4*v2^2)/3)*PolyLog[3, -(v2/u2)] + 
   e^2*(-2/(3*u2^2) + 2/(3*u2) - (4*u2)/3 + (4*u2^2)/3 - (4*mv2p1*v2)/3 + 
     (4*mv2p1*v2)/(3*u2^3) - (2*v2)/(3*u2^2) + (8*u2*v2)/3 - 2/(3*w2^2) + 
     2/(3*w2))*PolyLog[3, -(u2/w2)] + e^2*(2/(3*u2^2) - 2/(3*u2) + (2*u2)/3 - 
     (2*u2^2)/3 + (2*v2)/3 - (4*mv2p1*v2)/(3*u2^3) + (2*v2)/(3*u2^2) - 
     (4*u2*v2)/3 - (2*v2^2)/3)*PolyLog[3, -((u2*v2)/w2)] + 
   e^2*((-2*u2)/3 + (2*u2^2)/3 - (2*v2)/3 + (4*u2*v2)/3 + (2*v2^2)/3 - 
     2/(3*w2^2) + 2/(3*w2))*PolyLog[3, w2] + 
   e^2*((-4*u2)/3 + (4*u2^2)/3 - (4*v2)/3 + (8*u2*v2)/3 + (4*v2^2)/3)*
    PolyLog[3, -(w2/v2)] + e^2*((2*u2)/3 - (2*u2^2)/3 + (2*v2)/3 - 
     (4*u2*v2)/3 - (2*v2^2)/3 + 2/(3*w2^2) - 2/(3*w2))*
    PolyLog[3, -((v2*w2)/u2)] + e^2*(-104/9 - (8*mu2p1^2)/81 + 8/(81*u2^2) - 
     (8*mu2p1^2)/(81*u2^2) - 8/(81*u2) - (8*mu2p1^2)/(81*u2) - (8*u2)/81 + 
     (8*u2^2)/81 - (8*v2)/(81*u2^3) + (8*mv2p1*v2)/(81*u2^3) - 
     (104*v2)/(9*u2) + (8*v2^2)/(81*u2^3) + (4*u2*Zeta[3])/3 - 
     (4*u2^2*Zeta[3])/3 + (4*v2*Zeta[3])/3 - (8*u2*v2*Zeta[3])/3 - 
     (4*v2^2*Zeta[3])/3), beta2Region4a1L -> 
  -2*mv2p1 - (16*e*mv2p1)/3 + e^2*Pi^3*((((2*I)/9)*mv2p1^2)/u2^2 - 
     (((2*I)/9)*mv2p1)/u2) + e^2*Pi^2*(7/6 + (13*mv2p1^2)/(27*u2^2) - 
     31/(27*u2) - (52*u2)/27 + (52*u2^2)/27 - (5*v2)/6 + (49*v2)/(27*u2) + 
     (32*u2*v2)/27 + (20*u2^2*v2)/27 - v2^2/3 - (2*v2^2)/(3*u2) + 
     (20*u2*v2^2)/27 - (2*mv2p1^2)/(3*w2)) + 
   e*Pi*(-2*I + (((4*I)/3)*mv2p1^2)/u2 + ((4*I)/3)*v2 + ((2*I)/3)*v2^2 + 
     (((4*I)/3)*mv2p1^2)/w2) + e^2*Pi*(-6*I + (((38*I)/9)*mv2p1^2)/u2 + 
     ((38*I)/9)*v2 + ((16*I)/9)*v2^2 + (((38*I)/9)*mv2p1^2)/w2) + 
   e*Pi^2*((2*mv2p1^2)/(9*u2^2) - (2*mv2p1)/(9*u2) - (8*u2*w2)/9 - 
     (4*u2*v2*w2)/9) + e*Pi*((((4*I)/3)*mv2p1^2)/u2^2 - 
     (((4*I)/3)*mv2p1)/u2 - ((4*I)/3)*u2*w2 - ((2*I)/3)*u2*v2*w2)*
    Log[mu2p1] + e^2*Pi*((((26*I)/9)*mv2p1^2)/u2^2 - (((26*I)/9)*mv2p1)/u2 - 
     ((26*I)/9)*u2*w2 - ((10*I)/9)*u2*v2*w2)*Log[mu2p1] + 
   e^2*Pi^2*((-2*mv2p1^2)/(3*u2^2) + (2*mv2p1)/(3*u2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[mu2p1] + e*Pi*((((4*I)/3)*mv2p1^2)/w2^2 - 
     (((4*I)/3)*mv2p1)/w2 - ((4*I)/3)*u2*w2 - ((2*I)/3)*u2*v2*w2)*
    Log[mw2p1] + e^2*Pi*((((26*I)/9)*mv2p1^2)/w2^2 - (((26*I)/9)*mv2p1)/w2 - 
     ((26*I)/9)*u2*w2 - ((10*I)/9)*u2*v2*w2)*Log[mw2p1] + 
   e^2*Pi^2*((-2*mv2p1^2)/(3*w2^2) + (2*mv2p1)/(3*w2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[mw2p1] + e^2*(16/9 - (38*u2)/9 - (16*v2)/9 - 
     (16*u2*v2)/9 + (38*mv2p1^2)/(9*w2))*Log[u2] + 
   e*((2*mv2p1)/3 - (4*u2)/3 - (2*u2*v2)/3 + 4/(3*w2) - (8*v2)/(3*w2) + 
     (4*v2^2)/(3*w2))*Log[u2] + e*Pi*(((4*I)/3)*u2*w2 + ((2*I)/3)*u2*v2*w2)*
    Log[u2] + e^2*Pi*(((26*I)/9)*u2*w2 + ((10*I)/9)*u2*v2*w2)*Log[u2] + 
   e^2*Pi^2*((2*mv2p1^2)/(9*w2^2) - (2*mv2p1)/(9*w2) + (2*u2*w2)/9 + 
     (u2*v2*w2)/9)*Log[u2] + e^2*((26*mv2p1^2)/(9*w2^2) - (26*mv2p1)/(9*w2) - 
     (26*u2*w2)/9 - (10*u2*v2*w2)/9)*Log[mw2p1]*Log[u2] + 
   e*((4*mv2p1^2)/(3*w2^2) - (4*mv2p1)/(3*w2) - (4*u2*w2)/3 - (2*u2*v2*w2)/3)*
    Log[mw2p1]*Log[u2] + e^2*Pi*((((-2*I)/3)*mv2p1^2)/w2^2 + 
     (((2*I)/3)*mv2p1)/w2)*Log[u2]^2 + 
   e^2*(-1/3 + (19*u2)/9 - (13*u2^2)/9 + v2/3 - (5*u2*v2)/9 - (5*u2^2*v2)/9 - 
     (5*u2*v2^2)/9 - (13*mv2p1^2)/(9*w2^2) + 7/(9*w2) - v2/(9*w2) - 
     (2*v2^2)/(3*w2))*Log[u2]^2 + e*((-2*mv2p1^2)/(3*w2^2) + 
     (2*mv2p1)/(3*w2) + (2*u2*w2)/3 + (u2*v2*w2)/3)*Log[u2]^2 + 
   e^2*((-2*mv2p1^2)/(3*w2^2) + (2*mv2p1)/(3*w2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[mw2p1]*Log[u2]^2 + 
   e^2*((2*mv2p1^2)/(9*w2^2) - (2*mv2p1)/(9*w2) - (2*u2*w2)/9 - (u2*v2*w2)/9)*
    Log[u2]^3 + e^2*Pi*(-2*I + (((4*I)/3)*mv2p1)/u2 + (((4*I)/3)*mv2p1)/w2)*
    Log[v2] + e*(-2 + (2*v2)/3 + (4*mv2p1*v2)/(3*u2) - (2*v2^2)/3 + 
     (4*mv2p1*v2)/(3*w2))*Log[v2] + 
   e^2*(-16/3 + (10*v2)/9 + (38*mv2p1*v2)/(9*u2) - (16*v2^2)/9 + 
     (38*mv2p1*v2)/(9*w2))*Log[v2] + e^2*Pi^2*((-2*mv2p1^2)/(9*u2^2) + 
     (2*mv2p1)/(9*u2) - (4*u2*w2)/3 - (2*u2*v2*w2)/3)*Log[v2] + 
   e*((-4*mv2p1^2)/(3*u2^2) + (4*mv2p1)/(3*u2) + (4*u2*w2)/3 + 
     (2*u2*v2*w2)/3)*Log[mu2p1]*Log[v2] + 
   e^2*((-26*mv2p1^2)/(9*u2^2) + (26*mv2p1)/(9*u2) + (26*u2*w2)/9 + 
     (10*u2*v2*w2)/9)*Log[mu2p1]*Log[v2] + 
   e^2*Pi*((((-4*I)/3)*mv2p1^2)/u2^2 + (((4*I)/3)*mv2p1)/u2 - 
     (((4*I)/3)*mv2p1^2)/w2^2 + (((4*I)/3)*mv2p1)/w2)*Log[mv2p1]*Log[v2] + 
   e*((-4*mv2p1^2)/(3*u2^2) + (4*mv2p1)/(3*u2) - (4*mv2p1^2)/(3*w2^2) + 
     (4*mv2p1)/(3*w2))*Log[mv2p1]*Log[v2] + 
   e^2*((-26*mv2p1^2)/(9*u2^2) + (26*mv2p1)/(9*u2) - (26*mv2p1^2)/(9*w2^2) + 
     (26*mv2p1)/(9*w2))*Log[mv2p1]*Log[v2] + 
   e*((-4*mv2p1^2)/(3*w2^2) + (4*mv2p1)/(3*w2) + (4*u2*w2)/3 + 
     (2*u2*v2*w2)/3)*Log[mw2p1]*Log[v2] + 
   e^2*((-26*mv2p1^2)/(9*w2^2) + (26*mv2p1)/(9*w2) + (26*u2*w2)/9 + 
     (10*u2*v2*w2)/9)*Log[mw2p1]*Log[v2] + 
   e^2*Pi*((((4*I)/3)*mv2p1^2)/w2^2 - (((4*I)/3)*mv2p1)/w2)*Log[u2]*Log[v2] + 
   e^2*(2/3 - (38*u2)/9 + (26*u2^2)/9 - (2*v2)/3 + (10*u2*v2)/9 + 
     (10*u2^2*v2)/9 + (10*u2*v2^2)/9 + (26*mv2p1^2)/(9*w2^2) - 14/(9*w2) + 
     (2*v2)/(9*w2) + (4*v2^2)/(3*w2))*Log[u2]*Log[v2] + 
   e*((4*mv2p1^2)/(3*w2^2) - (4*mv2p1)/(3*w2) - (4*u2*w2)/3 - (2*u2*v2*w2)/3)*
    Log[u2]*Log[v2] + e^2*((4*mv2p1^2)/(3*w2^2) - (4*mv2p1)/(3*w2) - 
     (4*u2*w2)/3 - (2*u2*v2*w2)/3)*Log[mw2p1]*Log[u2]*Log[v2] + 
   e^2*((-2*mv2p1^2)/(3*w2^2) + (2*mv2p1)/(3*w2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[u2]^2*Log[v2] + 
   e^2*(-1 + (13*mv2p1^2)/(9*u2^2) - 13/(9*u2) - (13*u2)/9 + (13*u2^2)/9 + 
     v2/3 + (19*v2)/(9*u2) + (8*u2*v2)/9 + (5*u2^2*v2)/9 - v2^2/3 - 
     (2*v2^2)/(3*u2) + (5*u2*v2^2)/9 + (2*mv2p1*v2)/(3*w2))*Log[v2]^2 + 
   e*((2*mv2p1^2)/(3*u2^2) - (2*mv2p1)/(3*u2) - (2*u2*w2)/3 - (u2*v2*w2)/3)*
    Log[v2]^2 + e^2*Pi*((((2*I)/3)*mv2p1^2)/u2^2 - (((2*I)/3)*mv2p1)/u2 - 
     ((2*I)/3)*u2*w2 - (I/3)*u2*v2*w2)*Log[v2]^2 + 
   e^2*((-2*mv2p1^2)/(3*u2^2) + (2*mv2p1)/(3*u2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[mu2p1]*Log[v2]^2 + 
   e^2*((-2*mv2p1^2)/(3*u2^2) + (2*mv2p1)/(3*u2) - (2*mv2p1^2)/(3*w2^2) + 
     (2*mv2p1)/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   e^2*((-2*mv2p1^2)/(3*w2^2) + (2*mv2p1)/(3*w2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[mw2p1]*Log[v2]^2 + 
   e^2*((2*mv2p1^2)/(3*w2^2) - (2*mv2p1)/(3*w2) - (2*u2*w2)/3 - (u2*v2*w2)/3)*
    Log[u2]*Log[v2]^2 + e^2*((-4*u2*w2)/9 - (2*u2*v2*w2)/9)*Log[v2]^3 + 
   e*(-2/3 + (4*mv2p1^2)/(3*u2) + (4*u2)/3 + (2*u2*v2)/3 + (2*v2^2)/3)*
    Log[w2] + e^2*(-22/9 + (38*mv2p1^2)/(9*u2) + (38*u2)/9 + (2*v2)/3 + 
     (16*u2*v2)/9 + (16*v2^2)/9)*Log[w2] + 
   e*Pi*(((4*I)/3)*u2*w2 + ((2*I)/3)*u2*v2*w2)*Log[w2] + 
   e^2*Pi*(((26*I)/9)*u2*w2 + ((10*I)/9)*u2*v2*w2)*Log[w2] + 
   e^2*Pi^2*((-2*mv2p1^2)/(9*w2^2) + (2*mv2p1)/(9*w2) + (2*u2*w2)/9 + 
     (u2*v2*w2)/9)*Log[w2] + e^2*((26*mv2p1^2)/(9*u2^2) - (26*mv2p1)/(9*u2) - 
     (26*u2*w2)/9 - (10*u2*v2*w2)/9)*Log[mu2p1]*Log[w2] + 
   e*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) - (4*u2*w2)/3 - (2*u2*v2*w2)/3)*
    Log[mu2p1]*Log[w2] + e^2*Pi*(((-4*I)/3)*u2*w2 - ((2*I)/3)*u2*v2*w2)*
    Log[u2]*Log[w2] + e*((4*u2*w2)/3 + (2*u2*v2*w2)/3)*Log[u2]*Log[w2] + 
   e^2*((26*u2*w2)/9 + (10*u2*v2*w2)/9)*Log[u2]*Log[w2] + 
   e^2*((-2*mv2p1^2)/(3*w2^2) + (2*mv2p1)/(3*w2) - (4*u2*w2)/3 - 
     (2*u2*v2*w2)/3)*Log[u2]^2*Log[w2] + 
   e^2*(-2/3 + (4*mv2p1^2)/(3*u2) + (4*u2)/3 + (2*u2*v2)/3 + (2*v2^2)/3)*
    Log[v2]*Log[w2] + e^2*Pi*(((4*I)/3)*u2*w2 + ((2*I)/3)*u2*v2*w2)*Log[v2]*
    Log[w2] + e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) - (4*u2*w2)/3 - 
     (2*u2*v2*w2)/3)*Log[mu2p1]*Log[v2]*Log[w2] + 
   e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) + (8*u2*w2)/3 + 
     (4*u2*v2*w2)/3)*Log[u2]*Log[v2]*Log[w2] + 
   e^2*((2*mv2p1^2)/(3*u2^2) - (2*mv2p1)/(3*u2) + (2*u2*w2)/3 + (u2*v2*w2)/3)*
    Log[v2]^2*Log[w2] + e^2*(1/3 - (2*mv2p1^2)/(3*u2) - (2*u2)/3 - 
     (u2*v2)/3 - v2^2/3)*Log[w2]^2 + 
   e^2*Pi*(((-2*I)/3)*u2*w2 - (I/3)*u2*v2*w2)*Log[w2]^2 + 
   e^2*((-2*mv2p1^2)/(3*u2^2) + (2*mv2p1)/(3*u2) + (2*u2*w2)/3 + 
     (u2*v2*w2)/3)*Log[mu2p1]*Log[w2]^2 + 
   e^2*((2*mv2p1^2)/(3*w2^2) - (2*mv2p1)/(3*w2))*Log[u2]*Log[w2]^2 + 
   e^2*((-2*mv2p1^2)/(3*u2^2) + (2*mv2p1)/(3*u2) - (2*u2*w2)/3 - 
     (u2*v2*w2)/3)*Log[v2]*Log[w2]^2 + 
   e^2*((-2*mv2p1^2)/(9*w2^2) + (2*mv2p1)/(9*w2) - (2*u2*w2)/9 - 
     (u2*v2*w2)/9)*Log[w2]^3 + e^2*Pi*((((-4*I)/3)*mv2p1^2)/u2^2 + 
     (((4*I)/3)*mv2p1)/u2 - ((4*I)/3)*u2*w2 - ((2*I)/3)*u2*v2*w2)*
    PolyLog[2, u2] + e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) + 
     (4*u2*w2)/3 + (2*u2*v2*w2)/3)*Log[v2]*PolyLog[2, u2] + 
   e^2*((-4*mv2p1^2)/(3*u2^2) + (4*mv2p1)/(3*u2) - (4*u2*w2)/3 - 
     (2*u2*v2*w2)/3)*Log[w2]*PolyLog[2, u2] + 
   e^2*Pi*((((-4*I)/3)*mv2p1^2)/u2^2 + (((4*I)/3)*mv2p1)/u2 - 
     (((4*I)/3)*mv2p1^2)/w2^2 + (((4*I)/3)*mv2p1)/w2)*PolyLog[2, v2] + 
   e*((-4*mv2p1^2)/(3*u2^2) + (4*mv2p1)/(3*u2) - (4*mv2p1^2)/(3*w2^2) + 
     (4*mv2p1)/(3*w2))*PolyLog[2, v2] + 
   e^2*((-26*mv2p1^2)/(9*u2^2) + (26*mv2p1)/(9*u2) - (26*mv2p1^2)/(9*w2^2) + 
     (26*mv2p1)/(9*w2))*PolyLog[2, v2] + 
   e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) - (4*mv2p1^2)/(3*w2^2) + 
     (4*mv2p1)/(3*w2))*Log[v2]*PolyLog[2, v2] + 
   e^2*Pi*((((-4*I)/3)*mv2p1^2)/w2^2 + (((4*I)/3)*mv2p1)/w2 + 
     ((4*I)/3)*u2*w2 + ((2*I)/3)*u2*v2*w2)*PolyLog[2, -(v2/u2)] + 
   e*((-4*mv2p1^2)/(3*w2^2) + (4*mv2p1)/(3*w2) + (4*u2*w2)/3 + 
     (2*u2*v2*w2)/3)*PolyLog[2, -(v2/u2)] + 
   e^2*((-26*mv2p1^2)/(9*w2^2) + (26*mv2p1)/(9*w2) + (26*u2*w2)/9 + 
     (10*u2*v2*w2)/9)*PolyLog[2, -(v2/u2)] + 
   e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) - (4*mv2p1^2)/(3*w2^2) + 
     (4*mv2p1)/(3*w2))*Log[v2]*PolyLog[2, -(v2/u2)] + 
   e^2*Pi*((((-4*I)/3)*mv2p1^2)/w2^2 + (((4*I)/3)*mv2p1)/w2 - 
     ((4*I)/3)*u2*w2 - ((2*I)/3)*u2*v2*w2)*PolyLog[2, w2] + 
   e^2*((-4*mv2p1^2)/(3*w2^2) + (4*mv2p1)/(3*w2) - (4*u2*w2)/3 - 
     (2*u2*v2*w2)/3)*Log[u2]*PolyLog[2, w2] + 
   e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) + (4*u2*w2)/3 + 
     (2*u2*v2*w2)/3)*Log[v2]*PolyLog[2, w2] + 
   e^2*((26*mv2p1^2)/(9*u2^2) - (26*mv2p1)/(9*u2) - (26*u2*w2)/9 - 
     (10*u2*v2*w2)/9)*PolyLog[2, -(w2/v2)] + 
   e*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) - (4*u2*w2)/3 - (2*u2*v2*w2)/3)*
    PolyLog[2, -(w2/v2)] + e^2*Pi*((((4*I)/3)*mv2p1^2)/u2^2 - 
     (((4*I)/3)*mv2p1)/u2 - ((4*I)/3)*u2*w2 - ((2*I)/3)*u2*v2*w2)*
    PolyLog[2, -(w2/v2)] + e^2*((-4*mv2p1^2)/(3*u2^2) + (4*mv2p1)/(3*u2) + 
     (4*mv2p1^2)/(3*w2^2) - (4*mv2p1)/(3*w2))*Log[v2]*
    PolyLog[2, -((v2*w2)/u2)] + e^2*((4*mv2p1^2)/(3*u2^2) - 
     (4*mv2p1)/(3*u2) + (4*u2*w2)/3 + (2*u2*v2*w2)/3)*PolyLog[3, u2] + 
   e^2*((8*u2*w2)/3 + (4*u2*v2*w2)/3)*PolyLog[3, v2] + 
   e^2*((8*u2*w2)/3 + (4*u2*v2*w2)/3)*PolyLog[3, -(v2/u2)] + 
   e^2*((4*mv2p1^2)/(3*u2^2) - (4*mv2p1)/(3*u2) + (4*mv2p1^2)/(3*w2^2) - 
     (4*mv2p1)/(3*w2) + (8*u2*w2)/3 + (4*u2*v2*w2)/3)*PolyLog[3, -(u2/w2)] + 
   e^2*((-4*mv2p1^2)/(3*u2^2) + (4*mv2p1)/(3*u2) - (4*u2*w2)/3 - 
     (2*u2*v2*w2)/3)*PolyLog[3, -((u2*v2)/w2)] + 
   e^2*((4*mv2p1^2)/(3*w2^2) - (4*mv2p1)/(3*w2) + (4*u2*w2)/3 + 
     (2*u2*v2*w2)/3)*PolyLog[3, w2] + e^2*((8*u2*w2)/3 + (4*u2*v2*w2)/3)*
    PolyLog[3, -(w2/v2)] + e^2*((-4*mv2p1^2)/(3*w2^2) + (4*mv2p1)/(3*w2) - 
     (4*u2*w2)/3 - (2*u2*v2*w2)/3)*PolyLog[3, -((v2*w2)/u2)] + 
   e^2*((-8*mu2p1^2)/81 - (104*mv2p1)/9 - (8*mu2p1^2)/(81*u2^2) + 
     (8*mv2p1^2)/(81*u2^2) - (8*mu2p1^2)/(81*u2) - (8*mv2p1)/(81*u2) - 
     (8*mv2p1^2*u2)/81 + (8*mv2p1*u2^2)/81 + (16*v2)/(81*u2^2) - 
     (8*v2)/(81*u2) - (16*u2*v2)/81 + (8*u2^2*v2)/81 - (8*v2^2)/(81*u2^2) + 
     (8*u2*v2^2)/81 + (8*mv2p1^2)/(81*w2^2) - (8*u2^2)/(81*w2^2) - 
     (8*mv2p1)/(81*w2) - (8*u2)/(81*w2) - (8*u2*w2*Zeta[3])/3 - 
     (4*u2*v2*w2*Zeta[3])/3), beta3Region4a1L -> 
  -4 - (32*e)/3 + e^2*Pi^3*(((I/9)*mv2p1)/u2^2 - (I/9)/u2) + 
   e^2*Pi^2*(4/3 + 8/(27*u2^2) - 17/(27*u2) - (32*mv2p1*u2)/27 + 
     (32*u2^2)/27 - v2/3 - (8*v2)/(27*u2^2) + v2/(3*u2) - mv2p1/(3*w2)) + 
   e*Pi*(-2*I + (((2*I)/3)*mv2p1)/u2 + ((2*I)/3)*v2 + (((2*I)/3)*mv2p1)/w2) + 
   e^2*Pi*(-6*I + (((22*I)/9)*mv2p1)/u2 + ((22*I)/9)*v2 + 
     (((22*I)/9)*mv2p1)/w2) + e*Pi^2*(mv2p1/(9*u2^2) - 1/(9*u2) - 
     (4*u2*w2)/9) + e*Pi*((((2*I)/3)*mv2p1)/u2^2 - ((2*I)/3)/u2 - 
     ((2*I)/3)*u2*w2)*Log[mu2p1] + e^2*Pi*((((16*I)/9)*mv2p1)/u2^2 - 
     ((16*I)/9)/u2 - ((16*I)/9)*u2*w2)*Log[mu2p1] + 
   e^2*Pi^2*(-1/3*mv2p1/u2^2 + 1/(3*u2) + (u2*w2)/3)*Log[mu2p1] + 
   e*Pi*((((2*I)/3)*mv2p1)/w2^2 - ((2*I)/3)/w2 - ((2*I)/3)*u2*w2)*
    Log[mw2p1] + e^2*Pi*((((16*I)/9)*mv2p1)/w2^2 - ((16*I)/9)/w2 - 
     ((16*I)/9)*u2*w2)*Log[mw2p1] + e^2*Pi^2*(-1/3*mv2p1/w2^2 + 1/(3*w2) + 
     (u2*w2)/3)*Log[mw2p1] + e*(4/3 - (2*u2)/3 + (2*mv2p1)/(3*w2))*Log[u2] + 
   e^2*(32/9 - (22*u2)/9 + (22*mv2p1)/(9*w2))*Log[u2] + 
   ((2*I)/3)*e*Pi*u2*w2*Log[u2] + ((16*I)/9)*e^2*Pi*u2*w2*Log[u2] + 
   e^2*Pi^2*(mv2p1/(9*w2^2) - 1/(9*w2) + (u2*w2)/9)*Log[u2] + 
   e^2*((16*mv2p1)/(9*w2^2) - 16/(9*w2) - (16*u2*w2)/9)*Log[mw2p1]*Log[u2] + 
   e*((2*mv2p1)/(3*w2^2) - 2/(3*w2) - (2*u2*w2)/3)*Log[mw2p1]*Log[u2] + 
   e^2*Pi*(((-1/3*I)*mv2p1)/w2^2 + (I/3)/w2)*Log[u2]^2 + 
   e^2*(-2/3 + (11*u2)/9 - (8*u2^2)/9 - (8*u2*v2)/9 - 8/(9*w2^2) + 
     (8*v2)/(9*w2^2) + 5/(9*w2) + v2/(3*w2))*Log[u2]^2 + 
   e*(-1/3*mv2p1/w2^2 + 1/(3*w2) + (u2*w2)/3)*Log[u2]^2 + 
   e^2*(-1/3*mv2p1/w2^2 + 1/(3*w2) + (u2*w2)/3)*Log[mw2p1]*Log[u2]^2 + 
   e^2*(mv2p1/(9*w2^2) - 1/(9*w2) - (u2*w2)/9)*Log[u2]^3 + 
   e^2*Pi*(-2*I + ((2*I)/3)/u2 + ((2*I)/3)/w2)*Log[v2] + 
   e*(-4 - (2*v2)/3 + (2*v2)/(3*u2) + (2*v2)/(3*w2))*Log[v2] + 
   e^2*(-32/3 - (22*v2)/9 + (22*v2)/(9*u2) + (22*v2)/(9*w2))*Log[v2] + 
   e^2*Pi^2*(-1/9*mv2p1/u2^2 + 1/(9*u2) - (2*u2*w2)/3)*Log[v2] + 
   e*((-2*mv2p1)/(3*u2^2) + 2/(3*u2) + (2*u2*w2)/3)*Log[mu2p1]*Log[v2] + 
   e^2*((-16*mv2p1)/(9*u2^2) + 16/(9*u2) + (16*u2*w2)/9)*Log[mu2p1]*Log[v2] + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/u2^2 + ((2*I)/3)/u2 - (((2*I)/3)*mv2p1)/w2^2 + 
     ((2*I)/3)/w2)*Log[mv2p1]*Log[v2] + 
   e*((-2*mv2p1)/(3*u2^2) + 2/(3*u2) - (2*mv2p1)/(3*w2^2) + 2/(3*w2))*
    Log[mv2p1]*Log[v2] + e^2*((-16*mv2p1)/(9*u2^2) + 16/(9*u2) - 
     (16*mv2p1)/(9*w2^2) + 16/(9*w2))*Log[mv2p1]*Log[v2] + 
   e*((-2*mv2p1)/(3*w2^2) + 2/(3*w2) + (2*u2*w2)/3)*Log[mw2p1]*Log[v2] + 
   e^2*((-16*mv2p1)/(9*w2^2) + 16/(9*w2) + (16*u2*w2)/9)*Log[mw2p1]*Log[v2] + 
   e^2*Pi*((((2*I)/3)*mv2p1)/w2^2 - ((2*I)/3)/w2)*Log[u2]*Log[v2] + 
   e^2*(4/3 - (22*u2)/9 + (16*u2^2)/9 + (16*u2*v2)/9 + 16/(9*w2^2) - 
     (16*v2)/(9*w2^2) - 10/(9*w2) - (2*v2)/(3*w2))*Log[u2]*Log[v2] + 
   e*((2*mv2p1)/(3*w2^2) - 2/(3*w2) - (2*u2*w2)/3)*Log[u2]*Log[v2] + 
   e^2*((2*mv2p1)/(3*w2^2) - 2/(3*w2) - (2*u2*w2)/3)*Log[mw2p1]*Log[u2]*
    Log[v2] + e^2*(-1/3*mv2p1/w2^2 + 1/(3*w2) + (u2*w2)/3)*Log[u2]^2*
    Log[v2] + e^2*(-2 + (8*mv2p1)/(9*u2^2) - 8/(9*u2) - (8*mv2p1*u2)/9 + 
     (8*u2^2)/9 - v2/3 + v2/(3*u2) + v2/(3*w2))*Log[v2]^2 + 
   e*(mv2p1/(3*u2^2) - 1/(3*u2) - (u2*w2)/3)*Log[v2]^2 + 
   e^2*Pi*(((I/3)*mv2p1)/u2^2 - (I/3)/u2 - (I/3)*u2*w2)*Log[v2]^2 + 
   e^2*(-1/3*mv2p1/u2^2 + 1/(3*u2) + (u2*w2)/3)*Log[mu2p1]*Log[v2]^2 + 
   e^2*(-1/3*mv2p1/u2^2 + 1/(3*u2) - mv2p1/(3*w2^2) + 1/(3*w2))*Log[mv2p1]*
    Log[v2]^2 + e^2*(-1/3*mv2p1/w2^2 + 1/(3*w2) + (u2*w2)/3)*Log[mw2p1]*
    Log[v2]^2 + e^2*(mv2p1/(3*w2^2) - 1/(3*w2) - (u2*w2)/3)*Log[u2]*
    Log[v2]^2 - (2*e^2*u2*w2*Log[v2]^3)/9 + 
   e^2*(10/9 + (22*mv2p1)/(9*u2) + (22*u2)/9 + (22*v2)/9)*Log[w2] + 
   e*(4/3 + (2*mv2p1)/(3*u2) - (2*w2)/3)*Log[w2] + 
   ((2*I)/3)*e*Pi*u2*w2*Log[w2] + ((16*I)/9)*e^2*Pi*u2*w2*Log[w2] + 
   e^2*Pi^2*(-1/9*mv2p1/w2^2 + 1/(9*w2) + (u2*w2)/9)*Log[w2] + 
   e^2*((16*mv2p1)/(9*u2^2) - 16/(9*u2) - (16*u2*w2)/9)*Log[mu2p1]*Log[w2] + 
   e*((2*mv2p1)/(3*u2^2) - 2/(3*u2) - (2*u2*w2)/3)*Log[mu2p1]*Log[w2] + 
   (2*e*u2*w2*Log[u2]*Log[w2])/3 + (16*e^2*u2*w2*Log[u2]*Log[w2])/9 - 
   ((2*I)/3)*e^2*Pi*u2*w2*Log[u2]*Log[w2] + 
   e^2*(-1/3*mv2p1/w2^2 + 1/(3*w2) - (2*u2*w2)/3)*Log[u2]^2*Log[w2] + 
   e^2*(2/3 + (2*mv2p1)/(3*u2) + (2*u2)/3 + (2*v2)/3)*Log[v2]*Log[w2] + 
   ((2*I)/3)*e^2*Pi*u2*w2*Log[v2]*Log[w2] + 
   e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) - (2*u2*w2)/3)*Log[mu2p1]*Log[v2]*
    Log[w2] + e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) + (4*u2*w2)/3)*Log[u2]*
    Log[v2]*Log[w2] + e^2*(mv2p1/(3*u2^2) - 1/(3*u2) + (u2*w2)/3)*Log[v2]^2*
    Log[w2] + e^2*(-2/3 - mv2p1/(3*u2) + w2/3)*Log[w2]^2 - 
   (I/3)*e^2*Pi*u2*w2*Log[w2]^2 + e^2*(-1/3*mv2p1/u2^2 + 1/(3*u2) + 
     (u2*w2)/3)*Log[mu2p1]*Log[w2]^2 + e^2*(mv2p1/(3*w2^2) - 1/(3*w2))*
    Log[u2]*Log[w2]^2 + e^2*(-1/3*mv2p1/u2^2 + 1/(3*u2) - (u2*w2)/3)*Log[v2]*
    Log[w2]^2 + e^2*(-1/9*mv2p1/w2^2 + 1/(9*w2) - (u2*w2)/9)*Log[w2]^3 + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/u2^2 + ((2*I)/3)/u2 - ((2*I)/3)*u2*w2)*
    PolyLog[2, u2] + e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) + (2*u2*w2)/3)*
    Log[v2]*PolyLog[2, u2] + e^2*((-2*mv2p1)/(3*u2^2) + 2/(3*u2) - 
     (2*u2*w2)/3)*Log[w2]*PolyLog[2, u2] + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/u2^2 + ((2*I)/3)/u2 - (((2*I)/3)*mv2p1)/w2^2 + 
     ((2*I)/3)/w2)*PolyLog[2, v2] + e*((-2*mv2p1)/(3*u2^2) + 2/(3*u2) - 
     (2*mv2p1)/(3*w2^2) + 2/(3*w2))*PolyLog[2, v2] + 
   e^2*(-16/(9*u2^2) + 16/(9*u2) + (16*v2)/(9*u2^2) - 16/(9*w2^2) + 
     (16*v2)/(9*w2^2) + 16/(9*w2))*PolyLog[2, v2] + 
   e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) - (2*mv2p1)/(3*w2^2) + 2/(3*w2))*
    Log[v2]*PolyLog[2, v2] + e^2*Pi*((((-2*I)/3)*mv2p1)/w2^2 + ((2*I)/3)/w2 + 
     ((2*I)/3)*u2*w2)*PolyLog[2, -(v2/u2)] + 
   e*((-2*mv2p1)/(3*w2^2) + 2/(3*w2) + (2*u2*w2)/3)*PolyLog[2, -(v2/u2)] + 
   e^2*((-16*mv2p1)/(9*w2^2) + 16/(9*w2) + (16*u2*w2)/9)*
    PolyLog[2, -(v2/u2)] + e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) - 
     (2*mv2p1)/(3*w2^2) + 2/(3*w2))*Log[v2]*PolyLog[2, -(v2/u2)] + 
   e^2*Pi*((((-2*I)/3)*mv2p1)/w2^2 + ((2*I)/3)/w2 - ((2*I)/3)*u2*w2)*
    PolyLog[2, w2] + e^2*((-2*mv2p1)/(3*w2^2) + 2/(3*w2) - (2*u2*w2)/3)*
    Log[u2]*PolyLog[2, w2] + e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) + 
     (2*u2*w2)/3)*Log[v2]*PolyLog[2, w2] + 
   e^2*((16*mv2p1)/(9*u2^2) - 16/(9*u2) - (16*u2*w2)/9)*
    PolyLog[2, -(w2/v2)] + e*((2*mv2p1)/(3*u2^2) - 2/(3*u2) - (2*u2*w2)/3)*
    PolyLog[2, -(w2/v2)] + e^2*Pi*((((2*I)/3)*mv2p1)/u2^2 - ((2*I)/3)/u2 - 
     ((2*I)/3)*u2*w2)*PolyLog[2, -(w2/v2)] + 
   e^2*((-2*mv2p1)/(3*u2^2) + 2/(3*u2) + (2*mv2p1)/(3*w2^2) - 2/(3*w2))*
    Log[v2]*PolyLog[2, -((v2*w2)/u2)] + 
   e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) + (2*u2*w2)/3)*PolyLog[3, u2] + 
   (4*e^2*u2*w2*PolyLog[3, v2])/3 + (4*e^2*u2*w2*PolyLog[3, -(v2/u2)])/3 + 
   e^2*((2*mv2p1)/(3*u2^2) - 2/(3*u2) + (2*mv2p1)/(3*w2^2) - 2/(3*w2) + 
     (4*u2*w2)/3)*PolyLog[3, -(u2/w2)] + 
   e^2*((-2*mv2p1)/(3*u2^2) + 2/(3*u2) - (2*u2*w2)/3)*
    PolyLog[3, -((u2*v2)/w2)] + e^2*((2*mv2p1)/(3*w2^2) - 2/(3*w2) + 
     (2*u2*w2)/3)*PolyLog[3, w2] + (4*e^2*u2*w2*PolyLog[3, -(w2/v2)])/3 + 
   e^2*((-2*mv2p1)/(3*w2^2) + 2/(3*w2) - (2*u2*w2)/3)*
    PolyLog[3, -((v2*w2)/u2)] + e^2*(-208/9 - (16*mu2p1^2)/81 - 
     (16*mu2p1^2)/(81*u2^2) + (16*mv2p1)/(81*u2^2) - 16/(81*u2) - 
     (16*mu2p1^2)/(81*u2) - (16*u2)/81 + (16*u2^2)/81 + (16*v2)/(81*u2^2) + 
     (16*mv2p1)/(81*w2^2) - (16*u2)/(81*w2^2) - 16/(81*w2) - 
     (4*u2*w2*Zeta[3])/3)}


==> anc/gggV2L_1a.out <==
******
* Two-loop QCD helicity amplitudes for Z -> g g g 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.2) and (4.3), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the decay kinematics (2.1). 
*
* x = s12/s123, y = s13/s123, z = s23/s123,
******

g [alpha1_2L] =  + N^-1*y^-2*z * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z
         ,y) - 1/2*G(1,z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( 1/2*G( - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,y) + 1/2*
         G(1,z)*G( - z,y) )

       + N^-1*y^-1 * (  - 1/2*G(1 - z, - z,1 - z,y) + 1/2*G(1 - z,y) - 1/2*G(
          - z,1 - z,1 - z,y) - 2*G( - z,1 - z,y) - 1/2*G( - z, - z,1 - z,y) + 
         1/2*G(0, - z,1 - z,y) + 1/2*G(0, - z,y)*G(1,z) + 1/2*G(0,z)*G(1 - z,1
          - z,y) + 2*G(0,z)*G(1 - z,y) + 1/2*G(0,z)*G( - z,1 - z,y) - 1/2*G(0,
         z)*G(0,1 - z,y) + 1/2*G(1,z) - 1/2*G(1,z)*G(1 - z, - z,y) - 1/2*G(1,z
         )*G( - z,1 - z,y) - 1/2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z,y) + 
         1/2*G(1,0,z)*G( - z,y) - 1/2*G(1,1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - 1/2*G(1 - z,y) + 2*G( - z,1 - z,y) + 1/2*G(0,z) - 
         2*G(0,z)*G(1 - z,y) - 1/2*G(1,z) + 2*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z^2 * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z,y) - 1/
         2*G(1,z)*G( - z,y) )

       + N^-1*z^-1 * ( 3*G(1 - z,1 - z, - z,1 - z,y) + 2*G(1 - z,1 - z,y) + 1/
         2*G(1 - z,1 - z,y)*Pi^2 - 3*G(1 - z,1 - z,0,y) - G(1 - z,1 - z,0,0,y)
          + 5*G(1 - z, - z,1 - z,y) - 3*G(1 - z,y) + 6*G(1 - z,y)*zeta3 - 1/3*
         G(1 - z,y)*Pi^2 - 3*G(1 - z,0,1 - z,y) - G(1 - z,0,1 - z,0,y) + 3*G(1
          - z,0, - z,1 - z,y) - 3/2*G(1 - z,0,y) - G(1 - z,0,0,1 - z,y) + G(1
          - z,0,1,0,y) - G(1 - z,1,1 - z,0,y) - 1/6*G(1 - z,1,y)*Pi^2 - G(1 - 
         z,1,0,1 - z,y) + 5*G(1 - z,1,0,y) + G(1 - z,1,0,0,y) + G(1 - z,1,1,0,
         y) + 5*G( - z,1 - z,1 - z,y) + G( - z,1 - z,1 - z,0,y) - 3*G( - z,1
          - z, - z,1 - z,y) + 3/2*G( - z,1 - z,y) + G( - z,1 - z,0,1 - z,y) - 
         3*G( - z,1 - z,0,y) - G( - z,1 - z,1,0,y) - 3*G( - z, - z,1 - z,1 - z
         ,y) + 5*G( - z, - z,1 - z,y) + G( - z, - z,1 - z,0,y) - 3*G( - z, - z
         , - z,1 - z,y) + G( - z, - z,0,1 - z,y) + G( - z,0,1 - z,1 - z,y) - 3
         *G( - z,0,1 - z,y) + 2*G( - z,0, - z,1 - z,y) - G( - z,0,1,0,y) - 3*
         G(0,1 - z,1 - z,y) - G(0,1 - z,1 - z,0,y) + 3*G(0,1 - z, - z,1 - z,y)
          + 3*G(0,1 - z, - z,y)*G(1,z) - 3/2*G(0,1 - z,y) - 3*G(0,1 - z,y)*G(1
         ,z) - G(0,1 - z,0,1 - z,y) - G(0,1 - z,0,y)*G(1,z) + G(0,1 - z,1,0,y)
          + 3*G(0, - z,1 - z,1 - z,y) - 2*G(0, - z,1 - z,y) + 3*G(0, - z,1 - z
         ,y)*G(1,z) - G(0, - z,1 - z,0,y) + 3*G(0, - z, - z,1 - z,y) + 3*G(0,
          - z, - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,0,z)
          + 3*G(0, - z,y)*G(1,1,z) - G(0, - z,0,1 - z,y) - G(0, - z,0,y)*G(1,z
         ) - 3/2*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,1,z) - 3*G(0
         ,y)*G(1,1,z) - 2*G(0,z)*G(1 - z,1 - z,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2
          - 2*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(
          - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G( - z, - z
         ,1 - z,y) - 2*G(0,z)*G( - z,0,1 - z,y) - 2*G(0,z)*G(0,1 - z,1 - z,y)
          + 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0, - z,1 - z,y) + 1/3*G(0,z)*G(
         1,y)*Pi^2 + 2*G(0,z)*G(1,0,1 - z,y) - G(0,0,1 - z,1 - z,y) + 2*G(0,0,
         1 - z,y)*G(0,z) - G(0,0,1 - z,y)*G(1,z) - 2*G(0,0, - z,1 - z,y) - 2*
         G(0,0, - z,y)*G(1,z) - G(0,0,y)*G(1,1,z) - 3*G(0,0,1,z)*G(1 - z,y) + 
         3*G(0,0,1,z)*G(1,y) + G(0,0,1,0,y) - G(0,0,1,1,z) + 3/2*G(0,1,z) + 3*
         G(0,1,z)*G(1 - z,1 - z,y) + 3*G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(1 - z,
         0,y) - G(0,1,z)*G( - z,1 - z,y) - G(0,1,z)*G( - z, - z,y) + 3*G(0,1,z
         )*G( - z,y) + G(0,1,z)*G(0,1 - z,y) + G(0,1,z)*G(0, - z,y) - 3*G(0,1,
         z)*G(1,1 - z,y) - G(0,1,z)*G(1,0,y) + 5*G(0,1,0,y) + 2*G(0,1,0,z) + 2
         *G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G(1,y) - G(0,1,0,1,z) + 3*G(0,1
         ,1,z) - G(0,1,1,z)*G( - z,y) + G(0,1,1,z)*G(0,y) - 3*G(1,1 - z, - z,1
          - z,y) - 1/2*G(1,1 - z,y)*Pi^2 + G(1,1 - z,0,0,y) - 6*G(1,y)*zeta3
          - 1/2*G(1,y)*G(1,z)*Pi^2 - 3*G(1,z) + 6*G(1,z)*zeta3 - 1/3*G(1,z)*
         Pi^2 + 3*G(1,z)*G(1 - z,1 - z, - z,y) + 5*G(1,z)*G(1 - z, - z,y) + 2*
         G(1,z)*G(1 - z,y) + 1/2*G(1,z)*G(1 - z,y)*Pi^2 + 3*G(1,z)*G(1 - z,0,
          - z,y) - 3*G(1,z)*G(1 - z,0,y) - G(1,z)*G(1 - z,0,0,y) - G(1,z)*G(1
          - z,1,0,y) - 3*G(1,z)*G( - z,1 - z, - z,y) + 5*G(1,z)*G( - z,1 - z,y
         ) + G(1,z)*G( - z,1 - z,0,y) - 3*G(1,z)*G( - z, - z,1 - z,y) - 3*G(1,
         z)*G( - z, - z, - z,y) + 5*G(1,z)*G( - z, - z,y) + G(1,z)*G( - z, - z
         ,0,y) + 3/2*G(1,z)*G( - z,y) + G(1,z)*G( - z,0,1 - z,y) + 2*G(1,z)*G(
          - z,0, - z,y) - 3*G(1,z)*G( - z,0,y) - 3*G(1,z)*G(1,1 - z, - z,y) + 
         G(1,0,1 - z,0,y) - 3*G(1,0, - z,1 - z,y) - 3*G(1,0, - z,y)*G(1,z) + 7/
         2*G(1,0,y) - 4*G(1,0,z) - 1/3*G(1,0,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,1 - 
         z,y) + 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G( - z, - z,y) - 2*G(1,0,z)
         *G( - z,y) + 2*G(1,0,z)*G(1,1 - z,y) + G(1,0,0,1 - z,y) + G(1,0,0,y)*
         G(1,z) - 3*G(1,0,0,1,z) + 3*G(1,0,1,z) + 3*G(1,0,1,z)*G(1 - z,y) - G(
         1,0,1,z)*G( - z,y) - 3*G(1,0,1,z)*G(1,y) - G(1,0,1,0,y) + 2*G(1,0,1,0
         ,z) + G(1,1,1 - z,0,y) + 1/6*G(1,1,y)*Pi^2 + 2*G(1,1,z) + 1/2*G(1,1,z
         )*Pi^2 - 3*G(1,1,z)*G( - z, - z,y) + 5*G(1,1,z)*G( - z,y) + G(1,1,z)*
         G( - z,0,y) + G(1,1,0,1 - z,y) + G(1,1,0,y)*G(1,z) + 2*G(1,1,0,z) - 2
         *G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G(1,y) - G(1,1,0,0,y) + 3*G(1,1
         ,0,1,z) - G(1,1,1,0,y) - 2*G(1,1,1,0,z) )

       + N^-1*[1-y-z]^-1 * ( 1/2*zeta3 + 1/3*Pi^2 - 1/12*G(1 - z,y)*Pi^2 + 1/2
         *G(1 - z,1,0,y) + 1/2*G(0,y) + 1/12*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z) - 1/
         2*G(0,y)*G(1,0,z) - 1/2*G(0,z)*G(1 - z,0,y) + 1/2*G(0,z)*G(1,0,y) + 1/
         2*G(0,0,y)*G(0,z) - 1/2*G(0,1,0,y) - 1/2*G(0,1,0,z) + 1/12*G(1,y)*
         Pi^2 - 1/12*G(1,z)*Pi^2 - 2*G(1,0,y) - 2*G(1,0,z) + 1/2*G(1,0,z)*G(1
          - z,y) - 1/2*G(1,0,0,y) - 1/2*G(1,1,0,y) + 1/2*G(1,1,0,z) )

       + N^-1*[1-y]^-1 * (  - 7/2*zeta3 - 1/12*Pi^2 - 5/2*G(1 - z, - z,1 - z,y
         ) - 1/3*G(1 - z,y)*Pi^2 + 2*G(1 - z,0,y) + 3/2*G(1 - z,0,0,y) - 1/2*
         G(1 - z,1,0,y) - 3/2*G( - z,1 - z,y) + 2*G(0,1 - z,y) + 3/2*G(0,1 - z
         ,0,y) - 5/2*G(0, - z,1 - z,y) - 5/2*G(0, - z,y)*G(1,z) + 1/2*G(0,y)
          - 1/12*G(0,y)*Pi^2 - G(0,y)*G(0,z) + 2*G(0,y)*G(1,z) + 1/2*G(0,y)*G(
         1,0,z) + 1/6*G(0,z)*Pi^2 + 1/2*G(0,z)*G(1 - z,0,y) + G(0,z)*G(0,1 - z
         ,y) - 1/2*G(0,z)*G(1,0,y) + 3/2*G(0,0,1 - z,y) - G(0,0,y) - 1/2*G(0,0
         ,y)*G(0,z) + 3/2*G(0,0,y)*G(1,z) + 5/2*G(0,0,1,z) - 3/2*G(0,1,z) - 5/
         2*G(0,1,z)*G(1 - z,y) - 3/2*G(0,1,z)*G(0,y) - G(0,1,0,y) - 1/2*G(0,1,
         0,z) + 3/2*G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 1/3*G(1,z)*Pi^2 - 5/2*
         G(1,z)*G(1 - z, - z,y) - 3/2*G(1,z)*G( - z,y) + 3/2*G(1,0,1 - z,y) - 
         G(1,0,y) + 3/2*G(1,0,y)*G(1,z) + 3/2*G(1,0,z) + 1/2*G(1,0,z)*G(1 - z,
         y) - G(1,0,0,y) - 5/2*G(1,0,1,z) - G(1,1,0,y) + 1/2*G(1,1,0,z) )

       + N^-1*[1-z]^-1 * ( G(0,z) )

       + N^-1*[y+z]^-1 * (  - G(1 - z,1 - z,y) + 3/2*G(1 - z,1 - z,0,y) - G(1
          - z, - z,1 - z,y) + 1/2*G(1 - z,y) + 1/6*G(1 - z,y)*Pi^2 + 3/2*G(1
          - z,0,1 - z,y) + 2*G(1 - z,0,y) - 5/2*G(1 - z,1,0,y) - G( - z,1 - z,
         1 - z,y) - G( - z,1 - z,y) + 3/2*G( - z,1 - z,0,y) - G( - z, - z,1 - 
         z,y) + 3/2*G( - z,0,1 - z,y) + 3/2*G(0,1 - z,1 - z,y) + 2*G(0,1 - z,y
         ) + 3/2*G(0,1 - z,y)*G(1,z) - 1/2*G(0, - z,1 - z,y) - 1/2*G(0, - z,y)
         *G(1,z) + 2*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) + 3/2*G(0,y)*G(1,1,z) - 1/
         2*G(0,z)*G(1 - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,0,y)
          - 1/2*G(0,z)*G( - z,1 - z,y) + 1/2*G(0,z)*G(0,1 - z,y) - 2*G(0,1,z)
          - 3/2*G(0,1,z)*G(1 - z,y) - 3/2*G(0,1,z)*G( - z,y) - 5/2*G(0,1,0,y)
          - G(0,1,0,z) - 3/2*G(0,1,1,z) + 1/2*G(1,z) + 1/6*G(1,z)*Pi^2 - G(1,z
         )*G(1 - z, - z,y) - G(1,z)*G(1 - z,y) + 3/2*G(1,z)*G(1 - z,0,y) - G(1
         ,z)*G( - z,1 - z,y) - G(1,z)*G( - z, - z,y) - G(1,z)*G( - z,y) + 3/2*
         G(1,z)*G( - z,0,y) - 3/2*G(1,0,y) + 1/2*G(1,0,z) - G(1,0,z)*G(1 - z,y
         ) - 1/2*G(1,0,z)*G( - z,y) - 3/2*G(1,0,1,z) - G(1,1,z) - G(1,1,z)*G(
          - z,y) - G(1,1,0,z) )

       + N^-1 * ( 1 + 10*zeta3 - 1/6*Pi^2 - 3*G(1 - z,1 - z, - z,1 - z,y) - 1/
         2*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*Pi^2 + 3/2*G(1 - z,1 - z,0,
         y) + G(1 - z,1 - z,0,0,y) + 3*G(1 - z,y) - 6*G(1 - z,y)*zeta3 + 5/12*
         G(1 - z,y)*Pi^2 + 3/2*G(1 - z,0,1 - z,y) + G(1 - z,0,1 - z,0,y) - 3*
         G(1 - z,0, - z,1 - z,y) - 5/2*G(1 - z,0,y) + G(1 - z,0,0,1 - z,y) - 3/
         2*G(1 - z,0,0,y) - G(1 - z,0,1,0,y) + G(1 - z,1,1 - z,0,y) + 1/6*G(1
          - z,1,y)*Pi^2 + G(1 - z,1,0,1 - z,y) + 1/2*G(1 - z,1,0,y) - G(1 - z,
         1,0,0,y) - G(1 - z,1,1,0,y) - 9/2*G( - z,1 - z,1 - z,y) - G( - z,1 - 
         z,1 - z,0,y) + 3*G( - z,1 - z, - z,1 - z,y) + 9/2*G( - z,1 - z,y) - 
         G( - z,1 - z,0,1 - z,y) + 3/2*G( - z,1 - z,0,y) + G( - z,1 - z,1,0,y)
          + 3*G( - z, - z,1 - z,1 - z,y) - 9/2*G( - z, - z,1 - z,y) - G( - z,
          - z,1 - z,0,y) + 3*G( - z, - z, - z,1 - z,y) - G( - z, - z,0,1 - z,y
         ) - G( - z,0,1 - z,1 - z,y) + 3/2*G( - z,0,1 - z,y) - 2*G( - z,0, - z
         ,1 - z,y) + G( - z,0,1,0,y) + 3/2*G(0,1 - z,1 - z,y) + G(0,1 - z,1 - 
         z,0,y) - 3*G(0,1 - z, - z,1 - z,y) - 3*G(0,1 - z, - z,y)*G(1,z) - 5/2
         *G(0,1 - z,y) + 3/2*G(0,1 - z,y)*G(1,z) + G(0,1 - z,0,1 - z,y) - 3/2*
         G(0,1 - z,0,y) + G(0,1 - z,0,y)*G(1,z) - G(0,1 - z,1,0,y) - 3*G(0, - 
         z,1 - z,1 - z,y) + 15/2*G(0, - z,1 - z,y) - 3*G(0, - z,1 - z,y)*G(1,z
         ) + G(0, - z,1 - z,0,y) - 3*G(0, - z, - z,1 - z,y) - 3*G(0, - z, - z,
         y)*G(1,z) + 15/2*G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 3*G(0,
          - z,y)*G(1,1,z) + G(0, - z,0,1 - z,y) + G(0, - z,0,y)*G(1,z) + 1/6*
         G(0,y)*Pi^2 - 3/2*G(0,y)*G(0,z) - 5/2*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,
         z) - G(0,y)*G(1,0,1,z) + 3/2*G(0,y)*G(1,1,z) - 3*G(0,z) - 1/2*G(0,z)*
         Pi^2 + 3*G(0,z)*G(1 - z,1 - z,y) - 3/2*G(0,z)*G(1 - z,y) + 1/3*G(0,z)
         *G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(1 - z,0,y
         ) - 2*G(0,z)*G( - z,1 - z,1 - z,y) + 3*G(0,z)*G( - z,1 - z,y) - 2*G(0
         ,z)*G( - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*G(0,
         1 - z,1 - z,y) - 6*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0, - z,1 - z,y)
          - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z,y) + G(0,z)*G(1,0,y)
          + G(0,0,1 - z,1 - z,y) - 3/2*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,z
         ) + G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - z,1 - z,y) + 2*G(0,0, - z,y)*
         G(1,z) + 3/2*G(0,0,y) + G(0,0,y)*G(0,z) - 3/2*G(0,0,y)*G(1,z) + G(0,0
         ,y)*G(1,1,z) - 9/2*G(0,0,1,z) + 3*G(0,0,1,z)*G(1 - z,y) - 3*G(0,0,1,z
         )*G(1,y) - G(0,0,1,0,y) + G(0,0,1,1,z) + 3*G(0,1,z) - 3*G(0,1,z)*G(1
          - z,1 - z,y) + 3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(1 - z,0,y) + G(0,1
         ,z)*G( - z,1 - z,y) + G(0,1,z)*G( - z, - z,y) - 3/2*G(0,1,z)*G( - z,y
         ) - G(0,1,z)*G(0,1 - z,y) - G(0,1,z)*G(0, - z,y) + 3/2*G(0,1,z)*G(0,y
         ) + 3*G(0,1,z)*G(1,1 - z,y) + G(0,1,z)*G(1,0,y) + 3*G(0,1,0,z) - 2*G(
         0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G(1,y) + G(0,1,0,1,z) - 3/2*G(0,1,
         1,z) + G(0,1,1,z)*G( - z,y) - G(0,1,1,z)*G(0,y) + 3*G(1,1 - z, - z,1
          - z,y) + 1/2*G(1,1 - z,y)*Pi^2 - 3/2*G(1,1 - z,0,y) - G(1,1 - z,0,0,
         y) + 6*G(1,y)*zeta3 - 1/12*G(1,y)*Pi^2 + 1/2*G(1,y)*G(1,z)*Pi^2 + 3*
         G(1,z) - 6*G(1,z)*zeta3 + 5/12*G(1,z)*Pi^2 - 3*G(1,z)*G(1 - z,1 - z,
          - z,y) - 1/2*G(1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*Pi^2 - 3*G(1,
         z)*G(1 - z,0, - z,y) + 3/2*G(1,z)*G(1 - z,0,y) + G(1,z)*G(1 - z,0,0,y
         ) + G(1,z)*G(1 - z,1,0,y) + 3*G(1,z)*G( - z,1 - z, - z,y) - 9/2*G(1,z
         )*G( - z,1 - z,y) - G(1,z)*G( - z,1 - z,0,y) + 3*G(1,z)*G( - z, - z,1
          - z,y) + 3*G(1,z)*G( - z, - z, - z,y) - 9/2*G(1,z)*G( - z, - z,y) - 
         G(1,z)*G( - z, - z,0,y) + 9/2*G(1,z)*G( - z,y) - G(1,z)*G( - z,0,1 - 
         z,y) - 2*G(1,z)*G( - z,0, - z,y) + 3/2*G(1,z)*G( - z,0,y) + 3*G(1,z)*
         G(1,1 - z, - z,y) - 3/2*G(1,0,1 - z,y) - G(1,0,1 - z,0,y) + 3*G(1,0,
          - z,1 - z,y) + 3*G(1,0, - z,y)*G(1,z) + 5/2*G(1,0,y) - 3/2*G(1,0,y)*
         G(1,z) + 3/2*G(1,0,z) + 1/3*G(1,0,z)*Pi^2 + 2*G(1,0,z)*G(1 - z,1 - z,
         y) - G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) + 3*G(1,0,z)*G(
          - z,y) - 2*G(1,0,z)*G(1,1 - z,y) - G(1,0,0,1 - z,y) + 1/2*G(1,0,0,y)
          - G(1,0,0,y)*G(1,z) + 3*G(1,0,0,1,z) + 3*G(1,0,1,z) - 3*G(1,0,1,z)*
         G(1 - z,y) + G(1,0,1,z)*G( - z,y) + 3*G(1,0,1,z)*G(1,y) + G(1,0,1,0,y
         ) - 2*G(1,0,1,0,z) - G(1,1,1 - z,0,y) - 1/6*G(1,1,y)*Pi^2 - 1/2*G(1,1
         ,z) - 1/2*G(1,1,z)*Pi^2 + 3*G(1,1,z)*G( - z, - z,y) - 9/2*G(1,1,z)*G(
          - z,y) - G(1,1,z)*G( - z,0,y) - G(1,1,0,1 - z,y) + 1/2*G(1,1,0,y) - 
         G(1,1,0,y)*G(1,z) - G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,
         z)*G(1,y) + G(1,1,0,0,y) - 3*G(1,1,0,1,z) + G(1,1,1,0,y) + 2*G(1,1,1,
         0,z) )

       + N^-1*z*[1-y-z]^-2 * ( 1/12*Pi^2 + 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,y) - 
         1/2*G(1,0,z) )

       + N^-1*z*[1-y-z]^-1 * (  - 1/3*Pi^2 - 1/2*G(0,y) - 2*G(0,y)*G(0,z) + 1/
         2*G(0,z) + 2*G(1,0,y) + 2*G(1,0,z) )

       + N^-1*z*[1-y]^-2 * (  - 3*zeta3 - 1/6*Pi^2 - G(1 - z, - z,1 - z,y) - 1/
         6*G(1 - z,y)*Pi^2 - G( - z,1 - z,y) - G(0, - z,1 - z,y) - G(0, - z,y)
         *G(1,z) + 1/6*G(0,z)*Pi^2 + G(0,z)*G(0,1 - z,y) + G(0,0,1,z) - G(0,1,
         z) - G(0,1,z)*G(1 - z,y) - G(0,1,0,z) - 1/6*G(1,z)*Pi^2 - G(1,z)*G(1
          - z, - z,y) - G(1,z)*G( - z,y) + G(1,0,z) + G(1,0,z)*G(1 - z,y) - G(
         1,0,1,z) + G(1,1,0,z) )

       + N^-1*z*[1-y]^-1 * (  - 1/2*G(1 - z,y) - G( - z,1 - z,y) + 1/2*G(0,z)
          + G(0,z)*G(1 - z,y) - 1/2*G(1,z) - G(1,z)*G( - z,y) )

       + N^-1*z*[y+z]^-2 * ( 1/6*G(1 - z,y)*Pi^2 - G(1 - z,1,0,y) + G(0,y)*G(1
         ,0,z) + G(0,z)*G(1 - z,0,y) - G(0,1,0,y) - G(0,1,0,z) + 1/6*G(1,z)*
         Pi^2 - G(1,0,y) + G(1,0,z) - G(1,0,z)*G(1 - z,y) - G(1,1,0,z) )

       + N^-1*z*[y+z]^-1 * ( 1/6*Pi^2 - 1/2*G(0,y) + G(0,y)*G(0,z) + 1/2*G(0,z
         ) - G(1,0,y) - G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/12*Pi^2 - 1/2*G(0,y)*G(0,z) + 1/2*G(1,0,
         y) + 1/2*G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-1 * ( 1/12*Pi^2 + 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,y)
          - 1/2*G(1,0,z) )

       + N^-1*z^2*[1-y]^-3 * (  - 3*zeta3 - G(1 - z, - z,1 - z,y) - 1/6*G(1 - 
         z,y)*Pi^2 - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) + 1/6*G(0,z)*Pi^2
          + G(0,z)*G(0,1 - z,y) + G(0,0,1,z) - G(0,1,z)*G(1 - z,y) - G(0,1,0,z
         ) - 1/6*G(1,z)*Pi^2 - G(1,z)*G(1 - z, - z,y) + G(1,0,z)*G(1 - z,y) - 
         G(1,0,1,z) + G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)
         *G( - z,y) )

       + N^-1*z^2*[1-y]^-1 * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z,y)
          - 1/2*G(1,z)*G( - z,y) )

       + N^-1*z^2*[y+z]^-3 * ( 1/6*G(1 - z,y)*Pi^2 - G(1 - z,1,0,y) + G(0,y)*
         G(1,0,z) + G(0,z)*G(1 - z,0,y) - G(0,1,0,y) - G(0,1,0,z) + 1/6*G(1,z)
         *Pi^2 - G(1,0,z)*G(1 - z,y) - G(1,1,0,z) )

       + N^-1*z^2*[y+z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z)
          )

       + N^-1*z^2*[y+z]^-1 * ( 1/12*Pi^2 + 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,y) - 
         1/2*G(1,0,z) )

       + N^-1*y*z^-2 * ( 4*G(1 - z,1 - z, - z,1 - z,y) + G(1 - z,1 - z,y)*Pi^2
          - 2*G(1 - z,1 - z,0,0,y) - 2*G(1 - z,1 - z,1,0,y) + 4*G(1 - z,y)*
         zeta3 - 2*G(1 - z,0,1 - z,0,y) + 4*G(1 - z,0, - z,1 - z,y) - 3*G(1 - 
         z,0,y) - 1/3*G(1 - z,0,y)*Pi^2 - 2*G(1 - z,0,0,1 - z,y) + 4*G(1 - z,0
         ,1,0,y) - 2*G(1 - z,1,1 - z,0,y) - 2/3*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,
         1,0,1 - z,y) + 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,0,y) + 2*G( - z,1
          - z,1 - z,0,y) - 4*G( - z,1 - z, - z,1 - z,y) + 3*G( - z,1 - z,y) + 
         1/3*G( - z,1 - z,y)*Pi^2 + 2*G( - z,1 - z,0,1 - z,y) - 4*G( - z,1 - z
         ,1,0,y) - 4*G( - z, - z,1 - z,1 - z,y) + 2*G( - z, - z,1 - z,0,y) - 4
         *G( - z, - z, - z,1 - z,y) + 2*G( - z, - z,0,1 - z,y) + 2*G( - z,0,1
          - z,1 - z,y) + 2*G( - z,0, - z,1 - z,y) - 4*G( - z,0,1,0,y) - 2*G(0,
         1 - z,1 - z,0,y) + 4*G(0,1 - z, - z,1 - z,y) + 4*G(0,1 - z, - z,y)*G(
         1,z) - 3*G(0,1 - z,y) - 1/3*G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,
         z) - 2*G(0,1 - z,0,1 - z,y) - 2*G(0,1 - z,0,y)*G(1,z) + 4*G(0,1 - z,1
         ,0,y) + 4*G(0, - z,1 - z,1 - z,y) + 4*G(0, - z,1 - z,y)*G(1,z) - 2*G(
         0, - z,1 - z,0,y) + 4*G(0, - z, - z,1 - z,y) + 4*G(0, - z, - z,y)*G(1
         ,z) - 2*G(0, - z,y)*G(1,0,z) + 4*G(0, - z,y)*G(1,1,z) - 2*G(0, - z,0,
         1 - z,y) - 2*G(0, - z,0,y)*G(1,z) - 3*G(0,y)*G(1,z) - 1/3*G(0,y)*G(1,
         z)*Pi^2 + 2*G(0,y)*G(1,0,1,z) + 2*G(0,y)*G(1,1,0,z) + 2*G(0,z)*G(1 - 
         z,1 - z,0,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*G(1 - z,0,1 - z,
         y) - 2*G(0,z)*G(1 - z,0,0,y) - 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G(
          - z,1 - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,0,y) + 2*G(0,z)*G( - z,
          - z,1 - z,y) - 2*G(0,z)*G( - z,0,1 - z,y) - 2*G(0,z)*G(0,1 - z,1 - z
         ,y) - 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*G(0, - z,1 - z,y) - 2*G(0,z)
         *G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,1 - z,y) + 
         2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,1 - z,y) + 
         2*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - z,y)*G(1,z) - 2*G(0,0, - z,1 - 
         z,y) - 2*G(0,0, - z,y)*G(1,z) - 2*G(0,0,y)*G(1,0,z) - 2*G(0,0,y)*G(1,
         1,z) - 4*G(0,0,1,z)*G(1 - z,y) + 4*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y)
          - 2*G(0,0,1,0,z) - 2*G(0,0,1,1,z) + 3*G(0,1,z) + 1/3*G(0,1,z)*Pi^2
          + 4*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 2*G(0,1,z)
         *G( - z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y) + 2*G(0,1,z)*G(0,1 - z,y
         ) + 2*G(0,1,z)*G(0, - z,y) - 4*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(1
         ,0,y) + 4*G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G( - z,y) + 2*G(0,1,0,
         z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z) - 2*G(0,1,1,z)*G( - 
         z,y) + 2*G(0,1,1,z)*G(0,y) - 2*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,
         y) - G(1,1 - z,y)*Pi^2 + 2*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) - 4*
         G(1,y)*zeta3 - G(1,y)*G(1,z)*Pi^2 + 4*G(1,z)*zeta3 + 4*G(1,z)*G(1 - z
         ,1 - z, - z,y) + G(1,z)*G(1 - z,y)*Pi^2 + 4*G(1,z)*G(1 - z,0, - z,y)
          - 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1 - z,1,0,y) - 4*G(1,z)*G( - 
         z,1 - z, - z,y) + 2*G(1,z)*G( - z,1 - z,0,y) - 4*G(1,z)*G( - z, - z,1
          - z,y) - 4*G(1,z)*G( - z, - z, - z,y) + 2*G(1,z)*G( - z, - z,0,y) + 
         3*G(1,z)*G( - z,y) + 1/3*G(1,z)*G( - z,y)*Pi^2 + 2*G(1,z)*G( - z,0,1
          - z,y) + 2*G(1,z)*G( - z,0, - z,y) - 4*G(1,z)*G(1,1 - z, - z,y) + 2*
         G(1,0,1 - z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1,z) + 3
         *G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,0,z) - 1/3*G(1,0,z)*
         Pi^2 - 4*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z,0,y) - 2*G(1,
         0,z)*G( - z,1 - z,y) + 2*G(1,0,z)*G( - z, - z,y) + 2*G(1,0,z)*G( - z,
         0,y) + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(1,0,0,y)*G(
         1,z) - 4*G(1,0,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 2*G(1,0,1,z)*G( - z
         ,y) - 4*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) + 4*G(1,0,1,0,z) + 2*G(1,1
         ,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 + G(1,1,z)*Pi^2 - 4*G(1,1,z)*G( - z,
          - z,y) + 2*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) + 2*G(1,1,0,y)*
         G(1,z) - 4*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,z)*G( - z,y) + 4*G(1,1,0
         ,z)*G(1,y) - 4*G(1,1,0,0,y) + 4*G(1,1,0,1,z) - 4*G(1,1,1,0,y) - 4*G(1
         ,1,1,0,z) )

       + N^-1*y*z^-1 * ( 4*zeta3 + 1/3*Pi^2 - 6*G(1 - z,1 - z, - z,1 - z,y) - 
         2*G(1 - z,1 - z,y) - G(1 - z,1 - z,y)*Pi^2 + 3*G(1 - z,1 - z,0,y) + 2
         *G(1 - z,1 - z,0,0,y) + 3*G(1 - z,y) - 12*G(1 - z,y)*zeta3 + 3/2*G(1
          - z,y)*Pi^2 + 3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,1 - z,0,y) - 6*G(1
          - z,0, - z,1 - z,y) + 3*G(1 - z,0,y) + 2*G(1 - z,0,0,1 - z,y) - 3*G(
         1 - z,0,0,y) - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 1/3*G(1
          - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) - 7*G(1 - z,1,0,y) - 2*G(1 - 
         z,1,0,0,y) - 2*G(1 - z,1,1,0,y) - 5*G( - z,1 - z,1 - z,y) - 2*G( - z,
         1 - z,1 - z,0,y) + 6*G( - z,1 - z, - z,1 - z,y) - G( - z,1 - z,y) - 2
         *G( - z,1 - z,0,1 - z,y) + 3*G( - z,1 - z,0,y) + 2*G( - z,1 - z,1,0,y
         ) + 6*G( - z, - z,1 - z,1 - z,y) - 5*G( - z, - z,1 - z,y) - 2*G( - z,
          - z,1 - z,0,y) + 6*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z
         ,y) - 2*G( - z,0,1 - z,1 - z,y) + 3*G( - z,0,1 - z,y) - 4*G( - z,0,
          - z,1 - z,y) + 2*G( - z,0,1,0,y) + 3*G(0,1 - z,1 - z,y) + 2*G(0,1 - 
         z,1 - z,0,y) - 6*G(0,1 - z, - z,1 - z,y) - 6*G(0,1 - z, - z,y)*G(1,z)
          + 3*G(0,1 - z,y) + 3*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,1 - z,y) - 
         3*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) - 6*
         G(0, - z,1 - z,1 - z,y) + 7*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*
         G(1,z) + 2*G(0, - z,1 - z,0,y) - 6*G(0, - z, - z,1 - z,y) - 6*G(0, - 
         z, - z,y)*G(1,z) + 7*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 6*
         G(0, - z,y)*G(1,1,z) + 2*G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z)
          - 3*G(0,y) - 1/3*G(0,y)*Pi^2 + 3*G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z)
          - 2*G(0,y)*G(1,0,1,z) + 3*G(0,y)*G(1,1,z) - 1/3*G(0,z)*Pi^2 + 2*G(0,
         z)*G(1 - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,1 - z,y) + 4*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G( - z,1 - z,1 - z,y) + 
         2*G(0,z)*G( - z,1 - z,y) - 4*G(0,z)*G( - z, - z,1 - z,y) + 4*G(0,z)*
         G( - z,0,1 - z,y) + 4*G(0,z)*G(0,1 - z,1 - z,y) - 4*G(0,z)*G(0,1 - z,
         y) + 4*G(0,z)*G(0, - z,1 - z,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*
         G(1,0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 2*G(0,0,1 - z,1 - z,y) - 3*G(0,0
         ,1 - z,y) - 4*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 4*G(0
         ,0, - z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y) - 2*G(0,0,y)*
         G(0,z) - 3*G(0,0,y)*G(1,z) + 2*G(0,0,y)*G(1,1,z) - 5*G(0,0,1,z) + 6*
         G(0,0,1,z)*G(1 - z,y) - 6*G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,y) + 2*G(0,
         0,1,1,z) - G(0,1,z) - 6*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(0,1,z)*G(1 - 
         z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1
         ,z)*G( - z, - z,y) - 3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y)
          - 2*G(0,1,z)*G(0, - z,y) + 3*G(0,1,z)*G(0,y) + 6*G(0,1,z)*G(1,1 - z,
         y) + 2*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,z) - 4*G(0,1,0,z)*G(1 - z,y) + 4
         *G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) - 3*G(0,1,1,z) + 2*G(0,1,1,z)*G(
          - z,y) - 2*G(0,1,1,z)*G(0,y) + 6*G(1,1 - z, - z,1 - z,y) + G(1,1 - z
         ,y)*Pi^2 - 3*G(1,1 - z,0,y) - 2*G(1,1 - z,0,0,y) + 12*G(1,y)*zeta3 - 
         5/6*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 + 3*G(1,z) - 12*G(1,z)*zeta3 + 3/
         2*G(1,z)*Pi^2 - 6*G(1,z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y)
          - G(1,z)*G(1 - z,y)*Pi^2 - 6*G(1,z)*G(1 - z,0, - z,y) + 3*G(1,z)*G(1
          - z,0,y) + 2*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 6*G(1
         ,z)*G( - z,1 - z, - z,y) - 5*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z
         ,1 - z,0,y) + 6*G(1,z)*G( - z, - z,1 - z,y) + 6*G(1,z)*G( - z, - z,
          - z,y) - 5*G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z, - z,0,y) - G(1,z
         )*G( - z,y) - 2*G(1,z)*G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y)
          + 3*G(1,z)*G( - z,0,y) + 6*G(1,z)*G(1,1 - z, - z,y) - 3*G(1,0,1 - z,
         y) - 2*G(1,0,1 - z,0,y) + 6*G(1,0, - z,1 - z,y) + 6*G(1,0, - z,y)*G(1
         ,z) - 5*G(1,0,y) - 3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*Pi^2 + 4*G(1,0,z)
         *G(1 - z,1 - z,y) - 6*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G( - z, - z,y)
          + 2*G(1,0,z)*G( - z,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y
         ) + 5*G(1,0,0,y) - 2*G(1,0,0,y)*G(1,z) + 6*G(1,0,0,1,z) + 2*G(1,0,1,z
         ) - 6*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,z)*G( - z,y) + 6*G(1,0,1,z)*
         G(1,y) + 2*G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 1/3*
         G(1,1,y)*Pi^2 - 2*G(1,1,z) - G(1,1,z)*Pi^2 + 6*G(1,1,z)*G( - z, - z,y
         ) - 5*G(1,1,z)*G( - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y
         ) + 5*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z) - 6*G(1,1,0,z) + 4*G(1,1,0,z)*
         G(1 - z,y) - 4*G(1,1,0,z)*G(1,y) + 2*G(1,1,0,0,y) - 6*G(1,1,0,1,z) + 
         2*G(1,1,1,0,y) + 4*G(1,1,1,0,z) )

       + N^-1*y^2*z^-2 * (  - 4*G(1 - z,1 - z, - z,1 - z,y) - G(1 - z,1 - z,y)
         *Pi^2 + 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) - 4*G(1 - z,y
         )*zeta3 + 2*G(1 - z,0,1 - z,0,y) - 4*G(1 - z,0, - z,1 - z,y) + 3*G(1
          - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,0,1 - z,y) - 4*G(1 - 
         z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 + 2*G(1
          - z,1,0,1 - z,y) - 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 2*G( - 
         z,1 - z,1 - z,0,y) + 4*G( - z,1 - z, - z,1 - z,y) - 3*G( - z,1 - z,y)
          - 1/3*G( - z,1 - z,y)*Pi^2 - 2*G( - z,1 - z,0,1 - z,y) + 4*G( - z,1
          - z,1,0,y) + 4*G( - z, - z,1 - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y)
          + 4*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z,y) - 2*G( - z,
         0,1 - z,1 - z,y) - 2*G( - z,0, - z,1 - z,y) + 4*G( - z,0,1,0,y) + 2*
         G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z, - z,y
         )*G(1,z) + 3*G(0,1 - z,y) + 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(
         1,0,z) + 2*G(0,1 - z,0,1 - z,y) + 2*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1
          - z,1,0,y) - 4*G(0, - z,1 - z,1 - z,y) - 4*G(0, - z,1 - z,y)*G(1,z)
          + 2*G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(0, - z, - z
         ,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 4*G(0, - z,y)*G(1,1,z) + 2*G(0,
          - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) + 3*G(0,y)*G(1,z) + 1/3*G(0,
         y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,1,z) - 2*G(0,y)*G(1,1,0,z) - 2*G(0,z)
         *G(1 - z,1 - z,0,y) + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0
         ,1 - z,y) + 2*G(0,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) - 2*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) - 2*G(0,z)*G(
          - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*G(0,1 - z,
         1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(0, - z,1 - z,y) + 2*
         G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z
         ,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,1 - z
         ,y) - 2*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - 
         z,1 - z,y) + 2*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*G(1,0,z) + 2*G(0,0,y
         )*G(1,1,z) + 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(1,y) - 4*G(0,0,
         1,0,y) + 2*G(0,0,1,0,z) + 2*G(0,0,1,1,z) - 3*G(0,1,z) - 1/3*G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(1 - z,1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,
         1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 2*G(0,1,z)*G(0,1
          - z,y) - 2*G(0,1,z)*G(0, - z,y) + 4*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,
         z)*G(1,0,y) - 4*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G( - z,y) - 2*G(
         0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) + 2*G(0,1,1,z)
         *G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,
         1 - z,y) + G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y
         ) + 4*G(1,y)*zeta3 + G(1,y)*G(1,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*
         G(1 - z,1 - z, - z,y) - G(1,z)*G(1 - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,0,
          - z,y) + 2*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 4*G(1,z
         )*G( - z,1 - z, - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 4*G(1,z)*G( - z
         , - z,1 - z,y) + 4*G(1,z)*G( - z, - z, - z,y) - 2*G(1,z)*G( - z, - z,
         0,y) - 3*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - z,y)*Pi^2 - 2*G(1,z)*G(
          - z,0,1 - z,y) - 2*G(1,z)*G( - z,0, - z,y) + 4*G(1,z)*G(1,1 - z, - z
         ,y) - 2*G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(
         1,z) - 3*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,0,z) + 1/3*G(1
         ,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 
         2*G(1,0,z)*G( - z,1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) - 2*G(1,0,z)*
         G( - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 2*G(1,0,
         0,y)*G(1,z) + 4*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,z)
         *G( - z,y) + 4*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 
         2*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2 - G(1,1,z)*Pi^2 + 4*G(1,1,z)*
         G( - z, - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) - 2*G(1,
         1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G( - z,y) - 4*
         G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 4*G(1,1,0,1,z) + 4*G(1,1,1,0,y)
          + 4*G(1,1,1,0,z) )

       + Nf*z^-1 * (  - 4/3*G(1 - z,1 - z,y) - 2/3*G(1 - z,1 - z,0,y) + 1/3*G(
         1 - z, - z,1 - z,y) + 2*G(1 - z,y)*i_*Pi - 2/3*G(1 - z,0,1 - z,y) - 2/
         3*G(1 - z,0,y) + G(1 - z,0,y)*i_*Pi - 2/3*G(1 - z,0,0,y) + 1/3*G(1 - 
         z,1,0,y) + 2/3*G( - z,1 - z,1 - z,y) - G( - z,1 - z,y)*i_*Pi + 1/3*G(
          - z,1 - z,0,y) + 1/3*G( - z,0,1 - z,y) - 2/3*G(0,1 - z,1 - z,y) - 2/
         3*G(0,1 - z,y) + G(0,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,y)*G(1,z) - 2/3*
         G(0,1 - z,0,y) + 1/3*G(0, - z,1 - z,y) + 1/3*G(0, - z,y)*G(1,z) - 2/3
         *G(0,y)*G(1,z) + G(0,y)*G(1,z)*i_*Pi - 1/3*G(0,y)*G(1,0,z) - 2/3*G(0,
         y)*G(1,1,z) - 2/3*G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,0,y) + 1/3*
         G(0,z)*G( - z,1 - z,y) - 1/3*G(0,z)*G(0,1 - z,y) + 1/3*G(0,z)*G(1,0,y
         ) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z) - 2/3*
         G(0,1,z) - G(0,1,z)*i_*Pi + 1/3*G(0,1,z)*G(1 - z,y) + 1/3*G(0,1,z)*G(
          - z,y) + 1/3*G(0,1,0,y) + 1/3*G(0,1,0,z) + 2/3*G(0,1,1,z) + 1/3*G(1,
         1 - z,0,y) + 2*G(1,z)*i_*Pi + 1/3*G(1,z)*G(1 - z, - z,y) - 4/3*G(1,z)
         *G(1 - z,y) - 2/3*G(1,z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,y) - 
         G(1,z)*G( - z,y)*i_*Pi + 1/3*G(1,z)*G( - z,0,y) + 1/3*G(1,0,1 - z,y)
          - G(1,0,y)*i_*Pi + 1/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z) + 1/3*G(1,0,z)
         *G( - z,y) + 2/3*G(1,0,0,y) + 1/3*G(1,0,1,z) - 4/3*G(1,1,z) + 2/3*G(1
         ,1,z)*G( - z,y) )

       + Nf*[1-y]^-1 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) - G(0,y)*i_*Pi + 
         1/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + 2/3*G(0,0,y) )

       + Nf*[y+z]^-1 * ( 2/3*G(1 - z,1 - z,y) - G(1 - z,y)*i_*Pi + 1/3*G(1 - z
         ,0,y) + 1/3*G(0,1 - z,y) + 1/3*G(0,y)*G(1,z) + 1/3*G(0,z)*G(1 - z,y)
          + 1/3*G(0,1,z) - G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z,y) + 1/3*G(1,0,z)
          + 2/3*G(1,1,z) )

       + Nf * ( 2/3*G(1 - z,1 - z,y) + 2/3*G(1 - z,1 - z,0,y) - 1/3*G(1 - z,
          - z,1 - z,y) - G(1 - z,y)*i_*Pi + 2/3*G(1 - z,0,1 - z,y) - G(1 - z,0
         ,y)*i_*Pi + 2/3*G(1 - z,0,0,y) - 1/3*G(1 - z,1,0,y) - 2/3*G( - z,1 - 
         z,1 - z,y) + G( - z,1 - z,y)*i_*Pi - 1/3*G( - z,1 - z,0,y) - 1/3*G(
          - z,0,1 - z,y) + 2/3*G(0,1 - z,1 - z,y) - G(0,1 - z,y)*i_*Pi + 2/3*
         G(0,1 - z,y)*G(1,z) + 2/3*G(0,1 - z,0,y) - 1/3*G(0, - z,1 - z,y) - 1/
         3*G(0, - z,y)*G(1,z) + G(0,y)*i_*Pi - 1/3*G(0,y)*G(0,z) - G(0,y)*G(1,
         z)*i_*Pi + 1/3*G(0,y)*G(1,0,z) + 2/3*G(0,y)*G(1,1,z) + 1/3*G(0,z)*G(1
          - z,y) + 1/3*G(0,z)*G(1 - z,0,y) - 1/3*G(0,z)*G( - z,1 - z,y) + 1/3*
         G(0,z)*G(0,1 - z,y) - 1/3*G(0,z)*G(1,0,y) + 2/3*G(0,0,1 - z,y) - 2/3*
         G(0,0,y) + 2/3*G(0,0,y)*G(1,z) - 2/3*G(0,0,1,z) + 1/3*G(0,1,z) + G(0,
         1,z)*i_*Pi - 1/3*G(0,1,z)*G(1 - z,y) - 1/3*G(0,1,z)*G( - z,y) - 1/3*
         G(0,1,0,y) - 1/3*G(0,1,0,z) - 2/3*G(0,1,1,z) - 1/3*G(1,1 - z,0,y) - 
         G(1,z)*i_*Pi - 1/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) + 2/
         3*G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,y) + G(1,z)*G( - z,y)
         *i_*Pi - 1/3*G(1,z)*G( - z,0,y) - 1/3*G(1,0,1 - z,y) + G(1,0,y)*i_*Pi
          - 1/3*G(1,0,y)*G(1,z) + 1/3*G(1,0,z) - 1/3*G(1,0,z)*G( - z,y) - 2/3*
         G(1,0,0,y) - 1/3*G(1,0,1,z) + 2/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-2 * (  - 4/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y)
          - 4/3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,y)*i_*Pi - 4/3*G(1 - z,0,0,y)
          + 2/3*G(1 - z,1,0,y) + 4/3*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,y)
         *i_*Pi + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z,0,1 - z,y) - 4/3*G(0,1 - 
         z,1 - z,y) + 2*G(0,1 - z,y)*i_*Pi - 4/3*G(0,1 - z,y)*G(1,z) - 4/3*G(0
         ,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2*G(0,
         y)*G(1,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z) - 4/3*G(0,y)*G(1,1,z) - 2/3*G(0
         ,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,
         y) + 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,1 - z,y) - 4/3*G(0,0,y)*G(1,z)
          + 4/3*G(0,0,1,z) - 2*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/3*
         G(0,1,z)*G( - z,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 4/3*G(0,1,1,z)
          + 2/3*G(1,1 - z,0,y) + 2/3*G(1,z)*G(1 - z, - z,y) - 4/3*G(1,z)*G(1
          - z,0,y) + 4/3*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,y)*i_*Pi + 2/
         3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(
         1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) + 4/3*G(1,0,0,y) + 2/3*G(1,0,1
         ,z) + 4/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-1 * ( 4/3*G(1 - z,1 - z,y) + 4/3*G(1 - z,1 - z,0,y) - 2/3*G(1
          - z, - z,1 - z,y) - 2*G(1 - z,y)*i_*Pi + 4/3*G(1 - z,0,1 - z,y) - 2*
         G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 4/3*G(
          - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y)*i_*Pi - 2/3*G( - z,1 - z,0,y)
          - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,y)*i_
         *Pi + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1 - z,0,y) - 2/3*G(0, - z,1
          - z,y) - 2/3*G(0, - z,y)*G(1,z) + 2*G(0,y)*i_*Pi - 2/3*G(0,y)*G(0,z)
          - 2*G(0,y)*G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z)
          + 2/3*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G( - 
         z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,
         0,1 - z,y) - 4/3*G(0,0,y) + 4/3*G(0,0,y)*G(1,z) - 4/3*G(0,0,1,z) + 2/
         3*G(0,1,z) + 2*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1,z
         )*G( - z,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 4/3*G(0,1,1,z) - 2/3*
         G(1,1 - z,0,y) - 2*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z, - z,y) + 4/3*G(
         1,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z,0,y) - 4/3*G(1,z)*G( - z,1 - z,y
         ) + 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1
          - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z) - 2/3
         *G(1,0,z)*G( - z,y) - 4/3*G(1,0,0,y) - 2/3*G(1,0,1,z) + 4/3*G(1,1,z)
          - 4/3*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-2 * ( 4/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 
         4/3*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,0,0,y) - 
         2/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y)*i_
         *Pi - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,1
          - z,y) - 2*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1
          - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2*G(0,y)
         *G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z) + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y)
          - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) - 4/
         3*G(0,0,1,z) + 2*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1
         ,z)*G( - z,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 4/3*G(0,1,1,z) - 2/
         3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,
         y) - 4/3*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,
         z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)
         *G(1,z) - 2/3*G(1,0,z)*G( - z,y) - 4/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 
         4/3*G(1,1,z)*G( - z,y) )

       + N*y^-2*z^-2 * ( 2/3*G(1 - z, - z,1 - z,y) + 1/9*G(1 - z,y)*Pi^2 - 2/3
         *G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,y)
          - 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G(1 - z, - z,y)
          - 2/3*G(1,0,1 - z,y) - 2/3*G(1,0,y)*G(1,z) + 2/3*G(1,1,0,y) )

       + N*y^-2*z^-1 * (  - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 + 2/
         3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - 2
         *G(0,z)*G(1,0,y) - 2*G(0,1,z)*G(1 - z,y) + 2*G(1,1 - z,0,y) + 1/3*G(1
         ,y)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G( - z,y) + 2*G(1,0,
         1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,1,0,y) )

       + N*y^-2 * ( 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y)*Pi^2 - 5/3*G( - z
         ,1 - z,y) + 5/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*
         G(1,0,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2
          + 2*G(1,z)*G(1 - z, - z,y) - 5/3*G(1,z)*G( - z,y) - 2*G(1,0,1 - z,y)
          - 2*G(1,0,y)*G(1,z) + 2*G(1,1,0,y) )

       + N*y^-2*z * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 - 3/2
         *G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - z,y)
          + 2/3*G( - z,0,1 - z,y) + 3/2*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z
         ,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(1,0,y) - 2/3*G(0,1,
         z)*G(1 - z,y) + 4/3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 2/3
         *G(1,z)*G( - z, - z,y) - 3/2*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y
         ) + 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y)
          )

       + N*y^-2*z^2 * ( 5/2*G( - z,1 - z,y) - 5/2*G(0,z)*G(1 - z,y) + 5/2*G(1,
         z)*G( - z,y) )

       + N*y^-1*z^-2 * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 - 
         2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) - 2/3*G(0,1 - z,y) - 2/3*G(0,y
         )*G(1,z) + 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,
         z) - 2/3*G(0,1,z)*G(1 - z,y) + 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2
          - 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G( - z,y) + 2/3*G(1,0,1 - 
         z,y) + 2/3*G(1,0,y) + 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,1,0,y) )

       + N*y^-1*z^-1 * ( 1/9*Pi^2 + 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)
          + 1/3*G(1 - z,y)*Pi^2 + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1
          - z,y) - 2/3*G(0,y)*G(0,z) + 2*G(0,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,y)
          - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1,0,y) - 4/3*G(0,1,z) + 2*G(0,1
         ,z)*G(1 - z,y) - 2*G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2 - 1/3*G(1,z) + 2*
         G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) - 2*G(1,0,1 - z,y) - 2*G(
         1,0,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,1,0,y) )

       + N*y^-1 * (  - 2/9*Pi^2 - 7/2*G(1 - z, - z,1 - z,y) + 25/6*G(1 - z,y)
          - 1/3*G(1 - z,y)*Pi^2 - 8/3*G(1 - z,0,y) - 3/2*G( - z,1 - z,1 - z,y)
          + 47/12*G( - z,1 - z,y) + 1/2*G( - z, - z,1 - z,y) - 8/3*G(0,1 - z,y
         ) + 3/2*G(0, - z,1 - z,y) + 3/2*G(0, - z,y)*G(1,z) + 4/3*G(0,y)*G(0,z
         ) - 8/3*G(0,y)*G(1,z) - 1/3*G(0,z) + 3/2*G(0,z)*G(1 - z,1 - z,y) - 13/
         4*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) + 1/2*G(0,z)*G( - z,1 - z
         ,y) - 3/2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 2/3*G(0,1,z) - 2*
         G(0,1,z)*G(1 - z,y) + G(0,1,z)*G( - z,y) + 2*G(1,1 - z,0,y) + 1/3*G(1
         ,y)*Pi^2 + 25/6*G(1,z) - 7/2*G(1,z)*G(1 - z, - z,y) - 3/2*G(1,z)*G(
          - z,1 - z,y) + 1/2*G(1,z)*G( - z, - z,y) + 47/12*G(1,z)*G( - z,y) + 
         2*G(1,0,1 - z,y) + 2*G(1,0,y) + 2*G(1,0,y)*G(1,z) + 2/3*G(1,0,z) + 1/
         2*G(1,0,z)*G( - z,y) - 3/2*G(1,1,z)*G( - z,y) - 2*G(1,1,0,y) )

       + N*y^-1*z * ( 2/3*G(1 - z, - z,1 - z,y) - 23/6*G(1 - z,y) + 1/9*G(1 - 
         z,y)*Pi^2 + 4/3*G(1 - z,0,y) - 3/2*G( - z,1 - z,y) - 2/3*G( - z,1 - z
         ,0,y) - 2/3*G( - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1
          - z,y) - 4/3*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1,z) + 23/6*G(0,z) + 3/2*
         G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z
         ,y) + 4/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(1,1 - z,0
         ,y) - 23/6*G(1,z) + 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z,
          - z,y) - 3/2*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,y) - 4/3*G(1,0,1
          - z,y) - 4/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) )

       + N*y^-1*z^2 * (  - 9/4*G( - z,1 - z,y) + 9/4*G(0,z)*G(1 - z,y) - 9/4*
         G(1,z)*G( - z,y) )

       + N*z^-2*[1-y-z]^-2 * (  - 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - 
         z,y) - 2/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G( - 
         z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,0,1,z) + 4/3*G(0,1,z)*
         G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) - 1/
         9*G(1,z)*Pi^2 + 2/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,y) + 
         2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) + 2/3
         *G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y)
          - 2/3*G(0,1 - z,y) - 2/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,0,z) - 2/3*
         G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,1,z) + 2/
         3*G(0,1,z) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1
         ,0,y) - 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G( - z, - z,y)
          + 2/3*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,y) - 2/3
         *G(1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y)*G(1
         ,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N*z^-1*[1-y-z]^-2 * (  - 1/9*Pi^2 + 2*G( - z,1 - z,0,y) - 2*G( - z,
          - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(0,z) + 2*G(0,y)*G(
         1,0,z) - 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,0,1
         ,z) - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0
         ,1,0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z
         ,0,y) + 2/3*G(1,0,y) + 2/3*G(1,0,z) - 2*G(1,0,z)*G( - z,y) - 2*G(1,0,
         1,z) - 4*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * ( 1/9*Pi^2 + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y)
          - 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) - 2*G( - z,0,1 - z,y)
          + 2*G(0,1 - z,y) - 1/3*G(0,y) + 2/3*G(0,y)*G(0,z) + 2*G(0,y)*G(1,z)
          - 2*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G(1 - z,y) + 2*G(0,z)*G( - z,1 - z,
         y) - 2*G(0,z)*G(0,1 - z,y) + 4*G(0,0,1,z) - 8/3*G(0,1,z) + 4*G(0,1,z)
         *G( - z,y) - 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,0,z) - 1/3*G(
         1,z)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z,y) - 2*G(1,z)*
         G( - z,0,y) - 2*G(1,0,y) - 4/3*G(1,0,z) + 2*G(1,0,z)*G( - z,y) + 2*G(
         1,0,1,z) + 4*G(1,1,0,z) )

       + N*z^-1 * ( G(1 - z,1 - z, - z,1 - z,y) + 41/2*G(1 - z,1 - z,y) + 1/2*
         G(1 - z,1 - z,y)*Pi^2 + 47/6*G(1 - z,1 - z,0,y) + 2*G(1 - z,1 - z,0,0
         ,y) - 2*G(1 - z,1 - z,1,0,y) + 11/6*G(1 - z, - z,1 - z,y) - G(1 - z,
          - z,1 - z,0,y) + 4*G(1 - z, - z, - z,1 - z,y) - G(1 - z, - z,0,1 - z
         ,y) - 131/6*G(1 - z,y) + 3*G(1 - z,y)*zeta3 - 14/9*G(1 - z,y)*Pi^2 - 
         11*G(1 - z,y)*i_*Pi + 47/6*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,1 - z,0,y
         ) + G(1 - z,0, - z,1 - z,y) + 41/12*G(1 - z,0,y) - 11/2*G(1 - z,0,y)*
         i_*Pi + 2*G(1 - z,0,0,1 - z,y) + 8/3*G(1 - z,0,0,y) + 2*G(1 - z,0,1,0
         ,y) + G(1 - z,1,1 - z,0,y) - 5/6*G(1 - z,1,y)*Pi^2 + G(1 - z,1,0,1 - 
         z,y) + 37/6*G(1 - z,1,0,y) + G(1 - z,1,0,0,y) + 5*G(1 - z,1,1,0,y) + 
         19/6*G( - z,1 - z,1 - z,y) - 3*G( - z,1 - z,1 - z,0,y) + G( - z,1 - z
         , - z,1 - z,y) + 59/12*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*Pi^2 + 
         11/2*G( - z,1 - z,y)*i_*Pi - 3*G( - z,1 - z,0,1 - z,y) + 17/6*G( - z,
         1 - z,0,y) - 4*G( - z,1 - z,1,0,y) + G( - z, - z,1 - z,1 - z,y) + 101/
         6*G( - z, - z,1 - z,y) + G( - z, - z,1 - z,0,y) - 7*G( - z, - z, - z,
         1 - z,y) + G( - z, - z,0,1 - z,y) - 3*G( - z,0,1 - z,1 - z,y) + 17/6*
         G( - z,0,1 - z,y) + 2*G( - z,0, - z,1 - z,y) - 4*G( - z,0,1,0,y) + 47/
         6*G(0,1 - z,1 - z,y) + 2*G(0,1 - z,1 - z,0,y) + G(0,1 - z, - z,1 - z,
         y) + G(0,1 - z, - z,y)*G(1,z) + 41/12*G(0,1 - z,y) - 11/2*G(0,1 - z,y
         )*i_*Pi + 47/6*G(0,1 - z,y)*G(1,z) + 3*G(0,1 - z,y)*G(1,0,z) + 2*G(0,
         1 - z,0,1 - z,y) + 8/3*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)*G(1,z) + 2*
         G(0,1 - z,1,0,y) - 43/3*G(0, - z,1 - z,y) + G(0, - z,1 - z,0,y) + 4*
         G(0, - z, - z,1 - z,y) + 4*G(0, - z, - z,y)*G(1,z) - 43/3*G(0, - z,y)
         *G(1,z) - 3*G(0, - z,y)*G(1,0,z) + G(0, - z,0,1 - z,y) + G(0, - z,0,y
         )*G(1,z) + 41/12*G(0,y)*G(1,z) - 11/2*G(0,y)*G(1,z)*i_*Pi - 8*G(0,y)*
         G(1,0,z) - G(0,y)*G(1,0,1,z) + 47/6*G(0,y)*G(1,1,z) + 3*G(0,y)*G(1,1,
         0,z) - 11*G(0,z)*G(1 - z,1 - z,y) + 3*G(0,z)*G(1 - z,1 - z,0,y) - G(0
         ,z)*G(1 - z, - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,
         y)*Pi^2 - 2*G(0,z)*G(1 - z,0,1 - z,y) - 8*G(0,z)*G(1 - z,0,y) - 3*G(0
         ,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G( - z,1 - z,
         1 - z,y) - 16*G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 2
         *G(0,z)*G( - z, - z,1 - z,y) - G(0,z)*G( - z,0,1 - z,y) - 2*G(0,z)*G(
         0,1 - z,1 - z,y) + 14*G(0,z)*G(0,1 - z,y) - 3*G(0,z)*G(0,1 - z,0,y)
          - 3*G(0,z)*G(0, - z,1 - z,y) - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*
         G(1,y)*Pi^2 + 3*G(0,z)*G(1,0,1 - z,y) - 5*G(0,z)*G(1,0,y) + 3*G(0,z)*
         G(1,0,0,y) + 3*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,1 - z,y) + 8/3*G(0,0
         ,1 - z,y) + 2*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) - G(0,0
         , - z,1 - z,y) - G(0,0, - z,y)*G(1,z) + G(0,0,y)*G(0,1,z) + 8/3*G(0,0
         ,y)*G(1,z) - 3*G(0,0,y)*G(1,0,z) + 2*G(0,0,y)*G(1,1,z) - 3*G(0,0,0,1,
         z) + 2*G(0,0,1,z) - 4*G(0,0,1,z)*G( - z,y) + 3*G(0,0,1,z)*G(1,y) + 2*
         G(0,0,1,0,y) - G(0,0,1,0,z) + 2*G(0,0,1,1,z) - G(0,1,1 - z,0,y) - 2/3
         *G(0,1,y)*Pi^2 + 35/12*G(0,1,z) + 1/2*G(0,1,z)*Pi^2 + 11/2*G(0,1,z)*
         i_*Pi + G(0,1,z)*G(1 - z,1 - z,y) + 3*G(0,1,z)*G(1 - z, - z,y) - 55/6
         *G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(1 - z,0,y) + 3*G(0,1,z)*G( - z,1 - 
         z,y) - 5*G(0,1,z)*G( - z, - z,y) + 5/6*G(0,1,z)*G( - z,y) + G(0,1,z)*
         G( - z,0,y) - G(0,1,z)*G(0,1 - z,y) + G(0,1,z)*G(0, - z,y) - 1/3*G(0,
         1,z)*G(0,y) - 3*G(0,1,z)*G(1,1 - z,y) - G(0,1,0,1 - z,y) + 11/2*G(0,1
         ,0,y) - G(0,1,0,y)*G(0,z) - G(0,1,0,y)*G(1,z) + 6*G(0,1,0,z) + 4*G(0,
         1,0,z)*G(1 - z,y) - 3*G(0,1,0,z)*G( - z,y) + 2*G(0,1,0,z)*G(0,y) - 5*
         G(0,1,0,z)*G(1,y) + 3*G(0,1,0,1,z) - 47/6*G(0,1,1,z) + 3*G(0,1,1,z)*
         G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 4*G(0,1,1,0,y) - 3*G(0,1,1,0,z) - 3
         *G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 4/3*G(1,1 - z,0,y) - 3
         *G(1,1 - z,0,0,y) + 3*G(1,1 - z,1,0,y) - 3*G(1,y)*zeta3 - 11/18*G(1,y
         )*Pi^2 - G(1,y)*G(1,z)*Pi^2 - 131/6*G(1,z) + 3*G(1,z)*zeta3 - 14/9*G(
         1,z)*Pi^2 - 11*G(1,z)*i_*Pi + G(1,z)*G(1 - z,1 - z, - z,y) + 4*G(1,z)
         *G(1 - z, - z, - z,y) + 11/6*G(1,z)*G(1 - z, - z,y) - G(1,z)*G(1 - z,
          - z,0,y) + 41/2*G(1,z)*G(1 - z,y) + 1/2*G(1,z)*G(1 - z,y)*Pi^2 + G(1
         ,z)*G(1 - z,0, - z,y) + 47/6*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G(1 - z,0
         ,0,y) + G(1,z)*G(1 - z,1,0,y) + G(1,z)*G( - z,1 - z, - z,y) + 19/6*G(
         1,z)*G( - z,1 - z,y) - 3*G(1,z)*G( - z,1 - z,0,y) + G(1,z)*G( - z, - 
         z,1 - z,y) - 7*G(1,z)*G( - z, - z, - z,y) + 101/6*G(1,z)*G( - z, - z,
         y) + G(1,z)*G( - z, - z,0,y) + 59/12*G(1,z)*G( - z,y) + 2/3*G(1,z)*G(
          - z,y)*Pi^2 + 11/2*G(1,z)*G( - z,y)*i_*Pi - 3*G(1,z)*G( - z,0,1 - z,
         y) + 2*G(1,z)*G( - z,0, - z,y) + 17/6*G(1,z)*G( - z,0,y) - 3*G(1,z)*
         G(1,1 - z, - z,y) + 4/3*G(1,0,1 - z,y) - 3*G(1,0,1 - z,0,y) - 3*G(1,0
         , - z,1 - z,y) - 3*G(1,0, - z,y)*G(1,z) + 149/12*G(1,0,y) + 11/2*G(1,
         0,y)*i_*Pi + 4/3*G(1,0,y)*G(1,z) - 2*G(1,0,y)*G(1,0,z) - 24*G(1,0,z)
          - 1/3*G(1,0,z)*Pi^2 - 5*G(1,0,z)*G(1 - z,1 - z,y) - G(1,0,z)*G(1 - z
         , - z,y) + 11*G(1,0,z)*G(1 - z,y) + 3*G(1,0,z)*G(1 - z,0,y) - 3*G(1,0
         ,z)*G( - z,1 - z,y) + 2*G(1,0,z)*G( - z, - z,y) - 16*G(1,0,z)*G( - z,
         y) + 4*G(1,0,z)*G( - z,0,y) + 5*G(1,0,z)*G(1,1 - z,y) - 3*G(1,0,0,1
          - z,y) - 8/3*G(1,0,0,y) - 3*G(1,0,0,y)*G(1,z) - 55/6*G(1,0,1,z) + G(
         1,0,1,z)*G(1 - z,y) + 3*G(1,0,1,z)*G( - z,y) - 3*G(1,0,1,z)*G(1,y) + 
         4*G(1,0,1,0,z) + G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 + 41/2*G(1,1,z)
          + 1/2*G(1,1,z)*Pi^2 + G(1,1,z)*G( - z, - z,y) + 19/6*G(1,1,z)*G( - z
         ,y) - 3*G(1,1,z)*G( - z,0,y) + G(1,1,0,1 - z,y) + 11/3*G(1,1,0,y) + 
         G(1,1,0,y)*G(1,z) + 11*G(1,1,0,z) - 5*G(1,1,0,z)*G(1 - z,y) - 3*G(1,1
         ,0,z)*G( - z,y) + 5*G(1,1,0,z)*G(1,y) + G(1,1,0,1,z) - 8*G(1,1,1,0,y)
          - 5*G(1,1,1,0,z) )

       + N*[1-y-z]^-2 * ( 5/18*Pi^2 - 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - 
         z,y) - 2*G( - z,0,1 - z,y) + 5/3*G(0,y)*G(0,z) - 2*G(0,y)*G(1,0,z) + 
         2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 4*G(0,0,1,z) + 4*
         G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,0,z)
          - 1/3*G(1,z)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z,0,y)
          - 5/3*G(1,0,y) - 5/3*G(1,0,z) + 2*G(1,0,z)*G( - z,y) + 2*G(1,0,1,z)
          + 4*G(1,1,0,z) )

       + N*[1-y-z]^-1 * (  - 1/2*zeta3 - 13/24*Pi^2 - 1/4*G(1 - z,y)*Pi^2 - 8/
         3*G(1 - z,0,y) + 3/2*G(1 - z,1,0,y) + 2*G( - z,1 - z,y) + 2*G( - z,1
          - z,0,y) - 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 8/3*G(0,1
          - z,y) + 25/6*G(0,y) + 1/4*G(0,y)*Pi^2 - 13/4*G(0,y)*G(0,z) - 8/3*G(
         0,y)*G(1,z) + 1/2*G(0,y)*G(1,0,z) - 1/3*G(0,z) + 1/6*G(0,z)*Pi^2 + 4/
         3*G(0,z)*G(1 - z,y) - 3/2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G( - z,1 - z
         ,y) + 2*G(0,z)*G(0,1 - z,y) + 1/2*G(0,z)*G(1,0,y) + 3/2*G(0,0,y)*G(0,
         z) - 4*G(0,0,1,z) + 10/3*G(0,1,z) - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)
         *G(0,y) - 7/2*G(0,1,0,y) - 5/2*G(0,1,0,z) - 1/12*G(1,y)*Pi^2 + 1/12*
         G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z,y) + 2*G(1,z)
         *G( - z,0,y) + 47/12*G(1,0,y) + 21/4*G(1,0,z) + 3/2*G(1,0,z)*G(1 - z,
         y) - 2*G(1,0,z)*G( - z,y) - 3/2*G(1,0,0,y) - 2*G(1,0,1,z) + 1/2*G(1,1
         ,0,y) - 5/2*G(1,1,0,z) )

       + N*[1-y]^-1 * (  - 23/2*zeta3 + 47/24*Pi^2 - 9/2*G(1 - z, - z,1 - z,y)
          - 17/12*G(1 - z,y)*Pi^2 - 49/12*G(1 - z,0,y) - G(1 - z,0,0,y) + 4*G(
         1 - z,1,0,y) + 13/4*G( - z,1 - z,y) - 49/12*G(0,1 - z,y) - G(0,1 - z,
         0,y) - 9/2*G(0, - z,1 - z,y) - 9/2*G(0, - z,y)*G(1,z) + 17/4*G(0,y)
          + 11/2*G(0,y)*i_*Pi + 107/12*G(0,y)*G(0,z) - 49/12*G(0,y)*G(1,z) - 3
         *G(0,y)*G(1,0,z) + 3/4*G(0,z)*Pi^2 - 3*G(0,z)*G(1 - z,0,y) + 11/2*G(0
         ,z)*G(0,1 - z,y) + 4*G(0,z)*G(1,0,y) - G(0,0,1 - z,y) - 59/6*G(0,0,y)
          + G(0,0,y)*G(0,z) - G(0,0,y)*G(1,z) + 9/2*G(0,0,1,z) + 13/4*G(0,1,z)
          - 9/2*G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,y) + G(0,1,0,y) - 17/2*G(0,
         1,0,z) + 4/3*G(1,y)*Pi^2 - 17/12*G(1,z)*Pi^2 - 9/2*G(1,z)*G(1 - z, - 
         z,y) + 13/4*G(1,z)*G( - z,y) - 17/2*G(1,0,y) - 13/4*G(1,0,z) + 17/2*
         G(1,0,z)*G(1 - z,y) - 9/2*G(1,0,1,z) - 8*G(1,1,0,y) + 17/2*G(1,1,0,z)
          )

       + N*[1-z]^-1 * ( G(0,z) )

       + N*[y+z]^-1 * (  - 59/6*G(1 - z,1 - z,y) - G(1 - z,1 - z,0,y) + G(1 - 
         z, - z,1 - z,y) + 17/4*G(1 - z,y) + 11/12*G(1 - z,y)*Pi^2 + 11/2*G(1
          - z,y)*i_*Pi - G(1 - z,0,1 - z,y) - 49/12*G(1 - z,0,y) - 9/2*G(1 - z
         ,1,0,y) - 17/2*G( - z,1 - z,y) - 8*G( - z, - z,1 - z,y) - G(0,1 - z,1
          - z,y) - 49/12*G(0,1 - z,y) - G(0,1 - z,y)*G(1,z) + 4*G(0, - z,1 - z
         ,y) + 4*G(0, - z,y)*G(1,z) - 49/12*G(0,y)*G(1,z) + 11/2*G(0,y)*G(1,0,
         z) - G(0,y)*G(1,1,z) + G(0,z)*G(1 - z,1 - z,y) + 107/12*G(0,z)*G(1 - 
         z,y) + 11/2*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G( - z,1 - z,y) - 3*G(0,z)
         *G(0,1 - z,y) - 4*G(0,0,1,z) + 5/12*G(0,1,z) + 2*G(0,1,z)*G(1 - z,y)
          - 4*G(0,1,z)*G( - z,y) + G(0,1,z)*G(0,y) - 9/2*G(0,1,0,y) - 9/2*G(0,
         1,0,z) + G(0,1,1,z) + 17/4*G(1,z) + 11/12*G(1,z)*Pi^2 + 11/2*G(1,z)*
         i_*Pi + G(1,z)*G(1 - z, - z,y) - 59/6*G(1,z)*G(1 - z,y) - G(1,z)*G(1
          - z,0,y) - 8*G(1,z)*G( - z, - z,y) - 17/2*G(1,z)*G( - z,y) + 13/4*G(
         1,0,y) + 17/3*G(1,0,z) - 15/2*G(1,0,z)*G(1 - z,y) + 4*G(1,0,z)*G( - z
         ,y) + 2*G(1,0,1,z) - 59/6*G(1,1,z) - 15/2*G(1,1,0,z) )

       + N * ( 1 + 7*zeta3 - 49/36*Pi^2 - G(1 - z,1 - z, - z,1 - z,y) - 55/6*
         G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*Pi^2 - 29/6*G(1 - z,1 - z,0,y
         ) - 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) + 25/6*G(1 - z,
          - z,1 - z,y) + G(1 - z, - z,1 - z,0,y) - 4*G(1 - z, - z, - z,1 - z,y
         ) + G(1 - z, - z,0,1 - z,y) + 131/6*G(1 - z,y) - 3*G(1 - z,y)*zeta3
          + 95/36*G(1 - z,y)*Pi^2 + 11/2*G(1 - z,y)*i_*Pi - 29/6*G(1 - z,0,1
          - z,y) - 2*G(1 - z,0,1 - z,0,y) - G(1 - z,0, - z,1 - z,y) + 77/12*G(
         1 - z,0,y) + 11/2*G(1 - z,0,y)*i_*Pi - 2*G(1 - z,0,0,1 - z,y) + 1/3*
         G(1 - z,0,0,y) - 2*G(1 - z,0,1,0,y) - G(1 - z,1,1 - z,0,y) + 5/6*G(1
          - z,1,y)*Pi^2 - G(1 - z,1,0,1 - z,y) - 61/6*G(1 - z,1,0,y) - G(1 - z
         ,1,0,0,y) - 5*G(1 - z,1,1,0,y) + 1/3*G( - z,1 - z,1 - z,y) + 3*G( - z
         ,1 - z,1 - z,0,y) - G( - z,1 - z, - z,1 - z,y) + 27/4*G( - z,1 - z,y)
          - 2/3*G( - z,1 - z,y)*Pi^2 - 11/2*G( - z,1 - z,y)*i_*Pi + 3*G( - z,1
          - z,0,1 - z,y) - 5/6*G( - z,1 - z,0,y) + 4*G( - z,1 - z,1,0,y) - G(
          - z, - z,1 - z,1 - z,y) - 16/3*G( - z, - z,1 - z,y) - G( - z, - z,1
          - z,0,y) + 7*G( - z, - z, - z,1 - z,y) - G( - z, - z,0,1 - z,y) + 3*
         G( - z,0,1 - z,1 - z,y) - 5/6*G( - z,0,1 - z,y) - 2*G( - z,0, - z,1
          - z,y) + 4*G( - z,0,1,0,y) - 29/6*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,1
          - z,0,y) - G(0,1 - z, - z,1 - z,y) - G(0,1 - z, - z,y)*G(1,z) + 77/
         12*G(0,1 - z,y) + 11/2*G(0,1 - z,y)*i_*Pi - 29/6*G(0,1 - z,y)*G(1,z)
          - 3*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z,0,1 - z,y) + 1/3*G(0,1 - z,0
         ,y) - 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) + 31/3*G(0, - z,1
          - z,y) - G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(0, - z
         , - z,y)*G(1,z) + 31/3*G(0, - z,y)*G(1,z) + 3*G(0, - z,y)*G(1,0,z) - 
         G(0, - z,0,1 - z,y) - G(0, - z,0,y)*G(1,z) - 7/12*G(0,y)*Pi^2 - 11/2*
         G(0,y)*i_*Pi - 23/2*G(0,y)*G(0,z) + 77/12*G(0,y)*G(1,z) + 11/2*G(0,y)
         *G(1,z)*i_*Pi + 10*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,1,z) - 29/6*G(0,y)*
         G(1,1,z) - 3*G(0,y)*G(1,1,0,z) - 131/6*G(0,z) - 3/4*G(0,z)*Pi^2 + 9/2
         *G(0,z)*G(1 - z,1 - z,y) - 3*G(0,z)*G(1 - z,1 - z,0,y) + G(0,z)*G(1
          - z, - z,1 - z,y) - 19/2*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(1 - z,y)*
         Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) + 10*G(0,z)*G(1 - z,0,y) + 3*G(0,z
         )*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 2*G(0,z)*G( - z,1 - z,1
          - z,y) + 15/2*G(0,z)*G( - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 
         2*G(0,z)*G( - z, - z,1 - z,y) + G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*
         G(0,1 - z,1 - z,y) - 12*G(0,z)*G(0,1 - z,y) + 3*G(0,z)*G(0,1 - z,0,y)
          + 3*G(0,z)*G(0, - z,1 - z,y) + 2*G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*
         G(1,y)*Pi^2 - 3*G(0,z)*G(1,0,1 - z,y) - 7/2*G(0,z)*G(1,0,y) - 3*G(0,z
         )*G(1,0,0,y) - 3*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,1 - z,y) + 1/3*G(0
         ,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - z,y)*G(1,z) + G(0
         ,0, - z,1 - z,y) + G(0,0, - z,y)*G(1,z) + 34/3*G(0,0,y) - 13/2*G(0,0,
         y)*G(0,z) - G(0,0,y)*G(0,1,z) + 1/3*G(0,0,y)*G(1,z) + 3*G(0,0,y)*G(1,
         0,z) - 2*G(0,0,y)*G(1,1,z) + 3*G(0,0,0,1,z) - 3/2*G(0,0,1,z) + 4*G(0,
         0,1,z)*G( - z,y) - 3*G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,y) + G(0,0,1,0,z
         ) - 2*G(0,0,1,1,z) + G(0,1,1 - z,0,y) + 2/3*G(0,1,y)*Pi^2 - 11/4*G(0,
         1,z) - 1/2*G(0,1,z)*Pi^2 - 11/2*G(0,1,z)*i_*Pi - G(0,1,z)*G(1 - z,1
          - z,y) - 3*G(0,1,z)*G(1 - z, - z,y) + 26/3*G(0,1,z)*G(1 - z,y) + G(0
         ,1,z)*G(1 - z,0,y) - 3*G(0,1,z)*G( - z,1 - z,y) + 5*G(0,1,z)*G( - z,
          - z,y) + 13/6*G(0,1,z)*G( - z,y) - G(0,1,z)*G( - z,0,y) + G(0,1,z)*
         G(0,1 - z,y) - G(0,1,z)*G(0, - z,y) - 5/3*G(0,1,z)*G(0,y) + 3*G(0,1,z
         )*G(1,1 - z,y) + G(0,1,0,1 - z,y) + 1/2*G(0,1,0,y) + G(0,1,0,y)*G(0,z
         ) + G(0,1,0,y)*G(1,z) + 15/2*G(0,1,0,z) - 4*G(0,1,0,z)*G(1 - z,y) + 3
         *G(0,1,0,z)*G( - z,y) - 2*G(0,1,0,z)*G(0,y) + 5*G(0,1,0,z)*G(1,y) - 3
         *G(0,1,0,1,z) + 29/6*G(0,1,1,z) - 3*G(0,1,1,z)*G( - z,y) + 2*G(0,1,1,
         z)*G(0,y) - 4*G(0,1,1,0,y) + 3*G(0,1,1,0,z) + 3*G(1,1 - z, - z,1 - z,
         y) + G(1,1 - z,y)*Pi^2 + 2/3*G(1,1 - z,0,y) + 3*G(1,1 - z,0,0,y) - 3*
         G(1,1 - z,1,0,y) + 3*G(1,y)*zeta3 - 47/36*G(1,y)*Pi^2 + G(1,y)*G(1,z)
         *Pi^2 + 131/6*G(1,z) - 3*G(1,z)*zeta3 + 95/36*G(1,z)*Pi^2 + 11/2*G(1,
         z)*i_*Pi - G(1,z)*G(1 - z,1 - z, - z,y) - 4*G(1,z)*G(1 - z, - z, - z,
         y) + 25/6*G(1,z)*G(1 - z, - z,y) + G(1,z)*G(1 - z, - z,0,y) - 55/6*G(
         1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*Pi^2 - G(1,z)*G(1 - z,0, - z,
         y) - 29/6*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y) - G(1,z)*G(1
          - z,1,0,y) - G(1,z)*G( - z,1 - z, - z,y) + 1/3*G(1,z)*G( - z,1 - z,y
         ) + 3*G(1,z)*G( - z,1 - z,0,y) - G(1,z)*G( - z, - z,1 - z,y) + 7*G(1,
         z)*G( - z, - z, - z,y) - 16/3*G(1,z)*G( - z, - z,y) - G(1,z)*G( - z,
          - z,0,y) + 27/4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 11/2*
         G(1,z)*G( - z,y)*i_*Pi + 3*G(1,z)*G( - z,0,1 - z,y) - 2*G(1,z)*G( - z
         ,0, - z,y) - 5/6*G(1,z)*G( - z,0,y) + 3*G(1,z)*G(1,1 - z, - z,y) + 2/
         3*G(1,0,1 - z,y) + 3*G(1,0,1 - z,0,y) + 3*G(1,0, - z,1 - z,y) + 3*G(1
         ,0, - z,y)*G(1,z) - 3/4*G(1,0,y) - 11/2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)
         *G(1,z) + 2*G(1,0,y)*G(1,0,z) + 23/2*G(1,0,z) + 1/3*G(1,0,z)*Pi^2 + 5
         *G(1,0,z)*G(1 - z,1 - z,y) + G(1,0,z)*G(1 - z, - z,y) - 35/2*G(1,0,z)
         *G(1 - z,y) - 3*G(1,0,z)*G(1 - z,0,y) + 3*G(1,0,z)*G( - z,1 - z,y) - 
         2*G(1,0,z)*G( - z, - z,y) + 15/2*G(1,0,z)*G( - z,y) - 4*G(1,0,z)*G(
          - z,0,y) - 5*G(1,0,z)*G(1,1 - z,y) + 3*G(1,0,0,1 - z,y) + 37/6*G(1,0
         ,0,y) + 3*G(1,0,0,y)*G(1,z) + 26/3*G(1,0,1,z) - G(1,0,1,z)*G(1 - z,y)
          - 3*G(1,0,1,z)*G( - z,y) + 3*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,z) - G(
         1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 55/6*G(1,1,z) - 1/2*G(1,1,z)*
         Pi^2 - G(1,1,z)*G( - z, - z,y) + 1/3*G(1,1,z)*G( - z,y) + 3*G(1,1,z)*
         G( - z,0,y) - G(1,1,0,1 - z,y) + 47/6*G(1,1,0,y) - G(1,1,0,y)*G(1,z)
          - 35/2*G(1,1,0,z) + 5*G(1,1,0,z)*G(1 - z,y) + 3*G(1,1,0,z)*G( - z,y)
          - 5*G(1,1,0,z)*G(1,y) - G(1,1,0,1,z) + 8*G(1,1,1,0,y) + 5*G(1,1,1,0,
         z) )

       + N*z*[1-y-z]^-2 * ( 1/4*Pi^2 + 4/3*G( - z,1 - z,0,y) + 4/3*G( - z,0,1
          - z,y) + 3/2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,0,z) - 4/3*G(0,z)*G( - z
         ,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0
         ,1,z) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y)
          - 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 1/9*G(1,z)
         *Pi^2 + 4/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) - 3/2*G(1,0,y) + 
         2/3*G(1,0,y)*G(1,z) - 3/2*G(1,0,z) - 4/3*G(1,0,z)*G( - z,y) - 2/3*G(1
         ,0,1,z) + 2/3*G(1,1,0,y) - 4/3*G(1,1,0,z) )

       + N*z*[1-y-z]^-1 * ( 1/4*Pi^2 + 4/3*G(1 - z,0,y) - 4/3*G( - z,1 - z,0,y
         ) - 4/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,y) - 23/6*G(0,y) + 3/2*G(0,
         y)*G(0,z) + 4/3*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,0,z) + 23/6*G(0,z) - 4/
         3*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1
          - z,y) + 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1,z) - 4/3*G(0,1,z) + 4/3*
         G(0,1,z)*G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1
         ,0,z) - 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2 - 4/3*
         G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) - 3/2*G(1,0,y) - 2/3*G(1,0,y)
         *G(1,z) - 17/6*G(1,0,z) + 4/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) - 2/
         3*G(1,1,0,y) + 4/3*G(1,1,0,z) )

       + N*z*[1-y]^-2 * ( 33/2*zeta3 - 3/4*Pi^2 + 11/2*G(1 - z, - z,1 - z,y)
          + 11/12*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - 2/3*G(1 - z,0,0,y) - 9/2*
         G( - z,1 - z,y) - 2*G(0,1 - z,y) - 2/3*G(0,1 - z,0,y) + 11/2*G(0, - z
         ,1 - z,y) + 11/2*G(0, - z,y)*G(1,z) + 2*G(0,y)*G(0,z) - 2*G(0,y)*G(1,
         z) - 11/12*G(0,z)*Pi^2 - 11/2*G(0,z)*G(0,1 - z,y) - 2/3*G(0,0,1 - z,y
         ) + 2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,y)*G(1,z) - 11/2*G(0,0,1,z) - 9/2
         *G(0,1,z) + 11/2*G(0,1,z)*G(1 - z,y) + 11/2*G(0,1,0,z) + 11/12*G(1,z)
         *Pi^2 + 11/2*G(1,z)*G(1 - z, - z,y) - 9/2*G(1,z)*G( - z,y) + 9/2*G(1,
         0,z) - 11/2*G(1,0,z)*G(1 - z,y) + 11/2*G(1,0,1,z) - 11/2*G(1,1,0,z) )

       + N*z*[1-y]^-1 * (  - 17/4*G(1 - z,y) + 4/3*G(1 - z,0,y) - 4/3*G(1 - z,
         0,0,y) + 11/2*G( - z,1 - z,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,1 - z,0,y)
          - 4/3*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1,z) + 17/4*G(0,z) - 11/2*G(0,z)*
         G(1 - z,y) - 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*
         G(1,z) - 17/4*G(1,z) + 11/2*G(1,z)*G( - z,y) )

       + N*z*[y+z]^-2 * (  - 2/3*G(1 - z,1 - z,0,y) - 11/12*G(1 - z,y)*Pi^2 - 
         2/3*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,y) + 11/2*G(1 - z,1,0,y) - 2/3*
         G(0,1 - z,1 - z,y) - 2*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*G(1,z) - 2*G(0
         ,y)*G(1,z) - 11/2*G(0,y)*G(1,0,z) - 2/3*G(0,y)*G(1,1,z) + 2/3*G(0,z)*
         G(1 - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 11/2*G(0,z)*G(1 - z,0,y) + 2
         *G(0,1,z) + 2/3*G(0,1,z)*G(1 - z,y) + 11/2*G(0,1,0,y) + 11/2*G(0,1,0,
         z) + 2/3*G(0,1,1,z) - 11/12*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z,0,y) - 9/
         2*G(1,0,y) + 13/2*G(1,0,z) + 37/6*G(1,0,z)*G(1 - z,y) + 2/3*G(1,0,1,z
         ) + 37/6*G(1,1,0,z) )

       + N*z*[y+z]^-1 * (  - 11/12*Pi^2 - 4/3*G(1 - z,1 - z,0,y) - 4/3*G(1 - z
         ,0,1 - z,y) + 4/3*G(1 - z,0,y) - 4/3*G(0,1 - z,1 - z,y) + 4/3*G(0,1
          - z,y) - 4/3*G(0,1 - z,y)*G(1,z) - 17/4*G(0,y) - 11/2*G(0,y)*G(0,z)
          + 4/3*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,1,z) + 17/4*G(0,z) + 4/3*G(0,z)
         *G(1 - z,1 - z,y) - 4/3*G(0,z)*G(1 - z,y) - 4/3*G(0,1,z) + 4/3*G(0,1,
         z)*G(1 - z,y) + 4/3*G(0,1,1,z) - 4/3*G(1,z)*G(1 - z,0,y) + 11/2*G(1,0
         ,y) + 25/6*G(1,0,z) + 4/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,1,z) + 4/3*
         G(1,1,0,z) )

       + N*z^2*[1-y-z]^-2 * (  - 5/12*Pi^2 - 5/2*G(0,y)*G(0,z) + 5/2*G(1,0,y)
          + 5/2*G(1,0,z) )

       + N*z^2*[1-y-z]^-1 * ( 3/8*Pi^2 + 9/4*G(0,y)*G(0,z) - 9/4*G(1,0,y) - 9/
         4*G(1,0,z) )

       + N*z^2*[1-y]^-3 * (  - 27/2*zeta3 - 9/2*G(1 - z, - z,1 - z,y) - 3/4*G(
         1 - z,y)*Pi^2 - 9/2*G(0, - z,1 - z,y) - 9/2*G(0, - z,y)*G(1,z) + 3/4*
         G(0,z)*Pi^2 + 9/2*G(0,z)*G(0,1 - z,y) + 9/2*G(0,0,1,z) - 9/2*G(0,1,z)
         *G(1 - z,y) - 9/2*G(0,1,0,z) - 3/4*G(1,z)*Pi^2 - 9/2*G(1,z)*G(1 - z,
          - z,y) + 9/2*G(1,0,z)*G(1 - z,y) - 9/2*G(1,0,1,z) + 9/2*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/
         2*G(1,z)*G( - z,y) )

       + N*z^2*[1-y]^-1 * (  - 9/4*G( - z,1 - z,y) + 9/4*G(0,z)*G(1 - z,y) - 9/
         4*G(1,z)*G( - z,y) )

       + N*z^2*[y+z]^-3 * ( 3/4*G(1 - z,y)*Pi^2 - 9/2*G(1 - z,1,0,y) + 9/2*G(0
         ,y)*G(1,0,z) + 9/2*G(0,z)*G(1 - z,0,y) - 9/2*G(0,1,0,y) - 9/2*G(0,1,0
         ,z) + 3/4*G(1,z)*Pi^2 - 9/2*G(1,0,z)*G(1 - z,y) - 9/2*G(1,1,0,z) )

       + N*z^2*[y+z]^-2 * ( 3/4*Pi^2 + 9/2*G(0,y)*G(0,z) - 9/2*G(1,0,y) - 9/2*
         G(1,0,z) )

       + N*z^2*[y+z]^-1 * ( 3/8*Pi^2 + 9/4*G(0,y)*G(0,z) - 9/4*G(1,0,y) - 9/4*
         G(1,0,z) )

       + N*y*z^-2 * ( 9*G(1 - z,1 - z, - z,1 - z,y) + 3*G(1 - z,1 - z,y)*Pi^2
          + 15/2*G(1 - z,1 - z,0,y) + 4*G(1 - z,1 - z,0,0,y) - 9*G(1 - z,1 - z
         ,1,0,y) - 20/3*G(1 - z, - z,1 - z,y) - 2*G(1 - z, - z,1 - z,0,y) + 8*
         G(1 - z, - z, - z,1 - z,y) - 2*G(1 - z, - z,0,1 - z,y) + 22*G(1 - z,y
         )*zeta3 - 1/4*G(1 - z,y)*Pi^2 + 15/2*G(1 - z,0,1 - z,y) + 4*G(1 - z,0
         ,1 - z,0,y) + 9*G(1 - z,0, - z,1 - z,y) - 51/2*G(1 - z,0,y) - 5/6*G(1
          - z,0,y)*Pi^2 - 11*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) + 15/
         2*G(1 - z,0,0,y) + 9*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) - 5/2*
         G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) - 31/6*G(1 - z,1,0,y) + 7*
         G(1 - z,1,0,0,y) + 15*G(1 - z,1,1,0,y) - 15/2*G( - z,1 - z,1 - z,y)
          - 6*G( - z,1 - z,1 - z,0,y) - 5*G( - z,1 - z, - z,1 - z,y) + 51/2*G(
          - z,1 - z,y) + 13/6*G( - z,1 - z,y)*Pi^2 + 11*G( - z,1 - z,y)*i_*Pi
          - 6*G( - z,1 - z,0,1 - z,y) - 5/6*G( - z,1 - z,0,y) - 13*G( - z,1 - 
         z,1,0,y) - 5*G( - z, - z,1 - z,1 - z,y) - 3/2*G( - z, - z,1 - z,y) + 
         2*G( - z, - z,1 - z,0,y) - 21*G( - z, - z, - z,1 - z,y) + 2*G( - z,
          - z,0,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) - 5/6*G( - z,0,1 - z,y)
          + 11*G( - z,0, - z,1 - z,y) - 13*G( - z,0,1,0,y) + 15/2*G(0,1 - z,1
          - z,y) + 4*G(0,1 - z,1 - z,0,y) + 9*G(0,1 - z, - z,1 - z,y) + 9*G(0,
         1 - z, - z,y)*G(1,z) - 51/2*G(0,1 - z,y) - 5/6*G(0,1 - z,y)*Pi^2 - 11
         *G(0,1 - z,y)*i_*Pi + 15/2*G(0,1 - z,y)*G(1,z) + 11*G(0,1 - z,y)*G(1,
         0,z) + 4*G(0,1 - z,0,1 - z,y) + 15/2*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y
         )*G(1,z) + 9*G(0,1 - z,1,0,y) + 7*G(0, - z,1 - z,1 - z,y) - 31/6*G(0,
          - z,1 - z,y) + 7*G(0, - z,1 - z,y)*G(1,z) + 2*G(0, - z,1 - z,0,y) + 
         15*G(0, - z, - z,1 - z,y) + 15*G(0, - z, - z,y)*G(1,z) - 31/6*G(0, - 
         z,y)*G(1,z) - 13*G(0, - z,y)*G(1,0,z) + 7*G(0, - z,y)*G(1,1,z) + 2*G(
         0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) - 51/2*G(0,y)*G(1,z) - 5/6
         *G(0,y)*G(1,z)*Pi^2 - 11*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,0,z) - 2*
         G(0,y)*G(1,0,1,z) + 15/2*G(0,y)*G(1,1,z) + 11*G(0,y)*G(1,1,0,z) + 11*
         G(0,z)*G(1 - z,1 - z,0,y) - 2*G(0,z)*G(1 - z, - z,1 - z,y) - 11/6*G(0
         ,z)*G(1 - z,y)*Pi^2 - 11*G(0,z)*G(1 - z,0,1 - z,y) + 2*G(0,z)*G(1 - z
         ,0,y) - 11*G(0,z)*G(1 - z,0,0,y) - 13*G(0,z)*G(1 - z,1,0,y) + 11*G(0,
         z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) + 13*G(0,z)*G( - 
         z,1 - z,0,y) + 11*G(0,z)*G( - z, - z,1 - z,y) - 9*G(0,z)*G( - z,0,1
          - z,y) - 11*G(0,z)*G(0,1 - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 11*
         G(0,z)*G(0,1 - z,0,y) - 13*G(0,z)*G(0, - z,1 - z,y) - 9*G(0,z)*G(1,1
          - z,0,y) + 11/6*G(0,z)*G(1,y)*Pi^2 + 13*G(0,z)*G(1,0,1 - z,y) - 2*G(
         0,z)*G(1,0,y) + 11*G(0,z)*G(1,0,0,y) + 11*G(0,z)*G(1,1,0,y) + 4*G(0,0
         ,1 - z,1 - z,y) + 15/2*G(0,0,1 - z,y) + 11*G(0,0,1 - z,y)*G(0,z) + 4*
         G(0,0,1 - z,y)*G(1,z) - 9*G(0,0, - z,1 - z,y) - 9*G(0,0, - z,y)*G(1,z
         ) + 2*G(0,0,y)*G(0,1,z) + 15/2*G(0,0,y)*G(1,z) - 11*G(0,0,y)*G(1,0,z)
          + 4*G(0,0,y)*G(1,1,z) - 6*G(0,0,0,1,z) - 7/6*G(0,0,1,z) - 7*G(0,0,1,
         z)*G(1 - z,y) - 8*G(0,0,1,z)*G( - z,y) + 13*G(0,0,1,z)*G(1,y) + 9*G(0
         ,0,1,0,y) - 7*G(0,0,1,0,z) + 4*G(0,0,1,1,z) - 2*G(0,1,1 - z,0,y) - 4/
         3*G(0,1,y)*Pi^2 + 51/2*G(0,1,z) + 11/6*G(0,1,z)*Pi^2 + 11*G(0,1,z)*i_
         *Pi + 9*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z, - z,y) - 20/3
         *G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 6*G(0,1,z)*G( - z,1
          - z,y) - 10*G(0,1,z)*G( - z, - z,y) - 7/2*G(0,1,z)*G( - z,y) + 2*G(0
         ,1,z)*G( - z,0,y) - 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y)
          - 19/6*G(0,1,z)*G(0,y) - 13*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,0,1 - z,
         y) - 20/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) - 2*
         G(0,1,0,z) + 20*G(0,1,0,z)*G(1 - z,y) - 11*G(0,1,0,z)*G( - z,y) + 9*
         G(0,1,0,z)*G(0,y) - 22*G(0,1,0,z)*G(1,y) + 6*G(0,1,0,1,z) - 15/2*G(0,
         1,1,z) + 6*G(0,1,1,z)*G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 8*G(0,1,1,0,y
         ) - 11*G(0,1,1,0,z) - 13*G(1,1 - z, - z,1 - z,y) - 4*G(1,1 - z,y)*
         Pi^2 - 5/6*G(1,1 - z,0,y) - 6*G(1,1 - z,0,0,y) + 11*G(1,1 - z,1,0,y)
          - 22*G(1,y)*zeta3 + 1/4*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z)*Pi^2 + 22*G(1,
         z)*zeta3 - 1/4*G(1,z)*Pi^2 + 9*G(1,z)*G(1 - z,1 - z, - z,y) + 8*G(1,z
         )*G(1 - z, - z, - z,y) - 20/3*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1
          - z, - z,0,y) + 3*G(1,z)*G(1 - z,y)*Pi^2 + 9*G(1,z)*G(1 - z,0, - z,y
         ) + 15/2*G(1,z)*G(1 - z,0,y) + 4*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1
          - z,1,0,y) - 5*G(1,z)*G( - z,1 - z, - z,y) - 15/2*G(1,z)*G( - z,1 - 
         z,y) - 6*G(1,z)*G( - z,1 - z,0,y) - 5*G(1,z)*G( - z, - z,1 - z,y) - 
         21*G(1,z)*G( - z, - z, - z,y) - 3/2*G(1,z)*G( - z, - z,y) + 2*G(1,z)*
         G( - z, - z,0,y) + 51/2*G(1,z)*G( - z,y) + 13/6*G(1,z)*G( - z,y)*Pi^2
          + 11*G(1,z)*G( - z,y)*i_*Pi - 6*G(1,z)*G( - z,0,1 - z,y) + 11*G(1,z)
         *G( - z,0, - z,y) - 5/6*G(1,z)*G( - z,0,y) - 13*G(1,z)*G(1,1 - z, - z
         ,y) - 5/6*G(1,0,1 - z,y) - 6*G(1,0,1 - z,0,y) - 13*G(1,0, - z,1 - z,y
         ) - 13*G(1,0, - z,y)*G(1,z) + 51/2*G(1,0,y) + 5/6*G(1,0,y)*Pi^2 + 11*
         G(1,0,y)*i_*Pi - 5/6*G(1,0,y)*G(1,z) - 9*G(1,0,y)*G(1,0,z) - 11/6*G(1
         ,0,z)*Pi^2 - 22*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z, - z,y
         ) + 11*G(1,0,z)*G(1 - z,0,y) - 11*G(1,0,z)*G( - z,1 - z,y) + 11*G(1,0
         ,z)*G( - z, - z,y) - 2*G(1,0,z)*G( - z,y) + 13*G(1,0,z)*G( - z,0,y)
          + 22*G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,1 - z,y) - 15/2*G(1,0,0,y) - 
         6*G(1,0,0,y)*G(1,z) - 7*G(1,0,0,1,z) - 20/3*G(1,0,1,z) + 9*G(1,0,1,z)
         *G(1 - z,y) + 6*G(1,0,1,z)*G( - z,y) - 13*G(1,0,1,z)*G(1,y) - 5*G(1,0
         ,1,0,y) + 20*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 7/2*G(1,1,y)*Pi^2 + 
         3*G(1,1,z)*Pi^2 - 5*G(1,1,z)*G( - z, - z,y) - 15/2*G(1,1,z)*G( - z,y)
          - 6*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) - 3/2*G(1,1,0,y) + 2*
         G(1,1,0,y)*G(1,z) - 22*G(1,1,0,z)*G(1 - z,y) - 11*G(1,1,0,z)*G( - z,y
         ) + 22*G(1,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) + 9*G(1,1,0,1,z) - 21*G(1,1
         ,1,0,y) - 22*G(1,1,1,0,z) )

       + N*y*z^-1 * ( 22*zeta3 + 5/4*Pi^2 - 8*G(1 - z,1 - z, - z,1 - z,y) - 41/
         2*G(1 - z,1 - z,y) - 3*G(1 - z,1 - z,y)*Pi^2 - 38/3*G(1 - z,1 - z,0,y
         ) - 4*G(1 - z,1 - z,0,0,y) + 10*G(1 - z,1 - z,1,0,y) + 31/3*G(1 - z,
          - z,1 - z,y) + 2*G(1 - z, - z,1 - z,0,y) - 8*G(1 - z, - z, - z,1 - z
         ,y) + 2*G(1 - z, - z,0,1 - z,y) + 131/6*G(1 - z,y) - 18*G(1 - z,y)*
         zeta3 + 46/9*G(1 - z,y)*Pi^2 + 11*G(1 - z,y)*i_*Pi - 38/3*G(1 - z,0,1
          - z,y) - 4*G(1 - z,0,1 - z,0,y) - 8*G(1 - z,0, - z,1 - z,y) + 51/2*
         G(1 - z,0,y) + G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,
         0,0,1 - z,y) - 7/3*G(1 - z,0,0,y) - 10*G(1 - z,0,1,0,y) - 2*G(1 - z,1
         ,1 - z,0,y) + 8/3*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) - 46/3*
         G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y) - 16*G(1 - z,1,1,0,y) + 5/3*G( - 
         z,1 - z,1 - z,y) + 6*G( - z,1 - z,1 - z,0,y) + 4*G( - z,1 - z, - z,1
          - z,y) - 18*G( - z,1 - z,y) - 7/3*G( - z,1 - z,y)*Pi^2 - 11*G( - z,1
          - z,y)*i_*Pi + 6*G( - z,1 - z,0,1 - z,y) - 2/3*G( - z,1 - z,0,y) + 
         14*G( - z,1 - z,1,0,y) + 4*G( - z, - z,1 - z,1 - z,y) - 35/3*G( - z,
          - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y) + 20*G( - z, - z, - z,1 - z,
         y) - 2*G( - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) - 2/3*G( - 
         z,0,1 - z,y) - 10*G( - z,0, - z,1 - z,y) + 14*G( - z,0,1,0,y) - 38/3*
         G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1 - z,
         y) - 8*G(0,1 - z, - z,y)*G(1,z) + 51/2*G(0,1 - z,y) + G(0,1 - z,y)*
         Pi^2 + 11*G(0,1 - z,y)*i_*Pi - 38/3*G(0,1 - z,y)*G(1,z) - 12*G(0,1 - 
         z,y)*G(1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 7/3*G(0,1 - z,0,y) - 4*G(0,1
          - z,0,y)*G(1,z) - 10*G(0,1 - z,1,0,y) - 6*G(0, - z,1 - z,1 - z,y) + 
         77/3*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - 
         z,0,y) - 14*G(0, - z, - z,1 - z,y) - 14*G(0, - z, - z,y)*G(1,z) + 77/
         3*G(0, - z,y)*G(1,z) + 12*G(0, - z,y)*G(1,0,z) - 6*G(0, - z,y)*G(1,1,
         z) - 2*G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) - 131/6*G(0,y) - 
         5/6*G(0,y)*Pi^2 - 11*G(0,y)*i_*Pi - 2*G(0,y)*G(0,z) + 51/2*G(0,y)*G(1
         ,z) + G(0,y)*G(1,z)*Pi^2 + 11*G(0,y)*G(1,z)*i_*Pi + 20*G(0,y)*G(1,0,z
         ) + 2*G(0,y)*G(1,0,1,z) - 38/3*G(0,y)*G(1,1,z) - 12*G(0,y)*G(1,1,0,z)
          - 11/6*G(0,z)*Pi^2 + 11*G(0,z)*G(1 - z,1 - z,y) - 12*G(0,z)*G(1 - z,
         1 - z,0,y) + 2*G(0,z)*G(1 - z, - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) + 5/
         3*G(0,z)*G(1 - z,y)*Pi^2 + 10*G(0,z)*G(1 - z,0,1 - z,y) + 20*G(0,z)*
         G(1 - z,0,y) + 12*G(0,z)*G(1 - z,0,0,y) + 14*G(0,z)*G(1 - z,1,0,y) - 
         10*G(0,z)*G( - z,1 - z,1 - z,y) + 13*G(0,z)*G( - z,1 - z,y) - 14*G(0,
         z)*G( - z,1 - z,0,y) - 10*G(0,z)*G( - z, - z,1 - z,y) + 8*G(0,z)*G(
          - z,0,1 - z,y) + 10*G(0,z)*G(0,1 - z,1 - z,y) - 24*G(0,z)*G(0,1 - z,
         y) + 12*G(0,z)*G(0,1 - z,0,y) + 12*G(0,z)*G(0, - z,1 - z,y) + 10*G(0,
         z)*G(1,1 - z,0,y) - 5/3*G(0,z)*G(1,y)*Pi^2 - 12*G(0,z)*G(1,0,1 - z,y)
          - 9*G(0,z)*G(1,0,y) - 12*G(0,z)*G(1,0,0,y) - 12*G(0,z)*G(1,1,0,y) - 
         4*G(0,0,1 - z,1 - z,y) - 7/3*G(0,0,1 - z,y) - 10*G(0,0,1 - z,y)*G(0,z
         ) - 4*G(0,0,1 - z,y)*G(1,z) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)
         *G(1,z) + 41/2*G(0,0,y) - 11*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,1,z) - 
         7/3*G(0,0,y)*G(1,z) + 12*G(0,0,y)*G(1,0,z) - 4*G(0,0,y)*G(1,1,z) + 6*
         G(0,0,0,1,z) - 12*G(0,0,1,z) + 6*G(0,0,1,z)*G(1 - z,y) + 8*G(0,0,1,z)
         *G( - z,y) - 12*G(0,0,1,z)*G(1,y) - 10*G(0,0,1,0,y) + 8*G(0,0,1,0,z)
          - 4*G(0,0,1,1,z) + 2*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 - 16*G(0,1
         ,z) - 2*G(0,1,z)*Pi^2 - 11*G(0,1,z)*i_*Pi - 8*G(0,1,z)*G(1 - z,1 - z,
         y) - 6*G(0,1,z)*G(1 - z, - z,y) + 64/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,
         z)*G(1 - z,0,y) - 6*G(0,1,z)*G( - z,1 - z,y) + 10*G(0,1,z)*G( - z, - 
         z,y) + 4/3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G( - z,0,y) + 2*G(0,1,z)*
         G(0,1 - z,y) - 2*G(0,1,z)*G(0, - z,y) + 5/3*G(0,1,z)*G(0,y) + 12*G(0,
         1,z)*G(1,1 - z,y) + 2*G(0,1,0,1 - z,y) + 3*G(0,1,0,y) + 2*G(0,1,0,y)*
         G(0,z) + 2*G(0,1,0,y)*G(1,z) + 13*G(0,1,0,z) - 20*G(0,1,0,z)*G(1 - z,
         y) + 12*G(0,1,0,z)*G( - z,y) - 10*G(0,1,0,z)*G(0,y) + 22*G(0,1,0,z)*
         G(1,y) - 6*G(0,1,0,1,z) + 38/3*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 
         4*G(0,1,1,z)*G(0,y) - 8*G(0,1,1,0,y) + 12*G(0,1,1,0,z) + 12*G(1,1 - z
         , - z,1 - z,y) + 4*G(1,1 - z,y)*Pi^2 + 7/3*G(1,1 - z,0,y) + 6*G(1,1
          - z,0,0,y) - 12*G(1,1 - z,1,0,y) + 18*G(1,y)*zeta3 - 22/9*G(1,y)*
         Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 + 131/6*G(1,z) - 18*G(1,z)*zeta3 + 46/9*
         G(1,z)*Pi^2 + 11*G(1,z)*i_*Pi - 8*G(1,z)*G(1 - z,1 - z, - z,y) - 8*G(
         1,z)*G(1 - z, - z, - z,y) + 31/3*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(
         1 - z, - z,0,y) - 41/2*G(1,z)*G(1 - z,y) - 3*G(1,z)*G(1 - z,y)*Pi^2
          - 8*G(1,z)*G(1 - z,0, - z,y) - 38/3*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*
         G(1 - z,0,0,y) - 2*G(1,z)*G(1 - z,1,0,y) + 4*G(1,z)*G( - z,1 - z, - z
         ,y) + 5/3*G(1,z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,1 - z,0,y) + 4*G(1
         ,z)*G( - z, - z,1 - z,y) + 20*G(1,z)*G( - z, - z, - z,y) - 35/3*G(1,z
         )*G( - z, - z,y) - 2*G(1,z)*G( - z, - z,0,y) - 18*G(1,z)*G( - z,y) - 
         7/3*G(1,z)*G( - z,y)*Pi^2 - 11*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G(
          - z,0,1 - z,y) - 10*G(1,z)*G( - z,0, - z,y) - 2/3*G(1,z)*G( - z,0,y)
          + 12*G(1,z)*G(1,1 - z, - z,y) + 7/3*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0
         ,y) + 12*G(1,0, - z,1 - z,y) + 12*G(1,0, - z,y)*G(1,z) - 33*G(1,0,y)
          - G(1,0,y)*Pi^2 - 11*G(1,0,y)*i_*Pi + 7/3*G(1,0,y)*G(1,z) + 10*G(1,0
         ,y)*G(1,0,z) + 2*G(1,0,z) + 5/3*G(1,0,z)*Pi^2 + 22*G(1,0,z)*G(1 - z,1
          - z,y) + 2*G(1,0,z)*G(1 - z, - z,y) - 33*G(1,0,z)*G(1 - z,y) - 12*G(
         1,0,z)*G(1 - z,0,y) + 12*G(1,0,z)*G( - z,1 - z,y) - 10*G(1,0,z)*G( - 
         z, - z,y) + 13*G(1,0,z)*G( - z,y) - 14*G(1,0,z)*G( - z,0,y) - 22*G(1,
         0,z)*G(1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 40/3*G(1,0,0,y) + 6*G(1,0,0,
         y)*G(1,z) + 6*G(1,0,0,1,z) + 64/3*G(1,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y
         ) - 6*G(1,0,1,z)*G( - z,y) + 12*G(1,0,1,z)*G(1,y) + 6*G(1,0,1,0,y) - 
         20*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 11/3*G(1,1,y)*Pi^2 - 41/2*G(1,
         1,z) - 3*G(1,1,z)*Pi^2 + 4*G(1,1,z)*G( - z, - z,y) + 5/3*G(1,1,z)*G(
          - z,y) + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 44/3*G(1,1,0,
         y) - 2*G(1,1,0,y)*G(1,z) - 33*G(1,1,0,z) + 22*G(1,1,0,z)*G(1 - z,y)
          + 12*G(1,1,0,z)*G( - z,y) - 22*G(1,1,0,z)*G(1,y) + 6*G(1,1,0,0,y) - 
         8*G(1,1,0,1,z) + 22*G(1,1,1,0,y) + 22*G(1,1,1,0,z) )

       + N*y^2*z^-2 * (  - 9*G(1 - z,1 - z, - z,1 - z,y) - 3*G(1 - z,1 - z,y)*
         Pi^2 - 15/2*G(1 - z,1 - z,0,y) - 4*G(1 - z,1 - z,0,0,y) + 9*G(1 - z,1
          - z,1,0,y) + 20/3*G(1 - z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,0,y)
          - 8*G(1 - z, - z, - z,1 - z,y) + 2*G(1 - z, - z,0,1 - z,y) - 22*G(1
          - z,y)*zeta3 + 1/4*G(1 - z,y)*Pi^2 - 15/2*G(1 - z,0,1 - z,y) - 4*G(1
          - z,0,1 - z,0,y) - 9*G(1 - z,0, - z,1 - z,y) + 51/2*G(1 - z,0,y) + 5/
         6*G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y)
          - 15/2*G(1 - z,0,0,y) - 9*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y)
          + 5/2*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) + 31/6*G(1 - z,1,0,
         y) - 7*G(1 - z,1,0,0,y) - 15*G(1 - z,1,1,0,y) + 15/2*G( - z,1 - z,1
          - z,y) + 6*G( - z,1 - z,1 - z,0,y) + 5*G( - z,1 - z, - z,1 - z,y) - 
         51/2*G( - z,1 - z,y) - 13/6*G( - z,1 - z,y)*Pi^2 - 11*G( - z,1 - z,y)
         *i_*Pi + 6*G( - z,1 - z,0,1 - z,y) + 5/6*G( - z,1 - z,0,y) + 13*G( - 
         z,1 - z,1,0,y) + 5*G( - z, - z,1 - z,1 - z,y) + 3/2*G( - z, - z,1 - z
         ,y) - 2*G( - z, - z,1 - z,0,y) + 21*G( - z, - z, - z,1 - z,y) - 2*G(
          - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 5/6*G( - z,0,1 - z
         ,y) - 11*G( - z,0, - z,1 - z,y) + 13*G( - z,0,1,0,y) - 15/2*G(0,1 - z
         ,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) - 9*G(0,1 - z, - z,1 - z,y) - 9*G(
         0,1 - z, - z,y)*G(1,z) + 51/2*G(0,1 - z,y) + 5/6*G(0,1 - z,y)*Pi^2 + 
         11*G(0,1 - z,y)*i_*Pi - 15/2*G(0,1 - z,y)*G(1,z) - 11*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 15/2*G(0,1 - z,0,y) - 4*G(0,1 - z,0
         ,y)*G(1,z) - 9*G(0,1 - z,1,0,y) - 7*G(0, - z,1 - z,1 - z,y) + 31/6*G(
         0, - z,1 - z,y) - 7*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,0,y)
          - 15*G(0, - z, - z,1 - z,y) - 15*G(0, - z, - z,y)*G(1,z) + 31/6*G(0,
          - z,y)*G(1,z) + 13*G(0, - z,y)*G(1,0,z) - 7*G(0, - z,y)*G(1,1,z) - 2
         *G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 51/2*G(0,y)*G(1,z) + 
         5/6*G(0,y)*G(1,z)*Pi^2 + 11*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,0,z)
          + 2*G(0,y)*G(1,0,1,z) - 15/2*G(0,y)*G(1,1,z) - 11*G(0,y)*G(1,1,0,z)
          - 11*G(0,z)*G(1 - z,1 - z,0,y) + 2*G(0,z)*G(1 - z, - z,1 - z,y) + 11/
         6*G(0,z)*G(1 - z,y)*Pi^2 + 11*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(
         1 - z,0,y) + 11*G(0,z)*G(1 - z,0,0,y) + 13*G(0,z)*G(1 - z,1,0,y) - 11
         *G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) - 13*G(0,z)*
         G( - z,1 - z,0,y) - 11*G(0,z)*G( - z, - z,1 - z,y) + 9*G(0,z)*G( - z,
         0,1 - z,y) + 11*G(0,z)*G(0,1 - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 
         11*G(0,z)*G(0,1 - z,0,y) + 13*G(0,z)*G(0, - z,1 - z,y) + 9*G(0,z)*G(1
         ,1 - z,0,y) - 11/6*G(0,z)*G(1,y)*Pi^2 - 13*G(0,z)*G(1,0,1 - z,y) + 2*
         G(0,z)*G(1,0,y) - 11*G(0,z)*G(1,0,0,y) - 11*G(0,z)*G(1,1,0,y) - 4*G(0
         ,0,1 - z,1 - z,y) - 15/2*G(0,0,1 - z,y) - 11*G(0,0,1 - z,y)*G(0,z) - 
         4*G(0,0,1 - z,y)*G(1,z) + 9*G(0,0, - z,1 - z,y) + 9*G(0,0, - z,y)*G(1
         ,z) - 2*G(0,0,y)*G(0,1,z) - 15/2*G(0,0,y)*G(1,z) + 11*G(0,0,y)*G(1,0,
         z) - 4*G(0,0,y)*G(1,1,z) + 6*G(0,0,0,1,z) + 7/6*G(0,0,1,z) + 7*G(0,0,
         1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G( - z,y) - 13*G(0,0,1,z)*G(1,y) - 9*
         G(0,0,1,0,y) + 7*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 2*G(0,1,1 - z,0,y)
          + 4/3*G(0,1,y)*Pi^2 - 51/2*G(0,1,z) - 11/6*G(0,1,z)*Pi^2 - 11*G(0,1,
         z)*i_*Pi - 9*G(0,1,z)*G(1 - z,1 - z,y) - 6*G(0,1,z)*G(1 - z, - z,y)
          + 20/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G(
          - z,1 - z,y) + 10*G(0,1,z)*G( - z, - z,y) + 7/2*G(0,1,z)*G( - z,y)
          - 2*G(0,1,z)*G( - z,0,y) + 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,
          - z,y) + 19/6*G(0,1,z)*G(0,y) + 13*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,0
         ,1 - z,y) + 20/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,
         z) + 2*G(0,1,0,z) - 20*G(0,1,0,z)*G(1 - z,y) + 11*G(0,1,0,z)*G( - z,y
         ) - 9*G(0,1,0,z)*G(0,y) + 22*G(0,1,0,z)*G(1,y) - 6*G(0,1,0,1,z) + 15/
         2*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 8*G(0,1
         ,1,0,y) + 11*G(0,1,1,0,z) + 13*G(1,1 - z, - z,1 - z,y) + 4*G(1,1 - z,
         y)*Pi^2 + 5/6*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y) - 11*G(1,1 - z,1,0,
         y) + 22*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 - 22*G(
         1,z)*zeta3 + 1/4*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z,1 - z, - z,y) - 8*G(1
         ,z)*G(1 - z, - z, - z,y) + 20/3*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(1
          - z, - z,0,y) - 3*G(1,z)*G(1 - z,y)*Pi^2 - 9*G(1,z)*G(1 - z,0, - z,y
         ) - 15/2*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1
          - z,1,0,y) + 5*G(1,z)*G( - z,1 - z, - z,y) + 15/2*G(1,z)*G( - z,1 - 
         z,y) + 6*G(1,z)*G( - z,1 - z,0,y) + 5*G(1,z)*G( - z, - z,1 - z,y) + 
         21*G(1,z)*G( - z, - z, - z,y) + 3/2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*
         G( - z, - z,0,y) - 51/2*G(1,z)*G( - z,y) - 13/6*G(1,z)*G( - z,y)*Pi^2
          - 11*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0,1 - z,y) - 11*G(1,z)
         *G( - z,0, - z,y) + 5/6*G(1,z)*G( - z,0,y) + 13*G(1,z)*G(1,1 - z, - z
         ,y) + 5/6*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 13*G(1,0, - z,1 - z,y
         ) + 13*G(1,0, - z,y)*G(1,z) - 51/2*G(1,0,y) - 5/6*G(1,0,y)*Pi^2 - 11*
         G(1,0,y)*i_*Pi + 5/6*G(1,0,y)*G(1,z) + 9*G(1,0,y)*G(1,0,z) + 11/6*G(1
         ,0,z)*Pi^2 + 22*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z, - z,y
         ) - 11*G(1,0,z)*G(1 - z,0,y) + 11*G(1,0,z)*G( - z,1 - z,y) - 11*G(1,0
         ,z)*G( - z, - z,y) + 2*G(1,0,z)*G( - z,y) - 13*G(1,0,z)*G( - z,0,y)
          - 22*G(1,0,z)*G(1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 15/2*G(1,0,0,y) + 
         6*G(1,0,0,y)*G(1,z) + 7*G(1,0,0,1,z) + 20/3*G(1,0,1,z) - 9*G(1,0,1,z)
         *G(1 - z,y) - 6*G(1,0,1,z)*G( - z,y) + 13*G(1,0,1,z)*G(1,y) + 5*G(1,0
         ,1,0,y) - 20*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 7/2*G(1,1,y)*Pi^2 - 
         3*G(1,1,z)*Pi^2 + 5*G(1,1,z)*G( - z, - z,y) + 15/2*G(1,1,z)*G( - z,y)
          + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) - 2*
         G(1,1,0,y)*G(1,z) + 22*G(1,1,0,z)*G(1 - z,y) + 11*G(1,1,0,z)*G( - z,y
         ) - 22*G(1,1,0,z)*G(1,y) + 5*G(1,1,0,0,y) - 9*G(1,1,0,1,z) + 21*G(1,1
         ,1,0,y) + 22*G(1,1,1,0,z) ) ;
g [alpha2_2L] =  + N^-1*y^-2*z * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z
         ,y) - 1/2*G(1,z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( 1/2*G( - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,y) + 1/2*
         G(1,z)*G( - z,y) )

       + N^-1*y^-1 * ( 1/2*G(1 - z,y) - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y
         ) + 1/2*G(1,z) - 2*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - 1/2*G(1 - z,y) + 5/2*G( - z,1 - z,y) + 1/2*G(0,z)
          - 5/2*G(0,z)*G(1 - z,y) - 1/2*G(1,z) + 5/2*G(1,z)*G( - z,y) )

       + N^-1*z^-1*[1-y-z]^-1 * ( 1/2*zeta3 - 1/12*G(1 - z,y)*Pi^2 + 1/2*G(1
          - z,1,0,y) + 1/12*G(0,y)*Pi^2 - 1/2*G(0,y)*G(1,0,z) - 1/2*G(0,z)*G(1
          - z,0,y) + 1/2*G(0,z)*G(1,0,y) + 1/2*G(0,0,y)*G(0,z) - 1/2*G(0,1,0,y
         ) - 1/2*G(0,1,0,z) + 1/12*G(1,y)*Pi^2 - 1/12*G(1,z)*Pi^2 + 1/2*G(1,0,
         z)*G(1 - z,y) - 1/2*G(1,0,0,y) - 1/2*G(1,1,0,y) + 1/2*G(1,1,0,z) )

       + N^-1*z^-1*[1-y]^-1 * (  - 5/2*zeta3 + 1/12*Pi^2 - 3/2*G(1 - z, - z,1
          - z,y) - 1/3*G(1 - z,y)*Pi^2 + 1/2*G(1 - z,0,y) + 1/2*G(1 - z,0,0,y)
          + 1/2*G(1 - z,1,0,y) - G( - z,1 - z,y) + 1/2*G(0,1 - z,y) + 1/2*G(0,
         1 - z,0,y) - 3/2*G(0, - z,1 - z,y) - 3/2*G(0, - z,y)*G(1,z) + 1/12*G(
         0,y)*Pi^2 + G(0,y)*G(0,z) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,y)*G(1,0,z)
          + 1/6*G(0,z)*Pi^2 - 1/2*G(0,z)*G(1 - z,0,y) + G(0,z)*G(0,1 - z,y) + 
         1/2*G(0,z)*G(1,0,y) + 1/2*G(0,0,1 - z,y) - 3/2*G(0,0,y) + 1/2*G(0,0,y
         )*G(0,z) + 1/2*G(0,0,y)*G(1,z) + 3/2*G(0,0,1,z) - G(0,1,z) - 3/2*G(0,
         1,z)*G(1 - z,y) - 1/2*G(0,1,z)*G(0,y) - G(0,1,0,y) - 3/2*G(0,1,0,z)
          + 1/2*G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 1/3*G(1,z)*Pi^2 - 3/2*G(1,z
         )*G(1 - z, - z,y) - G(1,z)*G( - z,y) + 1/2*G(1,0,1 - z,y) - 3/2*G(1,0
         ,y) + 1/2*G(1,0,y)*G(1,z) + G(1,0,z) + 3/2*G(1,0,z)*G(1 - z,y) - G(1,
         0,0,y) - 3/2*G(1,0,1,z) - G(1,1,0,y) + 3/2*G(1,1,0,z) )

       + N^-1*z^-1 * ( 2*zeta3 - 1/12*Pi^2 + 3*G(1 - z,1 - z, - z,1 - z,y) + 1/
         2*G(1 - z,1 - z,y) + 1/2*G(1 - z,1 - z,y)*Pi^2 - 3/2*G(1 - z,1 - z,0,
         y) - G(1 - z,1 - z,0,0,y) + 6*G(1 - z, - z,1 - z,y) - 2*G(1 - z,y) + 
         6*G(1 - z,y)*zeta3 + 7/12*G(1 - z,y)*Pi^2 - 3/2*G(1 - z,0,1 - z,y) - 
         G(1 - z,0,1 - z,0,y) + 3*G(1 - z,0, - z,1 - z,y) - G(1 - z,0,0,1 - z,
         y) - 1/2*G(1 - z,0,0,y) + G(1 - z,0,1,0,y) - G(1 - z,1,1 - z,0,y) - 1/
         6*G(1 - z,1,y)*Pi^2 - G(1 - z,1,0,1 - z,y) - 1/2*G(1 - z,1,0,y) + G(1
          - z,1,0,0,y) + G(1 - z,1,1,0,y) + 9/2*G( - z,1 - z,1 - z,y) + G( - z
         ,1 - z,1 - z,0,y) - 3*G( - z,1 - z, - z,1 - z,y) - 1/2*G( - z,1 - z,y
         ) + G( - z,1 - z,0,1 - z,y) - 3/2*G( - z,1 - z,0,y) - G( - z,1 - z,1,
         0,y) - 3*G( - z, - z,1 - z,1 - z,y) + 9/2*G( - z, - z,1 - z,y) + G(
          - z, - z,1 - z,0,y) - 3*G( - z, - z, - z,1 - z,y) + G( - z, - z,0,1
          - z,y) + G( - z,0,1 - z,1 - z,y) - 3/2*G( - z,0,1 - z,y) + 2*G( - z,
         0, - z,1 - z,y) - G( - z,0,1,0,y) - 3/2*G(0,1 - z,1 - z,y) - G(0,1 - 
         z,1 - z,0,y) + 3*G(0,1 - z, - z,1 - z,y) + 3*G(0,1 - z, - z,y)*G(1,z)
          - 3/2*G(0,1 - z,y)*G(1,z) - G(0,1 - z,0,1 - z,y) - 1/2*G(0,1 - z,0,y
         ) - G(0,1 - z,0,y)*G(1,z) + G(0,1 - z,1,0,y) + 3*G(0, - z,1 - z,1 - z
         ,y) - 3/2*G(0, - z,1 - z,y) + 3*G(0, - z,1 - z,y)*G(1,z) - G(0, - z,1
          - z,0,y) + 3*G(0, - z, - z,1 - z,y) + 3*G(0, - z, - z,y)*G(1,z) - 3/
         2*G(0, - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,0,z) + 3*G(0, - z,y)*G(1,1,z
         ) - G(0, - z,0,1 - z,y) - G(0, - z,0,y)*G(1,z) - 1/6*G(0,y)*Pi^2 - G(
         0,y)*G(0,z) + 2*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,1,z) - 3/2*G(0,y)*G(1,
         1,z) - 1/6*G(0,z)*Pi^2 - 3*G(0,z)*G(1 - z,1 - z,y) + G(0,z)*G(1 - z,y
         ) - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*G(1 - z,0,1 - z,y) + 2*G(0,
         z)*G(1 - z,0,y) + 2*G(0,z)*G( - z,1 - z,1 - z,y) - 3*G(0,z)*G( - z,1
          - z,y) + 2*G(0,z)*G( - z, - z,1 - z,y) - 2*G(0,z)*G( - z,0,1 - z,y)
          - 2*G(0,z)*G(0,1 - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0
         , - z,1 - z,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,1 - z,y) - 
         G(0,z)*G(1,0,y) - G(0,0,1 - z,1 - z,y) - 1/2*G(0,0,1 - z,y) + 2*G(0,0
         ,1 - z,y)*G(0,z) - G(0,0,1 - z,y)*G(1,z) - 2*G(0,0, - z,1 - z,y) - 2*
         G(0,0, - z,y)*G(1,z) + 3/2*G(0,0,y) - G(0,0,y)*G(0,z) - 1/2*G(0,0,y)*
         G(1,z) - G(0,0,y)*G(1,1,z) - 3/2*G(0,0,1,z) - 3*G(0,0,1,z)*G(1 - z,y)
          + 3*G(0,0,1,z)*G(1,y) + G(0,0,1,0,y) - G(0,0,1,1,z) + 1/2*G(0,1,z)
          + 3*G(0,1,z)*G(1 - z,1 - z,y) + 3*G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(1
          - z,0,y) - G(0,1,z)*G( - z,1 - z,y) - G(0,1,z)*G( - z, - z,y) + 3/2*
         G(0,1,z)*G( - z,y) + G(0,1,z)*G(0,1 - z,y) + G(0,1,z)*G(0, - z,y) + 1/
         2*G(0,1,z)*G(0,y) - 3*G(0,1,z)*G(1,1 - z,y) - G(0,1,z)*G(1,0,y) + 2*
         G(0,1,0,y) + G(0,1,0,z) + 2*G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G(1,
         y) - G(0,1,0,1,z) + 3/2*G(0,1,1,z) - G(0,1,1,z)*G( - z,y) + G(0,1,1,z
         )*G(0,y) - 3*G(1,1 - z, - z,1 - z,y) - 1/2*G(1,1 - z,y)*Pi^2 - 1/2*G(
         1,1 - z,0,y) + G(1,1 - z,0,0,y) - 6*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 - 
         1/2*G(1,y)*G(1,z)*Pi^2 - 2*G(1,z) + 6*G(1,z)*zeta3 + 7/12*G(1,z)*Pi^2
          + 3*G(1,z)*G(1 - z,1 - z, - z,y) + 6*G(1,z)*G(1 - z, - z,y) + 1/2*G(
         1,z)*G(1 - z,y) + 1/2*G(1,z)*G(1 - z,y)*Pi^2 + 3*G(1,z)*G(1 - z,0, - 
         z,y) - 3/2*G(1,z)*G(1 - z,0,y) - G(1,z)*G(1 - z,0,0,y) - G(1,z)*G(1
          - z,1,0,y) - 3*G(1,z)*G( - z,1 - z, - z,y) + 9/2*G(1,z)*G( - z,1 - z
         ,y) + G(1,z)*G( - z,1 - z,0,y) - 3*G(1,z)*G( - z, - z,1 - z,y) - 3*G(
         1,z)*G( - z, - z, - z,y) + 9/2*G(1,z)*G( - z, - z,y) + G(1,z)*G( - z,
          - z,0,y) - 1/2*G(1,z)*G( - z,y) + G(1,z)*G( - z,0,1 - z,y) + 2*G(1,z
         )*G( - z,0, - z,y) - 3/2*G(1,z)*G( - z,0,y) - 3*G(1,z)*G(1,1 - z, - z
         ,y) - 1/2*G(1,0,1 - z,y) + G(1,0,1 - z,0,y) - 3*G(1,0, - z,1 - z,y)
          - 3*G(1,0, - z,y)*G(1,z) + 5/2*G(1,0,y) - 1/2*G(1,0,y)*G(1,z) - 3*G(
         1,0,z) - 1/3*G(1,0,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,1 - z,y) - 3*G(1,0,z)
         *G(1 - z,y) + 2*G(1,0,z)*G( - z, - z,y) - 3*G(1,0,z)*G( - z,y) + 2*G(
         1,0,z)*G(1,1 - z,y) + G(1,0,0,1 - z,y) + 3/2*G(1,0,0,y) + G(1,0,0,y)*
         G(1,z) - 3*G(1,0,0,1,z) + 3*G(1,0,1,z) + 3*G(1,0,1,z)*G(1 - z,y) - G(
         1,0,1,z)*G( - z,y) - 3*G(1,0,1,z)*G(1,y) - G(1,0,1,0,y) + 2*G(1,0,1,0
         ,z) + G(1,1,1 - z,0,y) + 1/6*G(1,1,y)*Pi^2 + 1/2*G(1,1,z) + 1/2*G(1,1
         ,z)*Pi^2 - 3*G(1,1,z)*G( - z, - z,y) + 9/2*G(1,1,z)*G( - z,y) + G(1,1
         ,z)*G( - z,0,y) + G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) + G(1,1,0,y)*G(1,
         z) - 3*G(1,1,0,z) - 2*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G(1,y) - 
         G(1,1,0,0,y) + 3*G(1,1,0,1,z) - G(1,1,1,0,y) - 2*G(1,1,1,0,z) )

       + N^-1*[1-y]^-2 * (  - 5/2*zeta3 + 1/4*Pi^2 - 3/2*G(1 - z, - z,1 - z,y)
          - 1/3*G(1 - z,y)*Pi^2 + 1/2*G(1 - z,0,0,y) + 1/2*G(1 - z,1,0,y) + 3/
         2*G( - z,1 - z,y) + 1/2*G(0,1 - z,0,y) - 3/2*G(0, - z,1 - z,y) - 3/2*
         G(0, - z,y)*G(1,z) + 3/2*G(0,y) + 1/12*G(0,y)*Pi^2 - 1/2*G(0,y)*G(1,0
         ,z) + 1/6*G(0,z)*Pi^2 - 1/2*G(0,z)*G(1 - z,0,y) + G(0,z)*G(0,1 - z,y)
          + 1/2*G(0,z)*G(1,0,y) + 1/2*G(0,0,1 - z,y) + 1/2*G(0,0,y)*G(0,z) + 1/
         2*G(0,0,y)*G(1,z) + 3/2*G(0,0,1,z) + 3/2*G(0,1,z) - 3/2*G(0,1,z)*G(1
          - z,y) - 1/2*G(0,1,z)*G(0,y) - G(0,1,0,y) - 3/2*G(0,1,0,z) + 1/2*G(1
         ,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 1/3*G(1,z)*Pi^2 - 3/2*G(1,z)*G(1 - z,
          - z,y) + 3/2*G(1,z)*G( - z,y) + 1/2*G(1,0,1 - z,y) + 1/2*G(1,0,y)*G(
         1,z) - 3/2*G(1,0,z) + 3/2*G(1,0,z)*G(1 - z,y) - G(1,0,0,y) - 3/2*G(1,
         0,1,z) - G(1,1,0,y) + 3/2*G(1,1,0,z) )

       + N^-1*[1-y]^-1 * (  - zeta3 - 1/4*Pi^2 - G(1 - z, - z,1 - z,y) + 3/2*
         G(1 - z,y) + 5/2*G(1 - z,0,y) + G(1 - z,0,0,y) - G(1 - z,1,0,y) - 9/2
         *G( - z,1 - z,y) + 5/2*G(0,1 - z,y) + G(0,1 - z,0,y) - G(0, - z,1 - z
         ,y) - G(0, - z,y)*G(1,z) - 2*G(0,y) - 1/6*G(0,y)*Pi^2 - 1/2*G(0,y)*G(
         0,z) + 5/2*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) + G(0,z)*G(1 - z,y) + G(0,
         z)*G(1 - z,0,y) - G(0,z)*G(1,0,y) + G(0,0,1 - z,y) - G(0,0,y) - G(0,0
         ,y)*G(0,z) + G(0,0,y)*G(1,z) + G(0,0,1,z) - 7/2*G(0,1,z) - G(0,1,z)*
         G(1 - z,y) - G(0,1,z)*G(0,y) + G(0,1,0,z) + G(1,1 - z,0,y) + 3/2*G(1,
         z) - G(1,z)*G(1 - z, - z,y) - 9/2*G(1,z)*G( - z,y) + G(1,0,1 - z,y)
          - 2*G(1,0,y) + G(1,0,y)*G(1,z) + 5/2*G(1,0,z) - G(1,0,z)*G(1 - z,y)
          - G(1,0,1,z) - G(1,1,0,z) )

       + N^-1*[1-z]^-1 * ( G(0,z) )

       + N^-1 * ( 1 + 10*zeta3 + 5/12*Pi^2 - 3*G(1 - z,1 - z, - z,1 - z,y) - 1/
         2*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*Pi^2 + 3/2*G(1 - z,1 - z,0,
         y) + G(1 - z,1 - z,0,0,y) + G(1 - z,y) - 6*G(1 - z,y)*zeta3 + 5/12*G(
         1 - z,y)*Pi^2 + 3/2*G(1 - z,0,1 - z,y) + G(1 - z,0,1 - z,0,y) - 3*G(1
          - z,0, - z,1 - z,y) - 3*G(1 - z,0,y) + G(1 - z,0,0,1 - z,y) - 3/2*G(
         1 - z,0,0,y) - G(1 - z,0,1,0,y) + G(1 - z,1,1 - z,0,y) + 1/6*G(1 - z,
         1,y)*Pi^2 + G(1 - z,1,0,1 - z,y) + 1/2*G(1 - z,1,0,y) - G(1 - z,1,0,0
         ,y) - G(1 - z,1,1,0,y) - 9/2*G( - z,1 - z,1 - z,y) - G( - z,1 - z,1
          - z,0,y) + 3*G( - z,1 - z, - z,1 - z,y) + 19/2*G( - z,1 - z,y) - G(
          - z,1 - z,0,1 - z,y) + 3/2*G( - z,1 - z,0,y) + G( - z,1 - z,1,0,y)
          + 3*G( - z, - z,1 - z,1 - z,y) - 9/2*G( - z, - z,1 - z,y) - G( - z,
          - z,1 - z,0,y) + 3*G( - z, - z, - z,1 - z,y) - G( - z, - z,0,1 - z,y
         ) - G( - z,0,1 - z,1 - z,y) + 3/2*G( - z,0,1 - z,y) - 2*G( - z,0, - z
         ,1 - z,y) + G( - z,0,1,0,y) + 3/2*G(0,1 - z,1 - z,y) + G(0,1 - z,1 - 
         z,0,y) - 3*G(0,1 - z, - z,1 - z,y) - 3*G(0,1 - z, - z,y)*G(1,z) - 3*
         G(0,1 - z,y) + 3/2*G(0,1 - z,y)*G(1,z) + G(0,1 - z,0,1 - z,y) - 3/2*
         G(0,1 - z,0,y) + G(0,1 - z,0,y)*G(1,z) - G(0,1 - z,1,0,y) - 3*G(0, - 
         z,1 - z,1 - z,y) + 15/2*G(0, - z,1 - z,y) - 3*G(0, - z,1 - z,y)*G(1,z
         ) + G(0, - z,1 - z,0,y) - 3*G(0, - z, - z,1 - z,y) - 3*G(0, - z, - z,
         y)*G(1,z) + 15/2*G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 3*G(0,
          - z,y)*G(1,1,z) + G(0, - z,0,1 - z,y) + G(0, - z,0,y)*G(1,z) + G(0,y
         ) + 1/6*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z) - 3*G(0,y)*G(1,z) - 2*G(0,y)*G(
         1,0,z) - G(0,y)*G(1,0,1,z) + 3/2*G(0,y)*G(1,1,z) - 2*G(0,z) - 1/2*G(0
         ,z)*Pi^2 + 3*G(0,z)*G(1 - z,1 - z,y) - 6*G(0,z)*G(1 - z,y) + 1/3*G(0,
         z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(1 - z,0
         ,y) - 2*G(0,z)*G( - z,1 - z,1 - z,y) + 3*G(0,z)*G( - z,1 - z,y) - 2*
         G(0,z)*G( - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*
         G(0,1 - z,1 - z,y) - 6*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0, - z,1 - z,
         y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z,y) + G(0,z)*G(1,0,
         y) + G(0,0,1 - z,1 - z,y) - 3/2*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0
         ,z) + G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - z,1 - z,y) + 2*G(0,0, - z,y)
         *G(1,z) + 3/2*G(0,0,y) + G(0,0,y)*G(0,z) - 3/2*G(0,0,y)*G(1,z) + G(0,
         0,y)*G(1,1,z) - 9/2*G(0,0,1,z) + 3*G(0,0,1,z)*G(1 - z,y) - 3*G(0,0,1,
         z)*G(1,y) - G(0,0,1,0,y) + G(0,0,1,1,z) + 7/2*G(0,1,z) - 3*G(0,1,z)*
         G(1 - z,1 - z,y) + 3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(1 - z,0,y) + G(
         0,1,z)*G( - z,1 - z,y) + G(0,1,z)*G( - z, - z,y) - 3/2*G(0,1,z)*G( - 
         z,y) - G(0,1,z)*G(0,1 - z,y) - G(0,1,z)*G(0, - z,y) + 3/2*G(0,1,z)*G(
         0,y) + 3*G(0,1,z)*G(1,1 - z,y) + G(0,1,z)*G(1,0,y) + 3*G(0,1,0,z) - 2
         *G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G(1,y) + G(0,1,0,1,z) - 3/2*G(0
         ,1,1,z) + G(0,1,1,z)*G( - z,y) - G(0,1,1,z)*G(0,y) + 3*G(1,1 - z, - z
         ,1 - z,y) + 1/2*G(1,1 - z,y)*Pi^2 - 3/2*G(1,1 - z,0,y) - G(1,1 - z,0,
         0,y) + 6*G(1,y)*zeta3 - 1/12*G(1,y)*Pi^2 + 1/2*G(1,y)*G(1,z)*Pi^2 + 
         G(1,z) - 6*G(1,z)*zeta3 + 5/12*G(1,z)*Pi^2 - 3*G(1,z)*G(1 - z,1 - z,
          - z,y) - 1/2*G(1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*Pi^2 - 3*G(1,
         z)*G(1 - z,0, - z,y) + 3/2*G(1,z)*G(1 - z,0,y) + G(1,z)*G(1 - z,0,0,y
         ) + G(1,z)*G(1 - z,1,0,y) + 3*G(1,z)*G( - z,1 - z, - z,y) - 9/2*G(1,z
         )*G( - z,1 - z,y) - G(1,z)*G( - z,1 - z,0,y) + 3*G(1,z)*G( - z, - z,1
          - z,y) + 3*G(1,z)*G( - z, - z, - z,y) - 9/2*G(1,z)*G( - z, - z,y) - 
         G(1,z)*G( - z, - z,0,y) + 19/2*G(1,z)*G( - z,y) - G(1,z)*G( - z,0,1
          - z,y) - 2*G(1,z)*G( - z,0, - z,y) + 3/2*G(1,z)*G( - z,0,y) + 3*G(1,
         z)*G(1,1 - z, - z,y) - 3/2*G(1,0,1 - z,y) - G(1,0,1 - z,0,y) + 3*G(1,
         0, - z,1 - z,y) + 3*G(1,0, - z,y)*G(1,z) - 1/2*G(1,0,y) - 3/2*G(1,0,y
         )*G(1,z) - 2*G(1,0,z) + 1/3*G(1,0,z)*Pi^2 + 2*G(1,0,z)*G(1 - z,1 - z,
         y) - G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) + 3*G(1,0,z)*G(
          - z,y) - 2*G(1,0,z)*G(1,1 - z,y) - G(1,0,0,1 - z,y) + 1/2*G(1,0,0,y)
          - G(1,0,0,y)*G(1,z) + 3*G(1,0,0,1,z) + 3*G(1,0,1,z) - 3*G(1,0,1,z)*
         G(1 - z,y) + G(1,0,1,z)*G( - z,y) + 3*G(1,0,1,z)*G(1,y) + G(1,0,1,0,y
         ) - 2*G(1,0,1,0,z) - G(1,1,1 - z,0,y) - 1/6*G(1,1,y)*Pi^2 - 1/2*G(1,1
         ,z) - 1/2*G(1,1,z)*Pi^2 + 3*G(1,1,z)*G( - z, - z,y) - 9/2*G(1,1,z)*G(
          - z,y) - G(1,1,z)*G( - z,0,y) - G(1,1,0,1 - z,y) + 1/2*G(1,1,0,y) - 
         G(1,1,0,y)*G(1,z) - G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,
         z)*G(1,y) + G(1,1,0,0,y) - 3*G(1,1,0,1,z) + G(1,1,1,0,y) + 2*G(1,1,1,
         0,z) )

       + N^-1*z*[1-y-z]^-1 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z)
          )

       + N^-1*z*[1-y]^-3 * ( 9*zeta3 - 1/2*Pi^2 + 3*G(1 - z, - z,1 - z,y) + 1/
         2*G(1 - z,y)*Pi^2 - 3*G( - z,1 - z,y) + 3*G(0, - z,1 - z,y) + 3*G(0,
          - z,y)*G(1,z) - 1/2*G(0,z)*Pi^2 - 3*G(0,z)*G(0,1 - z,y) - 3*G(0,0,1,
         z) - 3*G(0,1,z) + 3*G(0,1,z)*G(1 - z,y) + 3*G(0,1,0,z) + 1/2*G(1,z)*
         Pi^2 + 3*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) + 3*G(1,0,z) - 3
         *G(1,0,z)*G(1 - z,y) + 3*G(1,0,1,z) - 3*G(1,1,0,z) )

       + N^-1*z*[1-y]^-2 * (  - 12*zeta3 + 1/3*Pi^2 - 4*G(1 - z, - z,1 - z,y)
          - 3/2*G(1 - z,y) - 2/3*G(1 - z,y)*Pi^2 + 5*G( - z,1 - z,y) - 4*G(0,
          - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) + 3/2*G(0,z) + 2/3*G(0,z)*Pi^2
          - 3*G(0,z)*G(1 - z,y) + 4*G(0,z)*G(0,1 - z,y) + 4*G(0,0,1,z) + 2*G(0
         ,1,z) - 4*G(0,1,z)*G(1 - z,y) - 4*G(0,1,0,z) - 3/2*G(1,z) - 2/3*G(1,z
         )*Pi^2 - 4*G(1,z)*G(1 - z, - z,y) + 5*G(1,z)*G( - z,y) - 2*G(1,0,z)
          + 4*G(1,0,z)*G(1 - z,y) - 4*G(1,0,1,z) + 4*G(1,1,0,z) )

       + N^-1*z*[1-y]^-1 * ( 1/2*G(1 - z,y) - 5/2*G( - z,1 - z,y) - 1/2*G(0,z)
          + 5/2*G(0,z)*G(1 - z,y) + 1/2*G(1,z) - 5/2*G(1,z)*G( - z,y) )

       + N^-1*z^2*[1-y]^-4 * (  - 9*zeta3 - 3*G(1 - z, - z,1 - z,y) - 1/2*G(1
          - z,y)*Pi^2 - 3*G(0, - z,1 - z,y) - 3*G(0, - z,y)*G(1,z) + 1/2*G(0,z
         )*Pi^2 + 3*G(0,z)*G(0,1 - z,y) + 3*G(0,0,1,z) - 3*G(0,1,z)*G(1 - z,y)
          - 3*G(0,1,0,z) - 1/2*G(1,z)*Pi^2 - 3*G(1,z)*G(1 - z, - z,y) + 3*G(1,
         0,z)*G(1 - z,y) - 3*G(1,0,1,z) + 3*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-3 * ( 6*zeta3 + 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z
         ,y)*Pi^2 - 3*G( - z,1 - z,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(
         1,z) - 1/3*G(0,z)*Pi^2 + 3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(0,1 - z,y)
          - 2*G(0,0,1,z) + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,0,z) + 1/3*G(1,z)*
         Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) - 2*G(1,0,z)*G(1
          - z,y) + 2*G(1,0,1,z) - 2*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * ( 1/2*G( - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,y) + 1/
         2*G(1,z)*G( - z,y) )

       + N^-1*y*z^-2 * ( 6*G(1 - z,1 - z, - z,1 - z,y) + 2*G(1 - z,1 - z,y) + 
         G(1 - z,1 - z,y)*Pi^2 - 3*G(1 - z,1 - z,0,y) - 2*G(1 - z,1 - z,0,0,y)
          + 3*G(1 - z, - z,1 - z,y) - 2*G(1 - z,y) + 12*G(1 - z,y)*zeta3 - 2/3
         *G(1 - z,y)*Pi^2 - 3*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,1 - z,0,y) + 6*
         G(1 - z,0, - z,1 - z,y) - 5/2*G(1 - z,0,y) - 2*G(1 - z,0,0,1 - z,y)
          + 2*G(1 - z,0,0,y) + 2*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y) - 1/
         3*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) + 5*G(1 - z,1,0,y) + 2*
         G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0,y) + 5*G( - z,1 - z,1 - z,y) + 2*
         G( - z,1 - z,1 - z,0,y) - 6*G( - z,1 - z, - z,1 - z,y) + 5/2*G( - z,1
          - z,y) + 2*G( - z,1 - z,0,1 - z,y) - 3*G( - z,1 - z,0,y) - 2*G( - z,
         1 - z,1,0,y) - 6*G( - z, - z,1 - z,1 - z,y) + 5*G( - z, - z,1 - z,y)
          + 2*G( - z, - z,1 - z,0,y) - 6*G( - z, - z, - z,1 - z,y) + 2*G( - z,
          - z,0,1 - z,y) + 2*G( - z,0,1 - z,1 - z,y) - 3*G( - z,0,1 - z,y) + 4
         *G( - z,0, - z,1 - z,y) - 2*G( - z,0,1,0,y) - 3*G(0,1 - z,1 - z,y) - 
         2*G(0,1 - z,1 - z,0,y) + 6*G(0,1 - z, - z,1 - z,y) + 6*G(0,1 - z, - z
         ,y)*G(1,z) - 5/2*G(0,1 - z,y) - 3*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z,0
         ,1 - z,y) + 2*G(0,1 - z,0,y) - 2*G(0,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,
         1,0,y) + 6*G(0, - z,1 - z,1 - z,y) - 4*G(0, - z,1 - z,y) + 6*G(0, - z
         ,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,0,y) + 6*G(0, - z, - z,1 - z,y)
          + 6*G(0, - z, - z,y)*G(1,z) - 4*G(0, - z,y)*G(1,z) - 4*G(0, - z,y)*
         G(1,0,z) + 6*G(0, - z,y)*G(1,1,z) - 2*G(0, - z,0,1 - z,y) - 2*G(0, - 
         z,0,y)*G(1,z) - 5/2*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,
         0,1,z) - 3*G(0,y)*G(1,1,z) - 2*G(0,z)*G(1 - z,1 - z,y) - 2/3*G(0,z)*
         G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(1 - z,0,y)
          + 4*G(0,z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) + 4*G(0,
         z)*G( - z, - z,1 - z,y) - 4*G(0,z)*G( - z,0,1 - z,y) - 4*G(0,z)*G(0,1
          - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0, - z,1 - z,y) + 
         2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 2*G(0,0,1 - z,1 - 
         z,y) + 2*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - z,y)*
         G(1,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*
         G(1,z) - 2*G(0,0,y)*G(1,1,z) + 2*G(0,0,1,z) - 6*G(0,0,1,z)*G(1 - z,y)
          + 6*G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,y) - 2*G(0,0,1,1,z) + 5/2*G(0,1,
         z) + 6*G(0,1,z)*G(1 - z,1 - z,y) + G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*
         G(1 - z,0,y) - 2*G(0,1,z)*G( - z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y)
          + 3*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,
          - z,y) - 2*G(0,1,z)*G(0,y) - 6*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(
         1,0,y) + 3*G(0,1,0,y) + 2*G(0,1,0,z) + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(
         0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z) + 3*G(0,1,1,z) - 2*G(0,1,1,z)*G( - z
         ,y) + 2*G(0,1,1,z)*G(0,y) - 6*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*
         Pi^2 + 2*G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) - 12*G(1,y)*zeta3 + 1/3*
         G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 - 2*G(1,z) + 12*G(1,z)*zeta3 - 2/3*
         G(1,z)*Pi^2 + 6*G(1,z)*G(1 - z,1 - z, - z,y) + 3*G(1,z)*G(1 - z, - z,
         y) + 2*G(1,z)*G(1 - z,y) + G(1,z)*G(1 - z,y)*Pi^2 + 6*G(1,z)*G(1 - z,
         0, - z,y) - 3*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z
         )*G(1 - z,1,0,y) - 6*G(1,z)*G( - z,1 - z, - z,y) + 5*G(1,z)*G( - z,1
          - z,y) + 2*G(1,z)*G( - z,1 - z,0,y) - 6*G(1,z)*G( - z, - z,1 - z,y)
          - 6*G(1,z)*G( - z, - z, - z,y) + 5*G(1,z)*G( - z, - z,y) + 2*G(1,z)*
         G( - z, - z,0,y) + 5/2*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,1 - z,y)
          + 4*G(1,z)*G( - z,0, - z,y) - 3*G(1,z)*G( - z,0,y) - 6*G(1,z)*G(1,1
          - z, - z,y) + 2*G(1,0,1 - z,y) + 2*G(1,0,1 - z,0,y) - 6*G(1,0, - z,1
          - z,y) - 6*G(1,0, - z,y)*G(1,z) + 9/2*G(1,0,y) + 2*G(1,0,y)*G(1,z)
          - 4*G(1,0,z) - 2/3*G(1,0,z)*Pi^2 - 4*G(1,0,z)*G(1 - z,1 - z,y) + 2*
         G(1,0,z)*G(1 - z,y) + 4*G(1,0,z)*G( - z, - z,y) - 2*G(1,0,z)*G( - z,y
         ) + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) - 2*G(1,0,0,y) + 2*
         G(1,0,0,y)*G(1,z) - 6*G(1,0,0,1,z) + G(1,0,1,z) + 6*G(1,0,1,z)*G(1 - 
         z,y) - 2*G(1,0,1,z)*G( - z,y) - 6*G(1,0,1,z)*G(1,y) - 2*G(1,0,1,0,y)
          + 4*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 1/3*G(1,1,y)*Pi^2 + 2*G(1,1,
         z) + G(1,1,z)*Pi^2 - 6*G(1,1,z)*G( - z, - z,y) + 5*G(1,1,z)*G( - z,y)
          + 2*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) - 2*G(1,1,0,y) + 2*G(1
         ,1,0,y)*G(1,z) + 2*G(1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z
         )*G(1,y) - 2*G(1,1,0,0,y) + 6*G(1,1,0,1,z) - 2*G(1,1,1,0,y) - 4*G(1,1
         ,1,0,z) )

       + N^-1*y*z^-1 * ( 14*zeta3 + 1/12*Pi^2 - 9*G(1 - z,1 - z, - z,1 - z,y)
          - 5/2*G(1 - z,1 - z,y) - 3/2*G(1 - z,1 - z,y)*Pi^2 + 9/2*G(1 - z,1
          - z,0,y) + 3*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,y) - 18*G(1 - z,y)*
         zeta3 + 23/12*G(1 - z,y)*Pi^2 + 9/2*G(1 - z,0,1 - z,y) + 3*G(1 - z,0,
         1 - z,0,y) - 9*G(1 - z,0, - z,1 - z,y) - G(1 - z,0,y) + 3*G(1 - z,0,0
         ,1 - z,y) - 9/2*G(1 - z,0,0,y) - 3*G(1 - z,0,1,0,y) + 3*G(1 - z,1,1
          - z,0,y) + 1/2*G(1 - z,1,y)*Pi^2 + 3*G(1 - z,1,0,1 - z,y) - 13/2*G(1
          - z,1,0,y) - 3*G(1 - z,1,0,0,y) - 3*G(1 - z,1,1,0,y) - 19/2*G( - z,1
          - z,1 - z,y) - 3*G( - z,1 - z,1 - z,0,y) + 9*G( - z,1 - z, - z,1 - z
         ,y) + 11/2*G( - z,1 - z,y) - 3*G( - z,1 - z,0,1 - z,y) + 9/2*G( - z,1
          - z,0,y) + 3*G( - z,1 - z,1,0,y) + 9*G( - z, - z,1 - z,1 - z,y) - 19/
         2*G( - z, - z,1 - z,y) - 3*G( - z, - z,1 - z,0,y) + 9*G( - z, - z, - 
         z,1 - z,y) - 3*G( - z, - z,0,1 - z,y) - 3*G( - z,0,1 - z,1 - z,y) + 9/
         2*G( - z,0,1 - z,y) - 6*G( - z,0, - z,1 - z,y) + 3*G( - z,0,1,0,y) + 
         9/2*G(0,1 - z,1 - z,y) + 3*G(0,1 - z,1 - z,0,y) - 9*G(0,1 - z, - z,1
          - z,y) - 9*G(0,1 - z, - z,y)*G(1,z) - G(0,1 - z,y) + 9/2*G(0,1 - z,y
         )*G(1,z) + 3*G(0,1 - z,0,1 - z,y) - 9/2*G(0,1 - z,0,y) + 3*G(0,1 - z,
         0,y)*G(1,z) - 3*G(0,1 - z,1,0,y) - 9*G(0, - z,1 - z,1 - z,y) + 29/2*
         G(0, - z,1 - z,y) - 9*G(0, - z,1 - z,y)*G(1,z) + 3*G(0, - z,1 - z,0,y
         ) - 9*G(0, - z, - z,1 - z,y) - 9*G(0, - z, - z,y)*G(1,z) + 29/2*G(0,
          - z,y)*G(1,z) + 6*G(0, - z,y)*G(1,0,z) - 9*G(0, - z,y)*G(1,1,z) + 3*
         G(0, - z,0,1 - z,y) + 3*G(0, - z,0,y)*G(1,z) - 2*G(0,y) - 1/6*G(0,y)*
         Pi^2 - 2*G(0,y)*G(0,z) - G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) - 3*G(0,y)
         *G(1,0,1,z) + 9/2*G(0,y)*G(1,1,z) - 2*G(0,z) - 5/6*G(0,z)*Pi^2 + 5*G(
         0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,y)*Pi^2
          + 6*G(0,z)*G(1 - z,0,1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - 6*G(0,z)*G(
          - z,1 - z,1 - z,y) + 5*G(0,z)*G( - z,1 - z,y) - 6*G(0,z)*G( - z, - z
         ,1 - z,y) + 6*G(0,z)*G( - z,0,1 - z,y) + 6*G(0,z)*G(0,1 - z,1 - z,y)
          - 10*G(0,z)*G(0,1 - z,y) + 6*G(0,z)*G(0, - z,1 - z,y) - G(0,z)*G(1,y
         )*Pi^2 - 6*G(0,z)*G(1,0,1 - z,y) - G(0,z)*G(1,0,y) + 3*G(0,0,1 - z,1
          - z,y) - 9/2*G(0,0,1 - z,y) - 6*G(0,0,1 - z,y)*G(0,z) + 3*G(0,0,1 - 
         z,y)*G(1,z) + 6*G(0,0, - z,1 - z,y) + 6*G(0,0, - z,y)*G(1,z) + 7/2*G(
         0,0,y) - G(0,0,y)*G(0,z) - 9/2*G(0,0,y)*G(1,z) + 3*G(0,0,y)*G(1,1,z)
          - 19/2*G(0,0,1,z) + 9*G(0,0,1,z)*G(1 - z,y) - 9*G(0,0,1,z)*G(1,y) - 
         3*G(0,0,1,0,y) + 3*G(0,0,1,1,z) + 7/2*G(0,1,z) - 9*G(0,1,z)*G(1 - z,1
          - z,y) + 5*G(0,1,z)*G(1 - z,y) - 3*G(0,1,z)*G(1 - z,0,y) + 3*G(0,1,z
         )*G( - z,1 - z,y) + 3*G(0,1,z)*G( - z, - z,y) - 9/2*G(0,1,z)*G( - z,y
         ) - 3*G(0,1,z)*G(0,1 - z,y) - 3*G(0,1,z)*G(0, - z,y) + 9/2*G(0,1,z)*
         G(0,y) + 9*G(0,1,z)*G(1,1 - z,y) + 3*G(0,1,z)*G(1,0,y) + 5*G(0,1,0,z)
          - 6*G(0,1,0,z)*G(1 - z,y) + 6*G(0,1,0,z)*G(1,y) + 3*G(0,1,0,1,z) - 9/
         2*G(0,1,1,z) + 3*G(0,1,1,z)*G( - z,y) - 3*G(0,1,1,z)*G(0,y) + 9*G(1,1
          - z, - z,1 - z,y) + 3/2*G(1,1 - z,y)*Pi^2 - 9/2*G(1,1 - z,0,y) - 3*
         G(1,1 - z,0,0,y) + 18*G(1,y)*zeta3 - 11/12*G(1,y)*Pi^2 + 3/2*G(1,y)*
         G(1,z)*Pi^2 + 4*G(1,z) - 18*G(1,z)*zeta3 + 23/12*G(1,z)*Pi^2 - 9*G(1,
         z)*G(1 - z,1 - z, - z,y) - 5/2*G(1,z)*G(1 - z,y) - 3/2*G(1,z)*G(1 - z
         ,y)*Pi^2 - 9*G(1,z)*G(1 - z,0, - z,y) + 9/2*G(1,z)*G(1 - z,0,y) + 3*
         G(1,z)*G(1 - z,0,0,y) + 3*G(1,z)*G(1 - z,1,0,y) + 9*G(1,z)*G( - z,1
          - z, - z,y) - 19/2*G(1,z)*G( - z,1 - z,y) - 3*G(1,z)*G( - z,1 - z,0,
         y) + 9*G(1,z)*G( - z, - z,1 - z,y) + 9*G(1,z)*G( - z, - z, - z,y) - 
         19/2*G(1,z)*G( - z, - z,y) - 3*G(1,z)*G( - z, - z,0,y) + 11/2*G(1,z)*
         G( - z,y) - 3*G(1,z)*G( - z,0,1 - z,y) - 6*G(1,z)*G( - z,0, - z,y) + 
         9/2*G(1,z)*G( - z,0,y) + 9*G(1,z)*G(1,1 - z, - z,y) - 9/2*G(1,0,1 - z
         ,y) - 3*G(1,0,1 - z,0,y) + 9*G(1,0, - z,1 - z,y) + 9*G(1,0, - z,y)*G(
         1,z) - 1/2*G(1,0,y) - 9/2*G(1,0,y)*G(1,z) + 2*G(1,0,z) + G(1,0,z)*
         Pi^2 + 6*G(1,0,z)*G(1 - z,1 - z,y) - 7*G(1,0,z)*G(1 - z,y) - 6*G(1,0,
         z)*G( - z, - z,y) + 5*G(1,0,z)*G( - z,y) - 6*G(1,0,z)*G(1,1 - z,y) - 
         3*G(1,0,0,1 - z,y) + 11/2*G(1,0,0,y) - 3*G(1,0,0,y)*G(1,z) + 9*G(1,0,
         0,1,z) + 5*G(1,0,1,z) - 9*G(1,0,1,z)*G(1 - z,y) + 3*G(1,0,1,z)*G( - z
         ,y) + 9*G(1,0,1,z)*G(1,y) + 3*G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 3*G(1,1
         ,1 - z,0,y) - 1/2*G(1,1,y)*Pi^2 - 5/2*G(1,1,z) - 3/2*G(1,1,z)*Pi^2 + 
         9*G(1,1,z)*G( - z, - z,y) - 19/2*G(1,1,z)*G( - z,y) - 3*G(1,1,z)*G(
          - z,0,y) - 3*G(1,1,0,1 - z,y) + 11/2*G(1,1,0,y) - 3*G(1,1,0,y)*G(1,z
         ) - 7*G(1,1,0,z) + 6*G(1,1,0,z)*G(1 - z,y) - 6*G(1,1,0,z)*G(1,y) + 3*
         G(1,1,0,0,y) - 9*G(1,1,0,1,z) + 3*G(1,1,1,0,y) + 6*G(1,1,1,0,z) )

       + N^-1*y*[1-z]^-2 * (  - G(0,z) )

       + N^-1*y*[1-z]^-1 * (  - 1 )

       + N^-1*y^2*z^-3 * ( 4*G(1 - z,1 - z, - z,1 - z,y) + G(1 - z,1 - z,y)*
         Pi^2 - 2*G(1 - z,1 - z,0,0,y) - 2*G(1 - z,1 - z,1,0,y) + 4*G(1 - z,y)
         *zeta3 - 2*G(1 - z,0,1 - z,0,y) + 4*G(1 - z,0, - z,1 - z,y) - 2*G(1
          - z,0,y) - 1/3*G(1 - z,0,y)*Pi^2 - 2*G(1 - z,0,0,1 - z,y) + 4*G(1 - 
         z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y) - 2/3*G(1 - z,1,y)*Pi^2 - 2*G(1
          - z,1,0,1 - z,y) + 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,0,y) + 2*G( - 
         z,1 - z,1 - z,0,y) - 4*G( - z,1 - z, - z,1 - z,y) + 2*G( - z,1 - z,y)
          + 1/3*G( - z,1 - z,y)*Pi^2 + 2*G( - z,1 - z,0,1 - z,y) - 4*G( - z,1
          - z,1,0,y) - 4*G( - z, - z,1 - z,1 - z,y) + 2*G( - z, - z,1 - z,0,y)
          - 4*G( - z, - z, - z,1 - z,y) + 2*G( - z, - z,0,1 - z,y) + 2*G( - z,
         0,1 - z,1 - z,y) + 2*G( - z,0, - z,1 - z,y) - 4*G( - z,0,1,0,y) - 2*
         G(0,1 - z,1 - z,0,y) + 4*G(0,1 - z, - z,1 - z,y) + 4*G(0,1 - z, - z,y
         )*G(1,z) - 2*G(0,1 - z,y) - 1/3*G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(
         1,0,z) - 2*G(0,1 - z,0,1 - z,y) - 2*G(0,1 - z,0,y)*G(1,z) + 4*G(0,1
          - z,1,0,y) + 4*G(0, - z,1 - z,1 - z,y) + 4*G(0, - z,1 - z,y)*G(1,z)
          - 2*G(0, - z,1 - z,0,y) + 4*G(0, - z, - z,1 - z,y) + 4*G(0, - z, - z
         ,y)*G(1,z) - 2*G(0, - z,y)*G(1,0,z) + 4*G(0, - z,y)*G(1,1,z) - 2*G(0,
          - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) - 2*G(0,y)*G(1,z) - 1/3*G(0,
         y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,0,1,z) + 2*G(0,y)*G(1,1,0,z) + 2*G(0,z)
         *G(1 - z,1 - z,0,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*G(1 - z,0
         ,1 - z,y) - 2*G(0,z)*G(1 - z,0,0,y) - 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0
         ,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,0,y) + 2*G(0,z)*G(
          - z, - z,1 - z,y) - 2*G(0,z)*G( - z,0,1 - z,y) - 2*G(0,z)*G(0,1 - z,
         1 - z,y) - 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*G(0, - z,1 - z,y) - 2*
         G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,1 - z
         ,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,1 - z
         ,y) + 2*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - z,y)*G(1,z) - 2*G(0,0, - 
         z,1 - z,y) - 2*G(0,0, - z,y)*G(1,z) - 2*G(0,0,y)*G(1,0,z) - 2*G(0,0,y
         )*G(1,1,z) - 4*G(0,0,1,z)*G(1 - z,y) + 4*G(0,0,1,z)*G(1,y) + 4*G(0,0,
         1,0,y) - 2*G(0,0,1,0,z) - 2*G(0,0,1,1,z) + 2*G(0,1,z) + 1/3*G(0,1,z)*
         Pi^2 + 4*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 2*G(0,
         1,z)*G( - z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y) + 2*G(0,1,z)*G(0,1
          - z,y) + 2*G(0,1,z)*G(0, - z,y) - 4*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,
         z)*G(1,0,y) + 4*G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G( - z,y) + 2*G(
         0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z) - 2*G(0,1,1,z)
         *G( - z,y) + 2*G(0,1,1,z)*G(0,y) - 2*G(0,1,1,0,z) - 4*G(1,1 - z, - z,
         1 - z,y) - G(1,1 - z,y)*Pi^2 + 2*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y
         ) - 4*G(1,y)*zeta3 - G(1,y)*G(1,z)*Pi^2 + 4*G(1,z)*zeta3 + 4*G(1,z)*
         G(1 - z,1 - z, - z,y) + G(1,z)*G(1 - z,y)*Pi^2 + 4*G(1,z)*G(1 - z,0,
          - z,y) - 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1 - z,1,0,y) - 4*G(1,z
         )*G( - z,1 - z, - z,y) + 2*G(1,z)*G( - z,1 - z,0,y) - 4*G(1,z)*G( - z
         , - z,1 - z,y) - 4*G(1,z)*G( - z, - z, - z,y) + 2*G(1,z)*G( - z, - z,
         0,y) + 2*G(1,z)*G( - z,y) + 1/3*G(1,z)*G( - z,y)*Pi^2 + 2*G(1,z)*G(
          - z,0,1 - z,y) + 2*G(1,z)*G( - z,0, - z,y) - 4*G(1,z)*G(1,1 - z, - z
         ,y) + 2*G(1,0,1 - z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(
         1,z) + 2*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,0,z) - 1/3*G(1
         ,0,z)*Pi^2 - 4*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z,0,y) - 
         2*G(1,0,z)*G( - z,1 - z,y) + 2*G(1,0,z)*G( - z, - z,y) + 2*G(1,0,z)*
         G( - z,0,y) + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(1,0,
         0,y)*G(1,z) - 4*G(1,0,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 2*G(1,0,1,z)
         *G( - z,y) - 4*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) + 4*G(1,0,1,0,z) + 
         2*G(1,1,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 + G(1,1,z)*Pi^2 - 4*G(1,1,z)*
         G( - z, - z,y) + 2*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) + 2*G(1,
         1,0,y)*G(1,z) - 4*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,z)*G( - z,y) + 4*
         G(1,1,0,z)*G(1,y) - 4*G(1,1,0,0,y) + 4*G(1,1,0,1,z) - 4*G(1,1,1,0,y)
          - 4*G(1,1,1,0,z) )

       + N^-1*y^2*z^-2 * ( 4*zeta3 + 1/3*Pi^2 - 10*G(1 - z,1 - z, - z,1 - z,y)
          - 2*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,y)*Pi^2 + 3*G(1 - z,1 - z,0,y
         ) + 4*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) + 2*G(1 - z,y) - 
         16*G(1 - z,y)*zeta3 + 3/2*G(1 - z,y)*Pi^2 + 3*G(1 - z,0,1 - z,y) + 4*
         G(1 - z,0,1 - z,0,y) - 10*G(1 - z,0, - z,1 - z,y) + 4*G(1 - z,0,y) + 
         1/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,0,1 - z,y) - 3*G(1 - z,0,0,y) - 6
         *G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + G(1 - z,1,y)*Pi^2 + 4*G(
         1 - z,1,0,1 - z,y) - 7*G(1 - z,1,0,y) - 6*G(1 - z,1,0,0,y) - 6*G(1 - 
         z,1,1,0,y) - 5*G( - z,1 - z,1 - z,y) - 4*G( - z,1 - z,1 - z,0,y) + 10
         *G( - z,1 - z, - z,1 - z,y) - 2*G( - z,1 - z,y) - 1/3*G( - z,1 - z,y)
         *Pi^2 - 4*G( - z,1 - z,0,1 - z,y) + 3*G( - z,1 - z,0,y) + 6*G( - z,1
          - z,1,0,y) + 10*G( - z, - z,1 - z,1 - z,y) - 5*G( - z, - z,1 - z,y)
          - 4*G( - z, - z,1 - z,0,y) + 10*G( - z, - z, - z,1 - z,y) - 4*G( - z
         , - z,0,1 - z,y) - 4*G( - z,0,1 - z,1 - z,y) + 3*G( - z,0,1 - z,y) - 
         6*G( - z,0, - z,1 - z,y) + 6*G( - z,0,1,0,y) + 3*G(0,1 - z,1 - z,y)
          + 4*G(0,1 - z,1 - z,0,y) - 10*G(0,1 - z, - z,1 - z,y) - 10*G(0,1 - z
         , - z,y)*G(1,z) + 4*G(0,1 - z,y) + 1/3*G(0,1 - z,y)*Pi^2 + 3*G(0,1 - 
         z,y)*G(1,z) - 2*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,0,1 - z,y) - 3*G(
         0,1 - z,0,y) + 4*G(0,1 - z,0,y)*G(1,z) - 6*G(0,1 - z,1,0,y) - 10*G(0,
          - z,1 - z,1 - z,y) + 7*G(0, - z,1 - z,y) - 10*G(0, - z,1 - z,y)*G(1,
         z) + 4*G(0, - z,1 - z,0,y) - 10*G(0, - z, - z,1 - z,y) - 10*G(0, - z,
          - z,y)*G(1,z) + 7*G(0, - z,y)*G(1,z) + 6*G(0, - z,y)*G(1,0,z) - 10*
         G(0, - z,y)*G(1,1,z) + 4*G(0, - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z)
          - 2*G(0,y) - 1/3*G(0,y)*Pi^2 + 4*G(0,y)*G(1,z) + 1/3*G(0,y)*G(1,z)*
         Pi^2 + 4*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,1,z) + 3*G(0,y)*G(1,1,z) - 
         2*G(0,y)*G(1,1,0,z) - 1/3*G(0,z)*Pi^2 + 2*G(0,z)*G(1 - z,1 - z,y) - 2
         *G(0,z)*G(1 - z,1 - z,0,y) + G(0,z)*G(1 - z,y)*Pi^2 + 6*G(0,z)*G(1 - 
         z,0,1 - z,y) + 4*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,0,y) + 2*G(
         0,z)*G(1 - z,1,0,y) - 6*G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G( - 
         z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) - 6*G(0,z)*G( - z, - z,1 - z,
         y) + 6*G(0,z)*G( - z,0,1 - z,y) + 6*G(0,z)*G(0,1 - z,1 - z,y) - 4*G(0
         ,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 6*G(0,z)*G(0, - z,1 - z,
         y) + 2*G(0,z)*G(1,1 - z,0,y) - G(0,z)*G(1,y)*Pi^2 - 6*G(0,z)*G(1,0,1
          - z,y) - 2*G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,
         y) + 4*G(0,0,1 - z,1 - z,y) - 3*G(0,0,1 - z,y) - 6*G(0,0,1 - z,y)*G(0
         ,z) + 4*G(0,0,1 - z,y)*G(1,z) + 6*G(0,0, - z,1 - z,y) + 6*G(0,0, - z,
         y)*G(1,z) + 2*G(0,0,y) - 2*G(0,0,y)*G(0,z) - 3*G(0,0,y)*G(1,z) + 2*G(
         0,0,y)*G(1,0,z) + 4*G(0,0,y)*G(1,1,z) - 5*G(0,0,1,z) + 10*G(0,0,1,z)*
         G(1 - z,y) - 10*G(0,0,1,z)*G(1,y) - 6*G(0,0,1,0,y) + 2*G(0,0,1,0,z)
          + 4*G(0,0,1,1,z) - 2*G(0,1,z) - 1/3*G(0,1,z)*Pi^2 - 10*G(0,1,z)*G(1
          - z,1 - z,y) + 2*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 4*
         G(0,1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) - 3*G(0,1,z)*G(
          - z,y) - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(0, - z,y) + 3*G(0,1,
         z)*G(0,y) + 10*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) + 2*G(0,1,
         0,z) - 8*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G( - z,y) - 2*G(0,1,0,z
         )*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) - 3*G(0,1,1,z) + 4*G(
         0,1,1,z)*G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 2*G(0,1,1,0,z) + 10*G(1,1
          - z, - z,1 - z,y) + 2*G(1,1 - z,y)*Pi^2 - 3*G(1,1 - z,0,y) - 4*G(1,1
          - z,0,0,y) - 2*G(1,1 - z,1,0,y) + 16*G(1,y)*zeta3 - 5/6*G(1,y)*Pi^2
          + 2*G(1,y)*G(1,z)*Pi^2 + 2*G(1,z) - 16*G(1,z)*zeta3 + 3/2*G(1,z)*
         Pi^2 - 10*G(1,z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y) - 2*G(1,
         z)*G(1 - z,y)*Pi^2 - 10*G(1,z)*G(1 - z,0, - z,y) + 3*G(1,z)*G(1 - z,0
         ,y) + 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 10*G(1,z)*
         G( - z,1 - z, - z,y) - 5*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - z,1
          - z,0,y) + 10*G(1,z)*G( - z, - z,1 - z,y) + 10*G(1,z)*G( - z, - z,
          - z,y) - 5*G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,0,y) - 2*G(1
         ,z)*G( - z,y) - 1/3*G(1,z)*G( - z,y)*Pi^2 - 4*G(1,z)*G( - z,0,1 - z,y
         ) - 6*G(1,z)*G( - z,0, - z,y) + 3*G(1,z)*G( - z,0,y) + 10*G(1,z)*G(1,
         1 - z, - z,y) - 3*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y) + 10*G(1,0, - z
         ,1 - z,y) + 10*G(1,0, - z,y)*G(1,z) - 6*G(1,0,y) - 1/3*G(1,0,y)*Pi^2
          - 3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) + G(1,0,z)*Pi^2 + 8*G(1,0,
         z)*G(1 - z,1 - z,y) - 6*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y)
          + 2*G(1,0,z)*G( - z,1 - z,y) - 6*G(1,0,z)*G( - z, - z,y) + 2*G(1,0,z
         )*G( - z,y) - 2*G(1,0,z)*G( - z,0,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(
         1,0,0,1 - z,y) + 5*G(1,0,0,y) - 4*G(1,0,0,y)*G(1,z) + 10*G(1,0,0,1,z)
          + 2*G(1,0,1,z) - 10*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,z)*G( - z,y)
          + 10*G(1,0,1,z)*G(1,y) + 6*G(1,0,1,0,y) - 8*G(1,0,1,0,z) - 4*G(1,1,1
          - z,0,y) - G(1,1,y)*Pi^2 - 2*G(1,1,z) - 2*G(1,1,z)*Pi^2 + 10*G(1,1,z
         )*G( - z, - z,y) - 5*G(1,1,z)*G( - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*
         G(1,1,0,1 - z,y) + 5*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) - 6*G(1,1,0,z)
          + 8*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G( - z,y) - 8*G(1,1,0,z)*G(
         1,y) + 6*G(1,1,0,0,y) - 10*G(1,1,0,1,z) + 6*G(1,1,1,0,y) + 8*G(1,1,1,
         0,z) )

       + N^-1*y^3*z^-3 * (  - 4*G(1 - z,1 - z, - z,1 - z,y) - G(1 - z,1 - z,y)
         *Pi^2 + 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) - 4*G(1 - z,y
         )*zeta3 + 2*G(1 - z,0,1 - z,0,y) - 4*G(1 - z,0, - z,1 - z,y) + 2*G(1
          - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,0,1 - z,y) - 4*G(1 - 
         z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 + 2*G(1
          - z,1,0,1 - z,y) - 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 2*G( - 
         z,1 - z,1 - z,0,y) + 4*G( - z,1 - z, - z,1 - z,y) - 2*G( - z,1 - z,y)
          - 1/3*G( - z,1 - z,y)*Pi^2 - 2*G( - z,1 - z,0,1 - z,y) + 4*G( - z,1
          - z,1,0,y) + 4*G( - z, - z,1 - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y)
          + 4*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z,y) - 2*G( - z,
         0,1 - z,1 - z,y) - 2*G( - z,0, - z,1 - z,y) + 4*G( - z,0,1,0,y) + 2*
         G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z, - z,y
         )*G(1,z) + 2*G(0,1 - z,y) + 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(
         1,0,z) + 2*G(0,1 - z,0,1 - z,y) + 2*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1
          - z,1,0,y) - 4*G(0, - z,1 - z,1 - z,y) - 4*G(0, - z,1 - z,y)*G(1,z)
          + 2*G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(0, - z, - z
         ,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 4*G(0, - z,y)*G(1,1,z) + 2*G(0,
          - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) + 2*G(0,y)*G(1,z) + 1/3*G(0,
         y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,1,z) - 2*G(0,y)*G(1,1,0,z) - 2*G(0,z)
         *G(1 - z,1 - z,0,y) + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0
         ,1 - z,y) + 2*G(0,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) - 2*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) - 2*G(0,z)*G(
          - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*G(0,1 - z,
         1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(0, - z,1 - z,y) + 2*
         G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z
         ,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,1 - z
         ,y) - 2*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - 
         z,1 - z,y) + 2*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*G(1,0,z) + 2*G(0,0,y
         )*G(1,1,z) + 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(1,y) - 4*G(0,0,
         1,0,y) + 2*G(0,0,1,0,z) + 2*G(0,0,1,1,z) - 2*G(0,1,z) - 1/3*G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(1 - z,1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,
         1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 2*G(0,1,z)*G(0,1
          - z,y) - 2*G(0,1,z)*G(0, - z,y) + 4*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,
         z)*G(1,0,y) - 4*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G( - z,y) - 2*G(
         0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) + 2*G(0,1,1,z)
         *G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,
         1 - z,y) + G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y
         ) + 4*G(1,y)*zeta3 + G(1,y)*G(1,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*
         G(1 - z,1 - z, - z,y) - G(1,z)*G(1 - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,0,
          - z,y) + 2*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 4*G(1,z
         )*G( - z,1 - z, - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 4*G(1,z)*G( - z
         , - z,1 - z,y) + 4*G(1,z)*G( - z, - z, - z,y) - 2*G(1,z)*G( - z, - z,
         0,y) - 2*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - z,y)*Pi^2 - 2*G(1,z)*G(
          - z,0,1 - z,y) - 2*G(1,z)*G( - z,0, - z,y) + 4*G(1,z)*G(1,1 - z, - z
         ,y) - 2*G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(
         1,z) - 2*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,0,z) + 1/3*G(1
         ,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 
         2*G(1,0,z)*G( - z,1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) - 2*G(1,0,z)*
         G( - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 2*G(1,0,
         0,y)*G(1,z) + 4*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,z)
         *G( - z,y) + 4*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 
         2*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2 - G(1,1,z)*Pi^2 + 4*G(1,1,z)*
         G( - z, - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) - 2*G(1,
         1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G( - z,y) - 4*
         G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 4*G(1,1,0,1,z) + 4*G(1,1,1,0,y)
          + 4*G(1,1,1,0,z) )

       + Nf*z^-1*[1-y]^-1 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) - G(0,y)*i_*
         Pi + 1/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + 2/3*G(0,0,y) )

       + Nf*z^-1 * (  - 2/3*G(1 - z,1 - z,y) - 2/3*G(1 - z,1 - z,0,y) + 1/3*G(
         1 - z, - z,1 - z,y) + G(1 - z,y)*i_*Pi - 2/3*G(1 - z,0,1 - z,y) - 2/3
         *G(1 - z,0,y) + G(1 - z,0,y)*i_*Pi - 2/3*G(1 - z,0,0,y) + 1/3*G(1 - z
         ,1,0,y) + 2/3*G( - z,1 - z,1 - z,y) - G( - z,1 - z,y)*i_*Pi + 1/3*G(
          - z,1 - z,0,y) + 1/3*G( - z,0,1 - z,y) - 2/3*G(0,1 - z,1 - z,y) - 2/
         3*G(0,1 - z,y) + G(0,1 - z,y)*i_*Pi - 2/3*G(0,1 - z,y)*G(1,z) - 2/3*
         G(0,1 - z,0,y) + 1/3*G(0, - z,1 - z,y) + 1/3*G(0, - z,y)*G(1,z) + G(0
         ,y)*i_*Pi - 1/3*G(0,y)*G(0,z) - 2/3*G(0,y)*G(1,z) + G(0,y)*G(1,z)*i_*
         Pi - 1/3*G(0,y)*G(1,0,z) - 2/3*G(0,y)*G(1,1,z) - 1/3*G(0,z)*G(1 - z,y
         ) - 1/3*G(0,z)*G(1 - z,0,y) + 1/3*G(0,z)*G( - z,1 - z,y) - 1/3*G(0,z)
         *G(0,1 - z,y) + 1/3*G(0,z)*G(1,0,y) - 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,
         y) - 2/3*G(0,0,y)*G(1,z) + 2/3*G(0,0,1,z) - 1/3*G(0,1,z) - G(0,1,z)*
         i_*Pi + 1/3*G(0,1,z)*G(1 - z,y) + 1/3*G(0,1,z)*G( - z,y) + 1/3*G(0,1,
         0,y) + 1/3*G(0,1,0,z) + 2/3*G(0,1,1,z) + 1/3*G(1,1 - z,0,y) + G(1,z)*
         i_*Pi + 1/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(1 - z,y) - 2/3*G(1,
         z)*G(1 - z,0,y) + 2/3*G(1,z)*G( - z,1 - z,y) - G(1,z)*G( - z,y)*i_*Pi
          + 1/3*G(1,z)*G( - z,0,y) + 1/3*G(1,0,1 - z,y) - G(1,0,y)*i_*Pi + 1/3
         *G(1,0,y)*G(1,z) - 1/3*G(1,0,z) + 1/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,
         0,y) + 1/3*G(1,0,1,z) - 2/3*G(1,1,z) + 2/3*G(1,1,z)*G( - z,y) )

       + Nf*[1-y]^-2 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) - G(0,y)*i_*Pi + 
         1/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + 2/3*G(0,0,y) )

       + Nf*[1-y]^-1 * (  - i_*Pi + 1/3*G(1 - z,y) + 1/3*G(0,y) + 1/3*G(0,z)
          + 1/3*G(1,z) )

       + Nf * ( i_*Pi + 2/3*G(1 - z,1 - z,y) + 2/3*G(1 - z,1 - z,0,y) - 1/3*G(
         1 - z, - z,1 - z,y) - 1/3*G(1 - z,y) - G(1 - z,y)*i_*Pi + 2/3*G(1 - z
         ,0,1 - z,y) - G(1 - z,0,y)*i_*Pi + 2/3*G(1 - z,0,0,y) - 1/3*G(1 - z,1
         ,0,y) - 2/3*G( - z,1 - z,1 - z,y) + G( - z,1 - z,y)*i_*Pi - 1/3*G( - 
         z,1 - z,0,y) - 1/3*G( - z,0,1 - z,y) + 2/3*G(0,1 - z,1 - z,y) - G(0,1
          - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*G(1,z) + 2/3*G(0,1 - z,0,y) - 1/3*G(
         0, - z,1 - z,y) - 1/3*G(0, - z,y)*G(1,z) - 1/3*G(0,y) + G(0,y)*i_*Pi
          - 1/3*G(0,y)*G(0,z) - G(0,y)*G(1,z)*i_*Pi + 1/3*G(0,y)*G(1,0,z) + 2/
         3*G(0,y)*G(1,1,z) - 1/3*G(0,z) + 1/3*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*
         G(1 - z,0,y) - 1/3*G(0,z)*G( - z,1 - z,y) + 1/3*G(0,z)*G(0,1 - z,y)
          - 1/3*G(0,z)*G(1,0,y) + 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y) + 2/3*G(0,
         0,y)*G(1,z) - 2/3*G(0,0,1,z) + 1/3*G(0,1,z) + G(0,1,z)*i_*Pi - 1/3*G(
         0,1,z)*G(1 - z,y) - 1/3*G(0,1,z)*G( - z,y) - 1/3*G(0,1,0,y) - 1/3*G(0
         ,1,0,z) - 2/3*G(0,1,1,z) - 1/3*G(1,1 - z,0,y) - 1/3*G(1,z) - G(1,z)*
         i_*Pi - 1/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) + 2/3*G(1,
         z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,y) + G(1,z)*G( - z,y)*i_*Pi
          - 1/3*G(1,z)*G( - z,0,y) - 1/3*G(1,0,1 - z,y) + G(1,0,y)*i_*Pi - 1/3
         *G(1,0,y)*G(1,z) + 1/3*G(1,0,z) - 1/3*G(1,0,z)*G( - z,y) - 2/3*G(1,0,
         0,y) - 1/3*G(1,0,1,z) + 2/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-2 * (  - 4/3*G(1 - z,1 - z,y) - 4/3*G(1 - z,1 - z,0,y) + 2/3*
         G(1 - z, - z,1 - z,y) + 2*G(1 - z,y)*i_*Pi - 4/3*G(1 - z,0,1 - z,y)
          - 2/3*G(1 - z,0,y) + 2*G(1 - z,0,y)*i_*Pi - 4/3*G(1 - z,0,0,y) + 2/3
         *G(1 - z,1,0,y) + 4/3*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,y)*i_*Pi
          + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z,0,1 - z,y) - 4/3*G(0,1 - z,1 - 
         z,y) - 2/3*G(0,1 - z,y) + 2*G(0,1 - z,y)*i_*Pi - 4/3*G(0,1 - z,y)*G(1
         ,z) - 4/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - z,y)*G(
         1,z) - 2/3*G(0,y)*G(1,z) + 2*G(0,y)*G(1,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z
         ) - 4/3*G(0,y)*G(1,1,z) - 2/3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,
         0,y) + 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0
         ,z)*G(1,0,y) - 4/3*G(0,0,1 - z,y) - 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,0,1
         ,z) - 2/3*G(0,1,z) - 2*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/3
         *G(0,1,z)*G( - z,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 4/3*G(0,1,1,z
         ) + 2/3*G(1,1 - z,0,y) + 2*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z, - z,y)
          - 4/3*G(1,z)*G(1 - z,y) - 4/3*G(1,z)*G(1 - z,0,y) + 4/3*G(1,z)*G( - 
         z,1 - z,y) - 2*G(1,z)*G( - z,y)*i_*Pi + 2/3*G(1,z)*G( - z,0,y) + 2/3*
         G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z
         ) + 2/3*G(1,0,z)*G( - z,y) + 4/3*G(1,0,0,y) + 2/3*G(1,0,1,z) - 4/3*G(
         1,1,z) + 4/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-1 * ( i_*Pi + 2*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,0,y) - G(1
          - z, - z,1 - z,y) - 1/3*G(1 - z,y) - 3*G(1 - z,y)*i_*Pi + 2*G(1 - z,
         0,1 - z,y) - 3*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,y) - G(1 - z,1,0,y)
          - 2*G( - z,1 - z,1 - z,y) + 3*G( - z,1 - z,y)*i_*Pi - G( - z,1 - z,0
         ,y) - G( - z,0,1 - z,y) + 2*G(0,1 - z,1 - z,y) - 3*G(0,1 - z,y)*i_*Pi
          + 2*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,y) - G(0, - z,1 - z,y) - G(0
         , - z,y)*G(1,z) - 1/3*G(0,y) + 3*G(0,y)*i_*Pi - G(0,y)*G(0,z) - 3*G(0
         ,y)*G(1,z)*i_*Pi + G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,1,z) - 1/3*G(0,z)
          + G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,0,y) - G(0,z)*G( - z,1 - z,y)
          + G(0,z)*G(0,1 - z,y) - G(0,z)*G(1,0,y) + 2*G(0,0,1 - z,y) - 2*G(0,0
         ,y) + 2*G(0,0,y)*G(1,z) - 2*G(0,0,1,z) + G(0,1,z) + 3*G(0,1,z)*i_*Pi
          - G(0,1,z)*G(1 - z,y) - G(0,1,z)*G( - z,y) - G(0,1,0,y) - G(0,1,0,z)
          - 2*G(0,1,1,z) - G(1,1 - z,0,y) - 1/3*G(1,z) - 3*G(1,z)*i_*Pi - G(1,
         z)*G(1 - z, - z,y) + 2*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,0,y) - 2*
         G(1,z)*G( - z,1 - z,y) + 3*G(1,z)*G( - z,y)*i_*Pi - G(1,z)*G( - z,0,y
         ) - G(1,0,1 - z,y) + 3*G(1,0,y)*i_*Pi - G(1,0,y)*G(1,z) + G(1,0,z) - 
         G(1,0,z)*G( - z,y) - 2*G(1,0,0,y) - G(1,0,1,z) + 2*G(1,1,z) - 2*G(1,1
         ,z)*G( - z,y) )

       + Nf*y^2*z^-3 * (  - 4/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y)
          - 4/3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,y)*i_*Pi - 4/3*G(1 - z,0,0,y)
          + 2/3*G(1 - z,1,0,y) + 4/3*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,y)
         *i_*Pi + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z,0,1 - z,y) - 4/3*G(0,1 - 
         z,1 - z,y) + 2*G(0,1 - z,y)*i_*Pi - 4/3*G(0,1 - z,y)*G(1,z) - 4/3*G(0
         ,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - z,y)*G(1,z) + 2*G(0,
         y)*G(1,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z) - 4/3*G(0,y)*G(1,1,z) - 2/3*G(0
         ,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,
         y) + 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,1 - z,y) - 4/3*G(0,0,y)*G(1,z)
          + 4/3*G(0,0,1,z) - 2*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/3*
         G(0,1,z)*G( - z,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 4/3*G(0,1,1,z)
          + 2/3*G(1,1 - z,0,y) + 2/3*G(1,z)*G(1 - z, - z,y) - 4/3*G(1,z)*G(1
          - z,0,y) + 4/3*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,y)*i_*Pi + 2/
         3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(
         1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) + 4/3*G(1,0,0,y) + 2/3*G(1,0,1
         ,z) + 4/3*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-2 * ( 4/3*G(1 - z,1 - z,y) + 8/3*G(1 - z,1 - z,0,y) - 4/3*
         G(1 - z, - z,1 - z,y) - 2*G(1 - z,y)*i_*Pi + 8/3*G(1 - z,0,1 - z,y)
          - 4*G(1 - z,0,y)*i_*Pi + 8/3*G(1 - z,0,0,y) - 4/3*G(1 - z,1,0,y) - 8/
         3*G( - z,1 - z,1 - z,y) + 4*G( - z,1 - z,y)*i_*Pi - 4/3*G( - z,1 - z,
         0,y) - 4/3*G( - z,0,1 - z,y) + 8/3*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,y
         )*i_*Pi + 8/3*G(0,1 - z,y)*G(1,z) + 8/3*G(0,1 - z,0,y) - 4/3*G(0, - z
         ,1 - z,y) - 4/3*G(0, - z,y)*G(1,z) + 2*G(0,y)*i_*Pi - 2/3*G(0,y)*G(0,
         z) - 4*G(0,y)*G(1,z)*i_*Pi + 4/3*G(0,y)*G(1,0,z) + 8/3*G(0,y)*G(1,1,z
         ) + 2/3*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,0,y) - 4/3*G(0,z)*G(
          - z,1 - z,y) + 4/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,z)*G(1,0,y) + 8/3*
         G(0,0,1 - z,y) - 4/3*G(0,0,y) + 8/3*G(0,0,y)*G(1,z) - 8/3*G(0,0,1,z)
          + 2/3*G(0,1,z) + 4*G(0,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y) - 4/3*G(
         0,1,z)*G( - z,y) - 4/3*G(0,1,0,y) - 4/3*G(0,1,0,z) - 8/3*G(0,1,1,z)
          - 4/3*G(1,1 - z,0,y) - 2*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z, - z,y)
          + 4/3*G(1,z)*G(1 - z,y) + 8/3*G(1,z)*G(1 - z,0,y) - 8/3*G(1,z)*G( - 
         z,1 - z,y) + 4*G(1,z)*G( - z,y)*i_*Pi - 4/3*G(1,z)*G( - z,0,y) - 4/3*
         G(1,0,1 - z,y) + 4*G(1,0,y)*i_*Pi - 4/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z
         ) - 4/3*G(1,0,z)*G( - z,y) - 8/3*G(1,0,0,y) - 4/3*G(1,0,1,z) + 4/3*G(
         1,1,z) - 8/3*G(1,1,z)*G( - z,y) )

       + Nf*y^3*z^-3 * ( 4/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 
         4/3*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,0,0,y) - 
         2/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y)*i_
         *Pi - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,1
          - z,y) - 2*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1
          - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2*G(0,y)
         *G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z) + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y)
          - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) - 4/
         3*G(0,0,1,z) + 2*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1
         ,z)*G( - z,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 4/3*G(0,1,1,z) - 2/
         3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,
         y) - 4/3*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,
         z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)
         *G(1,z) - 2/3*G(1,0,z)*G( - z,y) - 4/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 
         4/3*G(1,1,z)*G( - z,y) )

       + N*y^-2*z * (  - 7/2*G( - z,1 - z,y) + 7/2*G(0,z)*G(1 - z,y) - 7/2*G(1
         ,z)*G( - z,y) )

       + N*y^-2*z^2 * ( 7/2*G( - z,1 - z,y) - 7/2*G(0,z)*G(1 - z,y) + 7/2*G(1,
         z)*G( - z,y) )

       + N*y^-1*z^-3 * ( 2/3*G(1 - z, - z,1 - z,y) + 1/9*G(1 - z,y)*Pi^2 - 2/3
         *G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,y)
          - 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G(1 - z, - z,y)
          - 2/3*G(1,0,1 - z,y) - 2/3*G(1,0,y)*G(1,z) + 2/3*G(1,1,0,y) )

       + N*y^-1*z^-2 * (  - 5/3*G(1 - z, - z,1 - z,y) - 5/18*G(1 - z,y)*Pi^2
          + 2/3*G( - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 5/3*G(0,z)*G(1 - z,0
         ,y) - 5/3*G(0,z)*G(1,0,y) - 5/3*G(0,1,z)*G(1 - z,y) + 5/3*G(1,1 - z,0
         ,y) + 5/18*G(1,y)*Pi^2 - 5/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(
          - z,y) + 5/3*G(1,0,1 - z,y) + 5/3*G(1,0,y)*G(1,z) - 5/3*G(1,1,0,y) )

       + N*y^-1*z^-1 * ( 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y)*Pi^2 - 4/3*
         G( - z,1 - z,y) + 4/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 2*
         G(0,z)*G(1,0,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(1,1 - z,0,y) - 1/3*G(1,
         y)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 4/3*G(1,z)*G( - z,y) - 2*G(1,0,1
          - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,1,0,y) )

       + N*y^-1 * (  - 5/3*G(1 - z, - z,1 - z,y) + 7/2*G(1 - z,y) - 5/18*G(1
          - z,y)*Pi^2 + 5/3*G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y) + 2/3*G(
          - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) - 5/3*G(0,z)*G(1 - z,y) + 
         5/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 7/3*G(0,z)*G(1
         ,0,y) - 5/3*G(0,1,z)*G(1 - z,y) + 7/3*G(1,1 - z,0,y) + 1/6*G(1,y)*
         Pi^2 + 7/2*G(1,z) - 5/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G( - z,
          - z,y) + 5/3*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) + 7/3*G(1,0,1
          - z,y) + 7/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) - G(1,1,0,y) )

       + N*y^-1*z * ( 2/3*G(1 - z, - z,1 - z,y) - 7/2*G(1 - z,y) + 1/9*G(1 - z
         ,y)*Pi^2 + 5/2*G( - z,1 - z,y) - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z,
          - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 7/2*G(0,z) - 5/2*G(0,z)*G(1
          - z,y) - 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y) + 4/3*
         G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(1,1 - z,0,y) - 7/2*
         G(1,z) + 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z, - z,y) + 5/2
         *G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,y) - 4/3*G(1,0,1 - z,y) - 4/3
         *G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) )

       + N*z^-3*[1-y-z]^-2 * (  - 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - 
         z,y) - 2/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G( - 
         z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,0,1,z) + 4/3*G(0,1,z)*
         G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) - 1/
         9*G(1,z)*Pi^2 + 2/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,y) + 
         2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + N*z^-3*[1-y-z]^-1 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) + 4/3
         *G( - z,1 - z,0,y) - 4/3*G( - z, - z,1 - z,y) + 4/3*G( - z,0,1 - z,y)
          - 2/3*G(0,1 - z,y) - 2/3*G(0,y)*G(1,z) + 4/3*G(0,y)*G(1,0,z) - 4/3*
         G(0,z)*G( - z,1 - z,y) + 4/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,0,1,z) + 2/
         3*G(0,1,z) - 8/3*G(0,1,z)*G( - z,y) + 4/3*G(0,1,z)*G(0,y) - 4/3*G(0,1
         ,0,y) - 4/3*G(0,1,0,z) + 2/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G( - z, - z,y)
          + 2/3*G(1,z)*G( - z,y) + 4/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,y) - 4/3
         *G(1,0,z)*G( - z,y) - 4/3*G(1,0,1,z) - 8/3*G(1,1,0,z) )

       + N*z^-3 * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 - 2/3*
         G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y)
          - 2/3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,
         1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,
         1,z) - 2/3*G(0,1,z)*G(1 - z,y) + 4/3*G(0,1,z)*G( - z,y) - 2/3*G(0,1,z
         )*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) + 1/9
         *G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1
         ,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/
         3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) - 2/3*G(1
         ,1,0,y) + 4/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-2 * (  - 1/9*Pi^2 + 2*G( - z,1 - z,0,y) - 2*G( - z,
          - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(0,z) + 2*G(0,y)*G(
         1,0,z) - 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,0,1
         ,z) - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0
         ,1,0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z
         ,0,y) + 2/3*G(1,0,y) + 2/3*G(1,0,z) - 2*G(1,0,z)*G( - z,y) - 2*G(1,0,
         1,z) - 4*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * ( 2/9*Pi^2 + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y)
          - 3*G( - z,1 - z,0,y) + 3*G( - z, - z,1 - z,y) - 3*G( - z,0,1 - z,y)
          + 2*G(0,1 - z,y) - 1/3*G(0,y) + 4/3*G(0,y)*G(0,z) + 2*G(0,y)*G(1,z)
          - 3*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G(1 - z,y) + 3*G(0,z)*G( - z,1 - z,
         y) - 3*G(0,z)*G(0,1 - z,y) + 6*G(0,0,1,z) - 8/3*G(0,1,z) + 6*G(0,1,z)
         *G( - z,y) - 3*G(0,1,z)*G(0,y) + 3*G(0,1,0,y) + 3*G(0,1,0,z) - 1/2*G(
         1,z)*Pi^2 + 3*G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z,y) - 3*G(1,z)*
         G( - z,0,y) - 8/3*G(1,0,y) - 2*G(1,0,z) + 3*G(1,0,z)*G( - z,y) + 3*G(
         1,0,1,z) + 6*G(1,1,0,z) )

       + N*z^-2 * ( G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y) + 1/6*G(1 - z,y)*
         Pi^2 + 1/3*G(1 - z,0,y) - 1/3*G( - z,1 - z,y) + G( - z,1 - z,0,y) - 
         G( - z, - z,1 - z,y) + G( - z,0,1 - z,y) + 1/3*G(0,1 - z,y) + 1/3*G(0
         ,y) - 4/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) + 4/3*
         G(0,z)*G(1 - z,y) - G(0,z)*G(1 - z,0,y) - G(0,z)*G( - z,1 - z,y) + G(
         0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) - 2*G(0,0,1,z) + G(0,1,z) + G(0,1
         ,z)*G(1 - z,y) - 2*G(0,1,z)*G( - z,y) + G(0,1,z)*G(0,y) - G(0,1,0,y)
          - G(0,1,0,z) - G(1,1 - z,0,y) - 1/6*G(1,y)*Pi^2 - 1/3*G(1,z) + 1/6*
         G(1,z)*Pi^2 + G(1,z)*G(1 - z, - z,y) - G(1,z)*G( - z, - z,y) - 1/3*G(
         1,z)*G( - z,y) + G(1,z)*G( - z,0,y) - G(1,0,1 - z,y) - 1/3*G(1,0,y)
          - G(1,0,y)*G(1,z) + 4/3*G(1,0,z) - G(1,0,z)*G( - z,y) - G(1,0,1,z)
          + G(1,1,0,y) - 2*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-2 * ( 5/18*Pi^2 - 2*G( - z,1 - z,0,y) + 2*G( - z, - z
         ,1 - z,y) - 2*G( - z,0,1 - z,y) + 5/3*G(0,y)*G(0,z) - 2*G(0,y)*G(1,0,
         z) + 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 4*G(0,0,1,z)
          + 4*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,
         0,z) - 1/3*G(1,z)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z,0,
         y) - 5/3*G(1,0,y) - 5/3*G(1,0,z) + 2*G(1,0,z)*G( - z,y) + 2*G(1,0,1,z
         ) + 4*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * (  - 1/2*zeta3 - 35/72*Pi^2 - 1/4*G(1 - z,y)*Pi^2
          - 8/3*G(1 - z,0,y) + 3/2*G(1 - z,1,0,y) + 2*G( - z,1 - z,y) + G( - z
         ,1 - z,0,y) - 3*G( - z, - z,1 - z,y) + G( - z,0,1 - z,y) - 8/3*G(0,1
          - z,y) + 2/3*G(0,y) + 1/4*G(0,y)*Pi^2 - 35/12*G(0,y)*G(0,z) - 8/3*G(
         0,y)*G(1,z) + 1/2*G(0,y)*G(1,0,z) - 1/3*G(0,z) + 1/6*G(0,z)*Pi^2 + 4/
         3*G(0,z)*G(1 - z,y) - 3/2*G(0,z)*G(1 - z,0,y) - G(0,z)*G( - z,1 - z,y
         ) + 2*G(0,z)*G(0,1 - z,y) + 3/2*G(0,z)*G(1,0,y) + 3/2*G(0,0,y)*G(0,z)
          - 4*G(0,0,1,z) + 10/3*G(0,1,z) - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*
         G(0,y) - 7/2*G(0,1,0,y) - 5/2*G(0,1,0,z) - G(1,1 - z,0,y) + 1/12*G(1,
         y)*Pi^2 + 1/12*G(1,z)*Pi^2 - 3*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - 
         z,y) + G(1,z)*G( - z,0,y) - G(1,0,1 - z,y) + 43/12*G(1,0,y) - G(1,0,y
         )*G(1,z) + 59/12*G(1,0,z) + 3/2*G(1,0,z)*G(1 - z,y) - G(1,0,z)*G( - z
         ,y) - 3/2*G(1,0,0,y) - 2*G(1,0,1,z) - 1/2*G(1,1,0,y) - 5/2*G(1,1,0,z)
          )

       + N*z^-1*[1-y]^-1 * (  - 21/2*zeta3 + 11/8*Pi^2 - 7/2*G(1 - z, - z,1 - 
         z,y) - 17/12*G(1 - z,y)*Pi^2 - 19/12*G(1 - z,0,y) - 4*G(1 - z,0,0,y)
          + 5*G(1 - z,1,0,y) - 17/4*G( - z,1 - z,y) - 19/12*G(0,1 - z,y) - 4*
         G(0,1 - z,0,y) - 7/2*G(0, - z,1 - z,y) - 7/2*G(0, - z,y)*G(1,z) + G(0
         ,y) + 1/6*G(0,y)*Pi^2 + 11/2*G(0,y)*i_*Pi + 101/12*G(0,y)*G(0,z) - 19/
         12*G(0,y)*G(1,z) - 4*G(0,y)*G(1,0,z) + 3/4*G(0,z)*Pi^2 - 4*G(0,z)*G(1
          - z,0,y) + 11/2*G(0,z)*G(0,1 - z,y) + 5*G(0,z)*G(1,0,y) - 4*G(0,0,1
          - z,y) - 21/2*G(0,0,y) + 4*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(1,z) + 7/2
         *G(0,0,1,z) - 17/4*G(0,1,z) - 7/2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(
         0,y) + G(0,1,0,y) - 19/2*G(0,1,0,z) - G(1,1 - z,0,y) + 4/3*G(1,y)*
         Pi^2 - 17/12*G(1,z)*Pi^2 - 7/2*G(1,z)*G(1 - z, - z,y) - 17/4*G(1,z)*
         G( - z,y) - G(1,0,1 - z,y) - 25/2*G(1,0,y) - G(1,0,y)*G(1,z) + 17/4*
         G(1,0,z) + 19/2*G(1,0,z)*G(1 - z,y) - 7/2*G(1,0,1,z) - 8*G(1,1,0,y)
          + 19/2*G(1,1,0,z) )

       + N*z^-1 * ( 11*zeta3 - 4/3*Pi^2 + G(1 - z,1 - z, - z,1 - z,y) + 55/6*
         G(1 - z,1 - z,y) + 1/2*G(1 - z,1 - z,y)*Pi^2 + 29/6*G(1 - z,1 - z,0,y
         ) + 2*G(1 - z,1 - z,0,0,y) - 2*G(1 - z,1 - z,1,0,y) + 11/6*G(1 - z,
          - z,1 - z,y) - G(1 - z, - z,1 - z,0,y) + 4*G(1 - z, - z, - z,1 - z,y
         ) - G(1 - z, - z,0,1 - z,y) - 27/2*G(1 - z,y) + 3*G(1 - z,y)*zeta3 + 
         25/36*G(1 - z,y)*Pi^2 - 11/2*G(1 - z,y)*i_*Pi + 29/6*G(1 - z,0,1 - z,
         y) + 2*G(1 - z,0,1 - z,0,y) + G(1 - z,0, - z,1 - z,y) - 5/12*G(1 - z,
         0,y) - 11/2*G(1 - z,0,y)*i_*Pi + 2*G(1 - z,0,0,1 - z,y) + 20/3*G(1 - 
         z,0,0,y) + 2*G(1 - z,0,1,0,y) + G(1 - z,1,1 - z,0,y) - 5/6*G(1 - z,1,
         y)*Pi^2 + G(1 - z,1,0,1 - z,y) - 23/6*G(1 - z,1,0,y) + G(1 - z,1,0,0,
         y) + 5*G(1 - z,1,1,0,y) - 1/3*G( - z,1 - z,1 - z,y) - 3*G( - z,1 - z,
         1 - z,0,y) + G( - z,1 - z, - z,1 - z,y) + 37/12*G( - z,1 - z,y) + 2/3
         *G( - z,1 - z,y)*Pi^2 + 11/2*G( - z,1 - z,y)*i_*Pi - 3*G( - z,1 - z,0
         ,1 - z,y) + 11/6*G( - z,1 - z,0,y) - 4*G( - z,1 - z,1,0,y) + G( - z,
          - z,1 - z,1 - z,y) + 25/3*G( - z, - z,1 - z,y) + G( - z, - z,1 - z,0
         ,y) - 7*G( - z, - z, - z,1 - z,y) + G( - z, - z,0,1 - z,y) - 3*G( - z
         ,0,1 - z,1 - z,y) + 11/6*G( - z,0,1 - z,y) + 2*G( - z,0, - z,1 - z,y)
          - 4*G( - z,0,1,0,y) + 29/6*G(0,1 - z,1 - z,y) + 2*G(0,1 - z,1 - z,0,
         y) + G(0,1 - z, - z,1 - z,y) + G(0,1 - z, - z,y)*G(1,z) - 5/12*G(0,1
          - z,y) - 11/2*G(0,1 - z,y)*i_*Pi + 29/6*G(0,1 - z,y)*G(1,z) + 3*G(0,
         1 - z,y)*G(1,0,z) + 2*G(0,1 - z,0,1 - z,y) + 20/3*G(0,1 - z,0,y) + 2*
         G(0,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,1,0,y) - 10/3*G(0, - z,1 - z,y)
          + G(0, - z,1 - z,0,y) + 4*G(0, - z, - z,1 - z,y) + 4*G(0, - z, - z,y
         )*G(1,z) - 10/3*G(0, - z,y)*G(1,z) - 3*G(0, - z,y)*G(1,0,z) + G(0, - 
         z,0,1 - z,y) + G(0, - z,0,y)*G(1,z) - 4/3*G(0,y) - 5/12*G(0,y)*Pi^2
          - 11/2*G(0,y)*i_*Pi - 37/6*G(0,y)*G(0,z) - 5/12*G(0,y)*G(1,z) - 11/2
         *G(0,y)*G(1,z)*i_*Pi + G(0,y)*G(1,0,z) - G(0,y)*G(1,0,1,z) + 29/6*G(0
         ,y)*G(1,1,z) + 3*G(0,y)*G(1,1,0,z) - 11/12*G(0,z)*Pi^2 - 9/2*G(0,z)*
         G(1 - z,1 - z,y) + 3*G(0,z)*G(1 - z,1 - z,0,y) - G(0,z)*G(1 - z, - z,
         1 - z,y) + 25/6*G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(
         0,z)*G(1 - z,0,1 - z,y) + 3*G(0,z)*G(1 - z,0,y) - 3*G(0,z)*G(1 - z,0,
         0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G( - z,1 - z,1 - z,y) - 17/
         2*G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 2*G(0,z)*G(
          - z, - z,1 - z,y) - G(0,z)*G( - z,0,1 - z,y) - 2*G(0,z)*G(0,1 - z,1
          - z,y) + G(0,z)*G(0,1 - z,y) - 3*G(0,z)*G(0,1 - z,0,y) - 3*G(0,z)*G(
         0, - z,1 - z,y) - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 
         3*G(0,z)*G(1,0,1 - z,y) - 23/2*G(0,z)*G(1,0,y) + 3*G(0,z)*G(1,0,0,y)
          + 3*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,1 - z,y) + 20/3*G(0,0,1 - z,y)
          + 2*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) - G(0,0, - z,1
          - z,y) - G(0,0, - z,y)*G(1,z) + 21/2*G(0,0,y) - 11/2*G(0,0,y)*G(0,z)
          + G(0,0,y)*G(0,1,z) + 20/3*G(0,0,y)*G(1,z) - 3*G(0,0,y)*G(1,0,z) + 2
         *G(0,0,y)*G(1,1,z) - 3*G(0,0,0,1,z) - 7/2*G(0,0,1,z) - 4*G(0,0,1,z)*
         G( - z,y) + 3*G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,y) - G(0,0,1,0,z) + 2*
         G(0,0,1,1,z) - G(0,1,1 - z,0,y) - 2/3*G(0,1,y)*Pi^2 + 29/4*G(0,1,z)
          + 1/2*G(0,1,z)*Pi^2 + 11/2*G(0,1,z)*i_*Pi + G(0,1,z)*G(1 - z,1 - z,y
         ) + 3*G(0,1,z)*G(1 - z, - z,y) - 8/3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*
         G(1 - z,0,y) + 3*G(0,1,z)*G( - z,1 - z,y) - 5*G(0,1,z)*G( - z, - z,y)
          - 1/6*G(0,1,z)*G( - z,y) + G(0,1,z)*G( - z,0,y) - G(0,1,z)*G(0,1 - z
         ,y) + G(0,1,z)*G(0, - z,y) - 7/3*G(0,1,z)*G(0,y) - 3*G(0,1,z)*G(1,1
          - z,y) - G(0,1,0,1 - z,y) + 7/2*G(0,1,0,y) - G(0,1,0,y)*G(0,z) - G(0
         ,1,0,y)*G(1,z) + 27/2*G(0,1,0,z) + 4*G(0,1,0,z)*G(1 - z,y) - 3*G(0,1,
         0,z)*G( - z,y) + 2*G(0,1,0,z)*G(0,y) - 5*G(0,1,0,z)*G(1,y) + 3*G(0,1,
         0,1,z) - 29/6*G(0,1,1,z) + 3*G(0,1,1,z)*G( - z,y) - 2*G(0,1,1,z)*G(0,
         y) + 4*G(0,1,1,0,y) - 3*G(0,1,1,0,z) - 3*G(1,1 - z, - z,1 - z,y) - G(
         1,1 - z,y)*Pi^2 + 10/3*G(1,1 - z,0,y) - 3*G(1,1 - z,0,0,y) + 3*G(1,1
          - z,1,0,y) - 3*G(1,y)*zeta3 - 61/36*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2
          - 27/2*G(1,z) + 3*G(1,z)*zeta3 + 25/36*G(1,z)*Pi^2 - 11/2*G(1,z)*i_*
         Pi + G(1,z)*G(1 - z,1 - z, - z,y) + 4*G(1,z)*G(1 - z, - z, - z,y) + 
         11/6*G(1,z)*G(1 - z, - z,y) - G(1,z)*G(1 - z, - z,0,y) + 55/6*G(1,z)*
         G(1 - z,y) + 1/2*G(1,z)*G(1 - z,y)*Pi^2 + G(1,z)*G(1 - z,0, - z,y) + 
         29/6*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G(1 - z,0,0,y) + G(1,z)*G(1 - z,1
         ,0,y) + G(1,z)*G( - z,1 - z, - z,y) - 1/3*G(1,z)*G( - z,1 - z,y) - 3*
         G(1,z)*G( - z,1 - z,0,y) + G(1,z)*G( - z, - z,1 - z,y) - 7*G(1,z)*G(
          - z, - z, - z,y) + 25/3*G(1,z)*G( - z, - z,y) + G(1,z)*G( - z, - z,0
         ,y) + 37/12*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 11/2*G(1,z
         )*G( - z,y)*i_*Pi - 3*G(1,z)*G( - z,0,1 - z,y) + 2*G(1,z)*G( - z,0,
          - z,y) + 11/6*G(1,z)*G( - z,0,y) - 3*G(1,z)*G(1,1 - z, - z,y) + 10/3
         *G(1,0,1 - z,y) - 3*G(1,0,1 - z,0,y) - 3*G(1,0, - z,1 - z,y) - 3*G(1,
         0, - z,y)*G(1,z) + 91/4*G(1,0,y) + 11/2*G(1,0,y)*i_*Pi + 10/3*G(1,0,y
         )*G(1,z) - 2*G(1,0,y)*G(1,0,z) - 107/6*G(1,0,z) - 1/3*G(1,0,z)*Pi^2
          - 5*G(1,0,z)*G(1 - z,1 - z,y) - G(1,0,z)*G(1 - z, - z,y) - 9/2*G(1,0
         ,z)*G(1 - z,y) + 3*G(1,0,z)*G(1 - z,0,y) - 3*G(1,0,z)*G( - z,1 - z,y)
          + 2*G(1,0,z)*G( - z, - z,y) - 17/2*G(1,0,z)*G( - z,y) + 4*G(1,0,z)*
         G( - z,0,y) + 5*G(1,0,z)*G(1,1 - z,y) - 3*G(1,0,0,1 - z,y) - 7/6*G(1,
         0,0,y) - 3*G(1,0,0,y)*G(1,z) - 2/3*G(1,0,1,z) + G(1,0,1,z)*G(1 - z,y)
          + 3*G(1,0,1,z)*G( - z,y) - 3*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,z) + G(
         1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 + 55/6*G(1,1,z) + 1/2*G(1,1,z)*
         Pi^2 + G(1,1,z)*G( - z, - z,y) - 1/3*G(1,1,z)*G( - z,y) - 3*G(1,1,z)*
         G( - z,0,y) + G(1,1,0,1 - z,y) + 61/6*G(1,1,0,y) + G(1,1,0,y)*G(1,z)
          - 5/2*G(1,1,0,z) - 5*G(1,1,0,z)*G(1 - z,y) - 3*G(1,1,0,z)*G( - z,y)
          + 5*G(1,1,0,z)*G(1,y) + G(1,1,0,1,z) - 8*G(1,1,1,0,y) - 5*G(1,1,1,0,
         z) )

       + N*[1-y-z]^-2 * (  - 1/3*Pi^2 + 4/3*G( - z,1 - z,0,y) + 4/3*G( - z,0,1
          - z,y) - 2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,0,z) - 4/3*G(0,z)*G( - z,1
          - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,1
         ,z) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y)
          - 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 1/9*G(1,z)
         *Pi^2 + 4/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2*G(1,0,y) + 2/
         3*G(1,0,y)*G(1,z) + 2*G(1,0,z) - 4/3*G(1,0,z)*G( - z,y) - 2/3*G(1,0,1
         ,z) + 2/3*G(1,1,0,y) - 4/3*G(1,1,0,z) )

       + N*[1-y-z]^-1 * ( 1/12*Pi^2 + 4/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,0,y)
          - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,y) - 1/3*G(0,y) + 1/2*G(0,y)
         *G(0,z) + 4/3*G(0,y)*G(1,z) - 1/3*G(0,y)*G(1,0,z) + 1/3*G(0,z) - 4/3*
         G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G( - z,1 - z,y) - 1/3*G(0,z)*G(0,1 - z
         ,y) + 1/3*G(0,z)*G(1,0,y) + 2/3*G(0,0,1,z) - 4/3*G(0,1,z) + 2/3*G(0,1
         ,z)*G( - z,y) - 1/3*G(0,1,z)*G(0,y) + 1/3*G(0,1,0,y) + 1/3*G(0,1,0,z)
          - 1/3*G(1,1 - z,0,y) + 1/18*G(1,y)*Pi^2 - 1/18*G(1,z)*Pi^2 - 2/3*G(1
         ,z)*G( - z,0,y) - 1/3*G(1,0,1 - z,y) - 1/2*G(1,0,y) - 1/3*G(1,0,y)*G(
         1,z) - 11/6*G(1,0,z) + 2/3*G(1,0,z)*G( - z,y) + 1/3*G(1,0,1,z) - 1/3*
         G(1,1,0,y) + 2/3*G(1,1,0,z) )

       + N*[1-y]^-2 * (  - 27/2*zeta3 + 29/24*Pi^2 - 13/2*G(1 - z, - z,1 - z,y
         ) - 17/12*G(1 - z,y)*Pi^2 + 17/12*G(1 - z,0,y) + 1/3*G(1 - z,0,0,y)
          + 2*G(1 - z,1,0,y) + 27/4*G( - z,1 - z,y) + 17/12*G(0,1 - z,y) + 1/3
         *G(0,1 - z,0,y) - 13/2*G(0, - z,1 - z,y) - 13/2*G(0, - z,y)*G(1,z) + 
         43/4*G(0,y) - 1/3*G(0,y)*Pi^2 + 11/2*G(0,y)*i_*Pi - 7/12*G(0,y)*G(0,z
         ) + 17/12*G(0,y)*G(1,z) - G(0,y)*G(1,0,z) + 3/4*G(0,z)*Pi^2 - G(0,z)*
         G(1 - z,0,y) + 11/2*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) + 1/3*G(0
         ,0,1 - z,y) - 17/2*G(0,0,y) - 1/3*G(0,0,y)*G(0,z) + 1/3*G(0,0,y)*G(1,
         z) + 13/2*G(0,0,1,z) + 27/4*G(0,1,z) - 13/2*G(0,1,z)*G(1 - z,y) - G(0
         ,1,z)*G(0,y) + G(0,1,0,y) - 13/2*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 4/3*
         G(1,y)*Pi^2 - 17/12*G(1,z)*Pi^2 - 13/2*G(1,z)*G(1 - z, - z,y) + 27/4*
         G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) - 1/2*G(1,0,y) + 2*G(1,0,y)*G(1,z
         ) - 27/4*G(1,0,z) + 13/2*G(1,0,z)*G(1 - z,y) - 13/2*G(1,0,1,z) - 8*G(
         1,1,0,y) + 13/2*G(1,1,0,z) )

       + N*[1-y]^-1 * ( 2*zeta3 + 11/12*Pi^2 + 11/2*i_*Pi + 2*G(1 - z, - z,1
          - z,y) + 95/12*G(1 - z,y) - 19/6*G(1 - z,0,y) - 8/3*G(1 - z,0,0,y)
          + 2*G(1 - z,1,0,y) - 10*G( - z,1 - z,y) - 19/6*G(0,1 - z,y) - 8/3*G(
         0,1 - z,0,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) - 97/6*G(0,
         y) + 1/3*G(0,y)*Pi^2 + 55/6*G(0,y)*G(0,z) - 19/6*G(0,y)*G(1,z) - 2*G(
         0,y)*G(1,0,z) - 5/6*G(0,z) + 11/2*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - 
         z,0,y) + 2*G(0,z)*G(1,0,y) - 8/3*G(0,0,1 - z,y) - 4/3*G(0,0,y) + 8/3*
         G(0,0,y)*G(0,z) - 8/3*G(0,0,y)*G(1,z) - 2*G(0,0,1,z) - 9/2*G(0,1,z)
          + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,z) - 2*G(1,1
          - z,0,y) + 95/12*G(1,z) + 2*G(1,z)*G(1 - z, - z,y) - 10*G(1,z)*G( - 
         z,y) - 2*G(1,0,1 - z,y) - 10*G(1,0,y) - 2*G(1,0,y)*G(1,z) + 5/2*G(1,0
         ,z) + 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,1,z) + 2*G(1,1,0,z) )

       + N*[1-z]^-1 * ( G(0,z) )

       + N*[y+z]^-1 * ( 4/3*G(1 - z,1 - z,0,y) + 4/3*G(1 - z,0,1 - z,y) + 4/3*
         G(0,1 - z,1 - z,y) + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,y)*G(1,1,z) - 
         4/3*G(0,z)*G(1 - z,1 - z,y) - 4/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,1,z
         ) + 4/3*G(1,z)*G(1 - z,0,y) - 4/3*G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,1,z
         ) - 4/3*G(1,1,0,z) )

       + N * ( 1 + 7*zeta3 - 16/9*Pi^2 - 11/2*i_*Pi - G(1 - z,1 - z, - z,1 - z
         ,y) - 55/6*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*Pi^2 - 37/6*G(1 - 
         z,1 - z,0,y) - 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) + 29/6
         *G(1 - z, - z,1 - z,y) + G(1 - z, - z,1 - z,0,y) - 4*G(1 - z, - z, - 
         z,1 - z,y) + G(1 - z, - z,0,1 - z,y) + 115/12*G(1 - z,y) - 3*G(1 - z,
         y)*zeta3 + 11/4*G(1 - z,y)*Pi^2 + 11/2*G(1 - z,y)*i_*Pi - 37/6*G(1 - 
         z,0,1 - z,y) - 2*G(1 - z,0,1 - z,0,y) - G(1 - z,0, - z,1 - z,y) + 65/
         12*G(1 - z,0,y) + 11/2*G(1 - z,0,y)*i_*Pi - 2*G(1 - z,0,0,1 - z,y) + 
         5/3*G(1 - z,0,0,y) - 2*G(1 - z,0,1,0,y) - G(1 - z,1,1 - z,0,y) + 5/6*
         G(1 - z,1,y)*Pi^2 - G(1 - z,1,0,1 - z,y) - 61/6*G(1 - z,1,0,y) - G(1
          - z,1,0,0,y) - 5*G(1 - z,1,1,0,y) + 1/3*G( - z,1 - z,1 - z,y) + 3*G(
          - z,1 - z,1 - z,0,y) - G( - z,1 - z, - z,1 - z,y) + 25/4*G( - z,1 - 
         z,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 11/2*G( - z,1 - z,y)*i_*Pi + 3*G(
          - z,1 - z,0,1 - z,y) - 1/6*G( - z,1 - z,0,y) + 4*G( - z,1 - z,1,0,y)
          - G( - z, - z,1 - z,1 - z,y) - 6*G( - z, - z,1 - z,y) - G( - z, - z,
         1 - z,0,y) + 7*G( - z, - z, - z,1 - z,y) - G( - z, - z,0,1 - z,y) + 3
         *G( - z,0,1 - z,1 - z,y) - 1/6*G( - z,0,1 - z,y) - 2*G( - z,0, - z,1
          - z,y) + 4*G( - z,0,1,0,y) - 37/6*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,1
          - z,0,y) - G(0,1 - z, - z,1 - z,y) - G(0,1 - z, - z,y)*G(1,z) + 65/
         12*G(0,1 - z,y) + 11/2*G(0,1 - z,y)*i_*Pi - 37/6*G(0,1 - z,y)*G(1,z)
          - 3*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z,0,1 - z,y) + 5/3*G(0,1 - z,0
         ,y) - 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) + 31/3*G(0, - z,1
          - z,y) - G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(0, - z
         , - z,y)*G(1,z) + 31/3*G(0, - z,y)*G(1,z) + 3*G(0, - z,y)*G(1,0,z) - 
         G(0, - z,0,1 - z,y) - G(0, - z,0,y)*G(1,z) + 107/12*G(0,y) - 7/12*G(0
         ,y)*Pi^2 - 11/2*G(0,y)*i_*Pi - 14*G(0,y)*G(0,z) + 65/12*G(0,y)*G(1,z)
          + 11/2*G(0,y)*G(1,z)*i_*Pi + 32/3*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,1,z
         ) - 37/6*G(0,y)*G(1,1,z) - 3*G(0,y)*G(1,1,0,z) - 13*G(0,z) - 3/4*G(0,
         z)*Pi^2 + 35/6*G(0,z)*G(1 - z,1 - z,y) - 3*G(0,z)*G(1 - z,1 - z,0,y)
          + G(0,z)*G(1 - z, - z,1 - z,y) - 8*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(
         1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) + 28/3*G(0,z)*G(1 - z,0,y
         ) + 3*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 2*G(0,z)*G(
          - z,1 - z,1 - z,y) + 41/6*G(0,z)*G( - z,1 - z,y) - 4*G(0,z)*G( - z,1
          - z,0,y) - 2*G(0,z)*G( - z, - z,1 - z,y) + G(0,z)*G( - z,0,1 - z,y)
          + 2*G(0,z)*G(0,1 - z,1 - z,y) - 34/3*G(0,z)*G(0,1 - z,y) + 3*G(0,z)*
         G(0,1 - z,0,y) + 3*G(0,z)*G(0, - z,1 - z,y) + 2*G(0,z)*G(1,1 - z,0,y)
          - 1/3*G(0,z)*G(1,y)*Pi^2 - 3*G(0,z)*G(1,0,1 - z,y) - 17/6*G(0,z)*G(1
         ,0,y) - 3*G(0,z)*G(1,0,0,y) - 3*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,1
          - z,y) + 5/3*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - 
         z,y)*G(1,z) + G(0,0, - z,1 - z,y) + G(0,0, - z,y)*G(1,z) + 34/3*G(0,0
         ,y) - 47/6*G(0,0,y)*G(0,z) - G(0,0,y)*G(0,1,z) + 5/3*G(0,0,y)*G(1,z)
          + 3*G(0,0,y)*G(1,0,z) - 2*G(0,0,y)*G(1,1,z) + 3*G(0,0,0,1,z) - 17/6*
         G(0,0,1,z) + 4*G(0,0,1,z)*G( - z,y) - 3*G(0,0,1,z)*G(1,y) - 2*G(0,0,1
         ,0,y) + G(0,0,1,0,z) - 2*G(0,0,1,1,z) + G(0,1,1 - z,0,y) + 2/3*G(0,1,
         y)*Pi^2 - 7/4*G(0,1,z) - 1/2*G(0,1,z)*Pi^2 - 11/2*G(0,1,z)*i_*Pi - G(
         0,1,z)*G(1 - z,1 - z,y) - 3*G(0,1,z)*G(1 - z, - z,y) + 32/3*G(0,1,z)*
         G(1 - z,y) + G(0,1,z)*G(1 - z,0,y) - 3*G(0,1,z)*G( - z,1 - z,y) + 5*
         G(0,1,z)*G( - z, - z,y) + 5/6*G(0,1,z)*G( - z,y) - G(0,1,z)*G( - z,0,
         y) + G(0,1,z)*G(0,1 - z,y) - G(0,1,z)*G(0, - z,y) - G(0,1,z)*G(0,y)
          + 3*G(0,1,z)*G(1,1 - z,y) + G(0,1,0,1 - z,y) - 1/6*G(0,1,0,y) + G(0,
         1,0,y)*G(0,z) + G(0,1,0,y)*G(1,z) + 41/6*G(0,1,0,z) - 4*G(0,1,0,z)*G(
         1 - z,y) + 3*G(0,1,0,z)*G( - z,y) - 2*G(0,1,0,z)*G(0,y) + 5*G(0,1,0,z
         )*G(1,y) - 3*G(0,1,0,1,z) + 37/6*G(0,1,1,z) - 3*G(0,1,1,z)*G( - z,y)
          + 2*G(0,1,1,z)*G(0,y) - 4*G(0,1,1,0,y) + 3*G(0,1,1,0,z) + 3*G(1,1 - 
         z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 + 3*G(1,1 - z,0,0,y) - 3*G(1,1 - 
         z,1,0,y) + 3*G(1,y)*zeta3 - 17/12*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 + 
         115/12*G(1,z) - 3*G(1,z)*zeta3 + 11/4*G(1,z)*Pi^2 + 11/2*G(1,z)*i_*Pi
          - G(1,z)*G(1 - z,1 - z, - z,y) - 4*G(1,z)*G(1 - z, - z, - z,y) + 29/
         6*G(1,z)*G(1 - z, - z,y) + G(1,z)*G(1 - z, - z,0,y) - 55/6*G(1,z)*G(1
          - z,y) - 1/2*G(1,z)*G(1 - z,y)*Pi^2 - G(1,z)*G(1 - z,0, - z,y) - 37/
         6*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y) - G(1,z)*G(1 - z,1,0,
         y) - G(1,z)*G( - z,1 - z, - z,y) + 1/3*G(1,z)*G( - z,1 - z,y) + 3*G(1
         ,z)*G( - z,1 - z,0,y) - G(1,z)*G( - z, - z,1 - z,y) + 7*G(1,z)*G( - z
         , - z, - z,y) - 6*G(1,z)*G( - z, - z,y) - G(1,z)*G( - z, - z,0,y) + 
         25/4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 11/2*G(1,z)*G( - 
         z,y)*i_*Pi + 3*G(1,z)*G( - z,0,1 - z,y) - 2*G(1,z)*G( - z,0, - z,y)
          - 1/6*G(1,z)*G( - z,0,y) + 3*G(1,z)*G(1,1 - z, - z,y) + 3*G(1,0,1 - 
         z,0,y) + 3*G(1,0, - z,1 - z,y) + 3*G(1,0, - z,y)*G(1,z) + 11/4*G(1,0,
         y) - 11/2*G(1,0,y)*i_*Pi + 2*G(1,0,y)*G(1,0,z) + 14*G(1,0,z) + 1/3*G(
         1,0,z)*Pi^2 + 5*G(1,0,z)*G(1 - z,1 - z,y) + G(1,0,z)*G(1 - z, - z,y)
          - 97/6*G(1,0,z)*G(1 - z,y) - 3*G(1,0,z)*G(1 - z,0,y) + 3*G(1,0,z)*G(
          - z,1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) + 41/6*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 5*G(1,0,z)*G(1,1 - z,y) + 3*G(1,0,0,1 - z
         ,y) + 37/6*G(1,0,0,y) + 3*G(1,0,0,y)*G(1,z) + 28/3*G(1,0,1,z) - G(1,0
         ,1,z)*G(1 - z,y) - 3*G(1,0,1,z)*G( - z,y) + 3*G(1,0,1,z)*G(1,y) - 4*
         G(1,0,1,0,z) - G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 55/6*G(1,1,z)
          - 1/2*G(1,1,z)*Pi^2 - G(1,1,z)*G( - z, - z,y) + 1/3*G(1,1,z)*G( - z,
         y) + 3*G(1,1,z)*G( - z,0,y) - G(1,1,0,1 - z,y) + 17/2*G(1,1,0,y) - G(
         1,1,0,y)*G(1,z) - 35/2*G(1,1,0,z) + 5*G(1,1,0,z)*G(1 - z,y) + 3*G(1,1
         ,0,z)*G( - z,y) - 5*G(1,1,0,z)*G(1,y) - G(1,1,0,1,z) + 8*G(1,1,1,0,y)
          + 5*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z) )

       + N*z*[1-y-z]^-1 * ( 23/24*Pi^2 + 23/4*G(0,y)*G(0,z) - 23/4*G(1,0,y) - 
         23/4*G(1,0,z) )

       + N*z*[1-y]^-3 * ( 81/2*zeta3 - 9/4*Pi^2 + 27/2*G(1 - z, - z,1 - z,y)
          + 9/4*G(1 - z,y)*Pi^2 - 4*G(1 - z,0,y) - 4/3*G(1 - z,0,0,y) - 27/2*
         G( - z,1 - z,y) - 4*G(0,1 - z,y) - 4/3*G(0,1 - z,0,y) + 27/2*G(0, - z
         ,1 - z,y) + 27/2*G(0, - z,y)*G(1,z) + 4*G(0,y)*G(0,z) - 4*G(0,y)*G(1,
         z) - 9/4*G(0,z)*Pi^2 - 27/2*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,1 - z,y)
          + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*G(1,z) - 27/2*G(0,0,1,z) - 27/2
         *G(0,1,z) + 27/2*G(0,1,z)*G(1 - z,y) + 27/2*G(0,1,0,z) + 9/4*G(1,z)*
         Pi^2 + 27/2*G(1,z)*G(1 - z, - z,y) - 27/2*G(1,z)*G( - z,y) + 27/2*G(1
         ,0,z) - 27/2*G(1,0,z)*G(1 - z,y) + 27/2*G(1,0,1,z) - 27/2*G(1,1,0,z)
          )

       + N*z*[1-y]^-2 * (  - 24*zeta3 + 3/2*Pi^2 - 8*G(1 - z, - z,1 - z,y) - 
         43/4*G(1 - z,y) - 4/3*G(1 - z,y)*Pi^2 + 8/3*G(1 - z,0,y) + 2/3*G(1 - 
         z,0,0,y) + 45/2*G( - z,1 - z,y) + 8/3*G(0,1 - z,y) + 2/3*G(0,1 - z,0,
         y) - 8*G(0, - z,1 - z,y) - 8*G(0, - z,y)*G(1,z) - 8/3*G(0,y)*G(0,z)
          + 8/3*G(0,y)*G(1,z) + 43/4*G(0,z) + 4/3*G(0,z)*Pi^2 - 27/2*G(0,z)*G(
         1 - z,y) + 8*G(0,z)*G(0,1 - z,y) + 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)*
         G(0,z) + 2/3*G(0,0,y)*G(1,z) + 8*G(0,0,1,z) + 9*G(0,1,z) - 8*G(0,1,z)
         *G(1 - z,y) - 8*G(0,1,0,z) - 43/4*G(1,z) - 4/3*G(1,z)*Pi^2 - 8*G(1,z)
         *G(1 - z, - z,y) + 45/2*G(1,z)*G( - z,y) - 9*G(1,0,z) + 8*G(1,0,z)*G(
         1 - z,y) - 8*G(1,0,1,z) + 8*G(1,1,0,z) )

       + N*z*[1-y]^-1 * ( 43/12*G(1 - z,y) - 4/3*G(1 - z,0,0,y) - 5/4*G( - z,1
          - z,y) - 4/3*G(0,1 - z,0,y) - 43/12*G(0,z) + 5/4*G(0,z)*G(1 - z,y)
          - 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*G(1,z) + 
         43/12*G(1,z) - 5/4*G(1,z)*G( - z,y) )

       + N*z^2*[1-y]^-4 * (  - 81/2*zeta3 - 27/2*G(1 - z, - z,1 - z,y) - 9/4*
         G(1 - z,y)*Pi^2 - 27/2*G(0, - z,1 - z,y) - 27/2*G(0, - z,y)*G(1,z) + 
         9/4*G(0,z)*Pi^2 + 27/2*G(0,z)*G(0,1 - z,y) + 27/2*G(0,0,1,z) - 27/2*
         G(0,1,z)*G(1 - z,y) - 27/2*G(0,1,0,z) - 9/4*G(1,z)*Pi^2 - 27/2*G(1,z)
         *G(1 - z, - z,y) + 27/2*G(1,0,z)*G(1 - z,y) - 27/2*G(1,0,1,z) + 27/2*
         G(1,1,0,z) )

       + N*z^2*[1-y]^-3 * ( 27*zeta3 + 9*G(1 - z, - z,1 - z,y) + 3/2*G(1 - z,y
         )*Pi^2 - 27/2*G( - z,1 - z,y) + 9*G(0, - z,1 - z,y) + 9*G(0, - z,y)*
         G(1,z) - 3/2*G(0,z)*Pi^2 + 27/2*G(0,z)*G(1 - z,y) - 9*G(0,z)*G(0,1 - 
         z,y) - 9*G(0,0,1,z) + 9*G(0,1,z)*G(1 - z,y) + 9*G(0,1,0,z) + 3/2*G(1,
         z)*Pi^2 + 9*G(1,z)*G(1 - z, - z,y) - 27/2*G(1,z)*G( - z,y) - 9*G(1,0,
         z)*G(1 - z,y) + 9*G(1,0,1,z) - 9*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * ( 9/4*G( - z,1 - z,y) - 9/4*G(0,z)*G(1 - z,y) + 9/4*
         G(1,z)*G( - z,y) )

       + N*y*z^-3 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y)*
         G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N*y*z^-2 * ( 8*G(1 - z,1 - z, - z,1 - z,y) + 41/2*G(1 - z,1 - z,y) + 
         3*G(1 - z,1 - z,y)*Pi^2 + 38/3*G(1 - z,1 - z,0,y) + 4*G(1 - z,1 - z,0
         ,0,y) - 10*G(1 - z,1 - z,1,0,y) - 1/3*G(1 - z, - z,1 - z,y) - 2*G(1
          - z, - z,1 - z,0,y) + 8*G(1 - z, - z, - z,1 - z,y) - 2*G(1 - z, - z,
         0,1 - z,y) - 89/6*G(1 - z,y) + 18*G(1 - z,y)*zeta3 - 23/18*G(1 - z,y)
         *Pi^2 - 11*G(1 - z,y)*i_*Pi + 38/3*G(1 - z,0,1 - z,y) + 4*G(1 - z,0,1
          - z,0,y) + 8*G(1 - z,0, - z,1 - z,y) - 43/3*G(1 - z,0,y) - G(1 - z,0
         ,y)*Pi^2 - 11*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y) + 22/3*G(1
          - z,0,0,y) + 10*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) - 8/3*G(1
          - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) + 7/3*G(1 - z,1,0,y) + 8*G(1
          - z,1,0,0,y) + 16*G(1 - z,1,1,0,y) - 5/3*G( - z,1 - z,1 - z,y) - 6*
         G( - z,1 - z,1 - z,0,y) - 4*G( - z,1 - z, - z,1 - z,y) + 68/3*G( - z,
         1 - z,y) + 7/3*G( - z,1 - z,y)*Pi^2 + 11*G( - z,1 - z,y)*i_*Pi - 6*G(
          - z,1 - z,0,1 - z,y) + 8/3*G( - z,1 - z,0,y) - 14*G( - z,1 - z,1,0,y
         ) - 4*G( - z, - z,1 - z,1 - z,y) + 41/3*G( - z, - z,1 - z,y) + 2*G(
          - z, - z,1 - z,0,y) - 20*G( - z, - z, - z,1 - z,y) + 2*G( - z, - z,0
         ,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) + 8/3*G( - z,0,1 - z,y) + 10*G(
          - z,0, - z,1 - z,y) - 14*G( - z,0,1,0,y) + 38/3*G(0,1 - z,1 - z,y)
          + 4*G(0,1 - z,1 - z,0,y) + 8*G(0,1 - z, - z,1 - z,y) + 8*G(0,1 - z,
          - z,y)*G(1,z) - 43/3*G(0,1 - z,y) - G(0,1 - z,y)*Pi^2 - 11*G(0,1 - z
         ,y)*i_*Pi + 38/3*G(0,1 - z,y)*G(1,z) + 12*G(0,1 - z,y)*G(1,0,z) + 4*
         G(0,1 - z,0,1 - z,y) + 22/3*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y)*G(1,z)
          + 10*G(0,1 - z,1,0,y) + 6*G(0, - z,1 - z,1 - z,y) - 47/3*G(0, - z,1
          - z,y) + 6*G(0, - z,1 - z,y)*G(1,z) + 2*G(0, - z,1 - z,0,y) + 14*G(0
         , - z, - z,1 - z,y) + 14*G(0, - z, - z,y)*G(1,z) - 47/3*G(0, - z,y)*
         G(1,z) - 12*G(0, - z,y)*G(1,0,z) + 6*G(0, - z,y)*G(1,1,z) + 2*G(0, - 
         z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) - 43/3*G(0,y)*G(1,z) - G(0,y)*
         G(1,z)*Pi^2 - 11*G(0,y)*G(1,z)*i_*Pi - 9*G(0,y)*G(1,0,z) - 2*G(0,y)*
         G(1,0,1,z) + 38/3*G(0,y)*G(1,1,z) + 12*G(0,y)*G(1,1,0,z) - 11*G(0,z)*
         G(1 - z,1 - z,y) + 12*G(0,z)*G(1 - z,1 - z,0,y) - 2*G(0,z)*G(1 - z,
          - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) - 5/3*G(0,z)*G(1 - z,y)*Pi^2 - 10
         *G(0,z)*G(1 - z,0,1 - z,y) - 9*G(0,z)*G(1 - z,0,y) - 12*G(0,z)*G(1 - 
         z,0,0,y) - 14*G(0,z)*G(1 - z,1,0,y) + 10*G(0,z)*G( - z,1 - z,1 - z,y)
          - 15*G(0,z)*G( - z,1 - z,y) + 14*G(0,z)*G( - z,1 - z,0,y) + 10*G(0,z
         )*G( - z, - z,1 - z,y) - 8*G(0,z)*G( - z,0,1 - z,y) - 10*G(0,z)*G(0,1
          - z,1 - z,y) + 13*G(0,z)*G(0,1 - z,y) - 12*G(0,z)*G(0,1 - z,0,y) - 
         12*G(0,z)*G(0, - z,1 - z,y) - 10*G(0,z)*G(1,1 - z,0,y) + 5/3*G(0,z)*
         G(1,y)*Pi^2 + 12*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,y) + 12*G(0,z
         )*G(1,0,0,y) + 12*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,1 - z,y) + 22/3*
         G(0,0,1 - z,y) + 10*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z)
          - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*G(0,1,
         z) + 22/3*G(0,0,y)*G(1,z) - 12*G(0,0,y)*G(1,0,z) + 4*G(0,0,y)*G(1,1,z
         ) - 6*G(0,0,0,1,z) + 2*G(0,0,1,z) - 6*G(0,0,1,z)*G(1 - z,y) - 8*G(0,0
         ,1,z)*G( - z,y) + 12*G(0,0,1,z)*G(1,y) + 10*G(0,0,1,0,y) - 8*G(0,0,1,
         0,z) + 4*G(0,0,1,1,z) - 2*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 62/3
         *G(0,1,z) + 2*G(0,1,z)*Pi^2 + 11*G(0,1,z)*i_*Pi + 8*G(0,1,z)*G(1 - z,
         1 - z,y) + 6*G(0,1,z)*G(1 - z, - z,y) - 34/3*G(0,1,z)*G(1 - z,y) - 2*
         G(0,1,z)*G(1 - z,0,y) + 6*G(0,1,z)*G( - z,1 - z,y) - 10*G(0,1,z)*G(
          - z, - z,y) - 4/3*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G( - z,0,y) - 2*G(
         0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y) - 8/3*G(0,1,z)*G(0,y) - 
         12*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,0,1 - z,y) + G(0,1,0,y) - 2*G(0,1,
         0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) + 7*G(0,1,0,z) + 20*G(0,1,0,z)*G(1
          - z,y) - 12*G(0,1,0,z)*G( - z,y) + 10*G(0,1,0,z)*G(0,y) - 22*G(0,1,0
         ,z)*G(1,y) + 6*G(0,1,0,1,z) - 38/3*G(0,1,1,z) + 6*G(0,1,1,z)*G( - z,y
         ) - 4*G(0,1,1,z)*G(0,y) + 8*G(0,1,1,0,y) - 12*G(0,1,1,0,z) - 12*G(1,1
          - z, - z,1 - z,y) - 4*G(1,1 - z,y)*Pi^2 - 4/3*G(1,1 - z,0,y) - 6*G(1
         ,1 - z,0,0,y) + 12*G(1,1 - z,1,0,y) - 18*G(1,y)*zeta3 - 8/9*G(1,y)*
         Pi^2 - 4*G(1,y)*G(1,z)*Pi^2 - 89/6*G(1,z) + 18*G(1,z)*zeta3 - 23/18*
         G(1,z)*Pi^2 - 11*G(1,z)*i_*Pi + 8*G(1,z)*G(1 - z,1 - z, - z,y) + 8*G(
         1,z)*G(1 - z, - z, - z,y) - 1/3*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1
          - z, - z,0,y) + 41/2*G(1,z)*G(1 - z,y) + 3*G(1,z)*G(1 - z,y)*Pi^2 + 
         8*G(1,z)*G(1 - z,0, - z,y) + 38/3*G(1,z)*G(1 - z,0,y) + 4*G(1,z)*G(1
          - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) - 4*G(1,z)*G( - z,1 - z, - z,y)
          - 5/3*G(1,z)*G( - z,1 - z,y) - 6*G(1,z)*G( - z,1 - z,0,y) - 4*G(1,z)
         *G( - z, - z,1 - z,y) - 20*G(1,z)*G( - z, - z, - z,y) + 41/3*G(1,z)*
         G( - z, - z,y) + 2*G(1,z)*G( - z, - z,0,y) + 68/3*G(1,z)*G( - z,y) + 
         7/3*G(1,z)*G( - z,y)*Pi^2 + 11*G(1,z)*G( - z,y)*i_*Pi - 6*G(1,z)*G(
          - z,0,1 - z,y) + 10*G(1,z)*G( - z,0, - z,y) + 8/3*G(1,z)*G( - z,0,y)
          - 12*G(1,z)*G(1,1 - z, - z,y) - 4/3*G(1,0,1 - z,y) - 6*G(1,0,1 - z,0
         ,y) - 12*G(1,0, - z,1 - z,y) - 12*G(1,0, - z,y)*G(1,z) + 181/6*G(1,0,
         y) + G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_*Pi - 4/3*G(1,0,y)*G(1,z) - 10*G(1
         ,0,y)*G(1,0,z) - 24*G(1,0,z) - 5/3*G(1,0,z)*Pi^2 - 22*G(1,0,z)*G(1 - 
         z,1 - z,y) - 2*G(1,0,z)*G(1 - z, - z,y) + 11*G(1,0,z)*G(1 - z,y) + 12
         *G(1,0,z)*G(1 - z,0,y) - 12*G(1,0,z)*G( - z,1 - z,y) + 10*G(1,0,z)*G(
          - z, - z,y) - 15*G(1,0,z)*G( - z,y) + 14*G(1,0,z)*G( - z,0,y) + 22*
         G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,1 - z,y) - 22/3*G(1,0,0,y) - 6*G(1,
         0,0,y)*G(1,z) - 6*G(1,0,0,1,z) - 34/3*G(1,0,1,z) + 8*G(1,0,1,z)*G(1
          - z,y) + 6*G(1,0,1,z)*G( - z,y) - 12*G(1,0,1,z)*G(1,y) - 6*G(1,0,1,0
         ,y) + 20*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 11/3*G(1,1,y)*Pi^2 + 41/
         2*G(1,1,z) + 3*G(1,1,z)*Pi^2 - 4*G(1,1,z)*G( - z, - z,y) - 5/3*G(1,1,
         z)*G( - z,y) - 6*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) + 16/3*G(1
         ,1,0,y) + 2*G(1,1,0,y)*G(1,z) + 11*G(1,1,0,z) - 22*G(1,1,0,z)*G(1 - z
         ,y) - 12*G(1,1,0,z)*G( - z,y) + 22*G(1,1,0,z)*G(1,y) - 6*G(1,1,0,0,y)
          + 8*G(1,1,0,1,z) - 22*G(1,1,1,0,y) - 22*G(1,1,1,0,z) )

       + N*y*z^-1 * ( 29*zeta3 - 7/36*Pi^2 - 11/2*i_*Pi - 9*G(1 - z,1 - z, - z
         ,1 - z,y) - 89/3*G(1 - z,1 - z,y) - 7/2*G(1 - z,1 - z,y)*Pi^2 - 35/2*
         G(1 - z,1 - z,0,y) - 6*G(1 - z,1 - z,0,0,y) + 12*G(1 - z,1 - z,1,0,y)
          + 29/2*G(1 - z, - z,1 - z,y) + 3*G(1 - z, - z,1 - z,0,y) - 12*G(1 - 
         z, - z, - z,1 - z,y) + 3*G(1 - z, - z,0,1 - z,y) + 63/2*G(1 - z,y) - 
         21*G(1 - z,y)*zeta3 + 31/4*G(1 - z,y)*Pi^2 + 33/2*G(1 - z,y)*i_*Pi - 
         35/2*G(1 - z,0,1 - z,y) - 6*G(1 - z,0,1 - z,0,y) - 9*G(1 - z,0, - z,1
          - z,y) + 287/12*G(1 - z,0,y) + G(1 - z,0,y)*Pi^2 + 33/2*G(1 - z,0,y)
         *i_*Pi - 6*G(1 - z,0,0,1 - z,y) - 2*G(1 - z,0,0,y) - 12*G(1 - z,0,1,0
         ,y) - 3*G(1 - z,1,1 - z,0,y) + 7/2*G(1 - z,1,y)*Pi^2 - 3*G(1 - z,1,0,
         1 - z,y) - 51/2*G(1 - z,1,0,y) - 9*G(1 - z,1,0,0,y) - 21*G(1 - z,1,1,
         0,y) + 2*G( - z,1 - z,1 - z,y) + 9*G( - z,1 - z,1 - z,0,y) + 3*G( - z
         ,1 - z, - z,1 - z,y) - 11/4*G( - z,1 - z,y) - 3*G( - z,1 - z,y)*Pi^2
          - 33/2*G( - z,1 - z,y)*i_*Pi + 9*G( - z,1 - z,0,1 - z,y) - 3/2*G( - 
         z,1 - z,0,y) + 18*G( - z,1 - z,1,0,y) + 3*G( - z, - z,1 - z,1 - z,y)
          - 17*G( - z, - z,1 - z,y) - 3*G( - z, - z,1 - z,0,y) + 27*G( - z, - 
         z, - z,1 - z,y) - 3*G( - z, - z,0,1 - z,y) + 9*G( - z,0,1 - z,1 - z,y
         ) - 3/2*G( - z,0,1 - z,y) - 12*G( - z,0, - z,1 - z,y) + 18*G( - z,0,1
         ,0,y) - 35/2*G(0,1 - z,1 - z,y) - 6*G(0,1 - z,1 - z,0,y) - 9*G(0,1 - 
         z, - z,1 - z,y) - 9*G(0,1 - z, - z,y)*G(1,z) + 287/12*G(0,1 - z,y) + 
         G(0,1 - z,y)*Pi^2 + 33/2*G(0,1 - z,y)*i_*Pi - 35/2*G(0,1 - z,y)*G(1,z
         ) - 15*G(0,1 - z,y)*G(1,0,z) - 6*G(0,1 - z,0,1 - z,y) - 2*G(0,1 - z,0
         ,y) - 6*G(0,1 - z,0,y)*G(1,z) - 12*G(0,1 - z,1,0,y) - 6*G(0, - z,1 - 
         z,1 - z,y) + 36*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*G(1,z) - 3*G(
         0, - z,1 - z,0,y) - 18*G(0, - z, - z,1 - z,y) - 18*G(0, - z, - z,y)*
         G(1,z) + 36*G(0, - z,y)*G(1,z) + 15*G(0, - z,y)*G(1,0,z) - 6*G(0, - z
         ,y)*G(1,1,z) - 3*G(0, - z,0,1 - z,y) - 3*G(0, - z,0,y)*G(1,z) - 13*G(
         0,y) - 17/12*G(0,y)*Pi^2 - 33/2*G(0,y)*i_*Pi - 14*G(0,y)*G(0,z) + 287/
         12*G(0,y)*G(1,z) + G(0,y)*G(1,z)*Pi^2 + 33/2*G(0,y)*G(1,z)*i_*Pi + 30
         *G(0,y)*G(1,0,z) + 3*G(0,y)*G(1,0,1,z) - 35/2*G(0,y)*G(1,1,z) - 15*G(
         0,y)*G(1,1,0,z) - 13*G(0,z) - 31/12*G(0,z)*Pi^2 + 31/2*G(0,z)*G(1 - z
         ,1 - z,y) - 15*G(0,z)*G(1 - z,1 - z,0,y) + 3*G(0,z)*G(1 - z, - z,1 - 
         z,y) - 8*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,y)*Pi^2 + 12*G(0,z)*G(1
          - z,0,1 - z,y) + 30*G(0,z)*G(1 - z,0,y) + 15*G(0,z)*G(1 - z,0,0,y)
          + 18*G(0,z)*G(1 - z,1,0,y) - 12*G(0,z)*G( - z,1 - z,1 - z,y) + 41/2*
         G(0,z)*G( - z,1 - z,y) - 18*G(0,z)*G( - z,1 - z,0,y) - 12*G(0,z)*G(
          - z, - z,1 - z,y) + 9*G(0,z)*G( - z,0,1 - z,y) + 12*G(0,z)*G(0,1 - z
         ,1 - z,y) - 36*G(0,z)*G(0,1 - z,y) + 15*G(0,z)*G(0,1 - z,0,y) + 15*G(
         0,z)*G(0, - z,1 - z,y) + 12*G(0,z)*G(1,1 - z,0,y) - 2*G(0,z)*G(1,y)*
         Pi^2 - 15*G(0,z)*G(1,0,1 - z,y) - 25/2*G(0,z)*G(1,0,y) - 15*G(0,z)*G(
         1,0,0,y) - 15*G(0,z)*G(1,1,0,y) - 6*G(0,0,1 - z,1 - z,y) - 2*G(0,0,1
          - z,y) - 12*G(0,0,1 - z,y)*G(0,z) - 6*G(0,0,1 - z,y)*G(1,z) + 9*G(0,
         0, - z,1 - z,y) + 9*G(0,0, - z,y)*G(1,z) + 191/6*G(0,0,y) - 35/2*G(0,
         0,y)*G(0,z) - 3*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1,z) + 15*G(0,0,y)*
         G(1,0,z) - 6*G(0,0,y)*G(1,1,z) + 9*G(0,0,0,1,z) - 27/2*G(0,0,1,z) + 6
         *G(0,0,1,z)*G(1 - z,y) + 12*G(0,0,1,z)*G( - z,y) - 15*G(0,0,1,z)*G(1,
         y) - 12*G(0,0,1,0,y) + 9*G(0,0,1,0,z) - 6*G(0,0,1,1,z) + 3*G(0,1,1 - 
         z,0,y) + 2*G(0,1,y)*Pi^2 - 43/4*G(0,1,z) - 5/2*G(0,1,z)*Pi^2 - 33/2*
         G(0,1,z)*i_*Pi - 9*G(0,1,z)*G(1 - z,1 - z,y) - 9*G(0,1,z)*G(1 - z, - 
         z,y) + 30*G(0,1,z)*G(1 - z,y) + 3*G(0,1,z)*G(1 - z,0,y) - 9*G(0,1,z)*
         G( - z,1 - z,y) + 15*G(0,1,z)*G( - z, - z,y) + 7/2*G(0,1,z)*G( - z,y)
          - 3*G(0,1,z)*G( - z,0,y) + 3*G(0,1,z)*G(0,1 - z,y) - 3*G(0,1,z)*G(0,
          - z,y) + 15*G(0,1,z)*G(1,1 - z,y) + 3*G(0,1,0,1 - z,y) + 7/2*G(0,1,0
         ,y) + 3*G(0,1,0,y)*G(0,z) + 3*G(0,1,0,y)*G(1,z) + 41/2*G(0,1,0,z) - 
         24*G(0,1,0,z)*G(1 - z,y) + 15*G(0,1,0,z)*G( - z,y) - 12*G(0,1,0,z)*G(
         0,y) + 27*G(0,1,0,z)*G(1,y) - 9*G(0,1,0,1,z) + 35/2*G(0,1,1,z) - 9*G(
         0,1,1,z)*G( - z,y) + 6*G(0,1,1,z)*G(0,y) - 12*G(0,1,1,0,y) + 15*G(0,1
         ,1,0,z) + 15*G(1,1 - z, - z,1 - z,y) + 5*G(1,1 - z,y)*Pi^2 + 3*G(1,1
          - z,0,y) + 9*G(1,1 - z,0,0,y) - 15*G(1,1 - z,1,0,y) + 21*G(1,y)*
         zeta3 - 15/4*G(1,y)*Pi^2 + 5*G(1,y)*G(1,z)*Pi^2 + 63/2*G(1,z) - 21*G(
         1,z)*zeta3 + 31/4*G(1,z)*Pi^2 + 33/2*G(1,z)*i_*Pi - 9*G(1,z)*G(1 - z,
         1 - z, - z,y) - 12*G(1,z)*G(1 - z, - z, - z,y) + 29/2*G(1,z)*G(1 - z,
          - z,y) + 3*G(1,z)*G(1 - z, - z,0,y) - 89/3*G(1,z)*G(1 - z,y) - 7/2*
         G(1,z)*G(1 - z,y)*Pi^2 - 9*G(1,z)*G(1 - z,0, - z,y) - 35/2*G(1,z)*G(1
          - z,0,y) - 6*G(1,z)*G(1 - z,0,0,y) - 3*G(1,z)*G(1 - z,1,0,y) + 3*G(1
         ,z)*G( - z,1 - z, - z,y) + 2*G(1,z)*G( - z,1 - z,y) + 9*G(1,z)*G( - z
         ,1 - z,0,y) + 3*G(1,z)*G( - z, - z,1 - z,y) + 27*G(1,z)*G( - z, - z,
          - z,y) - 17*G(1,z)*G( - z, - z,y) - 3*G(1,z)*G( - z, - z,0,y) - 11/4
         *G(1,z)*G( - z,y) - 3*G(1,z)*G( - z,y)*Pi^2 - 33/2*G(1,z)*G( - z,y)*
         i_*Pi + 9*G(1,z)*G( - z,0,1 - z,y) - 12*G(1,z)*G( - z,0, - z,y) - 3/2
         *G(1,z)*G( - z,0,y) + 15*G(1,z)*G(1,1 - z, - z,y) + 3*G(1,0,1 - z,y)
          + 9*G(1,0,1 - z,0,y) + 15*G(1,0, - z,1 - z,y) + 15*G(1,0, - z,y)*G(1
         ,z) - 101/4*G(1,0,y) - G(1,0,y)*Pi^2 - 33/2*G(1,0,y)*i_*Pi + 3*G(1,0,
         y)*G(1,z) + 12*G(1,0,y)*G(1,0,z) + 14*G(1,0,z) + 2*G(1,0,z)*Pi^2 + 27
         *G(1,0,z)*G(1 - z,1 - z,y) + 3*G(1,0,z)*G(1 - z, - z,y) - 101/2*G(1,0
         ,z)*G(1 - z,y) - 15*G(1,0,z)*G(1 - z,0,y) + 15*G(1,0,z)*G( - z,1 - z,
         y) - 12*G(1,0,z)*G( - z, - z,y) + 41/2*G(1,0,z)*G( - z,y) - 18*G(1,0,
         z)*G( - z,0,y) - 27*G(1,0,z)*G(1,1 - z,y) + 9*G(1,0,0,1 - z,y) + 39/2
         *G(1,0,0,y) + 9*G(1,0,0,y)*G(1,z) + 6*G(1,0,0,1,z) + 30*G(1,0,1,z) - 
         9*G(1,0,1,z)*G(1 - z,y) - 9*G(1,0,1,z)*G( - z,y) + 15*G(1,0,1,z)*G(1,
         y) + 6*G(1,0,1,0,y) - 24*G(1,0,1,0,z) - 3*G(1,1,1 - z,0,y) - 5*G(1,1,
         y)*Pi^2 - 89/3*G(1,1,z) - 7/2*G(1,1,z)*Pi^2 + 3*G(1,1,z)*G( - z, - z,
         y) + 2*G(1,1,z)*G( - z,y) + 9*G(1,1,z)*G( - z,0,y) - 3*G(1,1,0,1 - z,
         y) + 45/2*G(1,1,0,y) - 3*G(1,1,0,y)*G(1,z) - 101/2*G(1,1,0,z) + 27*G(
         1,1,0,z)*G(1 - z,y) + 15*G(1,1,0,z)*G( - z,y) - 27*G(1,1,0,z)*G(1,y)
          + 6*G(1,1,0,0,y) - 9*G(1,1,0,1,z) + 30*G(1,1,1,0,y) + 27*G(1,1,1,0,z
         ) )

       + N*y*[1-z]^-2 * (  - G(0,z) )

       + N*y*[1-z]^-1 * (  - 1 )

       + N*y^2*z^-3 * ( 9*G(1 - z,1 - z, - z,1 - z,y) + 3*G(1 - z,1 - z,y)*
         Pi^2 + 15/2*G(1 - z,1 - z,0,y) + 4*G(1 - z,1 - z,0,0,y) - 9*G(1 - z,1
          - z,1,0,y) - 20/3*G(1 - z, - z,1 - z,y) - 2*G(1 - z, - z,1 - z,0,y)
          + 8*G(1 - z, - z, - z,1 - z,y) - 2*G(1 - z, - z,0,1 - z,y) + 22*G(1
          - z,y)*zeta3 - 1/4*G(1 - z,y)*Pi^2 + 15/2*G(1 - z,0,1 - z,y) + 4*G(1
          - z,0,1 - z,0,y) + 9*G(1 - z,0, - z,1 - z,y) - 37/2*G(1 - z,0,y) - 5/
         6*G(1 - z,0,y)*Pi^2 - 11*G(1 - z,0,y)*i_*Pi + 4*G(1 - z,0,0,1 - z,y)
          + 15/2*G(1 - z,0,0,y) + 9*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y)
          - 5/2*G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) - 31/6*G(1 - z,1,0,
         y) + 7*G(1 - z,1,0,0,y) + 15*G(1 - z,1,1,0,y) - 15/2*G( - z,1 - z,1
          - z,y) - 6*G( - z,1 - z,1 - z,0,y) - 5*G( - z,1 - z, - z,1 - z,y) + 
         37/2*G( - z,1 - z,y) + 13/6*G( - z,1 - z,y)*Pi^2 + 11*G( - z,1 - z,y)
         *i_*Pi - 6*G( - z,1 - z,0,1 - z,y) - 5/6*G( - z,1 - z,0,y) - 13*G( - 
         z,1 - z,1,0,y) - 5*G( - z, - z,1 - z,1 - z,y) - 3/2*G( - z, - z,1 - z
         ,y) + 2*G( - z, - z,1 - z,0,y) - 21*G( - z, - z, - z,1 - z,y) + 2*G(
          - z, - z,0,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) - 5/6*G( - z,0,1 - z
         ,y) + 11*G( - z,0, - z,1 - z,y) - 13*G( - z,0,1,0,y) + 15/2*G(0,1 - z
         ,1 - z,y) + 4*G(0,1 - z,1 - z,0,y) + 9*G(0,1 - z, - z,1 - z,y) + 9*G(
         0,1 - z, - z,y)*G(1,z) - 37/2*G(0,1 - z,y) - 5/6*G(0,1 - z,y)*Pi^2 - 
         11*G(0,1 - z,y)*i_*Pi + 15/2*G(0,1 - z,y)*G(1,z) + 11*G(0,1 - z,y)*G(
         1,0,z) + 4*G(0,1 - z,0,1 - z,y) + 15/2*G(0,1 - z,0,y) + 4*G(0,1 - z,0
         ,y)*G(1,z) + 9*G(0,1 - z,1,0,y) + 7*G(0, - z,1 - z,1 - z,y) - 31/6*G(
         0, - z,1 - z,y) + 7*G(0, - z,1 - z,y)*G(1,z) + 2*G(0, - z,1 - z,0,y)
          + 15*G(0, - z, - z,1 - z,y) + 15*G(0, - z, - z,y)*G(1,z) - 31/6*G(0,
          - z,y)*G(1,z) - 13*G(0, - z,y)*G(1,0,z) + 7*G(0, - z,y)*G(1,1,z) + 2
         *G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) - 37/2*G(0,y)*G(1,z) - 
         5/6*G(0,y)*G(1,z)*Pi^2 - 11*G(0,y)*G(1,z)*i_*Pi + 2*G(0,y)*G(1,0,z)
          - 2*G(0,y)*G(1,0,1,z) + 15/2*G(0,y)*G(1,1,z) + 11*G(0,y)*G(1,1,0,z)
          + 11*G(0,z)*G(1 - z,1 - z,0,y) - 2*G(0,z)*G(1 - z, - z,1 - z,y) - 11/
         6*G(0,z)*G(1 - z,y)*Pi^2 - 11*G(0,z)*G(1 - z,0,1 - z,y) + 2*G(0,z)*G(
         1 - z,0,y) - 11*G(0,z)*G(1 - z,0,0,y) - 13*G(0,z)*G(1 - z,1,0,y) + 11
         *G(0,z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) + 13*G(0,z)*
         G( - z,1 - z,0,y) + 11*G(0,z)*G( - z, - z,1 - z,y) - 9*G(0,z)*G( - z,
         0,1 - z,y) - 11*G(0,z)*G(0,1 - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 
         11*G(0,z)*G(0,1 - z,0,y) - 13*G(0,z)*G(0, - z,1 - z,y) - 9*G(0,z)*G(1
         ,1 - z,0,y) + 11/6*G(0,z)*G(1,y)*Pi^2 + 13*G(0,z)*G(1,0,1 - z,y) - 2*
         G(0,z)*G(1,0,y) + 11*G(0,z)*G(1,0,0,y) + 11*G(0,z)*G(1,1,0,y) + 4*G(0
         ,0,1 - z,1 - z,y) + 15/2*G(0,0,1 - z,y) + 11*G(0,0,1 - z,y)*G(0,z) + 
         4*G(0,0,1 - z,y)*G(1,z) - 9*G(0,0, - z,1 - z,y) - 9*G(0,0, - z,y)*G(1
         ,z) + 2*G(0,0,y)*G(0,1,z) + 15/2*G(0,0,y)*G(1,z) - 11*G(0,0,y)*G(1,0,
         z) + 4*G(0,0,y)*G(1,1,z) - 6*G(0,0,0,1,z) - 7/6*G(0,0,1,z) - 7*G(0,0,
         1,z)*G(1 - z,y) - 8*G(0,0,1,z)*G( - z,y) + 13*G(0,0,1,z)*G(1,y) + 9*
         G(0,0,1,0,y) - 7*G(0,0,1,0,z) + 4*G(0,0,1,1,z) - 2*G(0,1,1 - z,0,y)
          - 4/3*G(0,1,y)*Pi^2 + 37/2*G(0,1,z) + 11/6*G(0,1,z)*Pi^2 + 11*G(0,1,
         z)*i_*Pi + 9*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z, - z,y)
          - 20/3*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 6*G(0,1,z)*G(
          - z,1 - z,y) - 10*G(0,1,z)*G( - z, - z,y) - 7/2*G(0,1,z)*G( - z,y)
          + 2*G(0,1,z)*G( - z,0,y) - 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,
          - z,y) - 19/6*G(0,1,z)*G(0,y) - 13*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,0
         ,1 - z,y) - 20/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,
         z) - 2*G(0,1,0,z) + 20*G(0,1,0,z)*G(1 - z,y) - 11*G(0,1,0,z)*G( - z,y
         ) + 9*G(0,1,0,z)*G(0,y) - 22*G(0,1,0,z)*G(1,y) + 6*G(0,1,0,1,z) - 15/
         2*G(0,1,1,z) + 6*G(0,1,1,z)*G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 8*G(0,1
         ,1,0,y) - 11*G(0,1,1,0,z) - 13*G(1,1 - z, - z,1 - z,y) - 4*G(1,1 - z,
         y)*Pi^2 - 5/6*G(1,1 - z,0,y) - 6*G(1,1 - z,0,0,y) + 11*G(1,1 - z,1,0,
         y) - 22*G(1,y)*zeta3 + 1/4*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z)*Pi^2 + 22*G(
         1,z)*zeta3 - 1/4*G(1,z)*Pi^2 + 9*G(1,z)*G(1 - z,1 - z, - z,y) + 8*G(1
         ,z)*G(1 - z, - z, - z,y) - 20/3*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1
          - z, - z,0,y) + 3*G(1,z)*G(1 - z,y)*Pi^2 + 9*G(1,z)*G(1 - z,0, - z,y
         ) + 15/2*G(1,z)*G(1 - z,0,y) + 4*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1
          - z,1,0,y) - 5*G(1,z)*G( - z,1 - z, - z,y) - 15/2*G(1,z)*G( - z,1 - 
         z,y) - 6*G(1,z)*G( - z,1 - z,0,y) - 5*G(1,z)*G( - z, - z,1 - z,y) - 
         21*G(1,z)*G( - z, - z, - z,y) - 3/2*G(1,z)*G( - z, - z,y) + 2*G(1,z)*
         G( - z, - z,0,y) + 37/2*G(1,z)*G( - z,y) + 13/6*G(1,z)*G( - z,y)*Pi^2
          + 11*G(1,z)*G( - z,y)*i_*Pi - 6*G(1,z)*G( - z,0,1 - z,y) + 11*G(1,z)
         *G( - z,0, - z,y) - 5/6*G(1,z)*G( - z,0,y) - 13*G(1,z)*G(1,1 - z, - z
         ,y) - 5/6*G(1,0,1 - z,y) - 6*G(1,0,1 - z,0,y) - 13*G(1,0, - z,1 - z,y
         ) - 13*G(1,0, - z,y)*G(1,z) + 37/2*G(1,0,y) + 5/6*G(1,0,y)*Pi^2 + 11*
         G(1,0,y)*i_*Pi - 5/6*G(1,0,y)*G(1,z) - 9*G(1,0,y)*G(1,0,z) - 11/6*G(1
         ,0,z)*Pi^2 - 22*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z, - z,y
         ) + 11*G(1,0,z)*G(1 - z,0,y) - 11*G(1,0,z)*G( - z,1 - z,y) + 11*G(1,0
         ,z)*G( - z, - z,y) - 2*G(1,0,z)*G( - z,y) + 13*G(1,0,z)*G( - z,0,y)
          + 22*G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,1 - z,y) - 15/2*G(1,0,0,y) - 
         6*G(1,0,0,y)*G(1,z) - 7*G(1,0,0,1,z) - 20/3*G(1,0,1,z) + 9*G(1,0,1,z)
         *G(1 - z,y) + 6*G(1,0,1,z)*G( - z,y) - 13*G(1,0,1,z)*G(1,y) - 5*G(1,0
         ,1,0,y) + 20*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 7/2*G(1,1,y)*Pi^2 + 
         3*G(1,1,z)*Pi^2 - 5*G(1,1,z)*G( - z, - z,y) - 15/2*G(1,1,z)*G( - z,y)
          - 6*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) - 3/2*G(1,1,0,y) + 2*
         G(1,1,0,y)*G(1,z) - 22*G(1,1,0,z)*G(1 - z,y) - 11*G(1,1,0,z)*G( - z,y
         ) + 22*G(1,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) + 9*G(1,1,0,1,z) - 21*G(1,1
         ,1,0,y) - 22*G(1,1,1,0,z) )

       + N*y^2*z^-2 * ( 22*zeta3 + 5/4*Pi^2 - 17*G(1 - z,1 - z, - z,1 - z,y)
          - 41/2*G(1 - z,1 - z,y) - 6*G(1 - z,1 - z,y)*Pi^2 - 121/6*G(1 - z,1
          - z,0,y) - 8*G(1 - z,1 - z,0,0,y) + 19*G(1 - z,1 - z,1,0,y) + 17*G(1
          - z, - z,1 - z,y) + 4*G(1 - z, - z,1 - z,0,y) - 16*G(1 - z, - z, - z
         ,1 - z,y) + 4*G(1 - z, - z,0,1 - z,y) + 89/6*G(1 - z,y) - 40*G(1 - z,
         y)*zeta3 + 193/36*G(1 - z,y)*Pi^2 + 11*G(1 - z,y)*i_*Pi - 121/6*G(1
          - z,0,1 - z,y) - 8*G(1 - z,0,1 - z,0,y) - 17*G(1 - z,0, - z,1 - z,y)
          + 37*G(1 - z,0,y) + 11/6*G(1 - z,0,y)*Pi^2 + 22*G(1 - z,0,y)*i_*Pi
          - 8*G(1 - z,0,0,1 - z,y) - 59/6*G(1 - z,0,0,y) - 19*G(1 - z,0,1,0,y)
          - 4*G(1 - z,1,1 - z,0,y) + 31/6*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1
          - z,y) - 61/6*G(1 - z,1,0,y) - 15*G(1 - z,1,0,0,y) - 31*G(1 - z,1,1,
         0,y) + 55/6*G( - z,1 - z,1 - z,y) + 12*G( - z,1 - z,1 - z,0,y) + 9*G(
          - z,1 - z, - z,1 - z,y) - 59/2*G( - z,1 - z,y) - 9/2*G( - z,1 - z,y)
         *Pi^2 - 22*G( - z,1 - z,y)*i_*Pi + 12*G( - z,1 - z,0,1 - z,y) + 1/6*
         G( - z,1 - z,0,y) + 27*G( - z,1 - z,1,0,y) + 9*G( - z, - z,1 - z,1 - 
         z,y) - 61/6*G( - z, - z,1 - z,y) - 4*G( - z, - z,1 - z,0,y) + 41*G(
          - z, - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) + 12*G( - z,0,1 - 
         z,1 - z,y) + 1/6*G( - z,0,1 - z,y) - 21*G( - z,0, - z,1 - z,y) + 27*
         G( - z,0,1,0,y) - 121/6*G(0,1 - z,1 - z,y) - 8*G(0,1 - z,1 - z,0,y)
          - 17*G(0,1 - z, - z,1 - z,y) - 17*G(0,1 - z, - z,y)*G(1,z) + 37*G(0,
         1 - z,y) + 11/6*G(0,1 - z,y)*Pi^2 + 22*G(0,1 - z,y)*i_*Pi - 121/6*G(0
         ,1 - z,y)*G(1,z) - 23*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,0,1 - z,y)
          - 59/6*G(0,1 - z,0,y) - 8*G(0,1 - z,0,y)*G(1,z) - 19*G(0,1 - z,1,0,y
         ) - 13*G(0, - z,1 - z,1 - z,y) + 185/6*G(0, - z,1 - z,y) - 13*G(0, - 
         z,1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,0,y) - 29*G(0, - z, - z,1 - z,y)
          - 29*G(0, - z, - z,y)*G(1,z) + 185/6*G(0, - z,y)*G(1,z) + 25*G(0, - 
         z,y)*G(1,0,z) - 13*G(0, - z,y)*G(1,1,z) - 4*G(0, - z,0,1 - z,y) - 4*
         G(0, - z,0,y)*G(1,z) - 89/6*G(0,y) - 5/6*G(0,y)*Pi^2 - 11*G(0,y)*i_*
         Pi - 2*G(0,y)*G(0,z) + 37*G(0,y)*G(1,z) + 11/6*G(0,y)*G(1,z)*Pi^2 + 
         22*G(0,y)*G(1,z)*i_*Pi + 18*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,1,z) - 
         121/6*G(0,y)*G(1,1,z) - 23*G(0,y)*G(1,1,0,z) - 11/6*G(0,z)*Pi^2 + 11*
         G(0,z)*G(1 - z,1 - z,y) - 23*G(0,z)*G(1 - z,1 - z,0,y) + 4*G(0,z)*G(1
          - z, - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) + 7/2*G(0,z)*G(1 - z,y)*Pi^2
          + 21*G(0,z)*G(1 - z,0,1 - z,y) + 18*G(0,z)*G(1 - z,0,y) + 23*G(0,z)*
         G(1 - z,0,0,y) + 27*G(0,z)*G(1 - z,1,0,y) - 21*G(0,z)*G( - z,1 - z,1
          - z,y) + 15*G(0,z)*G( - z,1 - z,y) - 27*G(0,z)*G( - z,1 - z,0,y) - 
         21*G(0,z)*G( - z, - z,1 - z,y) + 17*G(0,z)*G( - z,0,1 - z,y) + 21*G(0
         ,z)*G(0,1 - z,1 - z,y) - 26*G(0,z)*G(0,1 - z,y) + 23*G(0,z)*G(0,1 - z
         ,0,y) + 25*G(0,z)*G(0, - z,1 - z,y) + 19*G(0,z)*G(1,1 - z,0,y) - 7/2*
         G(0,z)*G(1,y)*Pi^2 - 25*G(0,z)*G(1,0,1 - z,y) - 7*G(0,z)*G(1,0,y) - 
         23*G(0,z)*G(1,0,0,y) - 23*G(0,z)*G(1,1,0,y) - 8*G(0,0,1 - z,1 - z,y)
          - 59/6*G(0,0,1 - z,y) - 21*G(0,0,1 - z,y)*G(0,z) - 8*G(0,0,1 - z,y)*
         G(1,z) + 17*G(0,0, - z,1 - z,y) + 17*G(0,0, - z,y)*G(1,z) + 41/2*G(0,
         0,y) - 11*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,1,z) - 59/6*G(0,0,y)*G(1,z
         ) + 23*G(0,0,y)*G(1,0,z) - 8*G(0,0,y)*G(1,1,z) + 12*G(0,0,0,1,z) - 65/
         6*G(0,0,1,z) + 13*G(0,0,1,z)*G(1 - z,y) + 16*G(0,0,1,z)*G( - z,y) - 
         25*G(0,0,1,z)*G(1,y) - 19*G(0,0,1,0,y) + 15*G(0,0,1,0,z) - 8*G(0,0,1,
         1,z) + 4*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 - 55/2*G(0,1,z) - 23/6*
         G(0,1,z)*Pi^2 - 22*G(0,1,z)*i_*Pi - 17*G(0,1,z)*G(1 - z,1 - z,y) - 12
         *G(0,1,z)*G(1 - z, - z,y) + 28*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(1
          - z,0,y) - 12*G(0,1,z)*G( - z,1 - z,y) + 20*G(0,1,z)*G( - z, - z,y)
          + 29/6*G(0,1,z)*G( - z,y) - 4*G(0,1,z)*G( - z,0,y) + 4*G(0,1,z)*G(0,
         1 - z,y) - 4*G(0,1,z)*G(0, - z,y) + 29/6*G(0,1,z)*G(0,y) + 25*G(0,1,z
         )*G(1,1 - z,y) + 4*G(0,1,0,1 - z,y) + 29/3*G(0,1,0,y) + 4*G(0,1,0,y)*
         G(0,z) + 4*G(0,1,0,y)*G(1,z) + 15*G(0,1,0,z) - 40*G(0,1,0,z)*G(1 - z,
         y) + 23*G(0,1,0,z)*G( - z,y) - 19*G(0,1,0,z)*G(0,y) + 44*G(0,1,0,z)*
         G(1,y) - 12*G(0,1,0,1,z) + 121/6*G(0,1,1,z) - 12*G(0,1,1,z)*G( - z,y)
          + 8*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y) + 23*G(0,1,1,0,z) + 25*G(1,1
          - z, - z,1 - z,y) + 8*G(1,1 - z,y)*Pi^2 + 19/6*G(1,1 - z,0,y) + 12*
         G(1,1 - z,0,0,y) - 23*G(1,1 - z,1,0,y) + 40*G(1,y)*zeta3 - 97/36*G(1,
         y)*Pi^2 + 8*G(1,y)*G(1,z)*Pi^2 + 89/6*G(1,z) - 40*G(1,z)*zeta3 + 193/
         36*G(1,z)*Pi^2 + 11*G(1,z)*i_*Pi - 17*G(1,z)*G(1 - z,1 - z, - z,y) - 
         16*G(1,z)*G(1 - z, - z, - z,y) + 17*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)
         *G(1 - z, - z,0,y) - 41/2*G(1,z)*G(1 - z,y) - 6*G(1,z)*G(1 - z,y)*
         Pi^2 - 17*G(1,z)*G(1 - z,0, - z,y) - 121/6*G(1,z)*G(1 - z,0,y) - 8*G(
         1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) + 9*G(1,z)*G( - z,1 - z
         , - z,y) + 55/6*G(1,z)*G( - z,1 - z,y) + 12*G(1,z)*G( - z,1 - z,0,y)
          + 9*G(1,z)*G( - z, - z,1 - z,y) + 41*G(1,z)*G( - z, - z, - z,y) - 61/
         6*G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,0,y) - 59/2*G(1,z)*G(
          - z,y) - 9/2*G(1,z)*G( - z,y)*Pi^2 - 22*G(1,z)*G( - z,y)*i_*Pi + 12*
         G(1,z)*G( - z,0,1 - z,y) - 21*G(1,z)*G( - z,0, - z,y) + 1/6*G(1,z)*G(
          - z,0,y) + 25*G(1,z)*G(1,1 - z, - z,y) + 19/6*G(1,0,1 - z,y) + 12*G(
         1,0,1 - z,0,y) + 25*G(1,0, - z,1 - z,y) + 25*G(1,0, - z,y)*G(1,z) - 
         89/2*G(1,0,y) - 11/6*G(1,0,y)*Pi^2 - 22*G(1,0,y)*i_*Pi + 19/6*G(1,0,y
         )*G(1,z) + 19*G(1,0,y)*G(1,0,z) + 2*G(1,0,z) + 7/2*G(1,0,z)*Pi^2 + 44
         *G(1,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z, - z,y) - 33*G(1,0,z)
         *G(1 - z,y) - 23*G(1,0,z)*G(1 - z,0,y) + 23*G(1,0,z)*G( - z,1 - z,y)
          - 21*G(1,0,z)*G( - z, - z,y) + 15*G(1,0,z)*G( - z,y) - 27*G(1,0,z)*
         G( - z,0,y) - 44*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1 - z,y) + 125/6*
         G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 13*G(1,0,0,1,z) + 28*G(1,0,1,z)
          - 17*G(1,0,1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y) + 25*G(1,0,1,z)
         *G(1,y) + 11*G(1,0,1,0,y) - 40*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 43/
         6*G(1,1,y)*Pi^2 - 41/2*G(1,1,z) - 6*G(1,1,z)*Pi^2 + 9*G(1,1,z)*G( - z
         , - z,y) + 55/6*G(1,1,z)*G( - z,y) + 12*G(1,1,z)*G( - z,0,y) - 4*G(1,
         1,0,1 - z,y) + 97/6*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) - 33*G(1,1,0,z)
          + 44*G(1,1,0,z)*G(1 - z,y) + 23*G(1,1,0,z)*G( - z,y) - 44*G(1,1,0,z)
         *G(1,y) + 11*G(1,1,0,0,y) - 17*G(1,1,0,1,z) + 43*G(1,1,1,0,y) + 44*G(
         1,1,1,0,z) )

       + N*y^3*z^-3 * (  - 9*G(1 - z,1 - z, - z,1 - z,y) - 3*G(1 - z,1 - z,y)*
         Pi^2 - 15/2*G(1 - z,1 - z,0,y) - 4*G(1 - z,1 - z,0,0,y) + 9*G(1 - z,1
          - z,1,0,y) + 20/3*G(1 - z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,0,y)
          - 8*G(1 - z, - z, - z,1 - z,y) + 2*G(1 - z, - z,0,1 - z,y) - 22*G(1
          - z,y)*zeta3 + 1/4*G(1 - z,y)*Pi^2 - 15/2*G(1 - z,0,1 - z,y) - 4*G(1
          - z,0,1 - z,0,y) - 9*G(1 - z,0, - z,1 - z,y) + 37/2*G(1 - z,0,y) + 5/
         6*G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y)
          - 15/2*G(1 - z,0,0,y) - 9*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y)
          + 5/2*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) + 31/6*G(1 - z,1,0,
         y) - 7*G(1 - z,1,0,0,y) - 15*G(1 - z,1,1,0,y) + 15/2*G( - z,1 - z,1
          - z,y) + 6*G( - z,1 - z,1 - z,0,y) + 5*G( - z,1 - z, - z,1 - z,y) - 
         37/2*G( - z,1 - z,y) - 13/6*G( - z,1 - z,y)*Pi^2 - 11*G( - z,1 - z,y)
         *i_*Pi + 6*G( - z,1 - z,0,1 - z,y) + 5/6*G( - z,1 - z,0,y) + 13*G( - 
         z,1 - z,1,0,y) + 5*G( - z, - z,1 - z,1 - z,y) + 3/2*G( - z, - z,1 - z
         ,y) - 2*G( - z, - z,1 - z,0,y) + 21*G( - z, - z, - z,1 - z,y) - 2*G(
          - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 5/6*G( - z,0,1 - z
         ,y) - 11*G( - z,0, - z,1 - z,y) + 13*G( - z,0,1,0,y) - 15/2*G(0,1 - z
         ,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) - 9*G(0,1 - z, - z,1 - z,y) - 9*G(
         0,1 - z, - z,y)*G(1,z) + 37/2*G(0,1 - z,y) + 5/6*G(0,1 - z,y)*Pi^2 + 
         11*G(0,1 - z,y)*i_*Pi - 15/2*G(0,1 - z,y)*G(1,z) - 11*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 15/2*G(0,1 - z,0,y) - 4*G(0,1 - z,0
         ,y)*G(1,z) - 9*G(0,1 - z,1,0,y) - 7*G(0, - z,1 - z,1 - z,y) + 31/6*G(
         0, - z,1 - z,y) - 7*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,0,y)
          - 15*G(0, - z, - z,1 - z,y) - 15*G(0, - z, - z,y)*G(1,z) + 31/6*G(0,
          - z,y)*G(1,z) + 13*G(0, - z,y)*G(1,0,z) - 7*G(0, - z,y)*G(1,1,z) - 2
         *G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 37/2*G(0,y)*G(1,z) + 
         5/6*G(0,y)*G(1,z)*Pi^2 + 11*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,0,z)
          + 2*G(0,y)*G(1,0,1,z) - 15/2*G(0,y)*G(1,1,z) - 11*G(0,y)*G(1,1,0,z)
          - 11*G(0,z)*G(1 - z,1 - z,0,y) + 2*G(0,z)*G(1 - z, - z,1 - z,y) + 11/
         6*G(0,z)*G(1 - z,y)*Pi^2 + 11*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(
         1 - z,0,y) + 11*G(0,z)*G(1 - z,0,0,y) + 13*G(0,z)*G(1 - z,1,0,y) - 11
         *G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) - 13*G(0,z)*
         G( - z,1 - z,0,y) - 11*G(0,z)*G( - z, - z,1 - z,y) + 9*G(0,z)*G( - z,
         0,1 - z,y) + 11*G(0,z)*G(0,1 - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 
         11*G(0,z)*G(0,1 - z,0,y) + 13*G(0,z)*G(0, - z,1 - z,y) + 9*G(0,z)*G(1
         ,1 - z,0,y) - 11/6*G(0,z)*G(1,y)*Pi^2 - 13*G(0,z)*G(1,0,1 - z,y) + 2*
         G(0,z)*G(1,0,y) - 11*G(0,z)*G(1,0,0,y) - 11*G(0,z)*G(1,1,0,y) - 4*G(0
         ,0,1 - z,1 - z,y) - 15/2*G(0,0,1 - z,y) - 11*G(0,0,1 - z,y)*G(0,z) - 
         4*G(0,0,1 - z,y)*G(1,z) + 9*G(0,0, - z,1 - z,y) + 9*G(0,0, - z,y)*G(1
         ,z) - 2*G(0,0,y)*G(0,1,z) - 15/2*G(0,0,y)*G(1,z) + 11*G(0,0,y)*G(1,0,
         z) - 4*G(0,0,y)*G(1,1,z) + 6*G(0,0,0,1,z) + 7/6*G(0,0,1,z) + 7*G(0,0,
         1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G( - z,y) - 13*G(0,0,1,z)*G(1,y) - 9*
         G(0,0,1,0,y) + 7*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 2*G(0,1,1 - z,0,y)
          + 4/3*G(0,1,y)*Pi^2 - 37/2*G(0,1,z) - 11/6*G(0,1,z)*Pi^2 - 11*G(0,1,
         z)*i_*Pi - 9*G(0,1,z)*G(1 - z,1 - z,y) - 6*G(0,1,z)*G(1 - z, - z,y)
          + 20/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G(
          - z,1 - z,y) + 10*G(0,1,z)*G( - z, - z,y) + 7/2*G(0,1,z)*G( - z,y)
          - 2*G(0,1,z)*G( - z,0,y) + 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,
          - z,y) + 19/6*G(0,1,z)*G(0,y) + 13*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,0
         ,1 - z,y) + 20/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,
         z) + 2*G(0,1,0,z) - 20*G(0,1,0,z)*G(1 - z,y) + 11*G(0,1,0,z)*G( - z,y
         ) - 9*G(0,1,0,z)*G(0,y) + 22*G(0,1,0,z)*G(1,y) - 6*G(0,1,0,1,z) + 15/
         2*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 8*G(0,1
         ,1,0,y) + 11*G(0,1,1,0,z) + 13*G(1,1 - z, - z,1 - z,y) + 4*G(1,1 - z,
         y)*Pi^2 + 5/6*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y) - 11*G(1,1 - z,1,0,
         y) + 22*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 - 22*G(
         1,z)*zeta3 + 1/4*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z,1 - z, - z,y) - 8*G(1
         ,z)*G(1 - z, - z, - z,y) + 20/3*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(1
          - z, - z,0,y) - 3*G(1,z)*G(1 - z,y)*Pi^2 - 9*G(1,z)*G(1 - z,0, - z,y
         ) - 15/2*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1
          - z,1,0,y) + 5*G(1,z)*G( - z,1 - z, - z,y) + 15/2*G(1,z)*G( - z,1 - 
         z,y) + 6*G(1,z)*G( - z,1 - z,0,y) + 5*G(1,z)*G( - z, - z,1 - z,y) + 
         21*G(1,z)*G( - z, - z, - z,y) + 3/2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*
         G( - z, - z,0,y) - 37/2*G(1,z)*G( - z,y) - 13/6*G(1,z)*G( - z,y)*Pi^2
          - 11*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0,1 - z,y) - 11*G(1,z)
         *G( - z,0, - z,y) + 5/6*G(1,z)*G( - z,0,y) + 13*G(1,z)*G(1,1 - z, - z
         ,y) + 5/6*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 13*G(1,0, - z,1 - z,y
         ) + 13*G(1,0, - z,y)*G(1,z) - 37/2*G(1,0,y) - 5/6*G(1,0,y)*Pi^2 - 11*
         G(1,0,y)*i_*Pi + 5/6*G(1,0,y)*G(1,z) + 9*G(1,0,y)*G(1,0,z) + 11/6*G(1
         ,0,z)*Pi^2 + 22*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z, - z,y
         ) - 11*G(1,0,z)*G(1 - z,0,y) + 11*G(1,0,z)*G( - z,1 - z,y) - 11*G(1,0
         ,z)*G( - z, - z,y) + 2*G(1,0,z)*G( - z,y) - 13*G(1,0,z)*G( - z,0,y)
          - 22*G(1,0,z)*G(1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 15/2*G(1,0,0,y) + 
         6*G(1,0,0,y)*G(1,z) + 7*G(1,0,0,1,z) + 20/3*G(1,0,1,z) - 9*G(1,0,1,z)
         *G(1 - z,y) - 6*G(1,0,1,z)*G( - z,y) + 13*G(1,0,1,z)*G(1,y) + 5*G(1,0
         ,1,0,y) - 20*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 7/2*G(1,1,y)*Pi^2 - 
         3*G(1,1,z)*Pi^2 + 5*G(1,1,z)*G( - z, - z,y) + 15/2*G(1,1,z)*G( - z,y)
          + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) - 2*
         G(1,1,0,y)*G(1,z) + 22*G(1,1,0,z)*G(1 - z,y) + 11*G(1,1,0,z)*G( - z,y
         ) - 22*G(1,1,0,z)*G(1,y) + 5*G(1,1,0,0,y) - 9*G(1,1,0,1,z) + 21*G(1,1
         ,1,0,y) + 22*G(1,1,1,0,z) ) ;
g [alpha3_2L] =  + N^-1*y^-1*z^-1 * ( 1/2*G(1 - z, - z,1 - z,y) + 1/2*G( - z,1
          - z,1 - z,y) + 1/2*G( - z, - z,1 - z,y) - 1/2*G(0, - z,1 - z,y) - 1/
         2*G(0, - z,y)*G(1,z) - 1/2*G(0,z)*G(1 - z,1 - z,y) - 1/2*G(0,z)*G( - 
         z,1 - z,y) + 1/2*G(0,z)*G(0,1 - z,y) + 1/2*G(1,z)*G(1 - z, - z,y) + 1/
         2*G(1,z)*G( - z,1 - z,y) + 1/2*G(1,z)*G( - z, - z,y) - 1/2*G(1,0,z)*
         G( - z,y) + 1/2*G(1,1,z)*G( - z,y) )

       + N^-1*y^-1*z * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z,y
         ) )

       + N^-1*z^-2 * (  - 2*G(1 - z,1 - z,y) + G(1 - z,1 - z,0,y) - 3*G(1 - z,
          - z,1 - z,y) + 2*G(1 - z,y) + 1/3*G(1 - z,y)*Pi^2 + G(1 - z,0,1 - z,
         y) + 1/2*G(1 - z,0,y) - 3*G(1 - z,1,0,y) - 3*G( - z,1 - z,1 - z,y) - 
         1/2*G( - z,1 - z,y) + G( - z,1 - z,0,y) - 3*G( - z, - z,1 - z,y) + G(
          - z,0,1 - z,y) + G(0,1 - z,1 - z,y) + 1/2*G(0,1 - z,y) + G(0,1 - z,y
         )*G(1,z) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) + 1/2*G(0,y)*G(
         1,z) + 2*G(0,y)*G(1,0,z) + G(0,y)*G(1,1,z) + 2*G(0,z)*G(1 - z,1 - z,y
         ) + 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(0,1
          - z,y) - 1/2*G(0,1,z) - G(0,1,z)*G(1 - z,y) - G(0,1,z)*G( - z,y) - 3
         *G(0,1,0,y) - 2*G(0,1,0,z) - G(0,1,1,z) + 2*G(1,z) + 1/3*G(1,z)*Pi^2
          - 3*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1 - z,y) + G(1,z)*G(1 - z,0,
         y) - 3*G(1,z)*G( - z,1 - z,y) - 3*G(1,z)*G( - z, - z,y) - 1/2*G(1,z)*
         G( - z,y) + G(1,z)*G( - z,0,y) - 5/2*G(1,0,y) + 4*G(1,0,z) - 2*G(1,0,
         z)*G(1 - z,y) + 2*G(1,0,z)*G( - z,y) - G(1,0,1,z) - 2*G(1,1,z) - 3*G(
         1,1,z)*G( - z,y) - 2*G(1,1,0,z) )

       + N^-1*z^-1*[y+z]^-1 * ( 3/2*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,0,y)
          + G(1 - z, - z,1 - z,y) - 1/6*G(1 - z,y)*Pi^2 - 1/2*G(1 - z,0,1 - z,
         y) - 1/2*G(1 - z,0,y) + 3/2*G(1 - z,1,0,y) + G( - z,1 - z,1 - z,y) + 
         3/2*G( - z,1 - z,y) - 1/2*G( - z,1 - z,0,y) + G( - z, - z,1 - z,y) - 
         1/2*G( - z,0,1 - z,y) - 1/2*G(0,1 - z,1 - z,y) - 1/2*G(0,1 - z,y) - 1/
         2*G(0,1 - z,y)*G(1,z) - 1/2*G(0, - z,1 - z,y) - 1/2*G(0, - z,y)*G(1,z
         ) - 1/2*G(0,y)*G(1,z) - G(0,y)*G(1,0,z) - 1/2*G(0,y)*G(1,1,z) - 1/2*
         G(0,z)*G(1 - z,1 - z,y) - G(0,z)*G(1 - z,y) - G(0,z)*G(1 - z,0,y) - 1/
         2*G(0,z)*G( - z,1 - z,y) + 1/2*G(0,z)*G(0,1 - z,y) + 1/2*G(0,1,z) + 1/
         2*G(0,1,z)*G(1 - z,y) + 1/2*G(0,1,z)*G( - z,y) + 3/2*G(0,1,0,y) + G(0
         ,1,0,z) + 1/2*G(0,1,1,z) - 1/6*G(1,z)*Pi^2 + G(1,z)*G(1 - z, - z,y)
          + 3/2*G(1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,0,y) + G(1,z)*G( - z,1
          - z,y) + G(1,z)*G( - z, - z,y) + 3/2*G(1,z)*G( - z,y) - 1/2*G(1,z)*
         G( - z,0,y) + G(1,0,y) - 2*G(1,0,z) + G(1,0,z)*G(1 - z,y) - 1/2*G(1,0
         ,z)*G( - z,y) + 1/2*G(1,0,1,z) + 3/2*G(1,1,z) + G(1,1,z)*G( - z,y) + 
         G(1,1,0,z) )

       + N^-1*z^-1 * ( 1/6*Pi^2 - G(1 - z,1 - z,y) + G(1 - z,1 - z,0,y) + G(1
          - z, - z,1 - z,y) - 2*G(1 - z,y) + 1/3*G(1 - z,y)*Pi^2 + G(1 - z,0,1
          - z,y) + 5/2*G(1 - z,0,y) - 3*G(1 - z,1,0,y) + G( - z,1 - z,1 - z,y)
          - 11/2*G( - z,1 - z,y) + G( - z,1 - z,0,y) + G( - z, - z,1 - z,y) + 
         G( - z,0,1 - z,y) + G(0,1 - z,1 - z,y) + 5/2*G(0,1 - z,y) + G(0,1 - z
         ,y)*G(1,z) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) + G(0,y)*G(0,
         z) + 5/2*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) + G(0,y)*G(1,1,z) + 2*G(0,
         z) - 2*G(0,z)*G(1 - z,1 - z,y) + 3*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1
          - z,0,y) - 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 5/2*G(
         0,1,z) - G(0,1,z)*G(1 - z,y) - G(0,1,z)*G( - z,y) - 3*G(0,1,0,y) - 2*
         G(0,1,0,z) - G(0,1,1,z) - 2*G(1,z) + 1/3*G(1,z)*Pi^2 + G(1,z)*G(1 - z
         , - z,y) - G(1,z)*G(1 - z,y) + G(1,z)*G(1 - z,0,y) + G(1,z)*G( - z,1
          - z,y) + G(1,z)*G( - z, - z,y) - 11/2*G(1,z)*G( - z,y) + G(1,z)*G(
          - z,0,y) - 5/2*G(1,0,y) - G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0
         ,z)*G( - z,y) - G(1,0,1,z) - G(1,1,z) + G(1,1,z)*G( - z,y) - 2*G(1,1,
         0,z) )

       + N^-1*[1-y-z]^-1 * (  - 1/3*Pi^2 - 1/2*G(0,y) - 2*G(0,y)*G(0,z) + 2*G(
         1,0,y) + 2*G(1,0,z) )

       + N^-1*[y+z]^-2 * (  - 1/2*G(1 - z,1 - z,0,y) + G(1 - z, - z,1 - z,y)
          - 3/2*G(1 - z,y) - 1/6*G(1 - z,y)*Pi^2 - 1/2*G(1 - z,0,1 - z,y) + 3/
         2*G(1 - z,1,0,y) + G( - z,1 - z,1 - z,y) - 1/2*G( - z,1 - z,0,y) + G(
          - z, - z,1 - z,y) - 1/2*G( - z,0,1 - z,y) - 1/2*G(0,1 - z,1 - z,y)
          - 1/2*G(0,1 - z,y)*G(1,z) - 1/2*G(0, - z,1 - z,y) - 1/2*G(0, - z,y)*
         G(1,z) - G(0,y)*G(1,0,z) - 1/2*G(0,y)*G(1,1,z) - 1/2*G(0,z)*G(1 - z,1
          - z,y) - G(0,z)*G(1 - z,0,y) - 1/2*G(0,z)*G( - z,1 - z,y) + 1/2*G(0,
         z)*G(0,1 - z,y) + 1/2*G(0,1,z)*G(1 - z,y) + 1/2*G(0,1,z)*G( - z,y) + 
         3/2*G(0,1,0,y) + G(0,1,0,z) + 1/2*G(0,1,1,z) - 3/2*G(1,z) - 1/6*G(1,z
         )*Pi^2 + G(1,z)*G(1 - z, - z,y) - 1/2*G(1,z)*G(1 - z,0,y) + G(1,z)*G(
          - z,1 - z,y) + G(1,z)*G( - z, - z,y) - 1/2*G(1,z)*G( - z,0,y) - 3/2*
         G(1,0,y) + 3/2*G(1,0,z) + G(1,0,z)*G(1 - z,y) - 1/2*G(1,0,z)*G( - z,y
         ) + 1/2*G(1,0,1,z) + G(1,1,z)*G( - z,y) + G(1,1,0,z) )

       + N^-1*[y+z]^-1 * (  - 1/6*Pi^2 + G(1 - z,1 - z,y) - G(1 - z,1 - z,0,y)
          + 2*G(1 - z,y) - G(1 - z,0,1 - z,y) - 5/2*G(1 - z,0,y) + G(1 - z,1,0
         ,y) + 2*G( - z,1 - z,y) - G( - z,1 - z,0,y) - G( - z,0,1 - z,y) - G(0
         ,1 - z,1 - z,y) - 5/2*G(0,1 - z,y) - G(0,1 - z,y)*G(1,z) + G(0, - z,1
          - z,y) + G(0, - z,y)*G(1,z) - 3/2*G(0,y) - G(0,y)*G(0,z) - 5/2*G(0,y
         )*G(1,z) - G(0,y)*G(1,1,z) + G(0,z)*G(1 - z,1 - z,y) + 1/2*G(0,z)*G(1
          - z,y) + G(0,z)*G( - z,1 - z,y) - G(0,z)*G(0,1 - z,y) + 5/2*G(0,1,z)
          + G(0,1,z)*G(1 - z,y) + G(0,1,z)*G( - z,y) + G(0,1,0,y) + G(0,1,1,z)
          + 2*G(1,z) + G(1,z)*G(1 - z,y) - G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G(
          - z,y) - G(1,z)*G( - z,0,y) + 9/2*G(1,0,y) - G(1,0,z) + G(1,0,z)*G(
          - z,y) + G(1,0,1,z) + G(1,1,z) )

       + N^-1 * ( 2/3*Pi^2 - G(1 - z,y) + 4*G( - z,1 - z,y) + G(0,y) + 4*G(0,y
         )*G(0,z) - 4*G(0,z)*G(1 - z,y) - G(1,z) + 4*G(1,z)*G( - z,y) - 4*G(1,
         0,y) - 4*G(1,0,z) )

       + N^-1*z*[1-y-z]^-2 * (  - 1/12*Pi^2 - 1/2*G(0,y)*G(0,z) + 1/2*G(1,0,y)
          + 1/2*G(1,0,z) )

       + N^-1*z*[1-y-z]^-1 * ( 5/12*Pi^2 + 1/2*G(0,y) + 5/2*G(0,y)*G(0,z) - 1/
         2*G(0,z) - 5/2*G(1,0,y) - 5/2*G(1,0,z) )

       + N^-1*z*[y+z]^-3 * ( 1/2*G(1 - z,y)*Pi^2 - 3*G(1 - z,1,0,y) + 3*G(0,y)
         *G(1,0,z) + 3*G(0,z)*G(1 - z,0,y) - 3*G(0,1,0,y) - 3*G(0,1,0,z) + 1/2
         *G(1,z)*Pi^2 + 3*G(1,0,y) - 3*G(1,0,z) - 3*G(1,0,z)*G(1 - z,y) - 3*G(
         1,1,0,z) )

       + N^-1*z*[y+z]^-2 * ( 1/2*Pi^2 - 2/3*G(1 - z,y)*Pi^2 + 4*G(1 - z,1,0,y)
          + 3/2*G(0,y) + 3*G(0,y)*G(0,z) - 4*G(0,y)*G(1,0,z) - 3/2*G(0,z) - 4*
         G(0,z)*G(1 - z,0,y) + 4*G(0,1,0,y) + 4*G(0,1,0,z) - 2/3*G(1,z)*Pi^2
          - 5*G(1,0,y) - G(1,0,z) + 4*G(1,0,z)*G(1 - z,y) + 4*G(1,1,0,z) )

       + N^-1*z*[y+z]^-1 * (  - 5/12*Pi^2 - 1/2*G(0,y) - 5/2*G(0,y)*G(0,z) + 1/
         2*G(0,z) + 5/2*G(1,0,y) + 5/2*G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * ( 1/12*Pi^2 + 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,y)
          - 1/2*G(1,0,z) )

       + N^-1*z^2*[y+z]^-4 * (  - 1/2*G(1 - z,y)*Pi^2 + 3*G(1 - z,1,0,y) - 3*
         G(0,y)*G(1,0,z) - 3*G(0,z)*G(1 - z,0,y) + 3*G(0,1,0,y) + 3*G(0,1,0,z)
          - 1/2*G(1,z)*Pi^2 + 3*G(1,0,z)*G(1 - z,y) + 3*G(1,1,0,z) )

       + N^-1*z^2*[y+z]^-3 * (  - 1/2*Pi^2 + 1/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,1
         ,0,y) - 3*G(0,y)*G(0,z) + 2*G(0,y)*G(1,0,z) + 2*G(0,z)*G(1 - z,0,y)
          - 2*G(0,1,0,y) - 2*G(0,1,0,z) + 1/3*G(1,z)*Pi^2 + 3*G(1,0,y) + 3*G(1
         ,0,z) - 2*G(1,0,z)*G(1 - z,y) - 2*G(1,1,0,z) )

       + N^-1*z^2*[y+z]^-2 * ( 1/12*Pi^2 + 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,y) - 
         1/2*G(1,0,z) )

       + N^-1*y*z^-3 * (  - 4*G(1 - z,1 - z, - z,1 - z,y) - G(1 - z,1 - z,y)*
         Pi^2 + 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) - 4*G(1 - z,y)
         *zeta3 + 2*G(1 - z,0,1 - z,0,y) - 4*G(1 - z,0, - z,1 - z,y) + 2*G(1
          - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,0,1 - z,y) - 4*G(1 - 
         z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 + 2*G(1
          - z,1,0,1 - z,y) - 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 2*G( - 
         z,1 - z,1 - z,0,y) + 4*G( - z,1 - z, - z,1 - z,y) - 2*G( - z,1 - z,y)
          - 1/3*G( - z,1 - z,y)*Pi^2 - 2*G( - z,1 - z,0,1 - z,y) + 4*G( - z,1
          - z,1,0,y) + 4*G( - z, - z,1 - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y)
          + 4*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z,y) - 2*G( - z,
         0,1 - z,1 - z,y) - 2*G( - z,0, - z,1 - z,y) + 4*G( - z,0,1,0,y) + 2*
         G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z, - z,y
         )*G(1,z) + 2*G(0,1 - z,y) + 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(
         1,0,z) + 2*G(0,1 - z,0,1 - z,y) + 2*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1
          - z,1,0,y) - 4*G(0, - z,1 - z,1 - z,y) - 4*G(0, - z,1 - z,y)*G(1,z)
          + 2*G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(0, - z, - z
         ,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 4*G(0, - z,y)*G(1,1,z) + 2*G(0,
          - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) + 2*G(0,y)*G(1,z) + 1/3*G(0,
         y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,1,z) - 2*G(0,y)*G(1,1,0,z) - 2*G(0,z)
         *G(1 - z,1 - z,0,y) + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0
         ,1 - z,y) + 2*G(0,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) - 2*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) - 2*G(0,z)*G(
          - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*G(0,1 - z,
         1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(0, - z,1 - z,y) + 2*
         G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z
         ,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,1 - z
         ,y) - 2*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - 
         z,1 - z,y) + 2*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*G(1,0,z) + 2*G(0,0,y
         )*G(1,1,z) + 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(1,y) - 4*G(0,0,
         1,0,y) + 2*G(0,0,1,0,z) + 2*G(0,0,1,1,z) - 2*G(0,1,z) - 1/3*G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(1 - z,1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,
         1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 2*G(0,1,z)*G(0,1
          - z,y) - 2*G(0,1,z)*G(0, - z,y) + 4*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,
         z)*G(1,0,y) - 4*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G( - z,y) - 2*G(
         0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) + 2*G(0,1,1,z)
         *G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,
         1 - z,y) + G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y
         ) + 4*G(1,y)*zeta3 + G(1,y)*G(1,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*
         G(1 - z,1 - z, - z,y) - G(1,z)*G(1 - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,0,
          - z,y) + 2*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 4*G(1,z
         )*G( - z,1 - z, - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 4*G(1,z)*G( - z
         , - z,1 - z,y) + 4*G(1,z)*G( - z, - z, - z,y) - 2*G(1,z)*G( - z, - z,
         0,y) - 2*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - z,y)*Pi^2 - 2*G(1,z)*G(
          - z,0,1 - z,y) - 2*G(1,z)*G( - z,0, - z,y) + 4*G(1,z)*G(1,1 - z, - z
         ,y) - 2*G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(
         1,z) - 2*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,0,z) + 1/3*G(1
         ,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 
         2*G(1,0,z)*G( - z,1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) - 2*G(1,0,z)*
         G( - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 2*G(1,0,
         0,y)*G(1,z) + 4*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,z)
         *G( - z,y) + 4*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 
         2*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2 - G(1,1,z)*Pi^2 + 4*G(1,1,z)*
         G( - z, - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) - 2*G(1,
         1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G( - z,y) - 4*
         G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 4*G(1,1,0,1,z) + 4*G(1,1,1,0,y)
          + 4*G(1,1,1,0,z) )

       + N^-1*y*z^-2 * (  - 4*zeta3 - 1/3*Pi^2 + 6*G(1 - z,1 - z, - z,1 - z,y)
          + 4*G(1 - z,1 - z,y) + G(1 - z,1 - z,y)*Pi^2 - 4*G(1 - z,1 - z,0,y)
          - 2*G(1 - z,1 - z,0,0,y) + 3*G(1 - z, - z,1 - z,y) - 4*G(1 - z,y) + 
         12*G(1 - z,y)*zeta3 - 11/6*G(1 - z,y)*Pi^2 - 4*G(1 - z,0,1 - z,y) - 2
         *G(1 - z,0,1 - z,0,y) + 6*G(1 - z,0, - z,1 - z,y) - 5/2*G(1 - z,0,y)
          - 2*G(1 - z,0,0,1 - z,y) + 3*G(1 - z,0,0,y) + 2*G(1 - z,0,1,0,y) - 2
         *G(1 - z,1,1 - z,0,y) - 1/3*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y
         ) + 10*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0,y) + 8*
         G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,1 - z,0,y) - 6*G( - z,1 - z,
          - z,1 - z,y) + 1/2*G( - z,1 - z,y) + 2*G( - z,1 - z,0,1 - z,y) - 4*
         G( - z,1 - z,0,y) - 2*G( - z,1 - z,1,0,y) - 6*G( - z, - z,1 - z,1 - z
         ,y) + 8*G( - z, - z,1 - z,y) + 2*G( - z, - z,1 - z,0,y) - 6*G( - z,
          - z, - z,1 - z,y) + 2*G( - z, - z,0,1 - z,y) + 2*G( - z,0,1 - z,1 - 
         z,y) - 4*G( - z,0,1 - z,y) + 4*G( - z,0, - z,1 - z,y) - 2*G( - z,0,1,
         0,y) - 4*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,1 - z,0,y) + 6*G(0,1 - z,
          - z,1 - z,y) + 6*G(0,1 - z, - z,y)*G(1,z) - 5/2*G(0,1 - z,y) - 4*G(0
         ,1 - z,y)*G(1,z) - 2*G(0,1 - z,0,1 - z,y) + 3*G(0,1 - z,0,y) - 2*G(0,
         1 - z,0,y)*G(1,z) + 2*G(0,1 - z,1,0,y) + 6*G(0, - z,1 - z,1 - z,y) - 
         9*G(0, - z,1 - z,y) + 6*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,0
         ,y) + 6*G(0, - z, - z,1 - z,y) + 6*G(0, - z, - z,y)*G(1,z) - 9*G(0,
          - z,y)*G(1,z) - 4*G(0, - z,y)*G(1,0,z) + 6*G(0, - z,y)*G(1,1,z) - 2*
         G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 2*G(0,y) + 1/3*G(0,y)*
         Pi^2 - 5/2*G(0,y)*G(1,z) - 6*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,1,z) - 
         4*G(0,y)*G(1,1,z) + 1/3*G(0,z)*Pi^2 - 4*G(0,z)*G(1 - z,1 - z,y) - 2/3
         *G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0,1 - z,y) - 6*G(0,z)*G(1
          - z,0,y) + 4*G(0,z)*G( - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,y)
          + 4*G(0,z)*G( - z, - z,1 - z,y) - 4*G(0,z)*G( - z,0,1 - z,y) - 4*G(0
         ,z)*G(0,1 - z,1 - z,y) + 6*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0, - z,1
          - z,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) + 2*G(0,z)
         *G(1,0,y) - 2*G(0,0,1 - z,1 - z,y) + 3*G(0,0,1 - z,y) + 4*G(0,0,1 - z
         ,y)*G(0,z) - 2*G(0,0,1 - z,y)*G(1,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,
         0, - z,y)*G(1,z) - 2*G(0,0,y) + 2*G(0,0,y)*G(0,z) + 3*G(0,0,y)*G(1,z)
          - 2*G(0,0,y)*G(1,1,z) + 5*G(0,0,1,z) - 6*G(0,0,1,z)*G(1 - z,y) + 6*
         G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,y) - 2*G(0,0,1,1,z) + 1/2*G(0,1,z) + 
         6*G(0,1,z)*G(1 - z,1 - z,y) - G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - 
         z,0,y) - 2*G(0,1,z)*G( - z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y) + 4*
         G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y)
          - 3*G(0,1,z)*G(0,y) - 6*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(1,0,y)
          + 3*G(0,1,0,y) + 4*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G(1,y) - 2*
         G(0,1,0,1,z) + 4*G(0,1,1,z) - 2*G(0,1,1,z)*G( - z,y) + 2*G(0,1,1,z)*
         G(0,y) - 6*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 3*G(1,1 - z,
         0,y) + 2*G(1,1 - z,0,0,y) - 12*G(1,y)*zeta3 + 5/6*G(1,y)*Pi^2 - G(1,y
         )*G(1,z)*Pi^2 - 4*G(1,z) + 12*G(1,z)*zeta3 - 11/6*G(1,z)*Pi^2 + 6*G(1
         ,z)*G(1 - z,1 - z, - z,y) + 3*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1
          - z,y) + G(1,z)*G(1 - z,y)*Pi^2 + 6*G(1,z)*G(1 - z,0, - z,y) - 4*G(1
         ,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1 - z,1,0,y)
          - 6*G(1,z)*G( - z,1 - z, - z,y) + 8*G(1,z)*G( - z,1 - z,y) + 2*G(1,z
         )*G( - z,1 - z,0,y) - 6*G(1,z)*G( - z, - z,1 - z,y) - 6*G(1,z)*G( - z
         , - z, - z,y) + 8*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z, - z,0,y)
          + 1/2*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,1 - z,y) + 4*G(1,z)*G( - 
         z,0, - z,y) - 4*G(1,z)*G( - z,0,y) - 6*G(1,z)*G(1,1 - z, - z,y) + 3*
         G(1,0,1 - z,y) + 2*G(1,0,1 - z,0,y) - 6*G(1,0, - z,1 - z,y) - 6*G(1,0
         , - z,y)*G(1,z) + 13/2*G(1,0,y) + 3*G(1,0,y)*G(1,z) - 4*G(1,0,z) - 2/
         3*G(1,0,z)*Pi^2 - 4*G(1,0,z)*G(1 - z,1 - z,y) + 8*G(1,0,z)*G(1 - z,y)
          + 4*G(1,0,z)*G( - z, - z,y) - 4*G(1,0,z)*G( - z,y) + 4*G(1,0,z)*G(1,
         1 - z,y) + 2*G(1,0,0,1 - z,y) - 5*G(1,0,0,y) + 2*G(1,0,0,y)*G(1,z) - 
         6*G(1,0,0,1,z) - G(1,0,1,z) + 6*G(1,0,1,z)*G(1 - z,y) - 2*G(1,0,1,z)*
         G( - z,y) - 6*G(1,0,1,z)*G(1,y) - 2*G(1,0,1,0,y) + 4*G(1,0,1,0,z) + 2
         *G(1,1,1 - z,0,y) + 1/3*G(1,1,y)*Pi^2 + 4*G(1,1,z) + G(1,1,z)*Pi^2 - 
         6*G(1,1,z)*G( - z, - z,y) + 8*G(1,1,z)*G( - z,y) + 2*G(1,1,z)*G( - z,
         0,y) + 2*G(1,1,0,1 - z,y) - 5*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) + 8*G(
         1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) - 2*G(1,1,0,
         0,y) + 6*G(1,1,0,1,z) - 2*G(1,1,1,0,y) - 4*G(1,1,1,0,z) )

       + N^-1*y*z^-1 * ( 10*zeta3 - 1/4*Pi^2 - 3*G(1 - z,1 - z, - z,1 - z,y)
          - 1/2*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*Pi^2 + 3/2*G(1 - z,1
          - z,0,y) + G(1 - z,1 - z,0,0,y) + 2*G(1 - z,y) - 6*G(1 - z,y)*zeta3
          + 5/12*G(1 - z,y)*Pi^2 + 3/2*G(1 - z,0,1 - z,y) + G(1 - z,0,1 - z,0,
         y) - 3*G(1 - z,0, - z,1 - z,y) - 3*G(1 - z,0,y) + G(1 - z,0,0,1 - z,y
         ) - 3/2*G(1 - z,0,0,y) - G(1 - z,0,1,0,y) + G(1 - z,1,1 - z,0,y) + 1/
         6*G(1 - z,1,y)*Pi^2 + G(1 - z,1,0,1 - z,y) + 1/2*G(1 - z,1,0,y) - G(1
          - z,1,0,0,y) - G(1 - z,1,1,0,y) - 9/2*G( - z,1 - z,1 - z,y) - G( - z
         ,1 - z,1 - z,0,y) + 3*G( - z,1 - z, - z,1 - z,y) + 11/2*G( - z,1 - z,
         y) - G( - z,1 - z,0,1 - z,y) + 3/2*G( - z,1 - z,0,y) + G( - z,1 - z,1
         ,0,y) + 3*G( - z, - z,1 - z,1 - z,y) - 9/2*G( - z, - z,1 - z,y) - G(
          - z, - z,1 - z,0,y) + 3*G( - z, - z, - z,1 - z,y) - G( - z, - z,0,1
          - z,y) - G( - z,0,1 - z,1 - z,y) + 3/2*G( - z,0,1 - z,y) - 2*G( - z,
         0, - z,1 - z,y) + G( - z,0,1,0,y) + 3/2*G(0,1 - z,1 - z,y) + G(0,1 - 
         z,1 - z,0,y) - 3*G(0,1 - z, - z,1 - z,y) - 3*G(0,1 - z, - z,y)*G(1,z)
          - 3*G(0,1 - z,y) + 3/2*G(0,1 - z,y)*G(1,z) + G(0,1 - z,0,1 - z,y) - 
         3/2*G(0,1 - z,0,y) + G(0,1 - z,0,y)*G(1,z) - G(0,1 - z,1,0,y) - 3*G(0
         , - z,1 - z,1 - z,y) + 15/2*G(0, - z,1 - z,y) - 3*G(0, - z,1 - z,y)*
         G(1,z) + G(0, - z,1 - z,0,y) - 3*G(0, - z, - z,1 - z,y) - 3*G(0, - z,
          - z,y)*G(1,z) + 15/2*G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 3
         *G(0, - z,y)*G(1,1,z) + G(0, - z,0,1 - z,y) + G(0, - z,0,y)*G(1,z) + 
         1/6*G(0,y)*Pi^2 - 2*G(0,y)*G(0,z) - 3*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,
         z) - G(0,y)*G(1,0,1,z) + 3/2*G(0,y)*G(1,1,z) - 2*G(0,z) - 1/2*G(0,z)*
         Pi^2 + 3*G(0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*
         G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(1 - z,0,y)
          - 2*G(0,z)*G( - z,1 - z,1 - z,y) + 3*G(0,z)*G( - z,1 - z,y) - 2*G(0,
         z)*G( - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*G(0,1
          - z,1 - z,y) - 6*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0, - z,1 - z,y) - 
         1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z,y) + G(0,z)*G(1,0,y) + 
         G(0,0,1 - z,1 - z,y) - 3/2*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,z)
          + G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - z,1 - z,y) + 2*G(0,0, - z,y)*G(
         1,z) + 3/2*G(0,0,y) + G(0,0,y)*G(0,z) - 3/2*G(0,0,y)*G(1,z) + G(0,0,y
         )*G(1,1,z) - 9/2*G(0,0,1,z) + 3*G(0,0,1,z)*G(1 - z,y) - 3*G(0,0,1,z)*
         G(1,y) - G(0,0,1,0,y) + G(0,0,1,1,z) + 7/2*G(0,1,z) - 3*G(0,1,z)*G(1
          - z,1 - z,y) + 3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(1 - z,0,y) + G(0,1
         ,z)*G( - z,1 - z,y) + G(0,1,z)*G( - z, - z,y) - 3/2*G(0,1,z)*G( - z,y
         ) - G(0,1,z)*G(0,1 - z,y) - G(0,1,z)*G(0, - z,y) + 3/2*G(0,1,z)*G(0,y
         ) + 3*G(0,1,z)*G(1,1 - z,y) + G(0,1,z)*G(1,0,y) + 3*G(0,1,0,z) - 2*G(
         0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G(1,y) + G(0,1,0,1,z) - 3/2*G(0,1,
         1,z) + G(0,1,1,z)*G( - z,y) - G(0,1,1,z)*G(0,y) + 3*G(1,1 - z, - z,1
          - z,y) + 1/2*G(1,1 - z,y)*Pi^2 - 3/2*G(1,1 - z,0,y) - G(1,1 - z,0,0,
         y) + 6*G(1,y)*zeta3 - 1/12*G(1,y)*Pi^2 + 1/2*G(1,y)*G(1,z)*Pi^2 + 2*
         G(1,z) - 6*G(1,z)*zeta3 + 5/12*G(1,z)*Pi^2 - 3*G(1,z)*G(1 - z,1 - z,
          - z,y) - 1/2*G(1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*Pi^2 - 3*G(1,
         z)*G(1 - z,0, - z,y) + 3/2*G(1,z)*G(1 - z,0,y) + G(1,z)*G(1 - z,0,0,y
         ) + G(1,z)*G(1 - z,1,0,y) + 3*G(1,z)*G( - z,1 - z, - z,y) - 9/2*G(1,z
         )*G( - z,1 - z,y) - G(1,z)*G( - z,1 - z,0,y) + 3*G(1,z)*G( - z, - z,1
          - z,y) + 3*G(1,z)*G( - z, - z, - z,y) - 9/2*G(1,z)*G( - z, - z,y) - 
         G(1,z)*G( - z, - z,0,y) + 11/2*G(1,z)*G( - z,y) - G(1,z)*G( - z,0,1
          - z,y) - 2*G(1,z)*G( - z,0, - z,y) + 3/2*G(1,z)*G( - z,0,y) + 3*G(1,
         z)*G(1,1 - z, - z,y) - 3/2*G(1,0,1 - z,y) - G(1,0,1 - z,0,y) + 3*G(1,
         0, - z,1 - z,y) + 3*G(1,0, - z,y)*G(1,z) + 7/2*G(1,0,y) - 3/2*G(1,0,y
         )*G(1,z) + 2*G(1,0,z) + 1/3*G(1,0,z)*Pi^2 + 2*G(1,0,z)*G(1 - z,1 - z,
         y) - G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) + 3*G(1,0,z)*G(
          - z,y) - 2*G(1,0,z)*G(1,1 - z,y) - G(1,0,0,1 - z,y) + 1/2*G(1,0,0,y)
          - G(1,0,0,y)*G(1,z) + 3*G(1,0,0,1,z) + 3*G(1,0,1,z) - 3*G(1,0,1,z)*
         G(1 - z,y) + G(1,0,1,z)*G( - z,y) + 3*G(1,0,1,z)*G(1,y) + G(1,0,1,0,y
         ) - 2*G(1,0,1,0,z) - G(1,1,1 - z,0,y) - 1/6*G(1,1,y)*Pi^2 - 1/2*G(1,1
         ,z) - 1/2*G(1,1,z)*Pi^2 + 3*G(1,1,z)*G( - z, - z,y) - 9/2*G(1,1,z)*G(
          - z,y) - G(1,1,z)*G( - z,0,y) - G(1,1,0,1 - z,y) + 1/2*G(1,1,0,y) - 
         G(1,1,0,y)*G(1,z) - G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,
         z)*G(1,y) + G(1,1,0,0,y) - 3*G(1,1,0,1,z) + G(1,1,1,0,y) + 2*G(1,1,1,
         0,z) )

       + N^-1*y*[1-z]^-2 * (  - G(0,z) )

       + N^-1*y*[1-z]^-1 * (  - 1 )

       + N^-1*y^2*z^-3 * ( 8*G(1 - z,1 - z, - z,1 - z,y) + 2*G(1 - z,1 - z,y)*
         Pi^2 - 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0,y) + 8*G(1 - z,y)
         *zeta3 - 4*G(1 - z,0,1 - z,0,y) + 8*G(1 - z,0, - z,1 - z,y) - 4*G(1
          - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,0,1 - z,y) + 8*G(1 - 
         z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2 - 4*G(1
          - z,1,0,1 - z,y) + 8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) + 4*G( - 
         z,1 - z,1 - z,0,y) - 8*G( - z,1 - z, - z,1 - z,y) + 4*G( - z,1 - z,y)
          + 2/3*G( - z,1 - z,y)*Pi^2 + 4*G( - z,1 - z,0,1 - z,y) - 8*G( - z,1
          - z,1,0,y) - 8*G( - z, - z,1 - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y)
          - 8*G( - z, - z, - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 4*G( - z,
         0,1 - z,1 - z,y) + 4*G( - z,0, - z,1 - z,y) - 8*G( - z,0,1,0,y) - 4*
         G(0,1 - z,1 - z,0,y) + 8*G(0,1 - z, - z,1 - z,y) + 8*G(0,1 - z, - z,y
         )*G(1,z) - 4*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 4*G(0,1 - z,0,y)*G(1,z) + 8*G(0,1
          - z,1,0,y) + 8*G(0, - z,1 - z,1 - z,y) + 8*G(0, - z,1 - z,y)*G(1,z)
          - 4*G(0, - z,1 - z,0,y) + 8*G(0, - z, - z,1 - z,y) + 8*G(0, - z, - z
         ,y)*G(1,z) - 4*G(0, - z,y)*G(1,0,z) + 8*G(0, - z,y)*G(1,1,z) - 4*G(0,
          - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) - 4*G(0,y)*G(1,z) - 2/3*G(0,
         y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,0,1,z) + 4*G(0,y)*G(1,1,0,z) + 4*G(0,z)
         *G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0
         ,1 - z,y) - 4*G(0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 4*G(0,z)*G(
          - z, - z,1 - z,y) - 4*G(0,z)*G( - z,0,1 - z,y) - 4*G(0,z)*G(0,1 - z,
         1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(0, - z,1 - z,y) - 4*
         G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z
         ,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,1 - z
         ,y) + 4*G(0,0,1 - z,y)*G(0,z) - 4*G(0,0,1 - z,y)*G(1,z) - 4*G(0,0, - 
         z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(1,0,z) - 4*G(0,0,y
         )*G(1,1,z) - 8*G(0,0,1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,
         1,0,y) - 4*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 4*G(0,1,z) + 2/3*G(0,1,z)*
         Pi^2 + 8*G(0,1,z)*G(1 - z,1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,
         1,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z, - z,y) + 4*G(0,1,z)*G(0,1
          - z,y) + 4*G(0,1,z)*G(0, - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,
         z)*G(1,0,y) + 8*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G( - z,y) + 4*G(
         0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) - 4*G(0,1,1,z)
         *G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 4*G(0,1,1,0,z) - 8*G(1,1 - z, - z,
         1 - z,y) - 2*G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0
         ,y) - 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 8*G(1,z)*zeta3 + 8*G(1,
         z)*G(1 - z,1 - z, - z,y) + 2*G(1,z)*G(1 - z,y)*Pi^2 + 8*G(1,z)*G(1 - 
         z,0, - z,y) - 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) - 8*
         G(1,z)*G( - z,1 - z, - z,y) + 4*G(1,z)*G( - z,1 - z,0,y) - 8*G(1,z)*
         G( - z, - z,1 - z,y) - 8*G(1,z)*G( - z, - z, - z,y) + 4*G(1,z)*G( - z
         , - z,0,y) + 4*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 4*G(1,z
         )*G( - z,0,1 - z,y) + 4*G(1,z)*G( - z,0, - z,y) - 8*G(1,z)*G(1,1 - z,
          - z,y) + 4*G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y
         )*G(1,z) + 4*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) - 2/3
         *G(1,0,z)*Pi^2 - 8*G(1,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z,0,y
         ) - 4*G(1,0,z)*G( - z,1 - z,y) + 4*G(1,0,z)*G( - z, - z,y) + 4*G(1,0,
         z)*G( - z,0,y) + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(1
         ,0,0,y)*G(1,z) - 8*G(1,0,0,1,z) + 8*G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1
         ,z)*G( - z,y) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) + 8*G(1,0,1,0,z)
          + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 + 2*G(1,1,z)*Pi^2 - 8*G(1,1
         ,z)*G( - z, - z,y) + 4*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) + 4*
         G(1,1,0,y)*G(1,z) - 8*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G( - z,y)
          + 8*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) + 8*G(1,1,0,1,z) - 8*G(1,1,1,
         0,y) - 8*G(1,1,1,0,z) )

       + N^-1*y^2*z^-2 * ( 4*zeta3 + 1/3*Pi^2 - 6*G(1 - z,1 - z, - z,1 - z,y)
          - 2*G(1 - z,1 - z,y) - G(1 - z,1 - z,y)*Pi^2 + 3*G(1 - z,1 - z,0,y)
          + 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,y) - 12*G(1 - z,y)*zeta3 + 3/2*
         G(1 - z,y)*Pi^2 + 3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,1 - z,0,y) - 6*
         G(1 - z,0, - z,1 - z,y) + 2*G(1 - z,0,y) + 2*G(1 - z,0,0,1 - z,y) - 3
         *G(1 - z,0,0,y) - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 1/3*
         G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) - 7*G(1 - z,1,0,y) - 2*G(1
          - z,1,0,0,y) - 2*G(1 - z,1,1,0,y) - 5*G( - z,1 - z,1 - z,y) - 2*G(
          - z,1 - z,1 - z,0,y) + 6*G( - z,1 - z, - z,1 - z,y) - 2*G( - z,1 - z
         ,0,1 - z,y) + 3*G( - z,1 - z,0,y) + 2*G( - z,1 - z,1,0,y) + 6*G( - z,
          - z,1 - z,1 - z,y) - 5*G( - z, - z,1 - z,y) - 2*G( - z, - z,1 - z,0,
         y) + 6*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z,y) - 2*G( - 
         z,0,1 - z,1 - z,y) + 3*G( - z,0,1 - z,y) - 4*G( - z,0, - z,1 - z,y)
          + 2*G( - z,0,1,0,y) + 3*G(0,1 - z,1 - z,y) + 2*G(0,1 - z,1 - z,0,y)
          - 6*G(0,1 - z, - z,1 - z,y) - 6*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1
          - z,y) + 3*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,1 - z,y) - 3*G(0,1 - 
         z,0,y) + 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) - 6*G(0, - z,1
          - z,1 - z,y) + 7*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*G(1,z) + 2*
         G(0, - z,1 - z,0,y) - 6*G(0, - z, - z,1 - z,y) - 6*G(0, - z, - z,y)*
         G(1,z) + 7*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 6*G(0, - z,y
         )*G(1,1,z) + 2*G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) - 2*G(0,y
         ) - 1/3*G(0,y)*Pi^2 + 2*G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z) - 2*G(0,y)*
         G(1,0,1,z) + 3*G(0,y)*G(1,1,z) - 1/3*G(0,z)*Pi^2 + 2*G(0,z)*G(1 - z,1
          - z,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) + 
         4*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G(
          - z,1 - z,y) - 4*G(0,z)*G( - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1
          - z,y) + 4*G(0,z)*G(0,1 - z,1 - z,y) - 4*G(0,z)*G(0,1 - z,y) + 4*G(0
         ,z)*G(0, - z,1 - z,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z
         ,y) - 2*G(0,z)*G(1,0,y) + 2*G(0,0,1 - z,1 - z,y) - 3*G(0,0,1 - z,y)
          - 4*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - z,1
          - z,y) + 4*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y) - 2*G(0,0,y)*G(0,z) - 3
         *G(0,0,y)*G(1,z) + 2*G(0,0,y)*G(1,1,z) - 5*G(0,0,1,z) + 6*G(0,0,1,z)*
         G(1 - z,y) - 6*G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,y) + 2*G(0,0,1,1,z) - 
         6*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1
          - z,0,y) + 2*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 
         3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0, - z,
         y) + 3*G(0,1,z)*G(0,y) + 6*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(1,0,y
         ) + 2*G(0,1,0,z) - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(1,y) + 2*
         G(0,1,0,1,z) - 3*G(0,1,1,z) + 2*G(0,1,1,z)*G( - z,y) - 2*G(0,1,1,z)*
         G(0,y) + 6*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 - 3*G(1,1 - z,
         0,y) - 2*G(1,1 - z,0,0,y) + 12*G(1,y)*zeta3 - 5/6*G(1,y)*Pi^2 + G(1,y
         )*G(1,z)*Pi^2 + 2*G(1,z) - 12*G(1,z)*zeta3 + 3/2*G(1,z)*Pi^2 - 6*G(1,
         z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y) - G(1,z)*G(1 - z,y)*
         Pi^2 - 6*G(1,z)*G(1 - z,0, - z,y) + 3*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*
         G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 6*G(1,z)*G( - z,1 - z, - z
         ,y) - 5*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 6*G(1,z
         )*G( - z, - z,1 - z,y) + 6*G(1,z)*G( - z, - z, - z,y) - 5*G(1,z)*G(
          - z, - z,y) - 2*G(1,z)*G( - z, - z,0,y) - 2*G(1,z)*G( - z,0,1 - z,y)
          - 4*G(1,z)*G( - z,0, - z,y) + 3*G(1,z)*G( - z,0,y) + 6*G(1,z)*G(1,1
          - z, - z,y) - 3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 6*G(1,0, - z,1
          - z,y) + 6*G(1,0, - z,y)*G(1,z) - 4*G(1,0,y) - 3*G(1,0,y)*G(1,z) + 2/
         3*G(1,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1 - z,y) - 6*G(1,0,z)*G(1 - z,y)
          - 4*G(1,0,z)*G( - z, - z,y) + 2*G(1,0,z)*G( - z,y) - 4*G(1,0,z)*G(1,
         1 - z,y) - 2*G(1,0,0,1 - z,y) + 5*G(1,0,0,y) - 2*G(1,0,0,y)*G(1,z) + 
         6*G(1,0,0,1,z) + 2*G(1,0,1,z) - 6*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,z
         )*G( - z,y) + 6*G(1,0,1,z)*G(1,y) + 2*G(1,0,1,0,y) - 4*G(1,0,1,0,z)
          - 2*G(1,1,1 - z,0,y) - 1/3*G(1,1,y)*Pi^2 - 2*G(1,1,z) - G(1,1,z)*
         Pi^2 + 6*G(1,1,z)*G( - z, - z,y) - 5*G(1,1,z)*G( - z,y) - 2*G(1,1,z)*
         G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 5*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z)
          - 6*G(1,1,0,z) + 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G(1,y) + 2*
         G(1,1,0,0,y) - 6*G(1,1,0,1,z) + 2*G(1,1,1,0,y) + 4*G(1,1,1,0,z) )

       + N^-1*y^3*z^-3 * (  - 4*G(1 - z,1 - z, - z,1 - z,y) - G(1 - z,1 - z,y)
         *Pi^2 + 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) - 4*G(1 - z,y
         )*zeta3 + 2*G(1 - z,0,1 - z,0,y) - 4*G(1 - z,0, - z,1 - z,y) + 2*G(1
          - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,0,1 - z,y) - 4*G(1 - 
         z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 + 2*G(1
          - z,1,0,1 - z,y) - 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 2*G( - 
         z,1 - z,1 - z,0,y) + 4*G( - z,1 - z, - z,1 - z,y) - 2*G( - z,1 - z,y)
          - 1/3*G( - z,1 - z,y)*Pi^2 - 2*G( - z,1 - z,0,1 - z,y) + 4*G( - z,1
          - z,1,0,y) + 4*G( - z, - z,1 - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y)
          + 4*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z,y) - 2*G( - z,
         0,1 - z,1 - z,y) - 2*G( - z,0, - z,1 - z,y) + 4*G( - z,0,1,0,y) + 2*
         G(0,1 - z,1 - z,0,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z, - z,y
         )*G(1,z) + 2*G(0,1 - z,y) + 1/3*G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(
         1,0,z) + 2*G(0,1 - z,0,1 - z,y) + 2*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1
          - z,1,0,y) - 4*G(0, - z,1 - z,1 - z,y) - 4*G(0, - z,1 - z,y)*G(1,z)
          + 2*G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(0, - z, - z
         ,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) - 4*G(0, - z,y)*G(1,1,z) + 2*G(0,
          - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) + 2*G(0,y)*G(1,z) + 1/3*G(0,
         y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,1,z) - 2*G(0,y)*G(1,1,0,z) - 2*G(0,z)
         *G(1 - z,1 - z,0,y) + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0
         ,1 - z,y) + 2*G(0,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) - 2*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) - 2*G(0,z)*G(
          - z, - z,1 - z,y) + 2*G(0,z)*G( - z,0,1 - z,y) + 2*G(0,z)*G(0,1 - z,
         1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(0, - z,1 - z,y) + 2*
         G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z
         ,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,1 - z
         ,y) - 2*G(0,0,1 - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0, - 
         z,1 - z,y) + 2*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y)*G(1,0,z) + 2*G(0,0,y
         )*G(1,1,z) + 4*G(0,0,1,z)*G(1 - z,y) - 4*G(0,0,1,z)*G(1,y) - 4*G(0,0,
         1,0,y) + 2*G(0,0,1,0,z) + 2*G(0,0,1,1,z) - 2*G(0,1,z) - 1/3*G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(1 - z,1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,
         1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 2*G(0,1,z)*G(0,1
          - z,y) - 2*G(0,1,z)*G(0, - z,y) + 4*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,
         z)*G(1,0,y) - 4*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z)*G( - z,y) - 2*G(
         0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) + 2*G(0,1,1,z)
         *G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,
         1 - z,y) + G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y
         ) + 4*G(1,y)*zeta3 + G(1,y)*G(1,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*
         G(1 - z,1 - z, - z,y) - G(1,z)*G(1 - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,0,
          - z,y) + 2*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 4*G(1,z
         )*G( - z,1 - z, - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 4*G(1,z)*G( - z
         , - z,1 - z,y) + 4*G(1,z)*G( - z, - z, - z,y) - 2*G(1,z)*G( - z, - z,
         0,y) - 2*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - z,y)*Pi^2 - 2*G(1,z)*G(
          - z,0,1 - z,y) - 2*G(1,z)*G( - z,0, - z,y) + 4*G(1,z)*G(1,1 - z, - z
         ,y) - 2*G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(
         1,z) - 2*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,0,z) + 1/3*G(1
         ,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 
         2*G(1,0,z)*G( - z,1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) - 2*G(1,0,z)*
         G( - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 2*G(1,0,
         0,y)*G(1,z) + 4*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,z)
         *G( - z,y) + 4*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 
         2*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2 - G(1,1,z)*Pi^2 + 4*G(1,1,z)*
         G( - z, - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) - 2*G(1,
         1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G( - z,y) - 4*
         G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 4*G(1,1,0,1,z) + 4*G(1,1,1,0,y)
          + 4*G(1,1,1,0,z) )

       + Nf*z^-2 * ( 4/3*G(1 - z,1 - z,y) - 2*G(1 - z,y)*i_*Pi + 2/3*G(1 - z,0
         ,y) + 2/3*G(0,1 - z,y) + 2/3*G(0,y)*G(1,z) + 2/3*G(0,z)*G(1 - z,y) + 
         2/3*G(0,1,z) - 2*G(1,z)*i_*Pi + 4/3*G(1,z)*G(1 - z,y) + 2/3*G(1,0,z)
          + 4/3*G(1,1,z) )

       + Nf*z^-1*[y+z]^-1 * (  - 2/3*G(1 - z,1 - z,y) + G(1 - z,y)*i_*Pi - 1/3
         *G(1 - z,0,y) - 1/3*G(0,1 - z,y) - 1/3*G(0,y)*G(1,z) - 1/3*G(0,z)*G(1
          - z,y) - 1/3*G(0,1,z) + G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 1/3*
         G(1,0,z) - 2/3*G(1,1,z) )

       + Nf*z^-1 * (  - i_*Pi + 1/3*G(1 - z,y) + 1/3*G(0,y) + 1/3*G(0,z) + 1/3
         *G(1,z) )

       + Nf*[y+z]^-2 * (  - 2/3*G(1 - z,1 - z,y) + G(1 - z,y)*i_*Pi - 1/3*G(1
          - z,0,y) - 1/3*G(0,1 - z,y) - 1/3*G(0,y)*G(1,z) - 1/3*G(0,z)*G(1 - z
         ,y) - 1/3*G(0,1,z) + G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z,y) - 1/3*G(1,0
         ,z) - 2/3*G(1,1,z) )

       + Nf*[y+z]^-1 * ( i_*Pi - 1/3*G(1 - z,y) - 1/3*G(0,y) - 1/3*G(0,z) - 1/
         3*G(1,z) )

       + Nf*y*z^-3 * ( 4/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 4/
         3*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,0,0,y) - 2/
         3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y)*i_*
         Pi - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,1
          - z,y) - 2*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1
          - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2*G(0,y)
         *G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z) + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y)
          - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) - 4/
         3*G(0,0,1,z) + 2*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1
         ,z)*G( - z,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 4/3*G(0,1,1,z) - 2/
         3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,
         y) - 4/3*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,
         z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)
         *G(1,z) - 2/3*G(1,0,z)*G( - z,y) - 4/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 
         4/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-2 * (  - 8/3*G(1 - z,1 - z,y) - 4/3*G(1 - z,1 - z,0,y) + 2/3*
         G(1 - z, - z,1 - z,y) + 4*G(1 - z,y)*i_*Pi - 4/3*G(1 - z,0,1 - z,y)
          - 2/3*G(1 - z,0,y) + 2*G(1 - z,0,y)*i_*Pi - 4/3*G(1 - z,0,0,y) + 2/3
         *G(1 - z,1,0,y) + 4/3*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,y)*i_*Pi
          + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z,0,1 - z,y) - 4/3*G(0,1 - z,1 - 
         z,y) - 2/3*G(0,1 - z,y) + 2*G(0,1 - z,y)*i_*Pi - 4/3*G(0,1 - z,y)*G(1
         ,z) - 4/3*G(0,1 - z,0,y) + 2/3*G(0, - z,1 - z,y) + 2/3*G(0, - z,y)*G(
         1,z) - 2*G(0,y)*i_*Pi + 2/3*G(0,y)*G(0,z) - 2/3*G(0,y)*G(1,z) + 2*G(0
         ,y)*G(1,z)*i_*Pi - 2/3*G(0,y)*G(1,0,z) - 4/3*G(0,y)*G(1,1,z) - 4/3*G(
         0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y
         ) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,1 - z,y
         ) + 4/3*G(0,0,y) - 4/3*G(0,0,y)*G(1,z) + 4/3*G(0,0,1,z) - 4/3*G(0,1,z
         ) - 2*G(0,1,z)*i_*Pi + 2/3*G(0,1,z)*G(1 - z,y) + 2/3*G(0,1,z)*G( - z,
         y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 4/3*G(0,1,1,z) + 2/3*G(1,1 - z
         ,0,y) + 4*G(1,z)*i_*Pi + 2/3*G(1,z)*G(1 - z, - z,y) - 8/3*G(1,z)*G(1
          - z,y) - 4/3*G(1,z)*G(1 - z,0,y) + 4/3*G(1,z)*G( - z,1 - z,y) - 2*G(
         1,z)*G( - z,y)*i_*Pi + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) - 
         2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)*G(1,z) - 4/3*G(1,0,z) + 2/3*G(1,0,z)*
         G( - z,y) + 4/3*G(1,0,0,y) + 2/3*G(1,0,1,z) - 8/3*G(1,1,z) + 4/3*G(1,
         1,z)*G( - z,y) )

       + Nf*y*z^-1 * ( i_*Pi + 2/3*G(1 - z,1 - z,y) + 2/3*G(1 - z,1 - z,0,y)
          - 1/3*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y) - G(1 - z,y)*i_*Pi + 2/
         3*G(1 - z,0,1 - z,y) - G(1 - z,0,y)*i_*Pi + 2/3*G(1 - z,0,0,y) - 1/3*
         G(1 - z,1,0,y) - 2/3*G( - z,1 - z,1 - z,y) + G( - z,1 - z,y)*i_*Pi - 
         1/3*G( - z,1 - z,0,y) - 1/3*G( - z,0,1 - z,y) + 2/3*G(0,1 - z,1 - z,y
         ) - G(0,1 - z,y)*i_*Pi + 2/3*G(0,1 - z,y)*G(1,z) + 2/3*G(0,1 - z,0,y)
          - 1/3*G(0, - z,1 - z,y) - 1/3*G(0, - z,y)*G(1,z) - 1/3*G(0,y) + G(0,
         y)*i_*Pi - 1/3*G(0,y)*G(0,z) - G(0,y)*G(1,z)*i_*Pi + 1/3*G(0,y)*G(1,0
         ,z) + 2/3*G(0,y)*G(1,1,z) - 1/3*G(0,z) + 1/3*G(0,z)*G(1 - z,y) + 1/3*
         G(0,z)*G(1 - z,0,y) - 1/3*G(0,z)*G( - z,1 - z,y) + 1/3*G(0,z)*G(0,1
          - z,y) - 1/3*G(0,z)*G(1,0,y) + 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y) + 2/
         3*G(0,0,y)*G(1,z) - 2/3*G(0,0,1,z) + 1/3*G(0,1,z) + G(0,1,z)*i_*Pi - 
         1/3*G(0,1,z)*G(1 - z,y) - 1/3*G(0,1,z)*G( - z,y) - 1/3*G(0,1,0,y) - 1/
         3*G(0,1,0,z) - 2/3*G(0,1,1,z) - 1/3*G(1,1 - z,0,y) - 1/3*G(1,z) - G(1
         ,z)*i_*Pi - 1/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(1 - z,y) + 2/3*
         G(1,z)*G(1 - z,0,y) - 2/3*G(1,z)*G( - z,1 - z,y) + G(1,z)*G( - z,y)*
         i_*Pi - 1/3*G(1,z)*G( - z,0,y) - 1/3*G(1,0,1 - z,y) + G(1,0,y)*i_*Pi
          - 1/3*G(1,0,y)*G(1,z) + 1/3*G(1,0,z) - 1/3*G(1,0,z)*G( - z,y) - 2/3*
         G(1,0,0,y) - 1/3*G(1,0,1,z) + 2/3*G(1,1,z) - 2/3*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-3 * (  - 8/3*G(1 - z,1 - z,0,y) + 4/3*G(1 - z, - z,1 - z,y)
          - 8/3*G(1 - z,0,1 - z,y) + 4*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,0,0,y)
          + 4/3*G(1 - z,1,0,y) + 8/3*G( - z,1 - z,1 - z,y) - 4*G( - z,1 - z,y)
         *i_*Pi + 4/3*G( - z,1 - z,0,y) + 4/3*G( - z,0,1 - z,y) - 8/3*G(0,1 - 
         z,1 - z,y) + 4*G(0,1 - z,y)*i_*Pi - 8/3*G(0,1 - z,y)*G(1,z) - 8/3*G(0
         ,1 - z,0,y) + 4/3*G(0, - z,1 - z,y) + 4/3*G(0, - z,y)*G(1,z) + 4*G(0,
         y)*G(1,z)*i_*Pi - 4/3*G(0,y)*G(1,0,z) - 8/3*G(0,y)*G(1,1,z) - 4/3*G(0
         ,z)*G(1 - z,0,y) + 4/3*G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(0,1 - z,
         y) + 4/3*G(0,z)*G(1,0,y) - 8/3*G(0,0,1 - z,y) - 8/3*G(0,0,y)*G(1,z)
          + 8/3*G(0,0,1,z) - 4*G(0,1,z)*i_*Pi + 4/3*G(0,1,z)*G(1 - z,y) + 4/3*
         G(0,1,z)*G( - z,y) + 4/3*G(0,1,0,y) + 4/3*G(0,1,0,z) + 8/3*G(0,1,1,z)
          + 4/3*G(1,1 - z,0,y) + 4/3*G(1,z)*G(1 - z, - z,y) - 8/3*G(1,z)*G(1
          - z,0,y) + 8/3*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - z,y)*i_*Pi + 4/
         3*G(1,z)*G( - z,0,y) + 4/3*G(1,0,1 - z,y) - 4*G(1,0,y)*i_*Pi + 4/3*G(
         1,0,y)*G(1,z) + 4/3*G(1,0,z)*G( - z,y) + 8/3*G(1,0,0,y) + 4/3*G(1,0,1
         ,z) + 8/3*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-2 * ( 4/3*G(1 - z,1 - z,y) + 4/3*G(1 - z,1 - z,0,y) - 2/3*
         G(1 - z, - z,1 - z,y) - 2*G(1 - z,y)*i_*Pi + 4/3*G(1 - z,0,1 - z,y)
          - 2*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,0,0,y) - 2/3*G(1 - z,1,0,y) - 4/
         3*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y)*i_*Pi - 2/3*G( - z,1 - z,
         0,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,y
         )*i_*Pi + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1 - z,0,y) - 2/3*G(0, - z
         ,1 - z,y) - 2/3*G(0, - z,y)*G(1,z) + 2*G(0,y)*i_*Pi - 2/3*G(0,y)*G(0,
         z) - 2*G(0,y)*G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z
         ) + 2/3*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(
          - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*
         G(0,0,1 - z,y) - 4/3*G(0,0,y) + 4/3*G(0,0,y)*G(1,z) - 4/3*G(0,0,1,z)
          + 2/3*G(0,1,z) + 2*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(
         0,1,z)*G( - z,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 4/3*G(0,1,1,z)
          - 2/3*G(1,1 - z,0,y) - 2*G(1,z)*i_*Pi - 2/3*G(1,z)*G(1 - z, - z,y)
          + 4/3*G(1,z)*G(1 - z,y) + 4/3*G(1,z)*G(1 - z,0,y) - 4/3*G(1,z)*G( - 
         z,1 - z,y) + 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,z)*G( - z,0,y) - 2/3*
         G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z
         ) - 2/3*G(1,0,z)*G( - z,y) - 4/3*G(1,0,0,y) - 2/3*G(1,0,1,z) + 4/3*G(
         1,1,z) - 4/3*G(1,1,z)*G( - z,y) )

       + Nf*y^3*z^-3 * ( 4/3*G(1 - z,1 - z,0,y) - 2/3*G(1 - z, - z,1 - z,y) + 
         4/3*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,0,0,y) - 
         2/3*G(1 - z,1,0,y) - 4/3*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,y)*i_
         *Pi - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1 - z,1
          - z,y) - 2*G(0,1 - z,y)*i_*Pi + 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1
          - z,0,y) - 2/3*G(0, - z,1 - z,y) - 2/3*G(0, - z,y)*G(1,z) - 2*G(0,y)
         *G(1,z)*i_*Pi + 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z) + 2/3*G(0,z
         )*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y)
          - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(1,z) - 4/
         3*G(0,0,1,z) + 2*G(0,1,z)*i_*Pi - 2/3*G(0,1,z)*G(1 - z,y) - 2/3*G(0,1
         ,z)*G( - z,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 4/3*G(0,1,1,z) - 2/
         3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 4/3*G(1,z)*G(1 - z,0,
         y) - 4/3*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z,y)*i_*Pi - 2/3*G(1,
         z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)
         *G(1,z) - 2/3*G(1,0,z)*G( - z,y) - 4/3*G(1,0,0,y) - 2/3*G(1,0,1,z) - 
         4/3*G(1,1,z)*G( - z,y) )

       + N*y^-2*z^-3 * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 + 
         2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(1,0,y) - 2/3*G(0,1,z)*G(1 - z,
         y) + 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2 - 2/3*G(1,z)*G(1 - z, - z,y
         ) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,1,0,y) )

       + N*y^-2*z^-2 * ( 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y)*Pi^2 - 2/3*
         G( - z,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 2*
         G(0,z)*G(1,0,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(1,1 - z,0,y) - 1/3*G(1,
         y)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z,y) - 2*G(1,0,1
          - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,1,0,y) )

       + N*y^-2*z^-1 * (  - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 + 5/
         3*G( - z,1 - z,y) - 5/3*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - 2
         *G(0,z)*G(1,0,y) - 2*G(0,1,z)*G(1 - z,y) + 2*G(1,1 - z,0,y) + 1/3*G(1
         ,y)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) + 5/3*G(1,z)*G( - z,y) + 2*G(1,0,
         1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,1,0,y) )

       + N*y^-2 * ( 2/3*G(1 - z, - z,1 - z,y) + 1/9*G(1 - z,y)*Pi^2 - 2*G( - z
         ,1 - z,y) - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - z,y) - 2/3*G(
          - z,0,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y) + 2/3
         *G(0,z)*G( - z,1 - z,y) + 4/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,
         y) - 4/3*G(1,1 - z,0,y) + 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G(
          - z, - z,y) - 2*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,y) - 4/3*G(1,
         0,1 - z,y) - 4/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) )

       + N*y^-2*z * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z,y) )

       + N*y^-1*z^-3 * ( 4/3*G(1 - z, - z,1 - z,y) + 2/9*G(1 - z,y)*Pi^2 + 2/3
         *G(1 - z,0,y) - 2/3*G( - z,1 - z,y) + 2/3*G(0,1 - z,y) + 2/3*G(0,y)*
         G(1,z) - 4/3*G(0,z)*G(1 - z,0,y) + 4/3*G(0,z)*G(1,0,y) - 2/3*G(0,1,z)
          + 4/3*G(0,1,z)*G(1 - z,y) - 4/3*G(1,1 - z,0,y) - 2/9*G(1,y)*Pi^2 + 4/
         3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z,y) - 4/3*G(1,0,1 - z,y)
          - 2/3*G(1,0,y) - 4/3*G(1,0,y)*G(1,z) + 4/3*G(1,1,0,y) )

       + N*y^-1*z^-2 * (  - 1/9*Pi^2 - 3*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y
         ) - 1/2*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) + 8/3*G( - z,1 - z,y) - 2*G(
         0,1 - z,y) + 2/3*G(0,y)*G(0,z) - 2*G(0,y)*G(1,z) - 4/3*G(0,z)*G(1 - z
         ,y) + 3*G(0,z)*G(1 - z,0,y) - 3*G(0,z)*G(1,0,y) + 4/3*G(0,1,z) - 3*G(
         0,1,z)*G(1 - z,y) + 3*G(1,1 - z,0,y) + 1/2*G(1,y)*Pi^2 + 1/3*G(1,z)
          - 3*G(1,z)*G(1 - z, - z,y) + 8/3*G(1,z)*G( - z,y) + 3*G(1,0,1 - z,y)
          + 2*G(1,0,y) + 3*G(1,0,y)*G(1,z) - 3*G(1,1,0,y) )

       + N*y^-1*z^-1 * ( 2/9*Pi^2 + 7/2*G(1 - z, - z,1 - z,y) - 2/3*G(1 - z,y)
          + 1/3*G(1 - z,y)*Pi^2 + 8/3*G(1 - z,0,y) + 3/2*G( - z,1 - z,1 - z,y)
          - 43/12*G( - z,1 - z,y) + G( - z,1 - z,0,y) + 1/2*G( - z, - z,1 - z,
         y) + G( - z,0,1 - z,y) + 8/3*G(0,1 - z,y) - 3/2*G(0, - z,1 - z,y) - 3/
         2*G(0, - z,y)*G(1,z) - 4/3*G(0,y)*G(0,z) + 8/3*G(0,y)*G(1,z) + 1/3*G(
         0,z) - 3/2*G(0,z)*G(1 - z,1 - z,y) + 35/12*G(0,z)*G(1 - z,y) - 2*G(0,
         z)*G(1 - z,0,y) - 3/2*G(0,z)*G( - z,1 - z,y) + 3/2*G(0,z)*G(0,1 - z,y
         ) + G(0,z)*G(1,0,y) - 2/3*G(0,1,z) + 2*G(0,1,z)*G(1 - z,y) - G(0,1,z)
         *G( - z,y) - G(1,1 - z,0,y) - 1/2*G(1,y)*Pi^2 - 2/3*G(1,z) + 7/2*G(1,
         z)*G(1 - z, - z,y) + 3/2*G(1,z)*G( - z,1 - z,y) + 1/2*G(1,z)*G( - z,
          - z,y) - 43/12*G(1,z)*G( - z,y) + G(1,z)*G( - z,0,y) - G(1,0,1 - z,y
         ) - 2*G(1,0,y) - G(1,0,y)*G(1,z) - 2/3*G(1,0,z) - 3/2*G(1,0,z)*G( - z
         ,y) + 3/2*G(1,1,z)*G( - z,y) + 3*G(1,1,0,y) )

       + N*y^-1 * (  - 1/3*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y) - 1/18*G(1
          - z,y)*Pi^2 - 4/3*G(1 - z,0,y) + 1/2*G( - z,1 - z,y) + 1/3*G( - z,1
          - z,0,y) + 1/3*G( - z, - z,1 - z,y) + 1/3*G( - z,0,1 - z,y) - 4/3*G(
         0,1 - z,y) + 4/3*G(0,y)*G(0,z) - 4/3*G(0,y)*G(1,z) - 1/3*G(0,z) - 1/2
         *G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(1 - z,0,y) - 1/3*G(0,z)*G( - z,1 - 
         z,y) - 2/3*G(0,z)*G(1,0,y) - 1/3*G(0,1,z)*G(1 - z,y) + 2/3*G(1,1 - z,
         0,y) + 1/3*G(1,z) - 1/3*G(1,z)*G(1 - z, - z,y) + 1/3*G(1,z)*G( - z,
          - z,y) + 1/2*G(1,z)*G( - z,y) + 1/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1
          - z,y) + 2/3*G(1,0,y)*G(1,z) - 1/3*G(1,0,z)*G( - z,y) )

       + N*y^-1*z * ( 23/4*G( - z,1 - z,y) - 23/4*G(0,z)*G(1 - z,y) + 23/4*G(1
         ,z)*G( - z,y) )

       + N*z^-3*[1-y-z]^-1 * ( 2/3*G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - z,y
         ) + 2/3*G( - z,0,1 - z,y) + 2/3*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G( - z,1
          - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,1,z) - 4/3*G(0,1,z)*G(
          - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) + 1/9
         *G(1,z)*Pi^2 - 2/3*G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,0,y) - 2/
         3*G(1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z^-3 * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 - G(1
          - z,0,y) + G( - z,1 - z,y) - 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z
         ,1 - z,y) - 2/3*G( - z,0,1 - z,y) - G(0,1 - z,y) - G(0,y)*G(1,z) - 2/
         3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z
         ,y) - 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1,z)
          + G(0,1,z) - 2/3*G(0,1,z)*G(1 - z,y) + 4/3*G(0,1,z)*G( - z,y) - 2/3*
         G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y
         ) + 1/9*G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z, - z,y) + 
         2/3*G(1,z)*G( - z, - z,y) + G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,y)
          + 2/3*G(1,0,1 - z,y) + G(1,0,y) + 2/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)
         *G( - z,y) + 2/3*G(1,0,1,z) - 2/3*G(1,1,0,y) + 4/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * ( 1/9*Pi^2 - 5/3*G( - z,1 - z,0,y) + 5/3*G( - z,
          - z,1 - z,y) - 5/3*G( - z,0,1 - z,y) + 2/3*G(0,y)*G(0,z) - 5/3*G(0,y
         )*G(1,0,z) + 5/3*G(0,z)*G( - z,1 - z,y) - 5/3*G(0,z)*G(0,1 - z,y) + 
         10/3*G(0,0,1,z) + 10/3*G(0,1,z)*G( - z,y) - 5/3*G(0,1,z)*G(0,y) + 5/3
         *G(0,1,0,y) + 5/3*G(0,1,0,z) - 5/18*G(1,z)*Pi^2 + 5/3*G(1,z)*G( - z,
          - z,y) - 5/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,y) - 2/3*G(1,0,z) + 5/3*
         G(1,0,z)*G( - z,y) + 5/3*G(1,0,1,z) + 10/3*G(1,1,0,z) )

       + N*z^-2 * (  - 41/2*G(1 - z,1 - z,y) - 5*G(1 - z,1 - z,0,y) - 3*G(1 - 
         z, - z,1 - z,y) + 29/2*G(1 - z,y) + 2*G(1 - z,y)*Pi^2 + 11*G(1 - z,y)
         *i_*Pi - 5*G(1 - z,0,1 - z,y) - 7/2*G(1 - z,0,y) - 10*G(1 - z,1,0,y)
          - 6*G( - z,1 - z,1 - z,y) - 29/6*G( - z,1 - z,y) - 21*G( - z, - z,1
          - z,y) - 5*G(0,1 - z,1 - z,y) - 7/2*G(0,1 - z,y) - 5*G(0,1 - z,y)*G(
         1,z) + 13*G(0, - z,1 - z,y) + 13*G(0, - z,y)*G(1,z) + 1/3*G(0,y) - 4/
         3*G(0,y)*G(0,z) - 7/2*G(0,y)*G(1,z) + 12*G(0,y)*G(1,0,z) - 5*G(0,y)*
         G(1,1,z) + 11*G(0,z)*G(1 - z,1 - z,y) + 10/3*G(0,z)*G(1 - z,y) + 10*
         G(0,z)*G(1 - z,0,y) + 12*G(0,z)*G( - z,1 - z,y) - 10*G(0,z)*G(0,1 - z
         ,y) + 3*G(0,z)*G(1,0,y) - 10*G(0,0,1,z) - 3/2*G(0,1,z) + 8*G(0,1,z)*
         G(1 - z,y) - 9*G(0,1,z)*G( - z,y) + 3*G(0,1,z)*G(0,y) - 11*G(0,1,0,y)
          - 10*G(0,1,0,z) + 5*G(0,1,1,z) - 3*G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2
          + 29/2*G(1,z) + 2*G(1,z)*Pi^2 + 11*G(1,z)*i_*Pi - 3*G(1,z)*G(1 - z,
          - z,y) - 41/2*G(1,z)*G(1 - z,y) - 5*G(1,z)*G(1 - z,0,y) - 6*G(1,z)*
         G( - z,1 - z,y) - 21*G(1,z)*G( - z, - z,y) - 29/6*G(1,z)*G( - z,y) - 
         3*G(1,0,1 - z,y) - 37/3*G(1,0,y) - 3*G(1,0,y)*G(1,z) + 76/3*G(1,0,z)
          - 11*G(1,0,z)*G(1 - z,y) + 12*G(1,0,z)*G( - z,y) + 6*G(1,0,1,z) - 41/
         2*G(1,1,z) - 6*G(1,1,z)*G( - z,y) - G(1,1,0,y) - 13*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * (  - 2/9*Pi^2 + 2*G( - z,1 - z,0,y) - 2*G( - z,
          - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 4/3*G(0,y)*G(0,z) + 2*G(0,y)*G(
         1,0,z) - 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,0,1
         ,z) - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0
         ,1,0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z
         ,0,y) + 4/3*G(1,0,y) + 4/3*G(1,0,z) - 2*G(1,0,z)*G( - z,y) - 2*G(1,0,
         1,z) - 4*G(1,1,0,z) )

       + N*z^-1*[y+z]^-1 * ( 21/2*G(1 - z,1 - z,y) + 4*G(1 - z,1 - z,0,y) - G(
         1 - z, - z,1 - z,y) - G(1 - z,y) - 11/12*G(1 - z,y)*Pi^2 - 11/2*G(1
          - z,y)*i_*Pi + 4*G(1 - z,0,1 - z,y) + 19/12*G(1 - z,0,y) + 7/2*G(1
          - z,1,0,y) + 25/2*G( - z,1 - z,y) + G( - z,1 - z,0,y) + 8*G( - z, - 
         z,1 - z,y) + G( - z,0,1 - z,y) + 4*G(0,1 - z,1 - z,y) + 19/12*G(0,1
          - z,y) + 4*G(0,1 - z,y)*G(1,z) - 5*G(0, - z,1 - z,y) - 5*G(0, - z,y)
         *G(1,z) + 19/12*G(0,y)*G(1,z) - 11/2*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,1
         ,z) - 4*G(0,z)*G(1 - z,1 - z,y) - 101/12*G(0,z)*G(1 - z,y) - 11/2*G(0
         ,z)*G(1 - z,0,y) - 5*G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G(0,1 - z,y)
          + 4*G(0,0,1,z) + 49/12*G(0,1,z) - 5*G(0,1,z)*G(1 - z,y) + 3*G(0,1,z)
         *G( - z,y) - G(0,1,z)*G(0,y) + 7/2*G(0,1,0,y) + 9/2*G(0,1,0,z) - 4*G(
         0,1,1,z) - G(1,z) - 11/12*G(1,z)*Pi^2 - 11/2*G(1,z)*i_*Pi - G(1,z)*G(
         1 - z, - z,y) + 21/2*G(1,z)*G(1 - z,y) + 4*G(1,z)*G(1 - z,0,y) + 8*G(
         1,z)*G( - z, - z,y) + 25/2*G(1,z)*G( - z,y) + G(1,z)*G( - z,0,y) + 17/
         4*G(1,0,y) - 38/3*G(1,0,z) + 11/2*G(1,0,z)*G(1 - z,y) - 5*G(1,0,z)*G(
          - z,y) - 5*G(1,0,1,z) + 21/2*G(1,1,z) + 11/2*G(1,1,0,z) )

       + N*z^-1 * ( 3/4*Pi^2 + 11/2*i_*Pi - 4/3*G(1 - z,1 - z,y) - 2*G(1 - z,1
          - z,0,y) - 46/3*G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,1 - z
         ,y) - 5/6*G(1 - z,0,y) + 3*G(1 - z,1,0,y) + G( - z,1 - z,1 - z,y) - 
         58/3*G( - z,1 - z,y) - 3*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y)
          - 3*G( - z,0,1 - z,y) - 2*G(0,1 - z,1 - z,y) - 5/6*G(0,1 - z,y) - 2*
         G(0,1 - z,y)*G(1,z) + G(0, - z,1 - z,y) + G(0, - z,y)*G(1,z) - 19/6*
         G(0,y) + 35/6*G(0,y)*G(0,z) - 5/6*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z)
          - 2*G(0,y)*G(1,1,z) + 13*G(0,z) + G(0,z)*G(1 - z,1 - z,y) + 97/6*G(0
         ,z)*G(1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) - 
         G(0,z)*G(1,0,y) + 2*G(0,0,1,z) - 19/6*G(0,1,z) + G(0,1,z)*G(1 - z,y)
          + 4*G(0,1,z)*G( - z,y) - G(0,1,z)*G(0,y) + 4*G(0,1,0,y) + 2*G(0,1,0,
         z) + 2*G(0,1,1,z) + G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 46/3*G(1,z) - 
         1/3*G(1,z)*Pi^2 - 4/3*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,0,y) + G(1
         ,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z, - z,y) - 58/3*G(1,z)*G( - z,y)
          - 3*G(1,z)*G( - z,0,y) + G(1,0,1 - z,y) + 1/3*G(1,0,y) + G(1,0,y)*G(
         1,z) - 35/6*G(1,0,z) + G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G( - z,y) + 3
         *G(1,0,1,z) - 4/3*G(1,1,z) + G(1,1,z)*G( - z,y) - G(1,1,0,y) + 3*G(1,
         1,0,z) )

       + N*[1-y-z]^-1 * ( 5/18*Pi^2 - 7/3*G( - z,1 - z,0,y) + G( - z, - z,1 - 
         z,y) - 7/3*G( - z,0,1 - z,y) - 7/2*G(0,y) + 5/3*G(0,y)*G(0,z) - 5/3*
         G(0,y)*G(1,0,z) + 7/3*G(0,z)*G( - z,1 - z,y) - 5/3*G(0,z)*G(0,1 - z,y
         ) + 2/3*G(0,z)*G(1,0,y) + 10/3*G(0,0,1,z) + 10/3*G(0,1,z)*G( - z,y)
          - 5/3*G(0,1,z)*G(0,y) + 5/3*G(0,1,0,y) + 5/3*G(0,1,0,z) - 2/3*G(1,1
          - z,0,y) + 1/9*G(1,y)*Pi^2 - 5/18*G(1,z)*Pi^2 + G(1,z)*G( - z, - z,y
         ) - 7/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) - 5/3*G(1,0,y) - 2/3*
         G(1,0,y)*G(1,z) - 5/3*G(1,0,z) + 7/3*G(1,0,z)*G( - z,y) + 5/3*G(1,0,1
         ,z) - 2/3*G(1,1,0,y) + 10/3*G(1,1,0,z) )

       + N*[1-y]^-1 * (  - 4/3*G(1 - z,0,0,y) - 4/3*G(0,1 - z,0,y) - 4/3*G(0,0
         ,1 - z,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*G(1,z) )

       + N*[y+z]^-2 * ( 17/2*G(1 - z,1 - z,y) - 1/3*G(1 - z,1 - z,0,y) - G(1
          - z, - z,1 - z,y) - 43/4*G(1 - z,y) - 11/12*G(1 - z,y)*Pi^2 - 11/2*
         G(1 - z,y)*i_*Pi - 1/3*G(1 - z,0,1 - z,y) - 17/12*G(1 - z,0,y) + 13/2
         *G(1 - z,1,0,y) + 1/2*G( - z,1 - z,y) - 2*G( - z,1 - z,0,y) + 8*G( - 
         z, - z,1 - z,y) - 2*G( - z,0,1 - z,y) - 1/3*G(0,1 - z,1 - z,y) - 17/
         12*G(0,1 - z,y) - 1/3*G(0,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,y) - 2*
         G(0, - z,y)*G(1,z) - 17/12*G(0,y)*G(1,z) - 11/2*G(0,y)*G(1,0,z) - 1/3
         *G(0,y)*G(1,1,z) + 1/3*G(0,z)*G(1 - z,1 - z,y) + 7/12*G(0,z)*G(1 - z,
         y) - 11/2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G( - z,1 - z,y) + G(0,z)*G(0
         ,1 - z,y) + 4*G(0,0,1,z) + 13/12*G(0,1,z) - 2/3*G(0,1,z)*G(1 - z,y)
          + 6*G(0,1,z)*G( - z,y) - G(0,1,z)*G(0,y) + 13/2*G(0,1,0,y) + 9/2*G(0
         ,1,0,z) + 1/3*G(0,1,1,z) - 43/4*G(1,z) - 11/12*G(1,z)*Pi^2 - 11/2*G(1
         ,z)*i_*Pi - G(1,z)*G(1 - z, - z,y) + 17/2*G(1,z)*G(1 - z,y) - 1/3*G(1
         ,z)*G(1 - z,0,y) + 8*G(1,z)*G( - z, - z,y) + 1/2*G(1,z)*G( - z,y) - 2
         *G(1,z)*G( - z,0,y) - 27/4*G(1,0,y) + 22/3*G(1,0,z) + 41/6*G(1,0,z)*
         G(1 - z,y) - 2*G(1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) + 17/2*G(1,1,z) + 
         41/6*G(1,1,0,z) )

       + N*[y+z]^-1 * (  - 11/12*Pi^2 - 11/2*i_*Pi + 4/3*G(1 - z,1 - z,y) + 8/
         3*G(1 - z,1 - z,0,y) + 97/6*G(1 - z,y) + 8/3*G(1 - z,0,1 - z,y) + 19/
         6*G(1 - z,0,y) - 2*G(1 - z,1,0,y) + 10*G( - z,1 - z,y) + 2*G( - z,1
          - z,0,y) + 2*G( - z,0,1 - z,y) + 8/3*G(0,1 - z,1 - z,y) + 19/6*G(0,1
          - z,y) + 8/3*G(0,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,
         y)*G(1,z) - 95/12*G(0,y) - 11/2*G(0,y)*G(0,z) + 19/6*G(0,y)*G(1,z) + 
         8/3*G(0,y)*G(1,1,z) + 5/6*G(0,z) - 8/3*G(0,z)*G(1 - z,1 - z,y) - 55/6
         *G(0,z)*G(1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y)
          + 5/6*G(0,1,z) - 8/3*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G( - z,y) - 2*
         G(0,1,0,y) - 8/3*G(0,1,1,z) + 97/6*G(1,z) + 4/3*G(1,z)*G(1 - z,y) + 8/
         3*G(1,z)*G(1 - z,0,y) + 10*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + 
         10*G(1,0,y) - 37/6*G(1,0,z) - 2/3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(
          - z,y) - 8/3*G(1,0,1,z) + 4/3*G(1,1,z) - 2/3*G(1,1,0,z) )

       + N * (  - 1/3*Pi^2 - 4/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z, - z,1 - z,y
         ) - 85/12*G(1 - z,y) + 1/9*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,1 - z,y)
          + 4/3*G(1 - z,0,0,y) - 2*G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y) - 2/
         3*G( - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) - 4/3*G(0,1 - z,1 - z,
         y) - 4/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,1 - z,0,y) + 85/12*G(0,y) - 2*
         G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,0,z) - 4/3*G(0,y)*G(1,1,z) + 4/3*G(0,z
         )*G(1 - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y) - 
         2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1
         ,0,y) + 4/3*G(0,0,1 - z,y) - 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,y)*G(1,z
         ) - 4/3*G(0,0,1,z) + 2*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,z)*G( - z,y)
          + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) + 4/3*G(0,1,
         1,z) - 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 - 85/12*G(1,z) + 1/9*G(1,
         z)*Pi^2 + 2/3*G(1,z)*G(1 - z, - z,y) - 4/3*G(1,z)*G(1 - z,0,y) - 2/3*
         G(1,z)*G( - z, - z,y) - 2*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y)
          - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y) - 2/3*G(1,0,y)*G(1,z) + 2*G(1,0,z)
          + 4/3*G(1,0,z)*G(1 - z,y) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z)
          + 2/3*G(1,1,0,y) )

       + N*z*[1-y-z]^-2 * (  - 7/12*Pi^2 - 7/2*G(0,y)*G(0,z) + 7/2*G(1,0,y) + 
         7/2*G(1,0,z) )

       + N*z*[1-y-z]^-1 * ( 5/12*Pi^2 + 4/3*G( - z,1 - z,0,y) + 4/3*G( - z,0,1
          - z,y) + 7/2*G(0,y) + 5/2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,0,z) - 7/2*
         G(0,z) - 4/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*
         G(0,z)*G(1,0,y) - 4/3*G(0,0,1,z) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0,1
         ,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/
         9*G(1,y)*Pi^2 + 1/9*G(1,z)*Pi^2 + 4/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,
         1 - z,y) - 5/2*G(1,0,y) + 2/3*G(1,0,y)*G(1,z) - 5/2*G(1,0,z) - 4/3*G(
         1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) + 2/3*G(1,1,0,y) - 4/3*G(1,1,0,z) )

       + N*z*[y+z]^-3 * ( 4/3*G(1 - z,1 - z,0,y) + 9/4*G(1 - z,y)*Pi^2 + 4/3*
         G(1 - z,0,1 - z,y) + 4*G(1 - z,0,y) - 27/2*G(1 - z,1,0,y) + 4/3*G(0,1
          - z,1 - z,y) + 4*G(0,1 - z,y) + 4/3*G(0,1 - z,y)*G(1,z) + 4*G(0,y)*
         G(1,z) + 27/2*G(0,y)*G(1,0,z) + 4/3*G(0,y)*G(1,1,z) - 4/3*G(0,z)*G(1
          - z,1 - z,y) - 4*G(0,z)*G(1 - z,y) + 27/2*G(0,z)*G(1 - z,0,y) - 4*G(
         0,1,z) - 4/3*G(0,1,z)*G(1 - z,y) - 27/2*G(0,1,0,y) - 27/2*G(0,1,0,z)
          - 4/3*G(0,1,1,z) + 9/4*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z,0,y) + 27/2*
         G(1,0,y) - 35/2*G(1,0,z) - 89/6*G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,1,z)
          - 89/6*G(1,1,0,z) )

       + N*z*[y+z]^-2 * ( 9/4*Pi^2 - 2/3*G(1 - z,1 - z,0,y) - 4/3*G(1 - z,y)*
         Pi^2 - 2/3*G(1 - z,0,1 - z,y) - 8/3*G(1 - z,0,y) + 8*G(1 - z,1,0,y)
          - 2/3*G(0,1 - z,1 - z,y) - 8/3*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*G(1,z
         ) + 43/4*G(0,y) + 27/2*G(0,y)*G(0,z) - 8/3*G(0,y)*G(1,z) - 8*G(0,y)*
         G(1,0,z) - 2/3*G(0,y)*G(1,1,z) - 43/4*G(0,z) + 2/3*G(0,z)*G(1 - z,1
          - z,y) + 8/3*G(0,z)*G(1 - z,y) - 8*G(0,z)*G(1 - z,0,y) + 8/3*G(0,1,z
         ) + 2/3*G(0,1,z)*G(1 - z,y) + 8*G(0,1,0,y) + 8*G(0,1,0,z) + 2/3*G(0,1
         ,1,z) - 4/3*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z,0,y) - 45/2*G(1,0,y) - 
         11/6*G(1,0,z) + 26/3*G(1,0,z)*G(1 - z,y) + 2/3*G(1,0,1,z) + 26/3*G(1,
         1,0,z) )

       + N*z*[y+z]^-1 * (  - 5/24*Pi^2 + 4/3*G(1 - z,1 - z,0,y) + 4/3*G(1 - z,
         0,1 - z,y) + 4/3*G(0,1 - z,1 - z,y) + 4/3*G(0,1 - z,y)*G(1,z) - 43/12
         *G(0,y) - 5/4*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1,1,z) + 43/12*G(0,z) - 4/
         3*G(0,z)*G(1 - z,1 - z,y) - 4/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,1,z)
          + 4/3*G(1,z)*G(1 - z,0,y) + 5/4*G(1,0,y) + 5/4*G(1,0,z) - 4/3*G(1,0,
         z)*G(1 - z,y) - 4/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z^2*[1-y-z]^-2 * ( 7/12*Pi^2 + 7/2*G(0,y)*G(0,z) - 7/2*G(1,0,y) - 7/
         2*G(1,0,z) )

       + N*z^2*[y+z]^-4 * (  - 9/4*G(1 - z,y)*Pi^2 + 27/2*G(1 - z,1,0,y) - 27/
         2*G(0,y)*G(1,0,z) - 27/2*G(0,z)*G(1 - z,0,y) + 27/2*G(0,1,0,y) + 27/2
         *G(0,1,0,z) - 9/4*G(1,z)*Pi^2 + 27/2*G(1,0,z)*G(1 - z,y) + 27/2*G(1,1
         ,0,z) )

       + N*z^2*[y+z]^-3 * (  - 9/4*Pi^2 + 3/2*G(1 - z,y)*Pi^2 - 9*G(1 - z,1,0,
         y) - 27/2*G(0,y)*G(0,z) + 9*G(0,y)*G(1,0,z) + 9*G(0,z)*G(1 - z,0,y)
          - 9*G(0,1,0,y) - 9*G(0,1,0,z) + 3/2*G(1,z)*Pi^2 + 27/2*G(1,0,y) + 27/
         2*G(1,0,z) - 9*G(1,0,z)*G(1 - z,y) - 9*G(1,1,0,z) )

       + N*z^2*[y+z]^-2 * ( 3/8*Pi^2 + 9/4*G(0,y)*G(0,z) - 9/4*G(1,0,y) - 9/4*
         G(1,0,z) )

       + N*y*z^-3 * (  - 9*G(1 - z,1 - z, - z,1 - z,y) - 3*G(1 - z,1 - z,y)*
         Pi^2 - 15/2*G(1 - z,1 - z,0,y) - 4*G(1 - z,1 - z,0,0,y) + 9*G(1 - z,1
          - z,1,0,y) + 20/3*G(1 - z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,0,y)
          - 8*G(1 - z, - z, - z,1 - z,y) + 2*G(1 - z, - z,0,1 - z,y) - 22*G(1
          - z,y)*zeta3 + 1/4*G(1 - z,y)*Pi^2 - 15/2*G(1 - z,0,1 - z,y) - 4*G(1
          - z,0,1 - z,0,y) - 9*G(1 - z,0, - z,1 - z,y) + 39/2*G(1 - z,0,y) + 5/
         6*G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y)
          - 15/2*G(1 - z,0,0,y) - 9*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y)
          + 5/2*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) + 31/6*G(1 - z,1,0,
         y) - 7*G(1 - z,1,0,0,y) - 15*G(1 - z,1,1,0,y) + 15/2*G( - z,1 - z,1
          - z,y) + 6*G( - z,1 - z,1 - z,0,y) + 5*G( - z,1 - z, - z,1 - z,y) - 
         39/2*G( - z,1 - z,y) - 13/6*G( - z,1 - z,y)*Pi^2 - 11*G( - z,1 - z,y)
         *i_*Pi + 6*G( - z,1 - z,0,1 - z,y) + 5/6*G( - z,1 - z,0,y) + 13*G( - 
         z,1 - z,1,0,y) + 5*G( - z, - z,1 - z,1 - z,y) + 3/2*G( - z, - z,1 - z
         ,y) - 2*G( - z, - z,1 - z,0,y) + 21*G( - z, - z, - z,1 - z,y) - 2*G(
          - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 5/6*G( - z,0,1 - z
         ,y) - 11*G( - z,0, - z,1 - z,y) + 13*G( - z,0,1,0,y) - 15/2*G(0,1 - z
         ,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) - 9*G(0,1 - z, - z,1 - z,y) - 9*G(
         0,1 - z, - z,y)*G(1,z) + 39/2*G(0,1 - z,y) + 5/6*G(0,1 - z,y)*Pi^2 + 
         11*G(0,1 - z,y)*i_*Pi - 15/2*G(0,1 - z,y)*G(1,z) - 11*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 15/2*G(0,1 - z,0,y) - 4*G(0,1 - z,0
         ,y)*G(1,z) - 9*G(0,1 - z,1,0,y) - 7*G(0, - z,1 - z,1 - z,y) + 31/6*G(
         0, - z,1 - z,y) - 7*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,0,y)
          - 15*G(0, - z, - z,1 - z,y) - 15*G(0, - z, - z,y)*G(1,z) + 31/6*G(0,
          - z,y)*G(1,z) + 13*G(0, - z,y)*G(1,0,z) - 7*G(0, - z,y)*G(1,1,z) - 2
         *G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 39/2*G(0,y)*G(1,z) + 
         5/6*G(0,y)*G(1,z)*Pi^2 + 11*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,0,z)
          + 2*G(0,y)*G(1,0,1,z) - 15/2*G(0,y)*G(1,1,z) - 11*G(0,y)*G(1,1,0,z)
          - 11*G(0,z)*G(1 - z,1 - z,0,y) + 2*G(0,z)*G(1 - z, - z,1 - z,y) + 11/
         6*G(0,z)*G(1 - z,y)*Pi^2 + 11*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(
         1 - z,0,y) + 11*G(0,z)*G(1 - z,0,0,y) + 13*G(0,z)*G(1 - z,1,0,y) - 11
         *G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) - 13*G(0,z)*
         G( - z,1 - z,0,y) - 11*G(0,z)*G( - z, - z,1 - z,y) + 9*G(0,z)*G( - z,
         0,1 - z,y) + 11*G(0,z)*G(0,1 - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 
         11*G(0,z)*G(0,1 - z,0,y) + 13*G(0,z)*G(0, - z,1 - z,y) + 9*G(0,z)*G(1
         ,1 - z,0,y) - 11/6*G(0,z)*G(1,y)*Pi^2 - 13*G(0,z)*G(1,0,1 - z,y) + 2*
         G(0,z)*G(1,0,y) - 11*G(0,z)*G(1,0,0,y) - 11*G(0,z)*G(1,1,0,y) - 4*G(0
         ,0,1 - z,1 - z,y) - 15/2*G(0,0,1 - z,y) - 11*G(0,0,1 - z,y)*G(0,z) - 
         4*G(0,0,1 - z,y)*G(1,z) + 9*G(0,0, - z,1 - z,y) + 9*G(0,0, - z,y)*G(1
         ,z) - 2*G(0,0,y)*G(0,1,z) - 15/2*G(0,0,y)*G(1,z) + 11*G(0,0,y)*G(1,0,
         z) - 4*G(0,0,y)*G(1,1,z) + 6*G(0,0,0,1,z) + 7/6*G(0,0,1,z) + 7*G(0,0,
         1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G( - z,y) - 13*G(0,0,1,z)*G(1,y) - 9*
         G(0,0,1,0,y) + 7*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 2*G(0,1,1 - z,0,y)
          + 4/3*G(0,1,y)*Pi^2 - 39/2*G(0,1,z) - 11/6*G(0,1,z)*Pi^2 - 11*G(0,1,
         z)*i_*Pi - 9*G(0,1,z)*G(1 - z,1 - z,y) - 6*G(0,1,z)*G(1 - z, - z,y)
          + 20/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G(
          - z,1 - z,y) + 10*G(0,1,z)*G( - z, - z,y) + 7/2*G(0,1,z)*G( - z,y)
          - 2*G(0,1,z)*G( - z,0,y) + 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,
          - z,y) + 19/6*G(0,1,z)*G(0,y) + 13*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,0
         ,1 - z,y) + 20/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,
         z) + 2*G(0,1,0,z) - 20*G(0,1,0,z)*G(1 - z,y) + 11*G(0,1,0,z)*G( - z,y
         ) - 9*G(0,1,0,z)*G(0,y) + 22*G(0,1,0,z)*G(1,y) - 6*G(0,1,0,1,z) + 15/
         2*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 8*G(0,1
         ,1,0,y) + 11*G(0,1,1,0,z) + 13*G(1,1 - z, - z,1 - z,y) + 4*G(1,1 - z,
         y)*Pi^2 + 5/6*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y) - 11*G(1,1 - z,1,0,
         y) + 22*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 - 22*G(
         1,z)*zeta3 + 1/4*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z,1 - z, - z,y) - 8*G(1
         ,z)*G(1 - z, - z, - z,y) + 20/3*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(1
          - z, - z,0,y) - 3*G(1,z)*G(1 - z,y)*Pi^2 - 9*G(1,z)*G(1 - z,0, - z,y
         ) - 15/2*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1
          - z,1,0,y) + 5*G(1,z)*G( - z,1 - z, - z,y) + 15/2*G(1,z)*G( - z,1 - 
         z,y) + 6*G(1,z)*G( - z,1 - z,0,y) + 5*G(1,z)*G( - z, - z,1 - z,y) + 
         21*G(1,z)*G( - z, - z, - z,y) + 3/2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*
         G( - z, - z,0,y) - 39/2*G(1,z)*G( - z,y) - 13/6*G(1,z)*G( - z,y)*Pi^2
          - 11*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0,1 - z,y) - 11*G(1,z)
         *G( - z,0, - z,y) + 5/6*G(1,z)*G( - z,0,y) + 13*G(1,z)*G(1,1 - z, - z
         ,y) + 5/6*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 13*G(1,0, - z,1 - z,y
         ) + 13*G(1,0, - z,y)*G(1,z) - 39/2*G(1,0,y) - 5/6*G(1,0,y)*Pi^2 - 11*
         G(1,0,y)*i_*Pi + 5/6*G(1,0,y)*G(1,z) + 9*G(1,0,y)*G(1,0,z) + 11/6*G(1
         ,0,z)*Pi^2 + 22*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z, - z,y
         ) - 11*G(1,0,z)*G(1 - z,0,y) + 11*G(1,0,z)*G( - z,1 - z,y) - 11*G(1,0
         ,z)*G( - z, - z,y) + 2*G(1,0,z)*G( - z,y) - 13*G(1,0,z)*G( - z,0,y)
          - 22*G(1,0,z)*G(1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 15/2*G(1,0,0,y) + 
         6*G(1,0,0,y)*G(1,z) + 7*G(1,0,0,1,z) + 20/3*G(1,0,1,z) - 9*G(1,0,1,z)
         *G(1 - z,y) - 6*G(1,0,1,z)*G( - z,y) + 13*G(1,0,1,z)*G(1,y) + 5*G(1,0
         ,1,0,y) - 20*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 7/2*G(1,1,y)*Pi^2 - 
         3*G(1,1,z)*Pi^2 + 5*G(1,1,z)*G( - z, - z,y) + 15/2*G(1,1,z)*G( - z,y)
          + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) - 2*
         G(1,1,0,y)*G(1,z) + 22*G(1,1,0,z)*G(1 - z,y) + 11*G(1,1,0,z)*G( - z,y
         ) - 22*G(1,1,0,z)*G(1,y) + 5*G(1,1,0,0,y) - 9*G(1,1,0,1,z) + 21*G(1,1
         ,1,0,y) + 22*G(1,1,1,0,z) )

       + N*y*z^-2 * (  - 22*zeta3 - 5/4*Pi^2 + 8*G(1 - z,1 - z, - z,1 - z,y)
          + 41*G(1 - z,1 - z,y) + 3*G(1 - z,1 - z,y)*Pi^2 + 53/3*G(1 - z,1 - z
         ,0,y) + 4*G(1 - z,1 - z,0,0,y) - 10*G(1 - z,1 - z,1,0,y) - 19/3*G(1
          - z, - z,1 - z,y) - 2*G(1 - z, - z,1 - z,0,y) + 8*G(1 - z, - z, - z,
         1 - z,y) - 2*G(1 - z, - z,0,1 - z,y) - 89/3*G(1 - z,y) + 18*G(1 - z,y
         )*zeta3 - 125/18*G(1 - z,y)*Pi^2 - 22*G(1 - z,y)*i_*Pi + 53/3*G(1 - z
         ,0,1 - z,y) + 4*G(1 - z,0,1 - z,0,y) + 8*G(1 - z,0, - z,1 - z,y) - 43/
         3*G(1 - z,0,y) - G(1 - z,0,y)*Pi^2 - 11*G(1 - z,0,y)*i_*Pi + 4*G(1 - 
         z,0,0,1 - z,y) + 7/3*G(1 - z,0,0,y) + 10*G(1 - z,0,1,0,y) + 2*G(1 - z
         ,1,1 - z,0,y) - 8/3*G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) + 76/3
         *G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,y) + 16*G(1 - z,1,1,0,y) + 13/3*G(
          - z,1 - z,1 - z,y) - 6*G( - z,1 - z,1 - z,0,y) - 4*G( - z,1 - z, - z
         ,1 - z,y) + 91/6*G( - z,1 - z,y) + 7/3*G( - z,1 - z,y)*Pi^2 + 11*G(
          - z,1 - z,y)*i_*Pi - 6*G( - z,1 - z,0,1 - z,y) + 5/3*G( - z,1 - z,0,
         y) - 14*G( - z,1 - z,1,0,y) - 4*G( - z, - z,1 - z,1 - z,y) + 95/3*G(
          - z, - z,1 - z,y) + 2*G( - z, - z,1 - z,0,y) - 20*G( - z, - z, - z,1
          - z,y) + 2*G( - z, - z,0,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) + 5/3*
         G( - z,0,1 - z,y) + 10*G( - z,0, - z,1 - z,y) - 14*G( - z,0,1,0,y) + 
         53/3*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,1 - z,0,y) + 8*G(0,1 - z, - z,1
          - z,y) + 8*G(0,1 - z, - z,y)*G(1,z) - 43/3*G(0,1 - z,y) - G(0,1 - z,
         y)*Pi^2 - 11*G(0,1 - z,y)*i_*Pi + 53/3*G(0,1 - z,y)*G(1,z) + 12*G(0,1
          - z,y)*G(1,0,z) + 4*G(0,1 - z,0,1 - z,y) + 7/3*G(0,1 - z,0,y) + 4*G(
         0,1 - z,0,y)*G(1,z) + 10*G(0,1 - z,1,0,y) + 6*G(0, - z,1 - z,1 - z,y)
          - 116/3*G(0, - z,1 - z,y) + 6*G(0, - z,1 - z,y)*G(1,z) + 2*G(0, - z,
         1 - z,0,y) + 14*G(0, - z, - z,1 - z,y) + 14*G(0, - z, - z,y)*G(1,z)
          - 116/3*G(0, - z,y)*G(1,z) - 12*G(0, - z,y)*G(1,0,z) + 6*G(0, - z,y)
         *G(1,1,z) + 2*G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) + 89/6*G(0
         ,y) + 5/6*G(0,y)*Pi^2 + 11*G(0,y)*i_*Pi + 2*G(0,y)*G(0,z) - 43/3*G(0,
         y)*G(1,z) - G(0,y)*G(1,z)*Pi^2 - 11*G(0,y)*G(1,z)*i_*Pi - 31*G(0,y)*
         G(1,0,z) - 2*G(0,y)*G(1,0,1,z) + 53/3*G(0,y)*G(1,1,z) + 12*G(0,y)*G(1
         ,1,0,z) + 11/6*G(0,z)*Pi^2 - 22*G(0,z)*G(1 - z,1 - z,y) + 12*G(0,z)*
         G(1 - z,1 - z,0,y) - 2*G(0,z)*G(1 - z, - z,1 - z,y) - 4*G(0,z)*G(1 - 
         z,y) - 5/3*G(0,z)*G(1 - z,y)*Pi^2 - 10*G(0,z)*G(1 - z,0,1 - z,y) - 31
         *G(0,z)*G(1 - z,0,y) - 12*G(0,z)*G(1 - z,0,0,y) - 14*G(0,z)*G(1 - z,1
         ,0,y) + 10*G(0,z)*G( - z,1 - z,1 - z,y) - 26*G(0,z)*G( - z,1 - z,y)
          + 14*G(0,z)*G( - z,1 - z,0,y) + 10*G(0,z)*G( - z, - z,1 - z,y) - 8*
         G(0,z)*G( - z,0,1 - z,y) - 10*G(0,z)*G(0,1 - z,1 - z,y) + 35*G(0,z)*
         G(0,1 - z,y) - 12*G(0,z)*G(0,1 - z,0,y) - 12*G(0,z)*G(0, - z,1 - z,y)
          - 10*G(0,z)*G(1,1 - z,0,y) + 5/3*G(0,z)*G(1,y)*Pi^2 + 12*G(0,z)*G(1,
         0,1 - z,y) + 7*G(0,z)*G(1,0,y) + 12*G(0,z)*G(1,0,0,y) + 12*G(0,z)*G(1
         ,1,0,y) + 4*G(0,0,1 - z,1 - z,y) + 7/3*G(0,0,1 - z,y) + 10*G(0,0,1 - 
         z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0
         ,0, - z,y)*G(1,z) - 41/2*G(0,0,y) + 11*G(0,0,y)*G(0,z) + 2*G(0,0,y)*
         G(0,1,z) + 7/3*G(0,0,y)*G(1,z) - 12*G(0,0,y)*G(1,0,z) + 4*G(0,0,y)*G(
         1,1,z) - 6*G(0,0,0,1,z) + 20*G(0,0,1,z) - 6*G(0,0,1,z)*G(1 - z,y) - 8
         *G(0,0,1,z)*G( - z,y) + 12*G(0,0,1,z)*G(1,y) + 10*G(0,0,1,0,y) - 8*G(
         0,0,1,0,z) + 4*G(0,0,1,1,z) - 2*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2
          + 67/6*G(0,1,z) + 2*G(0,1,z)*Pi^2 + 11*G(0,1,z)*i_*Pi + 8*G(0,1,z)*
         G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z, - z,y) - 85/3*G(0,1,z)*G(1 - z
         ,y) - 2*G(0,1,z)*G(1 - z,0,y) + 6*G(0,1,z)*G( - z,1 - z,y) - 10*G(0,1
         ,z)*G( - z, - z,y) + 17/3*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G( - z,0,y)
          - 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y) - 11/3*G(0,1,z)*
         G(0,y) - 12*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,0,1 - z,y) + 7*G(0,1,0,y)
          - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) - 4*G(0,1,0,z) + 20*G(0,
         1,0,z)*G(1 - z,y) - 12*G(0,1,0,z)*G( - z,y) + 10*G(0,1,0,z)*G(0,y) - 
         22*G(0,1,0,z)*G(1,y) + 6*G(0,1,0,1,z) - 53/3*G(0,1,1,z) + 6*G(0,1,1,z
         )*G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 8*G(0,1,1,0,y) - 12*G(0,1,1,0,z)
          - 12*G(1,1 - z, - z,1 - z,y) - 4*G(1,1 - z,y)*Pi^2 - 1/3*G(1,1 - z,0
         ,y) - 6*G(1,1 - z,0,0,y) + 12*G(1,1 - z,1,0,y) - 18*G(1,y)*zeta3 + 19/
         9*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z)*Pi^2 - 89/3*G(1,z) + 18*G(1,z)*zeta3
          - 125/18*G(1,z)*Pi^2 - 22*G(1,z)*i_*Pi + 8*G(1,z)*G(1 - z,1 - z, - z
         ,y) + 8*G(1,z)*G(1 - z, - z, - z,y) - 19/3*G(1,z)*G(1 - z, - z,y) - 2
         *G(1,z)*G(1 - z, - z,0,y) + 41*G(1,z)*G(1 - z,y) + 3*G(1,z)*G(1 - z,y
         )*Pi^2 + 8*G(1,z)*G(1 - z,0, - z,y) + 53/3*G(1,z)*G(1 - z,0,y) + 4*G(
         1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) - 4*G(1,z)*G( - z,1 - z
         , - z,y) + 13/3*G(1,z)*G( - z,1 - z,y) - 6*G(1,z)*G( - z,1 - z,0,y)
          - 4*G(1,z)*G( - z, - z,1 - z,y) - 20*G(1,z)*G( - z, - z, - z,y) + 95/
         3*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z, - z,0,y) + 91/6*G(1,z)*G(
          - z,y) + 7/3*G(1,z)*G( - z,y)*Pi^2 + 11*G(1,z)*G( - z,y)*i_*Pi - 6*
         G(1,z)*G( - z,0,1 - z,y) + 10*G(1,z)*G( - z,0, - z,y) + 5/3*G(1,z)*G(
          - z,0,y) - 12*G(1,z)*G(1,1 - z, - z,y) - 1/3*G(1,0,1 - z,y) - 6*G(1,
         0,1 - z,0,y) - 12*G(1,0, - z,1 - z,y) - 12*G(1,0, - z,y)*G(1,z) + 113/
         3*G(1,0,y) + G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_*Pi - 1/3*G(1,0,y)*G(1,z)
          - 10*G(1,0,y)*G(1,0,z) - 26*G(1,0,z) - 5/3*G(1,0,z)*Pi^2 - 22*G(1,0,
         z)*G(1 - z,1 - z,y) - 2*G(1,0,z)*G(1 - z, - z,y) + 44*G(1,0,z)*G(1 - 
         z,y) + 12*G(1,0,z)*G(1 - z,0,y) - 12*G(1,0,z)*G( - z,1 - z,y) + 10*G(
         1,0,z)*G( - z, - z,y) - 26*G(1,0,z)*G( - z,y) + 14*G(1,0,z)*G( - z,0,
         y) + 22*G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,1 - z,y) - 40/3*G(1,0,0,y)
          - 6*G(1,0,0,y)*G(1,z) - 6*G(1,0,0,1,z) - 85/3*G(1,0,1,z) + 8*G(1,0,1
         ,z)*G(1 - z,y) + 6*G(1,0,1,z)*G( - z,y) - 12*G(1,0,1,z)*G(1,y) - 6*G(
         1,0,1,0,y) + 20*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 11/3*G(1,1,y)*
         Pi^2 + 41*G(1,1,z) + 3*G(1,1,z)*Pi^2 - 4*G(1,1,z)*G( - z, - z,y) + 13/
         3*G(1,1,z)*G( - z,y) - 6*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) - 
         38/3*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) + 44*G(1,1,0,z) - 22*G(1,1,0,z)
         *G(1 - z,y) - 12*G(1,1,0,z)*G( - z,y) + 22*G(1,1,0,z)*G(1,y) - 6*G(1,
         1,0,0,y) + 8*G(1,1,0,1,z) - 22*G(1,1,1,0,y) - 22*G(1,1,1,0,z) )

       + N*y*z^-1 * ( 7*zeta3 - 13/9*Pi^2 - 11/2*i_*Pi - G(1 - z,1 - z, - z,1
          - z,y) - 55/6*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*Pi^2 - 29/6*G(
         1 - z,1 - z,0,y) - 2*G(1 - z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) + 
         25/6*G(1 - z, - z,1 - z,y) + G(1 - z, - z,1 - z,0,y) - 4*G(1 - z, - z
         , - z,1 - z,y) + G(1 - z, - z,0,1 - z,y) + 50/3*G(1 - z,y) - 3*G(1 - 
         z,y)*zeta3 + 95/36*G(1 - z,y)*Pi^2 + 11/2*G(1 - z,y)*i_*Pi - 29/6*G(1
          - z,0,1 - z,y) - 2*G(1 - z,0,1 - z,0,y) - G(1 - z,0, - z,1 - z,y) + 
         65/12*G(1 - z,0,y) + 11/2*G(1 - z,0,y)*i_*Pi - 2*G(1 - z,0,0,1 - z,y)
          + 1/3*G(1 - z,0,0,y) - 2*G(1 - z,0,1,0,y) - G(1 - z,1,1 - z,0,y) + 5/
         6*G(1 - z,1,y)*Pi^2 - G(1 - z,1,0,1 - z,y) - 61/6*G(1 - z,1,0,y) - G(
         1 - z,1,0,0,y) - 5*G(1 - z,1,1,0,y) + 1/3*G( - z,1 - z,1 - z,y) + 3*
         G( - z,1 - z,1 - z,0,y) - G( - z,1 - z, - z,1 - z,y) + 33/4*G( - z,1
          - z,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 11/2*G( - z,1 - z,y)*i_*Pi + 3*
         G( - z,1 - z,0,1 - z,y) - 5/6*G( - z,1 - z,0,y) + 4*G( - z,1 - z,1,0,
         y) - G( - z, - z,1 - z,1 - z,y) - 16/3*G( - z, - z,1 - z,y) - G( - z,
          - z,1 - z,0,y) + 7*G( - z, - z, - z,1 - z,y) - G( - z, - z,0,1 - z,y
         ) + 3*G( - z,0,1 - z,1 - z,y) - 5/6*G( - z,0,1 - z,y) - 2*G( - z,0,
          - z,1 - z,y) + 4*G( - z,0,1,0,y) - 29/6*G(0,1 - z,1 - z,y) - 2*G(0,1
          - z,1 - z,0,y) - G(0,1 - z, - z,1 - z,y) - G(0,1 - z, - z,y)*G(1,z)
          + 65/12*G(0,1 - z,y) + 11/2*G(0,1 - z,y)*i_*Pi - 29/6*G(0,1 - z,y)*
         G(1,z) - 3*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z,0,1 - z,y) + 1/3*G(0,1
          - z,0,y) - 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) + 31/3*G(0,
          - z,1 - z,y) - G(0, - z,1 - z,0,y) - 4*G(0, - z, - z,1 - z,y) - 4*G(
         0, - z, - z,y)*G(1,z) + 31/3*G(0, - z,y)*G(1,z) + 3*G(0, - z,y)*G(1,0
         ,z) - G(0, - z,0,1 - z,y) - G(0, - z,0,y)*G(1,z) + 11/6*G(0,y) - 7/12
         *G(0,y)*Pi^2 - 11/2*G(0,y)*i_*Pi - 12*G(0,y)*G(0,z) + 65/12*G(0,y)*G(
         1,z) + 11/2*G(0,y)*G(1,z)*i_*Pi + 10*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,1
         ,z) - 29/6*G(0,y)*G(1,1,z) - 3*G(0,y)*G(1,1,0,z) - 13*G(0,z) - 3/4*G(
         0,z)*Pi^2 + 9/2*G(0,z)*G(1 - z,1 - z,y) - 3*G(0,z)*G(1 - z,1 - z,0,y)
          + G(0,z)*G(1 - z, - z,1 - z,y) - 10*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*
         G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) + 10*G(0,z)*G(1 - z,0,y
         ) + 3*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 2*G(0,z)*G(
          - z,1 - z,1 - z,y) + 15/2*G(0,z)*G( - z,1 - z,y) - 4*G(0,z)*G( - z,1
          - z,0,y) - 2*G(0,z)*G( - z, - z,1 - z,y) + G(0,z)*G( - z,0,1 - z,y)
          + 2*G(0,z)*G(0,1 - z,1 - z,y) - 12*G(0,z)*G(0,1 - z,y) + 3*G(0,z)*G(
         0,1 - z,0,y) + 3*G(0,z)*G(0, - z,1 - z,y) + 2*G(0,z)*G(1,1 - z,0,y)
          - 1/3*G(0,z)*G(1,y)*Pi^2 - 3*G(0,z)*G(1,0,1 - z,y) - 7/2*G(0,z)*G(1,
         0,y) - 3*G(0,z)*G(1,0,0,y) - 3*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,1 - 
         z,y) + 1/3*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - z,y
         )*G(1,z) + G(0,0, - z,1 - z,y) + G(0,0, - z,y)*G(1,z) + 34/3*G(0,0,y)
          - 13/2*G(0,0,y)*G(0,z) - G(0,0,y)*G(0,1,z) + 1/3*G(0,0,y)*G(1,z) + 3
         *G(0,0,y)*G(1,0,z) - 2*G(0,0,y)*G(1,1,z) + 3*G(0,0,0,1,z) - 3/2*G(0,0
         ,1,z) + 4*G(0,0,1,z)*G( - z,y) - 3*G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,y)
          + G(0,0,1,0,z) - 2*G(0,0,1,1,z) + G(0,1,1 - z,0,y) + 2/3*G(0,1,y)*
         Pi^2 - 7/4*G(0,1,z) - 1/2*G(0,1,z)*Pi^2 - 11/2*G(0,1,z)*i_*Pi - G(0,1
         ,z)*G(1 - z,1 - z,y) - 3*G(0,1,z)*G(1 - z, - z,y) + 26/3*G(0,1,z)*G(1
          - z,y) + G(0,1,z)*G(1 - z,0,y) - 3*G(0,1,z)*G( - z,1 - z,y) + 5*G(0,
         1,z)*G( - z, - z,y) + 13/6*G(0,1,z)*G( - z,y) - G(0,1,z)*G( - z,0,y)
          + G(0,1,z)*G(0,1 - z,y) - G(0,1,z)*G(0, - z,y) - 5/3*G(0,1,z)*G(0,y)
          + 3*G(0,1,z)*G(1,1 - z,y) + G(0,1,0,1 - z,y) + 1/2*G(0,1,0,y) + G(0,
         1,0,y)*G(0,z) + G(0,1,0,y)*G(1,z) + 15/2*G(0,1,0,z) - 4*G(0,1,0,z)*G(
         1 - z,y) + 3*G(0,1,0,z)*G( - z,y) - 2*G(0,1,0,z)*G(0,y) + 5*G(0,1,0,z
         )*G(1,y) - 3*G(0,1,0,1,z) + 29/6*G(0,1,1,z) - 3*G(0,1,1,z)*G( - z,y)
          + 2*G(0,1,1,z)*G(0,y) - 4*G(0,1,1,0,y) + 3*G(0,1,1,0,z) + 3*G(1,1 - 
         z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 + 2/3*G(1,1 - z,0,y) + 3*G(1,1 - 
         z,0,0,y) - 3*G(1,1 - z,1,0,y) + 3*G(1,y)*zeta3 - 47/36*G(1,y)*Pi^2 + 
         G(1,y)*G(1,z)*Pi^2 + 50/3*G(1,z) - 3*G(1,z)*zeta3 + 95/36*G(1,z)*Pi^2
          + 11/2*G(1,z)*i_*Pi - G(1,z)*G(1 - z,1 - z, - z,y) - 4*G(1,z)*G(1 - 
         z, - z, - z,y) + 25/6*G(1,z)*G(1 - z, - z,y) + G(1,z)*G(1 - z, - z,0,
         y) - 55/6*G(1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*Pi^2 - G(1,z)*G(1
          - z,0, - z,y) - 29/6*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y)
          - G(1,z)*G(1 - z,1,0,y) - G(1,z)*G( - z,1 - z, - z,y) + 1/3*G(1,z)*
         G( - z,1 - z,y) + 3*G(1,z)*G( - z,1 - z,0,y) - G(1,z)*G( - z, - z,1
          - z,y) + 7*G(1,z)*G( - z, - z, - z,y) - 16/3*G(1,z)*G( - z, - z,y)
          - G(1,z)*G( - z, - z,0,y) + 33/4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - 
         z,y)*Pi^2 - 11/2*G(1,z)*G( - z,y)*i_*Pi + 3*G(1,z)*G( - z,0,1 - z,y)
          - 2*G(1,z)*G( - z,0, - z,y) - 5/6*G(1,z)*G( - z,0,y) + 3*G(1,z)*G(1,
         1 - z, - z,y) + 2/3*G(1,0,1 - z,y) + 3*G(1,0,1 - z,0,y) + 3*G(1,0, - 
         z,1 - z,y) + 3*G(1,0, - z,y)*G(1,z) + 3/4*G(1,0,y) - 11/2*G(1,0,y)*i_
         *Pi + 2/3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) + 12*G(1,0,z) + 1/3*
         G(1,0,z)*Pi^2 + 5*G(1,0,z)*G(1 - z,1 - z,y) + G(1,0,z)*G(1 - z, - z,y
         ) - 35/2*G(1,0,z)*G(1 - z,y) - 3*G(1,0,z)*G(1 - z,0,y) + 3*G(1,0,z)*
         G( - z,1 - z,y) - 2*G(1,0,z)*G( - z, - z,y) + 15/2*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 5*G(1,0,z)*G(1,1 - z,y) + 3*G(1,0,0,1 - z
         ,y) + 37/6*G(1,0,0,y) + 3*G(1,0,0,y)*G(1,z) + 26/3*G(1,0,1,z) - G(1,0
         ,1,z)*G(1 - z,y) - 3*G(1,0,1,z)*G( - z,y) + 3*G(1,0,1,z)*G(1,y) - 4*
         G(1,0,1,0,z) - G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 55/6*G(1,1,z)
          - 1/2*G(1,1,z)*Pi^2 - G(1,1,z)*G( - z, - z,y) + 1/3*G(1,1,z)*G( - z,
         y) + 3*G(1,1,z)*G( - z,0,y) - G(1,1,0,1 - z,y) + 47/6*G(1,1,0,y) - G(
         1,1,0,y)*G(1,z) - 35/2*G(1,1,0,z) + 5*G(1,1,0,z)*G(1 - z,y) + 3*G(1,1
         ,0,z)*G( - z,y) - 5*G(1,1,0,z)*G(1,y) - G(1,1,0,1,z) + 8*G(1,1,1,0,y)
          + 5*G(1,1,1,0,z) )

       + N*y*[1-z]^-2 * (  - G(0,z) )

       + N*y*[1-z]^-1 * (  - 1 )

       + N*y^2*z^-3 * ( 18*G(1 - z,1 - z, - z,1 - z,y) + 6*G(1 - z,1 - z,y)*
         Pi^2 + 15*G(1 - z,1 - z,0,y) + 8*G(1 - z,1 - z,0,0,y) - 18*G(1 - z,1
          - z,1,0,y) - 40/3*G(1 - z, - z,1 - z,y) - 4*G(1 - z, - z,1 - z,0,y)
          + 16*G(1 - z, - z, - z,1 - z,y) - 4*G(1 - z, - z,0,1 - z,y) + 44*G(1
          - z,y)*zeta3 - 1/2*G(1 - z,y)*Pi^2 + 15*G(1 - z,0,1 - z,y) + 8*G(1
          - z,0,1 - z,0,y) + 18*G(1 - z,0, - z,1 - z,y) - 37*G(1 - z,0,y) - 5/
         3*G(1 - z,0,y)*Pi^2 - 22*G(1 - z,0,y)*i_*Pi + 8*G(1 - z,0,0,1 - z,y)
          + 15*G(1 - z,0,0,y) + 18*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y)
          - 5*G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y) - 31/3*G(1 - z,1,0,y)
          + 14*G(1 - z,1,0,0,y) + 30*G(1 - z,1,1,0,y) - 15*G( - z,1 - z,1 - z,
         y) - 12*G( - z,1 - z,1 - z,0,y) - 10*G( - z,1 - z, - z,1 - z,y) + 37*
         G( - z,1 - z,y) + 13/3*G( - z,1 - z,y)*Pi^2 + 22*G( - z,1 - z,y)*i_*
         Pi - 12*G( - z,1 - z,0,1 - z,y) - 5/3*G( - z,1 - z,0,y) - 26*G( - z,1
          - z,1,0,y) - 10*G( - z, - z,1 - z,1 - z,y) - 3*G( - z, - z,1 - z,y)
          + 4*G( - z, - z,1 - z,0,y) - 42*G( - z, - z, - z,1 - z,y) + 4*G( - z
         , - z,0,1 - z,y) - 12*G( - z,0,1 - z,1 - z,y) - 5/3*G( - z,0,1 - z,y)
          + 22*G( - z,0, - z,1 - z,y) - 26*G( - z,0,1,0,y) + 15*G(0,1 - z,1 - 
         z,y) + 8*G(0,1 - z,1 - z,0,y) + 18*G(0,1 - z, - z,1 - z,y) + 18*G(0,1
          - z, - z,y)*G(1,z) - 37*G(0,1 - z,y) - 5/3*G(0,1 - z,y)*Pi^2 - 22*G(
         0,1 - z,y)*i_*Pi + 15*G(0,1 - z,y)*G(1,z) + 22*G(0,1 - z,y)*G(1,0,z)
          + 8*G(0,1 - z,0,1 - z,y) + 15*G(0,1 - z,0,y) + 8*G(0,1 - z,0,y)*G(1,
         z) + 18*G(0,1 - z,1,0,y) + 14*G(0, - z,1 - z,1 - z,y) - 31/3*G(0, - z
         ,1 - z,y) + 14*G(0, - z,1 - z,y)*G(1,z) + 4*G(0, - z,1 - z,0,y) + 30*
         G(0, - z, - z,1 - z,y) + 30*G(0, - z, - z,y)*G(1,z) - 31/3*G(0, - z,y
         )*G(1,z) - 26*G(0, - z,y)*G(1,0,z) + 14*G(0, - z,y)*G(1,1,z) + 4*G(0,
          - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) - 37*G(0,y)*G(1,z) - 5/3*G(0
         ,y)*G(1,z)*Pi^2 - 22*G(0,y)*G(1,z)*i_*Pi + 4*G(0,y)*G(1,0,z) - 4*G(0,
         y)*G(1,0,1,z) + 15*G(0,y)*G(1,1,z) + 22*G(0,y)*G(1,1,0,z) + 22*G(0,z)
         *G(1 - z,1 - z,0,y) - 4*G(0,z)*G(1 - z, - z,1 - z,y) - 11/3*G(0,z)*G(
         1 - z,y)*Pi^2 - 22*G(0,z)*G(1 - z,0,1 - z,y) + 4*G(0,z)*G(1 - z,0,y)
          - 22*G(0,z)*G(1 - z,0,0,y) - 26*G(0,z)*G(1 - z,1,0,y) + 22*G(0,z)*G(
          - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,y) + 26*G(0,z)*G( - z,1
          - z,0,y) + 22*G(0,z)*G( - z, - z,1 - z,y) - 18*G(0,z)*G( - z,0,1 - z
         ,y) - 22*G(0,z)*G(0,1 - z,1 - z,y) + 4*G(0,z)*G(0,1 - z,y) - 22*G(0,z
         )*G(0,1 - z,0,y) - 26*G(0,z)*G(0, - z,1 - z,y) - 18*G(0,z)*G(1,1 - z,
         0,y) + 11/3*G(0,z)*G(1,y)*Pi^2 + 26*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*
         G(1,0,y) + 22*G(0,z)*G(1,0,0,y) + 22*G(0,z)*G(1,1,0,y) + 8*G(0,0,1 - 
         z,1 - z,y) + 15*G(0,0,1 - z,y) + 22*G(0,0,1 - z,y)*G(0,z) + 8*G(0,0,1
          - z,y)*G(1,z) - 18*G(0,0, - z,1 - z,y) - 18*G(0,0, - z,y)*G(1,z) + 4
         *G(0,0,y)*G(0,1,z) + 15*G(0,0,y)*G(1,z) - 22*G(0,0,y)*G(1,0,z) + 8*G(
         0,0,y)*G(1,1,z) - 12*G(0,0,0,1,z) - 7/3*G(0,0,1,z) - 14*G(0,0,1,z)*G(
         1 - z,y) - 16*G(0,0,1,z)*G( - z,y) + 26*G(0,0,1,z)*G(1,y) + 18*G(0,0,
         1,0,y) - 14*G(0,0,1,0,z) + 8*G(0,0,1,1,z) - 4*G(0,1,1 - z,0,y) - 8/3*
         G(0,1,y)*Pi^2 + 37*G(0,1,z) + 11/3*G(0,1,z)*Pi^2 + 22*G(0,1,z)*i_*Pi
          + 18*G(0,1,z)*G(1 - z,1 - z,y) + 12*G(0,1,z)*G(1 - z, - z,y) - 40/3*
         G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 12*G(0,1,z)*G( - z,1
          - z,y) - 20*G(0,1,z)*G( - z, - z,y) - 7*G(0,1,z)*G( - z,y) + 4*G(0,1
         ,z)*G( - z,0,y) - 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) - 
         19/3*G(0,1,z)*G(0,y) - 26*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,0,1 - z,y)
          - 40/3*G(0,1,0,y) - 4*G(0,1,0,y)*G(0,z) - 4*G(0,1,0,y)*G(1,z) - 4*G(
         0,1,0,z) + 40*G(0,1,0,z)*G(1 - z,y) - 22*G(0,1,0,z)*G( - z,y) + 18*G(
         0,1,0,z)*G(0,y) - 44*G(0,1,0,z)*G(1,y) + 12*G(0,1,0,1,z) - 15*G(0,1,1
         ,z) + 12*G(0,1,1,z)*G( - z,y) - 8*G(0,1,1,z)*G(0,y) + 16*G(0,1,1,0,y)
          - 22*G(0,1,1,0,z) - 26*G(1,1 - z, - z,1 - z,y) - 8*G(1,1 - z,y)*Pi^2
          - 5/3*G(1,1 - z,0,y) - 12*G(1,1 - z,0,0,y) + 22*G(1,1 - z,1,0,y) - 
         44*G(1,y)*zeta3 + 1/2*G(1,y)*Pi^2 - 8*G(1,y)*G(1,z)*Pi^2 + 44*G(1,z)*
         zeta3 - 1/2*G(1,z)*Pi^2 + 18*G(1,z)*G(1 - z,1 - z, - z,y) + 16*G(1,z)
         *G(1 - z, - z, - z,y) - 40/3*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - 
         z, - z,0,y) + 6*G(1,z)*G(1 - z,y)*Pi^2 + 18*G(1,z)*G(1 - z,0, - z,y)
          + 15*G(1,z)*G(1 - z,0,y) + 8*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - 
         z,1,0,y) - 10*G(1,z)*G( - z,1 - z, - z,y) - 15*G(1,z)*G( - z,1 - z,y)
          - 12*G(1,z)*G( - z,1 - z,0,y) - 10*G(1,z)*G( - z, - z,1 - z,y) - 42*
         G(1,z)*G( - z, - z, - z,y) - 3*G(1,z)*G( - z, - z,y) + 4*G(1,z)*G( - 
         z, - z,0,y) + 37*G(1,z)*G( - z,y) + 13/3*G(1,z)*G( - z,y)*Pi^2 + 22*
         G(1,z)*G( - z,y)*i_*Pi - 12*G(1,z)*G( - z,0,1 - z,y) + 22*G(1,z)*G(
          - z,0, - z,y) - 5/3*G(1,z)*G( - z,0,y) - 26*G(1,z)*G(1,1 - z, - z,y)
          - 5/3*G(1,0,1 - z,y) - 12*G(1,0,1 - z,0,y) - 26*G(1,0, - z,1 - z,y)
          - 26*G(1,0, - z,y)*G(1,z) + 37*G(1,0,y) + 5/3*G(1,0,y)*Pi^2 + 22*G(1
         ,0,y)*i_*Pi - 5/3*G(1,0,y)*G(1,z) - 18*G(1,0,y)*G(1,0,z) - 11/3*G(1,0
         ,z)*Pi^2 - 44*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z, - z,y)
          + 22*G(1,0,z)*G(1 - z,0,y) - 22*G(1,0,z)*G( - z,1 - z,y) + 22*G(1,0,
         z)*G( - z, - z,y) - 4*G(1,0,z)*G( - z,y) + 26*G(1,0,z)*G( - z,0,y) + 
         44*G(1,0,z)*G(1,1 - z,y) - 12*G(1,0,0,1 - z,y) - 15*G(1,0,0,y) - 12*
         G(1,0,0,y)*G(1,z) - 14*G(1,0,0,1,z) - 40/3*G(1,0,1,z) + 18*G(1,0,1,z)
         *G(1 - z,y) + 12*G(1,0,1,z)*G( - z,y) - 26*G(1,0,1,z)*G(1,y) - 10*G(1
         ,0,1,0,y) + 40*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 7*G(1,1,y)*Pi^2 + 
         6*G(1,1,z)*Pi^2 - 10*G(1,1,z)*G( - z, - z,y) - 15*G(1,1,z)*G( - z,y)
          - 12*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) - 3*G(1,1,0,y) + 4*G(
         1,1,0,y)*G(1,z) - 44*G(1,1,0,z)*G(1 - z,y) - 22*G(1,1,0,z)*G( - z,y)
          + 44*G(1,1,0,z)*G(1,y) - 10*G(1,1,0,0,y) + 18*G(1,1,0,1,z) - 42*G(1,
         1,1,0,y) - 44*G(1,1,1,0,z) )

       + N*y^2*z^-2 * ( 22*zeta3 + 5/4*Pi^2 - 8*G(1 - z,1 - z, - z,1 - z,y) - 
         41/2*G(1 - z,1 - z,y) - 3*G(1 - z,1 - z,y)*Pi^2 - 38/3*G(1 - z,1 - z,
         0,y) - 4*G(1 - z,1 - z,0,0,y) + 10*G(1 - z,1 - z,1,0,y) + 31/3*G(1 - 
         z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,0,y) - 8*G(1 - z, - z, - z,1
          - z,y) + 2*G(1 - z, - z,0,1 - z,y) + 89/6*G(1 - z,y) - 18*G(1 - z,y)
         *zeta3 + 46/9*G(1 - z,y)*Pi^2 + 11*G(1 - z,y)*i_*Pi - 38/3*G(1 - z,0,
         1 - z,y) - 4*G(1 - z,0,1 - z,0,y) - 8*G(1 - z,0, - z,1 - z,y) + 37/2*
         G(1 - z,0,y) + G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,
         0,0,1 - z,y) - 7/3*G(1 - z,0,0,y) - 10*G(1 - z,0,1,0,y) - 2*G(1 - z,1
         ,1 - z,0,y) + 8/3*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) - 46/3*
         G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y) - 16*G(1 - z,1,1,0,y) + 5/3*G( - 
         z,1 - z,1 - z,y) + 6*G( - z,1 - z,1 - z,0,y) + 4*G( - z,1 - z, - z,1
          - z,y) - 11*G( - z,1 - z,y) - 7/3*G( - z,1 - z,y)*Pi^2 - 11*G( - z,1
          - z,y)*i_*Pi + 6*G( - z,1 - z,0,1 - z,y) - 2/3*G( - z,1 - z,0,y) + 
         14*G( - z,1 - z,1,0,y) + 4*G( - z, - z,1 - z,1 - z,y) - 35/3*G( - z,
          - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y) + 20*G( - z, - z, - z,1 - z,
         y) - 2*G( - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) - 2/3*G( - 
         z,0,1 - z,y) - 10*G( - z,0, - z,1 - z,y) + 14*G( - z,0,1,0,y) - 38/3*
         G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1 - z,
         y) - 8*G(0,1 - z, - z,y)*G(1,z) + 37/2*G(0,1 - z,y) + G(0,1 - z,y)*
         Pi^2 + 11*G(0,1 - z,y)*i_*Pi - 38/3*G(0,1 - z,y)*G(1,z) - 12*G(0,1 - 
         z,y)*G(1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 7/3*G(0,1 - z,0,y) - 4*G(0,1
          - z,0,y)*G(1,z) - 10*G(0,1 - z,1,0,y) - 6*G(0, - z,1 - z,1 - z,y) + 
         77/3*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - 
         z,0,y) - 14*G(0, - z, - z,1 - z,y) - 14*G(0, - z, - z,y)*G(1,z) + 77/
         3*G(0, - z,y)*G(1,z) + 12*G(0, - z,y)*G(1,0,z) - 6*G(0, - z,y)*G(1,1,
         z) - 2*G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) - 89/6*G(0,y) - 5/
         6*G(0,y)*Pi^2 - 11*G(0,y)*i_*Pi - 2*G(0,y)*G(0,z) + 37/2*G(0,y)*G(1,z
         ) + G(0,y)*G(1,z)*Pi^2 + 11*G(0,y)*G(1,z)*i_*Pi + 20*G(0,y)*G(1,0,z)
          + 2*G(0,y)*G(1,0,1,z) - 38/3*G(0,y)*G(1,1,z) - 12*G(0,y)*G(1,1,0,z)
          - 11/6*G(0,z)*Pi^2 + 11*G(0,z)*G(1 - z,1 - z,y) - 12*G(0,z)*G(1 - z,
         1 - z,0,y) + 2*G(0,z)*G(1 - z, - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) + 5/
         3*G(0,z)*G(1 - z,y)*Pi^2 + 10*G(0,z)*G(1 - z,0,1 - z,y) + 20*G(0,z)*
         G(1 - z,0,y) + 12*G(0,z)*G(1 - z,0,0,y) + 14*G(0,z)*G(1 - z,1,0,y) - 
         10*G(0,z)*G( - z,1 - z,1 - z,y) + 13*G(0,z)*G( - z,1 - z,y) - 14*G(0,
         z)*G( - z,1 - z,0,y) - 10*G(0,z)*G( - z, - z,1 - z,y) + 8*G(0,z)*G(
          - z,0,1 - z,y) + 10*G(0,z)*G(0,1 - z,1 - z,y) - 24*G(0,z)*G(0,1 - z,
         y) + 12*G(0,z)*G(0,1 - z,0,y) + 12*G(0,z)*G(0, - z,1 - z,y) + 10*G(0,
         z)*G(1,1 - z,0,y) - 5/3*G(0,z)*G(1,y)*Pi^2 - 12*G(0,z)*G(1,0,1 - z,y)
          - 9*G(0,z)*G(1,0,y) - 12*G(0,z)*G(1,0,0,y) - 12*G(0,z)*G(1,1,0,y) - 
         4*G(0,0,1 - z,1 - z,y) - 7/3*G(0,0,1 - z,y) - 10*G(0,0,1 - z,y)*G(0,z
         ) - 4*G(0,0,1 - z,y)*G(1,z) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)
         *G(1,z) + 41/2*G(0,0,y) - 11*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,1,z) - 
         7/3*G(0,0,y)*G(1,z) + 12*G(0,0,y)*G(1,0,z) - 4*G(0,0,y)*G(1,1,z) + 6*
         G(0,0,0,1,z) - 12*G(0,0,1,z) + 6*G(0,0,1,z)*G(1 - z,y) + 8*G(0,0,1,z)
         *G( - z,y) - 12*G(0,0,1,z)*G(1,y) - 10*G(0,0,1,0,y) + 8*G(0,0,1,0,z)
          - 4*G(0,0,1,1,z) + 2*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 - 9*G(0,1,
         z) - 2*G(0,1,z)*Pi^2 - 11*G(0,1,z)*i_*Pi - 8*G(0,1,z)*G(1 - z,1 - z,y
         ) - 6*G(0,1,z)*G(1 - z, - z,y) + 64/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z
         )*G(1 - z,0,y) - 6*G(0,1,z)*G( - z,1 - z,y) + 10*G(0,1,z)*G( - z, - z
         ,y) + 4/3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G( - z,0,y) + 2*G(0,1,z)*G(
         0,1 - z,y) - 2*G(0,1,z)*G(0, - z,y) + 5/3*G(0,1,z)*G(0,y) + 12*G(0,1,
         z)*G(1,1 - z,y) + 2*G(0,1,0,1 - z,y) + 3*G(0,1,0,y) + 2*G(0,1,0,y)*G(
         0,z) + 2*G(0,1,0,y)*G(1,z) + 13*G(0,1,0,z) - 20*G(0,1,0,z)*G(1 - z,y)
          + 12*G(0,1,0,z)*G( - z,y) - 10*G(0,1,0,z)*G(0,y) + 22*G(0,1,0,z)*G(1
         ,y) - 6*G(0,1,0,1,z) + 38/3*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 4*
         G(0,1,1,z)*G(0,y) - 8*G(0,1,1,0,y) + 12*G(0,1,1,0,z) + 12*G(1,1 - z,
          - z,1 - z,y) + 4*G(1,1 - z,y)*Pi^2 + 7/3*G(1,1 - z,0,y) + 6*G(1,1 - 
         z,0,0,y) - 12*G(1,1 - z,1,0,y) + 18*G(1,y)*zeta3 - 22/9*G(1,y)*Pi^2
          + 4*G(1,y)*G(1,z)*Pi^2 + 89/6*G(1,z) - 18*G(1,z)*zeta3 + 46/9*G(1,z)
         *Pi^2 + 11*G(1,z)*i_*Pi - 8*G(1,z)*G(1 - z,1 - z, - z,y) - 8*G(1,z)*
         G(1 - z, - z, - z,y) + 31/3*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(1 - z
         , - z,0,y) - 41/2*G(1,z)*G(1 - z,y) - 3*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(
         1,z)*G(1 - z,0, - z,y) - 38/3*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,
         0,0,y) - 2*G(1,z)*G(1 - z,1,0,y) + 4*G(1,z)*G( - z,1 - z, - z,y) + 5/
         3*G(1,z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,1 - z,0,y) + 4*G(1,z)*G(
          - z, - z,1 - z,y) + 20*G(1,z)*G( - z, - z, - z,y) - 35/3*G(1,z)*G(
          - z, - z,y) - 2*G(1,z)*G( - z, - z,0,y) - 11*G(1,z)*G( - z,y) - 7/3*
         G(1,z)*G( - z,y)*Pi^2 - 11*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0
         ,1 - z,y) - 10*G(1,z)*G( - z,0, - z,y) - 2/3*G(1,z)*G( - z,0,y) + 12*
         G(1,z)*G(1,1 - z, - z,y) + 7/3*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 
         12*G(1,0, - z,1 - z,y) + 12*G(1,0, - z,y)*G(1,z) - 26*G(1,0,y) - G(1,
         0,y)*Pi^2 - 11*G(1,0,y)*i_*Pi + 7/3*G(1,0,y)*G(1,z) + 10*G(1,0,y)*G(1
         ,0,z) + 2*G(1,0,z) + 5/3*G(1,0,z)*Pi^2 + 22*G(1,0,z)*G(1 - z,1 - z,y)
          + 2*G(1,0,z)*G(1 - z, - z,y) - 33*G(1,0,z)*G(1 - z,y) - 12*G(1,0,z)*
         G(1 - z,0,y) + 12*G(1,0,z)*G( - z,1 - z,y) - 10*G(1,0,z)*G( - z, - z,
         y) + 13*G(1,0,z)*G( - z,y) - 14*G(1,0,z)*G( - z,0,y) - 22*G(1,0,z)*G(
         1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 40/3*G(1,0,0,y) + 6*G(1,0,0,y)*G(1,
         z) + 6*G(1,0,0,1,z) + 64/3*G(1,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) - 6*
         G(1,0,1,z)*G( - z,y) + 12*G(1,0,1,z)*G(1,y) + 6*G(1,0,1,0,y) - 20*G(1
         ,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 11/3*G(1,1,y)*Pi^2 - 41/2*G(1,1,z)
          - 3*G(1,1,z)*Pi^2 + 4*G(1,1,z)*G( - z, - z,y) + 5/3*G(1,1,z)*G( - z,
         y) + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 44/3*G(1,1,0,y) - 
         2*G(1,1,0,y)*G(1,z) - 33*G(1,1,0,z) + 22*G(1,1,0,z)*G(1 - z,y) + 12*
         G(1,1,0,z)*G( - z,y) - 22*G(1,1,0,z)*G(1,y) + 6*G(1,1,0,0,y) - 8*G(1,
         1,0,1,z) + 22*G(1,1,1,0,y) + 22*G(1,1,1,0,z) )

       + N*y^3*z^-3 * (  - 9*G(1 - z,1 - z, - z,1 - z,y) - 3*G(1 - z,1 - z,y)*
         Pi^2 - 15/2*G(1 - z,1 - z,0,y) - 4*G(1 - z,1 - z,0,0,y) + 9*G(1 - z,1
          - z,1,0,y) + 20/3*G(1 - z, - z,1 - z,y) + 2*G(1 - z, - z,1 - z,0,y)
          - 8*G(1 - z, - z, - z,1 - z,y) + 2*G(1 - z, - z,0,1 - z,y) - 22*G(1
          - z,y)*zeta3 + 1/4*G(1 - z,y)*Pi^2 - 15/2*G(1 - z,0,1 - z,y) - 4*G(1
          - z,0,1 - z,0,y) - 9*G(1 - z,0, - z,1 - z,y) + 37/2*G(1 - z,0,y) + 5/
         6*G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,y)*i_*Pi - 4*G(1 - z,0,0,1 - z,y)
          - 15/2*G(1 - z,0,0,y) - 9*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y)
          + 5/2*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) + 31/6*G(1 - z,1,0,
         y) - 7*G(1 - z,1,0,0,y) - 15*G(1 - z,1,1,0,y) + 15/2*G( - z,1 - z,1
          - z,y) + 6*G( - z,1 - z,1 - z,0,y) + 5*G( - z,1 - z, - z,1 - z,y) - 
         37/2*G( - z,1 - z,y) - 13/6*G( - z,1 - z,y)*Pi^2 - 11*G( - z,1 - z,y)
         *i_*Pi + 6*G( - z,1 - z,0,1 - z,y) + 5/6*G( - z,1 - z,0,y) + 13*G( - 
         z,1 - z,1,0,y) + 5*G( - z, - z,1 - z,1 - z,y) + 3/2*G( - z, - z,1 - z
         ,y) - 2*G( - z, - z,1 - z,0,y) + 21*G( - z, - z, - z,1 - z,y) - 2*G(
          - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 5/6*G( - z,0,1 - z
         ,y) - 11*G( - z,0, - z,1 - z,y) + 13*G( - z,0,1,0,y) - 15/2*G(0,1 - z
         ,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) - 9*G(0,1 - z, - z,1 - z,y) - 9*G(
         0,1 - z, - z,y)*G(1,z) + 37/2*G(0,1 - z,y) + 5/6*G(0,1 - z,y)*Pi^2 + 
         11*G(0,1 - z,y)*i_*Pi - 15/2*G(0,1 - z,y)*G(1,z) - 11*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 15/2*G(0,1 - z,0,y) - 4*G(0,1 - z,0
         ,y)*G(1,z) - 9*G(0,1 - z,1,0,y) - 7*G(0, - z,1 - z,1 - z,y) + 31/6*G(
         0, - z,1 - z,y) - 7*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - z,0,y)
          - 15*G(0, - z, - z,1 - z,y) - 15*G(0, - z, - z,y)*G(1,z) + 31/6*G(0,
          - z,y)*G(1,z) + 13*G(0, - z,y)*G(1,0,z) - 7*G(0, - z,y)*G(1,1,z) - 2
         *G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 37/2*G(0,y)*G(1,z) + 
         5/6*G(0,y)*G(1,z)*Pi^2 + 11*G(0,y)*G(1,z)*i_*Pi - 2*G(0,y)*G(1,0,z)
          + 2*G(0,y)*G(1,0,1,z) - 15/2*G(0,y)*G(1,1,z) - 11*G(0,y)*G(1,1,0,z)
          - 11*G(0,z)*G(1 - z,1 - z,0,y) + 2*G(0,z)*G(1 - z, - z,1 - z,y) + 11/
         6*G(0,z)*G(1 - z,y)*Pi^2 + 11*G(0,z)*G(1 - z,0,1 - z,y) - 2*G(0,z)*G(
         1 - z,0,y) + 11*G(0,z)*G(1 - z,0,0,y) + 13*G(0,z)*G(1 - z,1,0,y) - 11
         *G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) - 13*G(0,z)*
         G( - z,1 - z,0,y) - 11*G(0,z)*G( - z, - z,1 - z,y) + 9*G(0,z)*G( - z,
         0,1 - z,y) + 11*G(0,z)*G(0,1 - z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 
         11*G(0,z)*G(0,1 - z,0,y) + 13*G(0,z)*G(0, - z,1 - z,y) + 9*G(0,z)*G(1
         ,1 - z,0,y) - 11/6*G(0,z)*G(1,y)*Pi^2 - 13*G(0,z)*G(1,0,1 - z,y) + 2*
         G(0,z)*G(1,0,y) - 11*G(0,z)*G(1,0,0,y) - 11*G(0,z)*G(1,1,0,y) - 4*G(0
         ,0,1 - z,1 - z,y) - 15/2*G(0,0,1 - z,y) - 11*G(0,0,1 - z,y)*G(0,z) - 
         4*G(0,0,1 - z,y)*G(1,z) + 9*G(0,0, - z,1 - z,y) + 9*G(0,0, - z,y)*G(1
         ,z) - 2*G(0,0,y)*G(0,1,z) - 15/2*G(0,0,y)*G(1,z) + 11*G(0,0,y)*G(1,0,
         z) - 4*G(0,0,y)*G(1,1,z) + 6*G(0,0,0,1,z) + 7/6*G(0,0,1,z) + 7*G(0,0,
         1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G( - z,y) - 13*G(0,0,1,z)*G(1,y) - 9*
         G(0,0,1,0,y) + 7*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 2*G(0,1,1 - z,0,y)
          + 4/3*G(0,1,y)*Pi^2 - 37/2*G(0,1,z) - 11/6*G(0,1,z)*Pi^2 - 11*G(0,1,
         z)*i_*Pi - 9*G(0,1,z)*G(1 - z,1 - z,y) - 6*G(0,1,z)*G(1 - z, - z,y)
          + 20/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G(
          - z,1 - z,y) + 10*G(0,1,z)*G( - z, - z,y) + 7/2*G(0,1,z)*G( - z,y)
          - 2*G(0,1,z)*G( - z,0,y) + 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,
          - z,y) + 19/6*G(0,1,z)*G(0,y) + 13*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,0
         ,1 - z,y) + 20/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,
         z) + 2*G(0,1,0,z) - 20*G(0,1,0,z)*G(1 - z,y) + 11*G(0,1,0,z)*G( - z,y
         ) - 9*G(0,1,0,z)*G(0,y) + 22*G(0,1,0,z)*G(1,y) - 6*G(0,1,0,1,z) + 15/
         2*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 8*G(0,1
         ,1,0,y) + 11*G(0,1,1,0,z) + 13*G(1,1 - z, - z,1 - z,y) + 4*G(1,1 - z,
         y)*Pi^2 + 5/6*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y) - 11*G(1,1 - z,1,0,
         y) + 22*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 - 22*G(
         1,z)*zeta3 + 1/4*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z,1 - z, - z,y) - 8*G(1
         ,z)*G(1 - z, - z, - z,y) + 20/3*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G(1
          - z, - z,0,y) - 3*G(1,z)*G(1 - z,y)*Pi^2 - 9*G(1,z)*G(1 - z,0, - z,y
         ) - 15/2*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1
          - z,1,0,y) + 5*G(1,z)*G( - z,1 - z, - z,y) + 15/2*G(1,z)*G( - z,1 - 
         z,y) + 6*G(1,z)*G( - z,1 - z,0,y) + 5*G(1,z)*G( - z, - z,1 - z,y) + 
         21*G(1,z)*G( - z, - z, - z,y) + 3/2*G(1,z)*G( - z, - z,y) - 2*G(1,z)*
         G( - z, - z,0,y) - 37/2*G(1,z)*G( - z,y) - 13/6*G(1,z)*G( - z,y)*Pi^2
          - 11*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0,1 - z,y) - 11*G(1,z)
         *G( - z,0, - z,y) + 5/6*G(1,z)*G( - z,0,y) + 13*G(1,z)*G(1,1 - z, - z
         ,y) + 5/6*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 13*G(1,0, - z,1 - z,y
         ) + 13*G(1,0, - z,y)*G(1,z) - 37/2*G(1,0,y) - 5/6*G(1,0,y)*Pi^2 - 11*
         G(1,0,y)*i_*Pi + 5/6*G(1,0,y)*G(1,z) + 9*G(1,0,y)*G(1,0,z) + 11/6*G(1
         ,0,z)*Pi^2 + 22*G(1,0,z)*G(1 - z,1 - z,y) + 2*G(1,0,z)*G(1 - z, - z,y
         ) - 11*G(1,0,z)*G(1 - z,0,y) + 11*G(1,0,z)*G( - z,1 - z,y) - 11*G(1,0
         ,z)*G( - z, - z,y) + 2*G(1,0,z)*G( - z,y) - 13*G(1,0,z)*G( - z,0,y)
          - 22*G(1,0,z)*G(1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 15/2*G(1,0,0,y) + 
         6*G(1,0,0,y)*G(1,z) + 7*G(1,0,0,1,z) + 20/3*G(1,0,1,z) - 9*G(1,0,1,z)
         *G(1 - z,y) - 6*G(1,0,1,z)*G( - z,y) + 13*G(1,0,1,z)*G(1,y) + 5*G(1,0
         ,1,0,y) - 20*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 7/2*G(1,1,y)*Pi^2 - 
         3*G(1,1,z)*Pi^2 + 5*G(1,1,z)*G( - z, - z,y) + 15/2*G(1,1,z)*G( - z,y)
          + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) - 2*
         G(1,1,0,y)*G(1,z) + 22*G(1,1,0,z)*G(1 - z,y) + 11*G(1,1,0,z)*G( - z,y
         ) - 22*G(1,1,0,z)*G(1,y) + 5*G(1,1,0,0,y) - 9*G(1,1,0,1,z) + 21*G(1,1
         ,1,0,y) + 22*G(1,1,1,0,z) ) ;
g [beta1_2L] =  + N^-1*y^-3*z * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)
         *G( - z,y) )

       + N^-1*y^-3*z^2 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)*G(
          - z,y) )

       + N^-1*y^-2 * (  - G(1 - z,y) - G(1,z) )

       + N^-1*y^-2*z * ( G(1 - z,y) - G( - z,1 - z,y) - G(0,z) + G(0,z)*G(1 - 
         z,y) + G(1,z) - G(1,z)*G( - z,y) )

       + N^-1*y^-1*z^-1 * (  - 1/2*G(1 - z,0,y) + 1/2*G( - z,1 - z,y) - 1/2*G(
         0,1 - z,y) - 1/2*G(0,y)*G(1,z) + 1/2*G(0,1,z) + 1/2*G(1,z)*G( - z,y)
          + 1/2*G(1,0,y) )

       + N^-1*y^-1*[1-z]^-1 * (  - 1/12*Pi^2 - 1/2*G(0,y)*G(0,z) + 1/2*G(1,0,y
         ) + 1/2*G(1,0,z) )

       + N^-1*y^-1 * ( 1 + 1/12*Pi^2 + G(1 - z,y) + 1/2*G(1 - z,0,y) - 1/2*G(
          - z,1 - z,y) + 1/2*G(0,1 - z,y) + 1/2*G(0,y)*G(0,z) + 1/2*G(0,y)*G(1
         ,z) - 1/2*G(0,1,z) + G(1,z) - 1/2*G(1,z)*G( - z,y) - G(1,0,y) - 1/2*
         G(1,0,z) )

       + N^-1*z^-1 * ( 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/2*G(0,1 - z,
         y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) - 1/2*G(1,z)*G( - z,y) - 1/2*G(
         1,0,y) )

       + N^-1*[1-y-z]^-1*[1-z]^-1 * (  - 1/12*Pi^2 - 1/2*G(0,y)*G(0,z) + 1/2*
         G(1,0,y) + 1/2*G(1,0,z) )

       + N^-1*[1-y-z]^-1 * ( 1/12*Pi^2 + 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,y) - 1/
         2*G(1,0,z) )

       + N^-1*[1-z]^-2 * ( G(0,z) )

       + N^-1*[1-z]^-1 * ( 1 - G(0,z) )

       + N^-1*[y+z]^-2 * ( G(1 - z,y) + G(1,z) )

       + N^-1*[y+z]^-1 * ( 1 - G(1 - z,y) - G(1,z) )

       + N^-1 * (  - 3 )

       + Nf*y^-1 * (  - i_*Pi + 1/3*G(1 - z,y) + 1/3*G(0,y) + 1/3*G(0,z) + 1/3
         *G(1,z) )

       + Nf * ( i_*Pi - 1/3*G(1 - z,y) - 1/3*G(0,y) - 1/3*G(0,z) - 1/3*G(1,z)
          )

       + N*y^-3*z * ( 7*G( - z,1 - z,y) - 7*G(0,z)*G(1 - z,y) + 7*G(1,z)*G( - 
         z,y) )

       + N*y^-3*z^2 * (  - 7*G( - z,1 - z,y) + 7*G(0,z)*G(1 - z,y) - 7*G(1,z)*
         G( - z,y) )

       + N*y^-2 * (  - 7*G(1 - z,y) + G( - z,1 - z,y) - G(0,z)*G(1 - z,y) - 7*
         G(1,z) + G(1,z)*G( - z,y) )

       + N*y^-2*z * ( 7*G(1 - z,y) - 7*G( - z,1 - z,y) - 7*G(0,z) + 7*G(0,z)*
         G(1 - z,y) + 7*G(1,z) - 7*G(1,z)*G( - z,y) )

       + N*y^-1*z^-1 * (  - 3/2*G(1 - z,0,y) + 3/2*G( - z,1 - z,y) - 3/2*G(0,1
          - z,y) - 3/2*G(0,y)*G(1,z) + 3/2*G(0,1,z) + 3/2*G(1,z)*G( - z,y) + 3/
         2*G(1,0,y) )

       + N*y^-1*[1-z]^-1 * (  - 1/4*Pi^2 - 3/2*G(0,y)*G(0,z) + 3/2*G(1,0,y) + 
         3/2*G(1,0,z) )

       + N*y^-1 * ( 1 + 1/12*Pi^2 + 11/2*i_*Pi + 31/6*G(1 - z,y) + 1/2*G(1 - z
         ,0,y) - 3/2*G( - z,1 - z,y) + 1/2*G(0,1 - z,y) - 47/6*G(0,y) + 1/2*G(
         0,y)*G(0,z) + 1/2*G(0,y)*G(1,z) - 11/6*G(0,z) + G(0,z)*G(1 - z,y) - 1/
         2*G(0,1,z) + 31/6*G(1,z) - 3/2*G(1,z)*G( - z,y) - G(1,0,y) - 1/2*G(1,
         0,z) )

       + N*z^-1 * ( 3/2*G(1 - z,0,y) - 3/2*G( - z,1 - z,y) + 3/2*G(0,1 - z,y)
          + 3/2*G(0,y)*G(1,z) - 3/2*G(0,1,z) - 3/2*G(1,z)*G( - z,y) - 3/2*G(1,
         0,y) )

       + N*[1-y-z]^-1*[1-z]^-1 * (  - 1/4*Pi^2 - 3/2*G(0,y)*G(0,z) + 3/2*G(1,0
         ,y) + 3/2*G(1,0,z) )

       + N*[1-y-z]^-1 * ( 1/4*Pi^2 + 3/2*G(0,y)*G(0,z) - 3/2*G(1,0,y) - 3/2*G(
         1,0,z) )

       + N*[1-z]^-2 * ( G(0,z) )

       + N*[1-z]^-1 * ( 1 - G(0,z) )

       + N*[y+z]^-2 * ( G(1 - z,y) + G(1,z) )

       + N*[y+z]^-1 * ( 1 - G(1 - z,y) - G(1,z) )

       + N * (  - 3 - 11/2*i_*Pi + 11/6*G(1 - z,y) + 11/6*G(0,y) + 11/6*G(0,z)
          + 11/6*G(1,z) ) ;
g [beta2_2L] =  + N^-1*y^-2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*
         G( - z,y) )

       + N^-1*y^-2*z * (  - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2*G(1,z)
         *G( - z,y) )

       + N^-1*y^-2*z^2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z
         ,y) )

       + N^-1*y^-1*z^-1 * (  - G(1 - z,y) - G(1,z) )

       + N^-1*y^-1 * ( 2*G(1 - z,y) - G( - z,1 - z,y) - G(0,z) + G(0,z)*G(1 - 
         z,y) + 2*G(1,z) - G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - G(1 - z,y) + G( - z,1 - z,y) + G(0,z) - G(0,z)*G(1
          - z,y) - G(1,z) + G(1,z)*G( - z,y) )

       + N^-1*z^-2 * (  - 1/2*G(1 - z,0,y) + 1/2*G( - z,1 - z,y) - 1/2*G(0,1
          - z,y) - 1/2*G(0,y)*G(1,z) + 1/2*G(0,1,z) + 1/2*G(1,z)*G( - z,y) + 1/
         2*G(1,0,y) )

       + N^-1*z^-1*[1-y-z]^-1 * (  - G(0,y) )

       + N^-1*z^-1*[1-y]^-1 * ( G(0,y) )

       + N^-1*z^-1*[y+z]^-1 * ( G(1 - z,y) + G(1,z) )

       + N^-1*z^-1 * ( 2 + G(1 - z,y) + G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1
          - z,y) + G(0,y)*G(1,z) - G(0,1,z) + G(1,z) - G(1,z)*G( - z,y) - G(1,
         0,y) )

       + N^-1*[1-y-z]^-2 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0,z)
          )

       + N^-1*[1-y-z]^-1 * ( 1/6*Pi^2 + 2*G(0,y) + G(0,y)*G(0,z) - G(0,z) - G(
         1,0,y) - G(1,0,z) )

       + N^-1*[1-y]^-2 * (  - G(0,y) )

       + N^-1*[1-y]^-1 * (  - 1 )

       + N^-1*[y+z]^-2 * (  - G(1 - z,y) - G(1,z) )

       + N^-1*[y+z]^-1 * (  - 1 )

       + N^-1 * (  - 1/12*Pi^2 - G(1 - z,y) - 1/2*G(1 - z,0,y) + G( - z,1 - z,
         y) - 1/2*G(0,1 - z,y) - 1/2*G(0,y)*G(0,z) - 1/2*G(0,y)*G(1,z) + G(0,z
         ) - 1/2*G(0,z)*G(1 - z,y) + 1/2*G(0,1,z) - G(1,z) + G(1,z)*G( - z,y)
          + G(1,0,y) + 1/2*G(1,0,z) )

       + N^-1*z*[1-y-z]^-2 * ( 1/3*Pi^2 + 2*G(0,y)*G(0,z) - 2*G(1,0,y) - 2*G(1
         ,0,z) )

       + N^-1*z*[1-y-z]^-1 * (  - 1/6*Pi^2 - G(0,y) - G(0,y)*G(0,z) + G(0,z)
          + G(1,0,y) + G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,
         0,z) )

       + N^-1*y*z^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y
         )*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y*z^-1 * (  - G(1 - z,y) - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,
         1 - z,y) + G(0,y) - G(0,y)*G(1,z) + G(0,1,z) - G(1,z) + G(1,z)*G( - z
         ,y) + G(1,0,y) )

       + N^-1*y^2*z^-2 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - 
         G(0,y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + Nf*z^-1 * (  - i_*Pi + 1/3*G(1 - z,y) + 1/3*G(0,y) + 1/3*G(0,z) + 1/3
         *G(1,z) )

       + Nf * ( i_*Pi - 1/3*G(1 - z,y) - 1/3*G(0,y) - 1/3*G(0,z) - 1/3*G(1,z)
          )

       + N*y^-2 * ( 7*G( - z,1 - z,y) - 7*G(0,z)*G(1 - z,y) + 7*G(1,z)*G( - z,
         y) )

       + N*y^-2*z * (  - 14*G( - z,1 - z,y) + 14*G(0,z)*G(1 - z,y) - 14*G(1,z)
         *G( - z,y) )

       + N*y^-2*z^2 * ( 7*G( - z,1 - z,y) - 7*G(0,z)*G(1 - z,y) + 7*G(1,z)*G(
          - z,y) )

       + N*y^-1*z^-1 * (  - 7*G(1 - z,y) + G( - z,1 - z,y) - G(0,z)*G(1 - z,y)
          - 7*G(1,z) + G(1,z)*G( - z,y) )

       + N*y^-1 * ( 14*G(1 - z,y) - 8*G( - z,1 - z,y) - 7*G(0,z) + 8*G(0,z)*G(
         1 - z,y) + 14*G(1,z) - 8*G(1,z)*G( - z,y) )

       + N*y^-1*z * (  - 7*G(1 - z,y) + 7*G( - z,1 - z,y) + 7*G(0,z) - 7*G(0,z
         )*G(1 - z,y) - 7*G(1,z) + 7*G(1,z)*G( - z,y) )

       + N*z^-2 * (  - 3/2*G(1 - z,0,y) + 3/2*G( - z,1 - z,y) - 3/2*G(0,1 - z,
         y) - 3/2*G(0,y)*G(1,z) + 3/2*G(0,1,z) + 3/2*G(1,z)*G( - z,y) + 3/2*G(
         1,0,y) )

       + N*z^-1*[1-y-z]^-1 * (  - 1/6*Pi^2 - 7*G(0,y) - G(0,y)*G(0,z) + G(1,0,
         y) + G(1,0,z) )

       + N*z^-1*[1-y]^-1 * ( G(0,y) )

       + N*z^-1*[y+z]^-1 * ( G(1 - z,y) + G(1,z) )

       + N*z^-1 * ( 2 + 11/2*i_*Pi + 31/6*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G(
          - z,1 - z,y) + 2*G(0,1 - z,y) - 11/6*G(0,y) + 2*G(0,y)*G(1,z) - 11/6
         *G(0,z) - 2*G(0,1,z) + 31/6*G(1,z) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y)
          )

       + N*[1-y-z]^-2 * (  - 7/6*Pi^2 - 7*G(0,y)*G(0,z) + 7*G(1,0,y) + 7*G(1,0
         ,z) )

       + N*[1-y-z]^-1 * ( 4/3*Pi^2 + 14*G(0,y) + 8*G(0,y)*G(0,z) - 7*G(0,z) - 
         8*G(1,0,y) - 8*G(1,0,z) )

       + N*[1-y]^-2 * (  - G(0,y) )

       + N*[1-y]^-1 * (  - 1 )

       + N*[y+z]^-2 * (  - G(1 - z,y) - G(1,z) )

       + N*[y+z]^-1 * (  - 1 )

       + N * (  - 1/12*Pi^2 - 11/2*i_*Pi - 31/6*G(1 - z,y) - 1/2*G(1 - z,0,y)
          + G( - z,1 - z,y) - 1/2*G(0,1 - z,y) + 11/6*G(0,y) - 1/2*G(0,y)*G(0,
         z) - 1/2*G(0,y)*G(1,z) + 53/6*G(0,z) - 1/2*G(0,z)*G(1 - z,y) + 1/2*G(
         0,1,z) - 31/6*G(1,z) + G(1,z)*G( - z,y) + G(1,0,y) + 1/2*G(1,0,z) )

       + N*z*[1-y-z]^-2 * ( 7/3*Pi^2 + 14*G(0,y)*G(0,z) - 14*G(1,0,y) - 14*G(1
         ,0,z) )

       + N*z*[1-y-z]^-1 * (  - 7/6*Pi^2 - 7*G(0,y) - 7*G(0,y)*G(0,z) + 7*G(0,z
         ) + 7*G(1,0,y) + 7*G(1,0,z) )

       + N*z^2*[1-y-z]^-2 * (  - 7/6*Pi^2 - 7*G(0,y)*G(0,z) + 7*G(1,0,y) + 7*
         G(1,0,z) )

       + N*y*z^-2 * ( 7*G(1 - z,0,y) - 7*G( - z,1 - z,y) + 7*G(0,1 - z,y) + 7*
         G(0,y)*G(1,z) - 7*G(0,1,z) - 7*G(1,z)*G( - z,y) - 7*G(1,0,y) )

       + N*y*z^-1 * (  - 7*G(1 - z,y) - 7*G(1 - z,0,y) + 7*G( - z,1 - z,y) - 7
         *G(0,1 - z,y) + 7*G(0,y) - 7*G(0,y)*G(1,z) + 7*G(0,1,z) - 7*G(1,z) + 
         7*G(1,z)*G( - z,y) + 7*G(1,0,y) )

       + N*y^2*z^-2 * (  - 7*G(1 - z,0,y) + 7*G( - z,1 - z,y) - 7*G(0,1 - z,y)
          - 7*G(0,y)*G(1,z) + 7*G(0,1,z) + 7*G(1,z)*G( - z,y) + 7*G(1,0,y) ) ;
g [beta3_2L] =  + N^-1*y^-2*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1
         ,z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z
         ,y) )

       + N^-1*y^-1 * ( G(1 - z,y) - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z,y
         ) + G(1,z) - 1/2*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - G(1 - z,y) + G( - z,1 - z,y) + G(0,z) - G(0,z)*G(1
          - z,y) - G(1,z) + G(1,z)*G( - z,y) )

       + N^-1*z^-1 * ( G(1 - z,y) + 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/
         2*G(0,1 - z,y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) + G(1,z) - 1/2*G(1,
         z)*G( - z,y) - 1/2*G(1,0,y) )

       + N^-1*[1-y-z]^-1 * ( 1/12*Pi^2 + G(0,y) + 1/2*G(0,y)*G(0,z) - 1/2*G(1,
         0,y) - 1/2*G(1,0,z) )

       + N^-1*[1-y]^-1 * (  - G(0,y) )

       + N^-1*[1-z]^-1 * (  - G(0,z) )

       + N^-1*[y+z]^-1 * (  - G(1 - z,y) - G(1,z) )

       + N^-1 * (  - 3 - 1/12*Pi^2 - G(1 - z,y) - 1/2*G(1 - z,0,y) + G( - z,1
          - z,y) - 1/2*G(0,1 - z,y) - 1/2*G(0,y)*G(0,z) - 1/2*G(0,y)*G(1,z) + 
         G(0,z) - 1/2*G(0,z)*G(1 - z,y) + 1/2*G(0,1,z) - G(1,z) + G(1,z)*G( - 
         z,y) + G(1,0,y) + 1/2*G(1,0,z) )

       + N^-1*z*[1-y-z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z)
          )

       + N^-1*z*[1-y-z]^-1 * (  - 1/6*Pi^2 - G(0,y) - G(0,y)*G(0,z) + G(0,z)
          + G(1,0,y) + G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,
         0,z) )

       + N^-1*y*z^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y
         )*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y*z^-1 * (  - G(1 - z,y) - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,
         1 - z,y) + G(0,y) - G(0,y)*G(1,z) + G(0,1,z) - G(1,z) + G(1,z)*G( - z
         ,y) + G(1,0,y) )

       + N^-1*y^2*z^-2 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - 
         G(0,y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + Nf * ( 2*i_*Pi - 2/3*G(1 - z,y) - 2/3*G(0,y) - 2/3*G(0,z) - 2/3*G(1,z
         ) )

       + N*y^-2*z * (  - 7*G( - z,1 - z,y) + 7*G(0,z)*G(1 - z,y) - 7*G(1,z)*G(
          - z,y) )

       + N*y^-2*z^2 * ( 7*G( - z,1 - z,y) - 7*G(0,z)*G(1 - z,y) + 7*G(1,z)*G(
          - z,y) )

       + N*y^-1 * ( 7*G(1 - z,y) - 5/2*G( - z,1 - z,y) + 5/2*G(0,z)*G(1 - z,y)
          + 7*G(1,z) - 5/2*G(1,z)*G( - z,y) )

       + N*y^-1*z * (  - 7*G(1 - z,y) + 7*G( - z,1 - z,y) + 7*G(0,z) - 7*G(0,z
         )*G(1 - z,y) - 7*G(1,z) + 7*G(1,z)*G( - z,y) )

       + N*z^-1 * ( 7*G(1 - z,y) + 5/2*G(1 - z,0,y) - 5/2*G( - z,1 - z,y) + 5/
         2*G(0,1 - z,y) + 5/2*G(0,y)*G(1,z) - 5/2*G(0,1,z) + 7*G(1,z) - 5/2*G(
         1,z)*G( - z,y) - 5/2*G(1,0,y) )

       + N*[1-y-z]^-1 * ( 5/12*Pi^2 + 7*G(0,y) + 5/2*G(0,y)*G(0,z) - 5/2*G(1,0
         ,y) - 5/2*G(1,0,z) )

       + N*[1-y]^-1 * (  - G(0,y) )

       + N*[1-z]^-1 * (  - G(0,z) )

       + N*[y+z]^-1 * (  - G(1 - z,y) - G(1,z) )

       + N * (  - 3 - 1/12*Pi^2 - 11*i_*Pi - 10/3*G(1 - z,y) - 1/2*G(1 - z,0,y
         ) + G( - z,1 - z,y) - 1/2*G(0,1 - z,y) + 11/3*G(0,y) - 1/2*G(0,y)*G(0
         ,z) - 1/2*G(0,y)*G(1,z) + 32/3*G(0,z) - 1/2*G(0,z)*G(1 - z,y) + 1/2*
         G(0,1,z) - 10/3*G(1,z) + G(1,z)*G( - z,y) + G(1,0,y) + 1/2*G(1,0,z) )

       + N*z*[1-y-z]^-2 * ( 7/6*Pi^2 + 7*G(0,y)*G(0,z) - 7*G(1,0,y) - 7*G(1,0,
         z) )

       + N*z*[1-y-z]^-1 * (  - 7/6*Pi^2 - 7*G(0,y) - 7*G(0,y)*G(0,z) + 7*G(0,z
         ) + 7*G(1,0,y) + 7*G(1,0,z) )

       + N*z^2*[1-y-z]^-2 * (  - 7/6*Pi^2 - 7*G(0,y)*G(0,z) + 7*G(1,0,y) + 7*
         G(1,0,z) )

       + N*y*z^-2 * ( 7*G(1 - z,0,y) - 7*G( - z,1 - z,y) + 7*G(0,1 - z,y) + 7*
         G(0,y)*G(1,z) - 7*G(0,1,z) - 7*G(1,z)*G( - z,y) - 7*G(1,0,y) )

       + N*y*z^-1 * (  - 7*G(1 - z,y) - 7*G(1 - z,0,y) + 7*G( - z,1 - z,y) - 7
         *G(0,1 - z,y) + 7*G(0,y) - 7*G(0,y)*G(1,z) + 7*G(0,1,z) - 7*G(1,z) + 
         7*G(1,z)*G( - z,y) + 7*G(1,0,y) )

       + N*y^2*z^-2 * (  - 7*G(1 - z,0,y) + 7*G( - z,1 - z,y) - 7*G(0,1 - z,y)
          - 7*G(0,y)*G(1,z) + 7*G(0,1,z) + 7*G(1,z)*G( - z,y) + 7*G(1,0,y) ) ;
g [gamma1_2L] =  + N^-1*y^-1*[1-z]^-1 * ( 1/2*G(1 - z, - z,1 - z,y) + 1/12*G(1
          - z,y)*Pi^2 - 1/2*G(0, - z,1 - z,y) - 1/2*G(0, - z,y)*G(1,z) + 1/2*
         G(0,z)*G(0,1 - z,y) - 1/2*G(0,0,z)*G(1 - z,y) + 1/2*G(0,1,z)*G(1 - z,
         y) + 1/2*G(1,z)*G(1 - z, - z,y) )

       + N^-1*y^-1 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z,y)
          )

       + N^-1*y^-1*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)*G( - 
         z,y) )

       + N^-1*z^-1 * (  - 1/2*G(1 - z,y) - 1/2*G(1,z) )

       + N^-1*[1-y-z]^-1*[1-z]^-1 * ( 5/2*zeta3 - 5/12*Pi^2 + 2*G(1 - z, - z,1
          - z,y) + 5/12*G(1 - z,y)*Pi^2 - 3/2*G(1 - z,1,0,y) - G( - z,1 - z,y)
          - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) - 1/6*G(0,y)*Pi^2 - 1/2
         *G(0,y)*G(0,z) - 1/12*G(0,z)*Pi^2 - G(0,z)*G(1 - z,y) + 1/2*G(0,z)*G(
         1 - z,0,y) + G(0,z)*G(0,1 - z,y) + 3/2*G(0,0,z) - G(0,0,z)*G(1 - z,y)
          - 1/2*G(0,0,z)*G(0,y) + G(0,0,1,z) - 2*G(0,1,z) + 2*G(0,1,z)*G(1 - z
         ,y) - G(0,1,z)*G(0,y) + 3/2*G(0,1,0,y) + 1/2*G(0,1,0,z) + 1/6*G(1,z)*
         Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - G(1,z)*G( - z,y) + G(1,0,y) + 1/2*
         G(1,0,z) - 1/2*G(1,0,z)*G(1 - z,y) + 1/2*G(1,0,0,z) + G(1,0,1,z) )

       + N^-1*[1-y-z]^-1 * ( 2*zeta3 + 2/3*Pi^2 + 13/120*Pi^4 - 4*G(1 - z, - z
         ,1 - z,y) - G(1 - z,y)*Pi^2 - G(1 - z,0,y) + 3*G(1 - z,0,0,y) + 3*G(1
          - z,1,0,y) + 4*G( - z,1 - z,y) - 2*G(0,1 - z, - z,1 - z,y) - 2*G(0,1
          - z, - z,y)*G(1,z) - G(0,1 - z,y) - 1/2*G(0,1 - z,y)*Pi^2 + G(0,1 - 
         z,y)*G(1,0,z) + 3*G(0,1 - z,0,y) + 3*G(0,1 - z,1,0,y) + 2*G(0,y) - 5*
         G(0,y)*zeta3 + 5/12*G(0,y)*Pi^2 + 1/6*G(0,y)*G(0,z)*Pi^2 - G(0,y)*G(1
         ,z) - 1/3*G(0,y)*G(1,z)*Pi^2 - 3/2*G(0,y)*G(1,0,z) - G(0,y)*G(1,0,0,z
         ) - 2*G(0,y)*G(1,0,1,z) + G(0,z)*zeta3 - 1/12*G(0,z)*Pi^2 + G(0,z)*G(
         1 - z,y) - 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(0,1 - z,y) - G(0,z)*G(0
         ,1 - z,0,y) + G(0,z)*G(1,1 - z,0,y) + 3/2*G(0,z)*G(1,0,y) - G(0,z)*G(
         1,0,0,y) - G(0,z)*G(1,1,0,y) + 3*G(0,0,1 - z,y) + 2*G(0,0, - z,1 - z,
         y) + 2*G(0,0, - z,y)*G(1,z) - 1/2*G(0,0,y) + 1/3*G(0,0,y)*Pi^2 + 3/2*
         G(0,0,y)*G(0,z) + G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,z) + 3*G(0,0,y
         )*G(1,z) - 3/2*G(0,0,z) + G(0,0,z)*G(1 - z,y) + 1/2*G(0,0,z)*G(0,y)
          + 2*G(0,0,0,1,z) + G(0,0,1,z) - 2*G(0,0,1,z)*G(0,y) - 2*G(0,0,1,z)*
         G(1,y) - 3*G(0,0,1,0,y) - G(0,0,1,0,z) + 5*G(0,1,z) - 1/2*G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*
         G(0,y) + 2*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(1,0,y) - 6*G(0,1,0,y)
          - G(0,1,0,z) - G(0,1,0,z)*G(0,y) + G(0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z
         ) + G(0,1,1,0,z) + 2*G(1,1 - z, - z,1 - z,y) + 1/2*G(1,1 - z,y)*Pi^2
          + 3*G(1,1 - z,0,y) - 2*G(1,1 - z,0,0,y) - G(1,1 - z,1,0,y) - G(1,y)*
         zeta3 + 3/4*G(1,y)*Pi^2 + 1/2*G(1,y)*G(1,z)*Pi^2 + 5*G(1,z)*zeta3 - 3/
         4*G(1,z)*Pi^2 - 4*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G( - z,y) + 2*G(1
         ,z)*G(1,1 - z, - z,y) + 3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 2*G(1
         ,0, - z,1 - z,y) + 2*G(1,0, - z,y)*G(1,z) + 1/2*G(1,0,y) - 1/6*G(1,0,
         y)*Pi^2 + 3*G(1,0,y)*G(1,z) + G(1,0,y)*G(1,0,z) - 3/2*G(1,0,z) - 1/6*
         G(1,0,z)*Pi^2 + G(1,0,z)*G(1 - z,y) - G(1,0,z)*G(1,1 - z,y) - 2*G(1,0
         ,0,1 - z,y) - 9/2*G(1,0,0,y) - 2*G(1,0,0,y)*G(1,z) - 1/2*G(1,0,0,z)
          + 2*G(1,0,0,1,z) - 3*G(1,0,1,z) + 2*G(1,0,1,z)*G(1,y) + 3*G(1,0,1,0,
         y) + G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 1/2*G(1,1,y)*Pi^2 + 1/3*G(1,
         1,z)*Pi^2 - 2*G(1,1,0,1 - z,y) - 9/2*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z)
          + 1/2*G(1,1,0,z) - G(1,1,0,z)*G(1,y) + 3*G(1,1,0,0,y) + G(1,1,0,0,z)
          + 2*G(1,1,0,1,z) + 3*G(1,1,1,0,y) )

       + N^-1*[1-z]^-2 * ( 5/2*zeta3 - 1/4*Pi^2 + 3/2*G(1 - z, - z,1 - z,y) + 
         1/3*G(1 - z,y)*Pi^2 - 3/2*G(1 - z,1,0,y) - 3/2*G( - z,1 - z,y) - 3/2*
         G(0, - z,1 - z,y) - 3/2*G(0, - z,y)*G(1,z) - 1/6*G(0,y)*Pi^2 - 3/2*G(
         0,z) - 1/12*G(0,z)*Pi^2 + 1/2*G(0,z)*G(1 - z,0,y) + 1/2*G(0,z)*G(0,1
          - z,y) - 1/2*G(0,0,z)*G(1 - z,y) - 1/2*G(0,0,z)*G(0,y) + G(0,0,1,z)
          - 3/2*G(0,1,z) + 3/2*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,y) + 3/2*G(0
         ,1,0,y) + 1/2*G(0,1,0,z) + 1/6*G(1,z)*Pi^2 + 3/2*G(1,z)*G(1 - z, - z,
         y) - 3/2*G(1,z)*G( - z,y) + 3/2*G(1,0,y) - 1/2*G(1,0,z)*G(1 - z,y) + 
         1/2*G(1,0,0,z) + G(1,0,1,z) )

       + N^-1*[1-z]^-1 * ( 5*zeta3 - 5/12*Pi^2 + G(1 - z, - z,1 - z,y) - 3/2*
         G(1 - z,y) + 1/3*G(1 - z,y)*Pi^2 - G(1 - z,0,y) - 3*G(1 - z,1,0,y) + 
         1/2*G( - z,1 - z,y) - G(0,1 - z,y) - G(0, - z,1 - z,y) - G(0, - z,y)*
         G(1,z) - 1/3*G(0,y)*Pi^2 - 5/2*G(0,y)*G(0,z) - G(0,y)*G(1,z) + 2*G(0,
         z) - 1/6*G(0,z)*Pi^2 + 1/2*G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,0,y) - 
         G(0,z)*G(0,1 - z,y) + G(0,0,z) + G(0,0,z)*G(1 - z,y) - G(0,0,z)*G(0,y
         ) + 2*G(0,0,1,z) + G(0,1,z) + G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y)
          + 3*G(0,1,0,y) + G(0,1,0,z) - 3/2*G(1,z) + 1/3*G(1,z)*Pi^2 + G(1,z)*
         G(1 - z, - z,y) + 1/2*G(1,z)*G( - z,y) + 5/2*G(1,0,y) + 5/2*G(1,0,z)
          - G(1,0,z)*G(1 - z,y) + G(1,0,0,z) + 2*G(1,0,1,z) )

       + N^-1*[y+z]^-1 * (  - G(1 - z,y) - G(1,z) )

       + N^-1 * (  - 1 - 12*zeta3 + 1/2*Pi^2 - 13/120*Pi^4 + 3*G(1 - z,y) + 2*
         G(1 - z,0,y) - 3*G(1 - z,0,0,y) + 3*G(1 - z,1,0,y) - G( - z,1 - z,y)
          + 2*G(0,1 - z, - z,1 - z,y) + 2*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1
          - z,y) + 1/2*G(0,1 - z,y)*Pi^2 - G(0,1 - z,y)*G(1,0,z) - 3*G(0,1 - z
         ,0,y) - 3*G(0,1 - z,1,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,
         z) - 2*G(0,y) + 5*G(0,y)*zeta3 + 1/4*G(0,y)*Pi^2 + 3*G(0,y)*G(0,z) - 
         1/6*G(0,y)*G(0,z)*Pi^2 + 2*G(0,y)*G(1,z) + 1/3*G(0,y)*G(1,z)*Pi^2 + 3/
         2*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,0,z) + 2*G(0,y)*G(1,0,1,z) - G(0,z)
          - G(0,z)*zeta3 + 5/12*G(0,z)*Pi^2 - G(0,z)*G(1 - z,y) + 2*G(0,z)*G(0
         ,1 - z,y) + G(0,z)*G(0,1 - z,0,y) - G(0,z)*G(1,1 - z,0,y) - 3/2*G(0,z
         )*G(1,0,y) + G(0,z)*G(1,0,0,y) + G(0,z)*G(1,1,0,y) - 3*G(0,0,1 - z,y)
          - 2*G(0,0, - z,1 - z,y) - 2*G(0,0, - z,y)*G(1,z) + 1/2*G(0,0,y) - 1/
         3*G(0,0,y)*Pi^2 - 3/2*G(0,0,y)*G(0,z) - G(0,0,y)*G(0,0,z) - 2*G(0,0,y
         )*G(0,1,z) - 3*G(0,0,y)*G(1,z) - 3/2*G(0,0,z) - G(0,0,z)*G(1 - z,y)
          + 3/2*G(0,0,z)*G(0,y) - 2*G(0,0,0,1,z) - 5*G(0,0,1,z) + 2*G(0,0,1,z)
         *G(0,y) + 2*G(0,0,1,z)*G(1,y) + 3*G(0,0,1,0,y) + G(0,0,1,0,z) - 2*G(0
         ,1,z) + 1/2*G(0,1,z)*Pi^2 + 2*G(0,1,z)*G(0,1 - z,y) + 6*G(0,1,z)*G(0,
         y) - 2*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(1,0,y) - G(0,1,0,z) + G(0
         ,1,0,z)*G(0,y) - G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) - G(0,1,1,0,z) - 
         2*G(1,1 - z, - z,1 - z,y) - 1/2*G(1,1 - z,y)*Pi^2 - 3*G(1,1 - z,0,y)
          + 2*G(1,1 - z,0,0,y) + G(1,1 - z,1,0,y) + G(1,y)*zeta3 - 3/4*G(1,y)*
         Pi^2 - 1/2*G(1,y)*G(1,z)*Pi^2 + 3*G(1,z) - 5*G(1,z)*zeta3 + 1/12*G(1,
         z)*Pi^2 - G(1,z)*G( - z,y) - 2*G(1,z)*G(1,1 - z, - z,y) - 3*G(1,0,1
          - z,y) + 2*G(1,0,1 - z,0,y) - 2*G(1,0, - z,1 - z,y) - 2*G(1,0, - z,y
         )*G(1,z) - 11/2*G(1,0,y) + 1/6*G(1,0,y)*Pi^2 - 3*G(1,0,y)*G(1,z) - G(
         1,0,y)*G(1,0,z) - 3/2*G(1,0,z) + 1/6*G(1,0,z)*Pi^2 + G(1,0,z)*G(1 - z
         ,y) + G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 9/2*G(1,0,0,y) + 2
         *G(1,0,0,y)*G(1,z) - 3/2*G(1,0,0,z) - 2*G(1,0,0,1,z) - G(1,0,1,z) - 2
         *G(1,0,1,z)*G(1,y) - 3*G(1,0,1,0,y) - G(1,0,1,0,z) + 2*G(1,1,1 - z,0,
         y) + 1/2*G(1,1,y)*Pi^2 - 1/3*G(1,1,z)*Pi^2 + 2*G(1,1,0,1 - z,y) + 9/2
         *G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) - 1/2*G(1,1,0,z) + G(1,1,0,z)*G(1,y
         ) - 3*G(1,1,0,0,y) - G(1,1,0,0,z) - 2*G(1,1,0,1,z) - 3*G(1,1,1,0,y) )

       + N^-1*z*[1-y-z]^-2 * (  - 5*zeta3 + 13/12*Pi^2 + 13/60*Pi^4 - 4*G(1 - 
         z, - z,1 - z,y) - 5/6*G(1 - z,y)*Pi^2 + 2*G(1 - z,0,0,y) + G(1 - z,1,
         0,y) + 4*G( - z,1 - z,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z,
          - z,y)*G(1,z) - G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 2*G(0,
         1 - z,0,y) + 6*G(0,1 - z,1,0,y) - 4*G(0, - z,1 - z,y) - 4*G(0, - z,y)
         *G(1,z) + 2*G(0,y) - 10*G(0,y)*zeta3 + 1/2*G(0,y)*Pi^2 + 5/2*G(0,y)*
         G(0,z) + 1/3*G(0,y)*G(0,z)*Pi^2 - 2/3*G(0,y)*G(1,z)*Pi^2 - 3*G(0,y)*
         G(1,0,z) - 2*G(0,y)*G(1,0,0,z) - 4*G(0,y)*G(1,0,1,z) + 2*G(0,z)*zeta3
          - G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0,1 - z,0
         ,y) + 2*G(0,z)*G(1,1 - z,0,y) + 3*G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,
         y) - 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,y) + 4*G(0,0, - z,1 - z,y)
          + 4*G(0,0, - z,y)*G(1,z) - 2*G(0,0,y) + 2/3*G(0,0,y)*Pi^2 + 3*G(0,0,
         y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 2*G(0,0,y)*G(
         1,z) - 2*G(0,0,z)*G(0,y) + 4*G(0,0,0,1,z) + 4*G(0,0,1,z) - 4*G(0,0,1,
         z)*G(0,y) - 4*G(0,0,1,z)*G(1,y) - 6*G(0,0,1,0,y) - 2*G(0,0,1,0,z) + 4
         *G(0,1,z) - G(0,1,z)*Pi^2 - 4*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(0,1
          - z,y) - 2*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(
         1,0,y) - 3*G(0,1,0,y) - 3*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) + 2*G(0,1,
         0,z)*G(1,y) - 4*G(0,1,0,1,z) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,1 - 
         z,y) + G(1,1 - z,y)*Pi^2 + 2*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) - 2*
         G(1,1 - z,1,0,y) - 2*G(1,y)*zeta3 + 5/6*G(1,y)*Pi^2 + G(1,y)*G(1,z)*
         Pi^2 + 10*G(1,z)*zeta3 - 7/6*G(1,z)*Pi^2 - 4*G(1,z)*G(1 - z, - z,y)
          + 4*G(1,z)*G( - z,y) + 4*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,0,1 - z,y)
          - 4*G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(1,z
         ) - 5/2*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,z) + 2*G(1,0,y)
         *G(1,0,z) - 9/2*G(1,0,z) - 1/3*G(1,0,z)*Pi^2 + 3*G(1,0,z)*G(1 - z,y)
          - 2*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 5*G(1,0,0,y) - 4*G(
         1,0,0,y)*G(1,z) + 2*G(1,0,0,z) + 4*G(1,0,0,1,z) - 4*G(1,0,1,z) + 4*G(
         1,0,1,z)*G(1,y) + 6*G(1,0,1,0,y) + 2*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y
         ) - G(1,1,y)*Pi^2 + 2/3*G(1,1,z)*Pi^2 - 4*G(1,1,0,1 - z,y) - 5*G(1,1,
         0,y) - 4*G(1,1,0,y)*G(1,z) + 5*G(1,1,0,z) - 2*G(1,1,0,z)*G(1,y) + 6*
         G(1,1,0,0,y) + 2*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 6*G(1,1,1,0,y) )

       + N^-1*z*[1-y-z]^-1 * (  - 12*zeta3 + 1/6*Pi^2 - 13/40*Pi^4 + 2*G(1 - z
         ,y) + 2*G(1 - z,0,y) - 5*G(1 - z,0,0,y) + 5*G(1 - z,1,0,y) - 4*G( - z
         ,1 - z,y) + 6*G(0,1 - z, - z,1 - z,y) + 6*G(0,1 - z, - z,y)*G(1,z) + 
         2*G(0,1 - z,y) + 3/2*G(0,1 - z,y)*Pi^2 - 3*G(0,1 - z,y)*G(1,0,z) - 5*
         G(0,1 - z,0,y) - 9*G(0,1 - z,1,0,y) + 12*G(0, - z,1 - z,y) + 12*G(0,
          - z,y)*G(1,z) - 4*G(0,y) + 15*G(0,y)*zeta3 + 1/12*G(0,y)*Pi^2 + G(0,
         y)*G(0,z) - 1/2*G(0,y)*G(0,z)*Pi^2 + 2*G(0,y)*G(1,z) + G(0,y)*G(1,z)*
         Pi^2 + 9/2*G(0,y)*G(1,0,z) + 3*G(0,y)*G(1,0,0,z) + 6*G(0,y)*G(1,0,1,z
         ) + 2*G(0,z) - 3*G(0,z)*zeta3 + 7/12*G(0,z)*Pi^2 + 2*G(0,z)*G(1 - z,y
         ) - 2*G(0,z)*G(0,1 - z,y) + 3*G(0,z)*G(0,1 - z,0,y) - 3*G(0,z)*G(1,1
          - z,0,y) - 9/2*G(0,z)*G(1,0,y) + 3*G(0,z)*G(1,0,0,y) + 3*G(0,z)*G(1,
         1,0,y) - 5*G(0,0,1 - z,y) - 6*G(0,0, - z,1 - z,y) - 6*G(0,0, - z,y)*
         G(1,z) + 5/2*G(0,0,y) - G(0,0,y)*Pi^2 - 9/2*G(0,0,y)*G(0,z) - 3*G(0,0
         ,y)*G(0,0,z) - 6*G(0,0,y)*G(0,1,z) - 5*G(0,0,y)*G(1,z) - 7/2*G(0,0,z)
          + G(0,0,z)*G(1 - z,y) + 9/2*G(0,0,z)*G(0,y) - 6*G(0,0,0,1,z) - 11*G(
         0,0,1,z) + 6*G(0,0,1,z)*G(0,y) + 6*G(0,0,1,z)*G(1,y) + 9*G(0,0,1,0,y)
          + 3*G(0,0,1,0,z) - 2*G(0,1,z) + 3/2*G(0,1,z)*Pi^2 + 6*G(0,1,z)*G(0,1
          - z,y) + 10*G(0,1,z)*G(0,y) - 6*G(0,1,z)*G(1,1 - z,y) - 6*G(0,1,z)*
         G(1,0,y) + G(0,1,0,z) + 3*G(0,1,0,z)*G(0,y) - 3*G(0,1,0,z)*G(1,y) + 6
         *G(0,1,0,1,z) - 3*G(0,1,1,0,z) - 6*G(1,1 - z, - z,1 - z,y) - 3/2*G(1,
         1 - z,y)*Pi^2 - 5*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y) + 3*G(1,1 - z,1
         ,0,y) + 3*G(1,y)*zeta3 - 19/12*G(1,y)*Pi^2 - 3/2*G(1,y)*G(1,z)*Pi^2
          + 2*G(1,z) - 15*G(1,z)*zeta3 + 11/12*G(1,z)*Pi^2 - 4*G(1,z)*G( - z,y
         ) - 6*G(1,z)*G(1,1 - z, - z,y) - 5*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y
         ) - 6*G(1,0, - z,1 - z,y) - 6*G(1,0, - z,y)*G(1,z) - 11/2*G(1,0,y) + 
         1/2*G(1,0,y)*Pi^2 - 5*G(1,0,y)*G(1,z) - 3*G(1,0,y)*G(1,0,z) + 5/2*G(1
         ,0,z) + 1/2*G(1,0,z)*Pi^2 - G(1,0,z)*G(1 - z,y) + 3*G(1,0,z)*G(1,1 - 
         z,y) + 6*G(1,0,0,1 - z,y) + 19/2*G(1,0,0,y) + 6*G(1,0,0,y)*G(1,z) - 9/
         2*G(1,0,0,z) - 6*G(1,0,0,1,z) + G(1,0,1,z) - 6*G(1,0,1,z)*G(1,y) - 9*
         G(1,0,1,0,y) - 3*G(1,0,1,0,z) + 6*G(1,1,1 - z,0,y) + 3/2*G(1,1,y)*
         Pi^2 - G(1,1,z)*Pi^2 + 6*G(1,1,0,1 - z,y) + 19/2*G(1,1,0,y) + 6*G(1,1
         ,0,y)*G(1,z) - 11/2*G(1,1,0,z) + 3*G(1,1,0,z)*G(1,y) - 9*G(1,1,0,0,y)
          - 3*G(1,1,0,0,z) - 6*G(1,1,0,1,z) - 9*G(1,1,1,0,y) )

       + N^-1*z*[y+z]^-2 * ( G(1 - z,y) + G(1,z) )

       + N^-1*z*[y+z]^-1 * ( 1 )

       + N^-1*z^2*[1-y-z]^-3 * ( 1/3*Pi^2 + 13/60*Pi^4 - 4*G(0,1 - z, - z,1 - 
         z,y) - 4*G(0,1 - z, - z,y)*G(1,z) - G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y
         )*G(1,0,z) + 4*G(0,1 - z,1,0,y) - 4*G(0,y)*zeta3 + 2*G(0,y)*G(0,z) + 
         1/3*G(0,y)*G(0,z)*Pi^2 - 1/3*G(0,y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,0,z)
          - 2*G(0,y)*G(1,0,1,z) - 4*G(0,z)*zeta3 - 2*G(0,z)*G(0,1 - z,0,y) + 2
         *G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - 
         z,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,y)*
         G(0,z) + 4*G(0,0, - z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 1/3*G(0,0,y
         )*Pi^2 + 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,z) + 1/3*G(0,0,z)*
         Pi^2 + 2*G(0,0,z)*G(0,1 - z,y) + 4*G(0,0,0,1,z) - 2*G(0,0,1,z)*G(0,y)
          - 4*G(0,0,1,z)*G(1,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,z) - G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)
         *G(1,0,y) - 2*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z
         ) + 4*G(0,1,1,0,z) + 4*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 - 
         2*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y) + 4*G(1,y)*zeta3 + G(1,y)*G(1
         ,z)*Pi^2 + 4*G(1,z)*zeta3 + 4*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,0,1 - 
         z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(1,z) - 2*G(1,0,y)
          - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,0,z) - 2*G(1,0,z) - 1/3*G(1,0,z
         )*Pi^2 - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 2*G(1,0,0,y)*
         G(1,z) + 2*G(1,0,0,1,z) + 4*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) + 2*G(
         1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2 + 1/3*G(1,1,z)*
         Pi^2 - 2*G(1,1,0,1 - z,y) - 2*G(1,1,0,y)*G(1,z) - 4*G(1,1,0,z)*G(1,y)
          + 4*G(1,1,0,0,y) + 2*G(1,1,0,0,z) + 2*G(1,1,0,1,z) + 4*G(1,1,1,0,y)
          )

       + N^-1*z^2*[1-y-z]^-2 * (  - 2/3*Pi^2 - 13/30*Pi^4 - 2*G(1 - z,0,0,y)
          + 2*G(1 - z,1,0,y) + 8*G(0,1 - z, - z,1 - z,y) + 8*G(0,1 - z, - z,y)
         *G(1,z) + 2*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z
         ,0,y) - 10*G(0,1 - z,1,0,y) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1
         ,z) - 2*G(0,y) + 14*G(0,y)*zeta3 - 1/6*G(0,y)*Pi^2 - 4*G(0,y)*G(0,z)
          - 2/3*G(0,y)*G(0,z)*Pi^2 + G(0,y)*G(1,z)*Pi^2 + 3*G(0,y)*G(1,0,z) + 
         4*G(0,y)*G(1,0,0,z) + 6*G(0,y)*G(1,0,1,z) + 2*G(0,z) + 2*G(0,z)*zeta3
          + 1/6*G(0,z)*Pi^2 - 4*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y)
          - 4*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,
         1 - z,y) - 3*G(0,z)*G(1,0,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0
         ,y) - 2*G(0,0,1 - z,y) + 2*G(0,0,1 - z,y)*G(0,z) - 8*G(0,0, - z,1 - z
         ,y) - 8*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y) - G(0,0,y)*Pi^2 - 3*G(0,0,y
         )*G(0,z) - 4*G(0,0,y)*G(0,0,z) - 6*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1
         ,z) - 2*G(0,0,z) - 1/3*G(0,0,z)*Pi^2 + 2*G(0,0,z)*G(1 - z,y) - 2*G(0,
         0,z)*G(0,1 - z,y) + 3*G(0,0,z)*G(0,y) - 8*G(0,0,0,1,z) - 6*G(0,0,1,z)
          + 6*G(0,0,1,z)*G(0,y) + 8*G(0,0,1,z)*G(1,y) + 10*G(0,0,1,0,y) + 6*G(
         0,0,1,0,z) + 2*G(0,1,z)*Pi^2 + 8*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*
         G(0,y) - 8*G(0,1,z)*G(1,1 - z,y) - 6*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,z)
          + 4*G(0,1,0,z)*G(0,y) - 6*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,1,z) - 6*G(0
         ,1,1,0,z) - 8*G(1,1 - z, - z,1 - z,y) - 2*G(1,1 - z,y)*Pi^2 - 2*G(1,1
          - z,0,y) + 6*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0,y) - 2*G(1,y)*zeta3
          - 5/6*G(1,y)*Pi^2 - 2*G(1,y)*G(1,z)*Pi^2 - 14*G(1,z)*zeta3 + 5/6*G(1
         ,z)*Pi^2 - 8*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,0,1 - z,y) + 6*G(1,0,1
          - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y)*G(1,z) + 2*G(1,0,
         y) + 2/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,z) - 4*G(1,0,y)*G(1,0,z) + 6*
         G(1,0,z) + 2/3*G(1,0,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,y) + 6*G(1,0,z)*G(1
         ,1 - z,y) + 6*G(1,0,0,1 - z,y) + 5*G(1,0,0,y) + 6*G(1,0,0,y)*G(1,z)
          - 3*G(1,0,0,z) - 6*G(1,0,0,1,z) + 2*G(1,0,1,z) - 8*G(1,0,1,z)*G(1,y)
          - 10*G(1,0,1,0,y) - 4*G(1,0,1,0,z) + 6*G(1,1,1 - z,0,y) + 5/3*G(1,1,
         y)*Pi^2 - G(1,1,z)*Pi^2 + 6*G(1,1,0,1 - z,y) + 5*G(1,1,0,y) + 6*G(1,1
         ,0,y)*G(1,z) - 5*G(1,1,0,z) + 6*G(1,1,0,z)*G(1,y) - 10*G(1,1,0,0,y)
          - 4*G(1,1,0,0,z) - 6*G(1,1,0,1,z) - 10*G(1,1,1,0,y) )

       + N^-1*z^3*[1-y-z]^-3 * (  - 1/3*Pi^2 - 13/60*Pi^4 + 4*G(0,1 - z, - z,1
          - z,y) + 4*G(0,1 - z, - z,y)*G(1,z) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - 
         z,y)*G(1,0,z) - 4*G(0,1 - z,1,0,y) + 4*G(0,y)*zeta3 - 2*G(0,y)*G(0,z)
          - 1/3*G(0,y)*G(0,z)*Pi^2 + 1/3*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,0,0
         ,z) + 2*G(0,y)*G(1,0,1,z) + 4*G(0,z)*zeta3 + 2*G(0,z)*G(0,1 - z,0,y)
          - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,
         1 - z,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,
         y)*G(0,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 1/3*G(0,
         0,y)*Pi^2 - 2*G(0,0,y)*G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 1/3*G(0,0,z)*
         Pi^2 - 2*G(0,0,z)*G(0,1 - z,y) - 4*G(0,0,0,1,z) + 2*G(0,0,1,z)*G(0,y)
          + 4*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + G(0,1,z)*
         Pi^2 + 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)
         *G(1,0,y) + 2*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z
         ) - 4*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 
         2*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 - G(1,y)*G(1
         ,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,0,1 - 
         z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1,z) + 2*G(1,0,y)
          + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,0,z) + 2*G(1,0,z) + 1/3*G(1,0,z
         )*Pi^2 + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(1,0,0,y)*
         G(1,z) - 2*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 2*G(
         1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 - 1/3*G(1,1,z)*
         Pi^2 + 2*G(1,1,0,1 - z,y) + 2*G(1,1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1,y)
          - 4*G(1,1,0,0,y) - 2*G(1,1,0,0,z) - 2*G(1,1,0,1,z) - 4*G(1,1,1,0,y)
          )

       + N^-1*y*z^-2 * (  - 1/2*G(1 - z,0,y) + 1/2*G( - z,1 - z,y) - 1/2*G(0,1
          - z,y) - 1/2*G(0,y)*G(1,z) + 1/2*G(0,1,z) + 1/2*G(1,z)*G( - z,y) + 1/
         2*G(1,0,y) )

       + N^-1*y*z^-1 * ( 1/2*G(1 - z,y) - 3/2*G(1 - z,0,y) + 3/2*G( - z,1 - z,
         y) - 3/2*G(0,1 - z,y) - 1/2*G(0,y) - 3/2*G(0,y)*G(1,z) + 3/2*G(0,1,z)
          + 1/2*G(1,z) + 3/2*G(1,z)*G( - z,y) + 3/2*G(1,0,y) )

       + N^-1*y*[1-z]^-3 * (  - 9*zeta3 + 1/2*Pi^2 - 3*G(1 - z, - z,1 - z,y)
          - 1/2*G(1 - z,y)*Pi^2 + 3*G(1 - z,1,0,y) + 3*G( - z,1 - z,y) + 3*G(0
         , - z,1 - z,y) + 3*G(0, - z,y)*G(1,z) + 1/2*G(0,y)*Pi^2 - 3*G(0,0,1,z
         ) + 3*G(0,1,z) - 3*G(0,1,z)*G(1 - z,y) + 3*G(0,1,z)*G(0,y) - 3*G(0,1,
         0,y) - 1/2*G(1,z)*Pi^2 - 3*G(1,z)*G(1 - z, - z,y) + 3*G(1,z)*G( - z,y
         ) - 3*G(1,0,y) - 3*G(1,0,1,z) )

       + N^-1*y*[1-z]^-2 * (  - 1/3*Pi^2 + 3/2*G(1 - z,y) + 3*G(1 - z,0,y) - 5
         *G( - z,1 - z,y) + 3*G(0,1 - z,y) - 3/2*G(0,y) + 3*G(0,y)*G(1,z) - 5*
         G(0,1,z) + 3/2*G(1,z) - 5*G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y*[1-z]^-1 * (  - 1/2*G(1 - z,y) + 3/2*G(1 - z,0,y) - 3/2*G( - z
         ,1 - z,y) + 3/2*G(0,1 - z,y) + 1/2*G(0,y) + 3/2*G(0,y)*G(1,z) - 3/2*
         G(0,1,z) - 1/2*G(1,z) - 3/2*G(1,z)*G( - z,y) - 3/2*G(1,0,y) )

       + N^-1*y^2*z^-2 * ( 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/2*G(0,1
          - z,y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) - 1/2*G(1,z)*G( - z,y) - 1/
         2*G(1,0,y) )

       + N^-1*y^2*[1-z]^-4 * ( 9*zeta3 + 3*G(1 - z, - z,1 - z,y) + 1/2*G(1 - z
         ,y)*Pi^2 - 3*G(1 - z,1,0,y) - 3*G(0, - z,1 - z,y) - 3*G(0, - z,y)*G(1
         ,z) - 1/2*G(0,y)*Pi^2 + 3*G(0,0,1,z) + 3*G(0,1,z)*G(1 - z,y) - 3*G(0,
         1,z)*G(0,y) + 3*G(0,1,0,y) + 1/2*G(1,z)*Pi^2 + 3*G(1,z)*G(1 - z, - z,
         y) + 3*G(1,0,1,z) )

       + N^-1*y^2*[1-z]^-3 * (  - 6*zeta3 - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1
          - z,y)*Pi^2 - 3*G(1 - z,0,y) + 2*G(1 - z,1,0,y) + 3*G( - z,1 - z,y)
          - 3*G(0,1 - z,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) + 1/3*
         G(0,y)*Pi^2 - 3*G(0,y)*G(1,z) - 2*G(0,0,1,z) + 3*G(0,1,z) - 2*G(0,1,z
         )*G(1 - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 1/3*G(1,z)*Pi^2 - 2
         *G(1,z)*G(1 - z, - z,y) + 3*G(1,z)*G( - z,y) + 3*G(1,0,y) - 2*G(1,0,1
         ,z) )

       + N^-1*y^2*[1-z]^-2 * ( 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/2*G(
         0,1 - z,y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) - 1/2*G(1,z)*G( - z,y)
          - 1/2*G(1,0,y) )

       + Nf*[1-y-z]^-1*[1-z]^-1 * (  - 1/3*G(0,y)*G(0,z) + G(0,z)*i_*Pi - 1/3*
         G(0,z)*G(1 - z,y) - 2/3*G(0,0,z) - 1/3*G(0,1,z) - 1/3*G(1,0,z) )

       + Nf*[1-y-z]^-1 * (  - 1/6*i_*Pi^3 + 1/18*G(1 - z,y)*Pi^2 + 1/3*G(1 - z
         ,0,y) - 1/3*G(1 - z,1,0,y) + 1/3*G(0,1 - z,y) + 1/18*G(0,y)*Pi^2 - G(
         0,y)*i_*Pi + 2/3*G(0,y)*G(0,z) - G(0,y)*G(0,z)*i_*Pi + 1/3*G(0,y)*G(1
         ,z) + 1/18*G(0,z)*Pi^2 - G(0,z)*i_*Pi + 1/3*G(0,z)*G(1 - z,y) + 1/3*
         G(0,z)*G(1 - z,0,y) + 1/3*G(0,z)*G(0,1 - z,y) - 1/3*G(0,z)*G(1,0,y)
          + 2/3*G(0,0,y) + 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z) + 2/3*G(0,0,z)*
         G(0,y) + 1/3*G(0,1,z) + 1/3*G(0,1,z)*G(0,y) - 1/3*G(0,1,0,y) - 1/3*G(
         0,1,0,z) - 1/3*G(1,1 - z,0,y) + 1/18*G(1,z)*Pi^2 - 1/3*G(1,0,1 - z,y)
          + G(1,0,y)*i_*Pi - 1/3*G(1,0,y)*G(1,z) + 1/3*G(1,0,z) + G(1,0,z)*i_*
         Pi - 1/3*G(1,0,z)*G(1 - z,y) - 2/3*G(1,0,0,y) - 2/3*G(1,0,0,z) - 1/3*
         G(1,0,1,z) - 2/3*G(1,1,0,z) )

       + Nf*[1-z]^-2 * (  - 1/3*G(0,y)*G(0,z) + G(0,z)*i_*Pi - 1/3*G(0,z)*G(1
          - z,y) - 2/3*G(0,0,z) - 1/3*G(0,1,z) - 1/3*G(1,0,z) )

       + Nf*[1-z]^-1 * ( i_*Pi - 1/3*G(1 - z,y) - 1/3*G(0,y) - 1/3*G(0,z) - 1/
         3*G(1,z) )

       + Nf * (  - i_*Pi + 1/6*i_*Pi^3 + 1/3*G(1 - z,y) - 1/18*G(1 - z,y)*Pi^2
          - 1/3*G(1 - z,0,y) + 1/3*G(1 - z,1,0,y) - 1/3*G(0,1 - z,y) + 1/3*G(0
         ,y) - 1/18*G(0,y)*Pi^2 + G(0,y)*i_*Pi + G(0,y)*G(0,z)*i_*Pi - 1/3*G(0
         ,y)*G(1,z) + 1/3*G(0,z) - 1/18*G(0,z)*Pi^2 - G(0,z)*i_*Pi + 1/3*G(0,z
         )*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,0,y) - 1/3*G(0,z)*G(0,1 - z,y) + 1/
         3*G(0,z)*G(1,0,y) - 2/3*G(0,0,y) - 2/3*G(0,0,y)*G(0,z) + 2/3*G(0,0,z)
          - 2/3*G(0,0,z)*G(0,y) + 1/3*G(0,1,z) - 1/3*G(0,1,z)*G(0,y) + 1/3*G(0
         ,1,0,y) + 1/3*G(0,1,0,z) + 1/3*G(1,1 - z,0,y) + 1/3*G(1,z) - 1/18*G(1
         ,z)*Pi^2 + 1/3*G(1,0,1 - z,y) - G(1,0,y)*i_*Pi + 1/3*G(1,0,y)*G(1,z)
          + 1/3*G(1,0,z) - G(1,0,z)*i_*Pi + 1/3*G(1,0,z)*G(1 - z,y) + 2/3*G(1,
         0,0,y) + 2/3*G(1,0,0,z) + 1/3*G(1,0,1,z) + 2/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-2 * (  - 1/3*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - 
         z,0,y) - 2/3*G(1 - z,1,0,y) + 2/3*G(0,1 - z,y) + 1/9*G(0,y)*Pi^2 - 2*
         G(0,y)*i_*Pi + 2/3*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)
         *G(1,z) + 1/9*G(0,z)*Pi^2 + 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(0,
         1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,y) + 4/3*G(0,0,y)*G(0,z)
          + 4/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*
         G(0,1,0,z) - 2/3*G(1,1 - z,0,y) + 1/9*G(1,z)*Pi^2 - 2/3*G(1,0,1 - z,y
         ) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)*G(1,z) + 2*G(1,0,z)*i_*Pi - 2/3*
         G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z) - 2/3*G(1,0,1,z
         ) - 4/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-1 * (  - i_*Pi + 1/2*i_*Pi^3 + 1/3*G(1 - z,y) - 1/6*G(1
          - z,y)*Pi^2 - G(1 - z,0,y) + G(1 - z,1,0,y) - G(0,1 - z,y) + 1/3*G(0
         ,y) - 1/6*G(0,y)*Pi^2 + 3*G(0,y)*i_*Pi + 3*G(0,y)*G(0,z)*i_*Pi - G(0,
         y)*G(1,z) + 1/3*G(0,z) - 1/6*G(0,z)*Pi^2 - 3*G(0,z)*i_*Pi + G(0,z)*G(
         1 - z,y) - G(0,z)*G(1 - z,0,y) - G(0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y
         ) - 2*G(0,0,y) - 2*G(0,0,y)*G(0,z) + 2*G(0,0,z) - 2*G(0,0,z)*G(0,y)
          + G(0,1,z) - G(0,1,z)*G(0,y) + G(0,1,0,y) + G(0,1,0,z) + G(1,1 - z,0
         ,y) + 1/3*G(1,z) - 1/6*G(1,z)*Pi^2 + G(1,0,1 - z,y) - 3*G(1,0,y)*i_*
         Pi + G(1,0,y)*G(1,z) + G(1,0,z) - 3*G(1,0,z)*i_*Pi + G(1,0,z)*G(1 - z
         ,y) + 2*G(1,0,0,y) + 2*G(1,0,0,z) + G(1,0,1,z) + 2*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-3 * (  - 1/3*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 - 2/3*G(1
          - z,1,0,y) + 1/9*G(0,y)*Pi^2 - 2*G(0,y)*G(0,z)*i_*Pi + 1/9*G(0,z)*
         Pi^2 + 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)
         *G(1,0,y) + 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,z)*
         G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 2/3*G(1,1 - z,0,y) + 1/9*
         G(1,z)*Pi^2 - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)*G(
         1,z) + 2*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 
         4/3*G(1,0,0,z) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-2 * ( 2/3*i_*Pi^3 - 2/9*G(1 - z,y)*Pi^2 - 2/3*G(1 - z
         ,0,y) + 4/3*G(1 - z,1,0,y) - 2/3*G(0,1 - z,y) - 2/9*G(0,y)*Pi^2 + 2*
         G(0,y)*i_*Pi + 4*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z) - 2/9*G(0,z)
         *Pi^2 - 2*G(0,z)*i_*Pi + 2/3*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,0
         ,y) - 4/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,y) - 
         8/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z) - 8/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,
         z) - 4/3*G(0,1,z)*G(0,y) + 4/3*G(0,1,0,y) + 4/3*G(0,1,0,z) + 4/3*G(1,
         1 - z,0,y) - 2/9*G(1,z)*Pi^2 + 4/3*G(1,0,1 - z,y) - 4*G(1,0,y)*i_*Pi
          + 4/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z) - 4*G(1,0,z)*i_*Pi + 4/3*G(1,0,
         z)*G(1 - z,y) + 8/3*G(1,0,0,y) + 8/3*G(1,0,0,z) + 4/3*G(1,0,1,z) + 8/
         3*G(1,1,0,z) )

       + Nf*z^3*[1-y-z]^-3 * ( 1/3*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - z
         ,1,0,y) - 1/9*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z)*i_*Pi - 1/9*G(0,z)*Pi^2
          - 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1
         ,0,y) - 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z)*G(0,y) - 2/3*G(0,1,z)*G(0,
         y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,z
         )*Pi^2 + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)*G(1,z)
          - 2*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 4/3*
         G(1,0,0,z) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + N*y^-2*[1-z]^-3 * (  - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - z,
         y) - 2/3*G( - z,0,1 - z,y) + 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*
         G(1,0,y) - 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2 - 2/3*G(1,z)*G( - z,
          - z,y) - 2/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) - 2/3*G(1,0,y)*
         G(1,z) + 2/3*G(1,0,z)*G( - z,y) - 2/3*G(1,1,0,y) )

       + N*y^-2*[1-z]^-2 * (  - 2/3*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) + 2*
         G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 
         2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(1,0,y) + 2*G(1,1 - z,0,y) - 1/3
         *G(1,y)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,y) + 2*G(1
         ,z)*G( - z,0,y) + 2*G(1,0,1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,0,z)*
         G( - z,y) + 2*G(1,1,0,y) )

       + N*y^-2*[1-z]^-1 * ( 5/3*G( - z,1 - z,y) - 2*G( - z,1 - z,0,y) - 2*G(
          - z, - z,1 - z,y) - 2*G( - z,0,1 - z,y) - 5/3*G(0,z)*G(1 - z,y) + 2*
         G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(1,0,y) - 2*G(1,1 - z,0,y) + 1/3*
         G(1,y)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 5/3*G(1,z)*G( - z,y) - 2*G(1,
         z)*G( - z,0,y) - 2*G(1,0,1 - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,0,z)*G(
          - z,y) - 2*G(1,1,0,y) )

       + N*y^-2 * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 - G( - 
         z,1 - z,y) + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - z,y) + 2/3*
         G( - z,0,1 - z,y) + G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,0,y) - 2/3
         *G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(1,0,y) - 2/3*G(0,1,z)*G(1 - z,
         y) + 4/3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G(
          - z, - z,y) - G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) + 4/3*G(1,0,
         1 - z,y) + 4/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) )

       + N*y^-2*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)*G( - z,y
         ) )

       + N*y^-1*[1-z]^-4 * (  - 2*G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,y)
          - 2*G( - z,0,1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(1,0,y)
          - 2*G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2*G(1,z)*G( - z, - z,y) - 2*
         G(1,z)*G( - z,0,y) - 2*G(1,0,1 - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,0,z
         )*G( - z,y) - 2*G(1,1,0,y) )

       + N*y^-1*[1-z]^-3 * ( 1/9*Pi^2 - 4/3*G( - z,1 - z,y) + 16/3*G( - z,1 - 
         z,0,y) + 16/3*G( - z, - z,1 - z,y) + 16/3*G( - z,0,1 - z,y) + 2/3*G(0
         ,y)*G(0,z) + 4/3*G(0,z)*G(1 - z,y) - 16/3*G(0,z)*G( - z,1 - z,y) - 16/
         3*G(0,z)*G(1,0,y) + 16/3*G(1,1 - z,0,y) - 8/9*G(1,y)*Pi^2 + 16/3*G(1,
         z)*G( - z, - z,y) - 4/3*G(1,z)*G( - z,y) + 16/3*G(1,z)*G( - z,0,y) + 
         16/3*G(1,0,1 - z,y) - 2/3*G(1,0,y) + 16/3*G(1,0,y)*G(1,z) - 2/3*G(1,0
         ,z) - 16/3*G(1,0,z)*G( - z,y) + 16/3*G(1,1,0,y) )

       + N*y^-1*[1-z]^-2 * (  - 1/3*Pi^2 + 2/3*G(1 - z,0,y) + 3*G( - z,1 - z,y
         ) - 5*G( - z,1 - z,0,y) - 5*G( - z, - z,1 - z,y) - 5*G( - z,0,1 - z,y
         ) + 2/3*G(0,1 - z,y) - 2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,z) + 1/3*G(0,
         z) - 3*G(0,z)*G(1 - z,y) + 5*G(0,z)*G( - z,1 - z,y) + 5*G(0,z)*G(1,0,
         y) - 5*G(1,1 - z,0,y) + 5/6*G(1,y)*Pi^2 - 5*G(1,z)*G( - z, - z,y) + 3
         *G(1,z)*G( - z,y) - 5*G(1,z)*G( - z,0,y) - 5*G(1,0,1 - z,y) + 2*G(1,0
         ,y) - 5*G(1,0,y)*G(1,z) + 4/3*G(1,0,z) + 5*G(1,0,z)*G( - z,y) - 5*G(1
         ,1,0,y) )

       + N*y^-1*[1-z]^-1 * ( 2/9*Pi^2 + 3/2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - 
         z,y) + 1/12*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y) - 43/12*G( - z,1 - z,y
         ) + 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y
         ) - 4/3*G(0,1 - z,y) - 3/2*G(0, - z,1 - z,y) - 3/2*G(0, - z,y)*G(1,z)
          + 8/3*G(0,y)*G(0,z) - 4/3*G(0,y)*G(1,z) - 2/3*G(0,z) + 35/12*G(0,z)*
         G(1 - z,y) - G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G( - z,1 - z,y) + 3/2*G(0
         ,z)*G(0,1 - z,y) - G(0,z)*G(1,0,y) - 3/2*G(0,0,z)*G(1 - z,y) - 2/3*G(
         0,1,z) + 3/2*G(0,1,z)*G(1 - z,y) + G(1,1 - z,0,y) - 1/2*G(1,y)*Pi^2
          + 1/3*G(1,z) + 3/2*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G( - z, - z,y)
          - 43/12*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + G(1,0,1 - z,y) - 2
         *G(1,0,y) + G(1,0,y)*G(1,z) - 2/3*G(1,0,z) + G(1,0,z)*G(1 - z,y) - 2*
         G(1,0,z)*G( - z,y) + 3*G(1,1,0,y) )

       + N*y^-1 * ( 1/3*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y) + 1/18*G(1 - z,
         y)*Pi^2 + 4/3*G(1 - z,0,y) + 21/4*G( - z,1 - z,y) - 1/3*G( - z,1 - z,
         0,y) - 1/3*G( - z, - z,1 - z,y) - 1/3*G( - z,0,1 - z,y) + 4/3*G(0,1
          - z,y) - 4/3*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1,z) + 1/3*G(0,z) - 21/4*
         G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,0,y) + 1/3*G(0,z)*G( - z,1 - z
         ,y) + 2/3*G(0,z)*G(1,0,y) + 1/3*G(0,1,z)*G(1 - z,y) - 2/3*G(1,1 - z,0
         ,y) - 1/3*G(1,z) + 1/3*G(1,z)*G(1 - z, - z,y) - 1/3*G(1,z)*G( - z, - 
         z,y) + 21/4*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1
          - z,y) - 2/3*G(1,0,y)*G(1,z) + 1/3*G(1,0,z)*G( - z,y) )

       + N*y^-1*z * (  - 23/4*G( - z,1 - z,y) + 23/4*G(0,z)*G(1 - z,y) - 23/4*
         G(1,z)*G( - z,y) )

       + N*z^-1*[1-y-z]^-3 * ( 2/3*G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - z,y
         ) + 2/3*G( - z,0,1 - z,y) + 2/3*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G( - z,1
          - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,1,z) - 4/3*G(0,1,z)*G(
          - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) + 1/9
         *G(1,z)*Pi^2 - 2/3*G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,0,y) - 2/
         3*G(1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-2 * ( 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y) - 5/3*G(
          - z,1 - z,0,y) + 5/3*G( - z, - z,1 - z,y) - 5/3*G( - z,0,1 - z,y) + 
         2/3*G(0,1 - z,y) + 2/3*G(0,y)*G(1,z) - 5/3*G(0,y)*G(1,0,z) + 5/3*G(0,
         z)*G( - z,1 - z,y) - 5/3*G(0,z)*G(0,1 - z,y) + 10/3*G(0,0,1,z) - 2/3*
         G(0,1,z) + 10/3*G(0,1,z)*G( - z,y) - 5/3*G(0,1,z)*G(0,y) + 5/3*G(0,1,
         0,y) + 5/3*G(0,1,0,z) - 5/18*G(1,z)*Pi^2 + 5/3*G(1,z)*G( - z, - z,y)
          - 2/3*G(1,z)*G( - z,y) - 5/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,y) + 5/3
         *G(1,0,z)*G( - z,y) + 5/3*G(1,0,1,z) + 10/3*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * (  - 4/3*G(1 - z,0,y) + 4/3*G( - z,1 - z,y) + 2*
         G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 4/
         3*G(0,1 - z,y) - 4/3*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) - 2*G(0,z)*G(
          - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,0,1,z) + 4/3*G(0,1,z)
          - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,
         0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 4/3*G(1,z)*G( - z,
         y) + 2*G(1,z)*G( - z,0,y) + 4/3*G(1,0,y) - 2*G(1,0,z)*G( - z,y) - 2*
         G(1,0,1,z) - 4*G(1,1,0,z) )

       + N*z^-1 * (  - 7/2*G(1 - z,y) + 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y)
          - G( - z,1 - z,0,y) + G( - z, - z,1 - z,y) - G( - z,0,1 - z,y) + 2/3
         *G(0,1 - z,y) + 2/3*G(0,y)*G(1,z) - G(0,y)*G(1,0,z) + G(0,z)*G( - z,1
          - z,y) - G(0,z)*G(0,1 - z,y) + 2*G(0,0,1,z) - 2/3*G(0,1,z) + 2*G(0,1
         ,z)*G( - z,y) - G(0,1,z)*G(0,y) + G(0,1,0,y) + G(0,1,0,z) - 7/2*G(1,z
         ) - 1/6*G(1,z)*Pi^2 + G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,y) - 
         G(1,z)*G( - z,0,y) - 2/3*G(1,0,y) + G(1,0,z)*G( - z,y) + G(1,0,1,z)
          + 2*G(1,1,0,z) )

       + N*[1-y-z]^-3*[1-z]^-2 * (  - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z, - z,
         1 - z,y) - 2/3*G( - z,0,1 - z,y) + 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*
         G(0,z)*G(1,0,y) - 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2 - 2/3*G(1,z)*
         G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) - 2/3*G(
         1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) - 2/3*G(1,1,0,y) )

       + N*[1-y-z]^-3*[1-z]^-1 * ( 1/9*Pi^2 + 4/3*G( - z,1 - z,0,y) + 4/3*G(
          - z, - z,1 - z,y) + 4/3*G( - z,0,1 - z,y) + 2/3*G(0,y)*G(0,z) - 4/3*
         G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(1,0,y) + 4/3*G(1,1 - z,0,y) - 2/
         9*G(1,y)*Pi^2 + 4/3*G(1,z)*G( - z, - z,y) + 4/3*G(1,z)*G( - z,0,y) + 
         4/3*G(1,0,1 - z,y) - 2/3*G(1,0,y) + 4/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z
         ) - 4/3*G(1,0,z)*G( - z,y) + 4/3*G(1,1,0,y) )

       + N*[1-y-z]^-3 * (  - 4/3*G( - z,1 - z,0,y) - 4/3*G( - z,0,1 - z,y) - 2/
         3*G(0,y)*G(1,0,z) + 4/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z
         ,y) + 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1,z) + 4/3*G(0,1,z)*G( - z,y)
          - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) - 2/3*G(1,1
          - z,0,y) + 1/9*G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G( - z,0,y
         ) - 2/3*G(1,0,1 - z,y) - 2/3*G(1,0,y)*G(1,z) + 4/3*G(1,0,z)*G( - z,y)
          + 2/3*G(1,0,1,z) - 2/3*G(1,1,0,y) + 4/3*G(1,1,0,z) )

       + N*[1-y-z]^-2*[1-z]^-3 * (  - 4/3*G( - z,1 - z,0,y) - 4/3*G( - z, - z,
         1 - z,y) - 4/3*G( - z,0,1 - z,y) + 4/3*G(0,z)*G( - z,1 - z,y) + 4/3*
         G(0,z)*G(1,0,y) - 4/3*G(1,1 - z,0,y) + 2/9*G(1,y)*Pi^2 - 4/3*G(1,z)*
         G( - z, - z,y) - 4/3*G(1,z)*G( - z,0,y) - 4/3*G(1,0,1 - z,y) - 4/3*G(
         1,0,y)*G(1,z) + 4/3*G(1,0,z)*G( - z,y) - 4/3*G(1,1,0,y) )

       + N*[1-y-z]^-2*[1-z]^-2 * ( 1/9*Pi^2 - 2/3*G( - z,1 - z,y) + 10/3*G( - 
         z,1 - z,0,y) + 10/3*G( - z, - z,1 - z,y) + 10/3*G( - z,0,1 - z,y) + 2/
         3*G(0,y)*G(0,z) + 2/3*G(0,z)*G(1 - z,y) - 10/3*G(0,z)*G( - z,1 - z,y)
          - 10/3*G(0,z)*G(1,0,y) + 10/3*G(1,1 - z,0,y) - 5/9*G(1,y)*Pi^2 + 10/
         3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,y) + 10/3*G(1,z)*G( - z,0
         ,y) + 10/3*G(1,0,1 - z,y) - 2/3*G(1,0,y) + 10/3*G(1,0,y)*G(1,z) - 2/3
         *G(1,0,z) - 10/3*G(1,0,z)*G( - z,y) + 10/3*G(1,1,0,y) )

       + N*[1-y-z]^-2*[1-z]^-1 * (  - 1/3*Pi^2 + 2/3*G(1 - z,0,y) + 4/3*G( - z
         ,1 - z,y) - 3*G( - z,1 - z,0,y) - 3*G( - z, - z,1 - z,y) - 3*G( - z,0
         ,1 - z,y) + 2/3*G(0,1 - z,y) - 2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,z) + 
         1/3*G(0,z) - 4/3*G(0,z)*G(1 - z,y) + 3*G(0,z)*G( - z,1 - z,y) + 3*G(0
         ,z)*G(1,0,y) - 3*G(1,1 - z,0,y) + 1/2*G(1,y)*Pi^2 - 3*G(1,z)*G( - z,
          - z,y) + 4/3*G(1,z)*G( - z,y) - 3*G(1,z)*G( - z,0,y) - 3*G(1,0,1 - z
         ,y) + 2*G(1,0,y) - 3*G(1,0,y)*G(1,z) + 4/3*G(1,0,z) + 3*G(1,0,z)*G(
          - z,y) - 3*G(1,1,0,y) )

       + N*[1-y-z]^-2 * (  - 1/18*Pi^2 - 4/3*G(1 - z,0,y) + 2*G( - z,1 - z,0,y
         ) + 2*G( - z,0,1 - z,y) - 4/3*G(0,1 - z,y) + 1/3*G(0,y) - 1/3*G(0,y)*
         G(0,z) - 4/3*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) - 1/3*G(0,z) + 4/3*G(0,z
         )*G(1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) + G(0,z)*G(0,1 - z,y) - G(0,z
         )*G(1,0,y) - 2*G(0,0,1,z) + 4/3*G(0,1,z) - 2*G(0,1,z)*G( - z,y) + G(0
         ,1,z)*G(0,y) - G(0,1,0,y) - G(0,1,0,z) + G(1,1 - z,0,y) - 1/6*G(1,y)*
         Pi^2 + 1/6*G(1,z)*Pi^2 + 2*G(1,z)*G( - z,0,y) + G(1,0,1 - z,y) + 1/3*
         G(1,0,y) + G(1,0,y)*G(1,z) + 5/3*G(1,0,z) - 2*G(1,0,z)*G( - z,y) - G(
         1,0,1,z) + G(1,1,0,y) - 2*G(1,1,0,z) )

       + N*[1-y-z]^-1*[1-z]^-4 * (  - 2*G( - z,1 - z,0,y) - 2*G( - z, - z,1 - 
         z,y) - 2*G( - z,0,1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(1,
         0,y) - 2*G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2*G(1,z)*G( - z, - z,y)
          - 2*G(1,z)*G( - z,0,y) - 2*G(1,0,1 - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(
         1,0,z)*G( - z,y) - 2*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-3 * ( 1/9*Pi^2 - 4/3*G( - z,1 - z,y) + 16/3*G( - 
         z,1 - z,0,y) + 16/3*G( - z, - z,1 - z,y) + 16/3*G( - z,0,1 - z,y) + 2/
         3*G(0,y)*G(0,z) + 4/3*G(0,z)*G(1 - z,y) - 16/3*G(0,z)*G( - z,1 - z,y)
          - 16/3*G(0,z)*G(1,0,y) + 16/3*G(1,1 - z,0,y) - 8/9*G(1,y)*Pi^2 + 16/
         3*G(1,z)*G( - z, - z,y) - 4/3*G(1,z)*G( - z,y) + 16/3*G(1,z)*G( - z,0
         ,y) + 16/3*G(1,0,1 - z,y) - 2/3*G(1,0,y) + 16/3*G(1,0,y)*G(1,z) - 2/3
         *G(1,0,z) - 16/3*G(1,0,z)*G( - z,y) + 16/3*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-2 * (  - 1/3*Pi^2 + 2/3*G(1 - z,0,y) + 3*G( - z,1
          - z,y) - 5*G( - z,1 - z,0,y) - 5*G( - z, - z,1 - z,y) - 5*G( - z,0,1
          - z,y) + 2/3*G(0,1 - z,y) - 2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1,z) + 1/
         3*G(0,z) - 3*G(0,z)*G(1 - z,y) + 5*G(0,z)*G( - z,1 - z,y) + 5*G(0,z)*
         G(1,0,y) - 5*G(1,1 - z,0,y) + 5/6*G(1,y)*Pi^2 - 5*G(1,z)*G( - z, - z,
         y) + 3*G(1,z)*G( - z,y) - 5*G(1,z)*G( - z,0,y) - 5*G(1,0,1 - z,y) + 2
         *G(1,0,y) - 5*G(1,0,y)*G(1,z) + 4/3*G(1,0,z) + 5*G(1,0,z)*G( - z,y)
          - 5*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-1 * ( 33/2*zeta3 - 185/72*Pi^2 + 11*G(1 - z, - z,
         1 - z,y) + 1/3*G(1 - z,y) + 3/2*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y) - 
         7/2*G(1 - z,1,0,y) - 47/6*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) + 2*
         G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 4/3*G(0,1 - z,y) - 11*G(
         0, - z,1 - z,y) - 11*G(0, - z,y)*G(1,z) - 3/4*G(0,y)*Pi^2 + 17/4*G(0,
         y)*G(0,z) - 4/3*G(0,y)*G(1,z) - G(0,y)*G(1,0,z) - 5/3*G(0,z) + 5/6*G(
         0,z)*Pi^2 - 11/2*G(0,z)*i_*Pi - 11/2*G(0,z)*G(1 - z,y) - 3*G(0,z)*G(1
          - z,0,y) - 2*G(0,z)*G( - z,1 - z,y) + 11/2*G(0,z)*G(0,1 - z,y) - G(0
         ,z)*G(1,0,y) + 21/2*G(0,0,z) - 11/2*G(0,0,z)*G(1 - z,y) + 4*G(0,0,z)*
         G(0,y) + 11/2*G(0,0,1,z) - 40/3*G(0,1,z) + 11*G(0,1,z)*G(1 - z,y) - 
         11/2*G(0,1,z)*G(0,y) + 7/2*G(0,1,0,y) - 5*G(0,1,0,z) + G(1,1 - z,0,y)
          - 1/2*G(1,y)*Pi^2 + 1/3*G(1,z) + 1/12*G(1,z)*Pi^2 + 11*G(1,z)*G(1 - 
         z, - z,y) + 2*G(1,z)*G( - z, - z,y) - 47/6*G(1,z)*G( - z,y) + 2*G(1,z
         )*G( - z,0,y) + G(1,0,1 - z,y) + 9/4*G(1,0,y) + G(1,0,y)*G(1,z) + 41/
         12*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G( - z,y) - 4*G(1,0,
         0,z) + 9/2*G(1,0,1,z) + 3*G(1,1,0,y) + 4*G(1,1,0,z) )

       + N*[1-y-z]^-1 * (  - 71/2*zeta3 + 397/72*Pi^2 + 7/90*Pi^4 + 11/12*i_*
         Pi^3 - 22*G(1 - z, - z,1 - z,y) - 2*G(1 - z,y)*zeta3 - 119/36*G(1 - z
         ,y)*Pi^2 - 25/6*G(1 - z,0,y) + 1/6*G(1 - z,0,y)*Pi^2 + 9/2*G(1 - z,0,
         0,y) - 2*G(1 - z,1,1 - z,0,y) - 1/6*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0
         ,1 - z,y) + 10/3*G(1 - z,1,0,y) + G(1 - z,1,0,0,y) + G(1 - z,1,1,0,y)
          + 22*G( - z,1 - z,y) - 2*G( - z,1 - z,0,y) - 2*G( - z,0,1 - z,y) - 5
         *G(0,1 - z, - z,1 - z,y) - 5*G(0,1 - z, - z,y)*G(1,z) - 25/6*G(0,1 - 
         z,y) - G(0,1 - z,y)*Pi^2 + G(0,1 - z,y)*G(1,0,z) + 9/2*G(0,1 - z,0,y)
          + 3*G(0,1 - z,1,0,y) + 27/2*G(0,y) - 4*G(0,y)*zeta3 - 7/18*G(0,y)*
         Pi^2 + 11/2*G(0,y)*i_*Pi + 5/12*G(0,y)*G(0,z) - 2/3*G(0,y)*G(0,z)*
         Pi^2 + 11/2*G(0,y)*G(0,z)*i_*Pi - 25/6*G(0,y)*G(1,z) - 1/6*G(0,y)*G(1
         ,z)*Pi^2 + 5/6*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,0,z) - G(0,y)*G(1,0,1
         ,z) + 4/3*G(0,z) - 7*G(0,z)*zeta3 - 5/36*G(0,z)*Pi^2 + 11/2*G(0,z)*i_
         *Pi + 37/6*G(0,z)*G(1 - z,y) + 1/6*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*
         G(1 - z,0,1 - z,y) + 25/6*G(0,z)*G(1 - z,0,y) - G(0,z)*G(1 - z,0,0,y)
          + G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G( - z,1 - z,y) - 3*G(0,z)*G(0,1
          - z,y) - 1/2*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) - 11/6*G(0
         ,z)*G(1,0,y) + 3*G(0,z)*G(1,0,0,y) - G(0,z)*G(1,1,0,y) + 9/2*G(0,0,1
          - z,y) - 3*G(0,0,1 - z,y)*G(0,z) + 5*G(0,0, - z,1 - z,y) + 5*G(0,0,
          - z,y)*G(1,z) - 55/6*G(0,0,y) + 1/2*G(0,0,y)*Pi^2 - 29/6*G(0,0,y)*G(
         0,z) - 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,z) + 9/2*G(0,0,y)*G(1,z
         ) - G(0,0,y)*G(1,0,z) - 21/2*G(0,0,z) + 2/3*G(0,0,z)*Pi^2 + 11/2*G(0,
         0,z)*G(1 - z,y) - G(0,0,z)*G(1 - z,0,y) + 3*G(0,0,z)*G(0,1 - z,y) - 
         20/3*G(0,0,z)*G(0,y) + 5*G(0,0,0,1,z) + 15/2*G(0,0,1,z) - 2*G(0,0,1,z
         )*G(0,y) - 5*G(0,0,1,z)*G(1,y) - G(0,0,1,0,y) - 2*G(0,0,1,0,z) + G(0,
         1,1 - z,0,y) + 2/3*G(0,1,y)*Pi^2 + 169/6*G(0,1,z) - 1/3*G(0,1,z)*Pi^2
          - 22*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,1,z)*G(
          - z,y) - 5*G(0,1,z)*G(0,1 - z,y) - 3*G(0,1,z)*G(0,y) + 5*G(0,1,z)*G(
         1,1 - z,y) + G(0,1,z)*G(1,0,y) + G(0,1,0,1 - z,y) - 11/6*G(0,1,0,y)
          + G(0,1,0,y)*G(0,z) + G(0,1,0,y)*G(1,z) + 4*G(0,1,0,z) + G(0,1,0,z)*
         G(0,y) + 4*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) - 4*G(0,1,1,0,y) + G(0,
         1,1,0,z) + 5*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 + 17/2*G(1,1
          - z,0,y) - 2*G(1,1 - z,0,0,y) - G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 + 
         25/18*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 + 3*G(1,z)*zeta3 - 29/18*G(1,z
         )*Pi^2 - 22*G(1,z)*G(1 - z, - z,y) - 1/6*G(1,z)*G(1 - z,y)*Pi^2 - 2*
         G(1,z)*G(1 - z,1,0,y) + 22*G(1,z)*G( - z,y) - 2*G(1,z)*G( - z,0,y) + 
         5*G(1,z)*G(1,1 - z, - z,y) + 17/2*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y)
          + 5*G(1,0, - z,1 - z,y) + 5*G(1,0, - z,y)*G(1,z) - 37/12*G(1,0,y) + 
         1/3*G(1,0,y)*Pi^2 - 11/2*G(1,0,y)*i_*Pi + 17/2*G(1,0,y)*G(1,z) - 199/
         12*G(1,0,z) + 1/2*G(1,0,z)*Pi^2 - 11/2*G(1,0,z)*i_*Pi + 13/3*G(1,0,z)
         *G(1 - z,y) + G(1,0,z)*G(1 - z,0,y) + 2*G(1,0,z)*G( - z,y) - 4*G(1,0,
         z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) + 1/3*G(1,0,0,y) - 2*G(1,0,0,y)*
         G(1,z) + 20/3*G(1,0,0,z) + G(1,0,0,z)*G(1 - z,y) + 2*G(1,0,0,1,z) - 
         21/2*G(1,0,1,z) - 2*G(1,0,1,z)*G(1 - z,y) + 5*G(1,0,1,z)*G(1,y) - G(1
         ,0,1,0,y) - 3*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 7/6*G(1,1,y)*Pi^2
          - 1/2*G(1,1,z)*Pi^2 - 2*G(1,1,0,1 - z,y) - 25/3*G(1,1,0,y) - 2*G(1,1
         ,0,y)*G(1,z) + 17/3*G(1,1,0,z) - G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)
         *G(1,y) - G(1,1,0,0,y) - 2*G(1,1,0,0,z) + 7*G(1,1,1,0,y) + 3*G(1,1,1,
         0,z) )

       + N*[1-y]^-1 * ( 4/3*G(1 - z,0,0,y) + 4/3*G(0,1 - z,0,y) + 4/3*G(0,0,1
          - z,y) - 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,y)*G(1,z) )

       + N*[1-z]^-2 * ( 27/2*zeta3 - 29/24*Pi^2 + 13/2*G(1 - z, - z,1 - z,y)
          + 17/12*G(1 - z,y)*Pi^2 - 13/2*G(1 - z,1,0,y) - 27/4*G( - z,1 - z,y)
          - 13/2*G(0, - z,1 - z,y) - 13/2*G(0, - z,y)*G(1,z) - 3/4*G(0,y)*Pi^2
          + 31/12*G(0,y)*G(0,z) - G(0,y)*G(1,0,z) - 43/4*G(0,z) + 1/3*G(0,z)*
         Pi^2 - 11/2*G(0,z)*i_*Pi - 41/12*G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,0
         ,y) + G(0,z)*G(0,1 - z,y) + 17/2*G(0,0,z) - G(0,0,z)*G(1 - z,y) + G(0
         ,0,z)*G(0,y) + 11/2*G(0,0,1,z) - 61/6*G(0,1,z) + 13/2*G(0,1,z)*G(1 - 
         z,y) - 11/2*G(0,1,z)*G(0,y) + 13/2*G(0,1,0,y) - 2*G(0,1,0,z) + 1/12*
         G(1,z)*Pi^2 + 13/2*G(1,z)*G(1 - z, - z,y) - 27/4*G(1,z)*G( - z,y) + 
         27/4*G(1,0,y) - 35/12*G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) - G(1,0,0,z)
          + 9/2*G(1,0,1,z) + 4*G(1,1,0,z) )

       + N*[1-z]^-1 * (  - zeta3 - 7/12*Pi^2 - 11/2*i_*Pi + G(1 - z, - z,1 - z
         ,y) - 119/12*G(1 - z,y) - 1/6*G(1 - z,y)*Pi^2 - 11/2*G(1 - z,0,y) + 3
         *G(1 - z,1,0,y) + 12*G( - z,1 - z,y) - 11/2*G(0,1 - z,y) - G(0, - z,1
          - z,y) - G(0, - z,y)*G(1,z) + 17/6*G(0,y) + 1/6*G(0,y)*Pi^2 + 1/2*G(
         0,y)*G(0,z) - 11/2*G(0,y)*G(1,z) + 97/6*G(0,z) + 1/3*G(0,z)*Pi^2 - 13/
         2*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y)
          + 4/3*G(0,0,z) - 2*G(0,0,z)*G(1 - z,y) + 2*G(0,0,z)*G(0,y) - G(0,0,1
         ,z) + 11/2*G(0,1,z) + G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,y) - 3*G(0,1
         ,0,y) - 2*G(0,1,0,z) - 119/12*G(1,z) - 1/6*G(1,z)*Pi^2 + G(1,z)*G(1
          - z, - z,y) + 12*G(1,z)*G( - z,y) + G(1,0,y) + 7/2*G(1,0,z) + 2*G(1,
         0,z)*G(1 - z,y) - 2*G(1,0,0,z) - G(1,0,1,z) )

       + N*[y+z]^-1 * (  - G(1 - z,y) - G(1,z) )

       + N * (  - 1 + 13/2*zeta3 - 61/72*Pi^2 - 7/90*Pi^4 + 11/2*i_*Pi - 11/12
         *i_*Pi^3 - 2/3*G(1 - z, - z,1 - z,y) + 241/12*G(1 - z,y) + 2*G(1 - z,
         y)*zeta3 + 1/36*G(1 - z,y)*Pi^2 + 10*G(1 - z,0,y) - 1/6*G(1 - z,0,y)*
         Pi^2 - 35/6*G(1 - z,0,0,y) + 2*G(1 - z,1,1 - z,0,y) + 1/6*G(1 - z,1,y
         )*Pi^2 + 2*G(1 - z,1,0,1 - z,y) + 11/3*G(1 - z,1,0,y) - G(1 - z,1,0,0
         ,y) - G(1 - z,1,1,0,y) - 119/4*G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y
         ) + 2/3*G( - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) + 5*G(0,1 - z,
          - z,1 - z,y) + 5*G(0,1 - z, - z,y)*G(1,z) + 10*G(0,1 - z,y) + G(0,1
          - z,y)*Pi^2 - G(0,1 - z,y)*G(1,0,z) - 35/6*G(0,1 - z,0,y) - 3*G(0,1
          - z,1,0,y) + 22*G(0, - z,1 - z,y) + 22*G(0, - z,y)*G(1,z) - 50/3*G(0
         ,y) + 4*G(0,y)*zeta3 + 31/18*G(0,y)*Pi^2 - 11/2*G(0,y)*i_*Pi - 65/12*
         G(0,y)*G(0,z) + 2/3*G(0,y)*G(0,z)*Pi^2 - 11/2*G(0,y)*G(0,z)*i_*Pi + 
         10*G(0,y)*G(1,z) + 1/6*G(0,y)*G(1,z)*Pi^2 + 1/6*G(0,y)*G(1,0,z) - 2*
         G(0,y)*G(1,0,0,z) + G(0,y)*G(1,0,1,z) - 107/12*G(0,z) + 7*G(0,z)*
         zeta3 - 49/36*G(0,z)*Pi^2 + 11/2*G(0,z)*i_*Pi + 79/4*G(0,z)*G(1 - z,y
         ) - 1/6*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*G(1 - z,0,1 - z,y) + 3/2*G(
         0,z)*G(1 - z,0,y) + G(0,z)*G(1 - z,0,0,y) - G(0,z)*G(1 - z,1,0,y) - 2/
         3*G(0,z)*G( - z,1 - z,y) - 10*G(0,z)*G(0,1 - z,y) + 1/2*G(0,z)*G(1,y)
         *Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 1/2*G(0,z)*G(1,0,y) - 3*G(0,z)*G(1,
         0,0,y) + G(0,z)*G(1,1,0,y) - 35/6*G(0,0,1 - z,y) + 3*G(0,0,1 - z,y)*
         G(0,z) - 5*G(0,0, - z,1 - z,y) - 5*G(0,0, - z,y)*G(1,z) + 55/6*G(0,0,
         y) - 1/2*G(0,0,y)*Pi^2 + 37/6*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z)
          - 2*G(0,0,y)*G(0,1,z) - 35/6*G(0,0,y)*G(1,z) + G(0,0,y)*G(1,0,z) - 
         34/3*G(0,0,z) - 2/3*G(0,0,z)*Pi^2 + 13/2*G(0,0,z)*G(1 - z,y) + G(0,0,
         z)*G(1 - z,0,y) - 3*G(0,0,z)*G(0,1 - z,y) - 1/3*G(0,0,z)*G(0,y) - 5*
         G(0,0,0,1,z) - 31/2*G(0,0,1,z) + 2*G(0,0,1,z)*G(0,y) + 5*G(0,0,1,z)*
         G(1,y) + G(0,0,1,0,y) + 2*G(0,0,1,0,z) - G(0,1,1 - z,0,y) - 2/3*G(0,1
         ,y)*Pi^2 - 10*G(0,1,z) + 1/3*G(0,1,z)*Pi^2 - 2/3*G(0,1,z)*G(1 - z,y)
          - 2*G(0,1,z)*G(1 - z,0,y) + 5*G(0,1,z)*G(0,1 - z,y) + 12*G(0,1,z)*G(
         0,y) - 5*G(0,1,z)*G(1,1 - z,y) - G(0,1,z)*G(1,0,y) - G(0,1,0,1 - z,y)
          - 25/6*G(0,1,0,y) - G(0,1,0,y)*G(0,z) - G(0,1,0,y)*G(1,z) + 6*G(0,1,
         0,z) - G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) + 4*
         G(0,1,1,0,y) - G(0,1,1,0,z) - 5*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y
         )*Pi^2 - 37/6*G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) + G(1,1 - z,1,0,y)
          - 8*G(1,y)*zeta3 - 8/9*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 + 241/12*G(1
         ,z) - 3*G(1,z)*zeta3 + 13/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z, - z,y)
          + 1/6*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(1,z)*G(1 - z,1,0,y) + 2/3*G(1,z)*
         G( - z, - z,y) - 119/4*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) - 5*
         G(1,z)*G(1,1 - z, - z,y) - 37/6*G(1,0,1 - z,y) + 2*G(1,0,1 - z,0,y)
          - 5*G(1,0, - z,1 - z,y) - 5*G(1,0, - z,y)*G(1,z) - 33/4*G(1,0,y) - 1/
         3*G(1,0,y)*Pi^2 + 11/2*G(1,0,y)*i_*Pi - 37/6*G(1,0,y)*G(1,z) + 45/4*
         G(1,0,z) - 1/2*G(1,0,z)*Pi^2 + 11/2*G(1,0,z)*i_*Pi - 22/3*G(1,0,z)*G(
         1 - z,y) - G(1,0,z)*G(1 - z,0,y) - 2/3*G(1,0,z)*G( - z,y) + 4*G(1,0,z
         )*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) - 1/3*G(1,0,0,y) + 2*G(1,0,0,y)*
         G(1,z) + 1/3*G(1,0,0,z) - G(1,0,0,z)*G(1 - z,y) - 2*G(1,0,0,1,z) + 7/
         2*G(1,0,1,z) + 2*G(1,0,1,z)*G(1 - z,y) - 5*G(1,0,1,z)*G(1,y) + G(1,0,
         1,0,y) + 3*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 7/6*G(1,1,y)*Pi^2 + 1/
         2*G(1,1,z)*Pi^2 + 2*G(1,1,0,1 - z,y) + 16/3*G(1,1,0,y) + 2*G(1,1,0,y)
         *G(1,z) - 35/3*G(1,1,0,z) + G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,
         y) + G(1,1,0,0,y) + 2*G(1,1,0,0,z) - 7*G(1,1,1,0,y) - 3*G(1,1,1,0,z)
          )

       + N*z*[1-y-z]^-3 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0,z)
          )

       + N*z*[1-y-z]^-2 * (  - 33*zeta3 + 67/9*Pi^2 + 28/45*Pi^4 + 11/6*i_*
         Pi^3 - 22*G(1 - z, - z,1 - z,y) - 4*G(1 - z,y)*zeta3 - 28/9*G(1 - z,y
         )*Pi^2 + 2*G(1 - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,0,y)
          - 4*G(1 - z,1,1 - z,0,y) - 1/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1
          - z,y) - 10/3*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0,
         y) + 22*G( - z,1 - z,y) - 22*G(0,1 - z, - z,1 - z,y) - 22*G(0,1 - z,
          - z,y)*G(1,z) + 2*G(0,1 - z,y) - 4*G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y
         )*G(1,0,z) + 11*G(0,1 - z,0,y) + 12*G(0,1 - z,1,0,y) - 22*G(0, - z,1
          - z,y) - 22*G(0, - z,y)*G(1,z) + 89/6*G(0,y) - 26*G(0,y)*zeta3 - 22/
         9*G(0,y)*Pi^2 + 11*G(0,y)*i_*Pi + 43/3*G(0,y)*G(0,z) - 4/3*G(0,y)*G(0
         ,z)*Pi^2 + 11*G(0,y)*G(0,z)*i_*Pi + 2*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,
         z)*Pi^2 + 20/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 8*G(0,y)*G(1,0
         ,1,z) - 32*G(0,z)*zeta3 + 19/18*G(0,z)*Pi^2 + 1/3*G(0,z)*G(1 - z,y)*
         Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) + 16/3*G(0,z)*G(1 - z,0,y) - 2*G(0
         ,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) + 9*G(0,z)*G(0,1 - z,y)
          - 2*G(0,z)*G(1,y)*Pi^2 - 14*G(0,z)*G(1,0,1 - z,y) - 8/3*G(0,z)*G(1,0
         ,y) + 6*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 11*G(0,0,1 - z,y)
          - 12*G(0,0,1 - z,y)*G(0,z) + 22*G(0,0, - z,1 - z,y) + 22*G(0,0, - z,
         y)*G(1,z) - 41/2*G(0,0,y) + 2*G(0,0,y)*Pi^2 - 38/3*G(0,0,y)*G(0,z) - 
         4*G(0,0,y)*G(0,0,z) + 10*G(0,0,y)*G(0,1,z) + 11*G(0,0,y)*G(1,z) - 2*
         G(0,0,y)*G(1,0,z) + 7/3*G(0,0,z)*Pi^2 - 2*G(0,0,z)*G(1 - z,0,y) + 12*
         G(0,0,z)*G(0,1 - z,y) - 22/3*G(0,0,z)*G(0,y) + 22*G(0,0,0,1,z) + 22*
         G(0,0,1,z) - 10*G(0,0,1,z)*G(0,y) - 22*G(0,0,1,z)*G(1,y) - 8*G(0,0,1,
         0,y) - 10*G(0,0,1,0,z) + 2*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 + 22*
         G(0,1,z) - 8/3*G(0,1,z)*Pi^2 - 22*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(
         1 - z,0,y) - 22*G(0,1,z)*G(0,1 - z,y) - 13*G(0,1,z)*G(0,y) + 22*G(0,1
         ,z)*G(1,1 - z,y) + 8*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,1 - z,y) + 1/3*G(0
         ,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,z) - G(0,1,0,z) + 2*
         G(0,1,0,z)*G(0,y) + 14*G(0,1,0,z)*G(1,y) - 20*G(0,1,0,1,z) - 8*G(0,1,
         1,0,y) + 8*G(0,1,1,0,z) + 22*G(1,1 - z, - z,1 - z,y) + 4*G(1,1 - z,y)
         *Pi^2 + 15*G(1,1 - z,0,y) - 10*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y)
          + 34*G(1,y)*zeta3 + 41/18*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 + 24*G(
         1,z)*zeta3 - 20/9*G(1,z)*Pi^2 - 22*G(1,z)*G(1 - z, - z,y) - 1/3*G(1,z
         )*G(1 - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,1,0,y) + 22*G(1,z)*G( - z,y) + 
         22*G(1,z)*G(1,1 - z, - z,y) + 15*G(1,0,1 - z,y) - 10*G(1,0,1 - z,0,y)
          + 22*G(1,0, - z,1 - z,y) + 22*G(1,0, - z,y)*G(1,z) - 68/3*G(1,0,y)
          + 2/3*G(1,0,y)*Pi^2 - 11*G(1,0,y)*i_*Pi + 15*G(1,0,y)*G(1,z) - 181/6
         *G(1,0,z) + G(1,0,z)*Pi^2 - 11*G(1,0,z)*i_*Pi + 23/3*G(1,0,z)*G(1 - z
         ,y) + 2*G(1,0,z)*G(1 - z,0,y) - 14*G(1,0,z)*G(1,1 - z,y) - 10*G(1,0,0
         ,1 - z,y) + 5/3*G(1,0,0,y) - 10*G(1,0,0,y)*G(1,z) + 22/3*G(1,0,0,z)
          + 2*G(1,0,0,z)*G(1 - z,y) + 10*G(1,0,0,1,z) - 18*G(1,0,1,z) - 4*G(1,
         0,1,z)*G(1 - z,y) + 22*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) - 6*G(1,0,1
         ,0,z) - 10*G(1,1,1 - z,0,y) - 10/3*G(1,1,y)*Pi^2 - 10*G(1,1,0,1 - z,y
         ) - 41/3*G(1,1,0,y) - 10*G(1,1,0,y)*G(1,z) + 19/3*G(1,1,0,z) - 2*G(1,
         1,0,z)*G(1 - z,y) - 14*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 4*G(1,1,0
         ,0,z) + 6*G(1,1,0,1,z) + 20*G(1,1,1,0,y) + 6*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-1 * ( 19/2*zeta3 - 283/72*Pi^2 - 7/10*Pi^4 + 11/2*i_*Pi
          - 11/4*i_*Pi^3 + 13*G(1 - z,y) + 6*G(1 - z,y)*zeta3 - 1/4*G(1 - z,y)
         *Pi^2 + 8*G(1 - z,0,y) - 1/2*G(1 - z,0,y)*Pi^2 - 31/2*G(1 - z,0,0,y)
          + 6*G(1 - z,1,1 - z,0,y) + 1/2*G(1 - z,1,y)*Pi^2 + 6*G(1 - z,1,0,1
          - z,y) + 17*G(1 - z,1,0,y) - 3*G(1 - z,1,0,0,y) - 3*G(1 - z,1,1,0,y)
          - 22*G( - z,1 - z,y) + 27*G(0,1 - z, - z,1 - z,y) + 27*G(0,1 - z, - 
         z,y)*G(1,z) + 8*G(0,1 - z,y) + 5*G(0,1 - z,y)*Pi^2 - 3*G(0,1 - z,y)*
         G(1,0,z) - 31/2*G(0,1 - z,0,y) - 15*G(0,1 - z,1,0,y) + 66*G(0, - z,1
          - z,y) + 66*G(0, - z,y)*G(1,z) - 63/2*G(0,y) + 30*G(0,y)*zeta3 + 17/
         3*G(0,y)*Pi^2 - 33/2*G(0,y)*i_*Pi - 287/12*G(0,y)*G(0,z) + 2*G(0,y)*
         G(0,z)*Pi^2 - 33/2*G(0,y)*G(0,z)*i_*Pi + 8*G(0,y)*G(1,z) + 3/2*G(0,y)
         *G(1,z)*Pi^2 - 9/2*G(0,y)*G(1,0,z) - 6*G(0,y)*G(1,0,0,z) + 9*G(0,y)*
         G(1,0,1,z) + 13*G(0,z) + 39*G(0,z)*zeta3 - 43/12*G(0,z)*Pi^2 + 33/2*
         G(0,z)*i_*Pi + 14*G(0,z)*G(1 - z,y) - 1/2*G(0,z)*G(1 - z,y)*Pi^2 - 6*
         G(0,z)*G(1 - z,0,1 - z,y) - 3/2*G(0,z)*G(1 - z,0,y) + 3*G(0,z)*G(1 - 
         z,0,0,y) - 3*G(0,z)*G(1 - z,1,0,y) - 30*G(0,z)*G(0,1 - z,y) + 5/2*G(0
         ,z)*G(1,y)*Pi^2 + 18*G(0,z)*G(1,0,1 - z,y) + 3/2*G(0,z)*G(1,0,y) - 9*
         G(0,z)*G(1,0,0,y) + 3*G(0,z)*G(1,1,0,y) - 31/2*G(0,0,1 - z,y) + 15*G(
         0,0,1 - z,y)*G(0,z) - 27*G(0,0, - z,1 - z,y) - 27*G(0,0, - z,y)*G(1,z
         ) + 89/3*G(0,0,y) - 5/2*G(0,0,y)*Pi^2 + 35/2*G(0,0,y)*G(0,z) + 6*G(0,
         0,y)*G(0,0,z) - 12*G(0,0,y)*G(0,1,z) - 31/2*G(0,0,y)*G(1,z) + 3*G(0,0
         ,y)*G(1,0,z) - 191/6*G(0,0,z) - 3*G(0,0,z)*Pi^2 + 35/2*G(0,0,z)*G(1
          - z,y) + 3*G(0,0,z)*G(1 - z,0,y) - 15*G(0,0,z)*G(0,1 - z,y) + 2*G(0,
         0,z)*G(0,y) - 27*G(0,0,0,1,z) - 97/2*G(0,0,1,z) + 12*G(0,0,1,z)*G(0,y
         ) + 27*G(0,0,1,z)*G(1,y) + 9*G(0,0,1,0,y) + 12*G(0,0,1,0,z) - 3*G(0,1
         ,1 - z,0,y) - 2*G(0,1,y)*Pi^2 - 8*G(0,1,z) + 3*G(0,1,z)*Pi^2 - 6*G(0,
         1,z)*G(1 - z,0,y) + 27*G(0,1,z)*G(0,1 - z,y) + 36*G(0,1,z)*G(0,y) - 
         27*G(0,1,z)*G(1,1 - z,y) - 9*G(0,1,z)*G(1,0,y) - 3*G(0,1,0,1 - z,y)
          - 29/2*G(0,1,0,y) - 3*G(0,1,0,y)*G(0,z) - 3*G(0,1,0,y)*G(1,z) + 14*
         G(0,1,0,z) - 3*G(0,1,0,z)*G(0,y) - 18*G(0,1,0,z)*G(1,y) + 24*G(0,1,0,
         1,z) + 12*G(0,1,1,0,y) - 9*G(0,1,1,0,z) - 27*G(1,1 - z, - z,1 - z,y)
          - 5*G(1,1 - z,y)*Pi^2 - 41/2*G(1,1 - z,0,y) + 12*G(1,1 - z,0,0,y) + 
         3*G(1,1 - z,1,0,y) - 42*G(1,y)*zeta3 - 17/6*G(1,y)*Pi^2 - 5*G(1,y)*G(
         1,z)*Pi^2 + 13*G(1,z) - 27*G(1,z)*zeta3 + 7/2*G(1,z)*Pi^2 + 1/2*G(1,z
         )*G(1 - z,y)*Pi^2 + 6*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*G( - z,y) - 
         27*G(1,z)*G(1,1 - z, - z,y) - 41/2*G(1,0,1 - z,y) + 12*G(1,0,1 - z,0,
         y) - 27*G(1,0, - z,1 - z,y) - 27*G(1,0, - z,y)*G(1,z) + 11/4*G(1,0,y)
          - G(1,0,y)*Pi^2 + 33/2*G(1,0,y)*i_*Pi - 41/2*G(1,0,y)*G(1,z) + 157/4
         *G(1,0,z) - 3/2*G(1,0,z)*Pi^2 + 33/2*G(1,0,z)*i_*Pi - 16*G(1,0,z)*G(1
          - z,y) - 3*G(1,0,z)*G(1 - z,0,y) + 18*G(1,0,z)*G(1,1 - z,y) + 12*G(1
         ,0,0,1 - z,y) - 2*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) - 2*G(1,0,0,z) - 
         3*G(1,0,0,z)*G(1 - z,y) - 12*G(1,0,0,1,z) + 25/2*G(1,0,1,z) + 6*G(1,0
         ,1,z)*G(1 - z,y) - 27*G(1,0,1,z)*G(1,y) - 3*G(1,0,1,0,y) + 9*G(1,0,1,
         0,z) + 12*G(1,1,1 - z,0,y) + 9/2*G(1,1,y)*Pi^2 + 1/2*G(1,1,z)*Pi^2 + 
         12*G(1,1,0,1 - z,y) + 17*G(1,1,0,y) + 12*G(1,1,0,y)*G(1,z) - 26*G(1,1
         ,0,z) + 3*G(1,1,0,z)*G(1 - z,y) + 18*G(1,1,0,z)*G(1,y) - 3*G(1,1,0,0,
         y) + 6*G(1,1,0,0,z) - 6*G(1,1,0,1,z) - 27*G(1,1,1,0,y) - 9*G(1,1,1,0,
         z) )

       + N*z*[y+z]^-2 * ( G(1 - z,y) + G(1,z) )

       + N*z*[y+z]^-1 * ( 1 )

       + N*z^2*[1-y-z]^-3 * (  - 3*zeta3 + 37/12*Pi^2 + 28/45*Pi^4 + 11/6*i_*
         Pi^3 - 4*G(1 - z,y)*zeta3 + 7/18*G(1 - z,y)*Pi^2 + 1/3*G(1 - z,0,y)*
         Pi^2 - 4*G(1 - z,1,1 - z,0,y) - 1/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0
         ,1 - z,y) - 7/3*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0
         ,y) - 22*G(0,1 - z, - z,1 - z,y) - 22*G(0,1 - z, - z,y)*G(1,z) - 4*G(
         0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 13*G(0,1 - z,1,0,y) - 29*
         G(0,y)*zeta3 - 31/36*G(0,y)*Pi^2 + 37/2*G(0,y)*G(0,z) - 4/3*G(0,y)*G(
         0,z)*Pi^2 + 11*G(0,y)*G(0,z)*i_*Pi - 3/2*G(0,y)*G(1,z)*Pi^2 + 19/6*G(
         0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 9*G(0,y)*G(1,0,1,z) - 29*G(0,z)
         *zeta3 - 31/36*G(0,z)*Pi^2 + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(
         1 - z,0,1 - z,y) + 7/3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,0,y)
          + 2*G(0,z)*G(1 - z,1,0,y) - 2*G(0,z)*G(0,1 - z,y) - 11/6*G(0,z)*G(1,
         y)*Pi^2 - 13*G(0,z)*G(1,0,1 - z,y) + 5/6*G(0,z)*G(1,0,y) + 6*G(0,z)*
         G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) - 11*G(0,0,1 - z,y)*G(0,z) + 22*G(0,
         0, - z,1 - z,y) + 22*G(0,0, - z,y)*G(1,z) + 13/6*G(0,0,y)*Pi^2 - 15/2
         *G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) + 11*G(0,0,y)*G(0,1,z) - 2*G(0
         ,0,y)*G(1,0,z) + 13/6*G(0,0,z)*Pi^2 - 2*G(0,0,z)*G(1 - z,0,y) + 11*G(
         0,0,z)*G(0,1 - z,y) - 15/2*G(0,0,z)*G(0,y) + 22*G(0,0,0,1,z) - 11*G(0
         ,0,1,z)*G(0,y) - 22*G(0,0,1,z)*G(1,y) - 9*G(0,0,1,0,y) - 9*G(0,0,1,0,
         z) + 2*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 - 8/3*G(0,1,z)*Pi^2 + 4*
         G(0,1,z)*G(1 - z,0,y) - 22*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,y)
          + 22*G(0,1,z)*G(1,1 - z,y) + 9*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,1 - z,y
         ) + 20/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,z) + 20/
         3*G(0,1,0,z) + 2*G(0,1,0,z)*G(0,y) + 13*G(0,1,0,z)*G(1,y) - 20*G(0,1,
         0,1,z) - 8*G(0,1,1,0,y) + 7*G(0,1,1,0,z) + 22*G(1,1 - z, - z,1 - z,y)
          + 4*G(1,1 - z,y)*Pi^2 + 2*G(1,1 - z,0,y) - 11*G(1,1 - z,0,0,y) - 2*
         G(1,1 - z,1,0,y) + 31*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z
         )*Pi^2 + 27*G(1,z)*zeta3 + 5/36*G(1,z)*Pi^2 - 1/3*G(1,z)*G(1 - z,y)*
         Pi^2 - 4*G(1,z)*G(1 - z,1,0,y) + 22*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,
         0,1 - z,y) - 11*G(1,0,1 - z,0,y) + 22*G(1,0, - z,1 - z,y) + 22*G(1,0,
          - z,y)*G(1,z) - 37/2*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 11*G(1,0,y)*i_*
         Pi + 2*G(1,0,y)*G(1,z) - 37/2*G(1,0,z) + G(1,0,z)*Pi^2 - 11*G(1,0,z)*
         i_*Pi - 7/3*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(1 - z,0,y) - 13*G(1,0,
         z)*G(1,1 - z,y) - 11*G(1,0,0,1 - z,y) + 15/2*G(1,0,0,y) - 11*G(1,0,0,
         y)*G(1,z) + 15/2*G(1,0,0,z) + 2*G(1,0,0,z)*G(1 - z,y) + 11*G(1,0,0,1,
         z) + 2*G(1,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 22*G(1,0,1,z)*G(1,y) + 
         5*G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 11*G(1,1,1 - z,0,y) - 7/2*G(1,1,y)*
         Pi^2 + 1/6*G(1,1,z)*Pi^2 - 11*G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) - 11*
         G(1,1,0,y)*G(1,z) + 7/6*G(1,1,0,z) - 2*G(1,1,0,z)*G(1 - z,y) - 13*G(1
         ,1,0,z)*G(1,y) + 5*G(1,1,0,0,y) - 4*G(1,1,0,0,z) + 7*G(1,1,0,1,z) + 
         21*G(1,1,1,0,y) + 6*G(1,1,1,0,z) )

       + N*z^2*[1-y-z]^-2 * ( 6*zeta3 - 37/6*Pi^2 - 56/45*Pi^4 - 11/3*i_*Pi^3
          + 8*G(1 - z,y)*zeta3 - 7/9*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - 2/3*G(
         1 - z,0,y)*Pi^2 - 11*G(1 - z,0,0,y) + 8*G(1 - z,1,1 - z,0,y) + 2/3*G(
         1 - z,1,y)*Pi^2 + 8*G(1 - z,1,0,1 - z,y) + 47/3*G(1 - z,1,0,y) - 4*G(
         1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) + 44*G(0,1 - z, - z,1 - z,y) + 44
         *G(0,1 - z, - z,y)*G(1,z) - 2*G(0,1 - z,y) + 8*G(0,1 - z,y)*Pi^2 - 4*
         G(0,1 - z,y)*G(1,0,z) - 11*G(0,1 - z,0,y) - 25*G(0,1 - z,1,0,y) + 44*
         G(0, - z,1 - z,y) + 44*G(0, - z,y)*G(1,z) - 89/6*G(0,y) + 55*G(0,y)*
         zeta3 + 173/36*G(0,y)*Pi^2 - 11*G(0,y)*i_*Pi - 37*G(0,y)*G(0,z) + 8/3
         *G(0,y)*G(0,z)*Pi^2 - 22*G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1,z) + 17/6
         *G(0,y)*G(1,z)*Pi^2 - 47/6*G(0,y)*G(1,0,z) - 8*G(0,y)*G(1,0,0,z) + 17
         *G(0,y)*G(1,0,1,z) + 89/6*G(0,z) + 61*G(0,z)*zeta3 - 49/36*G(0,z)*
         Pi^2 + 11*G(0,z)*i_*Pi + 2*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*
         Pi^2 - 8*G(0,z)*G(1 - z,0,1 - z,y) - 14/3*G(0,z)*G(1 - z,0,y) + 4*G(0
         ,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) - 18*G(0,z)*G(0,1 - z,y)
          + 23/6*G(0,z)*G(1,y)*Pi^2 + 27*G(0,z)*G(1,0,1 - z,y) - 1/6*G(0,z)*G(
         1,0,y) - 12*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) - 11*G(0,0,1 - z,
         y) + 23*G(0,0,1 - z,y)*G(0,z) - 44*G(0,0, - z,1 - z,y) - 44*G(0,0, - 
         z,y)*G(1,z) + 41/2*G(0,0,y) - 25/6*G(0,0,y)*Pi^2 + 121/6*G(0,0,y)*G(0
         ,z) + 8*G(0,0,y)*G(0,0,z) - 21*G(0,0,y)*G(0,1,z) - 11*G(0,0,y)*G(1,z)
          + 4*G(0,0,y)*G(1,0,z) - 41/2*G(0,0,z) - 9/2*G(0,0,z)*Pi^2 + 11*G(0,0
         ,z)*G(1 - z,y) + 4*G(0,0,z)*G(1 - z,0,y) - 23*G(0,0,z)*G(0,1 - z,y)
          + 59/6*G(0,0,z)*G(0,y) - 44*G(0,0,0,1,z) - 33*G(0,0,1,z) + 21*G(0,0,
         1,z)*G(0,y) + 44*G(0,0,1,z)*G(1,y) + 17*G(0,0,1,0,y) + 19*G(0,0,1,0,z
         ) - 4*G(0,1,1 - z,0,y) - 8/3*G(0,1,y)*Pi^2 + 2*G(0,1,z) + 16/3*G(0,1,
         z)*Pi^2 - 8*G(0,1,z)*G(1 - z,0,y) + 44*G(0,1,z)*G(0,1 - z,y) + 26*G(0
         ,1,z)*G(0,y) - 44*G(0,1,z)*G(1,1 - z,y) - 17*G(0,1,z)*G(1,0,y) - 4*G(
         0,1,0,1 - z,y) - 17*G(0,1,0,y) - 4*G(0,1,0,y)*G(0,z) - 4*G(0,1,0,y)*
         G(1,z) + 4/3*G(0,1,0,z) - 4*G(0,1,0,z)*G(0,y) - 27*G(0,1,0,z)*G(1,y)
          + 40*G(0,1,0,1,z) + 16*G(0,1,1,0,y) - 15*G(0,1,1,0,z) - 44*G(1,1 - z
         , - z,1 - z,y) - 8*G(1,1 - z,y)*Pi^2 - 15*G(1,1 - z,0,y) + 21*G(1,1
          - z,0,0,y) + 4*G(1,1 - z,1,0,y) - 65*G(1,y)*zeta3 - 61/36*G(1,y)*
         Pi^2 - 8*G(1,y)*G(1,z)*Pi^2 - 51*G(1,z)*zeta3 + 23/12*G(1,z)*Pi^2 + 2/
         3*G(1,z)*G(1 - z,y)*Pi^2 + 8*G(1,z)*G(1 - z,1,0,y) - 44*G(1,z)*G(1,1
          - z, - z,y) - 15*G(1,0,1 - z,y) + 21*G(1,0,1 - z,0,y) - 44*G(1,0, - 
         z,1 - z,y) - 44*G(1,0, - z,y)*G(1,z) + 59/2*G(1,0,y) - 4/3*G(1,0,y)*
         Pi^2 + 22*G(1,0,y)*i_*Pi - 15*G(1,0,y)*G(1,z) + 93/2*G(1,0,z) - 2*G(1
         ,0,z)*Pi^2 + 22*G(1,0,z)*i_*Pi - 19/3*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z
         )*G(1 - z,0,y) + 27*G(1,0,z)*G(1,1 - z,y) + 21*G(1,0,0,1 - z,y) - 55/
         6*G(1,0,0,y) + 21*G(1,0,0,y)*G(1,z) - 59/6*G(1,0,0,z) - 4*G(1,0,0,z)*
         G(1 - z,y) - 21*G(1,0,0,1,z) + 7*G(1,0,1,z) + 8*G(1,0,1,z)*G(1 - z,y)
          - 44*G(1,0,1,z)*G(1,y) - 9*G(1,0,1,0,y) + 12*G(1,0,1,0,z) + 21*G(1,1
         ,1 - z,0,y) + 41/6*G(1,1,y)*Pi^2 - 1/6*G(1,1,z)*Pi^2 + 21*G(1,1,0,1
          - z,y) + 61/6*G(1,1,0,y) + 21*G(1,1,0,y)*G(1,z) - 31/2*G(1,1,0,z) + 
         4*G(1,1,0,z)*G(1 - z,y) + 27*G(1,1,0,z)*G(1,y) - 9*G(1,1,0,0,y) + 8*
         G(1,1,0,0,z) - 13*G(1,1,0,1,z) - 41*G(1,1,1,0,y) - 12*G(1,1,1,0,z) )

       + N*z^3*[1-y-z]^-3 * ( 3*zeta3 - 37/12*Pi^2 - 28/45*Pi^4 - 11/6*i_*Pi^3
          + 4*G(1 - z,y)*zeta3 - 7/18*G(1 - z,y)*Pi^2 - 1/3*G(1 - z,0,y)*Pi^2
          + 4*G(1 - z,1,1 - z,0,y) + 1/3*G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1
          - z,y) + 7/3*G(1 - z,1,0,y) - 2*G(1 - z,1,0,0,y) - 2*G(1 - z,1,1,0,y
         ) + 22*G(0,1 - z, - z,1 - z,y) + 22*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,
         1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 13*G(0,1 - z,1,0,y) + 29*G(
         0,y)*zeta3 + 31/36*G(0,y)*Pi^2 - 37/2*G(0,y)*G(0,z) + 4/3*G(0,y)*G(0,
         z)*Pi^2 - 11*G(0,y)*G(0,z)*i_*Pi + 3/2*G(0,y)*G(1,z)*Pi^2 - 19/6*G(0,
         y)*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 9*G(0,y)*G(1,0,1,z) + 29*G(0,z)*
         zeta3 + 31/36*G(0,z)*Pi^2 - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1
          - z,0,1 - z,y) - 7/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,0,y)
          - 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G(0,1 - z,y) + 11/6*G(0,z)*G(1,
         y)*Pi^2 + 13*G(0,z)*G(1,0,1 - z,y) - 5/6*G(0,z)*G(1,0,y) - 6*G(0,z)*
         G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 11*G(0,0,1 - z,y)*G(0,z) - 22*G(0,
         0, - z,1 - z,y) - 22*G(0,0, - z,y)*G(1,z) - 13/6*G(0,0,y)*Pi^2 + 15/2
         *G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 11*G(0,0,y)*G(0,1,z) + 2*G(0
         ,0,y)*G(1,0,z) - 13/6*G(0,0,z)*Pi^2 + 2*G(0,0,z)*G(1 - z,0,y) - 11*G(
         0,0,z)*G(0,1 - z,y) + 15/2*G(0,0,z)*G(0,y) - 22*G(0,0,0,1,z) + 11*G(0
         ,0,1,z)*G(0,y) + 22*G(0,0,1,z)*G(1,y) + 9*G(0,0,1,0,y) + 9*G(0,0,1,0,
         z) - 2*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 8/3*G(0,1,z)*Pi^2 - 4*
         G(0,1,z)*G(1 - z,0,y) + 22*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,y)
          - 22*G(0,1,z)*G(1,1 - z,y) - 9*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,1 - z,y
         ) - 20/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) - 20/
         3*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) - 13*G(0,1,0,z)*G(1,y) + 20*G(0,1,
         0,1,z) + 8*G(0,1,1,0,y) - 7*G(0,1,1,0,z) - 22*G(1,1 - z, - z,1 - z,y)
          - 4*G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,y) + 11*G(1,1 - z,0,0,y) + 2*
         G(1,1 - z,1,0,y) - 31*G(1,y)*zeta3 + 1/4*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z
         )*Pi^2 - 27*G(1,z)*zeta3 - 5/36*G(1,z)*Pi^2 + 1/3*G(1,z)*G(1 - z,y)*
         Pi^2 + 4*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,
         0,1 - z,y) + 11*G(1,0,1 - z,0,y) - 22*G(1,0, - z,1 - z,y) - 22*G(1,0,
          - z,y)*G(1,z) + 37/2*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_*
         Pi - 2*G(1,0,y)*G(1,z) + 37/2*G(1,0,z) - G(1,0,z)*Pi^2 + 11*G(1,0,z)*
         i_*Pi + 7/3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 13*G(1,0,
         z)*G(1,1 - z,y) + 11*G(1,0,0,1 - z,y) - 15/2*G(1,0,0,y) + 11*G(1,0,0,
         y)*G(1,z) - 15/2*G(1,0,0,z) - 2*G(1,0,0,z)*G(1 - z,y) - 11*G(1,0,0,1,
         z) - 2*G(1,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 22*G(1,0,1,z)*G(1,y) - 
         5*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 11*G(1,1,1 - z,0,y) + 7/2*G(1,1,y)*
         Pi^2 - 1/6*G(1,1,z)*Pi^2 + 11*G(1,1,0,1 - z,y) - 3/2*G(1,1,0,y) + 11*
         G(1,1,0,y)*G(1,z) - 7/6*G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) + 13*G(1
         ,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) + 4*G(1,1,0,0,z) - 7*G(1,1,0,1,z) - 
         21*G(1,1,1,0,y) - 6*G(1,1,1,0,z) )

       + N*y*z^-2 * (  - 7/2*G(1 - z,0,y) + 7/2*G( - z,1 - z,y) - 7/2*G(0,1 - 
         z,y) - 7/2*G(0,y)*G(1,z) + 7/2*G(0,1,z) + 7/2*G(1,z)*G( - z,y) + 7/2*
         G(1,0,y) )

       + N*y*z^-1 * (  - 2/3*G(1 - z, - z,1 - z,y) + 7/2*G(1 - z,y) - 1/9*G(1
          - z,y)*Pi^2 + 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) - 2/3*G( - z,1
          - z,0,y) + 2/3*G( - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 9/2*G(
         0,1 - z,y) - 7/2*G(0,y) + 9/2*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,0,z) + 2/
         3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1
          - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1,z) - 9/2*G(0,1,z) - 2/3*
         G(0,1,z)*G(1 - z,y) + 4/3*G(0,1,z)*G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 
         2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*
         Pi^2 + 7/2*G(1,z) - 1/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z, - z,y) + 2/
         3*G(1,z)*G( - z, - z,y) - 9/2*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,
         y) + 2/3*G(1,0,1 - z,y) - 9/2*G(1,0,y) + 2/3*G(1,0,y)*G(1,z) + 2/3*G(
         1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) - 2/3*G(1,1,0,y) + 4/3*G(1,1,0,z) )

       + N*y*[1-z]^-3 * (  - 81/2*zeta3 + 9/4*Pi^2 - 27/2*G(1 - z, - z,1 - z,y
         ) - 9/4*G(1 - z,y)*Pi^2 + 27/2*G(1 - z,1,0,y) + 27/2*G( - z,1 - z,y)
          + 27/2*G(0, - z,1 - z,y) + 27/2*G(0, - z,y)*G(1,z) + 9/4*G(0,y)*Pi^2
          - 4*G(0,y)*G(0,z) + 4*G(0,z)*G(1 - z,y) + 4/3*G(0,0,z)*G(1 - z,y) - 
         4/3*G(0,0,z)*G(0,y) - 73/6*G(0,0,1,z) + 35/2*G(0,1,z) - 27/2*G(0,1,z)
         *G(1 - z,y) + 27/2*G(0,1,z)*G(0,y) - 27/2*G(0,1,0,y) + 4/3*G(0,1,0,z)
          - 9/4*G(1,z)*Pi^2 - 27/2*G(1,z)*G(1 - z, - z,y) + 27/2*G(1,z)*G( - z
         ,y) - 27/2*G(1,0,y) + 4*G(1,0,z) + 4/3*G(1,0,0,z) - 27/2*G(1,0,1,z) )

       + N*y*[1-z]^-2 * ( 30*zeta3 - 3/2*Pi^2 + 10*G(1 - z, - z,1 - z,y) + 43/
         4*G(1 - z,y) + 5/3*G(1 - z,y)*Pi^2 + 27/2*G(1 - z,0,y) - 10*G(1 - z,1
         ,0,y) - 45/2*G( - z,1 - z,y) + 27/2*G(0,1 - z,y) - 10*G(0, - z,1 - z,
         y) - 10*G(0, - z,y)*G(1,z) - 43/4*G(0,y) - 5/3*G(0,y)*Pi^2 + 8/3*G(0,
         y)*G(0,z) + 27/2*G(0,y)*G(1,z) - 8/3*G(0,z)*G(1 - z,y) - 2/3*G(0,0,z)
         *G(1 - z,y) + 2/3*G(0,0,z)*G(0,y) + 28/3*G(0,0,1,z) - 151/6*G(0,1,z)
          + 10*G(0,1,z)*G(1 - z,y) - 10*G(0,1,z)*G(0,y) + 10*G(0,1,0,y) - 2/3*
         G(0,1,0,z) + 43/4*G(1,z) + 5/3*G(1,z)*Pi^2 + 10*G(1,z)*G(1 - z, - z,y
         ) - 45/2*G(1,z)*G( - z,y) - 9/2*G(1,0,y) - 8/3*G(1,0,z) - 2/3*G(1,0,0
         ,z) + 10*G(1,0,1,z) )

       + N*y*[1-z]^-1 * (  - 43/12*G(1 - z,y) - 13/4*G(1 - z,0,y) + 13/4*G( - 
         z,1 - z,y) - 13/4*G(0,1 - z,y) + 43/12*G(0,y) - 13/4*G(0,y)*G(1,z) + 
         4/3*G(0,0,z)*G(1 - z,y) - 4/3*G(0,0,z)*G(0,y) + 4/3*G(0,0,1,z) + 13/4
         *G(0,1,z) + 4/3*G(0,1,0,z) - 43/12*G(1,z) + 13/4*G(1,z)*G( - z,y) + 
         13/4*G(1,0,y) + 4/3*G(1,0,0,z) )

       + N*y^2*z^-2 * ( 7/2*G(1 - z,0,y) - 7/2*G( - z,1 - z,y) + 7/2*G(0,1 - z
         ,y) + 7/2*G(0,y)*G(1,z) - 7/2*G(0,1,z) - 7/2*G(1,z)*G( - z,y) - 7/2*
         G(1,0,y) )

       + N*y^2*[1-z]^-4 * ( 81/2*zeta3 + 27/2*G(1 - z, - z,1 - z,y) + 9/4*G(1
          - z,y)*Pi^2 - 27/2*G(1 - z,1,0,y) - 27/2*G(0, - z,1 - z,y) - 27/2*G(
         0, - z,y)*G(1,z) - 9/4*G(0,y)*Pi^2 + 27/2*G(0,0,1,z) + 27/2*G(0,1,z)*
         G(1 - z,y) - 27/2*G(0,1,z)*G(0,y) + 27/2*G(0,1,0,y) + 9/4*G(1,z)*Pi^2
          + 27/2*G(1,z)*G(1 - z, - z,y) + 27/2*G(1,0,1,z) )

       + N*y^2*[1-z]^-3 * (  - 27*zeta3 - 9*G(1 - z, - z,1 - z,y) - 3/2*G(1 - 
         z,y)*Pi^2 - 27/2*G(1 - z,0,y) + 9*G(1 - z,1,0,y) + 27/2*G( - z,1 - z,
         y) - 27/2*G(0,1 - z,y) + 9*G(0, - z,1 - z,y) + 9*G(0, - z,y)*G(1,z)
          + 3/2*G(0,y)*Pi^2 - 27/2*G(0,y)*G(1,z) - 9*G(0,0,1,z) + 27/2*G(0,1,z
         ) - 9*G(0,1,z)*G(1 - z,y) + 9*G(0,1,z)*G(0,y) - 9*G(0,1,0,y) - 3/2*G(
         1,z)*Pi^2 - 9*G(1,z)*G(1 - z, - z,y) + 27/2*G(1,z)*G( - z,y) + 27/2*
         G(1,0,y) - 9*G(1,0,1,z) )

       + N*y^2*[1-z]^-2 * ( 9/4*G(1 - z,0,y) - 9/4*G( - z,1 - z,y) + 9/4*G(0,1
          - z,y) + 9/4*G(0,y)*G(1,z) - 9/4*G(0,1,z) - 9/4*G(1,z)*G( - z,y) - 9/
         4*G(1,0,y) ) ;
g [gamma2_2L] =  + N^-1*y^-2*z * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z
         ,y) - 1/2*G(1,z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( 1/2*G( - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,y) + 1/2*
         G(1,z)*G( - z,y) )

       + N^-1*y^-1 * ( 1/2*G(1 - z,y) + 1/2*G(1,z) )

       + N^-1*y^-1*z * (  - 1/2*G(1 - z,y) - 3/2*G( - z,1 - z,y) + 1/2*G(0,z)
          + 3/2*G(0,z)*G(1 - z,y) - 1/2*G(1,z) - 3/2*G(1,z)*G( - z,y) )

       + N^-1*z^-1*[1-y-z]^-1 * (  - 5/2*zeta3 + 5/12*Pi^2 - 2*G(1 - z, - z,1
          - z,y) - 5/12*G(1 - z,y)*Pi^2 + G(1 - z,0,y) + G(1 - z,0,0,y) + 1/2*
         G(1 - z,1,0,y) + G( - z,1 - z,y) + G(0,1 - z,y) + G(0,1 - z,0,y) - 2*
         G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) + 1/12*G(0,y)*Pi^2 + 1/2*G(0
         ,y)*G(0,z) + G(0,y)*G(1,z) - 1/2*G(0,y)*G(1,0,z) + 1/6*G(0,z)*Pi^2 - 
         1/2*G(0,z)*G(1 - z,0,y) + G(0,z)*G(0,1 - z,y) + 1/2*G(0,z)*G(1,0,y)
          + G(0,0,1 - z,y) - 3/2*G(0,0,y) + 1/2*G(0,0,y)*G(0,z) + G(0,0,y)*G(1
         ,z) + 2*G(0,0,1,z) + G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,
         y) - 3/2*G(0,1,0,y) - 3/2*G(0,1,0,z) + G(1,1 - z,0,y) + 1/4*G(1,y)*
         Pi^2 - 5/12*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) + G(1,z)*G( - z,y)
          + G(1,0,1 - z,y) - 3/2*G(1,0,y) + G(1,0,y)*G(1,z) - G(1,0,z) + 3/2*
         G(1,0,z)*G(1 - z,y) - 3/2*G(1,0,0,y) - 2*G(1,0,1,z) - 3/2*G(1,1,0,y)
          + 3/2*G(1,1,0,z) )

       + N^-1*z^-1*[1-y]^-1 * ( 5/2*zeta3 - 5/12*Pi^2 + 3/2*G(1 - z, - z,1 - z
         ,y) + 1/3*G(1 - z,y)*Pi^2 - G(1 - z,0,y) - 1/2*G(1 - z,0,0,y) - 1/2*
         G(1 - z,1,0,y) - G( - z,1 - z,y) - G(0,1 - z,y) - 1/2*G(0,1 - z,0,y)
          + 3/2*G(0, - z,1 - z,y) + 3/2*G(0, - z,y)*G(1,z) - 1/12*G(0,y)*Pi^2
          - 1/2*G(0,y)*G(0,z) - G(0,y)*G(1,z) + 1/2*G(0,y)*G(1,0,z) - 1/6*G(0,
         z)*Pi^2 + 1/2*G(0,z)*G(1 - z,0,y) - G(0,z)*G(0,1 - z,y) - 1/2*G(0,z)*
         G(1,0,y) - 1/2*G(0,0,1 - z,y) + 3/2*G(0,0,y) - 1/2*G(0,0,y)*G(0,z) - 
         1/2*G(0,0,y)*G(1,z) - 3/2*G(0,0,1,z) - G(0,1,z) + 3/2*G(0,1,z)*G(1 - 
         z,y) + 1/2*G(0,1,z)*G(0,y) + G(0,1,0,y) + 3/2*G(0,1,0,z) - 1/2*G(1,1
          - z,0,y) - 1/6*G(1,y)*Pi^2 + 1/3*G(1,z)*Pi^2 + 3/2*G(1,z)*G(1 - z,
          - z,y) - G(1,z)*G( - z,y) - 1/2*G(1,0,1 - z,y) + 3/2*G(1,0,y) - 1/2*
         G(1,0,y)*G(1,z) + G(1,0,z) - 3/2*G(1,0,z)*G(1 - z,y) + G(1,0,0,y) + 3/
         2*G(1,0,1,z) + G(1,1,0,y) - 3/2*G(1,1,0,z) )

       + N^-1*z^-1 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y)*
         G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*[1-y-z]^-2 * ( 5*zeta3 - 3/4*Pi^2 + 4*G(1 - z, - z,1 - z,y) + 5/
         6*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,0,y) - G(1 - z,1,0,y) - 4*G( - z,1 - 
         z,y) - 2*G(0,1 - z,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z)
          - 2*G(0,y) - 1/6*G(0,y)*Pi^2 - 1/2*G(0,y)*G(0,z) + G(0,y)*G(1,0,z)
          - 1/3*G(0,z)*Pi^2 + G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(0,1 - z,y) - G(
         0,z)*G(1,0,y) - 2*G(0,0,1 - z,y) + 2*G(0,0,y) - G(0,0,y)*G(0,z) - 2*
         G(0,0,y)*G(1,z) - 4*G(0,0,1,z) - 4*G(0,1,z) + 4*G(0,1,z)*G(1 - z,y)
          + 2*G(0,1,z)*G(0,y) + 3*G(0,1,0,y) + 3*G(0,1,0,z) - 2*G(1,1 - z,0,y)
          - 1/2*G(1,y)*Pi^2 + 5/6*G(1,z)*Pi^2 + 4*G(1,z)*G(1 - z, - z,y) - 4*
         G(1,z)*G( - z,y) - 2*G(1,0,1 - z,y) + 1/2*G(1,0,y) - 2*G(1,0,y)*G(1,z
         ) + 5/2*G(1,0,z) - 3*G(1,0,z)*G(1 - z,y) + 3*G(1,0,0,y) + 4*G(1,0,1,z
         ) + 3*G(1,1,0,y) - 3*G(1,1,0,z) )

       + N^-1*[1-y-z]^-1 * ( 5*zeta3 - 5/12*Pi^2 - 2*G(1 - z,y) + 1/6*G(1 - z,
         y)*Pi^2 - 3*G(1 - z,0,y) + 2*G(1 - z,0,0,y) - G(1 - z,1,0,y) + 4*G(
          - z,1 - z,y) - 3*G(0,1 - z,y) + 2*G(0,1 - z,0,y) + 2*G(0,y) - 1/6*G(
         0,y)*Pi^2 - 5/2*G(0,y)*G(0,z) - 3*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) - 1/
         3*G(0,z)*Pi^2 - G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(
         0,1 - z,y) - G(0,z)*G(1,0,y) + 2*G(0,0,1 - z,y) + G(0,0,y) - G(0,0,y)
         *G(0,z) + 2*G(0,0,y)*G(1,z) + 3*G(0,1,z) - 2*G(0,1,z)*G(0,y) - G(0,1,
         0,y) + 3*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 2*G(1,z)
          + 1/6*G(1,z)*Pi^2 + 4*G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) + 11/2*G(1
         ,0,y) + 2*G(1,0,y)*G(1,z) + 3/2*G(1,0,z) - 3*G(1,0,z)*G(1 - z,y) - G(
         1,0,0,y) - G(1,1,0,y) - 3*G(1,1,0,z) )

       + N^-1*[1-y]^-2 * (  - 5/2*zeta3 + 1/4*Pi^2 - 3/2*G(1 - z, - z,1 - z,y)
          - 1/3*G(1 - z,y)*Pi^2 + 1/2*G(1 - z,0,0,y) + 1/2*G(1 - z,1,0,y) + 3/
         2*G( - z,1 - z,y) + 1/2*G(0,1 - z,0,y) - 3/2*G(0, - z,1 - z,y) - 3/2*
         G(0, - z,y)*G(1,z) + 3/2*G(0,y) + 1/12*G(0,y)*Pi^2 - 1/2*G(0,y)*G(1,0
         ,z) + 1/6*G(0,z)*Pi^2 - 1/2*G(0,z)*G(1 - z,0,y) + G(0,z)*G(0,1 - z,y)
          + 1/2*G(0,z)*G(1,0,y) + 1/2*G(0,0,1 - z,y) + 1/2*G(0,0,y)*G(0,z) + 1/
         2*G(0,0,y)*G(1,z) + 3/2*G(0,0,1,z) + 3/2*G(0,1,z) - 3/2*G(0,1,z)*G(1
          - z,y) - 1/2*G(0,1,z)*G(0,y) - G(0,1,0,y) - 3/2*G(0,1,0,z) + 1/2*G(1
         ,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 1/3*G(1,z)*Pi^2 - 3/2*G(1,z)*G(1 - z,
          - z,y) + 3/2*G(1,z)*G( - z,y) + 1/2*G(1,0,1 - z,y) + 1/2*G(1,0,y)*G(
         1,z) - 3/2*G(1,0,z) + 3/2*G(1,0,z)*G(1 - z,y) - G(1,0,0,y) - 3/2*G(1,
         0,1,z) - G(1,1,0,y) + 3/2*G(1,1,0,z) )

       + N^-1*[1-y]^-1 * (  - 5*zeta3 + 5/12*Pi^2 - G(1 - z, - z,1 - z,y) + 3/
         2*G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - 1/2*G(1 - z,0,y) - G(1 - z,0,0,y
         ) + G(1 - z,1,0,y) - 1/2*G( - z,1 - z,y) - 1/2*G(0,1 - z,y) - G(0,1
          - z,0,y) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) - 2*G(0,y) + 1/6*
         G(0,y)*Pi^2 + 5/2*G(0,y)*G(0,z) - 1/2*G(0,y)*G(1,z) - G(0,y)*G(1,0,z)
          + 1/3*G(0,z)*Pi^2 + G(0,z)*G(1 - z,y) - G(0,z)*G(1 - z,0,y) + 2*G(0,
         z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) - G(0,0,1 - z,y) - G(0,0,y) + G(0,0
         ,y)*G(0,z) - G(0,0,y)*G(1,z) + G(0,0,1,z) + 1/2*G(0,1,z) - G(0,1,z)*
         G(1 - z,y) + G(0,1,z)*G(0,y) - 3*G(0,1,0,z) - G(1,1 - z,0,y) + 3/2*G(
         1,z) - 1/3*G(1,z)*Pi^2 - G(1,z)*G(1 - z, - z,y) - 1/2*G(1,z)*G( - z,y
         ) - G(1,0,1 - z,y) - 2*G(1,0,y) - G(1,0,y)*G(1,z) - 3/2*G(1,0,z) + 3*
         G(1,0,z)*G(1 - z,y) - G(1,0,1,z) + 3*G(1,1,0,z) )

       + N^-1 * (  - G(1 - z,y) + 3*G(1 - z,0,y) - 3*G( - z,1 - z,y) + 3*G(0,1
          - z,y) + G(0,y) + 3*G(0,y)*G(1,z) - 3*G(0,1,z) - G(1,z) - 3*G(1,z)*
         G( - z,y) - 3*G(1,0,y) )

       + N^-1*z*[1-y-z]^-3 * (  - 1/3*Pi^2 - 13/60*Pi^4 + 4*G(0,1 - z, - z,1
          - z,y) + 4*G(0,1 - z, - z,y)*G(1,z) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - 
         z,y)*G(1,0,z) - 4*G(0,1 - z,1,0,y) + 4*G(0,y)*zeta3 - 2*G(0,y)*G(0,z)
          - 1/3*G(0,y)*G(0,z)*Pi^2 + 1/3*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,0,0
         ,z) + 2*G(0,y)*G(1,0,1,z) + 4*G(0,z)*zeta3 + 2*G(0,z)*G(0,1 - z,0,y)
          - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,
         1 - z,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,
         y)*G(0,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 1/3*G(0,
         0,y)*Pi^2 - 2*G(0,0,y)*G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 1/3*G(0,0,z)*
         Pi^2 - 2*G(0,0,z)*G(0,1 - z,y) - 4*G(0,0,0,1,z) + 2*G(0,0,1,z)*G(0,y)
          + 4*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + G(0,1,z)*
         Pi^2 + 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)
         *G(1,0,y) + 2*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z
         ) - 4*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 
         2*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 - G(1,y)*G(1
         ,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,0,1 - 
         z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1,z) + 2*G(1,0,y)
          + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,0,z) + 2*G(1,0,z) + 1/3*G(1,0,z
         )*Pi^2 + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(1,0,0,y)*
         G(1,z) - 2*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 2*G(
         1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 - 1/3*G(1,1,z)*
         Pi^2 + 2*G(1,1,0,1 - z,y) + 2*G(1,1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1,y)
          - 4*G(1,1,0,0,y) - 2*G(1,1,0,0,z) - 2*G(1,1,0,1,z) - 4*G(1,1,1,0,y)
          )

       + N^-1*z*[1-y-z]^-2 * (  - 5*zeta3 + 13/12*Pi^2 + 13/60*Pi^4 - 4*G(1 - 
         z, - z,1 - z,y) - 5/6*G(1 - z,y)*Pi^2 + 4*G(1 - z,0,0,y) - G(1 - z,1,
         0,y) + 4*G( - z,1 - z,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z,
          - z,y)*G(1,z) - G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 4*G(0,
         1 - z,0,y) + 6*G(0,1 - z,1,0,y) - 12*G(0, - z,1 - z,y) - 12*G(0, - z,
         y)*G(1,z) + 4*G(0,y) - 10*G(0,y)*zeta3 + 1/3*G(0,y)*Pi^2 + 5/2*G(0,y)
         *G(0,z) + 1/3*G(0,y)*G(0,z)*Pi^2 - 2/3*G(0,y)*G(1,z)*Pi^2 - 4*G(0,y)*
         G(1,0,z) - 2*G(0,y)*G(1,0,0,z) - 4*G(0,y)*G(1,0,1,z) - 2*G(0,z) + 2*
         G(0,z)*zeta3 + 1/6*G(0,z)*Pi^2 - G(0,z)*G(1 - z,0,y) + 6*G(0,z)*G(0,1
          - z,y) - 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(1,1 - z,0,y) + 4*G(0,z
         )*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - 
         z,y) + 4*G(0,0, - z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y) + 
         2/3*G(0,0,y)*Pi^2 + 4*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) + 4*G(0,0
         ,y)*G(0,1,z) + 4*G(0,0,y)*G(1,z) + 2*G(0,0,z) - 2*G(0,0,z)*G(1 - z,y)
          - 3*G(0,0,z)*G(0,y) + 4*G(0,0,0,1,z) + 10*G(0,0,1,z) - 4*G(0,0,1,z)*
         G(0,y) - 4*G(0,0,1,z)*G(1,y) - 6*G(0,0,1,0,y) - 2*G(0,0,1,0,z) + 4*G(
         0,1,z) - G(0,1,z)*Pi^2 - 4*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(0,1 - z
         ,y) - 6*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,
         y) - 3*G(0,1,0,y) - 5*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) + 2*G(0,1,0,z)
         *G(1,y) - 4*G(0,1,0,1,z) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,1 - z,y)
          + G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) - 2*G(1,
         1 - z,1,0,y) - 2*G(1,y)*zeta3 + 4/3*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2
          + 10*G(1,z)*zeta3 - 5/3*G(1,z)*Pi^2 - 4*G(1,z)*G(1 - z, - z,y) + 4*
         G(1,z)*G( - z,y) + 4*G(1,z)*G(1,1 - z, - z,y) + 4*G(1,0,1 - z,y) - 4*
         G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(1,z) - 1/
         2*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0
         ,z) - 13/2*G(1,0,z) - 1/3*G(1,0,z)*Pi^2 + 5*G(1,0,z)*G(1 - z,y) - 2*
         G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 8*G(1,0,0,y) - 4*G(1,0,0
         ,y)*G(1,z) + 3*G(1,0,0,z) + 4*G(1,0,0,1,z) - 6*G(1,0,1,z) + 4*G(1,0,1
         ,z)*G(1,y) + 6*G(1,0,1,0,y) + 2*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 
         G(1,1,y)*Pi^2 + 2/3*G(1,1,z)*Pi^2 - 4*G(1,1,0,1 - z,y) - 8*G(1,1,0,y)
          - 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z) - 2*G(1,1,0,z)*G(1,y) + 6*G(1,1
         ,0,0,y) + 2*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 6*G(1,1,1,0,y) )

       + N^-1*z*[1-y-z]^-1 * (  - 12*zeta3 + 1/2*Pi^2 - 13/120*Pi^4 + 2*G(1 - 
         z,y) + 2*G(1 - z,0,y) - 3*G(1 - z,0,0,y) + 3*G(1 - z,1,0,y) - 4*G( - 
         z,1 - z,y) + 2*G(0,1 - z, - z,1 - z,y) + 2*G(0,1 - z, - z,y)*G(1,z)
          + 2*G(0,1 - z,y) + 1/2*G(0,1 - z,y)*Pi^2 - G(0,1 - z,y)*G(1,0,z) - 3
         *G(0,1 - z,0,y) - 3*G(0,1 - z,1,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0,
          - z,y)*G(1,z) - 2*G(0,y) + 5*G(0,y)*zeta3 + 1/4*G(0,y)*Pi^2 + 3*G(0,
         y)*G(0,z) - 1/6*G(0,y)*G(0,z)*Pi^2 + 2*G(0,y)*G(1,z) + 1/3*G(0,y)*G(1
         ,z)*Pi^2 + 3/2*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,0,z) + 2*G(0,y)*G(1,0,1
         ,z) - G(0,z)*zeta3 + 5/12*G(0,z)*Pi^2 + 2*G(0,z)*G(1 - z,y) + 2*G(0,z
         )*G(0,1 - z,y) + G(0,z)*G(0,1 - z,0,y) - G(0,z)*G(1,1 - z,0,y) - 3/2*
         G(0,z)*G(1,0,y) + G(0,z)*G(1,0,0,y) + G(0,z)*G(1,1,0,y) - 3*G(0,0,1
          - z,y) - 2*G(0,0, - z,1 - z,y) - 2*G(0,0, - z,y)*G(1,z) + 1/2*G(0,0,
         y) - 1/3*G(0,0,y)*Pi^2 - 3/2*G(0,0,y)*G(0,z) - G(0,0,y)*G(0,0,z) - 2*
         G(0,0,y)*G(0,1,z) - 3*G(0,0,y)*G(1,z) - 3/2*G(0,0,z) - G(0,0,z)*G(1
          - z,y) + 3/2*G(0,0,z)*G(0,y) - 2*G(0,0,0,1,z) - 5*G(0,0,1,z) + 2*G(0
         ,0,1,z)*G(0,y) + 2*G(0,0,1,z)*G(1,y) + 3*G(0,0,1,0,y) + G(0,0,1,0,z)
          - 2*G(0,1,z) + 1/2*G(0,1,z)*Pi^2 + 2*G(0,1,z)*G(0,1 - z,y) + 6*G(0,1
         ,z)*G(0,y) - 2*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(1,0,y) - G(0,1,0,
         z) + G(0,1,0,z)*G(0,y) - G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1,z) - G(0,1,1
         ,0,z) - 2*G(1,1 - z, - z,1 - z,y) - 1/2*G(1,1 - z,y)*Pi^2 - 3*G(1,1
          - z,0,y) + 2*G(1,1 - z,0,0,y) + G(1,1 - z,1,0,y) + G(1,y)*zeta3 - 3/
         4*G(1,y)*Pi^2 - 1/2*G(1,y)*G(1,z)*Pi^2 + 2*G(1,z) - 5*G(1,z)*zeta3 + 
         1/12*G(1,z)*Pi^2 - 4*G(1,z)*G( - z,y) - 2*G(1,z)*G(1,1 - z, - z,y) - 
         3*G(1,0,1 - z,y) + 2*G(1,0,1 - z,0,y) - 2*G(1,0, - z,1 - z,y) - 2*G(1
         ,0, - z,y)*G(1,z) - 11/2*G(1,0,y) + 1/6*G(1,0,y)*Pi^2 - 3*G(1,0,y)*G(
         1,z) - G(1,0,y)*G(1,0,z) - 3/2*G(1,0,z) + 1/6*G(1,0,z)*Pi^2 + G(1,0,z
         )*G(1 - z,y) + G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 9/2*G(1,0
         ,0,y) + 2*G(1,0,0,y)*G(1,z) - 3/2*G(1,0,0,z) - 2*G(1,0,0,1,z) - G(1,0
         ,1,z) - 2*G(1,0,1,z)*G(1,y) - 3*G(1,0,1,0,y) - G(1,0,1,0,z) + 2*G(1,1
         ,1 - z,0,y) + 1/2*G(1,1,y)*Pi^2 - 1/3*G(1,1,z)*Pi^2 + 2*G(1,1,0,1 - z
         ,y) + 9/2*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) - 1/2*G(1,1,0,z) + G(1,1,0
         ,z)*G(1,y) - 3*G(1,1,0,0,y) - G(1,1,0,0,z) - 2*G(1,1,0,1,z) - 3*G(1,1
         ,1,0,y) )

       + N^-1*z*[1-y]^-3 * ( 9*zeta3 - 1/2*Pi^2 + 3*G(1 - z, - z,1 - z,y) + 1/
         2*G(1 - z,y)*Pi^2 - 3*G( - z,1 - z,y) + 3*G(0, - z,1 - z,y) + 3*G(0,
          - z,y)*G(1,z) - 1/2*G(0,z)*Pi^2 - 3*G(0,z)*G(0,1 - z,y) - 3*G(0,0,1,
         z) - 3*G(0,1,z) + 3*G(0,1,z)*G(1 - z,y) + 3*G(0,1,0,z) + 1/2*G(1,z)*
         Pi^2 + 3*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) + 3*G(1,0,z) - 3
         *G(1,0,z)*G(1 - z,y) + 3*G(1,0,1,z) - 3*G(1,1,0,z) )

       + N^-1*z*[1-y]^-2 * ( 1/3*Pi^2 - 3/2*G(1 - z,y) + 5*G( - z,1 - z,y) + 3/
         2*G(0,z) - 3*G(0,z)*G(1 - z,y) + 2*G(0,1,z) - 3/2*G(1,z) + 5*G(1,z)*
         G( - z,y) - 2*G(1,0,z) )

       + N^-1*z*[1-y]^-1 * ( 1/2*G(1 - z,y) + 3/2*G( - z,1 - z,y) - 1/2*G(0,z)
          - 3/2*G(0,z)*G(1 - z,y) + 1/2*G(1,z) + 3/2*G(1,z)*G( - z,y) )

       + N^-1*z*[y+z]^-2 * ( G(1 - z,y) + G(1,z) )

       + N^-1*z*[y+z]^-1 * ( 1 )

       + N^-1*z^2*[1-y-z]^-3 * ( 2/3*Pi^2 + 13/30*Pi^4 - 8*G(0,1 - z, - z,1 - 
         z,y) - 8*G(0,1 - z, - z,y)*G(1,z) - 2*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z
         ,y)*G(1,0,z) + 8*G(0,1 - z,1,0,y) - 8*G(0,y)*zeta3 + 4*G(0,y)*G(0,z)
          + 2/3*G(0,y)*G(0,z)*Pi^2 - 2/3*G(0,y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,0
         ,z) - 4*G(0,y)*G(1,0,1,z) - 8*G(0,z)*zeta3 - 4*G(0,z)*G(0,1 - z,0,y)
          + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,
         1 - z,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,
         y)*G(0,z) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)*G(1,z) + 2/3*G(0,
         0,y)*Pi^2 + 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 2/3*G(0,0,z)*
         Pi^2 + 4*G(0,0,z)*G(0,1 - z,y) + 8*G(0,0,0,1,z) - 4*G(0,0,1,z)*G(0,y)
          - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,1,0,y) - 8*G(0,0,1,0,z) - 2*G(0,1,z)
         *Pi^2 - 8*G(0,1,z)*G(0,1 - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z
         )*G(1,0,y) - 4*G(0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,
         z) + 8*G(0,1,1,0,z) + 8*G(1,1 - z, - z,1 - z,y) + 2*G(1,1 - z,y)*Pi^2
          - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 + 2*G(1,y
         )*G(1,z)*Pi^2 + 8*G(1,z)*zeta3 + 8*G(1,z)*G(1,1 - z, - z,y) - 4*G(1,0
         ,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y)*G(1,z) - 4*G(1,
         0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) - 4*G(1,0,z) - 2/3*G(1
         ,0,z)*Pi^2 - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1,0,0
         ,y)*G(1,z) + 4*G(1,0,0,1,z) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) + 
         4*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 + 2/3*G(1,1,z
         )*Pi^2 - 4*G(1,1,0,1 - z,y) - 4*G(1,1,0,y)*G(1,z) - 8*G(1,1,0,z)*G(1,
         y) + 8*G(1,1,0,0,y) + 4*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 8*G(1,1,1,0,y
         ) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/3*Pi^2 - 13/60*Pi^4 - 2*G(1 - z,0,0,y)
          + 2*G(1 - z,1,0,y) + 4*G(0,1 - z, - z,1 - z,y) + 4*G(0,1 - z, - z,y)
         *G(1,z) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z,0
         ,y) - 6*G(0,1 - z,1,0,y) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1,z)
          - 2*G(0,y) + 10*G(0,y)*zeta3 - 1/6*G(0,y)*Pi^2 - 2*G(0,y)*G(0,z) - 1/
         3*G(0,y)*G(0,z)*Pi^2 + 2/3*G(0,y)*G(1,z)*Pi^2 + 3*G(0,y)*G(1,0,z) + 2
         *G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,0,1,z) + 2*G(0,z) - 2*G(0,z)*zeta3
          + 1/6*G(0,z)*Pi^2 - 4*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y)
          - 2*G(0,z)*G(1,1 - z,0,y) - 3*G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,0,y)
          + 2*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,y) - 4*G(0,0, - z,1 - z,y) - 4
         *G(0,0, - z,y)*G(1,z) + 2*G(0,0,y) - 2/3*G(0,0,y)*Pi^2 - 3*G(0,0,y)*
         G(0,z) - 2*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1,z
         ) - 2*G(0,0,z) + 2*G(0,0,z)*G(1 - z,y) + 3*G(0,0,z)*G(0,y) - 4*G(0,0,
         0,1,z) - 6*G(0,0,1,z) + 4*G(0,0,1,z)*G(0,y) + 4*G(0,0,1,z)*G(1,y) + 6
         *G(0,0,1,0,y) + 2*G(0,0,1,0,z) + G(0,1,z)*Pi^2 + 4*G(0,1,z)*G(0,1 - z
         ,y) + 4*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,
         y) + 2*G(0,1,0,z) + 2*G(0,1,0,z)*G(0,y) - 2*G(0,1,0,z)*G(1,y) + 4*G(0
         ,1,0,1,z) - 2*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)
         *Pi^2 - 2*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) + 
         2*G(1,y)*zeta3 - 5/6*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 - 10*G(1,z)*
         zeta3 + 5/6*G(1,z)*Pi^2 - 4*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,0,1 - z,
         y) + 4*G(1,0,1 - z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1
         ,z) + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,z) - 2*G(1,0,y)*G(1,0,z) + 4
         *G(1,0,z) + 1/3*G(1,0,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(
         1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 5*G(1,0,0,y) + 4*G(1,0,0,y)*G(1,z)
          - 3*G(1,0,0,z) - 4*G(1,0,0,1,z) + 2*G(1,0,1,z) - 4*G(1,0,1,z)*G(1,y)
          - 6*G(1,0,1,0,y) - 2*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + G(1,1,y)*
         Pi^2 - 2/3*G(1,1,z)*Pi^2 + 4*G(1,1,0,1 - z,y) + 5*G(1,1,0,y) + 4*G(1,
         1,0,y)*G(1,z) - 5*G(1,1,0,z) + 2*G(1,1,0,z)*G(1,y) - 6*G(1,1,0,0,y)
          - 2*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 6*G(1,1,1,0,y) )

       + N^-1*z^2*[1-y]^-4 * (  - 9*zeta3 - 3*G(1 - z, - z,1 - z,y) - 1/2*G(1
          - z,y)*Pi^2 - 3*G(0, - z,1 - z,y) - 3*G(0, - z,y)*G(1,z) + 1/2*G(0,z
         )*Pi^2 + 3*G(0,z)*G(0,1 - z,y) + 3*G(0,0,1,z) - 3*G(0,1,z)*G(1 - z,y)
          - 3*G(0,1,0,z) - 1/2*G(1,z)*Pi^2 - 3*G(1,z)*G(1 - z, - z,y) + 3*G(1,
         0,z)*G(1 - z,y) - 3*G(1,0,1,z) + 3*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-3 * ( 6*zeta3 + 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z
         ,y)*Pi^2 - 3*G( - z,1 - z,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(
         1,z) - 1/3*G(0,z)*Pi^2 + 3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(0,1 - z,y)
          - 2*G(0,0,1,z) + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,0,z) + 1/3*G(1,z)*
         Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) - 2*G(1,0,z)*G(1
          - z,y) + 2*G(1,0,1,z) - 2*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * ( 1/2*G( - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,y) + 1/
         2*G(1,z)*G( - z,y) )

       + N^-1*z^3*[1-y-z]^-3 * (  - 1/3*Pi^2 - 13/60*Pi^4 + 4*G(0,1 - z, - z,1
          - z,y) + 4*G(0,1 - z, - z,y)*G(1,z) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - 
         z,y)*G(1,0,z) - 4*G(0,1 - z,1,0,y) + 4*G(0,y)*zeta3 - 2*G(0,y)*G(0,z)
          - 1/3*G(0,y)*G(0,z)*Pi^2 + 1/3*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,0,0
         ,z) + 2*G(0,y)*G(1,0,1,z) + 4*G(0,z)*zeta3 + 2*G(0,z)*G(0,1 - z,0,y)
          - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,
         1 - z,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,
         y)*G(0,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 1/3*G(0,
         0,y)*Pi^2 - 2*G(0,0,y)*G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 1/3*G(0,0,z)*
         Pi^2 - 2*G(0,0,z)*G(0,1 - z,y) - 4*G(0,0,0,1,z) + 2*G(0,0,1,z)*G(0,y)
          + 4*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + G(0,1,z)*
         Pi^2 + 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)
         *G(1,0,y) + 2*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z
         ) - 4*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 
         2*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 - G(1,y)*G(1
         ,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,0,1 - 
         z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1,z) + 2*G(1,0,y)
          + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,0,z) + 2*G(1,0,z) + 1/3*G(1,0,z
         )*Pi^2 + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(1,0,0,y)*
         G(1,z) - 2*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 2*G(
         1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 - 1/3*G(1,1,z)*
         Pi^2 + 2*G(1,1,0,1 - z,y) + 2*G(1,1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1,y)
          - 4*G(1,1,0,0,y) - 2*G(1,1,0,0,z) - 2*G(1,1,0,1,z) - 4*G(1,1,1,0,y)
          )

       + N^-1*y*z^-1 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - G(
         0,y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + Nf*z^-1*[1-y-z]^-1 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) - G(0,y)*
         i_*Pi + 1/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + 2/3*G(0,0,y) )

       + Nf*z^-1*[1-y]^-1 * (  - 1/3*G(1 - z,0,y) - 1/3*G(0,1 - z,y) + G(0,y)*
         i_*Pi - 1/3*G(0,y)*G(0,z) - 1/3*G(0,y)*G(1,z) - 2/3*G(0,0,y) )

       + Nf*[1-y-z]^-2 * (  - 2/3*G(1 - z,0,y) - 2/3*G(0,1 - z,y) + 2*G(0,y)*
         i_*Pi - 2/3*G(0,y)*G(0,z) - 2/3*G(0,y)*G(1,z) - 4/3*G(0,0,y) )

       + Nf*[1-y-z]^-1 * ( i_*Pi - 1/3*G(1 - z,y) - 1/3*G(0,y) - 1/3*G(0,z) - 
         1/3*G(1,z) )

       + Nf*[1-y]^-2 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) - G(0,y)*i_*Pi + 
         1/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + 2/3*G(0,0,y) )

       + Nf*[1-y]^-1 * (  - i_*Pi + 1/3*G(1 - z,y) + 1/3*G(0,y) + 1/3*G(0,z)
          + 1/3*G(1,z) )

       + Nf*z*[1-y-z]^-3 * ( 1/3*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - z,1
         ,0,y) - 1/9*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z)*i_*Pi - 1/9*G(0,z)*Pi^2 - 2/
         3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y)
          - 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z)*G(0,y) - 2/3*G(0,1,z)*G(0,y) + 
         2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,z)*
         Pi^2 + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)*G(1,z) - 
         2*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 4/3*G(1
         ,0,0,z) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-2 * (  - 1/3*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 + 4/3*G(1 - 
         z,0,y) - 2/3*G(1 - z,1,0,y) + 4/3*G(0,1 - z,y) + 1/9*G(0,y)*Pi^2 - 4*
         G(0,y)*i_*Pi + 2/3*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)
         *G(1,z) + 1/9*G(0,z)*Pi^2 + 2*G(0,z)*i_*Pi - 2/3*G(0,z)*G(1 - z,y) + 
         2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,
         y) + 8/3*G(0,0,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z) + 4/3*G(0,0,z)
         *G(0,y) - 2/3*G(0,1,z) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*
         G(0,1,0,z) - 2/3*G(1,1 - z,0,y) + 1/9*G(1,z)*Pi^2 - 2/3*G(1,0,1 - z,y
         ) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z) + 2*G(1,0,z
         )*i_*Pi - 2/3*G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z)
          - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-1 * (  - i_*Pi + 1/6*i_*Pi^3 + 1/3*G(1 - z,y) - 1/18*G(
         1 - z,y)*Pi^2 - 1/3*G(1 - z,0,y) + 1/3*G(1 - z,1,0,y) - 1/3*G(0,1 - z
         ,y) + 1/3*G(0,y) - 1/18*G(0,y)*Pi^2 + G(0,y)*i_*Pi + G(0,y)*G(0,z)*i_
         *Pi - 1/3*G(0,y)*G(1,z) + 1/3*G(0,z) - 1/18*G(0,z)*Pi^2 - G(0,z)*i_*
         Pi + 1/3*G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,0,y) - 1/3*G(0,z)*G(0
         ,1 - z,y) + 1/3*G(0,z)*G(1,0,y) - 2/3*G(0,0,y) - 2/3*G(0,0,y)*G(0,z)
          + 2/3*G(0,0,z) - 2/3*G(0,0,z)*G(0,y) + 1/3*G(0,1,z) - 1/3*G(0,1,z)*
         G(0,y) + 1/3*G(0,1,0,y) + 1/3*G(0,1,0,z) + 1/3*G(1,1 - z,0,y) + 1/3*
         G(1,z) - 1/18*G(1,z)*Pi^2 + 1/3*G(1,0,1 - z,y) - G(1,0,y)*i_*Pi + 1/3
         *G(1,0,y)*G(1,z) + 1/3*G(1,0,z) - G(1,0,z)*i_*Pi + 1/3*G(1,0,z)*G(1
          - z,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) + 1/3*G(1,0,1,z) + 2/3*G(1,
         1,0,z) )

       + Nf*z^2*[1-y-z]^-3 * (  - 2/3*i_*Pi^3 + 2/9*G(1 - z,y)*Pi^2 - 4/3*G(1
          - z,1,0,y) + 2/9*G(0,y)*Pi^2 - 4*G(0,y)*G(0,z)*i_*Pi + 2/9*G(0,z)*
         Pi^2 + 4/3*G(0,z)*G(1 - z,0,y) + 4/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,z)
         *G(1,0,y) + 8/3*G(0,0,y)*G(0,z) + 8/3*G(0,0,z)*G(0,y) + 4/3*G(0,1,z)*
         G(0,y) - 4/3*G(0,1,0,y) - 4/3*G(0,1,0,z) - 4/3*G(1,1 - z,0,y) + 2/9*
         G(1,z)*Pi^2 - 4/3*G(1,0,1 - z,y) + 4*G(1,0,y)*i_*Pi - 4/3*G(1,0,y)*G(
         1,z) + 4*G(1,0,z)*i_*Pi - 4/3*G(1,0,z)*G(1 - z,y) - 8/3*G(1,0,0,y) - 
         8/3*G(1,0,0,z) - 4/3*G(1,0,1,z) - 8/3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-2 * ( 1/3*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2 - 2/3*G(1 - z
         ,0,y) + 2/3*G(1 - z,1,0,y) - 2/3*G(0,1 - z,y) - 1/9*G(0,y)*Pi^2 + 2*
         G(0,y)*i_*Pi + 2*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z) - 1/9*G(0,z)
         *Pi^2 - 2*G(0,z)*i_*Pi + 2/3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0
         ,y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,y) - 
         4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z) - 4/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,
         z) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,
         1 - z,0,y) - 1/9*G(1,z)*Pi^2 + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi
          + 2/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z) - 2*G(1,0,z)*i_*Pi + 2/3*G(1,0,
         z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 4/3*G(1,0,0,z) + 2/3*G(1,0,1,z) + 4/
         3*G(1,1,0,z) )

       + Nf*z^3*[1-y-z]^-3 * ( 1/3*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - z
         ,1,0,y) - 1/9*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z)*i_*Pi - 1/9*G(0,z)*Pi^2
          - 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1
         ,0,y) - 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z)*G(0,y) - 2/3*G(0,1,z)*G(0,
         y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,z
         )*Pi^2 + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)*G(1,z)
          - 2*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 4/3*
         G(1,0,0,z) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + N*y^-2*z * (  - 7/2*G( - z,1 - z,y) + 7/2*G(0,z)*G(1 - z,y) - 7/2*G(1
         ,z)*G( - z,y) )

       + N*y^-2*z^2 * ( 7/2*G( - z,1 - z,y) - 7/2*G(0,z)*G(1 - z,y) + 7/2*G(1,
         z)*G( - z,y) )

       + N*y^-1*[1-z]^-3 * ( 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - z,y)
          + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(
         1,0,y) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G( - z, - 
         z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,0,y)*G(1
         ,z) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,1,0,y) )

       + N*y^-1*[1-z]^-2 * ( 2/3*G( - z,1 - z,y) - 5/3*G( - z,1 - z,0,y) - 5/3
         *G( - z, - z,1 - z,y) - 5/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G(1 - z,y)
          + 5/3*G(0,z)*G( - z,1 - z,y) + 5/3*G(0,z)*G(1,0,y) - 5/3*G(1,1 - z,0
         ,y) + 5/18*G(1,y)*Pi^2 - 5/3*G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - 
         z,y) - 5/3*G(1,z)*G( - z,0,y) - 5/3*G(1,0,1 - z,y) - 5/3*G(1,0,y)*G(1
         ,z) + 5/3*G(1,0,z)*G( - z,y) - 5/3*G(1,1,0,y) )

       + N*y^-1*[1-z]^-1 * (  - 4/3*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) + 2*
         G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) + 4/3*G(0,z)*G(1 - z,y) - 
         2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(1,0,y) + 2*G(1,1 - z,0,y) - 1/3
         *G(1,y)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 4/3*G(1,z)*G( - z,y) + 2*G(1
         ,z)*G( - z,0,y) + 2*G(1,0,1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,0,z)*
         G( - z,y) + 2*G(1,1,0,y) )

       + N*y^-1 * ( 7/2*G(1 - z,y) + 2/3*G( - z,1 - z,y) - G( - z,1 - z,0,y)
          - G( - z, - z,1 - z,y) - G( - z,0,1 - z,y) - 2/3*G(0,z)*G(1 - z,y)
          + G(0,z)*G( - z,1 - z,y) + G(0,z)*G(1,0,y) - G(1,1 - z,0,y) + 1/6*G(
         1,y)*Pi^2 + 7/2*G(1,z) - G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,y)
          - G(1,z)*G( - z,0,y) - G(1,0,1 - z,y) - G(1,0,y)*G(1,z) + G(1,0,z)*
         G( - z,y) - G(1,1,0,y) )

       + N*y^-1*z * ( 2/3*G(1 - z, - z,1 - z,y) - 7/2*G(1 - z,y) + 1/9*G(1 - z
         ,y)*Pi^2 + 9/2*G( - z,1 - z,y) - 2/3*G( - z,1 - z,0,y) - 2/3*G( - z,
          - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 7/2*G(0,z) - 9/2*G(0,z)*G(1
          - z,y) - 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y) + 4/3*
         G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(1,1 - z,0,y) - 7/2*
         G(1,z) + 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z, - z,y) + 9/2
         *G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,y) - 4/3*G(1,0,1 - z,y) - 4/3
         *G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) )

       + N*z^-2*[1-y-z]^-3 * (  - 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - 
         z,y) - 2/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G( - 
         z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,0,1,z) + 4/3*G(0,1,z)*
         G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) - 1/
         9*G(1,z)*Pi^2 + 2/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,y) + 
         2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-2 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) + 2*
         G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 2/
         3*G(0,1 - z,y) - 2/3*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) - 2*G(0,z)*G(
          - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,0,1,z) + 2/3*G(0,1,z)
          - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,
         0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,
         y) + 2*G(1,z)*G( - z,0,y) + 2/3*G(1,0,y) - 2*G(1,0,z)*G( - z,y) - 2*
         G(1,0,1,z) - 4*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * ( 5/3*G(1 - z,0,y) - 5/3*G( - z,1 - z,y) - 2*G(
          - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) - 2*G( - z,0,1 - z,y) + 5/3*
         G(0,1 - z,y) + 5/3*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) + 2*G(0,z)*G( - 
         z,1 - z,y) - 2*G(0,z)*G(0,1 - z,y) + 4*G(0,0,1,z) - 5/3*G(0,1,z) + 4*
         G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,0,z)
          - 1/3*G(1,z)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 5/3*G(1,z)*G( - z,y)
          - 2*G(1,z)*G( - z,0,y) - 5/3*G(1,0,y) + 2*G(1,0,z)*G( - z,y) + 2*G(1
         ,0,1,z) + 4*G(1,1,0,z) )

       + N*z^-2 * ( 2/3*G(1 - z, - z,1 - z,y) + 1/9*G(1 - z,y)*Pi^2 - G(1 - z,
         0,y) + G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - 
         z,y) + 2/3*G( - z,0,1 - z,y) - G(0,1 - z,y) - G(0,y)*G(1,z) + 2/3*G(0
         ,y)*G(1,0,z) - 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y)
          + 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,1,z) + 
         G(0,1,z) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0
         ,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 2/3*G(1,1 - z,0,y)
          - 1/9*G(1,y)*Pi^2 + 1/9*G(1,z)*Pi^2 + 2/3*G(1,z)*G(1 - z, - z,y) - 2/
         3*G(1,z)*G( - z, - z,y) + G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y)
          - 2/3*G(1,0,1 - z,y) + G(1,0,y) - 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z)
         *G( - z,y) - 2/3*G(1,0,1,z) + 2/3*G(1,1,0,y) - 4/3*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-3 * (  - 1/9*Pi^2 + 4/3*G( - z,1 - z,0,y) - 4/3*G( - 
         z, - z,1 - z,y) + 4/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(0,z) + 4/3*G(0
         ,y)*G(1,0,z) - 4/3*G(0,z)*G( - z,1 - z,y) + 4/3*G(0,z)*G(0,1 - z,y)
          - 8/3*G(0,0,1,z) - 8/3*G(0,1,z)*G( - z,y) + 4/3*G(0,1,z)*G(0,y) - 4/
         3*G(0,1,0,y) - 4/3*G(0,1,0,z) + 2/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G( - z,
          - z,y) + 4/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,y) + 2/3*G(1,0,z) - 4/3*
         G(1,0,z)*G( - z,y) - 4/3*G(1,0,1,z) - 8/3*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-2 * ( 1/3*Pi^2 + 4/3*G(1 - z,0,y) - 4/3*G( - z,1 - z,
         y) - 3*G( - z,1 - z,0,y) + 3*G( - z, - z,1 - z,y) - 3*G( - z,0,1 - z,
         y) + 4/3*G(0,1 - z,y) - 1/3*G(0,y) + 2*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1
         ,z) - 3*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G(1 - z,y) + 3*G(0,z)*G( - z,1
          - z,y) - 3*G(0,z)*G(0,1 - z,y) + 6*G(0,0,1,z) - 2*G(0,1,z) + 6*G(0,1
         ,z)*G( - z,y) - 3*G(0,1,z)*G(0,y) + 3*G(0,1,0,y) + 3*G(0,1,0,z) - 1/2
         *G(1,z)*Pi^2 + 3*G(1,z)*G( - z, - z,y) - 4/3*G(1,z)*G( - z,y) - 3*G(1
         ,z)*G( - z,0,y) - 8/3*G(1,0,y) - 8/3*G(1,0,z) + 3*G(1,0,z)*G( - z,y)
          + 3*G(1,0,1,z) + 6*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * (  - 33/2*zeta3 + 185/72*Pi^2 - 11*G(1 - z, - z,1
          - z,y) - 1/3*G(1 - z,y) - 3/2*G(1 - z,y)*Pi^2 + 11/2*G(1 - z,0,y) + 
         11/2*G(1 - z,0,0,y) - 2*G(1 - z,1,0,y) + 47/6*G( - z,1 - z,y) + 2*G(
          - z,1 - z,0,y) - 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) + 11/2
         *G(0,1 - z,y) + 11/2*G(0,1 - z,0,y) - 11*G(0, - z,1 - z,y) - 11*G(0,
          - z,y)*G(1,z) + 5/3*G(0,y) - 5/6*G(0,y)*Pi^2 + 11/2*G(0,y)*i_*Pi - 
         17/4*G(0,y)*G(0,z) + 11/2*G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z) + 3/4*G(0
         ,z)*Pi^2 + 4/3*G(0,z)*G(1 - z,y) + 3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*
         G( - z,1 - z,y) + 15/2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 11/2
         *G(0,0,1 - z,y) - 21/2*G(0,0,y) - 4*G(0,0,y)*G(0,z) + 11/2*G(0,0,y)*
         G(1,z) + 7*G(0,0,1,z) + 55/6*G(0,1,z) - 11*G(0,1,z)*G(1 - z,y) - 4*G(
         0,1,z)*G( - z,y) - 7/2*G(0,1,z)*G(0,y) - 5/2*G(0,1,0,y) - 11/2*G(0,1,
         0,z) + 13/2*G(1,1 - z,0,y) + 17/12*G(1,y)*Pi^2 - 1/3*G(1,z) - G(1,z)*
         Pi^2 - 11*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z, - z,y) + 47/6*G(1
         ,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + 13/2*G(1,0,1 - z,y) - 107/12*
         G(1,0,y) + 13/2*G(1,0,y)*G(1,z) - 11/12*G(1,0,z) + 7/2*G(1,0,z)*G(1
          - z,y) - 2*G(1,0,z)*G( - z,y) - 3/2*G(1,0,0,y) - 12*G(1,0,1,z) - 17/
         2*G(1,1,0,y) - 1/2*G(1,1,0,z) )

       + N*z^-1*[1-y]^-1 * ( 33/2*zeta3 - 67/24*Pi^2 + 19/2*G(1 - z, - z,1 - z
         ,y) + 17/12*G(1 - z,y)*Pi^2 - 101/12*G(1 - z,0,y) - 4*G(1 - z,0,0,y)
          + G(1 - z,1,0,y) - 17/4*G( - z,1 - z,y) - 101/12*G(0,1 - z,y) - 4*G(
         0,1 - z,0,y) + 19/2*G(0, - z,1 - z,y) + 19/2*G(0, - z,y)*G(1,z) - G(0
         ,y) + 5/6*G(0,y)*Pi^2 - 11/2*G(0,y)*i_*Pi + 19/12*G(0,y)*G(0,z) - 101/
         12*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) - 3/4*G(0,z)*Pi^2 - 2*G(0,z)*G(1
          - z,0,y) - 11/2*G(0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) - 4*G(0,0,1 - 
         z,y) + 21/2*G(0,0,y) + 4*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(1,z) - 19/2*
         G(0,0,1,z) - 17/4*G(0,1,z) + 19/2*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(
         0,y) - G(0,1,0,y) + 7/2*G(0,1,0,z) - 5*G(1,1 - z,0,y) - 4/3*G(1,y)*
         Pi^2 + 17/12*G(1,z)*Pi^2 + 19/2*G(1,z)*G(1 - z, - z,y) - 17/4*G(1,z)*
         G( - z,y) - 5*G(1,0,1 - z,y) + 25/2*G(1,0,y) - 5*G(1,0,y)*G(1,z) + 17/
         4*G(1,0,z) - 7/2*G(1,0,z)*G(1 - z,y) + 19/2*G(1,0,1,z) + 8*G(1,1,0,y)
          - 7/2*G(1,1,0,z) )

       + N*z^-1 * (  - 1/3*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y) - 1/18*G(1
          - z,y)*Pi^2 + 21/4*G(1 - z,0,y) - 21/4*G( - z,1 - z,y) - 1/3*G( - z,
         1 - z,0,y) + 1/3*G( - z, - z,1 - z,y) - 1/3*G( - z,0,1 - z,y) + 21/4*
         G(0,1 - z,y) - 1/3*G(0,y) + 4/3*G(0,y)*G(0,z) + 21/4*G(0,y)*G(1,z) - 
         1/3*G(0,y)*G(1,0,z) - 4/3*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(1 - z,0,y)
          + 1/3*G(0,z)*G( - z,1 - z,y) - 1/3*G(0,z)*G(0,1 - z,y) - 1/3*G(0,z)*
         G(1,0,y) + 2/3*G(0,0,1,z) - 79/12*G(0,1,z) - 1/3*G(0,1,z)*G(1 - z,y)
          + 2/3*G(0,1,z)*G( - z,y) - 1/3*G(0,1,z)*G(0,y) + 1/3*G(0,1,0,y) + 1/
         3*G(0,1,0,z) + 1/3*G(1,1 - z,0,y) + 1/18*G(1,y)*Pi^2 + 1/3*G(1,z) - 1/
         18*G(1,z)*Pi^2 - 1/3*G(1,z)*G(1 - z, - z,y) + 1/3*G(1,z)*G( - z, - z,
         y) - 21/4*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - z,0,y) + 1/3*G(1,0,1 - z
         ,y) - 21/4*G(1,0,y) + 1/3*G(1,0,y)*G(1,z) - 4/3*G(1,0,z) + 1/3*G(1,0,
         z)*G( - z,y) + 1/3*G(1,0,1,z) - 1/3*G(1,1,0,y) + 2/3*G(1,1,0,z) )

       + N*[1-y-z]^-3*[1-z]^-1 * ( 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1
          - z,y) + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(
         0,z)*G(1,0,y) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G(
          - z, - z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,
         0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,1,0,y) )

       + N*[1-y-z]^-3 * ( 1/6*Pi^2 - 4/3*G( - z,1 - z,0,y) - 4/3*G( - z,0,1 - 
         z,y) + G(0,y)*G(0,z) - 2/3*G(0,y)*G(1,0,z) + 4/3*G(0,z)*G( - z,1 - z,
         y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,1,z)
          + 4/3*G(0,1,z)*G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/
         3*G(0,1,0,z) - 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2
          - 4/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) - G(1,0,y) - 2/3*G(1,0
         ,y)*G(1,z) - G(1,0,z) + 4/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) - 2/3
         *G(1,1,0,y) + 4/3*G(1,1,0,z) )

       + N*[1-y-z]^-2*[1-z]^-2 * ( 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1
          - z,y) + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(
         0,z)*G(1,0,y) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G(
          - z, - z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,
         0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,1,0,y) )

       + N*[1-y-z]^-2*[1-z]^-1 * ( 2/3*G( - z,1 - z,y) - 5/3*G( - z,1 - z,0,y)
          - 5/3*G( - z, - z,1 - z,y) - 5/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G(1
          - z,y) + 5/3*G(0,z)*G( - z,1 - z,y) + 5/3*G(0,z)*G(1,0,y) - 5/3*G(1,
         1 - z,0,y) + 5/18*G(1,y)*Pi^2 - 5/3*G(1,z)*G( - z, - z,y) + 2/3*G(1,z
         )*G( - z,y) - 5/3*G(1,z)*G( - z,0,y) - 5/3*G(1,0,1 - z,y) - 5/3*G(1,0
         ,y)*G(1,z) + 5/3*G(1,0,z)*G( - z,y) - 5/3*G(1,1,0,y) )

       + N*[1-y-z]^-2 * ( 30*zeta3 - 161/36*Pi^2 + 22*G(1 - z, - z,1 - z,y) + 
         7/2*G(1 - z,y)*Pi^2 - 10/3*G(1 - z,0,y) - 11*G(1 - z,0,0,y) + G(1 - z
         ,1,0,y) - 22*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) + 2*G( - z,0,1 - z
         ,y) - 10/3*G(0,1 - z,y) - 11*G(0,1 - z,0,y) + 22*G(0, - z,1 - z,y) + 
         22*G(0, - z,y)*G(1,z) - 29/2*G(0,y) + 7/6*G(0,y)*Pi^2 - 11*G(0,y)*i_*
         Pi + 7/2*G(0,y)*G(0,z) - 10/3*G(0,y)*G(1,z) - 1/3*G(0,z) - 3/2*G(0,z)
         *Pi^2 + 4/3*G(0,z)*G(1 - z,y) - 3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(
          - z,1 - z,y) - 10*G(0,z)*G(0,1 - z,y) - 11*G(0,0,1 - z,y) + 41/2*G(0
         ,0,y) + 5*G(0,0,y)*G(0,z) - 11*G(0,0,y)*G(1,z) - 24*G(0,0,1,z) - 62/3
         *G(0,1,z) + 22*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G( - z,y) + 12*G(0,1,
         z)*G(0,y) + 3*G(0,1,0,y) + 9*G(0,1,0,z) - 12*G(1,1 - z,0,y) - 7/2*G(1
         ,y)*Pi^2 + 10/3*G(1,z)*Pi^2 + 22*G(1,z)*G(1 - z, - z,y) - 22*G(1,z)*
         G( - z,y) + 2*G(1,z)*G( - z,0,y) - 12*G(1,0,1 - z,y) + 29/6*G(1,0,y)
          - 12*G(1,0,y)*G(1,z) + 41/3*G(1,0,z) - 10*G(1,0,z)*G(1 - z,y) - 2*G(
         1,0,z)*G( - z,y) + 6*G(1,0,0,y) + 19*G(1,0,1,z) + 21*G(1,1,0,y) - 12*
         G(1,1,0,z) )

       + N*[1-y-z]^-1*[1-z]^-3 * ( 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1
          - z,y) + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(
         0,z)*G(1,0,y) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G(
          - z, - z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,
         0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-2 * ( 2/3*G( - z,1 - z,y) - 5/3*G( - z,1 - z,0,y)
          - 5/3*G( - z, - z,1 - z,y) - 5/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G(1
          - z,y) + 5/3*G(0,z)*G( - z,1 - z,y) + 5/3*G(0,z)*G(1,0,y) - 5/3*G(1,
         1 - z,0,y) + 5/18*G(1,y)*Pi^2 - 5/3*G(1,z)*G( - z, - z,y) + 2/3*G(1,z
         )*G( - z,y) - 5/3*G(1,z)*G( - z,0,y) - 5/3*G(1,0,1 - z,y) - 5/3*G(1,0
         ,y)*G(1,z) + 5/3*G(1,0,z)*G( - z,y) - 5/3*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-1 * (  - 4/3*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y
         ) + 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) + 4/3*G(0,z)*G(1 - z
         ,y) - 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(1,0,y) + 2*G(1,1 - z,0,y)
          - 1/3*G(1,y)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 4/3*G(1,z)*G( - z,y)
          + 2*G(1,z)*G( - z,0,y) + 2*G(1,0,1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*G(
         1,0,z)*G( - z,y) + 2*G(1,1,0,y) )

       + N*[1-y-z]^-1 * (  - zeta3 - 11/36*Pi^2 - 11/2*i_*Pi - 13*G(1 - z,y)
          - 1/3*G(1 - z,y)*Pi^2 - 97/6*G(1 - z,0,y) - G(1 - z,0,0,y) + 2*G(1
          - z,1,0,y) + 22*G( - z,1 - z,y) - 2*G( - z,1 - z,0,y) - 2*G( - z,0,1
          - z,y) - 97/6*G(0,1 - z,y) - G(0,1 - z,0,y) + 46/3*G(0,y) + 1/3*G(0,
         y)*Pi^2 + 5/6*G(0,y)*G(0,z) - 97/6*G(0,y)*G(1,z) - 3*G(0,y)*G(1,0,z)
          + 19/6*G(0,z) + 1/6*G(0,z)*Pi^2 - 35/6*G(0,z)*G(1 - z,y) - 2*G(0,z)*
         G(1 - z,0,y) + 2*G(0,z)*G( - z,1 - z,y) + 3*G(0,z)*G(1,0,y) - G(0,0,1
          - z,y) + 4/3*G(0,0,y) + 2*G(0,0,y)*G(0,z) - G(0,0,y)*G(1,z) + 2*G(0,
         0,1,z) + 97/6*G(0,1,z) + 2*G(0,1,z)*G( - z,y) - 2*G(0,1,0,z) - 2*G(1,
         1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 13*G(1,z) - 1/2*G(1,z)*Pi^2 + 22*G(1,z
         )*G( - z,y) - 2*G(1,z)*G( - z,0,y) - 2*G(1,0,1 - z,y) + 58/3*G(1,0,y)
          - 2*G(1,0,y)*G(1,z) - 37/6*G(1,0,z) + 3*G(1,0,z)*G(1 - z,y) + 2*G(1,
         0,z)*G( - z,y) - G(1,0,0,y) + G(1,0,1,z) - 2*G(1,1,0,y) + 5*G(1,1,0,z
         ) )

       + N*[1-y]^-2 * (  - 27/2*zeta3 + 29/24*Pi^2 - 13/2*G(1 - z, - z,1 - z,y
         ) - 17/12*G(1 - z,y)*Pi^2 + 41/12*G(1 - z,0,y) + G(1 - z,0,0,y) + 2*
         G(1 - z,1,0,y) + 27/4*G( - z,1 - z,y) + 41/12*G(0,1 - z,y) + G(0,1 - 
         z,0,y) - 13/2*G(0, - z,1 - z,y) - 13/2*G(0, - z,y)*G(1,z) + 43/4*G(0,
         y) - 1/3*G(0,y)*Pi^2 + 11/2*G(0,y)*i_*Pi - 31/12*G(0,y)*G(0,z) + 41/
         12*G(0,y)*G(1,z) - G(0,y)*G(1,0,z) + 3/4*G(0,z)*Pi^2 - G(0,z)*G(1 - z
         ,0,y) + 11/2*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) + G(0,0,1 - z,y)
          - 17/2*G(0,0,y) - G(0,0,y)*G(0,z) + G(0,0,y)*G(1,z) + 13/2*G(0,0,1,z
         ) + 27/4*G(0,1,z) - 13/2*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,y) + G(0,
         1,0,y) - 13/2*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 4/3*G(1,y)*Pi^2 - 17/12
         *G(1,z)*Pi^2 - 13/2*G(1,z)*G(1 - z, - z,y) + 27/4*G(1,z)*G( - z,y) + 
         2*G(1,0,1 - z,y) - 1/2*G(1,0,y) + 2*G(1,0,y)*G(1,z) - 27/4*G(1,0,z)
          + 13/2*G(1,0,z)*G(1 - z,y) - 13/2*G(1,0,1,z) - 8*G(1,1,0,y) + 13/2*
         G(1,1,0,z) )

       + N*[1-y]^-1 * ( zeta3 + 7/12*Pi^2 + 11/2*i_*Pi - G(1 - z, - z,1 - z,y)
          + 119/12*G(1 - z,y) + 1/6*G(1 - z,y)*Pi^2 + 13/2*G(1 - z,0,y) + 2*G(
         1 - z,0,0,y) - 2*G(1 - z,1,0,y) - 12*G( - z,1 - z,y) + 13/2*G(0,1 - z
         ,y) + 2*G(0,1 - z,0,y) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) - 97/
         6*G(0,y) - 1/3*G(0,y)*Pi^2 - 1/2*G(0,y)*G(0,z) + 13/2*G(0,y)*G(1,z)
          + 2*G(0,y)*G(1,0,z) - 17/6*G(0,z) - 1/6*G(0,z)*Pi^2 + 11/2*G(0,z)*G(
         1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1
         ,0,y) + 2*G(0,0,1 - z,y) - 4/3*G(0,0,y) - 2*G(0,0,y)*G(0,z) + 2*G(0,0
         ,y)*G(1,z) + G(0,0,1,z) - 13/2*G(0,1,z) - G(0,1,z)*G(1 - z,y) - 2*G(0
         ,1,z)*G(0,y) + 3*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 119/12*G(1,z) + 1/6*
         G(1,z)*Pi^2 - G(1,z)*G(1 - z, - z,y) - 12*G(1,z)*G( - z,y) + 2*G(1,0,
         1 - z,y) - 10*G(1,0,y) + 2*G(1,0,y)*G(1,z) + 9/2*G(1,0,z) - 3*G(1,0,z
         )*G(1 - z,y) - G(1,0,1,z) - 3*G(1,1,0,z) )

       + N*[1-z]^-1 * (  - 4/3*G(0,0,z)*G(1 - z,y) + 4/3*G(0,0,z)*G(0,y) - 4/3
         *G(0,0,1,z) - 4/3*G(0,1,0,z) - 4/3*G(1,0,0,z) )

       + N * ( 2/3*G(1 - z, - z,1 - z,y) - 85/12*G(1 - z,y) + 1/9*G(1 - z,y)*
         Pi^2 - 31/4*G(1 - z,0,y) + 31/4*G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,
         y) - 2/3*G( - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) - 31/4*G(0,1 - 
         z,y) + 85/12*G(0,y) - 31/4*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,0,z) - 2/3*
         G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1
          - z,y) + 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,z)*G(1 - z,y) - 4/3*G(0,0,z
         )*G(0,y) + 31/4*G(0,1,z) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0,1,z)*G(
          - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) - 2/3
         *G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 - 85/12*G(1,z) + 1/9*G(1,z)*Pi^2 + 
         2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z, - z,y) + 31/4*G(1,z)*
         G( - z,y) + 2/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) + 31/4*G(1,0,
         y) - 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) + 4/3*G(1,0,0,z) - 
         2/3*G(1,0,1,z) + 2/3*G(1,1,0,y) - 4/3*G(1,1,0,z) )

       + N*z*[1-y-z]^-3 * ( 3*zeta3 - 13/4*Pi^2 - 28/45*Pi^4 - 11/6*i_*Pi^3 + 
         4*G(1 - z,y)*zeta3 - 7/18*G(1 - z,y)*Pi^2 - 1/3*G(1 - z,0,y)*Pi^2 + 4
         *G(1 - z,1,1 - z,0,y) + 1/3*G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y
         ) + 7/3*G(1 - z,1,0,y) - 2*G(1 - z,1,0,0,y) - 2*G(1 - z,1,1,0,y) + 22
         *G(0,1 - z, - z,1 - z,y) + 22*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,1 - z,
         y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 13*G(0,1 - z,1,0,y) + 29*G(0,y)*
         zeta3 + 31/36*G(0,y)*Pi^2 - 39/2*G(0,y)*G(0,z) + 4/3*G(0,y)*G(0,z)*
         Pi^2 - 11*G(0,y)*G(0,z)*i_*Pi + 3/2*G(0,y)*G(1,z)*Pi^2 - 19/6*G(0,y)*
         G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 9*G(0,y)*G(1,0,1,z) + 29*G(0,z)*
         zeta3 + 31/36*G(0,z)*Pi^2 - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1
          - z,0,1 - z,y) - 7/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,0,y)
          - 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G(0,1 - z,y) + 11/6*G(0,z)*G(1,
         y)*Pi^2 + 13*G(0,z)*G(1,0,1 - z,y) - 5/6*G(0,z)*G(1,0,y) - 6*G(0,z)*
         G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 11*G(0,0,1 - z,y)*G(0,z) - 22*G(0,
         0, - z,1 - z,y) - 22*G(0,0, - z,y)*G(1,z) - 13/6*G(0,0,y)*Pi^2 + 15/2
         *G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 11*G(0,0,y)*G(0,1,z) + 2*G(0
         ,0,y)*G(1,0,z) - 13/6*G(0,0,z)*Pi^2 + 2*G(0,0,z)*G(1 - z,0,y) - 11*G(
         0,0,z)*G(0,1 - z,y) + 15/2*G(0,0,z)*G(0,y) - 22*G(0,0,0,1,z) + 11*G(0
         ,0,1,z)*G(0,y) + 22*G(0,0,1,z)*G(1,y) + 9*G(0,0,1,0,y) + 9*G(0,0,1,0,
         z) - 2*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 8/3*G(0,1,z)*Pi^2 - 4*
         G(0,1,z)*G(1 - z,0,y) + 22*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,y)
          - 22*G(0,1,z)*G(1,1 - z,y) - 9*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,1 - z,y
         ) - 20/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) - 20/
         3*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) - 13*G(0,1,0,z)*G(1,y) + 20*G(0,1,
         0,1,z) + 8*G(0,1,1,0,y) - 7*G(0,1,1,0,z) - 22*G(1,1 - z, - z,1 - z,y)
          - 4*G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,y) + 11*G(1,1 - z,0,0,y) + 2*
         G(1,1 - z,1,0,y) - 31*G(1,y)*zeta3 + 1/4*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z
         )*Pi^2 - 27*G(1,z)*zeta3 - 5/36*G(1,z)*Pi^2 + 1/3*G(1,z)*G(1 - z,y)*
         Pi^2 + 4*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,
         0,1 - z,y) + 11*G(1,0,1 - z,0,y) - 22*G(1,0, - z,1 - z,y) - 22*G(1,0,
          - z,y)*G(1,z) + 39/2*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_*
         Pi - 2*G(1,0,y)*G(1,z) + 39/2*G(1,0,z) - G(1,0,z)*Pi^2 + 11*G(1,0,z)*
         i_*Pi + 7/3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 13*G(1,0,
         z)*G(1,1 - z,y) + 11*G(1,0,0,1 - z,y) - 15/2*G(1,0,0,y) + 11*G(1,0,0,
         y)*G(1,z) - 15/2*G(1,0,0,z) - 2*G(1,0,0,z)*G(1 - z,y) - 11*G(1,0,0,1,
         z) - 2*G(1,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 22*G(1,0,1,z)*G(1,y) - 
         5*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 11*G(1,1,1 - z,0,y) + 7/2*G(1,1,y)*
         Pi^2 - 1/6*G(1,1,z)*Pi^2 + 11*G(1,1,0,1 - z,y) - 3/2*G(1,1,0,y) + 11*
         G(1,1,0,y)*G(1,z) - 7/6*G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) + 13*G(1
         ,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) + 4*G(1,1,0,0,z) - 7*G(1,1,0,1,z) - 
         21*G(1,1,1,0,y) - 6*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-2 * (  - 33*zeta3 + 67/9*Pi^2 + 28/45*Pi^4 + 11/6*i_*
         Pi^3 - 22*G(1 - z, - z,1 - z,y) - 4*G(1 - z,y)*zeta3 - 28/9*G(1 - z,y
         )*Pi^2 + 4*G(1 - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 + 22*G(1 - z,0,0,y)
          - 4*G(1 - z,1,1 - z,0,y) - 1/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1
          - z,y) - 43/3*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0,
         y) + 22*G( - z,1 - z,y) - 22*G(0,1 - z, - z,1 - z,y) - 22*G(0,1 - z,
          - z,y)*G(1,z) + 4*G(0,1 - z,y) - 4*G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y
         )*G(1,0,z) + 22*G(0,1 - z,0,y) + 12*G(0,1 - z,1,0,y) - 66*G(0, - z,1
          - z,y) - 66*G(0, - z,y)*G(1,z) + 89/3*G(0,y) - 26*G(0,y)*zeta3 - 46/
         9*G(0,y)*Pi^2 + 22*G(0,y)*i_*Pi + 43/3*G(0,y)*G(0,z) - 4/3*G(0,y)*G(0
         ,z)*Pi^2 + 11*G(0,y)*G(0,z)*i_*Pi + 4*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,
         z)*Pi^2 + 17/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 8*G(0,y)*G(1,0
         ,1,z) - 89/6*G(0,z) - 32*G(0,z)*zeta3 + 67/18*G(0,z)*Pi^2 - 11*G(0,z)
         *i_*Pi - 2*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*
         G(1 - z,0,1 - z,y) + 16/3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,0,
         y) + 2*G(0,z)*G(1 - z,1,0,y) + 31*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,
         y)*Pi^2 - 14*G(0,z)*G(1,0,1 - z,y) - 5/3*G(0,z)*G(1,0,y) + 6*G(0,z)*
         G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 22*G(0,0,1 - z,y) - 12*G(0,0,1 - z
         ,y)*G(0,z) + 22*G(0,0, - z,1 - z,y) + 22*G(0,0, - z,y)*G(1,z) - 41*G(
         0,0,y) + 2*G(0,0,y)*Pi^2 - 53/3*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z)
          + 10*G(0,0,y)*G(0,1,z) + 22*G(0,0,y)*G(1,z) - 2*G(0,0,y)*G(1,0,z) + 
         41/2*G(0,0,z) + 7/3*G(0,0,z)*Pi^2 - 11*G(0,0,z)*G(1 - z,y) - 2*G(0,0,
         z)*G(1 - z,0,y) + 12*G(0,0,z)*G(0,1 - z,y) - 7/3*G(0,0,z)*G(0,y) + 22
         *G(0,0,0,1,z) + 55*G(0,0,1,z) - 10*G(0,0,1,z)*G(0,y) - 22*G(0,0,1,z)*
         G(1,y) - 8*G(0,0,1,0,y) - 10*G(0,0,1,0,z) + 2*G(0,1,1 - z,0,y) + 4/3*
         G(0,1,y)*Pi^2 + 20*G(0,1,z) - 8/3*G(0,1,z)*Pi^2 - 22*G(0,1,z)*G(1 - z
         ,y) + 4*G(0,1,z)*G(1 - z,0,y) - 22*G(0,1,z)*G(0,1 - z,y) - 35*G(0,1,z
         )*G(0,y) + 22*G(0,1,z)*G(1,1 - z,y) + 8*G(0,1,z)*G(1,0,y) + 2*G(0,1,0
         ,1 - z,y) + 19/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,
         z) - 18*G(0,1,0,z) + 2*G(0,1,0,z)*G(0,y) + 14*G(0,1,0,z)*G(1,y) - 20*
         G(0,1,0,1,z) - 8*G(0,1,1,0,y) + 8*G(0,1,1,0,z) + 22*G(1,1 - z, - z,1
          - z,y) + 4*G(1,1 - z,y)*Pi^2 + 26*G(1,1 - z,0,y) - 10*G(1,1 - z,0,0,
         y) - 2*G(1,1 - z,1,0,y) + 34*G(1,y)*zeta3 + 95/18*G(1,y)*Pi^2 + 4*G(1
         ,y)*G(1,z)*Pi^2 + 24*G(1,z)*zeta3 - 47/9*G(1,z)*Pi^2 - 22*G(1,z)*G(1
          - z, - z,y) - 1/3*G(1,z)*G(1 - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,1,0,y)
          + 22*G(1,z)*G( - z,y) + 22*G(1,z)*G(1,1 - z, - z,y) + 26*G(1,0,1 - z
         ,y) - 10*G(1,0,1 - z,0,y) + 22*G(1,0, - z,1 - z,y) + 22*G(1,0, - z,y)
         *G(1,z) - 91/6*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 11*G(1,0,y)*i_*Pi + 26*
         G(1,0,y)*G(1,z) - 119/3*G(1,0,z) + G(1,0,z)*Pi^2 - 11*G(1,0,z)*i_*Pi
          + 56/3*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(1 - z,0,y) - 14*G(1,0,z)*
         G(1,1 - z,y) - 10*G(1,0,0,1 - z,y) - 13/3*G(1,0,0,y) - 10*G(1,0,0,y)*
         G(1,z) + 7/3*G(1,0,0,z) + 2*G(1,0,0,z)*G(1 - z,y) + 10*G(1,0,0,1,z)
          - 29*G(1,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 22*G(1,0,1,z)*G(1,y) + 4
         *G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 10*G(1,1,1 - z,0,y) - 10/3*G(1,1,y)*
         Pi^2 - 10*G(1,1,0,1 - z,y) - 95/3*G(1,1,0,y) - 10*G(1,1,0,y)*G(1,z)
          + 73/3*G(1,1,0,z) - 2*G(1,1,0,z)*G(1 - z,y) - 14*G(1,1,0,z)*G(1,y)
          + 4*G(1,1,0,0,y) - 4*G(1,1,0,0,z) + 6*G(1,1,0,1,z) + 20*G(1,1,1,0,y)
          + 6*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-1 * ( 13/2*zeta3 - 61/72*Pi^2 - 7/90*Pi^4 + 11/2*i_*Pi
          - 11/12*i_*Pi^3 + 13*G(1 - z,y) + 2*G(1 - z,y)*zeta3 + 5/36*G(1 - z,
         y)*Pi^2 + 10*G(1 - z,0,y) - 1/6*G(1 - z,0,y)*Pi^2 - 9/2*G(1 - z,0,0,y
         ) + 2*G(1 - z,1,1 - z,0,y) + 1/6*G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1
          - z,y) + 11/3*G(1 - z,1,0,y) - G(1 - z,1,0,0,y) - G(1 - z,1,1,0,y)
          - 22*G( - z,1 - z,y) + 5*G(0,1 - z, - z,1 - z,y) + 5*G(0,1 - z, - z,
         y)*G(1,z) + 10*G(0,1 - z,y) + G(0,1 - z,y)*Pi^2 - G(0,1 - z,y)*G(1,0,
         z) - 9/2*G(0,1 - z,0,y) - 3*G(0,1 - z,1,0,y) + 22*G(0, - z,1 - z,y)
          + 22*G(0, - z,y)*G(1,z) - 50/3*G(0,y) + 4*G(0,y)*zeta3 + 31/18*G(0,y
         )*Pi^2 - 11/2*G(0,y)*i_*Pi - 65/12*G(0,y)*G(0,z) + 2/3*G(0,y)*G(0,z)*
         Pi^2 - 11/2*G(0,y)*G(0,z)*i_*Pi + 10*G(0,y)*G(1,z) + 1/6*G(0,y)*G(1,z
         )*Pi^2 + 1/6*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,0,z) + G(0,y)*G(1,0,1,z
         ) - 11/6*G(0,z) + 7*G(0,z)*zeta3 - 49/36*G(0,z)*Pi^2 + 11/2*G(0,z)*i_
         *Pi + 12*G(0,z)*G(1 - z,y) - 1/6*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*G(
         1 - z,0,1 - z,y) + 5/6*G(0,z)*G(1 - z,0,y) + G(0,z)*G(1 - z,0,0,y) - 
         G(0,z)*G(1 - z,1,0,y) - 10*G(0,z)*G(0,1 - z,y) + 1/2*G(0,z)*G(1,y)*
         Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) + 5/6*G(0,z)*G(1,0,y) - 3*G(0,z)*G(1,0
         ,0,y) + G(0,z)*G(1,1,0,y) - 9/2*G(0,0,1 - z,y) + 3*G(0,0,1 - z,y)*G(0
         ,z) - 5*G(0,0, - z,1 - z,y) - 5*G(0,0, - z,y)*G(1,z) + 55/6*G(0,0,y)
          - 1/2*G(0,0,y)*Pi^2 + 29/6*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) - 2
         *G(0,0,y)*G(0,1,z) - 9/2*G(0,0,y)*G(1,z) + G(0,0,y)*G(1,0,z) - 34/3*
         G(0,0,z) - 2/3*G(0,0,z)*Pi^2 + 13/2*G(0,0,z)*G(1 - z,y) + G(0,0,z)*G(
         1 - z,0,y) - 3*G(0,0,z)*G(0,1 - z,y) - 1/3*G(0,0,z)*G(0,y) - 5*G(0,0,
         0,1,z) - 31/2*G(0,0,1,z) + 2*G(0,0,1,z)*G(0,y) + 5*G(0,0,1,z)*G(1,y)
          + G(0,0,1,0,y) + 2*G(0,0,1,0,z) - G(0,1,1 - z,0,y) - 2/3*G(0,1,y)*
         Pi^2 - 10*G(0,1,z) + 1/3*G(0,1,z)*Pi^2 - 2*G(0,1,z)*G(1 - z,0,y) + 5*
         G(0,1,z)*G(0,1 - z,y) + 12*G(0,1,z)*G(0,y) - 5*G(0,1,z)*G(1,1 - z,y)
          - G(0,1,z)*G(1,0,y) - G(0,1,0,1 - z,y) - 25/6*G(0,1,0,y) - G(0,1,0,y
         )*G(0,z) - G(0,1,0,y)*G(1,z) + 6*G(0,1,0,z) - G(0,1,0,z)*G(0,y) - 4*
         G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) + 4*G(0,1,1,0,y) - G(0,1,1,0,z) - 
         5*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 - 15/2*G(1,1 - z,0,y)
          + 2*G(1,1 - z,0,0,y) + G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 - 8/9*G(1,y
         )*Pi^2 - G(1,y)*G(1,z)*Pi^2 + 13*G(1,z) - 3*G(1,z)*zeta3 + 13/9*G(1,z
         )*Pi^2 + 1/6*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(1,z)*G(1 - z,1,0,y) - 22*G(
         1,z)*G( - z,y) - 5*G(1,z)*G(1,1 - z, - z,y) - 15/2*G(1,0,1 - z,y) + 2
         *G(1,0,1 - z,0,y) - 5*G(1,0, - z,1 - z,y) - 5*G(1,0, - z,y)*G(1,z) - 
         33/4*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 11/2*G(1,0,y)*i_*Pi - 15/2*G(1,0,
         y)*G(1,z) + 45/4*G(1,0,z) - 1/2*G(1,0,z)*Pi^2 + 11/2*G(1,0,z)*i_*Pi
          - 22/3*G(1,0,z)*G(1 - z,y) - G(1,0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G(1,
         1 - z,y) + 2*G(1,0,0,1 - z,y) - 1/3*G(1,0,0,y) + 2*G(1,0,0,y)*G(1,z)
          + 1/3*G(1,0,0,z) - G(1,0,0,z)*G(1 - z,y) - 2*G(1,0,0,1,z) + 7/2*G(1,
         0,1,z) + 2*G(1,0,1,z)*G(1 - z,y) - 5*G(1,0,1,z)*G(1,y) + G(1,0,1,0,y)
          + 3*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 7/6*G(1,1,y)*Pi^2 + 1/2*G(1,
         1,z)*Pi^2 + 2*G(1,1,0,1 - z,y) + 16/3*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z
         ) - 35/3*G(1,1,0,z) + G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) + 
         G(1,1,0,0,y) + 2*G(1,1,0,0,z) - 7*G(1,1,1,0,y) - 3*G(1,1,1,0,z) )

       + N*z*[1-y]^-3 * ( 81/2*zeta3 - 9/4*Pi^2 + 27/2*G(1 - z, - z,1 - z,y)
          + 9/4*G(1 - z,y)*Pi^2 - 4*G(1 - z,0,y) - 4/3*G(1 - z,0,0,y) - 27/2*
         G( - z,1 - z,y) - 4*G(0,1 - z,y) - 4/3*G(0,1 - z,0,y) + 27/2*G(0, - z
         ,1 - z,y) + 27/2*G(0, - z,y)*G(1,z) + 4*G(0,y)*G(0,z) - 4*G(0,y)*G(1,
         z) - 9/4*G(0,z)*Pi^2 - 27/2*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,1 - z,y)
          + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*G(1,z) - 27/2*G(0,0,1,z) - 27/2
         *G(0,1,z) + 27/2*G(0,1,z)*G(1 - z,y) + 27/2*G(0,1,0,z) + 9/4*G(1,z)*
         Pi^2 + 27/2*G(1,z)*G(1 - z, - z,y) - 27/2*G(1,z)*G( - z,y) + 27/2*G(1
         ,0,z) - 27/2*G(1,0,z)*G(1 - z,y) + 27/2*G(1,0,1,z) - 27/2*G(1,1,0,z)
          )

       + N*z*[1-y]^-2 * (  - 30*zeta3 + 3/2*Pi^2 - 10*G(1 - z, - z,1 - z,y) - 
         43/4*G(1 - z,y) - 5/3*G(1 - z,y)*Pi^2 + 8/3*G(1 - z,0,y) + 2/3*G(1 - 
         z,0,0,y) + 45/2*G( - z,1 - z,y) + 8/3*G(0,1 - z,y) + 2/3*G(0,1 - z,0,
         y) - 10*G(0, - z,1 - z,y) - 10*G(0, - z,y)*G(1,z) - 8/3*G(0,y)*G(0,z)
          + 8/3*G(0,y)*G(1,z) + 43/4*G(0,z) + 5/3*G(0,z)*Pi^2 - 27/2*G(0,z)*G(
         1 - z,y) + 10*G(0,z)*G(0,1 - z,y) + 2/3*G(0,0,1 - z,y) - 2/3*G(0,0,y)
         *G(0,z) + 2/3*G(0,0,y)*G(1,z) + 10*G(0,0,1,z) + 9*G(0,1,z) - 10*G(0,1
         ,z)*G(1 - z,y) - 10*G(0,1,0,z) - 43/4*G(1,z) - 5/3*G(1,z)*Pi^2 - 10*
         G(1,z)*G(1 - z, - z,y) + 45/2*G(1,z)*G( - z,y) - 9*G(1,0,z) + 10*G(1,
         0,z)*G(1 - z,y) - 10*G(1,0,1,z) + 10*G(1,1,0,z) )

       + N*z*[1-y]^-1 * ( 43/12*G(1 - z,y) - 4/3*G(1 - z,0,0,y) - 13/4*G( - z,
         1 - z,y) - 4/3*G(0,1 - z,0,y) - 43/12*G(0,z) + 13/4*G(0,z)*G(1 - z,y)
          - 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*G(1,z) + 
         43/12*G(1,z) - 13/4*G(1,z)*G( - z,y) )

       + N*z*[y+z]^-2 * ( G(1 - z,y) + G(1,z) )

       + N*z*[y+z]^-1 * ( 1 )

       + N*z^2*[1-y-z]^-3 * (  - 6*zeta3 + 37/6*Pi^2 + 56/45*Pi^4 + 11/3*i_*
         Pi^3 - 8*G(1 - z,y)*zeta3 + 7/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - z,0,y)*
         Pi^2 - 8*G(1 - z,1,1 - z,0,y) - 2/3*G(1 - z,1,y)*Pi^2 - 8*G(1 - z,1,0
         ,1 - z,y) - 14/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,
         0,y) - 44*G(0,1 - z, - z,1 - z,y) - 44*G(0,1 - z, - z,y)*G(1,z) - 8*
         G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 26*G(0,1 - z,1,0,y) - 
         58*G(0,y)*zeta3 - 31/18*G(0,y)*Pi^2 + 37*G(0,y)*G(0,z) - 8/3*G(0,y)*
         G(0,z)*Pi^2 + 22*G(0,y)*G(0,z)*i_*Pi - 3*G(0,y)*G(1,z)*Pi^2 + 19/3*G(
         0,y)*G(1,0,z) + 8*G(0,y)*G(1,0,0,z) - 18*G(0,y)*G(1,0,1,z) - 58*G(0,z
         )*zeta3 - 31/18*G(0,z)*Pi^2 + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 8*G(0,z)*
         G(1 - z,0,1 - z,y) + 14/3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,0,
         y) + 4*G(0,z)*G(1 - z,1,0,y) - 4*G(0,z)*G(0,1 - z,y) - 11/3*G(0,z)*G(
         1,y)*Pi^2 - 26*G(0,z)*G(1,0,1 - z,y) + 5/3*G(0,z)*G(1,0,y) + 12*G(0,z
         )*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) - 22*G(0,0,1 - z,y)*G(0,z) + 44*G(
         0,0, - z,1 - z,y) + 44*G(0,0, - z,y)*G(1,z) + 13/3*G(0,0,y)*Pi^2 - 15
         *G(0,0,y)*G(0,z) - 8*G(0,0,y)*G(0,0,z) + 22*G(0,0,y)*G(0,1,z) - 4*G(0
         ,0,y)*G(1,0,z) + 13/3*G(0,0,z)*Pi^2 - 4*G(0,0,z)*G(1 - z,0,y) + 22*G(
         0,0,z)*G(0,1 - z,y) - 15*G(0,0,z)*G(0,y) + 44*G(0,0,0,1,z) - 22*G(0,0
         ,1,z)*G(0,y) - 44*G(0,0,1,z)*G(1,y) - 18*G(0,0,1,0,y) - 18*G(0,0,1,0,
         z) + 4*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 - 16/3*G(0,1,z)*Pi^2 + 8*
         G(0,1,z)*G(1 - z,0,y) - 44*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(0,y)
          + 44*G(0,1,z)*G(1,1 - z,y) + 18*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,1 - z,
         y) + 40/3*G(0,1,0,y) + 4*G(0,1,0,y)*G(0,z) + 4*G(0,1,0,y)*G(1,z) + 40/
         3*G(0,1,0,z) + 4*G(0,1,0,z)*G(0,y) + 26*G(0,1,0,z)*G(1,y) - 40*G(0,1,
         0,1,z) - 16*G(0,1,1,0,y) + 14*G(0,1,1,0,z) + 44*G(1,1 - z, - z,1 - z,
         y) + 8*G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,y) - 22*G(1,1 - z,0,0,y) - 4
         *G(1,1 - z,1,0,y) + 62*G(1,y)*zeta3 - 1/2*G(1,y)*Pi^2 + 8*G(1,y)*G(1,
         z)*Pi^2 + 54*G(1,z)*zeta3 + 5/18*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z,y)*
         Pi^2 - 8*G(1,z)*G(1 - z,1,0,y) + 44*G(1,z)*G(1,1 - z, - z,y) + 4*G(1,
         0,1 - z,y) - 22*G(1,0,1 - z,0,y) + 44*G(1,0, - z,1 - z,y) + 44*G(1,0,
          - z,y)*G(1,z) - 37*G(1,0,y) + 4/3*G(1,0,y)*Pi^2 - 22*G(1,0,y)*i_*Pi
          + 4*G(1,0,y)*G(1,z) - 37*G(1,0,z) + 2*G(1,0,z)*Pi^2 - 22*G(1,0,z)*i_
         *Pi - 14/3*G(1,0,z)*G(1 - z,y) + 4*G(1,0,z)*G(1 - z,0,y) - 26*G(1,0,z
         )*G(1,1 - z,y) - 22*G(1,0,0,1 - z,y) + 15*G(1,0,0,y) - 22*G(1,0,0,y)*
         G(1,z) + 15*G(1,0,0,z) + 4*G(1,0,0,z)*G(1 - z,y) + 22*G(1,0,0,1,z) + 
         4*G(1,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) + 44*G(1,0,1,z)*G(1,y) + 10*G(
         1,0,1,0,y) - 12*G(1,0,1,0,z) - 22*G(1,1,1 - z,0,y) - 7*G(1,1,y)*Pi^2
          + 1/3*G(1,1,z)*Pi^2 - 22*G(1,1,0,1 - z,y) + 3*G(1,1,0,y) - 22*G(1,1,
         0,y)*G(1,z) + 7/3*G(1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) - 26*G(1,1,0,z
         )*G(1,y) + 10*G(1,1,0,0,y) - 8*G(1,1,0,0,z) + 14*G(1,1,0,1,z) + 42*G(
         1,1,1,0,y) + 12*G(1,1,1,0,z) )

       + N*z^2*[1-y-z]^-2 * ( 3*zeta3 - 37/12*Pi^2 - 28/45*Pi^4 - 11/6*i_*Pi^3
          + 4*G(1 - z,y)*zeta3 - 7/18*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - 1/3*
         G(1 - z,0,y)*Pi^2 - 11*G(1 - z,0,0,y) + 4*G(1 - z,1,1 - z,0,y) + 1/3*
         G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y) + 40/3*G(1 - z,1,0,y) - 2*
         G(1 - z,1,0,0,y) - 2*G(1 - z,1,1,0,y) + 22*G(0,1 - z, - z,1 - z,y) + 
         22*G(0,1 - z, - z,y)*G(1,z) - 2*G(0,1 - z,y) + 4*G(0,1 - z,y)*Pi^2 - 
         2*G(0,1 - z,y)*G(1,0,z) - 11*G(0,1 - z,0,y) - 12*G(0,1 - z,1,0,y) + 
         44*G(0, - z,1 - z,y) + 44*G(0, - z,y)*G(1,z) - 89/6*G(0,y) + 26*G(0,y
         )*zeta3 + 71/18*G(0,y)*Pi^2 - 11*G(0,y)*i_*Pi - 37/2*G(0,y)*G(0,z) + 
         4/3*G(0,y)*G(0,z)*Pi^2 - 11*G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1,z) + 4/
         3*G(0,y)*G(1,z)*Pi^2 - 14/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 8
         *G(0,y)*G(1,0,1,z) + 89/6*G(0,z) + 32*G(0,z)*zeta3 - 20/9*G(0,z)*Pi^2
          + 11*G(0,z)*i_*Pi + 2*G(0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,y)*Pi^2
          - 4*G(0,z)*G(1 - z,0,1 - z,y) - 7/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*
         G(1 - z,0,0,y) - 2*G(0,z)*G(1 - z,1,0,y) - 20*G(0,z)*G(0,1 - z,y) + 2
         *G(0,z)*G(1,y)*Pi^2 + 14*G(0,z)*G(1,0,1 - z,y) + 2/3*G(0,z)*G(1,0,y)
          - 6*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) - 11*G(0,0,1 - z,y) + 12
         *G(0,0,1 - z,y)*G(0,z) - 22*G(0,0, - z,1 - z,y) - 22*G(0,0, - z,y)*G(
         1,z) + 41/2*G(0,0,y) - 2*G(0,0,y)*Pi^2 + 38/3*G(0,0,y)*G(0,z) + 4*G(0
         ,0,y)*G(0,0,z) - 10*G(0,0,y)*G(0,1,z) - 11*G(0,0,y)*G(1,z) + 2*G(0,0,
         y)*G(1,0,z) - 41/2*G(0,0,z) - 7/3*G(0,0,z)*Pi^2 + 11*G(0,0,z)*G(1 - z
         ,y) + 2*G(0,0,z)*G(1 - z,0,y) - 12*G(0,0,z)*G(0,1 - z,y) + 7/3*G(0,0,
         z)*G(0,y) - 22*G(0,0,0,1,z) - 33*G(0,0,1,z) + 10*G(0,0,1,z)*G(0,y) + 
         22*G(0,0,1,z)*G(1,y) + 8*G(0,0,1,0,y) + 10*G(0,0,1,0,z) - 2*G(0,1,1
          - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 2*G(0,1,z) + 8/3*G(0,1,z)*Pi^2 - 4*G(
         0,1,z)*G(1 - z,0,y) + 22*G(0,1,z)*G(0,1 - z,y) + 24*G(0,1,z)*G(0,y)
          - 22*G(0,1,z)*G(1,1 - z,y) - 8*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,1 - z,y
         ) - 31/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) + 8*
         G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) - 14*G(0,1,0,z)*G(1,y) + 20*G(0,1,0,
         1,z) + 8*G(0,1,1,0,y) - 8*G(0,1,1,0,z) - 22*G(1,1 - z, - z,1 - z,y)
          - 4*G(1,1 - z,y)*Pi^2 - 13*G(1,1 - z,0,y) + 10*G(1,1 - z,0,0,y) + 2*
         G(1,1 - z,1,0,y) - 34*G(1,y)*zeta3 - 35/18*G(1,y)*Pi^2 - 4*G(1,y)*G(1
         ,z)*Pi^2 - 24*G(1,z)*zeta3 + 37/18*G(1,z)*Pi^2 + 1/3*G(1,z)*G(1 - z,y
         )*Pi^2 + 4*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*G(1,1 - z, - z,y) - 13*
         G(1,0,1 - z,y) + 10*G(1,0,1 - z,0,y) - 22*G(1,0, - z,1 - z,y) - 22*G(
         1,0, - z,y)*G(1,z) + 11*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_
         *Pi - 13*G(1,0,y)*G(1,z) + 28*G(1,0,z) - G(1,0,z)*Pi^2 + 11*G(1,0,z)*
         i_*Pi - 26/3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 14*G(1,0
         ,z)*G(1,1 - z,y) + 10*G(1,0,0,1 - z,y) - 5/3*G(1,0,0,y) + 10*G(1,0,0,
         y)*G(1,z) - 7/3*G(1,0,0,z) - 2*G(1,0,0,z)*G(1 - z,y) - 10*G(1,0,0,1,z
         ) + 9*G(1,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 22*G(1,0,1,z)*G(1,y) - 4
         *G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 10*G(1,1,1 - z,0,y) + 10/3*G(1,1,y)*
         Pi^2 + 10*G(1,1,0,1 - z,y) + 35/3*G(1,1,0,y) + 10*G(1,1,0,y)*G(1,z)
          - 43/3*G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) + 14*G(1,1,0,z)*G(1,y)
          - 4*G(1,1,0,0,y) + 4*G(1,1,0,0,z) - 6*G(1,1,0,1,z) - 20*G(1,1,1,0,y)
          - 6*G(1,1,1,0,z) )

       + N*z^2*[1-y]^-4 * (  - 81/2*zeta3 - 27/2*G(1 - z, - z,1 - z,y) - 9/4*
         G(1 - z,y)*Pi^2 - 27/2*G(0, - z,1 - z,y) - 27/2*G(0, - z,y)*G(1,z) + 
         9/4*G(0,z)*Pi^2 + 27/2*G(0,z)*G(0,1 - z,y) + 27/2*G(0,0,1,z) - 27/2*
         G(0,1,z)*G(1 - z,y) - 27/2*G(0,1,0,z) - 9/4*G(1,z)*Pi^2 - 27/2*G(1,z)
         *G(1 - z, - z,y) + 27/2*G(1,0,z)*G(1 - z,y) - 27/2*G(1,0,1,z) + 27/2*
         G(1,1,0,z) )

       + N*z^2*[1-y]^-3 * ( 27*zeta3 + 9*G(1 - z, - z,1 - z,y) + 3/2*G(1 - z,y
         )*Pi^2 - 27/2*G( - z,1 - z,y) + 9*G(0, - z,1 - z,y) + 9*G(0, - z,y)*
         G(1,z) - 3/2*G(0,z)*Pi^2 + 27/2*G(0,z)*G(1 - z,y) - 9*G(0,z)*G(0,1 - 
         z,y) - 9*G(0,0,1,z) + 9*G(0,1,z)*G(1 - z,y) + 9*G(0,1,0,z) + 3/2*G(1,
         z)*Pi^2 + 9*G(1,z)*G(1 - z, - z,y) - 27/2*G(1,z)*G( - z,y) - 9*G(1,0,
         z)*G(1 - z,y) + 9*G(1,0,1,z) - 9*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * ( 9/4*G( - z,1 - z,y) - 9/4*G(0,z)*G(1 - z,y) + 9/4*
         G(1,z)*G( - z,y) )

       + N*z^3*[1-y-z]^-3 * ( 3*zeta3 - 37/12*Pi^2 - 28/45*Pi^4 - 11/6*i_*Pi^3
          + 4*G(1 - z,y)*zeta3 - 7/18*G(1 - z,y)*Pi^2 - 1/3*G(1 - z,0,y)*Pi^2
          + 4*G(1 - z,1,1 - z,0,y) + 1/3*G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1
          - z,y) + 7/3*G(1 - z,1,0,y) - 2*G(1 - z,1,0,0,y) - 2*G(1 - z,1,1,0,y
         ) + 22*G(0,1 - z, - z,1 - z,y) + 22*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,
         1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 13*G(0,1 - z,1,0,y) + 29*G(
         0,y)*zeta3 + 31/36*G(0,y)*Pi^2 - 37/2*G(0,y)*G(0,z) + 4/3*G(0,y)*G(0,
         z)*Pi^2 - 11*G(0,y)*G(0,z)*i_*Pi + 3/2*G(0,y)*G(1,z)*Pi^2 - 19/6*G(0,
         y)*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 9*G(0,y)*G(1,0,1,z) + 29*G(0,z)*
         zeta3 + 31/36*G(0,z)*Pi^2 - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1
          - z,0,1 - z,y) - 7/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,0,y)
          - 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G(0,1 - z,y) + 11/6*G(0,z)*G(1,
         y)*Pi^2 + 13*G(0,z)*G(1,0,1 - z,y) - 5/6*G(0,z)*G(1,0,y) - 6*G(0,z)*
         G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 11*G(0,0,1 - z,y)*G(0,z) - 22*G(0,
         0, - z,1 - z,y) - 22*G(0,0, - z,y)*G(1,z) - 13/6*G(0,0,y)*Pi^2 + 15/2
         *G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 11*G(0,0,y)*G(0,1,z) + 2*G(0
         ,0,y)*G(1,0,z) - 13/6*G(0,0,z)*Pi^2 + 2*G(0,0,z)*G(1 - z,0,y) - 11*G(
         0,0,z)*G(0,1 - z,y) + 15/2*G(0,0,z)*G(0,y) - 22*G(0,0,0,1,z) + 11*G(0
         ,0,1,z)*G(0,y) + 22*G(0,0,1,z)*G(1,y) + 9*G(0,0,1,0,y) + 9*G(0,0,1,0,
         z) - 2*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 8/3*G(0,1,z)*Pi^2 - 4*
         G(0,1,z)*G(1 - z,0,y) + 22*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,y)
          - 22*G(0,1,z)*G(1,1 - z,y) - 9*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,1 - z,y
         ) - 20/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) - 20/
         3*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) - 13*G(0,1,0,z)*G(1,y) + 20*G(0,1,
         0,1,z) + 8*G(0,1,1,0,y) - 7*G(0,1,1,0,z) - 22*G(1,1 - z, - z,1 - z,y)
          - 4*G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,y) + 11*G(1,1 - z,0,0,y) + 2*
         G(1,1 - z,1,0,y) - 31*G(1,y)*zeta3 + 1/4*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z
         )*Pi^2 - 27*G(1,z)*zeta3 - 5/36*G(1,z)*Pi^2 + 1/3*G(1,z)*G(1 - z,y)*
         Pi^2 + 4*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,
         0,1 - z,y) + 11*G(1,0,1 - z,0,y) - 22*G(1,0, - z,1 - z,y) - 22*G(1,0,
          - z,y)*G(1,z) + 37/2*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_*
         Pi - 2*G(1,0,y)*G(1,z) + 37/2*G(1,0,z) - G(1,0,z)*Pi^2 + 11*G(1,0,z)*
         i_*Pi + 7/3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 13*G(1,0,
         z)*G(1,1 - z,y) + 11*G(1,0,0,1 - z,y) - 15/2*G(1,0,0,y) + 11*G(1,0,0,
         y)*G(1,z) - 15/2*G(1,0,0,z) - 2*G(1,0,0,z)*G(1 - z,y) - 11*G(1,0,0,1,
         z) - 2*G(1,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 22*G(1,0,1,z)*G(1,y) - 
         5*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 11*G(1,1,1 - z,0,y) + 7/2*G(1,1,y)*
         Pi^2 - 1/6*G(1,1,z)*Pi^2 + 11*G(1,1,0,1 - z,y) - 3/2*G(1,1,0,y) + 11*
         G(1,1,0,y)*G(1,z) - 7/6*G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) + 13*G(1
         ,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) + 4*G(1,1,0,0,z) - 7*G(1,1,0,1,z) - 
         21*G(1,1,1,0,y) - 6*G(1,1,1,0,z) )

       + N*y*z^-2 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - G(0,y
         )*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + N*y*z^-1 * (  - 23/4*G(1 - z,0,y) + 23/4*G( - z,1 - z,y) - 23/4*G(0,1
          - z,y) - 23/4*G(0,y)*G(1,z) + 23/4*G(0,1,z) + 23/4*G(1,z)*G( - z,y)
          + 23/4*G(1,0,y) ) ;
g [gamma3_2L] =  + N^-1*y^-2*z * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z
         ,y) - 1/2*G(1,z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( 1/2*G( - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,y) + 1/2*
         G(1,z)*G( - z,y) )

       + N^-1*y^-1 * (  - 1/2*G(1 - z, - z,1 - z,y) + 1/2*G(1 - z,y) - 1/12*G(
         1 - z,y)*Pi^2 - G( - z,1 - z,y) + 1/2*G(0, - z,1 - z,y) + 1/2*G(0, - 
         z,y)*G(1,z) + G(0,z)*G(1 - z,y) - 1/2*G(0,z)*G(0,1 - z,y) + 1/2*G(0,0
         ,z)*G(1 - z,y) - 1/2*G(0,1,z)*G(1 - z,y) + 1/2*G(1,z) - 1/2*G(1,z)*G(
         1 - z, - z,y) - G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - 1/2*G(1 - z,y) + 1/2*G(0,z) - 1/2*G(1,z) )

       + N^-1*y^-1*z^2 * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z,y) - 1/
         2*G(1,z)*G( - z,y) )

       + N^-1*z^-1 * (  - 1/2*G(1 - z, - z,1 - z,y) + 1/2*G(1 - z,y) - 1/12*G(
         1 - z,y)*Pi^2 + G(1 - z,0,y) + 1/2*G(1 - z,0,0,y) - G( - z,1 - z,y)
          + G(0,1 - z,y) + 1/2*G(0,1 - z,0,y) - 1/2*G(0, - z,1 - z,y) - 1/2*G(
         0, - z,y)*G(1,z) + G(0,y)*G(1,z) + 1/2*G(0,0,1 - z,y) + 1/2*G(0,0,y)*
         G(1,z) + 1/2*G(0,0,1,z) - G(0,1,z) - 1/2*G(0,1,z)*G(1 - z,y) - 1/2*G(
         0,1,z)*G(0,y) - 1/2*G(0,1,0,y) + 1/2*G(1,1 - z,0,y) + 1/12*G(1,y)*
         Pi^2 + 1/2*G(1,z) - 1/12*G(1,z)*Pi^2 - 1/2*G(1,z)*G(1 - z, - z,y) - 
         G(1,z)*G( - z,y) + 1/2*G(1,0,1 - z,y) - G(1,0,y) + 1/2*G(1,0,y)*G(1,z
         ) - 1/2*G(1,0,0,y) - 1/2*G(1,0,1,z) - 1/2*G(1,1,0,y) )

       + N^-1*[1-y-z]^-1 * ( 3*zeta3 - 11/12*Pi^2 - 13/120*Pi^4 + 4*G(1 - z,
          - z,1 - z,y) + 7/6*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,0,y) - 3*G(1 - z,1,
         0,y) - 4*G( - z,1 - z,y) + 2*G(0,1 - z, - z,1 - z,y) + 2*G(0,1 - z,
          - z,y)*G(1,z) + 1/2*G(0,1 - z,y)*Pi^2 - G(0,1 - z,y)*G(1,0,z) - 2*G(
         0,1 - z,0,y) - 3*G(0,1 - z,1,0,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,
         y)*G(1,z) - 3*G(0,y) + 5*G(0,y)*zeta3 - 1/2*G(0,y)*Pi^2 - 3/2*G(0,y)*
         G(0,z) - 1/6*G(0,y)*G(0,z)*Pi^2 + 1/3*G(0,y)*G(1,z)*Pi^2 + 3*G(0,y)*
         G(1,0,z) + G(0,y)*G(1,0,0,z) + 2*G(0,y)*G(1,0,1,z) - G(0,z)*zeta3 - 1/
         3*G(0,z)*Pi^2 + 3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(0,1 - z,y) + G(0,z
         )*G(0,1 - z,0,y) - G(0,z)*G(1,1 - z,0,y) - 3*G(0,z)*G(1,0,y) + G(0,z)
         *G(1,0,0,y) + G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,y) - 2*G(0,0, - z,1
          - z,y) - 2*G(0,0, - z,y)*G(1,z) + 2*G(0,0,y) - 1/3*G(0,0,y)*Pi^2 - 3
         *G(0,0,y)*G(0,z) - G(0,0,y)*G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 2*G(0,0,
         y)*G(1,z) - 2*G(0,0,0,1,z) - 4*G(0,0,1,z) + 2*G(0,0,1,z)*G(0,y) + 2*
         G(0,0,1,z)*G(1,y) + 3*G(0,0,1,0,y) + G(0,0,1,0,z) - 4*G(0,1,z) + 1/2*
         G(0,1,z)*Pi^2 + 4*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(0,1 - z,y) + 2*
         G(0,1,z)*G(0,y) - 2*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(1,0,y) + 5*
         G(0,1,0,y) + 5*G(0,1,0,z) + G(0,1,0,z)*G(0,y) - G(0,1,0,z)*G(1,y) + 2
         *G(0,1,0,1,z) - G(0,1,1,0,z) - 2*G(1,1 - z, - z,1 - z,y) - 1/2*G(1,1
          - z,y)*Pi^2 - 2*G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) + G(1,1 - z,1,0,
         y) + G(1,y)*zeta3 - 5/6*G(1,y)*Pi^2 - 1/2*G(1,y)*G(1,z)*Pi^2 - 5*G(1,
         z)*zeta3 + 7/6*G(1,z)*Pi^2 + 4*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(
          - z,y) - 2*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,0,1 - z,y) + 2*G(1,0,1
          - z,0,y) - 2*G(1,0, - z,1 - z,y) - 2*G(1,0, - z,y)*G(1,z) + 3/2*G(1,
         0,y) + 1/6*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,z) - G(1,0,y)*G(1,0,z) + 7/
         2*G(1,0,z) + 1/6*G(1,0,z)*Pi^2 - 5*G(1,0,z)*G(1 - z,y) + G(1,0,z)*G(1
         ,1 - z,y) + 2*G(1,0,0,1 - z,y) + 5*G(1,0,0,y) + 2*G(1,0,0,y)*G(1,z)
          - 2*G(1,0,0,1,z) + 4*G(1,0,1,z) - 2*G(1,0,1,z)*G(1,y) - 3*G(1,0,1,0,
         y) - G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 1/2*G(1,1,y)*Pi^2 - 1/3*G(1,
         1,z)*Pi^2 + 2*G(1,1,0,1 - z,y) + 5*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z)
          - 5*G(1,1,0,z) + G(1,1,0,z)*G(1,y) - 3*G(1,1,0,0,y) - G(1,1,0,0,z)
          - 2*G(1,1,0,1,z) - 3*G(1,1,1,0,y) )

       + N^-1*[1-y]^-1 * (  - 15/2*zeta3 + 7/12*Pi^2 - 5/2*G(1 - z, - z,1 - z,
         y) - 2/3*G(1 - z,y)*Pi^2 - G(1 - z,0,y) - 1/2*G(1 - z,0,0,y) + 3/2*G(
         1 - z,1,0,y) + 5/2*G( - z,1 - z,y) - G(0,1 - z,y) - 1/2*G(0,1 - z,0,y
         ) - 5/2*G(0, - z,1 - z,y) - 5/2*G(0, - z,y)*G(1,z) + 1/2*G(0,y) + 1/4
         *G(0,y)*Pi^2 + 2*G(0,y)*G(0,z) - G(0,y)*G(1,z) - 3/2*G(0,y)*G(1,0,z)
          + 1/2*G(0,z)*Pi^2 - 3/2*G(0,z)*G(1 - z,0,y) + 3*G(0,z)*G(0,1 - z,y)
          + 3/2*G(0,z)*G(1,0,y) - 1/2*G(0,0,1 - z,y) - G(0,0,y) + 3/2*G(0,0,y)
         *G(0,z) - 1/2*G(0,0,y)*G(1,z) + 5/2*G(0,0,1,z) + 5/2*G(0,1,z) - 5/2*
         G(0,1,z)*G(1 - z,y) + 1/2*G(0,1,z)*G(0,y) - G(0,1,0,y) - 9/2*G(0,1,0,
         z) - 1/2*G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 2/3*G(1,z)*Pi^2 - 5/2*G(1
         ,z)*G(1 - z, - z,y) + 5/2*G(1,z)*G( - z,y) - 1/2*G(1,0,1 - z,y) - G(1
         ,0,y) - 1/2*G(1,0,y)*G(1,z) - 5/2*G(1,0,z) + 9/2*G(1,0,z)*G(1 - z,y)
          - G(1,0,0,y) - 5/2*G(1,0,1,z) - G(1,1,0,y) + 9/2*G(1,1,0,z) )

       + N^-1*[1-z]^-1 * (  - 15/2*zeta3 + 7/12*Pi^2 - 5/2*G(1 - z, - z,1 - z,
         y) - 2/3*G(1 - z,y)*Pi^2 + 9/2*G(1 - z,1,0,y) + 5/2*G( - z,1 - z,y)
          + 5/2*G(0, - z,1 - z,y) + 5/2*G(0, - z,y)*G(1,z) + 1/2*G(0,y)*Pi^2
          + 2*G(0,y)*G(0,z) + 1/2*G(0,z) + 1/4*G(0,z)*Pi^2 - G(0,z)*G(1 - z,y)
          - 3/2*G(0,z)*G(1 - z,0,y) + 1/2*G(0,z)*G(0,1 - z,y) - G(0,0,z) - 1/2
         *G(0,0,z)*G(1 - z,y) + 3/2*G(0,0,z)*G(0,y) - 3*G(0,0,1,z) + 3/2*G(0,1
         ,z) - 5/2*G(0,1,z)*G(1 - z,y) + 3*G(0,1,z)*G(0,y) - 9/2*G(0,1,0,y) - 
         3/2*G(0,1,0,z) - 1/2*G(1,z)*Pi^2 - 5/2*G(1,z)*G(1 - z, - z,y) + 5/2*
         G(1,z)*G( - z,y) - 5/2*G(1,0,y) - 2*G(1,0,z) + 3/2*G(1,0,z)*G(1 - z,y
         ) - 3/2*G(1,0,0,z) - 3*G(1,0,1,z) )

       + N^-1*[y+z]^-1 * ( G(1 - z,y) + G(1,z) )

       + N^-1 * ( 1 + 12*zeta3 - 5/12*Pi^2 + 13/120*Pi^4 - 3*G(1 - z,y) + 3/2*
         G(1 - z,0,y) + 3*G(1 - z,0,0,y) - 3*G(1 - z,1,0,y) - 3*G( - z,1 - z,y
         ) - 2*G(0,1 - z, - z,1 - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) + 3/2*G(0,
         1 - z,y) - 1/2*G(0,1 - z,y)*Pi^2 + G(0,1 - z,y)*G(1,0,z) + 3*G(0,1 - 
         z,0,y) + 3*G(0,1 - z,1,0,y) - 4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1
         ,z) + 3*G(0,y) - 5*G(0,y)*zeta3 - 1/4*G(0,y)*Pi^2 - 5/2*G(0,y)*G(0,z)
          + 1/6*G(0,y)*G(0,z)*Pi^2 + 3/2*G(0,y)*G(1,z) - 1/3*G(0,y)*G(1,z)*
         Pi^2 - 3/2*G(0,y)*G(1,0,z) - G(0,y)*G(1,0,0,z) - 2*G(0,y)*G(1,0,1,z)
          + G(0,z)*zeta3 - 5/12*G(0,z)*Pi^2 + 3/2*G(0,z)*G(1 - z,y) - 2*G(0,z)
         *G(0,1 - z,y) - G(0,z)*G(0,1 - z,0,y) + G(0,z)*G(1,1 - z,0,y) + 3/2*
         G(0,z)*G(1,0,y) - G(0,z)*G(1,0,0,y) - G(0,z)*G(1,1,0,y) + 3*G(0,0,1
          - z,y) + 2*G(0,0, - z,1 - z,y) + 2*G(0,0, - z,y)*G(1,z) - 1/2*G(0,0,
         y) + 1/3*G(0,0,y)*Pi^2 + 3/2*G(0,0,y)*G(0,z) + G(0,0,y)*G(0,0,z) + 2*
         G(0,0,y)*G(0,1,z) + 3*G(0,0,y)*G(1,z) + 3/2*G(0,0,z) + G(0,0,z)*G(1
          - z,y) - 3/2*G(0,0,z)*G(0,y) + 2*G(0,0,0,1,z) + 5*G(0,0,1,z) - 2*G(0
         ,0,1,z)*G(0,y) - 2*G(0,0,1,z)*G(1,y) - 3*G(0,0,1,0,y) - G(0,0,1,0,z)
          - 3/2*G(0,1,z) - 1/2*G(0,1,z)*Pi^2 - 2*G(0,1,z)*G(0,1 - z,y) - 6*G(0
         ,1,z)*G(0,y) + 2*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(1,0,y) + G(0,1,
         0,z) - G(0,1,0,z)*G(0,y) + G(0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z) + G(0,1
         ,1,0,z) + 2*G(1,1 - z, - z,1 - z,y) + 1/2*G(1,1 - z,y)*Pi^2 + 3*G(1,1
          - z,0,y) - 2*G(1,1 - z,0,0,y) - G(1,1 - z,1,0,y) - G(1,y)*zeta3 + 3/
         4*G(1,y)*Pi^2 + 1/2*G(1,y)*G(1,z)*Pi^2 - 3*G(1,z) + 5*G(1,z)*zeta3 - 
         1/12*G(1,z)*Pi^2 - 3*G(1,z)*G( - z,y) + 2*G(1,z)*G(1,1 - z, - z,y) + 
         3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 2*G(1,0, - z,1 - z,y) + 2*G(1
         ,0, - z,y)*G(1,z) + 3/2*G(1,0,y) - 1/6*G(1,0,y)*Pi^2 + 3*G(1,0,y)*G(1
         ,z) + G(1,0,y)*G(1,0,z) + G(1,0,z) - 1/6*G(1,0,z)*Pi^2 - G(1,0,z)*G(1
          - z,y) - G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 9/2*G(1,0,0,y)
          - 2*G(1,0,0,y)*G(1,z) + 3/2*G(1,0,0,z) + 2*G(1,0,0,1,z) + G(1,0,1,z)
          + 2*G(1,0,1,z)*G(1,y) + 3*G(1,0,1,0,y) + G(1,0,1,0,z) - 2*G(1,1,1 - 
         z,0,y) - 1/2*G(1,1,y)*Pi^2 + 1/3*G(1,1,z)*Pi^2 - 2*G(1,1,0,1 - z,y)
          - 9/2*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z) + 1/2*G(1,1,0,z) - G(1,1,0,z)
         *G(1,y) + 3*G(1,1,0,0,y) + G(1,1,0,0,z) + 2*G(1,1,0,1,z) + 3*G(1,1,1,
         0,y) )

       + N^-1*z*[1-y-z]^-2 * (  - 1/2*Pi^2 - 13/60*Pi^4 + 4*G(0,1 - z, - z,1
          - z,y) + 4*G(0,1 - z, - z,y)*G(1,z) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - 
         z,y)*G(1,0,z) - 4*G(0,1 - z,1,0,y) + 4*G(0,y)*zeta3 - 3*G(0,y)*G(0,z)
          - 1/3*G(0,y)*G(0,z)*Pi^2 + 1/3*G(0,y)*G(1,z)*Pi^2 + 2*G(0,y)*G(1,0,0
         ,z) + 2*G(0,y)*G(1,0,1,z) + 4*G(0,z)*zeta3 + 2*G(0,z)*G(0,1 - z,0,y)
          - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,
         1 - z,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,
         y)*G(0,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 1/3*G(0,
         0,y)*Pi^2 - 2*G(0,0,y)*G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 1/3*G(0,0,z)*
         Pi^2 - 2*G(0,0,z)*G(0,1 - z,y) - 4*G(0,0,0,1,z) + 2*G(0,0,1,z)*G(0,y)
          + 4*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + G(0,1,z)*
         Pi^2 + 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)
         *G(1,0,y) + 2*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z
         ) - 4*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 
         2*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 - G(1,y)*G(1
         ,z)*Pi^2 - 4*G(1,z)*zeta3 - 4*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,0,1 - 
         z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1,z) + 3*G(1,0,y)
          + 1/3*G(1,0,y)*Pi^2 - 2*G(1,0,y)*G(1,0,z) + 3*G(1,0,z) + 1/3*G(1,0,z
         )*Pi^2 + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(1,0,0,y)*
         G(1,z) - 2*G(1,0,0,1,z) - 4*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 2*G(
         1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 - 1/3*G(1,1,z)*
         Pi^2 + 2*G(1,1,0,1 - z,y) + 2*G(1,1,0,y)*G(1,z) + 4*G(1,1,0,z)*G(1,y)
          - 4*G(1,1,0,0,y) - 2*G(1,1,0,0,z) - 2*G(1,1,0,1,z) - 4*G(1,1,1,0,y)
          )

       + N^-1*z*[1-y-z]^-1 * ( 1/2*Pi^2 + 13/60*Pi^4 + 2*G(1 - z,0,0,y) - 2*G(
         1 - z,1,0,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z, - z,y)*G(1,z)
          - G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 2*G(0,1 - z,0,y) + 6
         *G(0,1 - z,1,0,y) - 8*G(0, - z,1 - z,y) - 8*G(0, - z,y)*G(1,z) + 3*G(
         0,y) - 10*G(0,y)*zeta3 + 1/6*G(0,y)*Pi^2 + 3*G(0,y)*G(0,z) + 1/3*G(0,
         y)*G(0,z)*Pi^2 - 2/3*G(0,y)*G(1,z)*Pi^2 - 3*G(0,y)*G(1,0,z) - 2*G(0,y
         )*G(1,0,0,z) - 4*G(0,y)*G(1,0,1,z) - 3*G(0,z) + 2*G(0,z)*zeta3 - 1/6*
         G(0,z)*Pi^2 + 4*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0
         ,z)*G(1,1 - z,0,y) + 3*G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,
         z)*G(1,1,0,y) + 2*G(0,0,1 - z,y) + 4*G(0,0, - z,1 - z,y) + 4*G(0,0,
          - z,y)*G(1,z) - 2*G(0,0,y) + 2/3*G(0,0,y)*Pi^2 + 3*G(0,0,y)*G(0,z)
          + 2*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 2*G(0,0,y)*G(1,z) + 2*
         G(0,0,z) - 2*G(0,0,z)*G(1 - z,y) - 3*G(0,0,z)*G(0,y) + 4*G(0,0,0,1,z)
          + 6*G(0,0,1,z) - 4*G(0,0,1,z)*G(0,y) - 4*G(0,0,1,z)*G(1,y) - 6*G(0,0
         ,1,0,y) - 2*G(0,0,1,0,z) - G(0,1,z)*Pi^2 - 4*G(0,1,z)*G(0,1 - z,y) - 
         4*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) - 2
         *G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) + 2*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1
         ,z) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2
          + 2*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y) - 2*G(1
         ,y)*zeta3 + 5/6*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 + 10*G(1,z)*zeta3 - 
         5/6*G(1,z)*Pi^2 + 4*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,0,1 - z,y) - 4*
         G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(1,z) - 
         G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z
         ) - 5*G(1,0,z) - 1/3*G(1,0,z)*Pi^2 + 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,
         z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 5*G(1,0,0,y) - 4*G(1,0,0,y)*G(
         1,z) + 3*G(1,0,0,z) + 4*G(1,0,0,1,z) - 2*G(1,0,1,z) + 4*G(1,0,1,z)*G(
         1,y) + 6*G(1,0,1,0,y) + 2*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - G(1,1,y
         )*Pi^2 + 2/3*G(1,1,z)*Pi^2 - 4*G(1,1,0,1 - z,y) - 5*G(1,1,0,y) - 4*G(
         1,1,0,y)*G(1,z) + 5*G(1,1,0,z) - 2*G(1,1,0,z)*G(1,y) + 6*G(1,1,0,0,y)
          + 2*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 6*G(1,1,1,0,y) )

       + N^-1*z*[1-y]^-2 * ( 9*zeta3 - 1/6*Pi^2 + 3*G(1 - z, - z,1 - z,y) + 1/
         2*G(1 - z,y)*Pi^2 - G( - z,1 - z,y) + 3*G(0, - z,1 - z,y) + 3*G(0, - 
         z,y)*G(1,z) - 1/2*G(0,z)*Pi^2 - 3*G(0,z)*G(0,1 - z,y) - 3*G(0,0,1,z)
          - G(0,1,z) + 3*G(0,1,z)*G(1 - z,y) + 3*G(0,1,0,z) + 1/2*G(1,z)*Pi^2
          + 3*G(1,z)*G(1 - z, - z,y) - G(1,z)*G( - z,y) + G(1,0,z) - 3*G(1,0,z
         )*G(1 - z,y) + 3*G(1,0,1,z) - 3*G(1,1,0,z) )

       + N^-1*z*[1-y]^-1 * (  - 1/2*G(1 - z,y) + 3*G( - z,1 - z,y) + 1/2*G(0,z
         ) - 3*G(0,z)*G(1 - z,y) - 1/2*G(1,z) + 3*G(1,z)*G( - z,y) )

       + N^-1*z^2*[1-y-z]^-2 * ( 1/2*Pi^2 + 13/60*Pi^4 - 4*G(0,1 - z, - z,1 - 
         z,y) - 4*G(0,1 - z, - z,y)*G(1,z) - G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y
         )*G(1,0,z) + 4*G(0,1 - z,1,0,y) - 4*G(0,y)*zeta3 + 3*G(0,y)*G(0,z) + 
         1/3*G(0,y)*G(0,z)*Pi^2 - 1/3*G(0,y)*G(1,z)*Pi^2 - 2*G(0,y)*G(1,0,0,z)
          - 2*G(0,y)*G(1,0,1,z) - 4*G(0,z)*zeta3 - 2*G(0,z)*G(0,1 - z,0,y) + 2
         *G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - 
         z,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,y)*
         G(0,z) + 4*G(0,0, - z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 1/3*G(0,0,y
         )*Pi^2 + 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,z) + 1/3*G(0,0,z)*
         Pi^2 + 2*G(0,0,z)*G(0,1 - z,y) + 4*G(0,0,0,1,z) - 2*G(0,0,1,z)*G(0,y)
          - 4*G(0,0,1,z)*G(1,y) - 4*G(0,0,1,0,y) - 4*G(0,0,1,0,z) - G(0,1,z)*
         Pi^2 - 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)
         *G(1,0,y) - 2*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z
         ) + 4*G(0,1,1,0,z) + 4*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 - 
         2*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y) + 4*G(1,y)*zeta3 + G(1,y)*G(1
         ,z)*Pi^2 + 4*G(1,z)*zeta3 + 4*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,0,1 - 
         z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(1,z) - 3*G(1,0,y)
          - 1/3*G(1,0,y)*Pi^2 + 2*G(1,0,y)*G(1,0,z) - 3*G(1,0,z) - 1/3*G(1,0,z
         )*Pi^2 - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 2*G(1,0,0,y)*
         G(1,z) + 2*G(1,0,0,1,z) + 4*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) + 2*G(
         1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2 + 1/3*G(1,1,z)*
         Pi^2 - 2*G(1,1,0,1 - z,y) - 2*G(1,1,0,y)*G(1,z) - 4*G(1,1,0,z)*G(1,y)
          + 4*G(1,1,0,0,y) + 2*G(1,1,0,0,z) + 2*G(1,1,0,1,z) + 4*G(1,1,1,0,y)
          )

       + N^-1*z^2*[1-y]^-3 * (  - 3*zeta3 - G(1 - z, - z,1 - z,y) - 1/6*G(1 - 
         z,y)*Pi^2 - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) + 1/6*G(0,z)*Pi^2
          + G(0,z)*G(0,1 - z,y) + G(0,0,1,z) - G(0,1,z)*G(1 - z,y) - G(0,1,0,z
         ) - 1/6*G(1,z)*Pi^2 - G(1,z)*G(1 - z, - z,y) + G(1,0,z)*G(1 - z,y) - 
         G(1,0,1,z) + G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)
         *G( - z,y) )

       + N^-1*z^2*[1-y]^-1 * (  - 1/2*G( - z,1 - z,y) + 1/2*G(0,z)*G(1 - z,y)
          - 1/2*G(1,z)*G( - z,y) )

       + N^-1*y*z^-2 * ( 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/2*G(0,1 - 
         z,y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) - 1/2*G(1,z)*G( - z,y) - 1/2*
         G(1,0,y) )

       + N^-1*y*z^-1 * (  - 1/2*G(1 - z,y) + 1/2*G(0,y) - 1/2*G(1,z) )

       + N^-1*y*[1-z]^-2 * ( 9*zeta3 - 1/6*Pi^2 + 3*G(1 - z, - z,1 - z,y) + 1/
         2*G(1 - z,y)*Pi^2 - 3*G(1 - z,1,0,y) - G( - z,1 - z,y) - 3*G(0, - z,1
          - z,y) - 3*G(0, - z,y)*G(1,z) - 1/2*G(0,y)*Pi^2 + 3*G(0,0,1,z) - G(0
         ,1,z) + 3*G(0,1,z)*G(1 - z,y) - 3*G(0,1,z)*G(0,y) + 3*G(0,1,0,y) + 1/
         2*G(1,z)*Pi^2 + 3*G(1,z)*G(1 - z, - z,y) - G(1,z)*G( - z,y) + G(1,0,y
         ) + 3*G(1,0,1,z) )

       + N^-1*y*[1-z]^-1 * (  - 1/2*G(1 - z,y) - 3*G(1 - z,0,y) + 3*G( - z,1
          - z,y) - 3*G(0,1 - z,y) + 1/2*G(0,y) - 3*G(0,y)*G(1,z) + 3*G(0,1,z)
          - 1/2*G(1,z) + 3*G(1,z)*G( - z,y) + 3*G(1,0,y) )

       + N^-1*y^2*z^-2 * (  - 1/2*G(1 - z,0,y) + 1/2*G( - z,1 - z,y) - 1/2*G(0
         ,1 - z,y) - 1/2*G(0,y)*G(1,z) + 1/2*G(0,1,z) + 1/2*G(1,z)*G( - z,y)
          + 1/2*G(1,0,y) )

       + N^-1*y^2*z^-1 * ( 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/2*G(0,1
          - z,y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) - 1/2*G(1,z)*G( - z,y) - 1/
         2*G(1,0,y) )

       + N^-1*y^2*[1-z]^-3 * (  - 3*zeta3 - G(1 - z, - z,1 - z,y) - 1/6*G(1 - 
         z,y)*Pi^2 + G(1 - z,1,0,y) + G(0, - z,1 - z,y) + G(0, - z,y)*G(1,z)
          + 1/6*G(0,y)*Pi^2 - G(0,0,1,z) - G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,
         y) - G(0,1,0,y) - 1/6*G(1,z)*Pi^2 - G(1,z)*G(1 - z, - z,y) - G(1,0,1,
         z) )

       + N^-1*y^2*[1-z]^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y)
          + G(0,y)*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y^2*[1-z]^-1 * ( 1/2*G(1 - z,0,y) - 1/2*G( - z,1 - z,y) + 1/2*G(
         0,1 - z,y) + 1/2*G(0,y)*G(1,z) - 1/2*G(0,1,z) - 1/2*G(1,z)*G( - z,y)
          - 1/2*G(1,0,y) )

       + Nf*[1-y-z]^-1 * ( 1/6*i_*Pi^3 - 1/18*G(1 - z,y)*Pi^2 - 2/3*G(1 - z,0,
         y) + 1/3*G(1 - z,1,0,y) - 2/3*G(0,1 - z,y) - 1/18*G(0,y)*Pi^2 + 2*G(0
         ,y)*i_*Pi - 2/3*G(0,y)*G(0,z) + G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,
         z) - 1/18*G(0,z)*Pi^2 - 1/3*G(0,z)*G(1 - z,0,y) - 1/3*G(0,z)*G(0,1 - 
         z,y) + 1/3*G(0,z)*G(1,0,y) - 4/3*G(0,0,y) - 2/3*G(0,0,y)*G(0,z) - 2/3
         *G(0,0,z)*G(0,y) - 1/3*G(0,1,z)*G(0,y) + 1/3*G(0,1,0,y) + 1/3*G(0,1,0
         ,z) + 1/3*G(1,1 - z,0,y) - 1/18*G(1,z)*Pi^2 + 1/3*G(1,0,1 - z,y) - G(
         1,0,y)*i_*Pi + 1/3*G(1,0,y)*G(1,z) - G(1,0,z)*i_*Pi + 1/3*G(1,0,z)*G(
         1 - z,y) + 2/3*G(1,0,0,y) + 2/3*G(1,0,0,z) + 1/3*G(1,0,1,z) + 2/3*G(1
         ,1,0,z) )

       + Nf*[1-y]^-1 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) - G(0,y)*i_*Pi + 
         1/3*G(0,y)*G(0,z) + 1/3*G(0,y)*G(1,z) + 2/3*G(0,0,y) )

       + Nf*[1-z]^-1 * ( 1/3*G(0,y)*G(0,z) - G(0,z)*i_*Pi + 1/3*G(0,z)*G(1 - z
         ,y) + 2/3*G(0,0,z) + 1/3*G(0,1,z) + 1/3*G(1,0,z) )

       + Nf * (  - 1/6*i_*Pi^3 + 1/18*G(1 - z,y)*Pi^2 + 1/3*G(1 - z,0,y) - 1/3
         *G(1 - z,1,0,y) + 1/3*G(0,1 - z,y) + 1/18*G(0,y)*Pi^2 - G(0,y)*i_*Pi
          - G(0,y)*G(0,z)*i_*Pi + 1/3*G(0,y)*G(1,z) + 1/18*G(0,z)*Pi^2 + G(0,z
         )*i_*Pi - 1/3*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(1 - z,0,y) + 1/3*G(0,z
         )*G(0,1 - z,y) - 1/3*G(0,z)*G(1,0,y) + 2/3*G(0,0,y) + 2/3*G(0,0,y)*G(
         0,z) - 2/3*G(0,0,z) + 2/3*G(0,0,z)*G(0,y) - 1/3*G(0,1,z) + 1/3*G(0,1,
         z)*G(0,y) - 1/3*G(0,1,0,y) - 1/3*G(0,1,0,z) - 1/3*G(1,1 - z,0,y) + 1/
         18*G(1,z)*Pi^2 - 1/3*G(1,0,1 - z,y) + G(1,0,y)*i_*Pi - 1/3*G(1,0,y)*
         G(1,z) - 1/3*G(1,0,z) + G(1,0,z)*i_*Pi - 1/3*G(1,0,z)*G(1 - z,y) - 2/
         3*G(1,0,0,y) - 2/3*G(1,0,0,z) - 1/3*G(1,0,1,z) - 2/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-2 * ( 1/3*i_*Pi^3 - 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - z,1
         ,0,y) - 1/9*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z)*i_*Pi - 1/9*G(0,z)*Pi^2 - 2/
         3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y)
          - 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z)*G(0,y) - 2/3*G(0,1,z)*G(0,y) + 
         2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,z)*
         Pi^2 + 2/3*G(1,0,1 - z,y) - 2*G(1,0,y)*i_*Pi + 2/3*G(1,0,y)*G(1,z) - 
         2*G(1,0,z)*i_*Pi + 2/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,0,y) + 4/3*G(1
         ,0,0,z) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-1 * (  - 1/3*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1 - 
         z,0,y) - 2/3*G(1 - z,1,0,y) + 2/3*G(0,1 - z,y) + 1/9*G(0,y)*Pi^2 - 2*
         G(0,y)*i_*Pi - 2*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,z) + 1/9*G(0,z)
         *Pi^2 + 2*G(0,z)*i_*Pi - 2/3*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,0
         ,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 4/3*G(0,0,y) + 
         4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,z) + 4/3*G(0,0,z)*G(0,y) - 2/3*G(0,1,
         z) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 2/3*G(1,
         1 - z,0,y) + 1/9*G(1,z)*Pi^2 - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi
          - 2/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z) + 2*G(1,0,z)*i_*Pi - 2/3*G(1,0,
         z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 4/3*G(1,0,0,z) - 2/3*G(1,0,1,z) - 4/
         3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-2 * (  - 1/3*i_*Pi^3 + 1/9*G(1 - z,y)*Pi^2 - 2/3*G(1
          - z,1,0,y) + 1/9*G(0,y)*Pi^2 - 2*G(0,y)*G(0,z)*i_*Pi + 1/9*G(0,z)*
         Pi^2 + 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)
         *G(1,0,y) + 4/3*G(0,0,y)*G(0,z) + 4/3*G(0,0,z)*G(0,y) + 2/3*G(0,1,z)*
         G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,z) - 2/3*G(1,1 - z,0,y) + 1/9*
         G(1,z)*Pi^2 - 2/3*G(1,0,1 - z,y) + 2*G(1,0,y)*i_*Pi - 2/3*G(1,0,y)*G(
         1,z) + 2*G(1,0,z)*i_*Pi - 2/3*G(1,0,z)*G(1 - z,y) - 4/3*G(1,0,0,y) - 
         4/3*G(1,0,0,z) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*y^-2*[1-z]^-2 * ( 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - z,y)
          + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(
         1,0,y) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G( - z, - 
         z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,0,y)*G(1
         ,z) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,1,0,y) )

       + N*y^-2*[1-z]^-1 * ( 2/3*G( - z,1 - z,y) - 2*G( - z,1 - z,0,y) - 2*G(
          - z, - z,1 - z,y) - 2*G( - z,0,1 - z,y) - 2/3*G(0,z)*G(1 - z,y) + 2*
         G(0,z)*G( - z,1 - z,y) + 2*G(0,z)*G(1,0,y) - 2*G(1,1 - z,0,y) + 1/3*
         G(1,y)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,y) - 2*G(1,
         z)*G( - z,0,y) - 2*G(1,0,1 - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,0,z)*G(
          - z,y) - 2*G(1,1,0,y) )

       + N*y^-2 * ( 2/3*G(1 - z, - z,1 - z,y) + 1/9*G(1 - z,y)*Pi^2 - 2/3*G(
          - z,1 - z,y) + 4/3*G( - z,1 - z,0,y) + 4/3*G( - z, - z,1 - z,y) + 4/
         3*G( - z,0,1 - z,y) + 2/3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y)
          - 4/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(
         1 - z,y) + 2/3*G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2 + 2/3*G(1,z)*G(1 - z,
          - z,y) + 4/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,y) + 4/3*G(1,
         z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,0,y)*G(1,z) - 4/3*G(1,0
         ,z)*G( - z,y) + 2*G(1,1,0,y) )

       + N*y^-2*z * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 - 7/2
         *G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - z,y)
          + 2/3*G( - z,0,1 - z,y) + 7/2*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z
         ,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(1,0,y) - 2/3*G(0,1,
         z)*G(1 - z,y) + 4/3*G(1,1 - z,0,y) - 2/3*G(1,z)*G(1 - z, - z,y) + 2/3
         *G(1,z)*G( - z, - z,y) - 7/2*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y
         ) + 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y)
          )

       + N*y^-2*z^2 * ( 5/2*G( - z,1 - z,y) - 5/2*G(0,z)*G(1 - z,y) + 5/2*G(1,
         z)*G( - z,y) )

       + N*y^-1*[1-z]^-3 * ( 4/3*G( - z,1 - z,0,y) + 4/3*G( - z, - z,1 - z,y)
          + 4/3*G( - z,0,1 - z,y) - 4/3*G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(
         1,0,y) + 4/3*G(1,1 - z,0,y) - 2/9*G(1,y)*Pi^2 + 4/3*G(1,z)*G( - z, - 
         z,y) + 4/3*G(1,z)*G( - z,0,y) + 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*G(1
         ,z) - 4/3*G(1,0,z)*G( - z,y) + 4/3*G(1,1,0,y) )

       + N*y^-1*[1-z]^-2 * (  - 1/9*Pi^2 + 2/3*G( - z,1 - z,y) - 8/3*G( - z,1
          - z,0,y) - 8/3*G( - z, - z,1 - z,y) - 8/3*G( - z,0,1 - z,y) - 2/3*G(
         0,y)*G(0,z) - 2/3*G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G( - z,1 - z,y) + 8/
         3*G(0,z)*G(1,0,y) - 8/3*G(1,1 - z,0,y) + 4/9*G(1,y)*Pi^2 - 8/3*G(1,z)
         *G( - z, - z,y) + 2/3*G(1,z)*G( - z,y) - 8/3*G(1,z)*G( - z,0,y) - 8/3
         *G(1,0,1 - z,y) + 2/3*G(1,0,y) - 8/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)
          + 8/3*G(1,0,z)*G( - z,y) - 8/3*G(1,1,0,y) )

       + N*y^-1*[1-z]^-1 * ( 1/3*Pi^2 - 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,y)
          + 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y)
          - 2/3*G(0,1 - z,y) + 2*G(0,y)*G(0,z) - 2/3*G(0,y)*G(1,z) - 1/3*G(0,z
         ) + 2/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(1,0
         ,y) + 2*G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 
         2/3*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + 2*G(1,0,1 - z,y) - 2*G(
         1,0,y) + 2*G(1,0,y)*G(1,z) - 4/3*G(1,0,z) - 2*G(1,0,z)*G( - z,y) + 2*
         G(1,1,0,y) )

       + N*y^-1 * (  - 2/9*Pi^2 - 11/6*G(1 - z, - z,1 - z,y) + 7/2*G(1 - z,y)
          - 5/36*G(1 - z,y)*Pi^2 - 10/3*G( - z,1 - z,y) - 2/3*G( - z,1 - z,0,y
         ) - 2/3*G( - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 3/2*G(0, - z,1
          - z,y) + 3/2*G(0, - z,y)*G(1,z) - 4/3*G(0,y)*G(0,z) + 1/3*G(0,z) + 4
         *G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - 
         z,y) - 3/2*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y) + 3/2*G(0,0,z)*
         G(1 - z,y) + 2/3*G(0,1,z) - 11/6*G(0,1,z)*G(1 - z,y) + 2/3*G(1,1 - z,
         0,y) + 1/3*G(1,y)*Pi^2 + 7/2*G(1,z) - 11/6*G(1,z)*G(1 - z, - z,y) - 2/
         3*G(1,z)*G( - z, - z,y) - 10/3*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0
         ,y) + 2/3*G(1,0,1 - z,y) + 2*G(1,0,y) + 2/3*G(1,0,y)*G(1,z) + 2/3*G(1
         ,0,z) - G(1,0,z)*G(1 - z,y) + 2/3*G(1,0,z)*G( - z,y) - 2*G(1,1,0,y) )

       + N*y^-1*z * ( 2/3*G(1 - z, - z,1 - z,y) - 23/6*G(1 - z,y) + 1/9*G(1 - 
         z,y)*Pi^2 + 4/3*G(1 - z,0,y) + 11*G( - z,1 - z,y) - 2/3*G( - z,1 - z,
         0,y) - 2/3*G( - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 4/3*G(0,1
          - z,y) - 4/3*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1,z) + 23/6*G(0,z) - 11*G(
         0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G( - z,1 - z,y
         ) + 4/3*G(0,z)*G(1,0,y) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(1,1 - z,0,y
         ) - 23/6*G(1,z) + 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z, - z
         ,y) + 11*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,0,y) - 4/3*G(1,0,1 - z,
         y) - 4/3*G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) )

       + N*y^-1*z^2 * (  - 9/4*G( - z,1 - z,y) + 9/4*G(0,z)*G(1 - z,y) - 9/4*
         G(1,z)*G( - z,y) )

       + N*z^-2*[1-y-z]^-2 * (  - 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1 - 
         z,y) - 2/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G( - 
         z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,0,1,z) + 4/3*G(0,1,z)*
         G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) - 1/
         9*G(1,z)*Pi^2 + 2/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,y) + 
         2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) + 4/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * (  - 2/3*G(1 - z,0,y) + 2/3*G( - z,1 - z,y) + 2*
         G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 2/
         3*G(0,1 - z,y) - 2/3*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) - 2*G(0,z)*G(
          - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 4*G(0,0,1,z) + 2/3*G(0,1,z)
          - 4*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,
         0,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,
         y) + 2*G(1,z)*G( - z,0,y) + 2/3*G(1,0,y) - 2*G(1,0,z)*G( - z,y) - 2*
         G(1,0,1,z) - 4*G(1,1,0,z) )

       + N*z^-2 * ( 2/3*G(1 - z, - z,1 - z,y) + 1/9*G(1 - z,y)*Pi^2 + 2/3*G(1
          - z,0,y) - 2/3*G( - z,1 - z,y) - 4/3*G( - z,1 - z,0,y) + 4/3*G( - z,
          - z,1 - z,y) - 4/3*G( - z,0,1 - z,y) + 2/3*G(0,1 - z,y) + 2/3*G(0,y)
         *G(1,z) - 4/3*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G(1 - z,0,y) + 4/3*G(0,z)*
         G( - z,1 - z,y) - 4/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y) + 8/3
         *G(0,0,1,z) - 2/3*G(0,1,z) + 2/3*G(0,1,z)*G(1 - z,y) + 8/3*G(0,1,z)*
         G( - z,y) - 4/3*G(0,1,z)*G(0,y) + 4/3*G(0,1,0,y) + 4/3*G(0,1,0,z) - 2/
         3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 - 2/9*G(1,z)*Pi^2 + 2/3*G(1,z)*G(1
          - z, - z,y) + 4/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,y) - 4/3
         *G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) - 2/3*G(1,0,y) - 2/3*G(1,0,y
         )*G(1,z) + 4/3*G(1,0,z)*G( - z,y) + 4/3*G(1,0,1,z) + 2/3*G(1,1,0,y)
          + 8/3*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-2 * (  - 1/9*Pi^2 + 2/3*G( - z,1 - z,0,y) - 2/3*G( - 
         z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(0,z) + 2/3*G(0
         ,y)*G(1,0,z) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y)
          - 4/3*G(0,0,1,z) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/
         3*G(0,1,0,y) - 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G( - z,
          - z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,y) + 2/3*G(1,0,z) - 2/3*
         G(1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * ( 1/3*Pi^2 + 2/3*G(1 - z,0,y) - 2/3*G( - z,1 - z,
         y) - 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) - 2*G( - z,0,1 - z,
         y) + 2/3*G(0,1 - z,y) - 1/3*G(0,y) + 2*G(0,y)*G(0,z) + 2/3*G(0,y)*G(1
         ,z) - 2*G(0,y)*G(1,0,z) - 2/3*G(0,z)*G(1 - z,y) + 2*G(0,z)*G( - z,1
          - z,y) - 2*G(0,z)*G(0,1 - z,y) + 4*G(0,0,1,z) - 4/3*G(0,1,z) + 4*G(0
         ,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 2*G(0,1,0,z) - 1/
         3*G(1,z)*Pi^2 + 2*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,y) - 2*G(
         1,z)*G( - z,0,y) - 2*G(1,0,y) - 8/3*G(1,0,z) + 2*G(1,0,z)*G( - z,y)
          + 2*G(1,0,1,z) + 4*G(1,1,0,z) )

       + N*z^-1 * (  - 2/9*Pi^2 - 11/6*G(1 - z, - z,1 - z,y) + 7/2*G(1 - z,y)
          - 5/36*G(1 - z,y)*Pi^2 + 4*G(1 - z,0,y) + 3/2*G(1 - z,0,0,y) - G(1
          - z,1,0,y) - 10/3*G( - z,1 - z,y) + 2/3*G( - z,1 - z,0,y) - 2/3*G(
          - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) + 4*G(0,1 - z,y) + 3/2*G(0
         ,1 - z,0,y) - 3/2*G(0, - z,1 - z,y) - 3/2*G(0, - z,y)*G(1,z) + 1/3*G(
         0,y) - 4/3*G(0,y)*G(0,z) + 4*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,0,z) + 4/
         3*G(0,z)*G(1 - z,0,y) - 2/3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1
          - z,y) - 4/3*G(0,z)*G(1,0,y) + 3/2*G(0,0,1 - z,y) + 3/2*G(0,0,y)*G(1
         ,z) + 1/6*G(0,0,1,z) - 10/3*G(0,1,z) - 11/6*G(0,1,z)*G(1 - z,y) - 4/3
         *G(0,1,z)*G( - z,y) - 5/6*G(0,1,z)*G(0,y) - 13/6*G(0,1,0,y) - 2/3*G(0
         ,1,0,z) + 11/6*G(1,1 - z,0,y) + 5/36*G(1,y)*Pi^2 + 7/2*G(1,z) + 7/36*
         G(1,z)*Pi^2 - 11/6*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z, - z,y)
          - 10/3*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) + 11/6*G(1,0,1 - z,
         y) - 10/3*G(1,0,y) + 11/6*G(1,0,y)*G(1,z) + 2*G(1,0,z) - 2/3*G(1,0,z)
         *G( - z,y) - 3/2*G(1,0,0,y) - 7/6*G(1,0,1,z) - 5/6*G(1,1,0,y) - 4/3*
         G(1,1,0,z) )

       + N*[1-y-z]^-2*[1-z]^-2 * ( 2/3*G( - z,1 - z,0,y) + 2/3*G( - z, - z,1
          - z,y) + 2/3*G( - z,0,1 - z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2/3*G(
         0,z)*G(1,0,y) + 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 + 2/3*G(1,z)*G(
          - z, - z,y) + 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) + 2/3*G(1,
         0,y)*G(1,z) - 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,1,0,y) )

       + N*[1-y-z]^-2*[1-z]^-1 * (  - 1/9*Pi^2 - 2/3*G( - z,1 - z,0,y) - 2/3*
         G( - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) - 2/3*G(0,y)*G(0,z) + 2/
         3*G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(1,0,y) - 2/3*G(1,1 - z,0,y)
          + 1/9*G(1,y)*Pi^2 - 2/3*G(1,z)*G( - z, - z,y) - 2/3*G(1,z)*G( - z,0,
         y) - 2/3*G(1,0,1 - z,y) + 2/3*G(1,0,y) - 2/3*G(1,0,y)*G(1,z) + 2/3*G(
         1,0,z) + 2/3*G(1,0,z)*G( - z,y) - 2/3*G(1,1,0,y) )

       + N*[1-y-z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z) )

       + N*[1-y-z]^-1*[1-z]^-3 * ( 4/3*G( - z,1 - z,0,y) + 4/3*G( - z, - z,1
          - z,y) + 4/3*G( - z,0,1 - z,y) - 4/3*G(0,z)*G( - z,1 - z,y) - 4/3*G(
         0,z)*G(1,0,y) + 4/3*G(1,1 - z,0,y) - 2/9*G(1,y)*Pi^2 + 4/3*G(1,z)*G(
          - z, - z,y) + 4/3*G(1,z)*G( - z,0,y) + 4/3*G(1,0,1 - z,y) + 4/3*G(1,
         0,y)*G(1,z) - 4/3*G(1,0,z)*G( - z,y) + 4/3*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-2 * (  - 1/9*Pi^2 + 2/3*G( - z,1 - z,y) - 8/3*G(
          - z,1 - z,0,y) - 8/3*G( - z, - z,1 - z,y) - 8/3*G( - z,0,1 - z,y) - 
         2/3*G(0,y)*G(0,z) - 2/3*G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G( - z,1 - z,y
         ) + 8/3*G(0,z)*G(1,0,y) - 8/3*G(1,1 - z,0,y) + 4/9*G(1,y)*Pi^2 - 8/3*
         G(1,z)*G( - z, - z,y) + 2/3*G(1,z)*G( - z,y) - 8/3*G(1,z)*G( - z,0,y)
          - 8/3*G(1,0,1 - z,y) + 2/3*G(1,0,y) - 8/3*G(1,0,y)*G(1,z) + 2/3*G(1,
         0,z) + 8/3*G(1,0,z)*G( - z,y) - 8/3*G(1,1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-1 * ( 1/3*Pi^2 - 2/3*G(1 - z,0,y) - 2/3*G( - z,1
          - z,y) + 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1
          - z,y) - 2/3*G(0,1 - z,y) + 2*G(0,y)*G(0,z) - 2/3*G(0,y)*G(1,z) - 1/
         3*G(0,z) + 2/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z
         )*G(1,0,y) + 2*G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2 + 2*G(1,z)*G( - z, - 
         z,y) - 2/3*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + 2*G(1,0,1 - z,y)
          - 2*G(1,0,y) + 2*G(1,0,y)*G(1,z) - 4/3*G(1,0,z) - 2*G(1,0,z)*G( - z,
         y) + 2*G(1,1,0,y) )

       + N*[1-y-z]^-1 * ( 63/2*zeta3 - 323/72*Pi^2 - 7/90*Pi^4 - 11/12*i_*Pi^3
          + 22*G(1 - z, - z,1 - z,y) + 2*G(1 - z,y)*zeta3 + 125/36*G(1 - z,y)*
         Pi^2 - 2*G(1 - z,0,y) - 1/6*G(1 - z,0,y)*Pi^2 - 11*G(1 - z,0,0,y) + 2
         *G(1 - z,1,1 - z,0,y) + 1/6*G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y
         ) + 7/6*G(1 - z,1,0,y) - G(1 - z,1,0,0,y) - G(1 - z,1,1,0,y) - 22*G(
          - z,1 - z,y) + 5*G(0,1 - z, - z,1 - z,y) + 5*G(0,1 - z, - z,y)*G(1,z
         ) - 2*G(0,1 - z,y) + G(0,1 - z,y)*Pi^2 - G(0,1 - z,y)*G(1,0,z) - 11*
         G(0,1 - z,0,y) - 3*G(0,1 - z,1,0,y) + 22*G(0, - z,1 - z,y) + 22*G(0,
          - z,y)*G(1,z) - 131/6*G(0,y) + 4*G(0,y)*zeta3 + 65/36*G(0,y)*Pi^2 - 
         11*G(0,y)*i_*Pi + 41/12*G(0,y)*G(0,z) + 2/3*G(0,y)*G(0,z)*Pi^2 - 11/2
         *G(0,y)*G(0,z)*i_*Pi - 2*G(0,y)*G(1,z) + 1/6*G(0,y)*G(1,z)*Pi^2 - 11/
         6*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,0,z) + G(0,y)*G(1,0,1,z) + 7*G(0,z
         )*zeta3 - 23/18*G(0,z)*Pi^2 - 1/6*G(0,z)*G(1 - z,y)*Pi^2 - 2*G(0,z)*
         G(1 - z,0,1 - z,y) - 19/6*G(0,z)*G(1 - z,0,y) + G(0,z)*G(1 - z,0,0,y)
          - G(0,z)*G(1 - z,1,0,y) - 8*G(0,z)*G(0,1 - z,y) + 1/2*G(0,z)*G(1,y)*
         Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) + 17/6*G(0,z)*G(1,0,y) - 3*G(0,z)*G(1,
         0,0,y) + G(0,z)*G(1,1,0,y) - 11*G(0,0,1 - z,y) + 3*G(0,0,1 - z,y)*G(0
         ,z) - 5*G(0,0, - z,1 - z,y) - 5*G(0,0, - z,y)*G(1,z) + 41/2*G(0,0,y)
          - 1/2*G(0,0,y)*Pi^2 + 47/6*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) - 2
         *G(0,0,y)*G(0,1,z) - 11*G(0,0,y)*G(1,z) + G(0,0,y)*G(1,0,z) - 2/3*G(0
         ,0,z)*Pi^2 + G(0,0,z)*G(1 - z,0,y) - 3*G(0,0,z)*G(0,1 - z,y) + 8/3*G(
         0,0,z)*G(0,y) - 5*G(0,0,0,1,z) - 22*G(0,0,1,z) + 2*G(0,0,1,z)*G(0,y)
          + 5*G(0,0,1,z)*G(1,y) + G(0,0,1,0,y) + 2*G(0,0,1,0,z) - G(0,1,1 - z,
         0,y) - 2/3*G(0,1,y)*Pi^2 - 22*G(0,1,z) + 1/3*G(0,1,z)*Pi^2 + 22*G(0,1
         ,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y) + 5*G(0,1,z)*G(0,1 - z,y) + 
         14*G(0,1,z)*G(0,y) - 5*G(0,1,z)*G(1,1 - z,y) - G(0,1,z)*G(1,0,y) - G(
         0,1,0,1 - z,y) + 11/6*G(0,1,0,y) - G(0,1,0,y)*G(0,z) - G(0,1,0,y)*G(1
         ,z) + 11/2*G(0,1,0,z) - G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) + 4*
         G(0,1,0,1,z) + 4*G(0,1,1,0,y) - G(0,1,1,0,z) - 5*G(1,1 - z, - z,1 - z
         ,y) - G(1,1 - z,y)*Pi^2 - 16*G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) + G(
         1,1 - z,1,0,y) - 8*G(1,y)*zeta3 - 101/36*G(1,y)*Pi^2 - G(1,y)*G(1,z)*
         Pi^2 - 3*G(1,z)*zeta3 + 103/36*G(1,z)*Pi^2 + 22*G(1,z)*G(1 - z, - z,y
         ) + 1/6*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*
         G( - z,y) - 5*G(1,z)*G(1,1 - z, - z,y) - 16*G(1,0,1 - z,y) + 2*G(1,0,
         1 - z,0,y) - 5*G(1,0, - z,1 - z,y) - 5*G(1,0, - z,y)*G(1,z) + 59/12*
         G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 11/2*G(1,0,y)*i_*Pi - 16*G(1,0,y)*G(1,
         z) + 149/12*G(1,0,z) - 1/2*G(1,0,z)*Pi^2 + 11/2*G(1,0,z)*i_*Pi - 59/6
         *G(1,0,z)*G(1 - z,y) - G(1,0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G(1,1 - z,y
         ) + 2*G(1,0,0,1 - z,y) + 19/6*G(1,0,0,y) + 2*G(1,0,0,y)*G(1,z) - 8/3*
         G(1,0,0,z) - G(1,0,0,z)*G(1 - z,y) - 2*G(1,0,0,1,z) + 17*G(1,0,1,z)
          + 2*G(1,0,1,z)*G(1 - z,y) - 5*G(1,0,1,z)*G(1,y) + G(1,0,1,0,y) + 3*
         G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 7/6*G(1,1,y)*Pi^2 + 1/2*G(1,1,z)*
         Pi^2 + 2*G(1,1,0,1 - z,y) + 101/6*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) - 
         67/6*G(1,1,0,z) + G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) + G(1,1
         ,0,0,y) + 2*G(1,1,0,0,z) - 7*G(1,1,1,0,y) - 3*G(1,1,1,0,z) )

       + N*[1-y]^-1 * (  - 25/2*zeta3 + 13/8*Pi^2 - 15/2*G(1 - z, - z,1 - z,y)
          - 5/4*G(1 - z,y)*Pi^2 + 131/12*G(1 - z,0,y) + 5/3*G(1 - z,0,0,y) + 5/
         4*G( - z,1 - z,y) + 131/12*G(0,1 - z,y) + 5/3*G(0,1 - z,0,y) - 15/2*
         G(0, - z,1 - z,y) - 15/2*G(0, - z,y)*G(1,z) + 17/4*G(0,y) - 2/3*G(0,y
         )*Pi^2 + 11/2*G(0,y)*i_*Pi - 73/12*G(0,y)*G(0,z) + 131/12*G(0,y)*G(1,
         z) + G(0,y)*G(1,0,z) + 7/12*G(0,z)*Pi^2 + G(0,z)*G(1 - z,0,y) + 9/2*
         G(0,z)*G(0,1 - z,y) + 5/3*G(0,0,1 - z,y) - 59/6*G(0,0,y) - 5/3*G(0,0,
         y)*G(0,z) + 5/3*G(0,0,y)*G(1,z) + 15/2*G(0,0,1,z) + 5/4*G(0,1,z) - 15/
         2*G(0,1,z)*G(1 - z,y) - 3*G(0,1,z)*G(0,y) + G(0,1,0,y) - 7/2*G(0,1,0,
         z) + 4*G(1,1 - z,0,y) + 4/3*G(1,y)*Pi^2 - 5/4*G(1,z)*Pi^2 - 15/2*G(1,
         z)*G(1 - z, - z,y) + 5/4*G(1,z)*G( - z,y) + 4*G(1,0,1 - z,y) - 17/2*
         G(1,0,y) + 4*G(1,0,y)*G(1,z) - 5/4*G(1,0,z) + 7/2*G(1,0,z)*G(1 - z,y)
          - 15/2*G(1,0,1,z) - 8*G(1,1,0,y) + 7/2*G(1,1,0,z) )

       + N*[1-z]^-1 * (  - 25/2*zeta3 + 13/8*Pi^2 - 15/2*G(1 - z, - z,1 - z,y)
          - 5/4*G(1 - z,y)*Pi^2 + 7/2*G(1 - z,1,0,y) + 5/4*G( - z,1 - z,y) + 
         15/2*G(0, - z,1 - z,y) + 15/2*G(0, - z,y)*G(1,z) + 7/12*G(0,y)*Pi^2
          - 73/12*G(0,y)*G(0,z) + G(0,y)*G(1,0,z) + 17/4*G(0,z) - 2/3*G(0,z)*
         Pi^2 + 11/2*G(0,z)*i_*Pi + 131/12*G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,
         0,y) - 3*G(0,z)*G(0,1 - z,y) - 59/6*G(0,0,z) + 5/3*G(0,0,z)*G(1 - z,y
         ) - 5/3*G(0,0,z)*G(0,y) - 35/6*G(0,0,1,z) + 73/6*G(0,1,z) - 15/2*G(0,
         1,z)*G(1 - z,y) + 9/2*G(0,1,z)*G(0,y) - 7/2*G(0,1,0,y) + 8/3*G(0,1,0,
         z) + 1/12*G(1,z)*Pi^2 - 15/2*G(1,z)*G(1 - z, - z,y) + 5/4*G(1,z)*G(
          - z,y) - 5/4*G(1,0,y) + 29/12*G(1,0,z) + 5/3*G(1,0,0,z) - 7/2*G(1,0,
         1,z) - 4*G(1,1,0,z) )

       + N*[y+z]^-1 * ( G(1 - z,y) + G(1,z) )

       + N * ( 1 - 13/2*zeta3 + 73/72*Pi^2 + 7/90*Pi^4 + 11/12*i_*Pi^3 + 4/3*
         G(1 - z, - z,1 - z,y) - 21*G(1 - z,y) - 2*G(1 - z,y)*zeta3 + 1/12*G(1
          - z,y)*Pi^2 - 67/4*G(1 - z,0,y) + 1/6*G(1 - z,0,y)*Pi^2 + 35/6*G(1
          - z,0,0,y) - 2*G(1 - z,1,1 - z,0,y) - 1/6*G(1 - z,1,y)*Pi^2 - 2*G(1
          - z,1,0,1 - z,y) - 11/3*G(1 - z,1,0,y) + G(1 - z,1,0,0,y) + G(1 - z,
         1,1,0,y) + 71/2*G( - z,1 - z,y) - 4/3*G( - z, - z,1 - z,y) - 5*G(0,1
          - z, - z,1 - z,y) - 5*G(0,1 - z, - z,y)*G(1,z) - 67/4*G(0,1 - z,y)
          - G(0,1 - z,y)*Pi^2 + G(0,1 - z,y)*G(1,0,z) + 35/6*G(0,1 - z,0,y) + 
         3*G(0,1 - z,1,0,y) - 22*G(0, - z,1 - z,y) - 22*G(0, - z,y)*G(1,z) + 
         257/12*G(0,y) - 4*G(0,y)*zeta3 - 31/18*G(0,y)*Pi^2 + 11/2*G(0,y)*i_*
         Pi + 77/12*G(0,y)*G(0,z) - 2/3*G(0,y)*G(0,z)*Pi^2 + 11/2*G(0,y)*G(0,z
         )*i_*Pi - 67/4*G(0,y)*G(1,z) - 1/6*G(0,y)*G(1,z)*Pi^2 + 1/2*G(0,y)*G(
         1,0,z) + 2*G(0,y)*G(1,0,0,z) - G(0,y)*G(1,0,1,z) - 5/12*G(0,z) - 7*G(
         0,z)*zeta3 + 49/36*G(0,z)*Pi^2 - 11/2*G(0,z)*i_*Pi - 75/4*G(0,z)*G(1
          - z,y) + 1/6*G(0,z)*G(1 - z,y)*Pi^2 + 2*G(0,z)*G(1 - z,0,1 - z,y) - 
         13/6*G(0,z)*G(1 - z,0,y) - G(0,z)*G(1 - z,0,0,y) + G(0,z)*G(1 - z,1,0
         ,y) + 32/3*G(0,z)*G(0,1 - z,y) - 1/2*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(
         1,0,1 - z,y) + 7/6*G(0,z)*G(1,0,y) + 3*G(0,z)*G(1,0,0,y) - G(0,z)*G(1
         ,1,0,y) + 35/6*G(0,0,1 - z,y) - 3*G(0,0,1 - z,y)*G(0,z) + 5*G(0,0, - 
         z,1 - z,y) + 5*G(0,0, - z,y)*G(1,z) - 55/6*G(0,0,y) + 1/2*G(0,0,y)*
         Pi^2 - 37/6*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,
         z) + 35/6*G(0,0,y)*G(1,z) - G(0,0,y)*G(1,0,z) + 34/3*G(0,0,z) + 2/3*
         G(0,0,z)*Pi^2 - 31/6*G(0,0,z)*G(1 - z,y) - G(0,0,z)*G(1 - z,0,y) + 3*
         G(0,0,z)*G(0,1 - z,y) - G(0,0,z)*G(0,y) + 5*G(0,0,0,1,z) + 31/2*G(0,0
         ,1,z) - 2*G(0,0,1,z)*G(0,y) - 5*G(0,0,1,z)*G(1,y) - G(0,0,1,0,y) - 2*
         G(0,0,1,0,z) + G(0,1,1 - z,0,y) + 2/3*G(0,1,y)*Pi^2 + 67/4*G(0,1,z)
          - 1/3*G(0,1,z)*Pi^2 + 4/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0
         ,y) - 4/3*G(0,1,z)*G( - z,y) - 5*G(0,1,z)*G(0,1 - z,y) - 34/3*G(0,1,z
         )*G(0,y) + 5*G(0,1,z)*G(1,1 - z,y) + G(0,1,z)*G(1,0,y) + G(0,1,0,1 - 
         z,y) + 7/2*G(0,1,0,y) + G(0,1,0,y)*G(0,z) + G(0,1,0,y)*G(1,z) - 16/3*
         G(0,1,0,z) + G(0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z)
          - 4*G(0,1,1,0,y) + G(0,1,1,0,z) + 5*G(1,1 - z, - z,1 - z,y) + G(1,1
          - z,y)*Pi^2 + 11/2*G(1,1 - z,0,y) - 2*G(1,1 - z,0,0,y) - G(1,1 - z,1
         ,0,y) + 8*G(1,y)*zeta3 + 7/9*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 - 21*G(
         1,z) + 3*G(1,z)*zeta3 - 4/3*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z, - z,y)
          - 1/6*G(1,z)*G(1 - z,y)*Pi^2 - 2*G(1,z)*G(1 - z,1,0,y) - 4/3*G(1,z)*
         G( - z, - z,y) + 71/2*G(1,z)*G( - z,y) + 5*G(1,z)*G(1,1 - z, - z,y)
          + 11/2*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 5*G(1,0, - z,1 - z,y)
          + 5*G(1,0, - z,y)*G(1,z) + 14*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 11/2*G(
         1,0,y)*i_*Pi + 11/2*G(1,0,y)*G(1,z) - 49/4*G(1,0,z) + 1/2*G(1,0,z)*
         Pi^2 - 11/2*G(1,0,z)*i_*Pi + 22/3*G(1,0,z)*G(1 - z,y) + G(1,0,z)*G(1
          - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) + 1/3*G(1,0,
         0,y) - 2*G(1,0,0,y)*G(1,z) + G(1,0,0,z) + G(1,0,0,z)*G(1 - z,y) + 2*
         G(1,0,0,1,z) - 25/6*G(1,0,1,z) - 2*G(1,0,1,z)*G(1 - z,y) + 5*G(1,0,1,
         z)*G(1,y) - G(1,0,1,0,y) - 3*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 7/6*
         G(1,1,y)*Pi^2 - 1/2*G(1,1,z)*Pi^2 - 2*G(1,1,0,1 - z,y) - 14/3*G(1,1,0
         ,y) - 2*G(1,1,0,y)*G(1,z) + 31/3*G(1,1,0,z) - G(1,1,0,z)*G(1 - z,y)
          - 4*G(1,1,0,z)*G(1,y) - G(1,1,0,0,y) - 2*G(1,1,0,0,z) + 7*G(1,1,1,0,
         y) + 3*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-2 * ( 3*zeta3 - 17/4*Pi^2 - 28/45*Pi^4 - 11/6*i_*Pi^3 + 
         4*G(1 - z,y)*zeta3 - 7/18*G(1 - z,y)*Pi^2 - 1/3*G(1 - z,0,y)*Pi^2 + 4
         *G(1 - z,1,1 - z,0,y) + 1/3*G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y
         ) + 7/3*G(1 - z,1,0,y) - 2*G(1 - z,1,0,0,y) - 2*G(1 - z,1,1,0,y) + 22
         *G(0,1 - z, - z,1 - z,y) + 22*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,1 - z,
         y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 13*G(0,1 - z,1,0,y) + 29*G(0,y)*
         zeta3 + 31/36*G(0,y)*Pi^2 - 51/2*G(0,y)*G(0,z) + 4/3*G(0,y)*G(0,z)*
         Pi^2 - 11*G(0,y)*G(0,z)*i_*Pi + 3/2*G(0,y)*G(1,z)*Pi^2 - 19/6*G(0,y)*
         G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 9*G(0,y)*G(1,0,1,z) + 29*G(0,z)*
         zeta3 + 31/36*G(0,z)*Pi^2 - 1/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1
          - z,0,1 - z,y) - 7/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,0,y)
          - 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G(0,1 - z,y) + 11/6*G(0,z)*G(1,
         y)*Pi^2 + 13*G(0,z)*G(1,0,1 - z,y) - 5/6*G(0,z)*G(1,0,y) - 6*G(0,z)*
         G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 11*G(0,0,1 - z,y)*G(0,z) - 22*G(0,
         0, - z,1 - z,y) - 22*G(0,0, - z,y)*G(1,z) - 13/6*G(0,0,y)*Pi^2 + 15/2
         *G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 11*G(0,0,y)*G(0,1,z) + 2*G(0
         ,0,y)*G(1,0,z) - 13/6*G(0,0,z)*Pi^2 + 2*G(0,0,z)*G(1 - z,0,y) - 11*G(
         0,0,z)*G(0,1 - z,y) + 15/2*G(0,0,z)*G(0,y) - 22*G(0,0,0,1,z) + 11*G(0
         ,0,1,z)*G(0,y) + 22*G(0,0,1,z)*G(1,y) + 9*G(0,0,1,0,y) + 9*G(0,0,1,0,
         z) - 2*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 8/3*G(0,1,z)*Pi^2 - 4*
         G(0,1,z)*G(1 - z,0,y) + 22*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0,y)
          - 22*G(0,1,z)*G(1,1 - z,y) - 9*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,1 - z,y
         ) - 20/3*G(0,1,0,y) - 2*G(0,1,0,y)*G(0,z) - 2*G(0,1,0,y)*G(1,z) - 20/
         3*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) - 13*G(0,1,0,z)*G(1,y) + 20*G(0,1,
         0,1,z) + 8*G(0,1,1,0,y) - 7*G(0,1,1,0,z) - 22*G(1,1 - z, - z,1 - z,y)
          - 4*G(1,1 - z,y)*Pi^2 - 2*G(1,1 - z,0,y) + 11*G(1,1 - z,0,0,y) + 2*
         G(1,1 - z,1,0,y) - 31*G(1,y)*zeta3 + 1/4*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z
         )*Pi^2 - 27*G(1,z)*zeta3 - 5/36*G(1,z)*Pi^2 + 1/3*G(1,z)*G(1 - z,y)*
         Pi^2 + 4*G(1,z)*G(1 - z,1,0,y) - 22*G(1,z)*G(1,1 - z, - z,y) - 2*G(1,
         0,1 - z,y) + 11*G(1,0,1 - z,0,y) - 22*G(1,0, - z,1 - z,y) - 22*G(1,0,
          - z,y)*G(1,z) + 51/2*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 11*G(1,0,y)*i_*
         Pi - 2*G(1,0,y)*G(1,z) + 51/2*G(1,0,z) - G(1,0,z)*Pi^2 + 11*G(1,0,z)*
         i_*Pi + 7/3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) + 13*G(1,0,
         z)*G(1,1 - z,y) + 11*G(1,0,0,1 - z,y) - 15/2*G(1,0,0,y) + 11*G(1,0,0,
         y)*G(1,z) - 15/2*G(1,0,0,z) - 2*G(1,0,0,z)*G(1 - z,y) - 11*G(1,0,0,1,
         z) - 2*G(1,0,1,z) + 4*G(1,0,1,z)*G(1 - z,y) - 22*G(1,0,1,z)*G(1,y) - 
         5*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 11*G(1,1,1 - z,0,y) + 7/2*G(1,1,y)*
         Pi^2 - 1/6*G(1,1,z)*Pi^2 + 11*G(1,1,0,1 - z,y) - 3/2*G(1,1,0,y) + 11*
         G(1,1,0,y)*G(1,z) - 7/6*G(1,1,0,z) + 2*G(1,1,0,z)*G(1 - z,y) + 13*G(1
         ,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) + 4*G(1,1,0,0,z) - 7*G(1,1,0,1,z) - 
         21*G(1,1,1,0,y) - 6*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-1 * (  - 3*zeta3 + 17/4*Pi^2 + 28/45*Pi^4 + 11/6*i_*Pi^3
          - 4*G(1 - z,y)*zeta3 + 7/18*G(1 - z,y)*Pi^2 + 2*G(1 - z,0,y) + 1/3*
         G(1 - z,0,y)*Pi^2 + 11*G(1 - z,0,0,y) - 4*G(1 - z,1,1 - z,0,y) - 1/3*
         G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1 - z,y) - 40/3*G(1 - z,1,0,y) + 2*
         G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0,y) - 22*G(0,1 - z, - z,1 - z,y) - 
         22*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1 - z,y) - 4*G(0,1 - z,y)*Pi^2 + 
         2*G(0,1 - z,y)*G(1,0,z) + 11*G(0,1 - z,0,y) + 12*G(0,1 - z,1,0,y) - 
         44*G(0, - z,1 - z,y) - 44*G(0, - z,y)*G(1,z) + 131/6*G(0,y) - 26*G(0,
         y)*zeta3 - 71/18*G(0,y)*Pi^2 + 11*G(0,y)*i_*Pi + 51/2*G(0,y)*G(0,z)
          - 4/3*G(0,y)*G(0,z)*Pi^2 + 11*G(0,y)*G(0,z)*i_*Pi + 2*G(0,y)*G(1,z)
          - 4/3*G(0,y)*G(1,z)*Pi^2 + 14/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,0,z
         ) - 8*G(0,y)*G(1,0,1,z) - 131/6*G(0,z) - 32*G(0,z)*zeta3 + 20/9*G(0,z
         )*Pi^2 - 11*G(0,z)*i_*Pi - 2*G(0,z)*G(1 - z,y) + 1/3*G(0,z)*G(1 - z,y
         )*Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) + 7/3*G(0,z)*G(1 - z,0,y) - 2*G(
         0,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) + 20*G(0,z)*G(0,1 - z,y
         ) - 2*G(0,z)*G(1,y)*Pi^2 - 14*G(0,z)*G(1,0,1 - z,y) - 2/3*G(0,z)*G(1,
         0,y) + 6*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 11*G(0,0,1 - z,y)
          - 12*G(0,0,1 - z,y)*G(0,z) + 22*G(0,0, - z,1 - z,y) + 22*G(0,0, - z,
         y)*G(1,z) - 41/2*G(0,0,y) + 2*G(0,0,y)*Pi^2 - 38/3*G(0,0,y)*G(0,z) - 
         4*G(0,0,y)*G(0,0,z) + 10*G(0,0,y)*G(0,1,z) + 11*G(0,0,y)*G(1,z) - 2*
         G(0,0,y)*G(1,0,z) + 41/2*G(0,0,z) + 7/3*G(0,0,z)*Pi^2 - 11*G(0,0,z)*
         G(1 - z,y) - 2*G(0,0,z)*G(1 - z,0,y) + 12*G(0,0,z)*G(0,1 - z,y) - 7/3
         *G(0,0,z)*G(0,y) + 22*G(0,0,0,1,z) + 33*G(0,0,1,z) - 10*G(0,0,1,z)*G(
         0,y) - 22*G(0,0,1,z)*G(1,y) - 8*G(0,0,1,0,y) - 10*G(0,0,1,0,z) + 2*G(
         0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 - 2*G(0,1,z) - 8/3*G(0,1,z)*Pi^2
          + 4*G(0,1,z)*G(1 - z,0,y) - 22*G(0,1,z)*G(0,1 - z,y) - 24*G(0,1,z)*
         G(0,y) + 22*G(0,1,z)*G(1,1 - z,y) + 8*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,1
          - z,y) + 31/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,z)
          - 8*G(0,1,0,z) + 2*G(0,1,0,z)*G(0,y) + 14*G(0,1,0,z)*G(1,y) - 20*G(0
         ,1,0,1,z) - 8*G(0,1,1,0,y) + 8*G(0,1,1,0,z) + 22*G(1,1 - z, - z,1 - z
         ,y) + 4*G(1,1 - z,y)*Pi^2 + 13*G(1,1 - z,0,y) - 10*G(1,1 - z,0,0,y)
          - 2*G(1,1 - z,1,0,y) + 34*G(1,y)*zeta3 + 35/18*G(1,y)*Pi^2 + 4*G(1,y
         )*G(1,z)*Pi^2 + 24*G(1,z)*zeta3 - 37/18*G(1,z)*Pi^2 - 1/3*G(1,z)*G(1
          - z,y)*Pi^2 - 4*G(1,z)*G(1 - z,1,0,y) + 22*G(1,z)*G(1,1 - z, - z,y)
          + 13*G(1,0,1 - z,y) - 10*G(1,0,1 - z,0,y) + 22*G(1,0, - z,1 - z,y)
          + 22*G(1,0, - z,y)*G(1,z) - 18*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 11*G(1
         ,0,y)*i_*Pi + 13*G(1,0,y)*G(1,z) - 35*G(1,0,z) + G(1,0,z)*Pi^2 - 11*
         G(1,0,z)*i_*Pi + 26/3*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(1 - z,0,y)
          - 14*G(1,0,z)*G(1,1 - z,y) - 10*G(1,0,0,1 - z,y) + 5/3*G(1,0,0,y) - 
         10*G(1,0,0,y)*G(1,z) + 7/3*G(1,0,0,z) + 2*G(1,0,0,z)*G(1 - z,y) + 10*
         G(1,0,0,1,z) - 9*G(1,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 22*G(1,0,1,z)
         *G(1,y) + 4*G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 10*G(1,1,1 - z,0,y) - 10/
         3*G(1,1,y)*Pi^2 - 10*G(1,1,0,1 - z,y) - 35/3*G(1,1,0,y) - 10*G(1,1,0,
         y)*G(1,z) + 43/3*G(1,1,0,z) - 2*G(1,1,0,z)*G(1 - z,y) - 14*G(1,1,0,z)
         *G(1,y) + 4*G(1,1,0,0,y) - 4*G(1,1,0,0,z) + 6*G(1,1,0,1,z) + 20*G(1,1
         ,1,0,y) + 6*G(1,1,1,0,z) )

       + N*z*[1-y]^-2 * ( 21/2*zeta3 - 3/4*Pi^2 + 7/2*G(1 - z, - z,1 - z,y) + 
         7/12*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - 2/3*G(1 - z,0,0,y) - 9/2*G(
          - z,1 - z,y) - 2*G(0,1 - z,y) - 2/3*G(0,1 - z,0,y) + 7/2*G(0, - z,1
          - z,y) + 7/2*G(0, - z,y)*G(1,z) + 2*G(0,y)*G(0,z) - 2*G(0,y)*G(1,z)
          - 7/12*G(0,z)*Pi^2 - 7/2*G(0,z)*G(0,1 - z,y) - 2/3*G(0,0,1 - z,y) + 
         2/3*G(0,0,y)*G(0,z) - 2/3*G(0,0,y)*G(1,z) - 7/2*G(0,0,1,z) - 9/2*G(0,
         1,z) + 7/2*G(0,1,z)*G(1 - z,y) + 7/2*G(0,1,0,z) + 7/12*G(1,z)*Pi^2 + 
         7/2*G(1,z)*G(1 - z, - z,y) - 9/2*G(1,z)*G( - z,y) + 9/2*G(1,0,z) - 7/
         2*G(1,0,z)*G(1 - z,y) + 7/2*G(1,0,1,z) - 7/2*G(1,1,0,z) )

       + N*z*[1-y]^-1 * (  - 17/4*G(1 - z,y) + 4/3*G(1 - z,0,y) - 4/3*G(1 - z,
         0,0,y) + 7/2*G( - z,1 - z,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,1 - z,0,y)
          - 4/3*G(0,y)*G(0,z) + 4/3*G(0,y)*G(1,z) + 17/4*G(0,z) - 7/2*G(0,z)*
         G(1 - z,y) - 4/3*G(0,0,1 - z,y) + 4/3*G(0,0,y)*G(0,z) - 4/3*G(0,0,y)*
         G(1,z) - 17/4*G(1,z) + 7/2*G(1,z)*G( - z,y) )

       + N*z^2*[1-y-z]^-2 * (  - 3*zeta3 + 17/4*Pi^2 + 28/45*Pi^4 + 11/6*i_*
         Pi^3 - 4*G(1 - z,y)*zeta3 + 7/18*G(1 - z,y)*Pi^2 + 1/3*G(1 - z,0,y)*
         Pi^2 - 4*G(1 - z,1,1 - z,0,y) - 1/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0
         ,1 - z,y) - 7/3*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) + 2*G(1 - z,1,1,0
         ,y) - 22*G(0,1 - z, - z,1 - z,y) - 22*G(0,1 - z, - z,y)*G(1,z) - 4*G(
         0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 13*G(0,1 - z,1,0,y) - 29*
         G(0,y)*zeta3 - 31/36*G(0,y)*Pi^2 + 51/2*G(0,y)*G(0,z) - 4/3*G(0,y)*G(
         0,z)*Pi^2 + 11*G(0,y)*G(0,z)*i_*Pi - 3/2*G(0,y)*G(1,z)*Pi^2 + 19/6*G(
         0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 9*G(0,y)*G(1,0,1,z) - 29*G(0,z)
         *zeta3 - 31/36*G(0,z)*Pi^2 + 1/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(
         1 - z,0,1 - z,y) + 7/3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,0,y)
          + 2*G(0,z)*G(1 - z,1,0,y) - 2*G(0,z)*G(0,1 - z,y) - 11/6*G(0,z)*G(1,
         y)*Pi^2 - 13*G(0,z)*G(1,0,1 - z,y) + 5/6*G(0,z)*G(1,0,y) + 6*G(0,z)*
         G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) - 11*G(0,0,1 - z,y)*G(0,z) + 22*G(0,
         0, - z,1 - z,y) + 22*G(0,0, - z,y)*G(1,z) + 13/6*G(0,0,y)*Pi^2 - 15/2
         *G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) + 11*G(0,0,y)*G(0,1,z) - 2*G(0
         ,0,y)*G(1,0,z) + 13/6*G(0,0,z)*Pi^2 - 2*G(0,0,z)*G(1 - z,0,y) + 11*G(
         0,0,z)*G(0,1 - z,y) - 15/2*G(0,0,z)*G(0,y) + 22*G(0,0,0,1,z) - 11*G(0
         ,0,1,z)*G(0,y) - 22*G(0,0,1,z)*G(1,y) - 9*G(0,0,1,0,y) - 9*G(0,0,1,0,
         z) + 2*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 - 8/3*G(0,1,z)*Pi^2 + 4*
         G(0,1,z)*G(1 - z,0,y) - 22*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,y)
          + 22*G(0,1,z)*G(1,1 - z,y) + 9*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,1 - z,y
         ) + 20/3*G(0,1,0,y) + 2*G(0,1,0,y)*G(0,z) + 2*G(0,1,0,y)*G(1,z) + 20/
         3*G(0,1,0,z) + 2*G(0,1,0,z)*G(0,y) + 13*G(0,1,0,z)*G(1,y) - 20*G(0,1,
         0,1,z) - 8*G(0,1,1,0,y) + 7*G(0,1,1,0,z) + 22*G(1,1 - z, - z,1 - z,y)
          + 4*G(1,1 - z,y)*Pi^2 + 2*G(1,1 - z,0,y) - 11*G(1,1 - z,0,0,y) - 2*
         G(1,1 - z,1,0,y) + 31*G(1,y)*zeta3 - 1/4*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z
         )*Pi^2 + 27*G(1,z)*zeta3 + 5/36*G(1,z)*Pi^2 - 1/3*G(1,z)*G(1 - z,y)*
         Pi^2 - 4*G(1,z)*G(1 - z,1,0,y) + 22*G(1,z)*G(1,1 - z, - z,y) + 2*G(1,
         0,1 - z,y) - 11*G(1,0,1 - z,0,y) + 22*G(1,0, - z,1 - z,y) + 22*G(1,0,
          - z,y)*G(1,z) - 51/2*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 11*G(1,0,y)*i_*
         Pi + 2*G(1,0,y)*G(1,z) - 51/2*G(1,0,z) + G(1,0,z)*Pi^2 - 11*G(1,0,z)*
         i_*Pi - 7/3*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(1 - z,0,y) - 13*G(1,0,
         z)*G(1,1 - z,y) - 11*G(1,0,0,1 - z,y) + 15/2*G(1,0,0,y) - 11*G(1,0,0,
         y)*G(1,z) + 15/2*G(1,0,0,z) + 2*G(1,0,0,z)*G(1 - z,y) + 11*G(1,0,0,1,
         z) + 2*G(1,0,1,z) - 4*G(1,0,1,z)*G(1 - z,y) + 22*G(1,0,1,z)*G(1,y) + 
         5*G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 11*G(1,1,1 - z,0,y) - 7/2*G(1,1,y)*
         Pi^2 + 1/6*G(1,1,z)*Pi^2 - 11*G(1,1,0,1 - z,y) + 3/2*G(1,1,0,y) - 11*
         G(1,1,0,y)*G(1,z) + 7/6*G(1,1,0,z) - 2*G(1,1,0,z)*G(1 - z,y) - 13*G(1
         ,1,0,z)*G(1,y) + 5*G(1,1,0,0,y) - 4*G(1,1,0,0,z) + 7*G(1,1,0,1,z) + 
         21*G(1,1,1,0,y) + 6*G(1,1,1,0,z) )

       + N*z^2*[1-y]^-3 * (  - 27/2*zeta3 - 9/2*G(1 - z, - z,1 - z,y) - 3/4*G(
         1 - z,y)*Pi^2 - 9/2*G(0, - z,1 - z,y) - 9/2*G(0, - z,y)*G(1,z) + 3/4*
         G(0,z)*Pi^2 + 9/2*G(0,z)*G(0,1 - z,y) + 9/2*G(0,0,1,z) - 9/2*G(0,1,z)
         *G(1 - z,y) - 9/2*G(0,1,0,z) - 3/4*G(1,z)*Pi^2 - 9/2*G(1,z)*G(1 - z,
          - z,y) + 9/2*G(1,0,z)*G(1 - z,y) - 9/2*G(1,0,1,z) + 9/2*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/
         2*G(1,z)*G( - z,y) )

       + N*z^2*[1-y]^-1 * (  - 9/4*G( - z,1 - z,y) + 9/4*G(0,z)*G(1 - z,y) - 9/
         4*G(1,z)*G( - z,y) )

       + N*y*z^-2 * (  - 2/3*G(1 - z, - z,1 - z,y) - 1/9*G(1 - z,y)*Pi^2 + 7/2
         *G(1 - z,0,y) - 7/2*G( - z,1 - z,y) - 2/3*G( - z,1 - z,0,y) + 2/3*G(
          - z, - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 7/2*G(0,1 - z,y) + 7/2*
         G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,0,z) + 2/3*G(0,z)*G(1 - z,0,y) + 2/3*
         G(0,z)*G( - z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) - 2/3*G(0,z)*G(1,0,y
         ) + 4/3*G(0,0,1,z) - 7/2*G(0,1,z) - 2/3*G(0,1,z)*G(1 - z,y) + 4/3*G(0
         ,1,z)*G( - z,y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,
         z) + 2/3*G(1,1 - z,0,y) + 1/9*G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2 - 2/3*G(1
         ,z)*G(1 - z, - z,y) + 2/3*G(1,z)*G( - z, - z,y) - 7/2*G(1,z)*G( - z,y
         ) - 2/3*G(1,z)*G( - z,0,y) + 2/3*G(1,0,1 - z,y) - 7/2*G(1,0,y) + 2/3*
         G(1,0,y)*G(1,z) + 2/3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) - 2/3*G(1,1
         ,0,y) + 4/3*G(1,1,0,z) )

       + N*y*z^-1 * ( 2/3*G(1 - z, - z,1 - z,y) - 23/6*G(1 - z,y) + 1/9*G(1 - 
         z,y)*Pi^2 - 11*G(1 - z,0,y) + 11*G( - z,1 - z,y) + 2/3*G( - z,1 - z,0
         ,y) - 2/3*G( - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y) - 11*G(0,1 - z
         ,y) + 23/6*G(0,y) - 4/3*G(0,y)*G(0,z) - 11*G(0,y)*G(1,z) + 2/3*G(0,y)
         *G(1,0,z) + 4/3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,0,y) - 2/3*G(0
         ,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) + 2/3*G(0,z)*G(1,0,y)
          - 4/3*G(0,0,1,z) + 37/3*G(0,1,z) + 2/3*G(0,1,z)*G(1 - z,y) - 4/3*G(0
         ,1,z)*G( - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1,0,y) - 2/3*G(0,1,0,
         z) - 2/3*G(1,1 - z,0,y) - 1/9*G(1,y)*Pi^2 - 23/6*G(1,z) + 1/9*G(1,z)*
         Pi^2 + 2/3*G(1,z)*G(1 - z, - z,y) - 2/3*G(1,z)*G( - z, - z,y) + 11*G(
         1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) - 2/3*G(1,0,1 - z,y) + 11*G(1
         ,0,y) - 2/3*G(1,0,y)*G(1,z) + 4/3*G(1,0,z) - 2/3*G(1,0,z)*G( - z,y)
          - 2/3*G(1,0,1,z) + 2/3*G(1,1,0,y) - 4/3*G(1,1,0,z) )

       + N*y*[1-z]^-2 * ( 21/2*zeta3 - 3/4*Pi^2 + 7/2*G(1 - z, - z,1 - z,y) + 
         7/12*G(1 - z,y)*Pi^2 - 7/2*G(1 - z,1,0,y) - 9/2*G( - z,1 - z,y) - 7/2
         *G(0, - z,1 - z,y) - 7/2*G(0, - z,y)*G(1,z) - 7/12*G(0,y)*Pi^2 + 2*G(
         0,y)*G(0,z) - 2*G(0,z)*G(1 - z,y) - 2/3*G(0,0,z)*G(1 - z,y) + 2/3*G(0
         ,0,z)*G(0,y) + 17/6*G(0,0,1,z) - 13/2*G(0,1,z) + 7/2*G(0,1,z)*G(1 - z
         ,y) - 7/2*G(0,1,z)*G(0,y) + 7/2*G(0,1,0,y) - 2/3*G(0,1,0,z) + 7/12*G(
         1,z)*Pi^2 + 7/2*G(1,z)*G(1 - z, - z,y) - 9/2*G(1,z)*G( - z,y) + 9/2*
         G(1,0,y) - 2*G(1,0,z) - 2/3*G(1,0,0,z) + 7/2*G(1,0,1,z) )

       + N*y*[1-z]^-1 * (  - 17/4*G(1 - z,y) - 7/2*G(1 - z,0,y) + 7/2*G( - z,1
          - z,y) - 7/2*G(0,1 - z,y) + 17/4*G(0,y) - 4/3*G(0,y)*G(0,z) - 7/2*G(
         0,y)*G(1,z) + 4/3*G(0,z)*G(1 - z,y) - 4/3*G(0,0,z)*G(1 - z,y) + 4/3*
         G(0,0,z)*G(0,y) - 4/3*G(0,0,1,z) + 29/6*G(0,1,z) - 4/3*G(0,1,0,z) - 
         17/4*G(1,z) + 7/2*G(1,z)*G( - z,y) + 7/2*G(1,0,y) + 4/3*G(1,0,z) - 4/
         3*G(1,0,0,z) )

       + N*y^2*z^-2 * (  - 5/2*G(1 - z,0,y) + 5/2*G( - z,1 - z,y) - 5/2*G(0,1
          - z,y) - 5/2*G(0,y)*G(1,z) + 5/2*G(0,1,z) + 5/2*G(1,z)*G( - z,y) + 5/
         2*G(1,0,y) )

       + N*y^2*z^-1 * ( 9/4*G(1 - z,0,y) - 9/4*G( - z,1 - z,y) + 9/4*G(0,1 - z
         ,y) + 9/4*G(0,y)*G(1,z) - 9/4*G(0,1,z) - 9/4*G(1,z)*G( - z,y) - 9/4*
         G(1,0,y) )

       + N*y^2*[1-z]^-3 * (  - 27/2*zeta3 - 9/2*G(1 - z, - z,1 - z,y) - 3/4*G(
         1 - z,y)*Pi^2 + 9/2*G(1 - z,1,0,y) + 9/2*G(0, - z,1 - z,y) + 9/2*G(0,
          - z,y)*G(1,z) + 3/4*G(0,y)*Pi^2 - 9/2*G(0,0,1,z) - 9/2*G(0,1,z)*G(1
          - z,y) + 9/2*G(0,1,z)*G(0,y) - 9/2*G(0,1,0,y) - 3/4*G(1,z)*Pi^2 - 9/
         2*G(1,z)*G(1 - z, - z,y) - 9/2*G(1,0,1,z) )

       + N*y^2*[1-z]^-2 * ( 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) + 9/2*G(0,1
          - z,y) + 9/2*G(0,y)*G(1,z) - 9/2*G(0,1,z) - 9/2*G(1,z)*G( - z,y) - 9/
         2*G(1,0,y) )

       + N*y^2*[1-z]^-1 * ( 9/4*G(1 - z,0,y) - 9/4*G( - z,1 - z,y) + 9/4*G(0,1
          - z,y) + 9/4*G(0,y)*G(1,z) - 9/4*G(0,1,z) - 9/4*G(1,z)*G( - z,y) - 9/
         4*G(1,0,y) ) ;


==> anc/gggV2L_1a.txt <==
(******
* Two-loop QCD helicity amplitudes for Z -> g g g 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.2) and (4.3), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the decay kinematics (2.1). 
*
* x = s12/s123, y = s13/s123, z = s23/s123,
* mxp1 = 1-x, myp1 = 1-y, mzp1 = 1-z.
******)

{alpha1Region1a2L -> N^(-1) + N + 
   Pi^4*(1/(6*N) + (31*N)/72 - (17*myp1*y)/(60*N*z^2) - 
     (125*myp1*N*y)/(72*z^2) - 1/(6*N*z) - (31*N)/(72*z) + y/(3*N*z) + 
     (77*N*y)/(45*z)) + Pi^3*(((11*I)/12)*N - (I/6)*Nf - 
     (((11*I)/6)*myp1*N*y)/z^2 + ((I/3)*myp1*Nf*y)/z^2 - (((11*I)/12)*N)/z + 
     ((I/6)*Nf)/z + (((11*I)/6)*N*y)/z - ((I/3)*Nf*y)/z) - 
   (8*myp1*N*z)/(27*y^2) + (8*mzp1*N*z)/(27*y^2) - (8*N*z)/(27*y) + 
   (8*N*z^2)/(27*y^2) + Pi^2*(-5/(12*N) + 1/(6*mxp1*N) + 1/(6*myp1*N) - 
     (133*N)/36 + (17*N)/(12*mxp1) + (17*N)/(12*myp1) + 1/(6*N*x) + 
     (5*N)/(9*myp1^2*x) + (5*N)/(18*y^2) + 1/(3*N*y) - (7*N)/(8*y) - 
     y/(2*mxp1*N) - (7*N*y)/(12*mxp1) + (myp1*y)/(12*N*x^2) + 
     (17*N*y)/(36*myp1*x^2) - (53*N*y)/(18*myp1^2*x) + y^2/(6*mxp1^2*N) + 
     y^2/(12*mxp1*N) + (3*N*y^2)/(4*mxp1^2) + (3*N*y^2)/(8*mxp1) - 
     (N*y^2)/(myp1*x^2) + y^2/(12*N*x) + (35*N*y^2)/(8*myp1^2*x) + 
     (5*N*y^3)/(12*myp1*x^2) - (31*N*y^3)/(12*myp1^2*x) + 
     (3*N*y^4)/(8*myp1^2*x) + N/(6*myp1*z^2) - N/(9*myp1*y*z^2) - 
     (myp1*y)/(2*N*z^2) - (53*N*y)/(12*myp1*z^2) + (17*N*y^2)/(2*myp1*z^2) - 
     (17*N*y^3)/(4*myp1*z^2) - 1/(4*N*z) - (115*N)/(72*myp1^2*z) - 
     N/(9*myp1^2*y^2*z) + (2*N)/(3*myp1^2*y*z) + y/(2*N*z) + 
     (53*N*y)/(9*myp1^2*z) - (671*N*y^2)/(72*myp1^2*z) + 
     (17*N*y^3)/(4*myp1^2*z) + z/(6*myp1*N) - (11*N*z)/(12*myp1) + 
     (mzp1*z)/(12*N*y^2) + (N*z)/(4*y^2) - z/(3*N*y) + (N*z)/(4*y) + 
     z^2/(6*myp1^2*N) + z^2/(12*myp1*N) + (3*N*z^2)/(4*myp1^2) + 
     (3*N*z^2)/(8*myp1) - (5*N*z^2)/(12*y^2) + z^2/(12*N*y) + 
     (3*N*z^2)/(8*y)) - G[0, 1, 0, -z, y]/N - 4*N*G[0, 1, 0, -z, y] + 
   (4*myp1*y*G[0, 1, 0, -z, y])/(N*z^2) + (13*myp1*N*y*G[0, 1, 0, -z, y])/
    z^2 + G[0, 1, 0, -z, y]/(N*z) + (4*N*G[0, 1, 0, -z, y])/z - 
   (2*y*G[0, 1, 0, -z, y])/(N*z) - (14*N*y*G[0, 1, 0, -z, y])/z + 
   4*N*G[0, 1, 1, mzp1, y] - (2*myp1*y*G[0, 1, 1, mzp1, y])/(N*z^2) - 
   (13*myp1*N*y*G[0, 1, 1, mzp1, y])/z^2 - (4*N*G[0, 1, 1, mzp1, y])/z + 
   (14*N*y*G[0, 1, 1, mzp1, y])/z - G[0, 1, mzp1, 1, y]/N + 
   2*N*G[0, 1, mzp1, 1, y] - (9*myp1*N*y*G[0, 1, mzp1, 1, y])/z^2 + 
   G[0, 1, mzp1, 1, y]/(N*z) - (2*N*G[0, 1, mzp1, 1, y])/z - 
   (2*y*G[0, 1, mzp1, 1, y])/(N*z) + (10*N*y*G[0, 1, mzp1, 1, y])/z - 
   G[0, 1, mzp1, -z, y]/N - 4*N*G[0, 1, mzp1, -z, y] + 
   (4*myp1*y*G[0, 1, mzp1, -z, y])/(N*z^2) + 
   (13*myp1*N*y*G[0, 1, mzp1, -z, y])/z^2 + G[0, 1, mzp1, -z, y]/(N*z) + 
   (4*N*G[0, 1, mzp1, -z, y])/z - (2*y*G[0, 1, mzp1, -z, y])/(N*z) - 
   (14*N*y*G[0, 1, mzp1, -z, y])/z - (3*G[0, 1, -z, mzp1, y])/N - 
   3*N*G[0, 1, -z, mzp1, y] + (4*myp1*y*G[0, 1, -z, mzp1, y])/(N*z^2) + 
   (13*myp1*N*y*G[0, 1, -z, mzp1, y])/z^2 + (3*G[0, 1, -z, mzp1, y])/(N*z) + 
   (3*N*G[0, 1, -z, mzp1, y])/z - (6*y*G[0, 1, -z, mzp1, y])/(N*z) - 
   (12*N*y*G[0, 1, -z, mzp1, y])/z - (3*G[0, -z, 1, mzp1, y])/N - 
   3*N*G[0, -z, 1, mzp1, y] + (4*myp1*y*G[0, -z, 1, mzp1, y])/(N*z^2) + 
   (13*myp1*N*y*G[0, -z, 1, mzp1, y])/z^2 + (3*G[0, -z, 1, mzp1, y])/(N*z) + 
   (3*N*G[0, -z, 1, mzp1, y])/z - (6*y*G[0, -z, 1, mzp1, y])/(N*z) - 
   (12*N*y*G[0, -z, 1, mzp1, y])/z - (3*G[0, -z, mzp1, 1, y])/N - 
   3*N*G[0, -z, mzp1, 1, y] + (4*myp1*y*G[0, -z, mzp1, 1, y])/(N*z^2) + 
   (13*myp1*N*y*G[0, -z, mzp1, 1, y])/z^2 + (3*G[0, -z, mzp1, 1, y])/(N*z) + 
   (3*N*G[0, -z, mzp1, 1, y])/z - (6*y*G[0, -z, mzp1, 1, y])/(N*z) - 
   (12*N*y*G[0, -z, mzp1, 1, y])/z + G[0, -z, mzp1, -z, y]/N + 
   N*G[0, -z, mzp1, -z, y] - (9*myp1*N*y*G[0, -z, mzp1, -z, y])/z^2 - 
   G[0, -z, mzp1, -z, y]/(N*z) - (N*G[0, -z, mzp1, -z, y])/z + 
   (2*y*G[0, -z, mzp1, -z, y])/(N*z) + (8*N*y*G[0, -z, mzp1, -z, y])/z - 
   N*G[0, -z, -z, mzp1, y] + (2*myp1*y*G[0, -z, -z, mzp1, y])/(N*z^2) - 
   (5*myp1*N*y*G[0, -z, -z, mzp1, y])/z^2 + (N*G[0, -z, -z, mzp1, y])/z + 
   (4*N*y*G[0, -z, -z, mzp1, y])/z + (3*G[1, mzp1, -z, mzp1, y])/N + 
   3*N*G[1, mzp1, -z, mzp1, y] - (4*myp1*y*G[1, mzp1, -z, mzp1, y])/(N*z^2) - 
   (13*myp1*N*y*G[1, mzp1, -z, mzp1, y])/z^2 - (3*G[1, mzp1, -z, mzp1, y])/
    (N*z) - (3*N*G[1, mzp1, -z, mzp1, y])/z + (6*y*G[1, mzp1, -z, mzp1, y])/
    (N*z) + (12*N*y*G[1, mzp1, -z, mzp1, y])/z + 
   Pi^2*(N/(9*x^2) - (myp1*N)/(9*x^2) - (N*y)/(9*x^2))*Log[mzp1] + 
   Pi^2*(1/(2*N) + (2*N)/3 - (myp1*y)/(N*z^2) - (4*myp1*N*y)/(3*z^2) - 
     1/(2*N*z) - (2*N)/(3*z) + y/(N*z) + (4*N*y)/(3*z))*Log[mxp1]*Log[mzp1] + 
   (-1/6*N + (myp1*y)/(3*N*z^2) - (5*myp1*N*y)/(6*z^2) + N/(6*z) + 
     (2*N*y)/(3*z))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*(1/(2*N) + (7*N)/6 - (myp1*y)/(N*z^2) - (13*myp1*N*y)/(3*z^2) - 
     1/(2*N*z) - (7*N)/(6*z) + y/(N*z) + (13*N*y)/(3*z))*Log[myp1]*
    Log[mzp1] + (-3/(2*N) - (3*N)/2 + (2*myp1*y)/(N*z^2) + 
     (13*myp1*N*y)/(2*z^2) + 3/(2*N*z) + (3*N)/(2*z) - (3*y)/(N*z) - 
     (6*N*y)/z)*Log[mxp1]^2*Log[myp1]*Log[mzp1] + 
   (-3/(2*N) - (3*N)/2 + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + 
     3/(2*N*z) + (3*N)/(2*z) - (3*y)/(N*z) - (6*N*y)/z)*Log[mxp1]*Log[myp1]^2*
    Log[mzp1] + (-N^(-1) - N + (4*myp1*y)/(3*N*z^2) + (13*myp1*N*y)/(3*z^2) + 
     1/(N*z) + N/z - (2*y)/(N*z) - (4*N*y)/z)*Log[myp1]^3*Log[mzp1] + 
   Pi*(((11*I)/2)*N + (((11*I)/2)*N)/mxp1 - I*Nf - (I*Nf)/mxp1 - 
     ((11*I)*myp1*N)/z + ((2*I)*myp1*Nf)/z)*Log[x] + 
   Pi^2*(3/(4*N) - 1/(12*mxp1*N) - 1/(4*myp1*N) + N/36 + Nf/18 - 
     (myp1*N)/(9*x^2) + (2*N)/(9*x) + N/(3*y^2) + 1/(12*N*y) - N/(12*y) - 
     (N*y)/(9*x) + N/(9*y^2*z^2) - N/(9*y*z^2) + (5*myp1*N*y)/(36*z^2) - 
     (myp1*Nf*y)/(9*z^2) - 1/(3*N*z) - (19*N)/(18*z) - Nf/(18*z) - 
     N/(3*y^2*z) + N/(3*y*z) + (5*y)/(6*N*z) + (4*N*y)/(9*z) + (Nf*y)/(9*z) - 
     (2*N*z)/(9*y^2) + (2*N*z)/(9*y))*Log[x] + 
   Pi^2*(-1/3*1/N - N/2 + (myp1*y)/(3*N*z^2) + (13*myp1*N*y)/(6*z^2) + 
     1/(3*N*z) + N/(2*z) - (2*y)/(3*N*z) - (2*N*y)/z)*Log[mxp1]*Log[x] + 
   Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y)/z^2 - ((2*I)*myp1*Nf*y)/z^2 + 
     (((11*I)/2)*N)/z - (I*Nf)/z - ((11*I)*N*y)/z + ((2*I)*Nf*y)/z)*Log[mxp1]*
    Log[x] + (9/(2*N) - 1/(mxp1*N) - 3/(2*myp1*N) + (27*N)/4 - 
     (17*N)/(2*mxp1) + (13*N)/(4*myp1) + (2*N)/(3*myp1^2*x) - (5*N)/(3*y^2) - 
     2/(N*y) + (47*N)/(12*y) - (2*N*y)/(myp1^2*x) + (2*N*y^2)/(myp1^2*x) - 
     N/(myp1*z^2) + (2*N)/(3*myp1*y*z^2) + (3*myp1*y)/(N*z^2) + 
     (53*N*y)/(2*myp1*z^2) - (51*N*y^2)/(myp1*z^2) + 
     (51*N*y^3)/(2*myp1*z^2) + 3/(2*N*z) + (33*N)/(4*myp1^2*z) + 
     (2*N)/(3*myp1^2*y^2*z) - (10*N)/(3*myp1^2*y*z) - y/(N*z) - 
     (167*N*y)/(6*myp1^2*z) + (491*N*y^2)/(12*myp1^2*z) - 
     (18*N*y^3)/(myp1^2*z) - z/(myp1^2*N) - z/(myp1*N) - (9*N*z)/(2*myp1^2) + 
     (11*N*z)/(2*myp1) - (mzp1*z)/(2*N*y^2) - (3*N*z)/(2*y^2) + (2*z)/(N*y) - 
     (3*N*z)/(2*y) - z^2/(myp1^2*N) - z^2/(2*myp1*N) - (9*N*z^2)/(2*myp1^2) - 
     (9*N*z^2)/(4*myp1) + (5*N*z^2)/(2*y^2) - z^2/(2*N*y) - (9*N*z^2)/(4*y))*
    Log[mxp1]*Log[x] + Pi^2*(1/(2*N) - N/6 - (myp1*y)/(3*N*z^2) - 1/(2*N*z) + 
     N/(6*z) + y/(N*z) - (N*y)/(3*z))*Log[myp1]*Log[x] + 
   Pi^2*(-1/2*1/N - N/2 + (2*myp1*y)/(3*N*z^2) + (13*myp1*N*y)/(6*z^2) + 
     1/(2*N*z) + N/(2*z) - y/(N*z) - (2*N*y)/z)*Log[mzp1]*Log[x] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[mxp1]*Log[myp1]*Log[mzp1]*Log[x] + 
   (3/(2*N) + (3*N)/2 - (2*myp1*y)/(N*z^2) - (13*myp1*N*y)/(2*z^2) - 
     3/(2*N*z) - (3*N)/(2*z) + (3*y)/(N*z) + (6*N*y)/z)*Log[myp1]^2*Log[mzp1]*
    Log[x] + (-1/4*1/N - 1/(2*mxp1*N) - (55*N)/12 - (59*N)/(12*mxp1) + Nf/3 + 
     Nf/(3*mxp1) + myp1/(N*z) + (41*myp1*N)/(4*z) - (2*myp1*Nf)/(3*z))*
    Log[x]^2 + Pi^2*(-1/12*1/N + N/4 + (myp1*y)/(6*N*z^2) - 
     (myp1*N*y)/(2*z^2) + 1/(12*N*z) - N/(4*z) - y/(6*N*z) + (N*y)/(2*z))*
    Log[x]^2 + (-9/(4*N) - 1/(2*mxp1*N) + N/6 - Nf/3 - 1/(4*N*y) - 
     (3*N)/(4*y) - (15*myp1*N*y)/(4*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (5*myp1)/(2*N*z) + (19*N)/(12*z) + Nf/(3*z) + (5*N*y)/(6*z) - 
     (2*Nf*y)/(3*z))*Log[mxp1]*Log[x]^2 + 
   (3/(2*N) + (3*N)/2 - (2*myp1*y)/(N*z^2) - (13*myp1*N*y)/(2*z^2) - 
     3/(2*N*z) - (3*N)/(2*z) + (3*y)/(N*z) + (6*N*y)/z)*Log[mxp1]^2*
    Log[x]^2 + (N^(-1) - 1/(3*mxp1*N) - 5/(12*myp1*N) + (59*N)/36 + 
     (2*N)/(3*mxp1) - (3*N)/(4*myp1) - N/(9*myp1^2*x^2) + 
     (2*N)/(9*myp1^3*x) + 1/(12*N*y) + N/(4*y) + (N*y)/(3*myp1^2*x^2) - 
     (7*N*y)/(9*myp1^3*x) - (N*y^2)/(3*myp1^2*x^2) + (4*N*y^2)/(3*myp1^3*x) + 
     (2*N*y^3)/(9*myp1^2*x^2) - (7*N*y^3)/(9*myp1^3*x) + 
     (2*N*y^4)/(9*myp1^3*x) + (N*y)/(4*myp1^2*z^2) - (31*myp1*N*y)/(36*z^2) - 
     (5*N*y^2)/(12*myp1^2*z^2) + (5*N*y^3)/(12*myp1^2*z^2) - 
     (5*N*y^4)/(36*myp1^2*z^2) + 1/(6*N*z) - (43*N)/(18*z) - 
     (13*N)/(36*myp1^3*z) + (2*y)/(3*N*z) + (77*N*y)/(18*z) + 
     (47*N*y)/(36*myp1^3*z) - (17*N*y^2)/(12*myp1^3*z) + 
     (29*N*y^3)/(36*myp1^3*z) - (N*y^4)/(9*myp1^3*z) - z/(6*myp1^2*N) + 
     (11*N*z)/(12*myp1^2) - (N*z)/(9*y^2) + (N*z)/(9*y) - z^2/(6*myp1^3*N) - 
     (3*N*z^2)/(4*myp1^3))*Log[x]^3 + (1/(3*N) - N/3 - (2*myp1*y)/(3*N*z^2) + 
     (2*myp1*N*y)/(3*z^2) - 1/(3*N*z) + N/(3*z) + (2*y)/(3*N*z) - 
     (2*N*y)/(3*z))*Log[mxp1]*Log[x]^3 + 
   (1/(2*N) + N/2 - (2*myp1*y)/(3*N*z^2) - (13*myp1*N*y)/(6*z^2) - 
     1/(2*N*z) - N/(2*z) + y/(N*z) + (2*N*y)/z)*Log[myp1]*Log[x]^3 + 
   (-1/2*1/N - N/2 + (2*myp1*y)/(3*N*z^2) + (13*myp1*N*y)/(6*z^2) + 
     1/(2*N*z) + N/(2*z) - y/(N*z) - (2*N*y)/z)*Log[mzp1]*Log[x]^3 + 
   (-1/24*1/N - N/12 + (11*myp1*N*y)/(24*z^2) + 1/(24*N*z) + N/(12*z) - 
     y/(12*N*z) - (5*N*y)/(12*z))*Log[x]^4 + 
   Pi*(((-11*I)/2)*N + (((11*I)/2)*N)/myp1 + I*Nf - (I*Nf)/myp1 - 
     ((11*I)*N*y)/z + ((2*I)*Nf*y)/z)*Log[y] + 
   Pi^2*(1/(4*N) + 11/(12*mxp1*N) + 1/(6*myp1*N) + (173*N)/36 + 
     (11*N)/(6*mxp1) - (25*N)/(12*myp1) + Nf/18 + (2*N)/(9*x^2) - 
     (2*N)/(9*myp1^2*x^2) - 1/(12*N*x) - (25*N)/(36*x) + (4*N)/(9*myp1^3*x) - 
     (2*N)/(3*y^2) + 1/(12*N*y) + (11*N)/(12*y) - y/(mxp1^2*N) - 
     (7*N*y)/(6*mxp1^2) - (2*N*y)/(9*x^2) + (2*N*y)/(3*myp1^2*x^2) + 
     (2*N*y)/(9*x) - (14*N*y)/(9*myp1^3*x) + y^2/(3*mxp1^3*N) + 
     (3*N*y^2)/(2*mxp1^3) - (2*N*y^2)/(3*myp1^2*x^2) + 
     (8*N*y^2)/(3*myp1^3*x) + (4*N*y^3)/(9*myp1^2*x^2) - 
     (14*N*y^3)/(9*myp1^3*x) + (4*N*y^4)/(9*myp1^3*x) - (2*N)/(9*y^2*z^2) + 
     (2*N)/(9*y*z^2) + (N*y)/(2*myp1^2*z^2) + (7*myp1*N*y)/(12*z^2) - 
     (myp1*Nf*y)/(9*z^2) - (5*N*y^2)/(6*myp1^2*z^2) + 
     (5*N*y^3)/(6*myp1^2*z^2) - (5*N*y^4)/(18*myp1^2*z^2) - 1/(N*z) - 
     (4*N)/z - (13*N)/(18*myp1^3*z) - Nf/(18*z) + (2*N)/(3*y^2*z) - 
     (2*N)/(3*y*z) + (7*y)/(6*N*z) + (28*N*y)/(3*z) + 
     (47*N*y)/(18*myp1^3*z) + (Nf*y)/(9*z) - (17*N*y^2)/(6*myp1^3*z) + 
     (29*N*y^3)/(18*myp1^3*z) - (2*N*y^4)/(9*myp1^3*z) - z/(6*myp1^2*N) + 
     (11*N*z)/(12*myp1^2) + (2*N*z)/(9*y^2) - (2*N*z)/(9*y) - 
     z^2/(6*myp1^3*N) - (3*N*z^2)/(4*myp1^3))*Log[y] + 
   Pi^2*(-1/3*1/N - (5*N)/6 + (2*myp1*y)/(3*N*z^2) + (11*myp1*N*y)/(3*z^2) + 
     1/(3*N*z) + (5*N)/(6*z) - (2*y)/(3*N*z) - (11*N*y)/(3*z))*Log[mxp1]*
    Log[y] + Pi^2*(1/(2*N) + (11*N)/6 - (5*myp1*y)/(3*N*z^2) - 
     (22*myp1*N*y)/(3*z^2) - 1/(2*N*z) - (11*N)/(6*z) + y/(N*z) + 
     (23*N*y)/(3*z))*Log[myp1]*Log[y] + 
   Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y)/z^2 - ((2*I)*myp1*Nf*y)/z^2 + 
     (((11*I)/2)*N)/z - (I*Nf)/z - ((11*I)*N*y)/z + ((2*I)*Nf*y)/z)*Log[myp1]*
    Log[y] + (-1/2*1/N - 5/(2*mxp1*N) - 1/(myp1*N) + (13*N)/2 - 
     (5*N)/(4*mxp1) - (17*N)/(2*myp1) - 1/(N*x) - (4*N)/(myp1^2*x) + 
     (2*N)/y + (3*y)/(mxp1*N) + (myp1*y)/(mxp1^2*N) + (7*N*y)/(2*mxp1) + 
     (9*myp1*N*y)/(2*mxp1^2) - (myp1*y)/(2*N*x^2) - (17*N*y)/(6*myp1*x^2) + 
     (59*N*y)/(3*myp1^2*x) - y^2/(2*mxp1*N) - (9*N*y^2)/(4*mxp1) + 
     (6*N*y^2)/(myp1*x^2) - y^2/(2*N*x) - (331*N*y^2)/(12*myp1^2*x) - 
     (5*N*y^3)/(2*myp1*x^2) + (31*N*y^3)/(2*myp1^2*x) - 
     (9*N*y^4)/(4*myp1^2*x) - N/(myp1*z^2) + (2*N)/(3*myp1*y*z^2) + 
     (3*myp1*y)/(N*z^2) + (53*N*y)/(2*myp1*z^2) - (51*N*y^2)/(myp1*z^2) + 
     (51*N*y^3)/(2*myp1*z^2) + 7/(2*N*z) + (63*N)/(4*myp1^2*z) - 
     (2*N)/(myp1^2*y*z) - (5*y)/(N*z) - (347*N*y)/(6*myp1^2*z) + 
     (941*N*y^2)/(12*myp1^2*z) - (33*N*y^3)/(myp1^2*z))*Log[myp1]*Log[y] + 
   (-1/2*1/N - 2*N + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + 1/(2*N*z) + 
     (2*N)/z - y/(N*z) - (7*N*y)/z)*Log[mxp1]^2*Log[myp1]*Log[y] + 
   (-1/2*1/N - 2*N + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + 1/(2*N*z) + 
     (2*N)/z - y/(N*z) - (7*N*y)/z)*Log[mxp1]*Log[myp1]^2*Log[y] + 
   ((-4*N)/3 + (myp1*y)/(N*z^2) + (31*myp1*N*y)/(6*z^2) + (4*N)/(3*z) - 
     (17*N*y)/(3*z))*Log[myp1]^3*Log[y] + 
   (N/2 - (myp1*y)/(N*z^2) + (5*myp1*N*y)/(2*z^2) - N/(2*z) - (2*N*y)/z)*
    Log[mxp1]^2*Log[mzp1]*Log[y] + (3/N + 3*N - (4*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + (6*y)/(N*z) + (12*N*y)/z)*
    Log[mxp1]*Log[myp1]*Log[mzp1]*Log[y] + 
   (-2*N + (myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + (2*N)/z - (7*N*y)/z)*
    Log[myp1]^2*Log[mzp1]*Log[y] + 
   Pi^2*(1/(6*N) - (4*N)/3 + (myp1*y)/(3*N*z^2) + (13*myp1*N*y)/(3*z^2) - 
     1/(6*N*z) + (4*N)/(3*z) + y/(3*N*z) - (14*N*y)/(3*z))*Log[x]*Log[y] + 
   Pi*(((11*I)/2)*N - I*Nf - ((11*I)*myp1*N*y)/z^2 + ((2*I)*myp1*Nf*y)/z^2 - 
     (((11*I)/2)*N)/z + (I*Nf)/z + ((11*I)*N*y)/z - ((2*I)*Nf*y)/z)*Log[x]*
    Log[y] + (-5/(2*N) + 2/(mxp1*N) + 2/(myp1*N) + (77*N)/12 - 
     (73*N)/(12*mxp1) - (49*N)/(12*myp1) + Nf/(3*mxp1) + Nf/(3*myp1) - 
     (8*N)/(3*y) + (2*N*y)/mxp1^2 - (4*N*y)/(3*mxp1) - (2*N*y)/(3*myp1^2*x) + 
     (4*N*y^2)/(3*myp1^2*x) - (4*N*y^3)/(3*myp1^2*x) + N/(myp1*z^2) - 
     (2*N)/(3*myp1*y*z^2) - (3*myp1*y)/(N*z^2) - (53*N*y)/(2*myp1*z^2) + 
     (51*N*y^2)/(myp1*z^2) - (51*N*y^3)/(2*myp1*z^2) - 3/(2*N*z) + 
     (3*N)/(4*myp1^2*z) - (2*Nf)/(3*z) + (2*N)/(myp1^2*y*z) + (3*y)/(N*z) + 
     (56*N*y)/(3*myp1^2*z) - (571*N*y^2)/(12*myp1^2*z) + 
     (51*N*y^3)/(2*myp1^2*z) - (2*N*z)/myp1^2 + (4*N*z)/(3*myp1) + 
     (4*N*z)/(3*y))*Log[x]*Log[y] + (3/(2*N) + 3/(2*mxp1*N) + N/2 - Nf/3 + 
     (2*N)/(3*myp1^2*x^2) - (4*N)/(3*myp1^3*x) - (2*N*y)/(myp1^2*x^2) + 
     (14*N*y)/(3*myp1^3*x) + (2*N*y^2)/(myp1^2*x^2) - (8*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(3*myp1^2*x^2) + (14*N*y^3)/(3*myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) - (3*N*y)/(2*myp1^2*z^2) + 
     (2*myp1*Nf*y)/(3*z^2) + (5*N*y^2)/(2*myp1^2*z^2) - 
     (5*N*y^3)/(2*myp1^2*z^2) + (5*N*y^4)/(6*myp1^2*z^2) - (3*myp1)/(N*z) + 
     (13*N)/(6*myp1^3*z) + Nf/(3*z) - (47*N*y)/(6*myp1^3*z) - 
     (2*Nf*y)/(3*z) + (17*N*y^2)/(2*myp1^3*z) - (29*N*y^3)/(6*myp1^3*z) + 
     (2*N*y^4)/(3*myp1^3*z) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y))*Log[mxp1]*
    Log[x]*Log[y] + (-3/(2*N) + 3/(2*myp1*N) + (4*N)/3 - Nf/3 + 
     (2*N)/(3*x^2) - (4*N)/(3*x) - (2*N)/y^2 + (2*N)/y - (2*N*y)/(3*x^2) + 
     (2*N*y)/(3*x) - (2*N)/(3*y^2*z^2) + (2*N)/(3*y*z^2) - 
     (5*myp1*N*y)/(6*z^2) + (2*myp1*Nf*y)/(3*z^2) + (4*N)/(3*z) + Nf/(3*z) + 
     (2*N)/(y^2*z) - (2*N)/(y*z) - (3*y)/(N*z) + (7*N*y)/(3*z) - 
     (2*Nf*y)/(3*z) + (4*N*z)/(3*y^2) - (4*N*z)/(3*y))*Log[myp1]*Log[x]*
    Log[y] + (N^(-1) + 4*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 
     1/(N*z) - (4*N)/z + (2*y)/(N*z) + (14*N*y)/z)*Log[mxp1]*Log[myp1]*Log[x]*
    Log[y] + (1/(2*N) + 4*N - (3*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 
     1/(2*N*z) - (4*N)/z + y/(N*z) + (14*N*y)/z)*Log[myp1]^2*Log[x]*Log[y] + 
   (11/(4*N) + 2/(mxp1*N) - 1/(4*myp1*N) + (91*N)/12 + (35*N)/(12*mxp1) - 
     (17*N)/(4*myp1) + Nf/3 + N/(3*x^2) - N/(3*myp1^2*x^2) - 1/(4*N*x) - 
     (17*N)/(12*x) + (2*N)/(3*myp1^3*x) - N/y^2 + 1/(4*N*y) + (7*N)/(4*y) - 
     (3*y)/(2*mxp1^2*N) - (17*N*y)/(12*mxp1^2) + (2*N*y)/(3*mxp1) - 
     (N*y)/(3*x^2) + (N*y)/(myp1^2*x^2) + (N*y)/(3*x) - 
     (7*N*y)/(3*myp1^3*x) + y^2/(2*mxp1^3*N) + (9*N*y^2)/(4*mxp1^3) - 
     (N*y^2)/(myp1^2*x^2) + (4*N*y^2)/(myp1^3*x) + (2*N*y^3)/(3*myp1^2*x^2) - 
     (7*N*y^3)/(3*myp1^3*x) + (2*N*y^4)/(3*myp1^3*x) - N/(3*y^2*z^2) + 
     N/(3*y*z^2) + (3*N*y)/(4*myp1^2*z^2) + (10*myp1*N*y)/(3*z^2) - 
     (2*myp1*Nf*y)/(3*z^2) - (5*N*y^2)/(4*myp1^2*z^2) + 
     (5*N*y^3)/(4*myp1^2*z^2) - (5*N*y^4)/(12*myp1^2*z^2) - 7/(2*N*z) - 
     (17*N)/(3*z) - (13*N)/(12*myp1^3*z) - Nf/(3*z) + N/(y^2*z) - N/(y*z) + 
     (11*y)/(2*N*z) + (46*N*y)/(3*z) + (47*N*y)/(12*myp1^3*z) + 
     (2*Nf*y)/(3*z) - (17*N*y^2)/(4*myp1^3*z) + (29*N*y^3)/(12*myp1^3*z) - 
     (N*y^4)/(3*myp1^3*z) - z/(2*myp1^2*N) + (11*N*z)/(4*myp1^2) + 
     (N*z)/(3*y^2) - (N*z)/(3*y) - z^2/(2*myp1^3*N) - (9*N*z^2)/(4*myp1^3))*
    Log[x]^2*Log[y] + (-3/(2*N) - N + (3*myp1*y)/(N*z^2) + (8*myp1*N*y)/z^2 + 
     3/(2*N*z) + N/z - (3*y)/(N*z) - (8*N*y)/z)*Log[mxp1]*Log[x]^2*Log[y] + 
   (N^(-1) + (5*N)/2 - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - 1/(N*z) - 
     (5*N)/(2*z) + (2*y)/(N*z) + (11*N*y)/z)*Log[myp1]*Log[x]^2*Log[y] + 
   ((-2*N)/3 + (2*myp1*y)/(3*N*z^2) + (3*myp1*N*y)/z^2 + (2*N)/(3*z) - 
     (10*N*y)/(3*z))*Log[x]^3*Log[y] + 
   Pi^2*(-1/12*1/N + (7*N)/12 - (19*myp1*N*y)/(12*z^2) + 1/(12*N*z) - 
     (7*N)/(12*z) - y/(6*N*z) + (5*N*y)/(3*z))*Log[y]^2 + 
   (3/(4*N) - 1/(2*myp1*N) + (17*N)/3 - (59*N)/(12*myp1) - Nf/3 + 
     Nf/(3*myp1) + y/(N*z) + (41*N*y)/(4*z) - (2*Nf*y)/(3*z))*Log[y]^2 + 
   (1/(4*N) - 1/(2*myp1*N) + (37*N)/12 - Nf/3 - 1/(4*N*x) - (3*N)/(4*x) - 
     (15*myp1*N*y)/(4*z^2) + (2*myp1*Nf*y)/(3*z^2) - (4*N)/(3*z) + Nf/(3*z) + 
     (5*y)/(2*N*z) + (20*N*y)/(3*z) - (2*Nf*y)/(3*z))*Log[myp1]*Log[y]^2 + 
   (N^(-1) + 4*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 1/(N*z) - 
     (4*N)/z + (2*y)/(N*z) + (14*N*y)/z)*Log[mxp1]*Log[myp1]*Log[y]^2 + 
   (1/(2*N) + 2*N - (2*myp1*y)/(N*z^2) - (13*myp1*N*y)/(2*z^2) - 1/(2*N*z) - 
     (2*N)/z + y/(N*z) + (7*N*y)/z)*Log[myp1]^2*Log[y]^2 + 
   (-11/(4*N) - 5/(4*mxp1*N) + 1/(myp1*N) - (21*N)/2 - (15*N)/(4*mxp1) + 
     (15*N)/(4*myp1) + Nf/3 - N/(3*x^2) + N/(3*myp1^2*x^2) + 1/(4*N*x) + 
     (17*N)/(12*x) - (2*N)/(3*myp1^3*x) + N/y^2 - 1/(4*N*y) - (7*N)/(4*y) + 
     (3*y)/(2*mxp1^2*N) + (7*N*y)/(4*mxp1^2) + (N*y)/(3*x^2) - 
     (N*y)/(myp1^2*x^2) - (N*y)/(3*x) + (7*N*y)/(3*myp1^3*x) - 
     y^2/(2*mxp1^3*N) - (9*N*y^2)/(4*mxp1^3) + (N*y^2)/(myp1^2*x^2) - 
     (4*N*y^2)/(myp1^3*x) - (2*N*y^3)/(3*myp1^2*x^2) + 
     (7*N*y^3)/(3*myp1^3*x) - (2*N*y^4)/(3*myp1^3*x) + N/(3*y^2*z^2) - 
     N/(3*y*z^2) - (3*N*y)/(4*myp1^2*z^2) + (25*myp1*N*y)/(6*z^2) - 
     (2*myp1*Nf*y)/(3*z^2) + (5*N*y^2)/(4*myp1^2*z^2) - 
     (5*N*y^3)/(4*myp1^2*z^2) + (5*N*y^4)/(12*myp1^2*z^2) + 2/(N*z) + 
     (131*N)/(12*z) + (13*N)/(12*myp1^3*z) - Nf/(3*z) - N/(y^2*z) + N/(y*z) - 
     (11*y)/(2*N*z) - (137*N*y)/(6*z) - (47*N*y)/(12*myp1^3*z) + 
     (2*Nf*y)/(3*z) + (17*N*y^2)/(4*myp1^3*z) - (29*N*y^3)/(12*myp1^3*z) + 
     (N*y^4)/(3*myp1^3*z) + z/(2*myp1^2*N) - (37*N*z)/(12*myp1^2) - 
     (2*N*z)/(3*myp1) - (N*z)/(3*y^2) + (N*z)/(3*y) + z^2/(2*myp1^3*N) + 
     (9*N*z^2)/(4*myp1^3))*Log[x]*Log[y]^2 + 
   (N^(-1) + (5*N)/2 - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - 1/(N*z) - 
     (5*N)/(2*z) + (2*y)/(N*z) + (11*N*y)/z)*Log[mxp1]*Log[x]*Log[y]^2 + 
   (-3/(2*N) - N + (3*myp1*y)/(N*z^2) + (8*myp1*N*y)/z^2 + 3/(2*N*z) + N/z - 
     (3*y)/(N*z) - (8*N*y)/z)*Log[myp1]*Log[x]*Log[y]^2 + 
   (1/(4*N) + N/4 - (myp1*y)/(N*z^2) - (7*myp1*N*y)/(4*z^2) - 1/(4*N*z) - 
     N/(4*z) + y/(2*N*z) + (2*N*y)/z)*Log[x]^2*Log[y]^2 + 
   (2/(3*N) + 5/(12*mxp1*N) - 1/(12*myp1*N) + (32*N)/9 + (5*N)/(4*mxp1) - 
     (17*N)/(12*myp1) + N/(9*x^2) - N/(9*myp1^2*x^2) - 1/(12*N*x) - 
     (17*N)/(36*x) + (2*N)/(9*myp1^3*x) - N/(3*y^2) + 1/(12*N*y) + 
     (7*N)/(12*y) - y/(2*mxp1^2*N) - (7*N*y)/(12*mxp1^2) - (N*y)/(9*x^2) + 
     (N*y)/(3*myp1^2*x^2) + (N*y)/(9*x) - (7*N*y)/(9*myp1^3*x) + 
     y^2/(6*mxp1^3*N) + (3*N*y^2)/(4*mxp1^3) - (N*y^2)/(3*myp1^2*x^2) + 
     (4*N*y^2)/(3*myp1^3*x) + (2*N*y^3)/(9*myp1^2*x^2) - 
     (7*N*y^3)/(9*myp1^3*x) + (2*N*y^4)/(9*myp1^3*x) - N/(9*y^2*z^2) + 
     N/(9*y*z^2) + (N*y)/(4*myp1^2*z^2) - (5*myp1*N*y)/(36*z^2) - 
     (5*N*y^2)/(12*myp1^2*z^2) + (5*N*y^3)/(12*myp1^2*z^2) - 
     (5*N*y^4)/(36*myp1^2*z^2) - 2/(3*N*z) - (115*N)/(36*z) - 
     (13*N)/(36*myp1^3*z) + N/(3*y^2*z) - N/(3*y*z) + (4*y)/(3*N*z) + 
     (65*N*y)/(9*z) + (47*N*y)/(36*myp1^3*z) - (17*N*y^2)/(12*myp1^3*z) + 
     (29*N*y^3)/(36*myp1^3*z) - (N*y^4)/(9*myp1^3*z) - z/(6*myp1^2*N) + 
     (11*N*z)/(12*myp1^2) + (N*z)/(9*y^2) - (N*z)/(9*y) - z^2/(6*myp1^3*N) - 
     (3*N*z^2)/(4*myp1^3))*Log[y]^3 + 
   (-1/3*1/N - (5*N)/6 + (2*myp1*y)/(3*N*z^2) + (11*myp1*N*y)/(3*z^2) + 
     1/(3*N*z) + (5*N)/(6*z) - (2*y)/(3*N*z) - (11*N*y)/(3*z))*Log[mxp1]*
    Log[y]^3 + (1/(2*N) + (5*N)/6 - (4*myp1*y)/(3*N*z^2) - 
     (9*myp1*N*y)/(2*z^2) - 1/(2*N*z) - (5*N)/(6*z) + y/(N*z) + 
     (14*N*y)/(3*z))*Log[myp1]*Log[y]^3 + 
   (-1/2*N + (myp1*y)/(3*N*z^2) + (11*myp1*N*y)/(6*z^2) + N/(2*z) - 
     (2*N*y)/z)*Log[x]*Log[y]^3 + (-1/24*1/N + N/8 + (myp1*y)/(12*N*z^2) - 
     (myp1*N*y)/(4*z^2) + 1/(24*N*z) - N/(8*z) - y/(12*N*z) + (N*y)/(4*z))*
    Log[y]^4 + Pi^2*(-1/3*1/N + 1/(2*mxp1*N) + 1/(12*myp1*N) + (16*N)/9 + 
     (7*N)/(12*mxp1) - (2*N)/(3*myp1) + Nf/18 + (myp1*N)/(9*x^2) - 
     1/(12*N*x) - (11*N)/(36*x) - N/(3*y^2) + N/(2*y) - y/(2*mxp1^2*N) - 
     (7*N*y)/(12*mxp1^2) + (N*y)/(9*x) + y^2/(6*mxp1^3*N) + 
     (3*N*y^2)/(4*mxp1^3) - N/(9*y^2*z^2) + N/(9*y*z^2) + 
     (myp1*N*y)/(3*z^2) - (myp1*Nf*y)/(9*z^2) - 1/(3*N*z) - N/z - Nf/(18*z) + 
     N/(3*y^2*z) - N/(3*y*z) + (2*y)/(3*N*z) + (10*N*y)/(3*z) + 
     (Nf*y)/(9*z) + (2*N*z)/(9*y^2) - (2*N*z)/(9*y))*Log[z] + 
   Pi^2*(1/(3*N) + (5*N)/6 - (2*myp1*y)/(3*N*z^2) - (11*myp1*N*y)/(3*z^2) - 
     1/(3*N*z) - (5*N)/(6*z) + (2*y)/(3*N*z) + (11*N*y)/(3*z))*Log[mxp1]*
    Log[z] + (-2/(3*N) - (5*N)/3 + (4*myp1*y)/(3*N*z^2) + 
     (22*myp1*N*y)/(3*z^2) + 2/(3*N*z) + (5*N)/(3*z) - (4*y)/(3*N*z) - 
     (22*N*y)/(3*z))*Log[mxp1]^3*Log[z] + 
   Pi^2*(-1/6*1/N - N/3 + (myp1*y)/(3*N*z^2) + (2*myp1*N*y)/(3*z^2) + 
     1/(6*N*z) + N/(3*z) - y/(3*N*z) - (2*N*y)/(3*z))*Log[mzp1]*Log[z] + 
   (5/(2*mxp1*N) + 3/(2*myp1*N) + (113*N)/4 + (5*N)/(4*mxp1) - 
     (13*N)/(4*myp1) - 1/(N*x) - (4*N)/(myp1^2*x) + (2*N)/(3*myp1*x) - 
     (5*N)/(3*y^2) - 2/(N*y) + (47*N)/(12*y) - y/(mxp1^2*N) + 
     (3*y)/(mxp1*N) - (9*N*y)/(2*mxp1^2) + (7*N*y)/(2*mxp1) - 
     (myp1*y)/(2*N*x^2) - (17*N*y)/(6*myp1*x^2) + (61*N*y)/(3*myp1^2*x) - 
     (4*N*y)/(3*myp1*x) - y^2/(mxp1^2*N) - y^2/(2*mxp1*N) - 
     (9*N*y^2)/(2*mxp1^2) - (9*N*y^2)/(4*mxp1) + (6*N*y^2)/(myp1*x^2) - 
     y^2/(2*N*x) - (121*N*y^2)/(4*myp1^2*x) + (4*N*y^2)/(3*myp1*x) - 
     (5*N*y^3)/(2*myp1*x^2) + (101*N*y^3)/(6*myp1^2*x) - 
     (9*N*y^4)/(4*myp1^2*x) - 4/(N*z) - (74*N)/(3*myp1^2*z) + 
     (10*N)/(3*myp1*z) + (2*N)/(3*myp1*y^2*z) - (4*N)/(3*myp1*y*z) + 
     (154*N*y)/(3*myp1^2*z) - (4*N*y)/(myp1*z) - (28*N*y^2)/(myp1^2*z) + 
     (2*N*y^2)/(myp1*z) + (2*N*y^3)/(myp1^2*z) - z/(myp1*N) + 
     (mzp1*z)/(myp1^2*N) + (11*N*z)/(2*myp1) + (9*mzp1*N*z)/(2*myp1^2) - 
     (mzp1*z)/(2*N*y^2) - (3*N*z)/(2*y^2) + (2*z)/(N*y) - (3*N*z)/(2*y) - 
     z^2/(2*myp1*N) - (9*N*z^2)/(4*myp1) + (5*N*z^2)/(2*y^2) - z^2/(2*N*y) - 
     (9*N*z^2)/(4*y))*Log[mzp1]*Log[z] + 
   (-N^(-1) - (5*N)/2 + (2*myp1*y)/(N*z^2) + (11*myp1*N*y)/z^2 + 1/(N*z) + 
     (5*N)/(2*z) - (2*y)/(N*z) - (11*N*y)/z)*Log[mxp1]^2*Log[mzp1]*Log[z] + 
   (1/(2*N) - N + (9*myp1*N*y)/(2*z^2) - 1/(2*N*z) + N/z + y/(N*z) - 
     (5*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   (-1/3*N/x^2 + (myp1*N)/(3*x^2) + (N*y)/(3*x^2))*Log[mzp1]^2*Log[z] + 
   (-N^(-1) - (5*N)/2 + (2*myp1*y)/(N*z^2) + (11*myp1*N*y)/z^2 + 1/(N*z) + 
     (5*N)/(2*z) - (2*y)/(N*z) - (11*N*y)/z)*Log[mxp1]*Log[mzp1]^2*Log[z] + 
   (2/N + N/2 - (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - 2/(N*z) - N/(2*z) + 
     (4*y)/(N*z) + (N*y)/z)*Log[myp1]*Log[mzp1]^2*Log[z] + 
   (-2/(3*N) - (5*N)/3 + (4*myp1*y)/(3*N*z^2) + (22*myp1*N*y)/(3*z^2) + 
     2/(3*N*z) + (5*N)/(3*z) - (4*y)/(3*N*z) - (22*N*y)/(3*z))*Log[mzp1]^3*
    Log[z] + Pi^2*(1/(6*N) + (myp1*y)/(3*N*z^2) - (myp1*N*y)/(3*z^2) - 
     1/(6*N*z) + y/(3*N*z))*Log[x]*Log[z] + 
   (-3/(2*N) - 1/(mxp1*N) - (19*N)/2 + (131*N)/(12*mxp1) + Nf/3 + 
     Nf/(3*mxp1) - (2*N)/(3*myp1*x) + (5*N)/(3*y^2) + 2/(N*y) - 
     (13*N)/(4*y) - (2*N*y)/mxp1^2 + (4*N*y)/(3*mxp1) + (4*N*y)/(3*myp1*x) - 
     (4*N*y^2)/(3*myp1*x) - (10*N)/(3*myp1*z) - (2*myp1*Nf)/(3*z) - 
     (2*N)/(3*myp1*y^2*z) + (4*N)/(3*myp1*y*z) + (4*N*y)/(myp1*z) - 
     (2*N*y^2)/(myp1*z) + z/(myp1*N) - (11*N*z)/(2*myp1) + 
     (mzp1*z)/(2*N*y^2) + (3*N*z)/(2*y^2) - (2*z)/(N*y) + (3*N*z)/(2*y) + 
     z^2/(myp1^2*N) + z^2/(2*myp1*N) + (9*N*z^2)/(2*myp1^2) + 
     (9*N*z^2)/(4*myp1) - (5*N*z^2)/(2*y^2) + z^2/(2*N*y) + (9*N*z^2)/(4*y))*
    Log[x]*Log[z] + (3/N - 1/(2*mxp1*N) + (37*N)/6 + (4*N)/mxp1 - Nf/3 - 
     (2*N)/(3*myp1^2*x^2) + (4*N)/(3*myp1^3*x) + 1/(2*N*y) + N/(2*y) + 
     (2*N*y)/(myp1^2*x^2) - (14*N*y)/(3*myp1^3*x) - (2*N*y^2)/(myp1^2*x^2) + 
     (8*N*y^2)/(myp1^3*x) + (4*N*y^3)/(3*myp1^2*x^2) - 
     (14*N*y^3)/(3*myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) - 
     (4*N*y)/(3*myp1^2*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (6*N*y^2)/(myp1^2*z^2) - (6*N*y^3)/(myp1^2*z^2) + 
     (2*N*y^4)/(myp1^2*z^2) - (2*myp1)/(N*z) - (46*N)/(3*myp1^3*z) + 
     Nf/(3*z) + (179*N*y)/(3*myp1^3*z) - (2*Nf*y)/(3*z) - 
     (85*N*y^2)/(myp1^3*z) + (55*N*y^3)/(myp1^3*z) - (13*N*y^4)/(myp1^3*z) - 
     (2*N*z)/(3*y^2) + (2*N*z)/(3*y))*Log[mxp1]*Log[x]*Log[z] + 
   ((-2*N)/3 - (2*N)/y^2 + (2*N)/y + (2*N*y^2)/(myp1^3*x) + 
     (2*N*y^3)/(3*myp1^2*x^2) - (4*N*y^3)/(3*myp1^3*x) + 
     (2*N*y^4)/(3*myp1^3*x) - (2*N)/(3*y^2*z^2) + (2*N)/(3*y*z^2) - 
     (4*N*y)/(3*myp1^2*z^2) + (2*myp1*N*y)/z^2 + (6*N*y^2)/(myp1^2*z^2) - 
     (6*N*y^3)/(myp1^2*z^2) + (2*N*y^4)/(myp1^2*z^2) + (14*N)/z - 
     (40*N)/(3*myp1^3*z) + (2*N)/(y^2*z) - (2*N)/(y*z) - (24*N*y)/z + 
     (194*N*y)/(3*myp1^3*z) - (112*N*y^2)/(myp1^3*z) + 
     (86*N*y^3)/(myp1^3*z) - (24*N*y^4)/(myp1^3*z) + (2*N*z)/(3*y^2) - 
     (2*N*z)/(3*y))*Log[mzp1]*Log[x]*Log[z] + 
   (-N^(-1) + 2*N - (9*myp1*N*y)/z^2 + 1/(N*z) - (2*N)/z - (2*y)/(N*z) + 
     (10*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[x]*Log[z] + 
   (-6/N - 6*N + (8*myp1*y)/(N*z^2) + (26*myp1*N*y)/z^2 + 6/(N*z) + (6*N)/z - 
     (12*y)/(N*z) - (24*N*y)/z)*Log[myp1]*Log[mzp1]*Log[x]*Log[z] + 
   (N^(-1) + (5*N)/2 - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - 1/(N*z) - 
     (5*N)/(2*z) + (2*y)/(N*z) + (11*N*y)/z)*Log[mzp1]^2*Log[x]*Log[z] + 
   (-3/(2*N) + 3/(4*mxp1*N) + 5/(4*myp1*N) - 2*N - (7*N)/(6*mxp1) + 
     (9*N)/(4*myp1) + N/(3*myp1^2*x^2) - (2*N)/(3*myp1^3*x) - 
     (N*y)/(3*mxp1^2) - (2*N*y)/(3*mxp1) - (N*y)/(myp1^2*x^2) + 
     (7*N*y)/(3*myp1^3*x) + (N*y^2)/(myp1^2*x^2) - (4*N*y^2)/(myp1^3*x) - 
     (2*N*y^3)/(3*myp1^2*x^2) + (7*N*y^3)/(3*myp1^3*x) - 
     (2*N*y^4)/(3*myp1^3*x) - (3*N*y)/(4*myp1^2*z^2) + 
     (31*myp1*N*y)/(12*z^2) + (5*N*y^2)/(4*myp1^2*z^2) - 
     (5*N*y^3)/(4*myp1^2*z^2) + (5*N*y^4)/(12*myp1^2*z^2) - 3/(2*N*z) + 
     (5*N)/(3*z) + (13*N)/(12*myp1^3*z) - y/(N*z) - (22*N*y)/(3*z) - 
     (47*N*y)/(12*myp1^3*z) + (17*N*y^2)/(4*myp1^3*z) - 
     (29*N*y^3)/(12*myp1^3*z) + (N*y^4)/(3*myp1^3*z) + z/(2*myp1^2*N) - 
     (11*N*z)/(4*myp1^2) + (N*z)/(3*y^2) - (N*z)/(3*y) + z^2/(2*myp1^3*N) + 
     (9*N*z^2)/(4*myp1^3))*Log[x]^2*Log[z] + 
   (-1/2*1/N - N/2 + (myp1*y)/(N*z^2) + (myp1*N*y)/z^2 + 1/(2*N*z) + 
     N/(2*z) - y/(N*z) - (N*y)/z)*Log[mxp1]*Log[x]^2*Log[z] + 
   (-3/(2*N) - (3*N)/2 + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + 
     3/(2*N*z) + (3*N)/(2*z) - (3*y)/(N*z) - (6*N*y)/z)*Log[myp1]*Log[x]^2*
    Log[z] + (3/(2*N) + (3*N)/2 - (2*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/(2*z^2) - 3/(2*N*z) - (3*N)/(2*z) + (3*y)/(N*z) + 
     (6*N*y)/z)*Log[mzp1]*Log[x]^2*Log[z] + 
   ((5*N)/6 + (myp1*y)/(3*N*z^2) - (17*myp1*N*y)/(6*z^2) - (5*N)/(6*z) + 
     (8*N*y)/(3*z))*Log[x]^3*Log[z] + Pi^2*((5*N)/6 - (2*myp1*y)/(3*N*z^2) - 
     (10*myp1*N*y)/(3*z^2) - (5*N)/(6*z) + (11*N*y)/(3*z))*Log[y]*Log[z] + 
   (3/(2*N) - 1/(myp1*N) - (75*N)/4 + (107*N)/(12*myp1) - Nf/3 + 
     Nf/(3*myp1) + 1/(N*x) + (4*N)/(myp1^2*x) + (4*mzp1*N)/(3*y) - 
     (3*y)/(mxp1*N) - (7*N*y)/(2*mxp1) + (myp1*y)/(2*N*x^2) + 
     (17*N*y)/(6*myp1*x^2) - (59*N*y)/(3*myp1^2*x) + y^2/(mxp1^2*N) + 
     y^2/(2*mxp1*N) + (9*N*y^2)/(2*mxp1^2) + (9*N*y^2)/(4*mxp1) - 
     (6*N*y^2)/(myp1*x^2) + y^2/(2*N*x) + (113*N*y^2)/(4*myp1^2*x) + 
     (5*N*y^3)/(2*myp1*x^2) - (31*N*y^3)/(2*myp1^2*x) + 
     (9*N*y^4)/(4*myp1^2*x) + (4*N)/(3*myp1^2*z) - (2*N)/(3*myp1^2*y*z) - 
     (10*N*y)/(3*myp1^2*z) - (2*Nf*y)/(3*z) + (4*N*y^2)/(myp1^2*z) - 
     (2*N*y^3)/(myp1^2*z) + (2*N*z)/myp1^2 - (4*N*z)/(3*myp1))*Log[y]*
    Log[z] + (N^(-1) + (5*N)/2 - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - 
     1/(N*z) - (5*N)/(2*z) + (2*y)/(N*z) + (11*N*y)/z)*Log[mxp1]^2*Log[y]*
    Log[z] + (N^(-1) - 1/(2*myp1*N) - (25*N)/6 + (4*N)/myp1 - Nf/3 - 
     (2*N)/(3*x^2) + 1/(2*N*x) + (11*N)/(6*x) + (2*N)/y^2 - (2*N)/y + 
     (2*N*y)/(3*x^2) - (2*N*y)/(3*x) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) - 
     (2*myp1*N*y)/z^2 + (2*myp1*Nf*y)/(3*z^2) - (5*N)/z + Nf/(3*z) - 
     (2*N)/(y^2*z) + (2*N)/(y*z) - (2*y)/(N*z) - (9*N*y)/z - (2*Nf*y)/(3*z) - 
     (4*N*z)/(3*y^2) + (4*N*z)/(3*y))*Log[myp1]*Log[y]*Log[z] + 
   (-1/2*1/N + 2*N - (myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 + 1/(2*N*z) - 
     (2*N)/z - y/(N*z) + (10*N*y)/z)*Log[myp1]^2*Log[y]*Log[z] + 
   ((2*N)/3 + (3*N)/(2*x) - (3*N)/(2*myp1^3*x) + (2*N)/y^2 - (2*N)/y + 
     (9*N*y)/(2*myp1^3*x) - (13*N*y^2)/(2*myp1^3*x) - 
     (2*N*y^3)/(3*myp1^2*x^2) + (17*N*y^3)/(6*myp1^3*x) - 
     (2*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) + 
     (4*N*y)/(3*myp1^2*z^2) - (2*myp1*N*y)/z^2 - (6*N*y^2)/(myp1^2*z^2) + 
     (6*N*y^3)/(myp1^2*z^2) - (2*N*y^4)/(myp1^2*z^2) + (8*N)/z - 
     (26*N)/(3*myp1^3*z) - (2*N)/(y^2*z) + (2*N)/(y*z) - (20*N*y)/z + 
     (136*N*y)/(3*myp1^3*z) - (86*N*y^2)/(myp1^3*z) + (68*N*y^3)/(myp1^3*z) - 
     (20*N*y^4)/(myp1^3*z) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y))*Log[mzp1]*
    Log[y]*Log[z] + (-N + (2*myp1*y)/(N*z^2) - (5*myp1*N*y)/z^2 + N/z + 
     (4*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   (-N^(-1) + 2*N - (9*myp1*N*y)/z^2 + 1/(N*z) - (2*N)/z - (2*y)/(N*z) + 
     (10*N*y)/z)*Log[myp1]*Log[mzp1]*Log[y]*Log[z] + 
   (N^(-1) + (5*N)/2 - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - 1/(N*z) - 
     (5*N)/(2*z) + (2*y)/(N*z) + (11*N*y)/z)*Log[mzp1]^2*Log[y]*Log[z] + 
   (-4/N - 4/(mxp1*N) - 1/(myp1*N) - (137*N)/6 - (13*N)/(2*mxp1) + 
     (19*N)/(2*myp1) + Nf/3 - (2*N)/(3*x^2) + 1/(2*N*x) + (17*N)/(6*x) + 
     (2*N)/y^2 - 1/(2*N*y) - (7*N)/(2*y) + (3*y)/(mxp1^2*N) + 
     (7*N*y)/(2*mxp1^2) + (2*N*y)/(3*x^2) - (2*N*y)/(3*x) - y^2/(mxp1^3*N) - 
     (9*N*y^2)/(2*mxp1^3) - (2*N*y^2)/(myp1^3*x) - (2*N*y^3)/(3*myp1^2*x^2) + 
     (4*N*y^3)/(3*myp1^3*x) - (2*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - 
     (2*N)/(3*y*z^2) + (4*N*y)/(3*myp1^2*z^2) - (13*myp1*N*y)/(3*z^2) - 
     (2*myp1*Nf*y)/(3*z^2) - (6*N*y^2)/(myp1^2*z^2) + 
     (6*N*y^3)/(myp1^2*z^2) - (2*N*y^4)/(myp1^2*z^2) + 7/(N*z) + 
     (29*N)/(6*z) + (40*N)/(3*myp1^3*z) - Nf/(3*z) - (2*N)/(y^2*z) + 
     (2*N)/(y*z) - (8*y)/(N*z) - (53*N*y)/(3*z) - (194*N*y)/(3*myp1^3*z) + 
     (2*Nf*y)/(3*z) + (112*N*y^2)/(myp1^3*z) - (86*N*y^3)/(myp1^3*z) + 
     (24*N*y^4)/(myp1^3*z) + z/(myp1^2*N) - (11*N*z)/(2*myp1^2) - 
     (4*N*z)/(3*y^2) + (4*N*z)/(3*y) + z^2/(myp1^3*N) + (9*N*z^2)/(2*myp1^3))*
    Log[x]*Log[y]*Log[z] + (-4*N + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 
     (4*N)/z - (14*N*y)/z)*Log[mxp1]*Log[x]*Log[y]*Log[z] + 
   (-2/N - 9*N + (6*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + 2/(N*z) + (9*N)/z - 
     (4*y)/(N*z) - (36*N*y)/z)*Log[myp1]*Log[x]*Log[y]*Log[z] + 
   (-2/N - 5*N + (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 + 2/(N*z) + (5*N)/z - 
     (4*y)/(N*z) - (22*N*y)/z)*Log[mzp1]*Log[x]*Log[y]*Log[z] + 
   (N^(-1) + 4*N - (4*myp1*y)/(N*z^2) - (19*myp1*N*y)/z^2 - 1/(N*z) - 
     (4*N)/z + (2*y)/(N*z) + (20*N*y)/z)*Log[x]^2*Log[y]*Log[z] + 
   (5/(2*N) + 5/(4*mxp1*N) - 1/(2*myp1*N) + (89*N)/12 + (15*N)/(4*mxp1) - 
     (15*N)/(4*myp1) - N/y^2 + 1/(4*N*y) + (7*N)/(4*y) - (3*y)/(2*mxp1^2*N) - 
     (7*N*y)/(4*mxp1^2) + y^2/(2*mxp1^3*N) + (9*N*y^2)/(4*mxp1^3) + 
     (N*y^2)/(myp1^3*x) + (N*y^3)/(3*myp1^2*x^2) - (2*N*y^3)/(3*myp1^3*x) + 
     (N*y^4)/(3*myp1^3*x) - N/(3*y^2*z^2) + N/(3*y*z^2) - 
     (2*N*y)/(3*myp1^2*z^2) + (myp1*N*y)/z^2 + (3*N*y^2)/(myp1^2*z^2) - 
     (3*N*y^3)/(myp1^2*z^2) + (N*y^4)/(myp1^2*z^2) - 2/(N*z) - (4*N)/z - 
     (20*N)/(3*myp1^3*z) + N/(y^2*z) - N/(y*z) + (3*y)/(N*z) + 
     (9*N*y)/(2*z) + (97*N*y)/(3*myp1^3*z) - (56*N*y^2)/(myp1^3*z) + 
     (43*N*y^3)/(myp1^3*z) - (12*N*y^4)/(myp1^3*z) - z/(2*myp1^2*N) + 
     (37*N*z)/(12*myp1^2) + (2*N*z)/(3*myp1) + (N*z)/(3*y^2) - (N*z)/(3*y) - 
     z^2/(2*myp1^3*N) - (9*N*z^2)/(4*myp1^3))*Log[y]^2*Log[z] + 
   (-N^(-1) - (11*N)/2 + (5*myp1*y)/(N*z^2) + (37*myp1*N*y)/(2*z^2) + 
     1/(N*z) + (11*N)/(2*z) - (2*y)/(N*z) - (20*N*y)/z)*Log[myp1]*Log[y]^2*
    Log[z] + (-2*N + (myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + (2*N)/z - 
     (7*N*y)/z)*Log[x]*Log[y]^2*Log[z] + 
   (N/2 - (myp1*y)/(3*N*z^2) - (11*myp1*N*y)/(6*z^2) - N/(2*z) + (2*N*y)/z)*
    Log[y]^3*Log[z] + Pi^2*(-1/6*1/N - (5*N)/12 + (myp1*y)/(2*N*z^2) + 
     (5*myp1*N*y)/(4*z^2) + 1/(6*N*z) + (5*N)/(12*z) - y/(3*N*z) - 
     (4*N*y)/(3*z))*Log[z]^2 + (N^(-1) + (5*N)/2 - (2*myp1*y)/(N*z^2) - 
     (11*myp1*N*y)/z^2 - 1/(N*z) - (5*N)/(2*z) + (2*y)/(N*z) + (11*N*y)/z)*
    Log[mxp1]^2*Log[z]^2 + (2/N + (11*N)/2 - (5*myp1*y)/(N*z^2) - 
     (39*myp1*N*y)/(2*z^2) - 2/(N*z) - (11*N)/(2*z) + (4*y)/(N*z) + 
     (20*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[z]^2 + 
   (7/(2*N) + (13*N)/2 - (6*myp1*y)/(N*z^2) - (57*myp1*N*y)/(2*z^2) - 
     7/(2*N*z) - (13*N)/(2*z) + (7*y)/(N*z) + (28*N*y)/z)*Log[myp1]*Log[mzp1]*
    Log[z]^2 + ((3*N)/4 - (9*myp1*N*y)/(2*z^2) - (3*N)/(4*z) + (9*N*y)/(2*z))*
    Log[mzp1]^2*Log[z]^2 + (3/N + 3*N - (4*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + (6*y)/(N*z) + (12*N*y)/z)*
    Log[mzp1]*Log[x]*Log[z]^2 + (-N - (myp1*y)/(2*N*z^2) + 
     (15*myp1*N*y)/(4*z^2) + N/z - (7*N*y)/(2*z))*Log[x]^2*Log[z]^2 + 
   (-2/N - 5*N + (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 + 2/(N*z) + (5*N)/z - 
     (4*y)/(N*z) - (22*N*y)/z)*Log[mxp1]*Log[y]*Log[z]^2 + 
   (1/(2*N) + 2*N - (2*myp1*y)/(N*z^2) - (13*myp1*N*y)/(2*z^2) - 1/(2*N*z) - 
     (2*N)/z + y/(N*z) + (7*N*y)/z)*Log[myp1]*Log[y]*Log[z]^2 + 
   (N/2 - (myp1*y)/(N*z^2) + (5*myp1*N*y)/(2*z^2) - N/(2*z) - (2*N*y)/z)*
    Log[mzp1]*Log[y]*Log[z]^2 + (-N^(-1) + N + (myp1*y)/(N*z^2) + 
     (3*myp1*N*y)/(2*z^2) + 1/(N*z) - N/z - (2*y)/(N*z) - (N*y)/z)*Log[x]*
    Log[y]*Log[z]^2 + (1/(2*N) + N/2 - (myp1*y)/(2*N*z^2) - 
     (11*myp1*N*y)/(4*z^2) - 1/(2*N*z) - N/(2*z) + y/(N*z) + (5*N*y)/(2*z))*
    Log[y]^2*Log[z]^2 + (-N^(-1) - (10*N)/3 + (8*myp1*y)/(3*N*z^2) + 
     (37*myp1*N*y)/(3*z^2) + 1/(N*z) + (10*N)/(3*z) - (2*y)/(N*z) - 
     (38*N*y)/(3*z))*Log[mzp1]*Log[z]^3 + 
   (1/(3*N) + N/3 - (myp1*y)/(3*N*z^2) - (11*myp1*N*y)/(6*z^2) - 1/(3*N*z) - 
     N/(3*z) + (2*y)/(3*N*z) + (5*N*y)/(3*z))*Log[x]*Log[z]^3 + 
   (2/(3*N) + (13*N)/6 - (5*myp1*y)/(3*N*z^2) - (55*myp1*N*y)/(6*z^2) - 
     2/(3*N*z) - (13*N)/(6*z) + (4*y)/(3*N*z) + (28*N*y)/(3*z))*Log[y]*
    Log[z]^3 + (-1/4*1/N - (5*N)/8 + (7*myp1*y)/(12*N*z^2) + 
     (59*myp1*N*y)/(24*z^2) + 1/(4*N*z) + (5*N)/(8*z) - y/(2*N*z) - 
     (5*N*y)/(2*z))*Log[z]^4 + Pi^2*(-5/(6*N) - (4*N)/3 + 
     (4*myp1*y)/(3*N*z^2) + (35*myp1*N*y)/(6*z^2) + 5/(6*N*z) + (4*N)/(3*z) - 
     (5*y)/(3*N*z) - (17*N*y)/(3*z))*PolyLog[2, x] + 
   Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y)/z^2 - ((2*I)*myp1*Nf*y)/z^2 + 
     (((11*I)/2)*N)/z - (I*Nf)/z - ((11*I)*N*y)/z + ((2*I)*Nf*y)/z)*
    PolyLog[2, x] + (9/(2*N) - 1/(mxp1*N) - 3/(2*myp1*N) + (27*N)/4 - 
     (17*N)/(2*mxp1) + (13*N)/(4*myp1) + (2*N)/(3*myp1^2*x) - (5*N)/(3*y^2) - 
     2/(N*y) + (47*N)/(12*y) - (2*N*y)/(myp1^2*x) + (2*N*y^2)/(myp1^2*x) - 
     N/(myp1*z^2) + (2*N)/(3*myp1*y*z^2) + (3*myp1*y)/(N*z^2) + 
     (53*N*y)/(2*myp1*z^2) - (51*N*y^2)/(myp1*z^2) + 
     (51*N*y^3)/(2*myp1*z^2) + 3/(2*N*z) + (33*N)/(4*myp1^2*z) + 
     (2*N)/(3*myp1^2*y^2*z) - (10*N)/(3*myp1^2*y*z) - y/(N*z) - 
     (167*N*y)/(6*myp1^2*z) + (491*N*y^2)/(12*myp1^2*z) - 
     (18*N*y^3)/(myp1^2*z) - z/(myp1^2*N) - z/(myp1*N) - (9*N*z)/(2*myp1^2) + 
     (11*N*z)/(2*myp1) - (mzp1*z)/(2*N*y^2) - (3*N*z)/(2*y^2) + (2*z)/(N*y) - 
     (3*N*z)/(2*y) - z^2/(myp1^2*N) - z^2/(2*myp1*N) - (9*N*z^2)/(2*myp1^2) - 
     (9*N*z^2)/(4*myp1) + (5*N*z^2)/(2*y^2) - z^2/(2*N*y) - (9*N*z^2)/(4*y))*
    PolyLog[2, x] + (-3/N - 3*N + (4*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 
     3/(N*z) + (3*N)/z - (6*y)/(N*z) - (12*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, x] + (-9/(2*N) + 5/(2*myp1*N) - (23*N)/6 - N/mxp1 + 
     (9*N)/(2*myp1) - Nf/3 - (2*N)/y^2 + (2*N)/y - (2*N)/(3*y^2*z^2) + 
     (2*N)/(3*y*z^2) - (5*myp1*N*y)/(6*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (4*N)/(3*z) + Nf/(3*z) + (2*N)/(y^2*z) - (2*N)/(y*z) - (5*y)/(N*z) - 
     (26*N*y)/(3*z) - (2*Nf*y)/(3*z) + z/(myp1^2*N) - (11*N*z)/(2*myp1^2) + 
     (2*N*z)/(3*y^2) - (2*N*z)/(3*y) + z^2/(myp1^3*N) + (9*N*z^2)/(2*myp1^3))*
    Log[x]*PolyLog[2, x] + (3/N + 3*N - (4*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + (6*y)/(N*z) + (12*N*y)/z)*
    Log[mxp1]*Log[x]*PolyLog[2, x] + (7/(2*N) - 3/(mxp1*N) - 2/(myp1*N) - 
     11*N - (7*N)/(2*mxp1) + (4*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 
     (2*N)/(3*myp1^2*x^2) + 1/(2*N*x) + (17*N)/(6*x) - (4*N)/(3*myp1^3*x) + 
     (2*N)/y^2 - (2*N)/y + (3*y)/(mxp1^2*N) + (7*N*y)/(2*mxp1^2) + 
     (2*N*y)/(3*x^2) - (2*N*y)/(myp1^2*x^2) - (2*N*y)/(3*x) + 
     (14*N*y)/(3*myp1^3*x) - y^2/(mxp1^3*N) - (9*N*y^2)/(2*mxp1^3) + 
     (2*N*y^2)/(myp1^2*x^2) - (8*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(3*myp1^2*x^2) + (14*N*y^3)/(3*myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) - 
     (3*N*y)/(2*myp1^2*z^2) - (13*myp1*N*y)/(3*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (5*N*y^2)/(2*myp1^2*z^2) - (5*N*y^3)/(2*myp1^2*z^2) + 
     (5*N*y^4)/(6*myp1^2*z^2) + 2/(N*z) + (29*N)/(6*z) + 
     (13*N)/(6*myp1^3*z) + Nf/(3*z) - (2*N)/(y^2*z) + (2*N)/(y*z) - y/(N*z) - 
     (53*N*y)/(3*z) - (47*N*y)/(6*myp1^3*z) - (2*Nf*y)/(3*z) + 
     (17*N*y^2)/(2*myp1^3*z) - (29*N*y^3)/(6*myp1^3*z) + 
     (2*N*y^4)/(3*myp1^3*z) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y))*Log[y]*
    PolyLog[2, x] + (2*N - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - (2*N)/z + 
     (10*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, x] + 
   (N - (2*myp1*N*y)/z^2 - N/z + (2*N*y)/z)*Log[x]*Log[y]*PolyLog[2, x] + 
   (-2*N + (myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + (2*N)/z - (7*N*y)/z)*
    Log[y]^2*PolyLog[2, x] + (3/N - 1/(2*mxp1*N) + (37*N)/6 + (4*N)/mxp1 - 
     Nf/3 - (2*N)/(3*myp1^2*x^2) + (4*N)/(3*myp1^3*x) + 1/(2*N*y) + N/(2*y) + 
     (2*N*y)/(myp1^2*x^2) - (14*N*y)/(3*myp1^3*x) - (2*N*y^2)/(myp1^2*x^2) + 
     (8*N*y^2)/(myp1^3*x) + (4*N*y^3)/(3*myp1^2*x^2) - 
     (14*N*y^3)/(3*myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) - 
     (4*N*y)/(3*myp1^2*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (6*N*y^2)/(myp1^2*z^2) - (6*N*y^3)/(myp1^2*z^2) + 
     (2*N*y^4)/(myp1^2*z^2) - (2*myp1)/(N*z) - (46*N)/(3*myp1^3*z) + 
     Nf/(3*z) + (179*N*y)/(3*myp1^3*z) - (2*Nf*y)/(3*z) - 
     (85*N*y^2)/(myp1^3*z) + (55*N*y^3)/(myp1^3*z) - (13*N*y^4)/(myp1^3*z) - 
     (2*N*z)/(3*y^2) + (2*N*z)/(3*y))*Log[z]*PolyLog[2, x] + 
   (7/N + 13*N - (12*myp1*y)/(N*z^2) - (57*myp1*N*y)/z^2 - 7/(N*z) - 
     (13*N)/z + (14*y)/(N*z) + (56*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, x] + 
   (-2/N - 3*N + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 2/(N*z) + (3*N)/z - 
     (4*y)/(N*z) - (12*N*y)/z)*Log[x]*Log[z]*PolyLog[2, x] + 
   (-2*N + (2*myp1*y)/(N*z^2) + (9*myp1*N*y)/z^2 + (2*N)/z - (10*N*y)/z)*
    Log[y]*Log[z]*PolyLog[2, x] + (3/(2*N) + (3*N)/2 - (2*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/(2*z^2) - 3/(2*N*z) - (3*N)/(2*z) + (3*y)/(N*z) + 
     (6*N*y)/z)*PolyLog[2, x]^2 + (4/N + 5/(2*mxp1*N) - 1/(2*myp1*N) + 
     (64*N)/3 + (15*N)/(2*mxp1) - (17*N)/(2*myp1) - 1/(2*N*x) - (3*N)/(2*x) - 
     (2*N)/y^2 + 1/(2*N*y) + (7*N)/(2*y) - (3*y)/(mxp1^2*N) - 
     (7*N*y)/(2*mxp1^2) + y^2/(mxp1^3*N) + (9*N*y^2)/(2*mxp1^3) + 
     (2*N*y^2)/(myp1^3*x) + (2*N*y^3)/(3*myp1^2*x^2) - 
     (4*N*y^3)/(3*myp1^3*x) + (2*N*y^4)/(3*myp1^3*x) - (2*N)/(3*y^2*z^2) + 
     (2*N)/(3*y*z^2) - (4*N*y)/(3*myp1^2*z^2) + (2*myp1*N*y)/z^2 + 
     (6*N*y^2)/(myp1^2*z^2) - (6*N*y^3)/(myp1^2*z^2) + 
     (2*N*y^4)/(myp1^2*z^2) - 4/(N*z) - (8*N)/z - (40*N)/(3*myp1^3*z) + 
     (2*N)/(y^2*z) - (2*N)/(y*z) + (8*y)/(N*z) + (20*N*y)/z + 
     (194*N*y)/(3*myp1^3*z) - (112*N*y^2)/(myp1^3*z) + 
     (86*N*y^3)/(myp1^3*z) - (24*N*y^4)/(myp1^3*z) - z/(myp1^2*N) + 
     (11*N*z)/(2*myp1^2) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*Log[z]*PolyLog[2, -(x/y)] + 
   Pi^2*(-1/3*1/N - (7*N)/6 + (myp1*y)/(N*z^2) + (31*myp1*N*y)/(6*z^2) + 
     1/(3*N*z) + (7*N)/(6*z) - (2*y)/(3*N*z) - (16*N*y)/(3*z))*
    PolyLog[2, y] + Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y)/z^2 - 
     ((2*I)*myp1*Nf*y)/z^2 + (((11*I)/2)*N)/z - (I*Nf)/z - ((11*I)*N*y)/z + 
     ((2*I)*Nf*y)/z)*PolyLog[2, y] + (-1/2*1/N - 5/(2*mxp1*N) - 1/(myp1*N) + 
     (13*N)/2 - (5*N)/(4*mxp1) - (17*N)/(2*myp1) - 1/(N*x) - 
     (4*N)/(myp1^2*x) + (2*N)/y + (3*y)/(mxp1*N) + (myp1*y)/(mxp1^2*N) + 
     (7*N*y)/(2*mxp1) + (9*myp1*N*y)/(2*mxp1^2) - (myp1*y)/(2*N*x^2) - 
     (17*N*y)/(6*myp1*x^2) + (59*N*y)/(3*myp1^2*x) - y^2/(2*mxp1*N) - 
     (9*N*y^2)/(4*mxp1) + (6*N*y^2)/(myp1*x^2) - y^2/(2*N*x) - 
     (331*N*y^2)/(12*myp1^2*x) - (5*N*y^3)/(2*myp1*x^2) + 
     (31*N*y^3)/(2*myp1^2*x) - (9*N*y^4)/(4*myp1^2*x) - N/(myp1*z^2) + 
     (2*N)/(3*myp1*y*z^2) + (3*myp1*y)/(N*z^2) + (53*N*y)/(2*myp1*z^2) - 
     (51*N*y^2)/(myp1*z^2) + (51*N*y^3)/(2*myp1*z^2) + 7/(2*N*z) + 
     (63*N)/(4*myp1^2*z) - (2*N)/(myp1^2*y*z) - (5*y)/(N*z) - 
     (347*N*y)/(6*myp1^2*z) + (941*N*y^2)/(12*myp1^2*z) - 
     (33*N*y^3)/(myp1^2*z))*PolyLog[2, y] + 
   (-4*N + (2*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + (4*N)/z - (14*N*y)/z)*
    Log[myp1]*Log[mzp1]*PolyLog[2, y] + 
   (-3/(2*N) + 3/(2*myp1*N) + (4*N)/3 - Nf/3 + (2*N)/(3*x^2) - (4*N)/(3*x) - 
     (2*N)/y^2 + (2*N)/y - (2*N*y)/(3*x^2) + (2*N*y)/(3*x) - 
     (2*N)/(3*y^2*z^2) + (2*N)/(3*y*z^2) - (5*myp1*N*y)/(6*z^2) + 
     (2*myp1*Nf*y)/(3*z^2) + (4*N)/(3*z) + Nf/(3*z) + (2*N)/(y^2*z) - 
     (2*N)/(y*z) - (3*y)/(N*z) + (7*N*y)/(3*z) - (2*Nf*y)/(3*z) + 
     (4*N*z)/(3*y^2) - (4*N*z)/(3*y))*Log[x]*PolyLog[2, y] + 
   (4*N - (2*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - (4*N)/z + (14*N*y)/z)*
    Log[myp1]*Log[x]*PolyLog[2, y] + (5/(2*N) - 2/(myp1*N) - (31*N)/6 + 
     (3*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 1/(2*N*x) + (4*N)/(3*x) + 
     (3*N)/(2*myp1^3*x) + (2*N)/y^2 - (2*N)/y + (2*N*y)/(3*x^2) - 
     (2*N*y)/(3*x) - (9*N*y)/(2*myp1^3*x) + (5*N*y^2)/(2*myp1^3*x) - 
     (2*N*y^3)/(3*myp1^2*x^2) - (N*y^3)/(6*myp1^3*x) - 
     (2*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) + 
     (6*N*y)/(myp1^2*z^2) - (71*myp1*N*y)/(6*z^2) + (2*myp1*Nf*y)/(3*z^2) - 
     (20*N*y^2)/(myp1^2*z^2) + (20*N*y^3)/(myp1^2*z^2) - 
     (20*N*y^4)/(3*myp1^2*z^2) + (13*N)/(6*z) - (37*N)/(6*myp1^3*z) + 
     Nf/(3*z) - (2*N)/(y^2*z) + (2*N)/(y*z) + y/(N*z) - (13*N*y)/(3*z) + 
     (89*N*y)/(6*myp1^3*z) - (2*Nf*y)/(3*z) - (19*N*y^2)/(2*myp1^3*z) - 
     (7*N*y^3)/(2*myp1^3*z) + (3*N*y^4)/(myp1^3*z) - (4*N*z)/(3*y^2) + 
     (4*N*z)/(3*y))*Log[y]*PolyLog[2, y] + 
   (2*N - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - (2*N)/z + (10*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, y] + (N - (2*myp1*N*y)/z^2 - N/z + (2*N*y)/z)*
    Log[x]*Log[y]*PolyLog[2, y] + (-2*N + (myp1*y)/(N*z^2) + 
     (13*myp1*N*y)/(2*z^2) + (2*N)/z - (7*N*y)/z)*Log[y]^2*PolyLog[2, y] + 
   (N^(-1) - 1/(2*myp1*N) - (25*N)/6 + (4*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 
     1/(2*N*x) + (11*N)/(6*x) + (2*N)/y^2 - (2*N)/y + (2*N*y)/(3*x^2) - 
     (2*N*y)/(3*x) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) - (2*myp1*N*y)/z^2 + 
     (2*myp1*Nf*y)/(3*z^2) - (5*N)/z + Nf/(3*z) - (2*N)/(y^2*z) + 
     (2*N)/(y*z) - (2*y)/(N*z) - (9*N*y)/z - (2*Nf*y)/(3*z) - 
     (4*N*z)/(3*y^2) + (4*N*z)/(3*y))*Log[z]*PolyLog[2, y] + 
   (4/N + 10*N - (8*myp1*y)/(N*z^2) - (44*myp1*N*y)/z^2 - 4/(N*z) - 
     (10*N)/z + (8*y)/(N*z) + (44*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, y] + 
   (-2/N - N + (4*myp1*N*y)/z^2 + 2/(N*z) + N/z - (4*y)/(N*z) - (2*N*y)/z)*
    Log[x]*Log[z]*PolyLog[2, y] + (-2*N + (2*myp1*y)/(N*z^2) + 
     (9*myp1*N*y)/z^2 + (2*N)/z - (10*N*y)/z)*Log[y]*Log[z]*PolyLog[2, y] + 
   (2*N - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - (2*N)/z + (10*N*y)/z)*
    PolyLog[2, x]*PolyLog[2, y] + (-1/2*1/N - (5*myp1*N*y)/(2*z^2) + 
     1/(2*N*z) - y/(N*z) + (3*N*y)/z)*PolyLog[2, y]^2 + 
   Pi^2*(-1/3*1/N - N/6 + (myp1*y)/(3*N*z^2) + (3*myp1*N*y)/(2*z^2) + 
     1/(3*N*z) + N/(6*z) - (2*y)/(3*N*z) - (4*N*y)/(3*z))*
    PolyLog[2, -(y/z)] + (-3/N - 2*N + (2*myp1*y)/(N*z^2) + 
     (18*myp1*N*y)/z^2 + 3/(N*z) + (2*N)/z - (6*y)/(N*z) - (16*N*y)/z)*
    Log[mxp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (-6/N + 2/(mxp1*N) + 5/(2*myp1*N) - (59*N)/6 - (4*N)/mxp1 + 
     (9*N)/(2*myp1) + (2*N)/(3*myp1^2*x^2) - (4*N)/(3*myp1^3*x) - 1/(2*N*y) - 
     (3*N)/(2*y) - (2*N*y)/(myp1^2*x^2) + (14*N*y)/(3*myp1^3*x) + 
     (2*N*y^2)/(myp1^2*x^2) - (8*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(3*myp1^2*x^2) + (14*N*y^3)/(3*myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) - (3*N*y)/(2*myp1^2*z^2) + 
     (31*myp1*N*y)/(6*z^2) + (5*N*y^2)/(2*myp1^2*z^2) - 
     (5*N*y^3)/(2*myp1^2*z^2) + (5*N*y^4)/(6*myp1^2*z^2) - 1/(N*z) + 
     (43*N)/(3*z) + (13*N)/(6*myp1^3*z) - (4*y)/(N*z) - (77*N*y)/(3*z) - 
     (47*N*y)/(6*myp1^3*z) + (17*N*y^2)/(2*myp1^3*z) - 
     (29*N*y^3)/(6*myp1^3*z) + (2*N*y^4)/(3*myp1^3*z) + z/(myp1^2*N) - 
     (11*N*z)/(2*myp1^2) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*Log[x]*PolyLog[2, -(y/z)] + 
   (N^(-1) + N - (9*myp1*N*y)/z^2 - 1/(N*z) - N/z + (2*y)/(N*z) + (8*N*y)/z)*
    Log[mxp1]*Log[x]*PolyLog[2, -(y/z)] + 
   (-3/N - 3*N + (4*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 3/(N*z) + (3*N)/z - 
     (6*y)/(N*z) - (12*N*y)/z)*Log[myp1]*Log[x]*PolyLog[2, -(y/z)] + 
   (N^(-1) + (3*N)/2 - (myp1*y)/(N*z^2) - (13*myp1*N*y)/(2*z^2) - 1/(N*z) - 
     (3*N)/(2*z) + (2*y)/(N*z) + (6*N*y)/z)*Log[x]^2*PolyLog[2, -(y/z)] + 
   (2/N - 9/(2*mxp1*N) - 2/(myp1*N) - (23*N)/2 - (7*N)/(2*mxp1) + 
     (4*N)/myp1 - (2*N)/(3*x^2) + 1/(2*N*x) + (17*N)/(6*x) + (2*N)/y^2 - 
     (2*N)/y + (3*y)/(mxp1^2*N) + (7*N*y)/(2*mxp1^2) + (2*N*y)/(3*x^2) - 
     (2*N*y)/(3*x) - y^2/(mxp1^3*N) - (9*N*y^2)/(2*mxp1^3) + 
     (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) - (13*myp1*N*y)/(3*z^2) + 5/(N*z) + 
     (29*N)/(6*z) - (2*N)/(y^2*z) + (2*N)/(y*z) - (4*y)/(N*z) - 
     (53*N*y)/(3*z) - (4*N*z)/(3*y^2) + (4*N*z)/(3*y))*Log[y]*
    PolyLog[2, -(y/z)] + (2*N - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 
     (2*N)/z + (10*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, -(y/z)] + 
   (-2*N + (myp1*y)/(N*z^2) + (13*myp1*N*y)/(2*z^2) + (2*N)/z - (7*N*y)/z)*
    Log[y]^2*PolyLog[2, -(y/z)] + (3/N + 2*N - (2*myp1*y)/(N*z^2) - 
     (18*myp1*N*y)/z^2 - 3/(N*z) - (2*N)/z + (6*y)/(N*z) + (16*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, -(y/z)] + 
   (-N^(-1) - 3*N + (13*myp1*N*y)/z^2 + 1/(N*z) + (3*N)/z - (2*y)/(N*z) - 
     (12*N*y)/z)*Log[x]*Log[z]*PolyLog[2, -(y/z)] + 
   (2*N - (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*Log[y]*Log[z]*
    PolyLog[2, -(y/z)] + (2*N - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 
     (2*N)/z + (10*N*y)/z)*PolyLog[2, y]*PolyLog[2, -(y/z)] + 
   Pi^2*(1/(3*N) + N/6 - (myp1*y)/(3*N*z^2) - (3*myp1*N*y)/(2*z^2) - 
     1/(3*N*z) - N/(6*z) + (2*y)/(3*N*z) + (4*N*y)/(3*z))*
    PolyLog[2, -((x*y)/z)] + (3/N + 3*N - (4*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + (6*y)/(N*z) + (12*N*y)/z)*
    Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (-2/N + 9/(2*mxp1*N) + 2/(myp1*N) + (23*N)/2 + (7*N)/(2*mxp1) - 
     (4*N)/myp1 + (2*N)/(3*x^2) - 1/(2*N*x) - (17*N)/(6*x) - (2*N)/y^2 + 
     (2*N)/y - (3*y)/(mxp1^2*N) - (7*N*y)/(2*mxp1^2) - (2*N*y)/(3*x^2) + 
     (2*N*y)/(3*x) + y^2/(mxp1^3*N) + (9*N*y^2)/(2*mxp1^3) - 
     (2*N)/(3*y^2*z^2) + (2*N)/(3*y*z^2) + (13*myp1*N*y)/(3*z^2) - 5/(N*z) - 
     (29*N)/(6*z) + (2*N)/(y^2*z) - (2*N)/(y*z) + (4*y)/(N*z) + 
     (53*N*y)/(3*z) + (4*N*z)/(3*y^2) - (4*N*z)/(3*y))*Log[y]*
    PolyLog[2, -((x*y)/z)] + (N^(-1) + 2*N - (2*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 - 1/(N*z) - (2*N)/z + (2*y)/(N*z) + (4*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (-N^(-1) + N + (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 + 1/(N*z) - N/z - 
     (2*y)/(N*z) + (2*N*y)/z)*Log[x]*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (2*N - (myp1*y)/(N*z^2) - (13*myp1*N*y)/(2*z^2) - (2*N)/z + (7*N*y)/z)*
    Log[y]^2*PolyLog[2, -((x*y)/z)] + 
   (-5/N - 8*N + (8*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + 5/(N*z) + (8*N)/z - 
     (10*y)/(N*z) - (34*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (-2*N + (4*myp1*N*y)/z^2 + (2*N)/z - (4*N*y)/z)*Log[y]*Log[z]*
    PolyLog[2, -((x*y)/z)] + (N^(-1) + 2*N - (2*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 - 1/(N*z) - (2*N)/z + (2*y)/(N*z) + (4*N*y)/z)*
    PolyLog[2, y]*PolyLog[2, -((x*y)/z)] + 
   Pi^2*(-7/(6*N) - (13*N)/6 + (2*myp1*y)/(N*z^2) + (19*myp1*N*y)/(2*z^2) + 
     7/(6*N*z) + (13*N)/(6*z) - (7*y)/(3*N*z) - (28*N*y)/(3*z))*
    PolyLog[2, z] + (5/(2*mxp1*N) + 3/(2*myp1*N) + (113*N)/4 + 
     (5*N)/(4*mxp1) - (13*N)/(4*myp1) - 1/(N*x) - (10*N)/(3*myp1^2*x) - 
     (5*N)/(3*y^2) - 2/(N*y) + (47*N)/(12*y) - y/(mxp1^2*N) + 
     (3*y)/(mxp1*N) - (9*N*y)/(2*mxp1^2) + (7*N*y)/(2*mxp1) - 
     (myp1*y)/(2*N*x^2) - (17*N*y)/(6*myp1*x^2) + (55*N*y)/(3*myp1^2*x) - 
     y^2/(mxp1^2*N) - y^2/(2*mxp1*N) - (9*N*y^2)/(2*mxp1^2) - 
     (9*N*y^2)/(4*mxp1) + (6*N*y^2)/(myp1*x^2) - y^2/(2*N*x) - 
     (331*N*y^2)/(12*myp1^2*x) - (5*N*y^3)/(2*myp1*x^2) + 
     (31*N*y^3)/(2*myp1^2*x) - (9*N*y^4)/(4*myp1^2*x) - 4/(N*z) - 
     (20*N)/(myp1^2*z) + (2*N)/(3*myp1^2*y^2*z) - (2*N)/(myp1^2*y*z) + 
     (44*N*y)/(myp1^2*z) - (22*N*y^2)/(myp1^2*z) - z/(myp1*N) + 
     (mzp1*z)/(myp1^2*N) + (11*N*z)/(2*myp1) + (9*mzp1*N*z)/(2*myp1^2) - 
     (mzp1*z)/(2*N*y^2) - (3*N*z)/(2*y^2) + (2*z)/(N*y) - (3*N*z)/(2*y) - 
     z^2/(2*myp1*N) - (9*N*z^2)/(4*myp1) + (5*N*z^2)/(2*y^2) - z^2/(2*N*y) - 
     (9*N*z^2)/(4*y))*PolyLog[2, z] + ((-2*N)/(3*x^2) + (2*myp1*N)/(3*x^2) + 
     (2*N*y)/(3*x^2))*Log[mzp1]*PolyLog[2, z] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, z] + 
   ((-2*N)/3 - (2*N)/(3*myp1^2*x^2) + (2*myp1*N)/(3*x^2) - (4*N)/(3*x) + 
     (4*N)/(3*myp1^3*x) - (2*N)/y^2 + (2*N)/y + (2*N*y)/(myp1^2*x^2) + 
     (2*N*y)/(3*x) - (14*N*y)/(3*myp1^3*x) - (2*N*y^2)/(myp1^2*x^2) + 
     (8*N*y^2)/(myp1^3*x) + (4*N*y^3)/(3*myp1^2*x^2) - 
     (14*N*y^3)/(3*myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) - (2*N)/(3*y^2*z^2) + 
     (2*N)/(3*y*z^2) + (3*N*y)/(2*myp1^2*z^2) - (5*myp1*N*y)/(6*z^2) - 
     (5*N*y^2)/(2*myp1^2*z^2) + (5*N*y^3)/(2*myp1^2*z^2) - 
     (5*N*y^4)/(6*myp1^2*z^2) + (17*N)/(6*z) - (13*N)/(6*myp1^3*z) + 
     (2*N)/(y^2*z) - (2*N)/(y*z) - (2*N*y)/(3*z) + (47*N*y)/(6*myp1^3*z) - 
     (17*N*y^2)/(2*myp1^3*z) + (29*N*y^3)/(6*myp1^3*z) - 
     (2*N*y^4)/(3*myp1^3*z) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y))*Log[x]*
    PolyLog[2, z] + (-3/N - 3*N + (4*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 
     3/(N*z) + (3*N)/z - (6*y)/(N*z) - (12*N*y)/z)*Log[myp1]*Log[x]*
    PolyLog[2, z] + ((2*N)/3 + (2*N)/(3*myp1^2*x^2) - (2*myp1*N)/(3*x^2) + 
     (17*N)/(6*x) - (17*N)/(6*myp1^3*x) + (2*N)/y^2 - (2*N)/y - 
     (2*N*y)/(myp1^2*x^2) - (2*N*y)/(3*x) + (55*N*y)/(6*myp1^3*x) + 
     (2*N*y^2)/(myp1^2*x^2) - (25*N*y^2)/(2*myp1^3*x) - 
     (4*N*y^3)/(3*myp1^2*x^2) + (37*N*y^3)/(6*myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) + 
     (11*N*y)/(3*myp1^2*z^2) - (13*myp1*N*y)/(3*z^2) - 
     (13*N*y^2)/(myp1^2*z^2) + (13*N*y^3)/(myp1^2*z^2) - 
     (13*N*y^4)/(3*myp1^2*z^2) + (29*N)/(6*z) - (11*N)/(2*myp1^3*z) - 
     (2*N)/(y^2*z) + (2*N)/(y*z) - (53*N*y)/(3*z) + (67*N*y)/(2*myp1^3*z) - 
     (139*N*y^2)/(2*myp1^3*z) + (347*N*y^3)/(6*myp1^3*z) - 
     (53*N*y^4)/(3*myp1^3*z) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y))*Log[y]*
    PolyLog[2, z] + (5/(2*mxp1*N) + 1/(2*myp1*N) - (2*N)/3 + 
     (15*N)/(2*mxp1) + (17*N)/(2*myp1) - (2*myp1*N)/(3*x^2) + 1/(2*N*x) + 
     (11*N)/(6*x) + 1/(2*N*y) + N/(2*y) - (3*y)/(mxp1^2*N) - 
     (7*N*y)/(2*mxp1^2) - (2*N*y)/(3*x) + y^2/(mxp1^3*N) + 
     (9*N*y^2)/(2*mxp1^3) - 4/(N*z) - (22*N)/z + z/(myp1^2*N) - 
     (11*N*z)/(2*myp1^2) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*Log[z]*PolyLog[2, z] + 
   (7/N + 13*N - (12*myp1*y)/(N*z^2) - (57*myp1*N*y)/z^2 - 7/(N*z) - 
     (13*N)/z + (14*y)/(N*z) + (56*N*y)/z)*Log[x]*Log[z]*PolyLog[2, z] + 
   (7/N + 13*N - (12*myp1*y)/(N*z^2) - (57*myp1*N*y)/z^2 - 7/(N*z) - 
     (13*N)/z + (14*y)/(N*z) + (56*N*y)/z)*PolyLog[2, x]*PolyLog[2, z] + 
   (4/N + 12*N - (10*myp1*y)/(N*z^2) - (53*myp1*N*y)/z^2 - 4/(N*z) - 
     (12*N)/z + (8*y)/(N*z) + (54*N*y)/z)*PolyLog[2, y]*PolyLog[2, z] + 
   (2/N + N - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 2/(N*z) - N/z + 
     (4*y)/(N*z) + (8*N*y)/z)*PolyLog[2, -(y/z)]*PolyLog[2, z] + 
   (-5/N - 8*N + (8*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + 5/(N*z) + (8*N)/z - 
     (10*y)/(N*z) - (34*N*y)/z)*PolyLog[2, -((x*y)/z)]*PolyLog[2, z] + 
   (7/(2*N) + (13*N)/2 - (6*myp1*y)/(N*z^2) - (57*myp1*N*y)/(2*z^2) - 
     7/(2*N*z) - (13*N)/(2*z) + (7*y)/(N*z) + (28*N*y)/z)*PolyLog[2, z]^2 + 
   (9/(2*N) + 1/(mxp1*N) + (16*N)/3 + (8*N)/mxp1 - (2*N)/(3*myp1^2*x^2) + 
     (4*N)/(3*myp1^3*x) + 1/(2*N*y) - N/(2*y) + (2*N*y)/(myp1^2*x^2) - 
     (14*N*y)/(3*myp1^3*x) - (2*N*y^2)/(myp1^2*x^2) + (4*N*y^2)/(myp1^3*x) - 
     (2*N*y^3)/(myp1^3*x) + (5*N*y)/(6*myp1^2*z^2) - 
     (9*N*y^2)/(2*myp1^2*z^2) + (9*N*y^3)/(2*myp1^2*z^2) - 
     (3*N*y^4)/(2*myp1^2*z^2) - (5*myp1)/(N*z) - (35*N)/(2*myp1^3*z) + 
     (127*N*y)/(2*myp1^3*z) - (175*N*y^2)/(2*myp1^3*z) + 
     (311*N*y^3)/(6*myp1^3*z) - (35*N*y^4)/(3*myp1^3*z) - (2*N*z)/(3*y^2) + 
     (2*N*z)/(3*y))*PolyLog[3, mxp1] + 
   (-3/N - 3*N + (4*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 3/(N*z) + (3*N)/z - 
     (6*y)/(N*z) - (12*N*y)/z)*Log[mzp1]*PolyLog[3, mxp1] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[x]*PolyLog[3, mxp1] + 
   (-3*N + (2*myp1*y)/(N*z^2) + (11*myp1*N*y)/z^2 + (3*N)/z - (12*N*y)/z)*
    Log[y]*PolyLog[3, mxp1] + (-3*N + (2*myp1*y)/(N*z^2) + 
     (11*myp1*N*y)/z^2 + (3*N)/z - (12*N*y)/z)*Log[z]*PolyLog[3, mxp1] + 
   (-1/2*1/N + 1/(myp1*N) - (17*N)/2 + (8*N)/myp1 - (2*N)/(3*x^2) + 
     1/(2*N*x) + (5*N)/(6*x) - (2*N)/y^2 + (2*N)/y + (2*N*y)/(3*x^2) - 
     (2*N*y)/(3*x) - (2*N)/(3*y^2*z^2) + (2*N)/(3*y*z^2) + 
     (3*myp1*N*y)/(2*z^2) - (11*N)/(3*z) + (2*N)/(y^2*z) - (2*N)/(y*z) - 
     (5*y)/(N*z) - (44*N*y)/(3*z))*PolyLog[3, myp1] + 
   (-3/N - 7*N + (6*myp1*y)/(N*z^2) + (26*myp1*N*y)/z^2 + 3/(N*z) + (7*N)/z - 
     (6*y)/(N*z) - (26*N*y)/z)*Log[mzp1]*PolyLog[3, myp1] + 
   (N^(-1) + 5*N - (4*myp1*y)/(N*z^2) - (15*myp1*N*y)/z^2 - 1/(N*z) - 
     (5*N)/z + (2*y)/(N*z) + (16*N*y)/z)*Log[x]*PolyLog[3, myp1] + 
   (-2/N - 2*N + (2*myp1*y)/(N*z^2) + (11*myp1*N*y)/z^2 + 2/(N*z) + (2*N)/z - 
     (4*y)/(N*z) - (10*N*y)/z)*Log[z]*PolyLog[3, myp1] + 
   ((2*N)/3 + (2*N)/(3*myp1^2*x^2) - (2*myp1*N)/(3*x^2) + (17*N)/(6*x) - 
     (17*N)/(6*myp1^3*x) - (2*N)/y^2 + (2*N)/y - (2*N*y)/(myp1^2*x^2) - 
     (2*N*y)/(3*x) + (55*N*y)/(6*myp1^3*x) + (2*N*y^2)/(myp1^2*x^2) - 
     (25*N*y^2)/(2*myp1^3*x) - (4*N*y^3)/(3*myp1^2*x^2) + 
     (37*N*y^3)/(6*myp1^3*x) - (4*N*y^4)/(3*myp1^3*x) - (2*N)/(3*y^2*z^2) + 
     (2*N)/(3*y*z^2) - (89*N*y)/(6*myp1^2*z^2) + (85*myp1*N*y)/(6*z^2) + 
     (85*N*y^2)/(2*myp1^2*z^2) - (85*N*y^3)/(2*myp1^2*z^2) + 
     (85*N*y^4)/(6*myp1^2*z^2) + (53*N)/(2*z) - (163*N)/(6*myp1^3*z) + 
     (2*N)/(y^2*z) - (2*N)/(y*z) - (75*N*y)/z + (935*N*y)/(6*myp1^3*z) - 
     (613*N*y^2)/(2*myp1^3*z) + (503*N*y^3)/(2*myp1^3*z) - 
     (75*N*y^4)/(myp1^3*z) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y))*
    PolyLog[3, mzp1] + (6/N + 6*N - (8*myp1*y)/(N*z^2) - (26*myp1*N*y)/z^2 - 
     6/(N*z) - (6*N)/z + (12*y)/(N*z) + (24*N*y)/z)*Log[myp1]*
    PolyLog[3, mzp1] + (-4/N - 10*N + (8*myp1*y)/(N*z^2) + 
     (44*myp1*N*y)/z^2 + 4/(N*z) + (10*N)/z - (8*y)/(N*z) - (44*N*y)/z)*
    Log[z]*PolyLog[3, mzp1] + (-3/(2*N) + 1/(mxp1*N) - 5/(2*myp1*N) - 
     (11*N)/6 - (2*N)/mxp1 - (9*N)/(2*myp1) + (2*N)/(3*myp1^2*x^2) - 
     (4*N)/(3*myp1^3*x) + (4*N)/y^2 - 1/(N*y) - (7*N)/y - 
     (2*N*y)/(myp1^2*x^2) + (14*N*y)/(3*myp1^3*x) + (2*N*y^2)/(myp1^2*x^2) - 
     (8*N*y^2)/(myp1^3*x) - (4*N*y^3)/(3*myp1^2*x^2) + 
     (14*N*y^3)/(3*myp1^3*x) - (4*N*y^4)/(3*myp1^3*x) + (4*N)/(3*y^2*z^2) - 
     (4*N)/(3*y*z^2) - (3*N*y)/(2*myp1^2*z^2) - (2*myp1*N*y)/(3*z^2) + 
     (5*N*y^2)/(2*myp1^2*z^2) - (5*N*y^3)/(2*myp1^2*z^2) + 
     (5*N*y^4)/(6*myp1^2*z^2) + 4/(N*z) + (89*N)/(6*z) + 
     (13*N)/(6*myp1^3*z) - (4*N)/(y^2*z) + (4*N)/(y*z) + y/(N*z) - 
     (20*N*y)/(3*z) - (47*N*y)/(6*myp1^3*z) + (17*N*y^2)/(2*myp1^3*z) - 
     (29*N*y^3)/(6*myp1^3*z) + (2*N*y^4)/(3*myp1^3*z) - z/(myp1^2*N) + 
     (11*N*z)/(2*myp1^2) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*PolyLog[3, x] + 
   (N^(-1) + N - (9*myp1*N*y)/z^2 - 1/(N*z) - N/z + (2*y)/(N*z) + (8*N*y)/z)*
    Log[mxp1]*PolyLog[3, x] + (-3/N - 3*N + (4*myp1*y)/(N*z^2) + 
     (13*myp1*N*y)/z^2 + 3/(N*z) + (3*N)/z - (6*y)/(N*z) - (12*N*y)/z)*
    Log[myp1]*PolyLog[3, x] + (2/N + 2*N - (2*myp1*y)/(N*z^2) - 
     (11*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + (4*y)/(N*z) + (10*N*y)/z)*Log[x]*
    PolyLog[3, x] + (N^(-1) + N - (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - 
     1/(N*z) - N/z + (2*y)/(N*z) + (2*N*y)/z)*Log[z]*PolyLog[3, x] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[mzp1]*PolyLog[3, x/myp1] + 
   (-N^(-1) + 4*N - (2*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 + 1/(N*z) - 
     (4*N)/z - (2*y)/(N*z) + (20*N*y)/z)*Log[y]*PolyLog[3, x/myp1] + 
   (-2/N - 5*N + (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 + 2/(N*z) + (5*N)/z - 
     (4*y)/(N*z) - (22*N*y)/z)*Log[z]*PolyLog[3, x/myp1] + 
   (2/N + 5*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + 
     (4*y)/(N*z) + (22*N*y)/z)*Log[z]*PolyLog[3, x/(myp1*mzp1)] + 
   (-4/N - 5/(2*mxp1*N) + 1/(2*myp1*N) - (64*N)/3 - (15*N)/(2*mxp1) + 
     (17*N)/(2*myp1) - (2*N)/(3*x^2) + (2*N)/(3*myp1^2*x^2) + 1/(2*N*x) + 
     (17*N)/(6*x) - (4*N)/(3*myp1^3*x) + (2*N)/y^2 - 1/(2*N*y) - 
     (7*N)/(2*y) + (3*y)/(mxp1^2*N) + (7*N*y)/(2*mxp1^2) + (2*N*y)/(3*x^2) - 
     (2*N*y)/(myp1^2*x^2) - (2*N*y)/(3*x) + (14*N*y)/(3*myp1^3*x) - 
     y^2/(mxp1^3*N) - (9*N*y^2)/(2*mxp1^3) + (2*N*y^2)/(myp1^2*x^2) - 
     (8*N*y^2)/(myp1^3*x) - (4*N*y^3)/(3*myp1^2*x^2) + 
     (14*N*y^3)/(3*myp1^3*x) - (4*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - 
     (2*N)/(3*y*z^2) - (3*N*y)/(2*myp1^2*z^2) + (5*myp1*N*y)/(6*z^2) + 
     (5*N*y^2)/(2*myp1^2*z^2) - (5*N*y^3)/(2*myp1^2*z^2) + 
     (5*N*y^4)/(6*myp1^2*z^2) + 4/(N*z) + (115*N)/(6*z) + 
     (13*N)/(6*myp1^3*z) - (2*N)/(y^2*z) + (2*N)/(y*z) - (8*y)/(N*z) - 
     (130*N*y)/(3*z) - (47*N*y)/(6*myp1^3*z) + (17*N*y^2)/(2*myp1^3*z) - 
     (29*N*y^3)/(6*myp1^3*z) + (2*N*y^4)/(3*myp1^3*z) + z/(myp1^2*N) - 
     (11*N*z)/(2*myp1^2) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*PolyLog[3, -(x/y)] + 
   (2/N + 5*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + 
     (4*y)/(N*z) + (22*N*y)/z)*Log[mxp1]*PolyLog[3, -(x/y)] + 
   (-2/N - 5*N + (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 + 2/(N*z) + (5*N)/z - 
     (4*y)/(N*z) - (22*N*y)/z)*Log[myp1]*PolyLog[3, -(x/y)] + 
   (-2/N - 5*N + (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 + 2/(N*z) + (5*N)/z - 
     (4*y)/(N*z) - (22*N*y)/z)*Log[z]*PolyLog[3, -(x/y)] + 
   (-21/(2*N) - 19/(2*mxp1*N) + 2/(myp1*N) - (113*N)/3 - (37*N)/(2*mxp1) + 
     (15*N)/myp1 - (2*N)/(3*x^2) + (4*myp1*N)/(3*x^2) - (4*N)/(3*x) + 
     (2*N)/y^2 - 1/(N*y) - (5*N)/y + (9*y)/(mxp1^2*N) + (21*N*y)/(2*mxp1^2) + 
     (2*N*y)/(3*x^2) + (2*N*y)/(3*x) - (3*y^2)/(mxp1^3*N) - 
     (27*N*y^2)/(2*mxp1^3) + (2*N)/(3*y^2*z^2) - (2*N)/(3*y*z^2) - 
     (3*myp1*N*y)/(2*z^2) + 13/(N*z) + (317*N)/(6*z) - (2*N)/(y^2*z) + 
     (2*N)/(y*z) - (17*y)/(N*z) - (233*N*y)/(3*z) + (2*z)/(myp1^2*N) - 
     (11*N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*PolyLog[3, y] + 
   (5/N + 14*N - (12*myp1*y)/(N*z^2) - (57*myp1*N*y)/z^2 - 5/(N*z) - 
     (14*N)/z + (10*y)/(N*z) + (58*N*y)/z)*Log[mxp1]*PolyLog[3, y] + 
   (-5/N - 8*N + (8*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + 5/(N*z) + (8*N)/z - 
     (10*y)/(N*z) - (34*N*y)/z)*Log[myp1]*PolyLog[3, y] + 
   (3*N - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - (3*N)/z + (12*N*y)/z)*
    Log[y]*PolyLog[3, y] + (-5/N - 11*N + (10*myp1*y)/(N*z^2) + 
     (46*myp1*N*y)/z^2 + 5/(N*z) + (11*N)/z - (10*y)/(N*z) - (46*N*y)/z)*
    Log[z]*PolyLog[3, y] + (2/N + 5*N - (4*myp1*y)/(N*z^2) - 
     (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + (4*y)/(N*z) + (22*N*y)/z)*Log[z]*
    PolyLog[3, y/(mxp1*mzp1)] + (-6/N + 2/(mxp1*N) + 5/(2*myp1*N) - 
     (59*N)/6 - (4*N)/mxp1 + (9*N)/(2*myp1) + (2*N)/(3*myp1^2*x^2) - 
     (4*N)/(3*myp1^3*x) - 1/(2*N*y) - (3*N)/(2*y) - (2*N*y)/(myp1^2*x^2) + 
     (14*N*y)/(3*myp1^3*x) + (2*N*y^2)/(myp1^2*x^2) - (8*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(3*myp1^2*x^2) + (14*N*y^3)/(3*myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) - (3*N*y)/(2*myp1^2*z^2) + 
     (31*myp1*N*y)/(6*z^2) + (5*N*y^2)/(2*myp1^2*z^2) - 
     (5*N*y^3)/(2*myp1^2*z^2) + (5*N*y^4)/(6*myp1^2*z^2) - 1/(N*z) + 
     (43*N)/(3*z) + (13*N)/(6*myp1^3*z) - (4*y)/(N*z) - (77*N*y)/(3*z) - 
     (47*N*y)/(6*myp1^3*z) + (17*N*y^2)/(2*myp1^3*z) - 
     (29*N*y^3)/(6*myp1^3*z) + (2*N*y^4)/(3*myp1^3*z) + z/(myp1^2*N) - 
     (11*N*z)/(2*myp1^2) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*PolyLog[3, -(y/z)] + 
   (N^(-1) + N - (9*myp1*N*y)/z^2 - 1/(N*z) - N/z + (2*y)/(N*z) + (8*N*y)/z)*
    Log[mxp1]*PolyLog[3, -(y/z)] + (-3/N - 3*N + (4*myp1*y)/(N*z^2) + 
     (13*myp1*N*y)/z^2 + 3/(N*z) + (3*N)/z - (6*y)/(N*z) - (12*N*y)/z)*
    Log[myp1]*PolyLog[3, -(y/z)] + (-N^(-1) - 2*N + (11*myp1*N*y)/z^2 + 
     1/(N*z) + (2*N)/z - (2*y)/(N*z) - (10*N*y)/z)*Log[x]*
    PolyLog[3, -(y/z)] + (-N^(-1) + N + (2*myp1*y)/(N*z^2) - 
     (2*myp1*N*y)/z^2 + 1/(N*z) - N/z - (2*y)/(N*z) + (2*N*y)/z)*Log[y]*
    PolyLog[3, -(y/z)] + (N^(-1) + 2*N - (4*myp1*y)/(N*z^2) - 
     (9*myp1*N*y)/z^2 - 1/(N*z) - (2*N)/z + (2*y)/(N*z) + (10*N*y)/z)*Log[z]*
    PolyLog[3, -(y/z)] + (6/N - 2/(mxp1*N) - 5/(2*myp1*N) + (59*N)/6 + 
     (4*N)/mxp1 - (9*N)/(2*myp1) - (2*N)/(3*myp1^2*x^2) + 
     (4*N)/(3*myp1^3*x) + 1/(2*N*y) + (3*N)/(2*y) + (2*N*y)/(myp1^2*x^2) - 
     (14*N*y)/(3*myp1^3*x) - (2*N*y^2)/(myp1^2*x^2) + (8*N*y^2)/(myp1^3*x) + 
     (4*N*y^3)/(3*myp1^2*x^2) - (14*N*y^3)/(3*myp1^3*x) + 
     (4*N*y^4)/(3*myp1^3*x) + (3*N*y)/(2*myp1^2*z^2) - 
     (31*myp1*N*y)/(6*z^2) - (5*N*y^2)/(2*myp1^2*z^2) + 
     (5*N*y^3)/(2*myp1^2*z^2) - (5*N*y^4)/(6*myp1^2*z^2) + 1/(N*z) - 
     (43*N)/(3*z) - (13*N)/(6*myp1^3*z) + (4*y)/(N*z) + (77*N*y)/(3*z) + 
     (47*N*y)/(6*myp1^3*z) - (17*N*y^2)/(2*myp1^3*z) + 
     (29*N*y^3)/(6*myp1^3*z) - (2*N*y^4)/(3*myp1^3*z) - z/(myp1^2*N) + 
     (11*N*z)/(2*myp1^2) - (2*N*z)/(3*y^2) + (2*N*z)/(3*y) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*PolyLog[3, -((x*y)/z)] + 
   (-N^(-1) - N + (9*myp1*N*y)/z^2 + 1/(N*z) + N/z - (2*y)/(N*z) - (8*N*y)/z)*
    Log[mxp1]*PolyLog[3, -((x*y)/z)] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[myp1]*PolyLog[3, -((x*y)/z)] + 
   (N^(-1) - N - (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 - 1/(N*z) + N/z + 
     (2*y)/(N*z) - (2*N*y)/z)*Log[x]*PolyLog[3, -((x*y)/z)] + 
   (N^(-1) - N - (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 - 1/(N*z) + N/z + 
     (2*y)/(N*z) - (2*N*y)/z)*Log[y]*PolyLog[3, -((x*y)/z)] + 
   (N^(-1) + 3*N - (13*myp1*N*y)/z^2 - 1/(N*z) - (3*N)/z + (2*y)/(N*z) + 
     (12*N*y)/z)*Log[z]*PolyLog[3, -((x*y)/z)] + 
   (-4/N - 15/(2*mxp1*N) - 1/(2*myp1*N) - 20*N - (45*N)/(2*mxp1) - 
     (17*N)/(2*myp1) - (2*N)/(3*x^2) + (2*N)/(myp1^2*x^2) - 1/(2*N*x) + 
     (17*N)/(6*x) - (5*N)/(myp1^3*x) + (2*N)/y^2 - 3/(2*N*y) - (9*N)/(2*y) + 
     (9*y)/(mxp1^2*N) + (21*N*y)/(2*mxp1^2) + (2*N*y)/(3*x^2) - 
     (6*N*y)/(myp1^2*x^2) - (2*N*y)/(3*x) + (17*N*y)/(myp1^3*x) - 
     (3*y^2)/(mxp1^3*N) - (27*N*y^2)/(2*mxp1^3) + (6*N*y^2)/(myp1^2*x^2) - 
     (23*N*y^2)/(myp1^3*x) - (8*N*y^3)/(3*myp1^2*x^2) + 
     (37*N*y^3)/(3*myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - 
     (2*N)/(3*y*z^2) - (20*N*y)/(3*myp1^2*z^2) + (6*myp1*N*y)/z^2 + 
     (18*N*y^2)/(myp1^2*z^2) - (18*N*y^3)/(myp1^2*z^2) + 
     (6*N*y^4)/(myp1^2*z^2) + 12/(N*z) + (67*N)/(2*z) + 
     (191*N)/(6*myp1^3*z) - (2*N)/(y^2*z) + (2*N)/(y*z) - (8*y)/(N*z) - 
     (69*N*y)/z - (427*N*y)/(6*myp1^3*z) + (41*N*y^2)/(2*myp1^3*z) + 
     (85*N*y^3)/(2*myp1^3*z) - (25*N*y^4)/(myp1^3*z) - z/(myp1^2*N) + 
     (11*N*z)/(2*myp1^2) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*PolyLog[3, z] + 
   (6/N + 15*N - (12*myp1*y)/(N*z^2) - (66*myp1*N*y)/z^2 - 6/(N*z) - 
     (15*N)/z + (12*y)/(N*z) + (66*N*y)/z)*Log[mxp1]*PolyLog[3, z] + 
   (2/N + 5*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + 
     (4*y)/(N*z) + (22*N*y)/z)*Log[myp1]*PolyLog[3, z] + 
   (6/N + 9*N - (8*myp1*y)/(N*z^2) - (44*myp1*N*y)/z^2 - 6/(N*z) - (9*N)/z + 
     (12*y)/(N*z) + (42*N*y)/z)*Log[mzp1]*PolyLog[3, z] + 
   (-6/N - 9*N + (8*myp1*y)/(N*z^2) + (44*myp1*N*y)/z^2 + 6/(N*z) + (9*N)/z - 
     (12*y)/(N*z) - (42*N*y)/z)*Log[x]*PolyLog[3, z] + 
   (-6/N - 15*N + (12*myp1*y)/(N*z^2) + (66*myp1*N*y)/z^2 + 6/(N*z) + 
     (15*N)/z - (12*y)/(N*z) - (66*N*y)/z)*Log[z]*PolyLog[3, z] + 
   (-3/N - 2*N + (2*myp1*y)/(N*z^2) + (18*myp1*N*y)/z^2 + 3/(N*z) + (2*N)/z - 
     (6*y)/(N*z) - (16*N*y)/z)*Log[mzp1]*PolyLog[3, z/mxp1] + 
   (-N^(-1) - 4*N + (4*myp1*y)/(N*z^2) + (13*myp1*N*y)/z^2 + 1/(N*z) + 
     (4*N)/z - (2*y)/(N*z) - (14*N*y)/z)*Log[y]*PolyLog[3, z/mxp1] + 
   (2/N + 5*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + 
     (4*y)/(N*z) + (22*N*y)/z)*Log[z]*PolyLog[3, z/mxp1] + 
   (3/N + 3*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*Log[mzp1]*PolyLog[3, z/(mxp1*myp1)] + 
   (N^(-1) + 4*N - (4*myp1*y)/(N*z^2) - (13*myp1*N*y)/z^2 - 1/(N*z) - 
     (4*N)/z + (2*y)/(N*z) + (14*N*y)/z)*Log[y]*PolyLog[3, z/(mxp1*myp1)] + 
   (-10/N - 1/(2*mxp1*N) + 3/(myp1*N) - (187*N)/6 - (23*N)/(2*mxp1) + 
     (13*N)/myp1 - (2*N)/(3*x^2) + (4*N)/(3*myp1^2*x^2) + 1/(2*N*x) + 
     (17*N)/(6*x) - (8*N)/(3*myp1^3*x) + (2*N)/y^2 - 1/(N*y) - (5*N)/y + 
     (3*y)/(mxp1^2*N) + (7*N*y)/(2*mxp1^2) + (2*N*y)/(3*x^2) - 
     (4*N*y)/(myp1^2*x^2) - (2*N*y)/(3*x) + (28*N*y)/(3*myp1^3*x) - 
     y^2/(mxp1^3*N) - (9*N*y^2)/(2*mxp1^3) + (4*N*y^2)/(myp1^2*x^2) - 
     (16*N*y^2)/(myp1^3*x) - (8*N*y^3)/(3*myp1^2*x^2) + 
     (28*N*y^3)/(3*myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) + (2*N)/(3*y^2*z^2) - 
     (2*N)/(3*y*z^2) - (3*N*y)/(myp1^2*z^2) + (6*myp1*N*y)/z^2 + 
     (5*N*y^2)/(myp1^2*z^2) - (5*N*y^3)/(myp1^2*z^2) + 
     (5*N*y^4)/(3*myp1^2*z^2) + 3/(N*z) + (67*N)/(2*z) + 
     (13*N)/(3*myp1^3*z) - (2*N)/(y^2*z) + (2*N)/(y*z) - (12*y)/(N*z) - 
     (69*N*y)/z - (47*N*y)/(3*myp1^3*z) + (17*N*y^2)/(myp1^3*z) - 
     (29*N*y^3)/(3*myp1^3*z) + (4*N*y^4)/(3*myp1^3*z) + (2*z)/(myp1^2*N) - 
     (11*N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*
    PolyLog[3, -(z/x)] + (3/N + 6*N - (4*myp1*y)/(N*z^2) - 
     (31*myp1*N*y)/z^2 - 3/(N*z) - (6*N)/z + (6*y)/(N*z) + (30*N*y)/z)*
    Log[mxp1]*PolyLog[3, -(z/x)] + (-5/N - 8*N + (8*myp1*y)/(N*z^2) + 
     (35*myp1*N*y)/z^2 + 5/(N*z) + (8*N)/z - (10*y)/(N*z) - (34*N*y)/z)*
    Log[myp1]*PolyLog[3, -(z/x)] + (3/N + 3*N - (4*myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/z^2 - 3/(N*z) - (3*N)/z + (6*y)/(N*z) + (12*N*y)/z)*
    Log[mzp1]*PolyLog[3, -(z/x)] + (-N^(-1) + N + (2*myp1*y)/(N*z^2) - 
     (2*myp1*N*y)/z^2 + 1/(N*z) - N/z - (2*y)/(N*z) + (2*N*y)/z)*Log[x]*
    PolyLog[3, -(z/x)] + (N - (2*myp1*y)/(N*z^2) - (7*myp1*N*y)/z^2 - N/z + 
     (8*N*y)/z)*Log[y]*PolyLog[3, -(z/x)] + 
   (-3/N - 8*N + (4*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + 3/(N*z) + (8*N)/z - 
     (6*y)/(N*z) - (34*N*y)/z)*Log[z]*PolyLog[3, -(z/x)] + 
   (4/N + 5/(2*mxp1*N) - 1/(2*myp1*N) + (64*N)/3 + (15*N)/(2*mxp1) - 
     (17*N)/(2*myp1) + (2*N)/(3*x^2) - (2*N)/(3*myp1^2*x^2) - 1/(2*N*x) - 
     (17*N)/(6*x) + (4*N)/(3*myp1^3*x) - (2*N)/y^2 + 1/(2*N*y) + 
     (7*N)/(2*y) - (3*y)/(mxp1^2*N) - (7*N*y)/(2*mxp1^2) - (2*N*y)/(3*x^2) + 
     (2*N*y)/(myp1^2*x^2) + (2*N*y)/(3*x) - (14*N*y)/(3*myp1^3*x) + 
     y^2/(mxp1^3*N) + (9*N*y^2)/(2*mxp1^3) - (2*N*y^2)/(myp1^2*x^2) + 
     (8*N*y^2)/(myp1^3*x) + (4*N*y^3)/(3*myp1^2*x^2) - 
     (14*N*y^3)/(3*myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) - (2*N)/(3*y^2*z^2) + 
     (2*N)/(3*y*z^2) + (3*N*y)/(2*myp1^2*z^2) - (5*myp1*N*y)/(6*z^2) - 
     (5*N*y^2)/(2*myp1^2*z^2) + (5*N*y^3)/(2*myp1^2*z^2) - 
     (5*N*y^4)/(6*myp1^2*z^2) - 4/(N*z) - (115*N)/(6*z) - 
     (13*N)/(6*myp1^3*z) + (2*N)/(y^2*z) - (2*N)/(y*z) + (8*y)/(N*z) + 
     (130*N*y)/(3*z) + (47*N*y)/(6*myp1^3*z) - (17*N*y^2)/(2*myp1^3*z) + 
     (29*N*y^3)/(6*myp1^3*z) - (2*N*y^4)/(3*myp1^3*z) - z/(myp1^2*N) + 
     (11*N*z)/(2*myp1^2) + (2*N*z)/(3*y^2) - (2*N*z)/(3*y) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*PolyLog[3, -((y*z)/x)] + 
   (-2/N - 5*N + (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 + 2/(N*z) + (5*N)/z - 
     (4*y)/(N*z) - (22*N*y)/z)*Log[mxp1]*PolyLog[3, -((y*z)/x)] + 
   (2/N + 5*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + 
     (4*y)/(N*z) + (22*N*y)/z)*Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   (2/N + 5*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (5*N)/z + 
     (4*y)/(N*z) + (22*N*y)/z)*Log[z]*PolyLog[3, -((y*z)/x)] + 
   (-6/N - 6*N + (8*myp1*y)/(N*z^2) + (26*myp1*N*y)/z^2 + 6/(N*z) + (6*N)/z - 
     (12*y)/(N*z) - (24*N*y)/z)*PolyLog[4, mxp1] + 
   (-2/N - 8*N + (8*myp1*y)/(N*z^2) + (26*myp1*N*y)/z^2 + 2/(N*z) + (8*N)/z - 
     (4*y)/(N*z) - (28*N*y)/z)*PolyLog[4, myp1] + 
   (3*N - (18*myp1*N*y)/z^2 - (3*N)/z + (18*N*y)/z)*PolyLog[4, mzp1] + 
   (-3/N + N + (4*myp1*y)/(N*z^2) + (5*myp1*N*y)/z^2 + 3/(N*z) - N/z - 
     (6*y)/(N*z) - (4*N*y)/z)*PolyLog[4, 1 - x^(-1)] + 
   (-6/N - 7*N + (6*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + 6/(N*z) + (7*N)/z - 
     (12*y)/(N*z) - (32*N*y)/z)*PolyLog[4, x] + 
   (-N^(-1) + (4*myp1*y)/(N*z^2) + (5*myp1*N*y)/z^2 + 1/(N*z) - (2*y)/(N*z) - 
     (6*N*y)/z)*PolyLog[4, 1 - y^(-1)] + 
   (-2/N + N + 2/(N*z) - N/z - (4*y)/(N*z) + (2*N*y)/z)*PolyLog[4, -(x/y)] + 
   (-10*N + (6*myp1*y)/(N*z^2) + (35*myp1*N*y)/z^2 + (10*N)/z - (38*N*y)/z)*
    PolyLog[4, y] + (3*N - (18*myp1*N*y)/z^2 - (3*N)/z + (18*N*y)/z)*
    PolyLog[4, 1 - z^(-1)] + (4/N + N - (6*myp1*y)/(N*z^2) - 
     (9*myp1*N*y)/z^2 - 4/(N*z) - N/z + (8*y)/(N*z) + (8*N*y)/z)*
    PolyLog[4, -(y/z)] + (-2/N + N + (4*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 + 
     2/(N*z) - N/z - (4*y)/(N*z) + (2*N*y)/z)*PolyLog[4, -((x*y)/z)] + 
   (N^(-1) + 2*N - (4*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 1/(N*z) - 
     (2*N)/z + (2*y)/(N*z) + (10*N*y)/z)*PolyLog[4, z] + 
   (-2/N - 2*N + (6*myp1*y)/(N*z^2) + (9*myp1*N*y)/z^2 + 2/(N*z) + (2*N)/z - 
     (4*y)/(N*z) - (10*N*y)/z)*PolyLog[4, -(z/x)] + 
   (2/N + 2*N - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + 
     (4*y)/(N*z) + (10*N*y)/z)*PolyLog[4, -((x*z)/y)] + 
   (3*N - (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 - (3*N)/z + (12*N*y)/z)*
    PolyLog[4, -((y*z)/x)] + (12*Zeta[3])/N - Zeta[3]/(mxp1*N) - 
   (2*Zeta[3])/(myp1*N) + (50*N*Zeta[3])/3 + (2*N*Zeta[3])/mxp1 - 
   (15*N*Zeta[3])/myp1 + (4*N*Zeta[3])/(3*x^2) - 
   (4*N*Zeta[3])/(3*myp1^2*x^2) - (25*N*Zeta[3])/(6*x) + 
   (25*N*Zeta[3])/(6*myp1^3*x) + Zeta[3]/(N*y) + (3*N*Zeta[3])/y - 
   (4*N*y*Zeta[3])/(3*x^2) + (4*N*y*Zeta[3])/(myp1^2*x^2) + 
   (4*N*y*Zeta[3])/(3*x) - (83*N*y*Zeta[3])/(6*myp1^3*x) - 
   (4*N*y^2*Zeta[3])/(myp1^2*x^2) + (41*N*y^2*Zeta[3])/(2*myp1^3*x) + 
   (8*N*y^3*Zeta[3])/(3*myp1^2*x^2) - (65*N*y^3*Zeta[3])/(6*myp1^3*x) + 
   (8*N*y^4*Zeta[3])/(3*myp1^3*x) + (49*N*y*Zeta[3])/(3*myp1^2*z^2) - 
   (15*myp1*N*y*Zeta[3])/z^2 - (45*N*y^2*Zeta[3])/(myp1^2*z^2) + 
   (45*N*y^3*Zeta[3])/(myp1^2*z^2) - (15*N*y^4*Zeta[3])/(myp1^2*z^2) - 
   (4*Zeta[3])/(N*z) - (113*N*Zeta[3])/(3*z) + (25*N*Zeta[3])/(myp1^3*z) + 
   (8*y*Zeta[3])/(N*z) + (355*N*y*Zeta[3])/(3*z) - 
   (148*N*y*Zeta[3])/(myp1^3*z) + (298*N*y^2*Zeta[3])/(myp1^3*z) - 
   (740*N*y^3*Zeta[3])/(3*myp1^3*z) + (223*N*y^4*Zeta[3])/(3*myp1^3*z) - 
   (2*z*Zeta[3])/(myp1^2*N) + (11*N*z*Zeta[3])/myp1^2 - 
   (2*z^2*Zeta[3])/(myp1^3*N) - (9*N*z^2*Zeta[3])/myp1^3 + 
   Log[y]*(1/(2*myp1*N) - (5*N)/12 + (17*N)/(4*myp1) + y/(2*mxp1*N) + 
     (17*N*y)/(4*mxp1) + y/(2*N*x) + (7*N*y)/(2*myp1*x) - 
     (23*N*y^2)/(6*myp1*x) - N/(3*myp1*z) - (3*y)/(N*z) - 
     (131*N*y)/(6*myp1*z) + (131*N*y^2)/(6*myp1*z) + Zeta[3]/N - 
     4*N*Zeta[3] + (2*myp1*y*Zeta[3])/(N*z^2) + (18*myp1*N*y*Zeta[3])/z^2 - 
     Zeta[3]/(N*z) + (4*N*Zeta[3])/z + (2*y*Zeta[3])/(N*z) - 
     (20*N*y*Zeta[3])/z) + Log[x]*(3/N + 1/(2*mxp1*N) + (131*N)/6 + 
     (17*N)/(4*mxp1) + mzp1/(2*N*y) + (25*N)/(6*y) - (3*myp1)/(N*z) - 
     (131*myp1*N)/(6*z) - N/(3*y*z) - z/(2*myp1*N) - (17*N*z)/(4*myp1) - 
     (23*N*z)/(6*y) - (3*Zeta[3])/N - 3*N*Zeta[3] + 
     (4*myp1*y*Zeta[3])/(N*z^2) + (13*myp1*N*y*Zeta[3])/z^2 + 
     (3*Zeta[3])/(N*z) + (3*N*Zeta[3])/z - (6*y*Zeta[3])/(N*z) - 
     (12*N*y*Zeta[3])/z) + Log[mxp1]*(-(Zeta[3]/N) - N*Zeta[3] + 
     (9*myp1*N*y*Zeta[3])/z^2 + Zeta[3]/(N*z) + (N*Zeta[3])/z - 
     (2*y*Zeta[3])/(N*z) - (8*N*y*Zeta[3])/z) + 
   Log[z]*(-3/N + 1/(mzp1*N) - (257*N)/12 + N/mzp1 + myp1/(2*N*x) + 
     (7*N)/(2*x) - N/(3*y) - y/(2*mxp1*N) - (17*N*y)/(4*mxp1) - 
     (23*N*y)/(6*x) + z/(2*myp1*N) + (17*N*z)/(4*myp1) + z/(2*N*y) + 
     (23*N*z)/(6*y) + (3*Zeta[3])/N + 6*N*Zeta[3] - 
     (4*myp1*y*Zeta[3])/(N*z^2) - (31*myp1*N*y*Zeta[3])/z^2 - 
     (3*Zeta[3])/(N*z) - (6*N*Zeta[3])/z + (6*y*Zeta[3])/(N*z) + 
     (30*N*y*Zeta[3])/z) + Log[myp1]*((5*Zeta[3])/N + 8*N*Zeta[3] - 
     (8*myp1*y*Zeta[3])/(N*z^2) - (35*myp1*N*y*Zeta[3])/z^2 - 
     (5*Zeta[3])/(N*z) - (8*N*Zeta[3])/z + (10*y*Zeta[3])/(N*z) + 
     (34*N*y*Zeta[3])/z), alpha2Region1a2L -> 
  N^(-1) + (23*N)/27 + (4*N)/(27*y) - (4*myp1*N)/(27*y) - y/(mzp1*N) - 
   (N*y)/mzp1 + Pi^4*(1/(6*N) + (31*N)/72 - (17*myp1*y^2)/(60*N*z^3) - 
     (125*myp1*N*y^2)/(72*z^3) - y/(3*N*z^2) - (77*N*y)/(45*z^2) + 
     (37*y^2)/(60*N*z^2) + (1241*N*y^2)/(360*z^2) - 1/(6*N*z) - 
     (31*N)/(72*z) + y/(2*N*z) + (257*N*y)/(120*z)) + 
   Pi^3*(((11*I)/12)*N - (I/6)*Nf - (((11*I)/6)*myp1*N*y^2)/z^3 + 
     ((I/3)*myp1*Nf*y^2)/z^3 - (((11*I)/6)*N*y)/z^2 + ((I/3)*Nf*y)/z^2 + 
     (((11*I)/3)*N*y^2)/z^2 - (((2*I)/3)*Nf*y^2)/z^2 - (((11*I)/12)*N)/z + 
     ((I/6)*Nf)/z + (((11*I)/4)*N*y)/z - ((I/2)*Nf*y)/z) + 
   Pi*(((-11*I)/2)*N + (((11*I)/2)*N)/myp1 + I*Nf - (I*Nf)/myp1 - 
     (((11*I)/2)*N*y)/z + (I*Nf*y)/z) - (4*N*z)/(27*y^2) + 
   (4*mzp1*N*z)/(27*y^2) + (4*N*z^2)/(27*y^2) + 
   Pi^2*(-4/(3*N) + 1/(2*myp1*N) - (34*N)/9 + N/(12*myp1^2) + 
     (31*N)/(12*myp1) + myp1/(6*N*x) + (5*N)/(9*myp1^3*x) + 1/(3*N*y) - 
     (5*N)/(18*y) - (N*y)/(9*myp1^2*x^2) - (25*N*y)/(9*myp1^3*x) + 
     (N*y^2)/(6*myp1^2*x^2) + (337*N*y^2)/(72*myp1^3*x) - 
     (N*y^3)/(6*myp1^2*x^2) - (15*N*y^3)/(4*myp1^3*x) + 
     (23*N*y^4)/(24*myp1^3*x) - N/(9*myp1*z^3) + (N*y)/(6*myp1*z^3) - 
     (myp1*y^2)/(3*N*z^3) - (13*N*y^2)/(4*myp1*z^3) + 
     (37*N*y^3)/(6*myp1*z^3) - (37*N*y^4)/(12*myp1*z^3) + 
     (11*N)/(18*myp1^2*z^2) - N/(9*myp1^2*y*z^2) - (5*y)/(12*N*z^2) - 
     (41*N*y)/(9*myp1^2*z^2) + (2*y^2)/(3*N*z^2) + 
     (124*N*y^2)/(9*myp1^2*z^2) - (145*N*y^3)/(9*myp1^2*z^2) + 
     (37*N*y^4)/(6*myp1^2*z^2) + 1/(4*myp1*N*z) - (3*N)/(4*myp1^3*z) + 
     (2*N)/(9*myp1^3*y*z) - (5*y)/(6*myp1*N*z) + (28*N*y)/(9*myp1^3*z) + 
     (5*y^2)/(6*myp1*N*z) - (127*N*y^2)/(24*myp1^3*z) + 
     (95*N*y^3)/(36*myp1^3*z) - (19*N*y^4)/(72*myp1^3*z) - z/(2*myp1^2*N) + 
     (5*z)/(12*myp1*N) - (9*N*z)/(4*myp1^2) + (5*N*z)/(24*myp1) + 
     (mzp1*z)/(12*N*y^2) + (7*mzp1*N*z)/(12*y^2) - (5*z)/(12*N*y) - 
     (5*N*z)/(12*y) + z^2/(2*myp1^3*N) - z^2/(12*myp1^2*N) + 
     (9*N*z^2)/(4*myp1^3) - (3*N*z^2)/(8*myp1^2)) - G[0, 1, 0, -z, y]/N - 
   4*N*G[0, 1, 0, -z, y] + (4*myp1*y^2*G[0, 1, 0, -z, y])/(N*z^3) + 
   (13*myp1*N*y^2*G[0, 1, 0, -z, y])/z^3 + (2*y*G[0, 1, 0, -z, y])/(N*z^2) + 
   (14*N*y*G[0, 1, 0, -z, y])/z^2 - (6*y^2*G[0, 1, 0, -z, y])/(N*z^2) - 
   (27*N*y^2*G[0, 1, 0, -z, y])/z^2 + G[0, 1, 0, -z, y]/(N*z) + 
   (4*N*G[0, 1, 0, -z, y])/z - (3*y*G[0, 1, 0, -z, y])/(N*z) - 
   (18*N*y*G[0, 1, 0, -z, y])/z + 4*N*G[0, 1, 1, mzp1, y] - 
   (2*myp1*y^2*G[0, 1, 1, mzp1, y])/(N*z^3) - 
   (13*myp1*N*y^2*G[0, 1, 1, mzp1, y])/z^3 - (14*N*y*G[0, 1, 1, mzp1, y])/
    z^2 + (2*y^2*G[0, 1, 1, mzp1, y])/(N*z^2) + 
   (27*N*y^2*G[0, 1, 1, mzp1, y])/z^2 - (4*N*G[0, 1, 1, mzp1, y])/z + 
   (18*N*y*G[0, 1, 1, mzp1, y])/z - G[0, 1, mzp1, 1, y]/N + 
   2*N*G[0, 1, mzp1, 1, y] - (9*myp1*N*y^2*G[0, 1, mzp1, 1, y])/z^3 + 
   (2*myp1*y*G[0, 1, mzp1, 1, y])/(N*z^2) - (10*N*y*G[0, 1, mzp1, 1, y])/
    z^2 + (19*N*y^2*G[0, 1, mzp1, 1, y])/z^2 + G[0, 1, mzp1, 1, y]/(N*z) - 
   (2*N*G[0, 1, mzp1, 1, y])/z - (3*y*G[0, 1, mzp1, 1, y])/(N*z) + 
   (12*N*y*G[0, 1, mzp1, 1, y])/z - G[0, 1, mzp1, -z, y]/N - 
   4*N*G[0, 1, mzp1, -z, y] + (4*myp1*y^2*G[0, 1, mzp1, -z, y])/(N*z^3) + 
   (13*myp1*N*y^2*G[0, 1, mzp1, -z, y])/z^3 + (2*y*G[0, 1, mzp1, -z, y])/
    (N*z^2) + (14*N*y*G[0, 1, mzp1, -z, y])/z^2 - 
   (6*y^2*G[0, 1, mzp1, -z, y])/(N*z^2) - (27*N*y^2*G[0, 1, mzp1, -z, y])/
    z^2 + G[0, 1, mzp1, -z, y]/(N*z) + (4*N*G[0, 1, mzp1, -z, y])/z - 
   (3*y*G[0, 1, mzp1, -z, y])/(N*z) - (18*N*y*G[0, 1, mzp1, -z, y])/z - 
   (3*G[0, 1, -z, mzp1, y])/N - 3*N*G[0, 1, -z, mzp1, y] + 
   (4*myp1*y^2*G[0, 1, -z, mzp1, y])/(N*z^3) + 
   (13*myp1*N*y^2*G[0, 1, -z, mzp1, y])/z^3 + (6*y*G[0, 1, -z, mzp1, y])/
    (N*z^2) + (12*N*y*G[0, 1, -z, mzp1, y])/z^2 - 
   (10*y^2*G[0, 1, -z, mzp1, y])/(N*z^2) - (25*N*y^2*G[0, 1, -z, mzp1, y])/
    z^2 + (3*G[0, 1, -z, mzp1, y])/(N*z) + (3*N*G[0, 1, -z, mzp1, y])/z - 
   (9*y*G[0, 1, -z, mzp1, y])/(N*z) - (15*N*y*G[0, 1, -z, mzp1, y])/z - 
   (3*G[0, -z, 1, mzp1, y])/N - 3*N*G[0, -z, 1, mzp1, y] + 
   (4*myp1*y^2*G[0, -z, 1, mzp1, y])/(N*z^3) + 
   (13*myp1*N*y^2*G[0, -z, 1, mzp1, y])/z^3 + (6*y*G[0, -z, 1, mzp1, y])/
    (N*z^2) + (12*N*y*G[0, -z, 1, mzp1, y])/z^2 - 
   (10*y^2*G[0, -z, 1, mzp1, y])/(N*z^2) - (25*N*y^2*G[0, -z, 1, mzp1, y])/
    z^2 + (3*G[0, -z, 1, mzp1, y])/(N*z) + (3*N*G[0, -z, 1, mzp1, y])/z - 
   (9*y*G[0, -z, 1, mzp1, y])/(N*z) - (15*N*y*G[0, -z, 1, mzp1, y])/z - 
   (3*G[0, -z, mzp1, 1, y])/N - 3*N*G[0, -z, mzp1, 1, y] + 
   (4*myp1*y^2*G[0, -z, mzp1, 1, y])/(N*z^3) + 
   (13*myp1*N*y^2*G[0, -z, mzp1, 1, y])/z^3 + (6*y*G[0, -z, mzp1, 1, y])/
    (N*z^2) + (12*N*y*G[0, -z, mzp1, 1, y])/z^2 - 
   (10*y^2*G[0, -z, mzp1, 1, y])/(N*z^2) - (25*N*y^2*G[0, -z, mzp1, 1, y])/
    z^2 + (3*G[0, -z, mzp1, 1, y])/(N*z) + (3*N*G[0, -z, mzp1, 1, y])/z - 
   (9*y*G[0, -z, mzp1, 1, y])/(N*z) - (15*N*y*G[0, -z, mzp1, 1, y])/z + 
   G[0, -z, mzp1, -z, y]/N + N*G[0, -z, mzp1, -z, y] - 
   (9*myp1*N*y^2*G[0, -z, mzp1, -z, y])/z^3 - 
   (2*myp1*y*G[0, -z, mzp1, -z, y])/(N*z^2) - (8*N*y*G[0, -z, mzp1, -z, y])/
    z^2 + (17*N*y^2*G[0, -z, mzp1, -z, y])/z^2 - 
   G[0, -z, mzp1, -z, y]/(N*z) - (N*G[0, -z, mzp1, -z, y])/z + 
   (3*y*G[0, -z, mzp1, -z, y])/(N*z) + (9*N*y*G[0, -z, mzp1, -z, y])/z - 
   N*G[0, -z, -z, mzp1, y] + (2*myp1*y^2*G[0, -z, -z, mzp1, y])/(N*z^3) - 
   (5*myp1*N*y^2*G[0, -z, -z, mzp1, y])/z^3 - (4*N*y*G[0, -z, -z, mzp1, y])/
    z^2 - (2*y^2*G[0, -z, -z, mzp1, y])/(N*z^2) + 
   (9*N*y^2*G[0, -z, -z, mzp1, y])/z^2 + (N*G[0, -z, -z, mzp1, y])/z + 
   (3*N*y*G[0, -z, -z, mzp1, y])/z + (3*G[1, mzp1, -z, mzp1, y])/N + 
   3*N*G[1, mzp1, -z, mzp1, y] - (4*myp1*y^2*G[1, mzp1, -z, mzp1, y])/
    (N*z^3) - (13*myp1*N*y^2*G[1, mzp1, -z, mzp1, y])/z^3 - 
   (6*y*G[1, mzp1, -z, mzp1, y])/(N*z^2) - (12*N*y*G[1, mzp1, -z, mzp1, y])/
    z^2 + (10*y^2*G[1, mzp1, -z, mzp1, y])/(N*z^2) + 
   (25*N*y^2*G[1, mzp1, -z, mzp1, y])/z^2 - (3*G[1, mzp1, -z, mzp1, y])/
    (N*z) - (3*N*G[1, mzp1, -z, mzp1, y])/z + (9*y*G[1, mzp1, -z, mzp1, y])/
    (N*z) + (15*N*y*G[1, mzp1, -z, mzp1, y])/z + 
   Pi^2*(-1/4*1/(N*z) + 1/(4*myp1*N*z) - (3*N)/(4*z) + (3*N)/(4*myp1*z) + 
     y/(12*N*z) - y/(3*myp1*N*z) + (31*N*y)/(12*z) - (10*N*y)/(3*myp1*z) + 
     y^2/(12*myp1*N*z) + (31*N*y^2)/(12*myp1*z))*Log[mzp1] + 
   Pi^2*(1/(2*N) + (2*N)/3 - (myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/(3*z^3) - 
     y/(N*z^2) - (4*N*y)/(3*z^2) + (2*y^2)/(N*z^2) + (8*N*y^2)/(3*z^2) - 
     1/(2*N*z) - (2*N)/(3*z) + (3*y)/(2*N*z) + (2*N*y)/z)*Log[mxp1]*
    Log[mzp1] + (-1/6*N + (myp1*y^2)/(3*N*z^3) - (5*myp1*N*y^2)/(6*z^3) - 
     (2*N*y)/(3*z^2) - y^2/(3*N*z^2) + (3*N*y^2)/(2*z^2) + N/(6*z) + 
     (N*y)/(2*z))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*(1/(2*N) + (7*N)/6 - (myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/(3*z^3) - 
     y/(N*z^2) - (13*N*y)/(3*z^2) + (2*y^2)/(N*z^2) + (26*N*y^2)/(3*z^2) - 
     1/(2*N*z) - (7*N)/(6*z) + (3*y)/(2*N*z) + (11*N*y)/(2*z))*Log[myp1]*
    Log[mzp1] + (-3/(2*N) - (3*N)/2 + (2*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/(2*z^3) + (3*y)/(N*z^2) + (6*N*y)/z^2 - 
     (5*y^2)/(N*z^2) - (25*N*y^2)/(2*z^2) + 3/(2*N*z) + (3*N)/(2*z) - 
     (9*y)/(2*N*z) - (15*N*y)/(2*z))*Log[mxp1]^2*Log[myp1]*Log[mzp1] + 
   (-3/(2*N) - (3*N)/2 + (2*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/(2*z^3) + 
     (3*y)/(N*z^2) + (6*N*y)/z^2 - (5*y^2)/(N*z^2) - (25*N*y^2)/(2*z^2) + 
     3/(2*N*z) + (3*N)/(2*z) - (9*y)/(2*N*z) - (15*N*y)/(2*z))*Log[mxp1]*
    Log[myp1]^2*Log[mzp1] + (-N^(-1) - N + (4*myp1*y^2)/(3*N*z^3) + 
     (13*myp1*N*y^2)/(3*z^3) + (2*y)/(N*z^2) + (4*N*y)/z^2 - 
     (10*y^2)/(3*N*z^2) - (25*N*y^2)/(3*z^2) + 1/(N*z) + N/z - (3*y)/(N*z) - 
     (5*N*y)/z)*Log[myp1]^3*Log[mzp1] + 
   Pi*(((11*I)/2)*N - I*Nf - ((11*I)*myp1*N*y)/z^2 + ((2*I)*myp1*Nf*y)/z^2 - 
     (((11*I)/2)*N)/z + (I*Nf)/z + (((33*I)/2)*N*y)/z - ((3*I)*Nf*y)/z)*
    Log[x] + Pi^2*(3/(4*N) - 1/(12*myp1^2*N) - 1/(6*myp1*N) + N/4 - 
     N/(3*myp1^2) + N/(3*myp1) + Nf/18 - N/(9*x^2) + (2*N)/(9*myp1*x) - 
     (7*N)/(18*y) - (N*y)/(18*myp1*x) - N/(9*z^3) + N/(9*y*z^3) + 
     (5*N*y^2)/(36*z^3) - (myp1*Nf*y^2)/(9*z^3) - (5*N*y^3)/(36*z^3) + 
     N/(6*z^2) - (5*N)/(18*y*z^2) - (2*y)/(3*N*z^2) - (11*N*y)/(18*z^2) - 
     (Nf*y)/(9*z^2) + (5*y^2)/(6*N*z^2) + (11*N*y^2)/(36*z^2) + 
     (2*Nf*y^2)/(9*z^2) - 1/(2*myp1*N*z) - (29*N)/(36*myp1*z) - Nf/(18*z) + 
     N/(3*myp1*y*z) + (2*y)/(myp1*N*z) + (25*N*y)/(18*myp1*z) + 
     (Nf*y)/(6*z) - (19*y^2)/(12*myp1*N*z) - (7*N*y^2)/(12*myp1*z) + 
     (2*N*z)/(9*y))*Log[x] + Pi^2*(-1/3*1/N - N/2 + (myp1*y^2)/(3*N*z^3) + 
     (13*myp1*N*y^2)/(6*z^3) + (2*y)/(3*N*z^2) + (2*N*y)/z^2 - y^2/(N*z^2) - 
     (25*N*y^2)/(6*z^2) + 1/(3*N*z) + N/(2*z) - y/(N*z) - (5*N*y)/(2*z))*
    Log[mxp1]*Log[x] + Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y^2)/z^3 - 
     ((2*I)*myp1*Nf*y^2)/z^3 + ((11*I)*N*y)/z^2 - ((2*I)*Nf*y)/z^2 - 
     ((22*I)*N*y^2)/z^2 + ((4*I)*Nf*y^2)/z^2 + (((11*I)/2)*N)/z - (I*Nf)/z - 
     (((33*I)/2)*N*y)/z + ((3*I)*Nf*y)/z)*Log[mxp1]*Log[x] + 
   (19/(2*N) + 3/(2*myp1^2*N) - 9/(2*myp1*N) + (25*N)/4 + (27*N)/(4*myp1^2) - 
     (10*N)/myp1 + (2*N)/(3*myp1^3*x) - 2/(N*y) + (5*N)/(3*y) - 
     (2*N*y)/(myp1^3*x) + (2*N*y^2)/(myp1^3*x) + (2*N)/(3*myp1*z^3) - 
     (N*y)/(myp1*z^3) + (2*myp1*y^2)/(N*z^3) + (39*N*y^2)/(2*myp1*z^3) - 
     (37*N*y^3)/(myp1*z^3) + (37*N*y^4)/(2*myp1*z^3) - (3*N)/(myp1^2*z^2) + 
     (2*N)/(3*myp1^2*y*z^2) + (5*y)/(2*N*z^2) + (26*N*y)/(myp1^2*z^2) - 
     (2*y^2)/(N*z^2) - (451*N*y^2)/(6*myp1^2*z^2) + 
     (245*N*y^3)/(3*myp1^2*z^2) - (59*N*y^4)/(2*myp1^2*z^2) - 
     3/(2*myp1*N*z) + (7*N)/(2*myp1^3*z) - (4*N)/(3*myp1^3*y*z) + 
     (6*y)/(myp1*N*z) - (19*N*y)/(2*myp1^3*z) - (11*y^2)/(2*myp1*N*z) + 
     (199*N*y^2)/(12*myp1^3*z) - (34*N*y^3)/(3*myp1^3*z) + 
     (11*N*y^4)/(4*myp1^3*z) - (3*z)/(myp1^3*N) + (5*z)/(myp1^2*N) - 
     (5*z)/(2*myp1*N) - (27*N*z)/(2*myp1^3) + (45*N*z)/(2*myp1^2) - 
     (5*N*z)/(4*myp1) - (mzp1*z)/(2*N*y^2) - (7*mzp1*N*z)/(2*y^2) + 
     (5*z)/(2*N*y) + (5*N*z)/(2*y) - (3*z^2)/(myp1^3*N) + z^2/(2*myp1^2*N) - 
     (27*N*z^2)/(2*myp1^3) + (9*N*z^2)/(4*myp1^2))*Log[mxp1]*Log[x] + 
   Pi^2*(1/(2*N) - N/6 - (myp1*y^2)/(3*N*z^3) - y/(N*z^2) + 
     (myp1*N*y)/(3*z^2) + (4*y^2)/(3*N*z^2) - 1/(2*N*z) + N/(6*z) + 
     (3*y)/(2*N*z) - (N*y)/(2*z))*Log[myp1]*Log[x] + 
   Pi^2*(-1/2*1/N - N/2 + (2*myp1*y^2)/(3*N*z^3) + (13*myp1*N*y^2)/(6*z^3) + 
     y/(N*z^2) + (2*N*y)/z^2 - (5*y^2)/(3*N*z^2) - (25*N*y^2)/(6*z^2) + 
     1/(2*N*z) + N/(2*z) - (3*y)/(2*N*z) - (5*N*y)/(2*z))*Log[mzp1]*Log[x] + 
   (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[mxp1]*Log[myp1]*Log[mzp1]*Log[x] + 
   (3/(2*N) + (3*N)/2 - (2*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/(2*z^3) - 
     (3*y)/(N*z^2) - (6*N*y)/z^2 + (5*y^2)/(N*z^2) + (25*N*y^2)/(2*z^2) - 
     3/(2*N*z) - (3*N)/(2*z) + (9*y)/(2*N*z) + (15*N*y)/(2*z))*Log[myp1]^2*
    Log[mzp1]*Log[x] + Pi^2*(-1/12*1/N + N/4 + (myp1*y^2)/(6*N*z^3) - 
     (myp1*N*y^2)/(2*z^3) + y/(6*N*z^2) - (N*y)/(2*z^2) - y^2/(3*N*z^2) + 
     (N*y^2)/z^2 + 1/(12*N*z) - N/(4*z) - y/(4*N*z) + (3*N*y)/(4*z))*
    Log[x]^2 + (-1/4*1/N - (55*N)/12 + Nf/3 + (myp1*y)/(N*z^2) + 
     (41*myp1*N*y)/(4*z^2) - (2*myp1*Nf*y)/(3*z^2) + 1/(4*N*z) + 
     (55*N)/(12*z) - Nf/(3*z) - (5*y)/(4*N*z) - (89*N*y)/(6*z) + (Nf*y)/z)*
    Log[x]^2 + (-9/(4*N) + N/6 - Nf/3 - (15*myp1*N*y^2)/(4*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) + (5*myp1*y)/(2*N*z^2) - (5*N*y)/(6*z^2) + 
     (2*Nf*y)/(3*z^2) + (55*N*y^2)/(12*z^2) - (4*Nf*y^2)/(3*z^2) + 
     9/(4*N*z) - N/(6*z) + Nf/(3*z) - (19*y)/(4*N*z) + (N*y)/z - (Nf*y)/z)*
    Log[mxp1]*Log[x]^2 + (3/(2*N) + (3*N)/2 - (2*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/(2*z^3) - (3*y)/(N*z^2) - (6*N*y)/z^2 + 
     (5*y^2)/(N*z^2) + (25*N*y^2)/(2*z^2) - 3/(2*N*z) - (3*N)/(2*z) + 
     (9*y)/(2*N*z) + (15*N*y)/(2*z))*Log[mxp1]^2*Log[x]^2 + 
   (N^(-1) - 1/(4*myp1^2*N) - 1/(6*myp1*N) + (7*N)/4 - (13*N)/(12*myp1^2) + 
     N/(3*myp1) - N/(9*myp1^3*x^2) + (2*N)/(9*myp1^4*x) - (mzp1*N)/(9*y) + 
     (N*y)/(3*myp1^3*x^2) - (13*N*y)/(18*myp1^4*x) - (N*y^2)/(3*myp1^3*x^2) + 
     (N*y^2)/(myp1^4*x) + (2*N*y^3)/(9*myp1^3*x^2) - 
     (5*N*y^3)/(18*myp1^4*x) + (N*y^4)/(9*myp1^4*x) + 
     (N*y^2)/(4*myp1^2*z^3) - (31*myp1*N*y^2)/(36*z^3) - 
     (5*N*y^3)/(12*myp1^2*z^3) + (5*N*y^4)/(12*myp1^2*z^3) - 
     (5*N*y^5)/(36*myp1^2*z^3) - y/(6*N*z^2) - (47*N*y)/(18*z^2) - 
     (7*N*y)/(18*myp1^3*z^2) + (2*y^2)/(3*N*z^2) + (185*N*y^2)/(36*z^2) + 
     (47*N*y^2)/(36*myp1^3*z^2) - (13*N*y^3)/(12*myp1^3*z^2) + 
     (13*N*y^4)/(36*myp1^3*z^2) + (N*y^5)/(36*myp1^3*z^2) + 1/(4*N*z) - 
     1/(2*myp1*N*z) - (7*N)/(36*myp1^4*z) - (41*N)/(36*myp1*z) - 
     (3*y)/(4*N*z) + (8*y)/(3*myp1*N*z) + (43*N*y)/(36*myp1^4*z) + 
     (59*N*y)/(9*myp1*z) - (29*y^2)/(12*myp1*N*z) - (5*N*y^2)/(2*myp1^4*z) - 
     (6*N*y^2)/(myp1*z) + (26*N*y^3)/(9*myp1^4*z) - 
     (47*N*y^4)/(36*myp1^4*z) + (N*y^5)/(4*myp1^4*z) + z/(2*myp1^3*N) - 
     (2*z)/(3*myp1^2*N) + (9*N*z)/(4*myp1^3) - (4*N*z)/(3*myp1^2) - 
     z^2/(2*myp1^4*N) + z^2/(3*myp1^3*N) - (9*N*z^2)/(4*myp1^4) + 
     (3*N*z^2)/(2*myp1^3))*Log[x]^3 + 
   (1/(3*N) - N/3 - (2*myp1*y^2)/(3*N*z^3) + (2*myp1*N*y^2)/(3*z^3) - 
     (2*y)/(3*N*z^2) + (2*N*y)/(3*z^2) + (4*y^2)/(3*N*z^2) - 
     (4*N*y^2)/(3*z^2) - 1/(3*N*z) + N/(3*z) + y/(N*z) - (N*y)/z)*Log[mxp1]*
    Log[x]^3 + (1/(2*N) + N/2 - (2*myp1*y^2)/(3*N*z^3) - 
     (13*myp1*N*y^2)/(6*z^3) - y/(N*z^2) - (2*N*y)/z^2 + (5*y^2)/(3*N*z^2) + 
     (25*N*y^2)/(6*z^2) - 1/(2*N*z) - N/(2*z) + (3*y)/(2*N*z) + 
     (5*N*y)/(2*z))*Log[myp1]*Log[x]^3 + 
   (-1/2*1/N - N/2 + (2*myp1*y^2)/(3*N*z^3) + (13*myp1*N*y^2)/(6*z^3) + 
     y/(N*z^2) + (2*N*y)/z^2 - (5*y^2)/(3*N*z^2) - (25*N*y^2)/(6*z^2) + 
     1/(2*N*z) + N/(2*z) - (3*y)/(2*N*z) - (5*N*y)/(2*z))*Log[mzp1]*
    Log[x]^3 + (-1/24*1/N - N/12 + (11*myp1*N*y^2)/(24*z^3) + 
     (myp1*y)/(12*N*z^2) + (5*N*y)/(12*z^2) - (7*N*y^2)/(8*z^2) + 
     1/(24*N*z) + N/(12*z) - y/(8*N*z) - (N*y)/(2*z))*Log[x]^4 + 
   Pi*(((-11*I)/2)*N + (((11*I)/2)*N)/myp1^2 + I*Nf - (I*Nf)/myp1^2 - 
     ((11*I)*N*y^2)/z^2 + ((2*I)*Nf*y^2)/z^2 - ((11*I)*N*y)/(myp1*z) + 
     ((2*I)*Nf*y)/(myp1*z) + (((33*I)/2)*N*y^2)/(myp1*z) - 
     ((3*I)*Nf*y^2)/(myp1*z))*Log[y] + 
   Pi^2*(1/(4*N) - 1/(6*myp1^2*N) + 1/(3*myp1*N) + (55*N)/12 - 
     (17*N)/(12*myp1^2) - (2*N)/(3*myp1) + Nf/18 + (2*N)/(9*x^2) - 
     (2*N)/(9*myp1^3*x^2) - 1/(12*myp1*N*x) + (4*N)/(9*myp1^4*x) - 
     (25*N)/(36*myp1*x) + (5*N)/(9*y) + (2*N*y)/(3*myp1^3*x^2) - 
     (13*N*y)/(9*myp1^4*x) + (N*y)/(9*myp1*x) - (2*N*y^2)/(3*myp1^3*x^2) + 
     (2*N*y^2)/(myp1^4*x) + (4*N*y^3)/(9*myp1^3*x^2) - 
     (5*N*y^3)/(9*myp1^4*x) + (2*N*y^4)/(9*myp1^4*x) + (2*N)/(9*z^3) - 
     (2*N)/(9*y*z^3) + (7*N*y^2)/(12*z^3) + (N*y^2)/(2*myp1^2*z^3) - 
     (myp1*Nf*y^2)/(9*z^3) - (7*N*y^3)/(12*z^3) - (5*N*y^3)/(6*myp1^2*z^3) + 
     (5*N*y^4)/(6*myp1^2*z^3) - (5*N*y^5)/(18*myp1^2*z^3) - N/(3*z^2) + 
     (5*N)/(9*y*z^2) - (2*y)/(3*N*z^2) - (23*N*y)/(6*z^2) - 
     (7*N*y)/(9*myp1^3*z^2) - (Nf*y)/(9*z^2) + (7*y^2)/(6*N*z^2) + 
     (35*N*y^2)/(4*z^2) + (47*N*y^2)/(18*myp1^3*z^2) + (2*Nf*y^2)/(9*z^2) - 
     (13*N*y^3)/(6*myp1^3*z^2) + (13*N*y^4)/(18*myp1^3*z^2) + 
     (N*y^5)/(18*myp1^3*z^2) + 1/(2*N*z) - 2/(3*myp1*N*z) - 
     (7*N)/(18*myp1^4*z) - (11*N)/(12*myp1*z) - Nf/(18*z) - 
     (2*N)/(3*myp1*y*z) - (3*y)/(2*N*z) + (10*y)/(3*myp1*N*z) + 
     (43*N*y)/(18*myp1^4*z) + (38*N*y)/(3*myp1*z) + (Nf*y)/(6*z) - 
     (35*y^2)/(12*myp1*N*z) - (5*N*y^2)/(myp1^4*z) - 
     (169*N*y^2)/(12*myp1*z) + (52*N*y^3)/(9*myp1^4*z) - 
     (47*N*y^4)/(18*myp1^4*z) + (N*y^5)/(2*myp1^4*z) + z/(2*myp1^3*N) - 
     (2*z)/(3*myp1^2*N) + (9*N*z)/(4*myp1^3) - (4*N*z)/(3*myp1^2) - 
     (2*N*z)/(9*y) - z^2/(2*myp1^4*N) + z^2/(3*myp1^3*N) - 
     (9*N*z^2)/(4*myp1^4) + (3*N*z^2)/(2*myp1^3))*Log[y] + 
   Pi^2*(-1/3*1/N - (5*N)/6 + (2*myp1*y^2)/(3*N*z^3) + 
     (11*myp1*N*y^2)/(3*z^3) + (2*y)/(3*N*z^2) + (11*N*y)/(3*z^2) - 
     (4*y^2)/(3*N*z^2) - (22*N*y^2)/(3*z^2) + 1/(3*N*z) + (5*N)/(6*z) - 
     y/(N*z) - (9*N*y)/(2*z))*Log[mxp1]*Log[y] + 
   Pi^2*(1/(2*N) + (11*N)/6 - (5*myp1*y^2)/(3*N*z^3) - 
     (22*myp1*N*y^2)/(3*z^3) - y/(N*z^2) - (23*N*y)/(3*z^2) + 
     (8*y^2)/(3*N*z^2) + (15*N*y^2)/z^2 - 1/(2*N*z) - (11*N)/(6*z) + 
     (3*y)/(2*N*z) + (19*N*y)/(2*z))*Log[myp1]*Log[y] + 
   Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y^2)/z^3 - 
     ((2*I)*myp1*Nf*y^2)/z^3 + ((11*I)*N*y)/z^2 - ((2*I)*Nf*y)/z^2 - 
     ((22*I)*N*y^2)/z^2 + ((4*I)*Nf*y^2)/z^2 + (((11*I)/2)*N)/z - (I*Nf)/z - 
     (((33*I)/2)*N*y)/z + ((3*I)*Nf*y)/z)*Log[myp1]*Log[y] + 
   (1/(2*N) - 2/(myp1*N) + (17*N)/2 - N/(2*myp1^2) - (10*N)/myp1 - 
     myp1/(N*x) - (4*N)/(myp1^3*x) + (2*N*y)/(3*myp1^2*x^2) + 
     (56*N*y)/(3*myp1^3*x) - (N*y^2)/(myp1^2*x^2) - 
     (353*N*y^2)/(12*myp1^3*x) + (N*y^3)/(myp1^2*x^2) + 
     (45*N*y^3)/(2*myp1^3*x) - (23*N*y^4)/(4*myp1^3*x) + (2*N)/(3*myp1*z^3) - 
     (N*y)/(myp1*z^3) + (2*myp1*y^2)/(N*z^3) + (39*N*y^2)/(2*myp1*z^3) - 
     (37*N*y^3)/(myp1*z^3) + (37*N*y^4)/(2*myp1*z^3) - (5*N)/(3*myp1^2*z^2) + 
     (9*y)/(2*N*z^2) + (67*N*y)/(2*myp1^2*z^2) - (6*y^2)/(N*z^2) - 
     (631*N*y^2)/(6*myp1^2*z^2) + (715*N*y^3)/(6*myp1^2*z^2) - 
     (89*N*y^4)/(2*myp1^2*z^2) + 1/(myp1*N*z) + (23*N)/(2*myp1^3*z) - 
     (3*y)/(myp1*N*z) - (214*N*y)/(3*myp1^3*z) + y^2/(2*myp1*N*z) + 
     (1621*N*y^2)/(12*myp1^3*z) - (197*N*y^3)/(2*myp1^3*z) + 
     (101*N*y^4)/(4*myp1^3*z))*Log[myp1]*Log[y] + 
   (-1/2*1/N - 2*N + (2*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/(2*z^3) + 
     y/(N*z^2) + (7*N*y)/z^2 - (3*y^2)/(N*z^2) - (27*N*y^2)/(2*z^2) + 
     1/(2*N*z) + (2*N)/z - (3*y)/(2*N*z) - (9*N*y)/z)*Log[mxp1]^2*Log[myp1]*
    Log[y] + (-1/2*1/N - 2*N + (2*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/(2*z^3) + y/(N*z^2) + (7*N*y)/z^2 - (3*y^2)/(N*z^2) - 
     (27*N*y^2)/(2*z^2) + 1/(2*N*z) + (2*N)/z - (3*y)/(2*N*z) - (9*N*y)/z)*
    Log[mxp1]*Log[myp1]^2*Log[y] + ((-4*N)/3 + (myp1*y^2)/(N*z^3) + 
     (31*myp1*N*y^2)/(6*z^3) + (17*N*y)/(3*z^2) - y^2/(N*z^2) - 
     (65*N*y^2)/(6*z^2) + (4*N)/(3*z) - (7*N*y)/z)*Log[myp1]^3*Log[y] + 
   (N/2 - (myp1*y^2)/(N*z^3) + (5*myp1*N*y^2)/(2*z^3) + (2*N*y)/z^2 + 
     y^2/(N*z^2) - (9*N*y^2)/(2*z^2) - N/(2*z) - (3*N*y)/(2*z))*Log[mxp1]^2*
    Log[mzp1]*Log[y] + (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (12*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + (9*y)/(N*z) + (15*N*y)/z)*Log[mxp1]*
    Log[myp1]*Log[mzp1]*Log[y] + (-2*N + (myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/(2*z^3) + (7*N*y)/z^2 - y^2/(N*z^2) - 
     (27*N*y^2)/(2*z^2) + (2*N)/z - (9*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[y] + 
   Pi^2*(1/(6*N) - (4*N)/3 + (myp1*y^2)/(3*N*z^3) + (13*myp1*N*y^2)/(3*z^3) - 
     y/(3*N*z^2) + (14*N*y)/(3*z^2) - (9*N*y^2)/z^2 - 1/(6*N*z) + 
     (4*N)/(3*z) + y/(2*N*z) - (6*N*y)/z)*Log[x]*Log[y] + 
   Pi*(((11*I)/2)*N - I*Nf - ((11*I)*myp1*N*y^2)/z^3 + 
     ((2*I)*myp1*Nf*y^2)/z^3 - ((11*I)*N*y)/z^2 + ((2*I)*Nf*y)/z^2 + 
     ((22*I)*N*y^2)/z^2 - ((4*I)*Nf*y^2)/z^2 - (((11*I)/2)*N)/z + (I*Nf)/z + 
     (((33*I)/2)*N*y)/z - ((3*I)*Nf*y)/z)*Log[x]*Log[y] + 
   (-3/N + 5/(2*myp1*N) + (65*N)/12 + (17*N)/(12*myp1^2) - (19*N)/(6*myp1) + 
     Nf/(3*myp1^2) - (2*N*y)/(3*myp1^3*x) + (4*N*y^2)/(3*myp1^3*x) - 
     (4*N*y^3)/(3*myp1^3*x) - (2*N)/(3*myp1*z^3) + (N*y)/(myp1*z^3) - 
     (2*myp1*y^2)/(N*z^3) - (39*N*y^2)/(2*myp1*z^3) + (37*N*y^3)/(myp1*z^3) - 
     (37*N*y^4)/(2*myp1*z^3) + (5*N)/(3*myp1^2*z^2) - (5*y)/(2*N*z^2) - 
     (17*N*y)/(myp1^2*z^2) - (2*Nf*y)/(3*z^2) + (4*y^2)/(N*z^2) + 
     (66*N*y^2)/(myp1^2*z^2) - (265*N*y^3)/(3*myp1^2*z^2) + 
     (37*N*y^4)/(myp1^2*z^2) + 1/(2*myp1*N*z) - (10*N)/(3*myp1^3*z) - 
     Nf/(3*myp1*z) - y/(myp1*N*z) + (95*N*y)/(3*myp1^3*z) + 
     (2*Nf*y)/(3*myp1*z) + y^2/(myp1*N*z) - (309*N*y^2)/(4*myp1^3*z) + 
     (433*N*y^3)/(6*myp1^3*z) - (287*N*y^4)/(12*myp1^3*z) - (4*N*z)/myp1^3 + 
     (8*N*z)/(3*myp1^2))*Log[x]*Log[y] + 
   (3/(2*N) - N/6 - Nf/3 + (2*N)/(3*myp1^3*x^2) - (4*N)/(3*myp1^4*x) + 
     (2*mzp1*N)/(3*y) - (2*N*y)/(myp1^3*x^2) + (13*N*y)/(3*myp1^4*x) + 
     (2*N*y^2)/(myp1^3*x^2) - (6*N*y^2)/(myp1^4*x) - 
     (4*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(3*myp1^4*x) - 
     (2*N*y^4)/(3*myp1^4*x) - (3*N*y^2)/(2*myp1^2*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) + (5*N*y^3)/(2*myp1^2*z^3) - 
     (5*N*y^4)/(2*myp1^2*z^3) + (5*N*y^5)/(6*myp1^2*z^3) - 
     (3*myp1*y)/(N*z^2) + (7*N*y)/(3*myp1^3*z^2) + (2*Nf*y)/(3*z^2) - 
     (47*N*y^2)/(6*myp1^3*z^2) - (4*Nf*y^2)/(3*z^2) + 
     (13*N*y^3)/(2*myp1^3*z^2) - (13*N*y^4)/(6*myp1^3*z^2) - 
     (N*y^5)/(6*myp1^3*z^2) - 3/(2*N*z) + (7*N)/(6*myp1^4*z) + Nf/(3*z) + 
     (9*y)/(2*N*z) - (43*N*y)/(6*myp1^4*z) - (Nf*y)/z + 
     (15*N*y^2)/(myp1^4*z) - (52*N*y^3)/(3*myp1^4*z) + 
     (47*N*y^4)/(6*myp1^4*z) - (3*N*y^5)/(2*myp1^4*z))*Log[mxp1]*Log[x]*
    Log[y] + (-3/(2*N) + 1/(2*myp1^2*N) + 1/(myp1*N) + (2*N)/myp1^2 - 
     (2*N)/myp1 - Nf/3 + (2*N)/(3*x^2) - (4*N)/(3*myp1*x) + (7*N)/(3*y) + 
     (N*y)/(3*myp1*x) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) - (5*N*y^2)/(6*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) + (5*N*y^3)/(6*z^3) - N/z^2 + (5*N)/(3*y*z^2) + 
     (2*y)/(N*z^2) - (4*N*y)/(3*z^2) + (2*Nf*y)/(3*z^2) - (3*y^2)/(N*z^2) + 
     (19*N*y^2)/(6*z^2) - (4*Nf*y^2)/(3*z^2) + (10*N)/(3*myp1*z) + Nf/(3*z) - 
     (2*N)/(myp1*y*z) - (4*y)/(myp1*N*z) - (N*y)/(3*myp1*z) - (Nf*y)/z + 
     (9*y^2)/(2*myp1*N*z) - (3*N*y^2)/(myp1*z) - (4*N*z)/(3*y))*Log[myp1]*
    Log[x]*Log[y] + (N^(-1) + 4*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - (14*N*y)/z^2 + (6*y^2)/(N*z^2) + 
     (27*N*y^2)/z^2 - 1/(N*z) - (4*N)/z + (3*y)/(N*z) + (18*N*y)/z)*Log[mxp1]*
    Log[myp1]*Log[x]*Log[y] + (1/(2*N) + 4*N - (3*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - y/(N*z^2) - (14*N*y)/z^2 + (4*y^2)/(N*z^2) + 
     (27*N*y^2)/z^2 - 1/(2*N*z) - (4*N)/z + (3*y)/(2*N*z) + (18*N*y)/z)*
    Log[myp1]^2*Log[x]*Log[y] + (11/(4*N) - 3/(4*myp1^2*N) + 1/(2*myp1*N) + 
     (29*N)/4 + (2*N)/(3*mxp1) - (13*N)/(4*myp1^2) - N/myp1 + Nf/3 + 
     N/(3*x^2) - N/(3*myp1^3*x^2) - 1/(4*myp1*N*x) + (2*N)/(3*myp1^4*x) - 
     (17*N)/(12*myp1*x) + (5*N)/(6*y) + (N*y)/(myp1^3*x^2) - 
     (13*N*y)/(6*myp1^4*x) + (N*y)/(6*myp1*x) - (N*y^2)/(myp1^3*x^2) + 
     (3*N*y^2)/(myp1^4*x) + (2*N*y^3)/(3*myp1^3*x^2) - 
     (5*N*y^3)/(6*myp1^4*x) + (N*y^4)/(3*myp1^4*x) + N/(3*z^3) - 
     N/(3*y*z^3) + (10*N*y^2)/(3*z^3) + (3*N*y^2)/(4*myp1^2*z^3) - 
     (2*myp1*Nf*y^2)/(3*z^3) - (10*N*y^3)/(3*z^3) - 
     (5*N*y^3)/(4*myp1^2*z^3) + (5*N*y^4)/(4*myp1^2*z^3) - 
     (5*N*y^5)/(12*myp1^2*z^3) - N/(2*z^2) + (5*N)/(6*y*z^2) - 
     (7*y)/(2*N*z^2) - (10*N*y)/(3*z^2) - (7*N*y)/(6*myp1^3*z^2) - 
     (2*Nf*y)/(3*z^2) + (11*y^2)/(2*N*z^2) + (12*N*y^2)/z^2 + 
     (47*N*y^2)/(12*myp1^3*z^2) + (4*Nf*y^2)/(3*z^2) - 
     (13*N*y^3)/(4*myp1^3*z^2) + (13*N*y^4)/(12*myp1^3*z^2) + 
     (N*y^5)/(12*myp1^3*z^2) - 7/(4*myp1*N*z) + (29*N)/(12*z) - 
     (7*N)/(12*myp1^4*z) - (37*N)/(12*myp1*z) - Nf/(3*z) - N/(myp1*y*z) + 
     (9*y)/(myp1*N*z) - (35*N*y)/(4*z) + (43*N*y)/(12*myp1^4*z) + 
     (91*N*y)/(3*myp1*z) + (Nf*y)/z - (33*y^2)/(4*myp1*N*z) - 
     (15*N*y^2)/(2*myp1^4*z) - (129*N*y^2)/(4*myp1*z) + 
     (26*N*y^3)/(3*myp1^4*z) - (47*N*y^4)/(12*myp1^4*z) + 
     (3*N*y^5)/(4*myp1^4*z) + (3*z)/(2*myp1^3*N) - (2*z)/(myp1^2*N) + 
     (27*N*z)/(4*myp1^3) - (4*N*z)/myp1^2 - (N*z)/(3*y) - 
     (3*z^2)/(2*myp1^4*N) + z^2/(myp1^3*N) - (27*N*z^2)/(4*myp1^4) + 
     (9*N*z^2)/(2*myp1^3))*Log[x]^2*Log[y] + 
   (-3/(2*N) - N + (3*myp1*y^2)/(N*z^3) + (8*myp1*N*y^2)/z^3 + 
     (3*y)/(N*z^2) + (8*N*y)/z^2 - (6*y^2)/(N*z^2) - (16*N*y^2)/z^2 + 
     3/(2*N*z) + N/z - (9*y)/(2*N*z) - (9*N*y)/z)*Log[mxp1]*Log[x]^2*Log[y] + 
   (N^(-1) + (5*N)/2 - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (11*N*y)/z^2 + (4*y^2)/(N*z^2) + (22*N*y^2)/z^2 - 
     1/(N*z) - (5*N)/(2*z) + (3*y)/(N*z) + (27*N*y)/(2*z))*Log[myp1]*Log[x]^2*
    Log[y] + ((-2*N)/3 + (2*myp1*y^2)/(3*N*z^3) + (3*myp1*N*y^2)/z^3 + 
     (10*N*y)/(3*z^2) - (2*y^2)/(3*N*z^2) - (19*N*y^2)/(3*z^2) + 
     (2*N)/(3*z) - (4*N*y)/z)*Log[x]^3*Log[y] + 
   Pi^2*(-1/12*1/N + (7*N)/12 - (19*myp1*N*y^2)/(12*z^3) + 
     (myp1*y)/(6*N*z^2) - (5*N*y)/(3*z^2) + (13*N*y^2)/(4*z^2) + 1/(12*N*z) - 
     (7*N)/(12*z) - y/(4*N*z) + (9*N*y)/(4*z))*Log[y]^2 + 
   (3/(4*N) - 1/(2*myp1*N) + (17*N)/3 - (17*N)/(4*myp1^2) - (2*N)/(3*myp1) - 
     Nf/3 + Nf/(3*myp1^2) + y^2/(N*z^2) + (41*N*y^2)/(4*z^2) - 
     (2*Nf*y^2)/(3*z^2) + y/(myp1*N*z) + (32*N*y)/(3*myp1*z) - 
     (2*Nf*y)/(3*myp1*z) - (7*y^2)/(4*myp1*N*z) - (191*N*y^2)/(12*myp1*z) + 
     (Nf*y^2)/(myp1*z))*Log[y]^2 + (1/(4*N) - 1/(2*myp1^2*N) + (37*N)/12 - 
     Nf/3 - 1/(4*myp1*N*x) - (3*N)/(4*myp1*x) - (15*myp1*N*y^2)/(4*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) - y/(N*z^2) - (11*N*y)/(3*z^2) + 
     (2*Nf*y)/(3*z^2) + (5*y^2)/(2*N*z^2) + (125*N*y^2)/(12*z^2) - 
     (4*Nf*y^2)/(3*z^2) - (4*N)/(3*myp1*z) + Nf/(3*z) + (2*y)/(myp1*N*z) + 
     (31*N*y)/(3*myp1*z) - (Nf*y)/z - (11*y^2)/(4*myp1*N*z) - 
     (39*N*y^2)/(4*myp1*z))*Log[myp1]*Log[y]^2 + 
   (N^(-1) + 4*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (14*N*y)/z^2 + (6*y^2)/(N*z^2) + (27*N*y^2)/z^2 - 
     1/(N*z) - (4*N)/z + (3*y)/(N*z) + (18*N*y)/z)*Log[mxp1]*Log[myp1]*
    Log[y]^2 + (1/(2*N) + 2*N - (2*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/(2*z^3) - y/(N*z^2) - (7*N*y)/z^2 + (3*y^2)/(N*z^2) + 
     (27*N*y^2)/(2*z^2) - 1/(2*N*z) - (2*N)/z + (3*y)/(2*N*z) + (9*N*y)/z)*
    Log[myp1]^2*Log[y]^2 + (-11/(4*N) + 1/(myp1^2*N) - (19*N)/2 + 
     (41*N)/(12*myp1^2) - N/(3*myp1) + Nf/3 - N/(3*x^2) + N/(3*myp1^3*x^2) + 
     1/(4*myp1*N*x) - (2*N)/(3*myp1^4*x) + (17*N)/(12*myp1*x) - (5*N)/(6*y) - 
     (N*y)/(myp1^3*x^2) + (13*N*y)/(6*myp1^4*x) - (N*y)/(6*myp1*x) + 
     (N*y^2)/(myp1^3*x^2) - (3*N*y^2)/(myp1^4*x) - (2*N*y^3)/(3*myp1^3*x^2) + 
     (5*N*y^3)/(6*myp1^4*x) - (N*y^4)/(3*myp1^4*x) - N/(3*z^3) + 
     N/(3*y*z^3) + (25*N*y^2)/(6*z^3) - (3*N*y^2)/(4*myp1^2*z^3) - 
     (2*myp1*Nf*y^2)/(3*z^3) - (25*N*y^3)/(6*z^3) + 
     (5*N*y^3)/(4*myp1^2*z^3) - (5*N*y^4)/(4*myp1^2*z^3) + 
     (5*N*y^5)/(12*myp1^2*z^3) + N/(2*z^2) - (5*N)/(6*y*z^2) + 
     (3*y)/(N*z^2) + (40*N*y)/(3*z^2) + (7*N*y)/(6*myp1^3*z^2) - 
     (2*Nf*y)/(3*z^2) - (11*y^2)/(2*N*z^2) - (27*N*y^2)/z^2 - 
     (47*N*y^2)/(12*myp1^3*z^2) + (4*Nf*y^2)/(3*z^2) + 
     (13*N*y^3)/(4*myp1^3*z^2) - (13*N*y^4)/(12*myp1^3*z^2) - 
     (N*y^5)/(12*myp1^3*z^2) - 3/(4*N*z) + 7/(4*myp1*N*z) + 
     (7*N)/(12*myp1^4*z) + (53*N)/(12*myp1*z) - Nf/(3*z) + N/(myp1*y*z) + 
     (9*y)/(4*N*z) - (11*y)/(myp1*N*z) - (43*N*y)/(12*myp1^4*z) - 
     (104*N*y)/(3*myp1*z) + (Nf*y)/z + (21*y^2)/(2*myp1*N*z) + 
     (15*N*y^2)/(2*myp1^4*z) + (133*N*y^2)/(4*myp1*z) - 
     (26*N*y^3)/(3*myp1^4*z) + (47*N*y^4)/(12*myp1^4*z) - 
     (3*N*y^5)/(4*myp1^4*z) - (3*z)/(2*myp1^3*N) + (2*z)/(myp1^2*N) - 
     (89*N*z)/(12*myp1^3) + (13*N*z)/(3*myp1^2) - (2*N*z)/(3*myp1) + 
     (N*z)/(3*y) + (3*z^2)/(2*myp1^4*N) - z^2/(myp1^3*N) + 
     (27*N*z^2)/(4*myp1^4) - (9*N*z^2)/(2*myp1^3))*Log[x]*Log[y]^2 + 
   (N^(-1) + (5*N)/2 - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (11*N*y)/z^2 + (4*y^2)/(N*z^2) + (22*N*y^2)/z^2 - 
     1/(N*z) - (5*N)/(2*z) + (3*y)/(N*z) + (27*N*y)/(2*z))*Log[mxp1]*Log[x]*
    Log[y]^2 + (-3/(2*N) - N + (3*myp1*y^2)/(N*z^3) + (8*myp1*N*y^2)/z^3 + 
     (3*y)/(N*z^2) + (8*N*y)/z^2 - (6*y^2)/(N*z^2) - (16*N*y^2)/z^2 + 
     3/(2*N*z) + N/z - (9*y)/(2*N*z) - (9*N*y)/z)*Log[myp1]*Log[x]*Log[y]^2 + 
   (1/(4*N) + N/4 - (myp1*y^2)/(N*z^3) - (7*myp1*N*y^2)/(4*z^3) - 
     y/(2*N*z^2) - (2*N*y)/z^2 + (3*y^2)/(2*N*z^2) + (15*N*y^2)/(4*z^2) - 
     1/(4*N*z) - N/(4*z) + (3*y)/(4*N*z) + (9*N*y)/(4*z))*Log[x]^2*Log[y]^2 + 
   (2/(3*N) - 1/(4*myp1^2*N) + 1/(6*myp1*N) + (31*N)/9 - (13*N)/(12*myp1^2) - 
     N/(3*myp1) + N/(9*x^2) - N/(9*myp1^3*x^2) - 1/(12*myp1*N*x) + 
     (2*N)/(9*myp1^4*x) - (17*N)/(36*myp1*x) + (5*N)/(18*y) + 
     (N*y)/(3*myp1^3*x^2) - (13*N*y)/(18*myp1^4*x) + (N*y)/(18*myp1*x) - 
     (N*y^2)/(3*myp1^3*x^2) + (N*y^2)/(myp1^4*x) + (2*N*y^3)/(9*myp1^3*x^2) - 
     (5*N*y^3)/(18*myp1^4*x) + (N*y^4)/(9*myp1^4*x) + N/(9*z^3) - 
     N/(9*y*z^3) - (5*N*y^2)/(36*z^3) + (N*y^2)/(4*myp1^2*z^3) + 
     (5*N*y^3)/(36*z^3) - (5*N*y^3)/(12*myp1^2*z^3) + 
     (5*N*y^4)/(12*myp1^2*z^3) - (5*N*y^5)/(36*myp1^2*z^3) - N/(6*z^2) + 
     (5*N)/(18*y*z^2) - (2*y)/(3*N*z^2) - (29*N*y)/(9*z^2) - 
     (7*N*y)/(18*myp1^3*z^2) + (4*y^2)/(3*N*z^2) + (265*N*y^2)/(36*z^2) + 
     (47*N*y^2)/(36*myp1^3*z^2) - (13*N*y^3)/(12*myp1^3*z^2) + 
     (13*N*y^4)/(36*myp1^3*z^2) + (N*y^5)/(36*myp1^3*z^2) + 1/(4*N*z) - 
     7/(12*myp1*N*z) - (7*N)/(36*myp1^4*z) - (37*N)/(36*myp1*z) - 
     N/(3*myp1*y*z) - (3*y)/(4*N*z) + (3*y)/(myp1*N*z) + 
     (43*N*y)/(36*myp1^4*z) + (91*N*y)/(9*myp1*z) - (11*y^2)/(4*myp1*N*z) - 
     (5*N*y^2)/(2*myp1^4*z) - (43*N*y^2)/(4*myp1*z) + 
     (26*N*y^3)/(9*myp1^4*z) - (47*N*y^4)/(36*myp1^4*z) + 
     (N*y^5)/(4*myp1^4*z) + z/(2*myp1^3*N) - (2*z)/(3*myp1^2*N) + 
     (9*N*z)/(4*myp1^3) - (4*N*z)/(3*myp1^2) - (N*z)/(9*y) - 
     z^2/(2*myp1^4*N) + z^2/(3*myp1^3*N) - (9*N*z^2)/(4*myp1^4) + 
     (3*N*z^2)/(2*myp1^3))*Log[y]^3 + 
   (-1/3*1/N - (5*N)/6 + (2*myp1*y^2)/(3*N*z^3) + (11*myp1*N*y^2)/(3*z^3) + 
     (2*y)/(3*N*z^2) + (11*N*y)/(3*z^2) - (4*y^2)/(3*N*z^2) - 
     (22*N*y^2)/(3*z^2) + 1/(3*N*z) + (5*N)/(6*z) - y/(N*z) - (9*N*y)/(2*z))*
    Log[mxp1]*Log[y]^3 + (1/(2*N) + (5*N)/6 - (4*myp1*y^2)/(3*N*z^3) - 
     (9*myp1*N*y^2)/(2*z^3) - y/(N*z^2) - (14*N*y)/(3*z^2) + 
     (7*y^2)/(3*N*z^2) + (55*N*y^2)/(6*z^2) - 1/(2*N*z) - (5*N)/(6*z) + 
     (3*y)/(2*N*z) + (11*N*y)/(2*z))*Log[myp1]*Log[y]^3 + 
   (-1/2*N + (myp1*y^2)/(3*N*z^3) + (11*myp1*N*y^2)/(6*z^3) + (2*N*y)/z^2 - 
     y^2/(3*N*z^2) - (23*N*y^2)/(6*z^2) + N/(2*z) - (5*N*y)/(2*z))*Log[x]*
    Log[y]^3 + (-1/24*1/N + N/8 + (myp1*y^2)/(12*N*z^3) - 
     (myp1*N*y^2)/(4*z^3) + y/(12*N*z^2) - (N*y)/(4*z^2) - y^2/(6*N*z^2) + 
     (N*y^2)/(2*z^2) + 1/(24*N*z) - N/(8*z) - y/(8*N*z) + (3*N*y)/(8*z))*
    Log[y]^4 + Pi^2*(-1/3*1/N - 1/(12*myp1^2*N) + 1/(6*myp1*N) + (14*N)/9 - 
     N/(3*myp1^2) - N/(3*myp1) + Nf/18 + N/(9*x^2) - 1/(12*myp1*N*x) - 
     (11*N)/(36*myp1*x) + (7*N)/(18*y) + (N*y)/(18*myp1*x) + N/(9*z^3) - 
     N/(9*y*z^3) + (N*y^2)/(3*z^3) - (myp1*Nf*y^2)/(9*z^3) - 
     (N*y^3)/(3*z^3) - N/(6*z^2) + (5*N)/(18*y*z^2) - y/(3*N*z^2) - 
     (7*N*y)/(6*z^2) - (Nf*y)/(9*z^2) + (2*y^2)/(3*N*z^2) + (3*N*y^2)/z^2 + 
     (2*Nf*y^2)/(9*z^2) + 1/(2*N*z) - 1/(3*myp1*N*z) + N/(12*myp1*z) - 
     Nf/(18*z) - N/(3*myp1*y*z) - (5*y)/(6*N*z) + (4*y)/(3*myp1*N*z) + 
     (25*N*y)/(6*myp1*z) + (Nf*y)/(6*z) - (7*y^2)/(6*myp1*N*z) - 
     (5*N*y^2)/(myp1*z) - (2*N*z)/(9*y))*Log[z] + 
   Pi^2*(1/(3*N) + (5*N)/6 - (2*myp1*y^2)/(3*N*z^3) - 
     (11*myp1*N*y^2)/(3*z^3) - (2*y)/(3*N*z^2) - (11*N*y)/(3*z^2) + 
     (4*y^2)/(3*N*z^2) + (22*N*y^2)/(3*z^2) - 1/(3*N*z) - (5*N)/(6*z) + 
     y/(N*z) + (9*N*y)/(2*z))*Log[mxp1]*Log[z] + 
   (-2/(3*N) - (5*N)/3 + (4*myp1*y^2)/(3*N*z^3) + (22*myp1*N*y^2)/(3*z^3) + 
     (4*y)/(3*N*z^2) + (22*N*y)/(3*z^2) - (8*y^2)/(3*N*z^2) - 
     (44*N*y^2)/(3*z^2) + 2/(3*N*z) + (5*N)/(3*z) - (2*y)/(N*z) - (9*N*y)/z)*
    Log[mxp1]^3*Log[z] + Pi^2*(-1/6*1/N - N/3 + (myp1*y^2)/(3*N*z^3) + 
     (2*myp1*N*y^2)/(3*z^3) + y/(3*N*z^2) + (2*N*y)/(3*z^2) - 
     (2*y^2)/(3*N*z^2) - (4*N*y^2)/(3*z^2) + 1/(6*N*z) + N/(3*z) - 
     y/(2*N*z) - (N*y)/z)*Log[mzp1]*Log[z] + 
   (5/N - 3/(2*myp1^2*N) + 3/(2*myp1*N) + (111*N)/4 - (27*N)/(4*myp1^2) - 
     (3*N)/myp1 - myp1/(N*x) - (4*N)/(myp1^3*x) + (2*N)/(3*myp1^2*x) - 
     2/(N*y) + (5*N)/(3*y) + (2*N*y)/(3*myp1^2*x^2) + (58*N*y)/(3*myp1^3*x) - 
     (4*N*y)/(3*myp1^2*x) - (N*y^2)/(myp1^2*x^2) - 
     (385*N*y^2)/(12*myp1^3*x) + (4*N*y^2)/(3*myp1^2*x) + 
     (N*y^3)/(myp1^2*x^2) + (143*N*y^3)/(6*myp1^3*x) - 
     (23*N*y^4)/(4*myp1^3*x) - (4*N)/(3*myp1*z^2) + (2*N)/(3*myp1*y*z^2) - 
     (4*y)/(N*z^2) - (74*N*y)/(3*myp1^2*z^2) + (10*N*y)/(3*myp1*z^2) + 
     (154*N*y^2)/(3*myp1^2*z^2) - (4*N*y^2)/(myp1*z^2) - 
     (28*N*y^3)/(myp1^2*z^2) + (2*N*y^3)/(myp1*z^2) + 
     (2*N*y^4)/(myp1^2*z^2) - 1/(N*z) - 2/(myp1*N*z) - (11*N)/(myp1^3*z) - 
     (13*N)/(6*myp1^2*z) - (4*N)/(3*myp1^2*y*z) + (2*y)/(N*z) + 
     (5*y)/(myp1*N*z) + (317*N*y)/(6*myp1^3*z) + (49*N*y)/(3*myp1^2*z) - 
     (2*y^2)/(myp1*N*z) - (259*N*y^2)/(3*myp1^3*z) - 
     (121*N*y^2)/(6*myp1^2*z) + (359*N*y^3)/(6*myp1^3*z) + 
     (8*N*y^3)/(myp1^2*z) - (14*N*y^4)/(myp1^3*z) + z/(myp1^2*N) - 
     (5*z)/(2*myp1*N) + (3*mzp1*z)/(myp1^3*N) + (9*N*z)/(2*myp1^2) - 
     (5*N*z)/(4*myp1) + (27*mzp1*N*z)/(2*myp1^3) - (mzp1*z)/(2*N*y^2) - 
     (7*mzp1*N*z)/(2*y^2) + (5*z)/(2*N*y) + (5*N*z)/(2*y) + 
     z^2/(2*myp1^2*N) + (9*N*z^2)/(4*myp1^2))*Log[mzp1]*Log[z] + 
   (-N^(-1) - (5*N)/2 + (2*myp1*y^2)/(N*z^3) + (11*myp1*N*y^2)/z^3 + 
     (2*y)/(N*z^2) + (11*N*y)/z^2 - (4*y^2)/(N*z^2) - (22*N*y^2)/z^2 + 
     1/(N*z) + (5*N)/(2*z) - (3*y)/(N*z) - (27*N*y)/(2*z))*Log[mxp1]^2*
    Log[mzp1]*Log[z] + (1/(2*N) - N + (9*myp1*N*y^2)/(2*z^3) - 
     (myp1*y)/(N*z^2) + (5*N*y)/z^2 - (19*N*y^2)/(2*z^2) - 1/(2*N*z) + N/z + 
     (3*y)/(2*N*z) - (6*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   (-3/(4*N*z) + 3/(4*myp1*N*z) + (9*y)/(4*N*z) - (3*y)/(myp1*N*z) + 
     (9*y^2)/(4*myp1*N*z))*Log[mzp1]^2*Log[z] + 
   (-N^(-1) - (5*N)/2 + (2*myp1*y^2)/(N*z^3) + (11*myp1*N*y^2)/z^3 + 
     (2*y)/(N*z^2) + (11*N*y)/z^2 - (4*y^2)/(N*z^2) - (22*N*y^2)/z^2 + 
     1/(N*z) + (5*N)/(2*z) - (3*y)/(N*z) - (27*N*y)/(2*z))*Log[mxp1]*
    Log[mzp1]^2*Log[z] + (2/N + N/2 - (2*myp1*y^2)/(N*z^3) - 
     (2*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (N*y)/z^2 + (6*y^2)/(N*z^2) + 
     (3*N*y^2)/z^2 - 2/(N*z) - N/(2*z) + (6*y)/(N*z) + (3*N*y)/(2*z))*
    Log[myp1]*Log[mzp1]^2*Log[z] + 
   (-2/(3*N) - (5*N)/3 + (4*myp1*y^2)/(3*N*z^3) + (22*myp1*N*y^2)/(3*z^3) + 
     (4*y)/(3*N*z^2) + (22*N*y)/(3*z^2) - (8*y^2)/(3*N*z^2) - 
     (44*N*y^2)/(3*z^2) + 2/(3*N*z) + (5*N)/(3*z) - (2*y)/(N*z) - (9*N*y)/z)*
    Log[mzp1]^3*Log[z] + Pi^2*(1/(6*N) + (myp1*y^2)/(3*N*z^3) - 
     (myp1*N*y^2)/(3*z^3) - y/(3*N*z^2) + (N*y^2)/(3*z^2) - 1/(6*N*z) + 
     y/(2*N*z))*Log[x]*Log[z] + (-6/N + 1/(myp1*N) - 8*N + (11*N)/(2*myp1) + 
     Nf/3 - (2*N)/(3*myp1^2*x) + 2/(N*y) - (5*N)/(3*y) + 
     (4*N*y)/(3*myp1^2*x) - (4*N*y^2)/(3*myp1^2*x) + (4*N)/(3*myp1*z^2) - 
     (2*N)/(3*myp1*y*z^2) - (10*N*y)/(3*myp1*z^2) - (2*myp1*Nf*y)/(3*z^2) + 
     (4*N*y^2)/(myp1*z^2) - (2*N*y^3)/(myp1*z^2) + 1/(N*z) + 
     (13*N)/(6*myp1^2*z) - Nf/(3*z) + (4*N)/(3*myp1^2*y*z) - (2*y)/(N*z) - 
     (49*N*y)/(3*myp1^2*z) + (Nf*y)/z + (121*N*y^2)/(6*myp1^2*z) - 
     (8*N*y^3)/(myp1^2*z) - (3*z)/(myp1^2*N) + (5*z)/(2*myp1*N) - 
     (27*N*z)/(2*myp1^2) + (5*N*z)/(4*myp1) + (mzp1*z)/(2*N*y^2) + 
     (7*mzp1*N*z)/(2*y^2) - (5*z)/(2*N*y) - (5*N*z)/(2*y) + 
     (3*z^2)/(myp1^3*N) - z^2/(2*myp1^2*N) + (27*N*z^2)/(2*myp1^3) - 
     (9*N*z^2)/(4*myp1^2))*Log[x]*Log[z] + 
   (3/N + (41*N)/6 - Nf/3 - (2*N)/(3*myp1^3*x^2) + (4*N)/(3*myp1^4*x) - 
     (2*mzp1*N)/(3*y) + (2*N*y)/(myp1^3*x^2) - (13*N*y)/(3*myp1^4*x) - 
     (2*N*y^2)/(myp1^3*x^2) + (6*N*y^2)/(myp1^4*x) + 
     (4*N*y^3)/(3*myp1^3*x^2) - (5*N*y^3)/(3*myp1^4*x) + 
     (2*N*y^4)/(3*myp1^4*x) - (4*N*y^2)/(3*myp1^2*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) + (6*N*y^3)/(myp1^2*z^3) - 
     (6*N*y^4)/(myp1^2*z^3) + (2*N*y^5)/(myp1^2*z^3) - (2*myp1*y)/(N*z^2) - 
     (44*N*y)/(3*myp1^3*z^2) + (2*Nf*y)/(3*z^2) + (60*N*y^2)/(myp1^3*z^2) - 
     (4*Nf*y^2)/(3*z^2) - (89*N*y^3)/(myp1^3*z^2) + (60*N*y^4)/(myp1^3*z^2) - 
     (15*N*y^5)/(myp1^3*z^2) - 3/(N*z) - (47*N)/(6*myp1^4*z) + Nf/(3*z) + 
     (5*y)/(N*z) + (317*N*y)/(6*myp1^4*z) - (Nf*y)/z - 
     (131*N*y^2)/(myp1^4*z) + (158*N*y^3)/(myp1^4*z) - 
     (181*N*y^4)/(2*myp1^4*z) + (41*N*y^5)/(2*myp1^4*z))*Log[mxp1]*Log[x]*
    Log[z] + ((-4*N)/3 + (5*N)/(3*y) + (N*y^2)/(myp1^4*x) + 
     (2*N*y^3)/(3*myp1^3*x^2) + (2*N*y^3)/(3*myp1^4*x) + 
     (N*y^4)/(3*myp1^4*x) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) + (2*N*y^2)/z^3 - 
     (4*N*y^2)/(3*myp1^2*z^3) - (2*N*y^3)/z^3 + (6*N*y^3)/(myp1^2*z^3) - 
     (6*N*y^4)/(myp1^2*z^3) + (2*N*y^5)/(myp1^2*z^3) - N/z^2 + 
     (5*N)/(3*y*z^2) + (13*N*y)/z^2 - (38*N*y)/(3*myp1^3*z^2) - 
     (26*N*y^2)/z^2 + (65*N*y^2)/(myp1^3*z^2) - (116*N*y^3)/(myp1^3*z^2) + 
     (91*N*y^4)/(myp1^3*z^2) - (26*N*y^5)/(myp1^3*z^2) + 3/(N*z) - 
     3/(myp1*N*z) + (9*N)/(2*z) - (41*N)/(6*myp1^4*z) + (6*N)/(myp1*z) - 
     (2*N)/(myp1*y*z) - (5*y)/(N*z) + (8*y)/(myp1*N*z) - (31*N*y)/(2*z) + 
     (347*N*y)/(6*myp1^4*z) - (19*N*y)/(myp1*z) - (5*y^2)/(myp1*N*z) - 
     (335*N*y^2)/(2*myp1^4*z) + (41*N*y^2)/(2*myp1*z) + 
     (455*N*y^3)/(2*myp1^4*z) - (145*N*y^4)/(myp1^4*z) + 
     (36*N*y^5)/(myp1^4*z) - (2*N*z)/(3*y))*Log[mzp1]*Log[x]*Log[z] + 
   (-N^(-1) + 2*N - (9*myp1*N*y^2)/z^3 + (2*myp1*y)/(N*z^2) - (10*N*y)/z^2 + 
     (19*N*y^2)/z^2 + 1/(N*z) - (2*N)/z - (3*y)/(N*z) + (12*N*y)/z)*Log[mxp1]*
    Log[mzp1]*Log[x]*Log[z] + (-6/N - 6*N + (8*myp1*y^2)/(N*z^3) + 
     (26*myp1*N*y^2)/z^3 + (12*y)/(N*z^2) + (24*N*y)/z^2 - (20*y^2)/(N*z^2) - 
     (50*N*y^2)/z^2 + 6/(N*z) + (6*N)/z - (18*y)/(N*z) - (30*N*y)/z)*
    Log[myp1]*Log[mzp1]*Log[x]*Log[z] + 
   (N^(-1) + (5*N)/2 - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (11*N*y)/z^2 + (4*y^2)/(N*z^2) + (22*N*y^2)/z^2 - 
     1/(N*z) - (5*N)/(2*z) + (3*y)/(N*z) + (27*N*y)/(2*z))*Log[mzp1]^2*Log[x]*
    Log[z] + (-3/(2*N) + 3/(4*myp1^2*N) + 1/(2*myp1*N) - (7*N)/3 - 
     (2*N)/(3*mxp1) + (13*N)/(4*myp1^2) - N/myp1 + N/(3*myp1^3*x^2) - 
     (2*N)/(3*myp1^4*x) + (mzp1*N)/(3*y) - (N*y)/(myp1^3*x^2) + 
     (13*N*y)/(6*myp1^4*x) + (N*y^2)/(myp1^3*x^2) - (3*N*y^2)/(myp1^4*x) - 
     (2*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(6*myp1^4*x) - 
     (N*y^4)/(3*myp1^4*x) - (3*N*y^2)/(4*myp1^2*z^3) + 
     (31*myp1*N*y^2)/(12*z^3) + (5*N*y^3)/(4*myp1^2*z^3) - 
     (5*N*y^4)/(4*myp1^2*z^3) + (5*N*y^5)/(12*myp1^2*z^3) - y/(2*N*z^2) + 
     (7*N*y)/(3*z^2) + (7*N*y)/(6*myp1^3*z^2) - y^2/(N*z^2) - 
     (119*N*y^2)/(12*z^2) - (47*N*y^2)/(12*myp1^3*z^2) + 
     (13*N*y^3)/(4*myp1^3*z^2) - (13*N*y^4)/(12*myp1^3*z^2) - 
     (N*y^5)/(12*myp1^3*z^2) - 9/(4*N*z) + 3/(2*myp1*N*z) - (9*N)/(4*z) + 
     (7*N)/(12*myp1^4*z) + (41*N)/(12*myp1*z) + (19*y)/(4*N*z) - 
     (8*y)/(myp1*N*z) + (31*N*y)/(4*z) - (43*N*y)/(12*myp1^4*z) - 
     (59*N*y)/(3*myp1*z) + (29*y^2)/(4*myp1*N*z) + (15*N*y^2)/(2*myp1^4*z) + 
     (18*N*y^2)/(myp1*z) - (26*N*y^3)/(3*myp1^4*z) + 
     (47*N*y^4)/(12*myp1^4*z) - (3*N*y^5)/(4*myp1^4*z) - (3*z)/(2*myp1^3*N) + 
     (2*z)/(myp1^2*N) - (27*N*z)/(4*myp1^3) + (4*N*z)/myp1^2 + 
     (3*z^2)/(2*myp1^4*N) - z^2/(myp1^3*N) + (27*N*z^2)/(4*myp1^4) - 
     (9*N*z^2)/(2*myp1^3))*Log[x]^2*Log[z] + 
   (-1/2*1/N - N/2 + (myp1*y^2)/(N*z^3) + (myp1*N*y^2)/z^3 + y/(N*z^2) + 
     (N*y)/z^2 - (2*y^2)/(N*z^2) - (2*N*y^2)/z^2 + 1/(2*N*z) + N/(2*z) - 
     (3*y)/(2*N*z) - (3*N*y)/(2*z))*Log[mxp1]*Log[x]^2*Log[z] + 
   (-3/(2*N) - (3*N)/2 + (2*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/(2*z^3) + 
     (3*y)/(N*z^2) + (6*N*y)/z^2 - (5*y^2)/(N*z^2) - (25*N*y^2)/(2*z^2) + 
     3/(2*N*z) + (3*N)/(2*z) - (9*y)/(2*N*z) - (15*N*y)/(2*z))*Log[myp1]*
    Log[x]^2*Log[z] + (3/(2*N) + (3*N)/2 - (2*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/(2*z^3) - (3*y)/(N*z^2) - (6*N*y)/z^2 + 
     (5*y^2)/(N*z^2) + (25*N*y^2)/(2*z^2) - 3/(2*N*z) - (3*N)/(2*z) + 
     (9*y)/(2*N*z) + (15*N*y)/(2*z))*Log[mzp1]*Log[x]^2*Log[z] + 
   ((5*N)/6 + (myp1*y^2)/(3*N*z^3) - (17*myp1*N*y^2)/(6*z^3) - 
     (8*N*y)/(3*z^2) - y^2/(3*N*z^2) + (11*N*y^2)/(2*z^2) - (5*N)/(6*z) + 
     (7*N*y)/(2*z))*Log[x]^3*Log[z] + 
   Pi^2*((5*N)/6 - (2*myp1*y^2)/(3*N*z^3) - (10*myp1*N*y^2)/(3*z^3) - 
     (11*N*y)/(3*z^2) + (2*y^2)/(3*N*z^2) + (7*N*y^2)/z^2 - (5*N)/(6*z) + 
     (9*N*y)/(2*z))*Log[y]*Log[z] + (N^(-1) - 1/(2*myp1*N) - (79*N)/4 - 
     (7*N)/(12*myp1^2) + (55*N)/(6*myp1) - Nf/3 + Nf/(3*myp1^2) + 1/(N*x) + 
     (4*N)/(myp1^3*x) - (2*N*y)/(3*myp1^2*x^2) - y/(N*x) - 
     (56*N*y)/(3*myp1^3*x) + (N*y^2)/(myp1^2*x^2) + 
     (361*N*y^2)/(12*myp1^3*x) - (N*y^3)/(myp1^2*x^2) - 
     (45*N*y^3)/(2*myp1^3*x) + (23*N*y^4)/(4*myp1^3*x) - 
     (2*N)/(3*myp1^2*z^2) + (4*N*y)/(3*myp1^2*z^2) - 
     (10*N*y^2)/(3*myp1^2*z^2) - (2*Nf*y^2)/(3*z^2) + 
     (4*N*y^3)/(myp1^2*z^2) - (2*N*y^4)/(myp1^2*z^2) + N/(myp1^3*z) - 
     y/(myp1*N*z) - (19*N*y)/(2*myp1^3*z) - (2*Nf*y)/(3*myp1*z) + 
     (2*y^2)/(myp1*N*z) + (29*N*y^2)/(myp1^3*z) + (Nf*y^2)/(myp1*z) - 
     (215*N*y^3)/(6*myp1^3*z) + (14*N*y^4)/(myp1^3*z) + (4*N*z)/myp1^3 - 
     (8*N*z)/(3*myp1^2))*Log[y]*Log[z] + 
   (N^(-1) + (5*N)/2 - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (11*N*y)/z^2 + (4*y^2)/(N*z^2) + (22*N*y^2)/z^2 - 
     1/(N*z) - (5*N)/(2*z) + (3*y)/(N*z) + (27*N*y)/(2*z))*Log[mxp1]^2*Log[y]*
    Log[z] + (N^(-1) + 1/(2*myp1^2*N) - 1/(myp1*N) - (17*N)/6 + 
     (2*N)/myp1^2 + (2*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 1/(2*myp1*N*x) + 
     (11*N)/(6*myp1*x) - (7*N)/(3*y) - (N*y)/(3*myp1*x) - (2*N)/(3*z^3) + 
     (2*N)/(3*y*z^3) - (2*N*y^2)/z^3 + (2*myp1*Nf*y^2)/(3*z^3) + 
     (2*N*y^3)/z^3 + N/z^2 - (5*N)/(3*y*z^2) - (4*N*y)/z^2 + 
     (2*Nf*y)/(3*z^2) - (2*y^2)/(N*z^2) - (7*N*y^2)/z^2 - 
     (4*Nf*y^2)/(3*z^2) - (7*N)/(myp1*z) + Nf/(3*z) + (2*N)/(myp1*y*z) - 
     (N*y)/(myp1*z) - (Nf*y)/z + y^2/(myp1*N*z) + (25*N*y^2)/(2*myp1*z) + 
     (4*N*z)/(3*y))*Log[myp1]*Log[y]*Log[z] + 
   (-1/2*1/N + 2*N - (myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 + y/(N*z^2) - 
     (10*N*y)/z^2 + (19*N*y^2)/z^2 + 1/(2*N*z) - (2*N)/z - (3*y)/(2*N*z) + 
     (12*N*y)/z)*Log[myp1]^2*Log[y]*Log[z] + 
   ((4*N)/3 - (3*N)/(2*myp1^4*x) + (3*N)/(2*myp1*x) - (5*N)/(3*y) + 
     (9*N*y)/(2*myp1^4*x) - (11*N*y^2)/(2*myp1^4*x) - 
     (2*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(6*myp1^4*x) - 
     (N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + (2*N)/(3*y*z^3) - (2*N*y^2)/z^3 + 
     (4*N*y^2)/(3*myp1^2*z^3) + (2*N*y^3)/z^3 - (6*N*y^3)/(myp1^2*z^3) + 
     (6*N*y^4)/(myp1^2*z^3) - (2*N*y^5)/(myp1^2*z^3) + N/z^2 - 
     (5*N)/(3*y*z^2) + (9*N*y)/z^2 - (28*N*y)/(3*myp1^3*z^2) - 
     (18*N*y^2)/z^2 + (45*N*y^2)/(myp1^3*z^2) - (82*N*y^3)/(myp1^3*z^2) + 
     (63*N*y^4)/(myp1^3*z^2) - (18*N*y^5)/(myp1^3*z^2) - 
     (25*N)/(6*myp1^4*z) + N/(2*myp1*z) + (2*N)/(myp1*y*z) + 
     (247*N*y)/(6*myp1^4*z) - (27*N*y)/(myp1*z) - (259*N*y^2)/(2*myp1^4*z) + 
     (30*N*y^2)/(myp1*z) + (359*N*y^3)/(2*myp1^4*z) - 
     (119*N*y^4)/(myp1^4*z) + (30*N*y^5)/(myp1^4*z) + (2*N*z)/(3*y))*
    Log[mzp1]*Log[y]*Log[z] + (-N + (2*myp1*y^2)/(N*z^3) - 
     (5*myp1*N*y^2)/z^3 - (4*N*y)/z^2 - (2*y^2)/(N*z^2) + (9*N*y^2)/z^2 + 
     N/z + (3*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   (-N^(-1) + 2*N - (9*myp1*N*y^2)/z^3 + (2*myp1*y)/(N*z^2) - (10*N*y)/z^2 + 
     (19*N*y^2)/z^2 + 1/(N*z) - (2*N)/z - (3*y)/(N*z) + (12*N*y)/z)*Log[myp1]*
    Log[mzp1]*Log[y]*Log[z] + (N^(-1) + (5*N)/2 - (2*myp1*y^2)/(N*z^3) - 
     (11*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - (11*N*y)/z^2 + (4*y^2)/(N*z^2) + 
     (22*N*y^2)/z^2 - 1/(N*z) - (5*N)/(2*z) + (3*y)/(N*z) + (27*N*y)/(2*z))*
    Log[mzp1]^2*Log[y]*Log[z] + (-4/N + 1/(myp1^2*N) - 2/(myp1*N) - 
     (43*N)/2 + (11*N)/(2*myp1^2) + (4*N)/myp1 + Nf/3 - (2*N)/(3*x^2) + 
     1/(2*myp1*N*x) + (17*N)/(6*myp1*x) - (7*N)/(3*y) - (N*y)/(3*myp1*x) - 
     (N*y^2)/(myp1^4*x) - (2*N*y^3)/(3*myp1^3*x^2) - (2*N*y^3)/(3*myp1^4*x) - 
     (N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + (2*N)/(3*y*z^3) - 
     (13*N*y^2)/(3*z^3) + (4*N*y^2)/(3*myp1^2*z^3) - 
     (2*myp1*Nf*y^2)/(3*z^3) + (13*N*y^3)/(3*z^3) - (6*N*y^3)/(myp1^2*z^3) + 
     (6*N*y^4)/(myp1^2*z^3) - (2*N*y^5)/(myp1^2*z^3) + N/z^2 - 
     (5*N)/(3*y*z^2) + (5*y)/(N*z^2) + (11*N*y)/(3*z^2) + 
     (38*N*y)/(3*myp1^3*z^2) - (2*Nf*y)/(3*z^2) - (8*y^2)/(N*z^2) - 
     (40*N*y^2)/(3*z^2) - (65*N*y^2)/(myp1^3*z^2) + (4*Nf*y^2)/(3*z^2) + 
     (116*N*y^3)/(myp1^3*z^2) - (91*N*y^4)/(myp1^3*z^2) + 
     (26*N*y^5)/(myp1^3*z^2) + 7/(2*myp1*N*z) + (41*N)/(6*myp1^4*z) - 
     (2*N)/(3*myp1*z) - Nf/(3*z) + (2*N)/(myp1*y*z) - (14*y)/(myp1*N*z) - 
     (347*N*y)/(6*myp1^4*z) - (64*N*y)/(3*myp1*z) + (Nf*y)/z + 
     (12*y^2)/(myp1*N*z) + (335*N*y^2)/(2*myp1^4*z) + (57*N*y^2)/(2*myp1*z) - 
     (455*N*y^3)/(2*myp1^4*z) + (145*N*y^4)/(myp1^4*z) - 
     (36*N*y^5)/(myp1^4*z) - (3*z)/(myp1^3*N) + (4*z)/(myp1^2*N) - 
     (27*N*z)/(2*myp1^3) + (8*N*z)/myp1^2 + (4*N*z)/(3*y) + 
     (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - 
     (9*N*z^2)/myp1^3)*Log[x]*Log[y]*Log[z] + 
   (-4*N + (2*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/z^3 + (14*N*y)/z^2 - 
     (2*y^2)/(N*z^2) - (27*N*y^2)/z^2 + (4*N)/z - (18*N*y)/z)*Log[mxp1]*
    Log[x]*Log[y]*Log[z] + (-2/N - 9*N + (6*myp1*y^2)/(N*z^3) + 
     (35*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + (36*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (71*N*y^2)/z^2 + 2/(N*z) + (9*N)/z - (6*y)/(N*z) - (45*N*y)/z)*Log[myp1]*
    Log[x]*Log[y]*Log[z] + (-2/N - 5*N + (4*myp1*y^2)/(N*z^3) + 
     (22*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + (22*N*y)/z^2 - (8*y^2)/(N*z^2) - 
     (44*N*y^2)/z^2 + 2/(N*z) + (5*N)/z - (6*y)/(N*z) - (27*N*y)/z)*Log[mzp1]*
    Log[x]*Log[y]*Log[z] + (N^(-1) + 4*N - (4*myp1*y^2)/(N*z^3) - 
     (19*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - (20*N*y)/z^2 + (6*y^2)/(N*z^2) + 
     (39*N*y^2)/z^2 - 1/(N*z) - (4*N)/z + (3*y)/(N*z) + (24*N*y)/z)*Log[x]^2*
    Log[y]*Log[z] + (5/(2*N) - 1/(2*myp1^2*N) + (77*N)/12 - 
     (41*N)/(12*myp1^2) + N/(3*myp1) + (5*N)/(6*y) + (N*y^2)/(2*myp1^4*x) + 
     (N*y^3)/(3*myp1^3*x^2) + (N*y^3)/(3*myp1^4*x) + (N*y^4)/(6*myp1^4*x) + 
     N/(3*z^3) - N/(3*y*z^3) + (N*y^2)/z^3 - (2*N*y^2)/(3*myp1^2*z^3) - 
     (N*y^3)/z^3 + (3*N*y^3)/(myp1^2*z^3) - (3*N*y^4)/(myp1^2*z^3) + 
     (N*y^5)/(myp1^2*z^3) - N/(2*z^2) + (5*N)/(6*y*z^2) - (2*y)/(N*z^2) - 
     (9*N*y)/(2*z^2) - (19*N*y)/(3*myp1^3*z^2) + (3*y^2)/(N*z^2) + 
     (7*N*y^2)/(2*z^2) + (65*N*y^2)/(2*myp1^3*z^2) - 
     (58*N*y^3)/(myp1^3*z^2) + (91*N*y^4)/(2*myp1^3*z^2) - 
     (13*N*y^5)/(myp1^3*z^2) - 1/(myp1*N*z) - (41*N)/(12*myp1^4*z) - 
     N/(4*myp1*z) - N/(myp1*y*z) + (6*y)/(myp1*N*z) + 
     (347*N*y)/(12*myp1^4*z) + (15*N*y)/(2*myp1*z) - (11*y^2)/(2*myp1*N*z) - 
     (335*N*y^2)/(4*myp1^4*z) - (25*N*y^2)/(4*myp1*z) + 
     (455*N*y^3)/(4*myp1^4*z) - (145*N*y^4)/(2*myp1^4*z) + 
     (18*N*y^5)/(myp1^4*z) + (3*z)/(2*myp1^3*N) - (2*z)/(myp1^2*N) + 
     (89*N*z)/(12*myp1^3) - (13*N*z)/(3*myp1^2) + (2*N*z)/(3*myp1) - 
     (N*z)/(3*y) - (3*z^2)/(2*myp1^4*N) + z^2/(myp1^3*N) - 
     (27*N*z^2)/(4*myp1^4) + (9*N*z^2)/(2*myp1^3))*Log[y]^2*Log[z] + 
   (-N^(-1) - (11*N)/2 + (5*myp1*y^2)/(N*z^3) + (37*myp1*N*y^2)/(2*z^3) + 
     (2*y)/(N*z^2) + (20*N*y)/z^2 - (7*y^2)/(N*z^2) - (77*N*y^2)/(2*z^2) + 
     1/(N*z) + (11*N)/(2*z) - (3*y)/(N*z) - (51*N*y)/(2*z))*Log[myp1]*
    Log[y]^2*Log[z] + (-2*N + (myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/(2*z^3) + 
     (7*N*y)/z^2 - y^2/(N*z^2) - (27*N*y^2)/(2*z^2) + (2*N)/z - (9*N*y)/z)*
    Log[x]*Log[y]^2*Log[z] + (N/2 - (myp1*y^2)/(3*N*z^3) - 
     (11*myp1*N*y^2)/(6*z^3) - (2*N*y)/z^2 + y^2/(3*N*z^2) + 
     (23*N*y^2)/(6*z^2) - N/(2*z) + (5*N*y)/(2*z))*Log[y]^3*Log[z] + 
   Pi^2*(-1/6*1/N - (5*N)/12 + (myp1*y^2)/(2*N*z^3) + 
     (5*myp1*N*y^2)/(4*z^3) + y/(3*N*z^2) + (4*N*y)/(3*z^2) - 
     (5*y^2)/(6*N*z^2) - (31*N*y^2)/(12*z^2) + 1/(6*N*z) + (5*N)/(12*z) - 
     y/(2*N*z) - (7*N*y)/(4*z))*Log[z]^2 + 
   (N^(-1) + (5*N)/2 - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (11*N*y)/z^2 + (4*y^2)/(N*z^2) + (22*N*y^2)/z^2 - 
     1/(N*z) - (5*N)/(2*z) + (3*y)/(N*z) + (27*N*y)/(2*z))*Log[mxp1]^2*
    Log[z]^2 + (2/N + (11*N)/2 - (5*myp1*y^2)/(N*z^3) - 
     (39*myp1*N*y^2)/(2*z^3) - (4*y)/(N*z^2) - (20*N*y)/z^2 + 
     (9*y^2)/(N*z^2) + (79*N*y^2)/(2*z^2) - 2/(N*z) - (11*N)/(2*z) + 
     (6*y)/(N*z) + (51*N*y)/(2*z))*Log[mxp1]*Log[mzp1]*Log[z]^2 + 
   (7/(2*N) + (13*N)/2 - (6*myp1*y^2)/(N*z^3) - (57*myp1*N*y^2)/(2*z^3) - 
     (7*y)/(N*z^2) - (28*N*y)/z^2 + (13*y^2)/(N*z^2) + (113*N*y^2)/(2*z^2) - 
     7/(2*N*z) - (13*N)/(2*z) + (21*y)/(2*N*z) + (69*N*y)/(2*z))*Log[myp1]*
    Log[mzp1]*Log[z]^2 + ((3*N)/4 - (9*myp1*N*y^2)/(2*z^3) - 
     (9*N*y)/(2*z^2) + (9*N*y^2)/z^2 - (3*N)/(4*z) + (21*N*y)/(4*z))*
    Log[mzp1]^2*Log[z]^2 + (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (12*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + (9*y)/(N*z) + (15*N*y)/z)*Log[mzp1]*
    Log[x]*Log[z]^2 + (-N - (myp1*y^2)/(2*N*z^3) + (15*myp1*N*y^2)/(4*z^3) + 
     (7*N*y)/(2*z^2) + y^2/(2*N*z^2) - (29*N*y^2)/(4*z^2) + N/z - 
     (9*N*y)/(2*z))*Log[x]^2*Log[z]^2 + 
   (-2/N - 5*N + (4*myp1*y^2)/(N*z^3) + (22*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (22*N*y)/z^2 - (8*y^2)/(N*z^2) - (44*N*y^2)/z^2 + 2/(N*z) + (5*N)/z - 
     (6*y)/(N*z) - (27*N*y)/z)*Log[mxp1]*Log[y]*Log[z]^2 + 
   (1/(2*N) + 2*N - (2*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/(2*z^3) - 
     y/(N*z^2) - (7*N*y)/z^2 + (3*y^2)/(N*z^2) + (27*N*y^2)/(2*z^2) - 
     1/(2*N*z) - (2*N)/z + (3*y)/(2*N*z) + (9*N*y)/z)*Log[myp1]*Log[y]*
    Log[z]^2 + (N/2 - (myp1*y^2)/(N*z^3) + (5*myp1*N*y^2)/(2*z^3) + 
     (2*N*y)/z^2 + y^2/(N*z^2) - (9*N*y^2)/(2*z^2) - N/(2*z) - (3*N*y)/(2*z))*
    Log[mzp1]*Log[y]*Log[z]^2 + (-N^(-1) + N + (myp1*y^2)/(N*z^3) + 
     (3*myp1*N*y^2)/(2*z^3) + (2*y)/(N*z^2) + (N*y)/z^2 - (3*y^2)/(N*z^2) - 
     (5*N*y^2)/(2*z^2) + 1/(N*z) - N/z - (3*y)/(N*z))*Log[x]*Log[y]*
    Log[z]^2 + (1/(2*N) + N/2 - (myp1*y^2)/(2*N*z^3) - 
     (11*myp1*N*y^2)/(4*z^3) - y/(N*z^2) - (5*N*y)/(2*z^2) + 
     (3*y^2)/(2*N*z^2) + (21*N*y^2)/(4*z^2) - 1/(2*N*z) - N/(2*z) + 
     (3*y)/(2*N*z) + (3*N*y)/z)*Log[y]^2*Log[z]^2 + 
   (-N^(-1) - (10*N)/3 + (8*myp1*y^2)/(3*N*z^3) + (37*myp1*N*y^2)/(3*z^3) + 
     (2*y)/(N*z^2) + (38*N*y)/(3*z^2) - (14*y^2)/(3*N*z^2) - (25*N*y^2)/z^2 + 
     1/(N*z) + (10*N)/(3*z) - (3*y)/(N*z) - (16*N*y)/z)*Log[mzp1]*Log[z]^3 + 
   (1/(3*N) + N/3 - (myp1*y^2)/(3*N*z^3) - (11*myp1*N*y^2)/(6*z^3) - 
     (2*y)/(3*N*z^2) - (5*N*y)/(3*z^2) + y^2/(N*z^2) + (7*N*y^2)/(2*z^2) - 
     1/(3*N*z) - N/(3*z) + y/(N*z) + (2*N*y)/z)*Log[x]*Log[z]^3 + 
   (2/(3*N) + (13*N)/6 - (5*myp1*y^2)/(3*N*z^3) - (55*myp1*N*y^2)/(6*z^3) - 
     (4*y)/(3*N*z^2) - (28*N*y)/(3*z^2) + (3*y^2)/(N*z^2) + 
     (37*N*y^2)/(2*z^2) - 2/(3*N*z) - (13*N)/(6*z) + (2*y)/(N*z) + 
     (23*N*y)/(2*z))*Log[y]*Log[z]^3 + 
   (-1/4*1/N - (5*N)/8 + (7*myp1*y^2)/(12*N*z^3) + (59*myp1*N*y^2)/(24*z^3) + 
     y/(2*N*z^2) + (5*N*y)/(2*z^2) - (13*y^2)/(12*N*z^2) - 
     (119*N*y^2)/(24*z^2) + 1/(4*N*z) + (5*N)/(8*z) - (3*y)/(4*N*z) - 
     (25*N*y)/(8*z))*Log[z]^4 + Pi^2*(-5/(6*N) - (4*N)/3 + 
     (4*myp1*y^2)/(3*N*z^3) + (35*myp1*N*y^2)/(6*z^3) + (5*y)/(3*N*z^2) + 
     (17*N*y)/(3*z^2) - (3*y^2)/(N*z^2) - (23*N*y^2)/(2*z^2) + 5/(6*N*z) + 
     (4*N)/(3*z) - (5*y)/(2*N*z) - (7*N*y)/z)*PolyLog[2, x] + 
   Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y^2)/z^3 - 
     ((2*I)*myp1*Nf*y^2)/z^3 + ((11*I)*N*y)/z^2 - ((2*I)*Nf*y)/z^2 - 
     ((22*I)*N*y^2)/z^2 + ((4*I)*Nf*y^2)/z^2 + (((11*I)/2)*N)/z - (I*Nf)/z - 
     (((33*I)/2)*N*y)/z + ((3*I)*Nf*y)/z)*PolyLog[2, x] + 
   (19/(2*N) + 3/(2*myp1^2*N) - 9/(2*myp1*N) + (25*N)/4 + (27*N)/(4*myp1^2) - 
     (10*N)/myp1 + (2*N)/(3*myp1^3*x) - 2/(N*y) + (5*N)/(3*y) - 
     (2*N*y)/(myp1^3*x) + (2*N*y^2)/(myp1^3*x) + (2*N)/(3*myp1*z^3) - 
     (N*y)/(myp1*z^3) + (2*myp1*y^2)/(N*z^3) + (39*N*y^2)/(2*myp1*z^3) - 
     (37*N*y^3)/(myp1*z^3) + (37*N*y^4)/(2*myp1*z^3) - (3*N)/(myp1^2*z^2) + 
     (2*N)/(3*myp1^2*y*z^2) + (5*y)/(2*N*z^2) + (26*N*y)/(myp1^2*z^2) - 
     (2*y^2)/(N*z^2) - (451*N*y^2)/(6*myp1^2*z^2) + 
     (245*N*y^3)/(3*myp1^2*z^2) - (59*N*y^4)/(2*myp1^2*z^2) - 
     3/(2*myp1*N*z) + (7*N)/(2*myp1^3*z) - (4*N)/(3*myp1^3*y*z) + 
     (6*y)/(myp1*N*z) - (19*N*y)/(2*myp1^3*z) - (11*y^2)/(2*myp1*N*z) + 
     (199*N*y^2)/(12*myp1^3*z) - (34*N*y^3)/(3*myp1^3*z) + 
     (11*N*y^4)/(4*myp1^3*z) - (3*z)/(myp1^3*N) + (5*z)/(myp1^2*N) - 
     (5*z)/(2*myp1*N) - (27*N*z)/(2*myp1^3) + (45*N*z)/(2*myp1^2) - 
     (5*N*z)/(4*myp1) - (mzp1*z)/(2*N*y^2) - (7*mzp1*N*z)/(2*y^2) + 
     (5*z)/(2*N*y) + (5*N*z)/(2*y) - (3*z^2)/(myp1^3*N) + z^2/(2*myp1^2*N) - 
     (27*N*z^2)/(2*myp1^3) + (9*N*z^2)/(4*myp1^2))*PolyLog[2, x] + 
   (-3/N - 3*N + (4*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (12*N*y)/z^2 - (10*y^2)/(N*z^2) - (25*N*y^2)/z^2 + 3/(N*z) + (3*N)/z - 
     (9*y)/(N*z) - (15*N*y)/z)*Log[mxp1]*Log[mzp1]*PolyLog[2, x] + 
   (-9/(2*N) + 3/(2*myp1^2*N) + 1/(myp1*N) - (9*N)/2 + (13*N)/(2*myp1^2) - 
     (2*N)/myp1 - Nf/3 + (5*N)/(3*y) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) - 
     (5*N*y^2)/(6*z^3) + (2*myp1*Nf*y^2)/(3*z^3) + (5*N*y^3)/(6*z^3) - 
     N/z^2 + (5*N)/(3*y*z^2) + (2*y)/(N*z^2) - (4*N*y)/(3*z^2) + 
     (2*Nf*y)/(3*z^2) - (5*y^2)/(N*z^2) - (47*N*y^2)/(6*z^2) - 
     (4*Nf*y^2)/(3*z^2) + 9/(2*N*z) - 9/(2*myp1*N*z) - N/(3*z) + 
     (11*N)/(3*myp1*z) + Nf/(3*z) - (2*N)/(myp1*y*z) - (19*y)/(2*N*z) + 
     (6*y)/(myp1*N*z) + (2*N*y)/z - (38*N*y)/(3*myp1*z) - (Nf*y)/z + 
     (29*N*y^2)/(2*myp1*z) - (3*z)/(myp1^3*N) + (4*z)/(myp1^2*N) - 
     (27*N*z)/(2*myp1^3) + (8*N*z)/myp1^2 - (2*N*z)/(3*y) + 
     (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - 
     (9*N*z^2)/myp1^3)*Log[x]*PolyLog[2, x] + 
   (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[mxp1]*Log[x]*PolyLog[2, x] + 
   (7/(2*N) - 2/(myp1*N) - (31*N)/3 + (4*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 
     (2*N)/(3*myp1^3*x^2) + 1/(2*myp1*N*x) - (4*N)/(3*myp1^4*x) + 
     (17*N)/(6*myp1*x) - (5*N)/(3*y) - (2*N*y)/(myp1^3*x^2) + 
     (13*N*y)/(3*myp1^4*x) - (N*y)/(3*myp1*x) + (2*N*y^2)/(myp1^3*x^2) - 
     (6*N*y^2)/(myp1^4*x) - (4*N*y^3)/(3*myp1^3*x^2) + 
     (5*N*y^3)/(3*myp1^4*x) - (2*N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + 
     (2*N)/(3*y*z^3) - (13*N*y^2)/(3*z^3) - (3*N*y^2)/(2*myp1^2*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) + (13*N*y^3)/(3*z^3) + 
     (5*N*y^3)/(2*myp1^2*z^3) - (5*N*y^4)/(2*myp1^2*z^3) + 
     (5*N*y^5)/(6*myp1^2*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (11*N*y)/(3*z^2) + 
     (7*N*y)/(3*myp1^3*z^2) + (2*Nf*y)/(3*z^2) - y^2/(N*z^2) - 
     (40*N*y^2)/(3*z^2) - (47*N*y^2)/(6*myp1^3*z^2) - (4*Nf*y^2)/(3*z^2) + 
     (13*N*y^3)/(2*myp1^3*z^2) - (13*N*y^4)/(6*myp1^3*z^2) - 
     (N*y^5)/(6*myp1^3*z^2) - 3/(2*N*z) + 1/(2*myp1*N*z) + 
     (7*N)/(6*myp1^4*z) - (2*N)/(3*myp1*z) + Nf/(3*z) + (2*N)/(myp1*y*z) + 
     (9*y)/(2*N*z) - (2*y)/(myp1*N*z) - (43*N*y)/(6*myp1^4*z) - 
     (64*N*y)/(3*myp1*z) - (Nf*y)/z + (2*y^2)/(myp1*N*z) + 
     (15*N*y^2)/(myp1^4*z) + (57*N*y^2)/(2*myp1*z) - 
     (52*N*y^3)/(3*myp1^4*z) + (47*N*y^4)/(6*myp1^4*z) - 
     (3*N*y^5)/(2*myp1^4*z) + (2*N*z)/(3*y))*Log[y]*PolyLog[2, x] + 
   (2*N - (2*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - (10*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (19*N*y^2)/z^2 - (2*N)/z + (12*N*y)/z)*Log[myp1]*
    Log[y]*PolyLog[2, x] + (N - (2*myp1*N*y^2)/z^3 - (2*N*y)/z^2 + 
     (4*N*y^2)/z^2 - N/z + (3*N*y)/z)*Log[x]*Log[y]*PolyLog[2, x] + 
   (-2*N + (myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/(2*z^3) + (7*N*y)/z^2 - 
     y^2/(N*z^2) - (27*N*y^2)/(2*z^2) + (2*N)/z - (9*N*y)/z)*Log[y]^2*
    PolyLog[2, x] + (3/N + (41*N)/6 - Nf/3 - (2*N)/(3*myp1^3*x^2) + 
     (4*N)/(3*myp1^4*x) - (2*mzp1*N)/(3*y) + (2*N*y)/(myp1^3*x^2) - 
     (13*N*y)/(3*myp1^4*x) - (2*N*y^2)/(myp1^3*x^2) + (6*N*y^2)/(myp1^4*x) + 
     (4*N*y^3)/(3*myp1^3*x^2) - (5*N*y^3)/(3*myp1^4*x) + 
     (2*N*y^4)/(3*myp1^4*x) - (4*N*y^2)/(3*myp1^2*z^3) + 
     (2*myp1*Nf*y^2)/(3*z^3) + (6*N*y^3)/(myp1^2*z^3) - 
     (6*N*y^4)/(myp1^2*z^3) + (2*N*y^5)/(myp1^2*z^3) - (2*myp1*y)/(N*z^2) - 
     (44*N*y)/(3*myp1^3*z^2) + (2*Nf*y)/(3*z^2) + (60*N*y^2)/(myp1^3*z^2) - 
     (4*Nf*y^2)/(3*z^2) - (89*N*y^3)/(myp1^3*z^2) + (60*N*y^4)/(myp1^3*z^2) - 
     (15*N*y^5)/(myp1^3*z^2) - 3/(N*z) - (47*N)/(6*myp1^4*z) + Nf/(3*z) + 
     (5*y)/(N*z) + (317*N*y)/(6*myp1^4*z) - (Nf*y)/z - 
     (131*N*y^2)/(myp1^4*z) + (158*N*y^3)/(myp1^4*z) - 
     (181*N*y^4)/(2*myp1^4*z) + (41*N*y^5)/(2*myp1^4*z))*Log[z]*
    PolyLog[2, x] + (7/N + 13*N - (12*myp1*y^2)/(N*z^3) - 
     (57*myp1*N*y^2)/z^3 - (14*y)/(N*z^2) - (56*N*y)/z^2 + (26*y^2)/(N*z^2) + 
     (113*N*y^2)/z^2 - 7/(N*z) - (13*N)/z + (21*y)/(N*z) + (69*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, x] + (-2/N - 3*N + (2*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + (12*N*y)/z^2 - (6*y^2)/(N*z^2) - 
     (25*N*y^2)/z^2 + 2/(N*z) + (3*N)/z - (6*y)/(N*z) - (15*N*y)/z)*Log[x]*
    Log[z]*PolyLog[2, x] + (-2*N + (2*myp1*y^2)/(N*z^3) + 
     (9*myp1*N*y^2)/z^3 + (10*N*y)/z^2 - (2*y^2)/(N*z^2) - (19*N*y^2)/z^2 + 
     (2*N)/z - (12*N*y)/z)*Log[y]*Log[z]*PolyLog[2, x] + 
   (3/(2*N) + (3*N)/2 - (2*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/(2*z^3) - 
     (3*y)/(N*z^2) - (6*N*y)/z^2 + (5*y^2)/(N*z^2) + (25*N*y^2)/(2*z^2) - 
     3/(2*N*z) - (3*N)/(2*z) + (9*y)/(2*N*z) + (15*N*y)/(2*z))*
    PolyLog[2, x]^2 + (4/N - 3/(2*myp1^2*N) + 1/(myp1*N) + (62*N)/3 - 
     (13*N)/(2*myp1^2) - (2*N)/myp1 - 1/(2*myp1*N*x) - (3*N)/(2*myp1*x) + 
     (5*N)/(3*y) + (N*y^2)/(myp1^4*x) + (2*N*y^3)/(3*myp1^3*x^2) + 
     (2*N*y^3)/(3*myp1^4*x) + (N*y^4)/(3*myp1^4*x) + (2*N)/(3*z^3) - 
     (2*N)/(3*y*z^3) + (2*N*y^2)/z^3 - (4*N*y^2)/(3*myp1^2*z^3) - 
     (2*N*y^3)/z^3 + (6*N*y^3)/(myp1^2*z^3) - (6*N*y^4)/(myp1^2*z^3) + 
     (2*N*y^5)/(myp1^2*z^3) - N/z^2 + (5*N)/(3*y*z^2) - (4*y)/(N*z^2) - 
     (9*N*y)/z^2 - (38*N*y)/(3*myp1^3*z^2) + (8*y^2)/(N*z^2) + 
     (18*N*y^2)/z^2 + (65*N*y^2)/(myp1^3*z^2) - (116*N*y^3)/(myp1^3*z^2) + 
     (91*N*y^4)/(myp1^3*z^2) - (26*N*y^5)/(myp1^3*z^2) - 2/(myp1*N*z) - 
     (41*N)/(6*myp1^4*z) - N/(2*myp1*z) - (2*N)/(myp1*y*z) + 
     (12*y)/(myp1*N*z) + (347*N*y)/(6*myp1^4*z) + (27*N*y)/(myp1*z) - 
     (12*y^2)/(myp1*N*z) - (335*N*y^2)/(2*myp1^4*z) - (30*N*y^2)/(myp1*z) + 
     (455*N*y^3)/(2*myp1^4*z) - (145*N*y^4)/(myp1^4*z) + 
     (36*N*y^5)/(myp1^4*z) + (3*z)/(myp1^3*N) - (4*z)/(myp1^2*N) + 
     (27*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 - (2*N*z)/(3*y) - 
     (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + 
     (9*N*z^2)/myp1^3)*Log[z]*PolyLog[2, -(x/y)] + 
   Pi^2*(-1/3*1/N - (7*N)/6 + (myp1*y^2)/(N*z^3) + (31*myp1*N*y^2)/(6*z^3) + 
     (2*y)/(3*N*z^2) + (16*N*y)/(3*z^2) - (5*y^2)/(3*N*z^2) - 
     (21*N*y^2)/(2*z^2) + 1/(3*N*z) + (7*N)/(6*z) - y/(N*z) - (13*N*y)/(2*z))*
    PolyLog[2, y] + Pi*(((-11*I)/2)*N + I*Nf + ((11*I)*myp1*N*y^2)/z^3 - 
     ((2*I)*myp1*Nf*y^2)/z^3 + ((11*I)*N*y)/z^2 - ((2*I)*Nf*y)/z^2 - 
     ((22*I)*N*y^2)/z^2 + ((4*I)*Nf*y^2)/z^2 + (((11*I)/2)*N)/z - (I*Nf)/z - 
     (((33*I)/2)*N*y)/z + ((3*I)*Nf*y)/z)*PolyLog[2, y] + 
   (1/(2*N) - 2/(myp1*N) + (17*N)/2 - N/(2*myp1^2) - (10*N)/myp1 - 
     myp1/(N*x) - (4*N)/(myp1^3*x) + (2*N*y)/(3*myp1^2*x^2) + 
     (56*N*y)/(3*myp1^3*x) - (N*y^2)/(myp1^2*x^2) - 
     (353*N*y^2)/(12*myp1^3*x) + (N*y^3)/(myp1^2*x^2) + 
     (45*N*y^3)/(2*myp1^3*x) - (23*N*y^4)/(4*myp1^3*x) + (2*N)/(3*myp1*z^3) - 
     (N*y)/(myp1*z^3) + (2*myp1*y^2)/(N*z^3) + (39*N*y^2)/(2*myp1*z^3) - 
     (37*N*y^3)/(myp1*z^3) + (37*N*y^4)/(2*myp1*z^3) - (5*N)/(3*myp1^2*z^2) + 
     (9*y)/(2*N*z^2) + (67*N*y)/(2*myp1^2*z^2) - (6*y^2)/(N*z^2) - 
     (631*N*y^2)/(6*myp1^2*z^2) + (715*N*y^3)/(6*myp1^2*z^2) - 
     (89*N*y^4)/(2*myp1^2*z^2) + 1/(myp1*N*z) + (23*N)/(2*myp1^3*z) - 
     (3*y)/(myp1*N*z) - (214*N*y)/(3*myp1^3*z) + y^2/(2*myp1*N*z) + 
     (1621*N*y^2)/(12*myp1^3*z) - (197*N*y^3)/(2*myp1^3*z) + 
     (101*N*y^4)/(4*myp1^3*z))*PolyLog[2, y] + 
   (-4*N + (2*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/z^3 + (14*N*y)/z^2 - 
     (2*y^2)/(N*z^2) - (27*N*y^2)/z^2 + (4*N)/z - (18*N*y)/z)*Log[myp1]*
    Log[mzp1]*PolyLog[2, y] + (-3/(2*N) + 1/(2*myp1^2*N) + 1/(myp1*N) + 
     (2*N)/myp1^2 - (2*N)/myp1 - Nf/3 + (2*N)/(3*x^2) - (4*N)/(3*myp1*x) + 
     (7*N)/(3*y) + (N*y)/(3*myp1*x) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) - 
     (5*N*y^2)/(6*z^3) + (2*myp1*Nf*y^2)/(3*z^3) + (5*N*y^3)/(6*z^3) - 
     N/z^2 + (5*N)/(3*y*z^2) + (2*y)/(N*z^2) - (4*N*y)/(3*z^2) + 
     (2*Nf*y)/(3*z^2) - (3*y^2)/(N*z^2) + (19*N*y^2)/(6*z^2) - 
     (4*Nf*y^2)/(3*z^2) + (10*N)/(3*myp1*z) + Nf/(3*z) - (2*N)/(myp1*y*z) - 
     (4*y)/(myp1*N*z) - (N*y)/(3*myp1*z) - (Nf*y)/z + (9*y^2)/(2*myp1*N*z) - 
     (3*N*y^2)/(myp1*z) - (4*N*z)/(3*y))*Log[x]*PolyLog[2, y] + 
   (4*N - (2*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (14*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (27*N*y^2)/z^2 - (4*N)/z + (18*N*y)/z)*Log[myp1]*
    Log[x]*PolyLog[2, y] + (5/(2*N) - 2/(myp1*N) - (23*N)/6 - N/myp1^2 + 
     (4*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 1/(2*myp1*N*x) + 
     (3*N)/(2*myp1^4*x) + (4*N)/(3*myp1*x) - (7*N)/(3*y) - 
     (9*N*y)/(2*myp1^4*x) - (N*y)/(3*myp1*x) + (7*N*y^2)/(2*myp1^4*x) - 
     (2*N*y^3)/(3*myp1^3*x^2) - (13*N*y^3)/(6*myp1^4*x) - 
     (N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + (2*N)/(3*y*z^3) - 
     (71*N*y^2)/(6*z^3) + (6*N*y^2)/(myp1^2*z^3) + (2*myp1*Nf*y^2)/(3*z^3) + 
     (71*N*y^3)/(6*z^3) - (20*N*y^3)/(myp1^2*z^3) + (20*N*y^4)/(myp1^2*z^3) - 
     (20*N*y^5)/(3*myp1^2*z^3) + N/z^2 - (5*N)/(3*y*z^2) - (2*y)/(N*z^2) - 
     (11*N*y)/(3*z^2) - (4*N*y)/(3*myp1^3*z^2) + (2*Nf*y)/(3*z^2) + 
     y^2/(N*z^2) + (15*N*y^2)/(2*z^2) - (20*N*y^2)/(3*myp1^3*z^2) - 
     (4*Nf*y^2)/(3*z^2) + (25*N*y^3)/(myp1^3*z^2) - (28*N*y^4)/(myp1^3*z^2) + 
     (29*N*y^5)/(3*myp1^3*z^2) - (8*N)/(3*myp1^4*z) - (10*N)/(3*myp1*z) + 
     Nf/(3*z) + (2*N)/(myp1*y*z) + (4*y)/(myp1*N*z) + (23*N*y)/(3*myp1^4*z) - 
     (2*N*y)/(3*myp1*z) - (Nf*y)/z - (7*y^2)/(2*myp1*N*z) - 
     (9*N*y^2)/(2*myp1^4*z) + (9*N*y^2)/(myp1*z) - (19*N*y^3)/(2*myp1^4*z) + 
     (21*N*y^4)/(2*myp1^4*z) - (7*N*y^5)/(2*myp1^4*z) + (4*N*z)/(3*y))*Log[y]*
    PolyLog[2, y] + (2*N - (2*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - 
     (10*N*y)/z^2 + (2*y^2)/(N*z^2) + (19*N*y^2)/z^2 - (2*N)/z + (12*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, y] + (N - (2*myp1*N*y^2)/z^3 - (2*N*y)/z^2 + 
     (4*N*y^2)/z^2 - N/z + (3*N*y)/z)*Log[x]*Log[y]*PolyLog[2, y] + 
   (-2*N + (myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/(2*z^3) + (7*N*y)/z^2 - 
     y^2/(N*z^2) - (27*N*y^2)/(2*z^2) + (2*N)/z - (9*N*y)/z)*Log[y]^2*
    PolyLog[2, y] + (N^(-1) + 1/(2*myp1^2*N) - 1/(myp1*N) - (17*N)/6 + 
     (2*N)/myp1^2 + (2*N)/myp1 - Nf/3 - (2*N)/(3*x^2) + 1/(2*myp1*N*x) + 
     (11*N)/(6*myp1*x) - (7*N)/(3*y) - (N*y)/(3*myp1*x) - (2*N)/(3*z^3) + 
     (2*N)/(3*y*z^3) - (2*N*y^2)/z^3 + (2*myp1*Nf*y^2)/(3*z^3) + 
     (2*N*y^3)/z^3 + N/z^2 - (5*N)/(3*y*z^2) - (4*N*y)/z^2 + 
     (2*Nf*y)/(3*z^2) - (2*y^2)/(N*z^2) - (7*N*y^2)/z^2 - 
     (4*Nf*y^2)/(3*z^2) - (7*N)/(myp1*z) + Nf/(3*z) + (2*N)/(myp1*y*z) - 
     (N*y)/(myp1*z) - (Nf*y)/z + y^2/(myp1*N*z) + (25*N*y^2)/(2*myp1*z) + 
     (4*N*z)/(3*y))*Log[z]*PolyLog[2, y] + 
   (4/N + 10*N - (8*myp1*y^2)/(N*z^3) - (44*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (44*N*y)/z^2 + (16*y^2)/(N*z^2) + (88*N*y^2)/z^2 - 4/(N*z) - (10*N)/z + 
     (12*y)/(N*z) + (54*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, y] + 
   (-2/N - N + (4*myp1*N*y^2)/z^3 + (4*myp1*y)/(N*z^2) + (2*N*y)/z^2 - 
     (6*N*y^2)/z^2 + 2/(N*z) + N/z - (6*y)/(N*z) - (3*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, y] + (-2*N + (2*myp1*y^2)/(N*z^3) + (9*myp1*N*y^2)/z^3 + 
     (10*N*y)/z^2 - (2*y^2)/(N*z^2) - (19*N*y^2)/z^2 + (2*N)/z - (12*N*y)/z)*
    Log[y]*Log[z]*PolyLog[2, y] + (2*N - (2*myp1*y^2)/(N*z^3) - 
     (9*myp1*N*y^2)/z^3 - (10*N*y)/z^2 + (2*y^2)/(N*z^2) + (19*N*y^2)/z^2 - 
     (2*N)/z + (12*N*y)/z)*PolyLog[2, x]*PolyLog[2, y] + 
   (-1/2*1/N - (5*myp1*N*y^2)/(2*z^3) + (myp1*y)/(N*z^2) - (3*N*y)/z^2 + 
     (11*N*y^2)/(2*z^2) + 1/(2*N*z) - (3*y)/(2*N*z) + (3*N*y)/z)*
    PolyLog[2, y]^2 + Pi^2*(-1/3*1/N - N/6 + (myp1*y^2)/(3*N*z^3) + 
     (3*myp1*N*y^2)/(2*z^3) + (2*y)/(3*N*z^2) + (4*N*y)/(3*z^2) - 
     y^2/(N*z^2) - (17*N*y^2)/(6*z^2) + 1/(3*N*z) + N/(6*z) - y/(N*z) - 
     (3*N*y)/(2*z))*PolyLog[2, -(y/z)] + 
   (-3/N - 2*N + (2*myp1*y^2)/(N*z^3) + (18*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (16*N*y)/z^2 - (8*y^2)/(N*z^2) - (34*N*y^2)/z^2 + 3/(N*z) + (2*N)/z - 
     (9*y)/(N*z) - (18*N*y)/z)*Log[mxp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (-6/N + 3/(2*myp1^2*N) + 1/(myp1*N) - (21*N)/2 + (13*N)/(2*myp1^2) - 
     (2*N)/myp1 + (2*N)/(3*myp1^3*x^2) - (4*N)/(3*myp1^4*x) + 
     (2*mzp1*N)/(3*y) - (2*N*y)/(myp1^3*x^2) + (13*N*y)/(3*myp1^4*x) + 
     (2*N*y^2)/(myp1^3*x^2) - (6*N*y^2)/(myp1^4*x) - 
     (4*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(3*myp1^4*x) - 
     (2*N*y^4)/(3*myp1^4*x) - (3*N*y^2)/(2*myp1^2*z^3) + 
     (31*myp1*N*y^2)/(6*z^3) + (5*N*y^3)/(2*myp1^2*z^3) - 
     (5*N*y^4)/(2*myp1^2*z^3) + (5*N*y^5)/(6*myp1^2*z^3) + y/(N*z^2) + 
     (47*N*y)/(3*z^2) + (7*N*y)/(3*myp1^3*z^2) - (4*y^2)/(N*z^2) - 
     (185*N*y^2)/(6*z^2) - (47*N*y^2)/(6*myp1^3*z^2) + 
     (13*N*y^3)/(2*myp1^3*z^2) - (13*N*y^4)/(6*myp1^3*z^2) - 
     (N*y^5)/(6*myp1^3*z^2) - 3/(2*N*z) + 3/(myp1*N*z) + (7*N)/(6*myp1^4*z) + 
     (41*N)/(6*myp1*z) + (9*y)/(2*N*z) - (16*y)/(myp1*N*z) - 
     (43*N*y)/(6*myp1^4*z) - (118*N*y)/(3*myp1*z) + (29*y^2)/(2*myp1*N*z) + 
     (15*N*y^2)/(myp1^4*z) + (36*N*y^2)/(myp1*z) - (52*N*y^3)/(3*myp1^4*z) + 
     (47*N*y^4)/(6*myp1^4*z) - (3*N*y^5)/(2*myp1^4*z) - (3*z)/(myp1^3*N) + 
     (4*z)/(myp1^2*N) - (27*N*z)/(2*myp1^3) + (8*N*z)/myp1^2 + 
     (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - 
     (9*N*z^2)/myp1^3)*Log[x]*PolyLog[2, -(y/z)] + 
   (N^(-1) + N - (9*myp1*N*y^2)/z^3 - (2*myp1*y)/(N*z^2) - (8*N*y)/z^2 + 
     (17*N*y^2)/z^2 - 1/(N*z) - N/z + (3*y)/(N*z) + (9*N*y)/z)*Log[mxp1]*
    Log[x]*PolyLog[2, -(y/z)] + (-3/N - 3*N + (4*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + (12*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (25*N*y^2)/z^2 + 3/(N*z) + (3*N)/z - (9*y)/(N*z) - (15*N*y)/z)*Log[myp1]*
    Log[x]*PolyLog[2, -(y/z)] + (N^(-1) + (3*N)/2 - (myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/(2*z^3) - (2*y)/(N*z^2) - (6*N*y)/z^2 + 
     (3*y^2)/(N*z^2) + (25*N*y^2)/(2*z^2) - 1/(N*z) - (3*N)/(2*z) + 
     (3*y)/(N*z) + (15*N*y)/(2*z))*Log[x]^2*PolyLog[2, -(y/z)] + 
   (2/N - 2/(myp1*N) - (61*N)/6 + (4*N)/myp1 - (2*N)/(3*x^2) + 
     1/(2*myp1*N*x) + (17*N)/(6*myp1*x) - (7*N)/(3*y) - (N*y)/(3*myp1*x) - 
     (2*N)/(3*z^3) + (2*N)/(3*y*z^3) - (13*N*y^2)/(3*z^3) + 
     (13*N*y^3)/(3*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (3*y)/(N*z^2) + 
     (11*N*y)/(3*z^2) - (4*y^2)/(N*z^2) - (40*N*y^2)/(3*z^2) + 
     1/(2*myp1*N*z) - (2*N)/(3*myp1*z) + (2*N)/(myp1*y*z) - 
     (2*y)/(myp1*N*z) - (64*N*y)/(3*myp1*z) + (2*y^2)/(myp1*N*z) + 
     (57*N*y^2)/(2*myp1*z) + (4*N*z)/(3*y))*Log[y]*PolyLog[2, -(y/z)] + 
   (2*N - (2*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - (10*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (19*N*y^2)/z^2 - (2*N)/z + (12*N*y)/z)*Log[myp1]*
    Log[y]*PolyLog[2, -(y/z)] + (-2*N + (myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/(2*z^3) + (7*N*y)/z^2 - y^2/(N*z^2) - 
     (27*N*y^2)/(2*z^2) + (2*N)/z - (9*N*y)/z)*Log[y]^2*PolyLog[2, -(y/z)] + 
   (3/N + 2*N - (2*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (16*N*y)/z^2 + (8*y^2)/(N*z^2) + (34*N*y^2)/z^2 - 3/(N*z) - (2*N)/z + 
     (9*y)/(N*z) + (18*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, -(y/z)] + 
   (-N^(-1) - 3*N + (13*myp1*N*y^2)/z^3 + (2*myp1*y)/(N*z^2) + (12*N*y)/z^2 - 
     (25*N*y^2)/z^2 + 1/(N*z) + (3*N)/z - (3*y)/(N*z) - (15*N*y)/z)*Log[x]*
    Log[z]*PolyLog[2, -(y/z)] + (2*N - (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + 
     (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*Log[y]*Log[z]*PolyLog[2, -(y/z)] + 
   (2*N - (2*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - (10*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (19*N*y^2)/z^2 - (2*N)/z + (12*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, -(y/z)] + Pi^2*(1/(3*N) + N/6 - (myp1*y^2)/(3*N*z^3) - 
     (3*myp1*N*y^2)/(2*z^3) - (2*y)/(3*N*z^2) - (4*N*y)/(3*z^2) + 
     y^2/(N*z^2) + (17*N*y^2)/(6*z^2) - 1/(3*N*z) - N/(6*z) + y/(N*z) + 
     (3*N*y)/(2*z))*PolyLog[2, -((x*y)/z)] + 
   (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (-2/N + 2/(myp1*N) + (61*N)/6 - (4*N)/myp1 + (2*N)/(3*x^2) - 
     1/(2*myp1*N*x) - (17*N)/(6*myp1*x) + (7*N)/(3*y) + (N*y)/(3*myp1*x) + 
     (2*N)/(3*z^3) - (2*N)/(3*y*z^3) + (13*N*y^2)/(3*z^3) - 
     (13*N*y^3)/(3*z^3) - N/z^2 + (5*N)/(3*y*z^2) - (3*y)/(N*z^2) - 
     (11*N*y)/(3*z^2) + (4*y^2)/(N*z^2) + (40*N*y^2)/(3*z^2) - 
     1/(2*myp1*N*z) + (2*N)/(3*myp1*z) - (2*N)/(myp1*y*z) + 
     (2*y)/(myp1*N*z) + (64*N*y)/(3*myp1*z) - (2*y^2)/(myp1*N*z) - 
     (57*N*y^2)/(2*myp1*z) - (4*N*z)/(3*y))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (N^(-1) + 2*N - (2*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (4*N*y)/z^2 + (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - 
     1/(N*z) - (2*N)/z + (3*y)/(N*z) + (6*N*y)/z)*Log[myp1]*Log[y]*
    PolyLog[2, -((x*y)/z)] + (-N^(-1) + N + (2*myp1*y^2)/(N*z^3) - 
     (2*myp1*N*y^2)/z^3 + (2*y)/(N*z^2) - (2*N*y)/z^2 - (4*y^2)/(N*z^2) + 
     (4*N*y^2)/z^2 + 1/(N*z) - N/z - (3*y)/(N*z) + (3*N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, -((x*y)/z)] + (2*N - (myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/(2*z^3) - (7*N*y)/z^2 + y^2/(N*z^2) + 
     (27*N*y^2)/(2*z^2) - (2*N)/z + (9*N*y)/z)*Log[y]^2*
    PolyLog[2, -((x*y)/z)] + (-5/N - 8*N + (8*myp1*y^2)/(N*z^3) + 
     (35*myp1*N*y^2)/z^3 + (10*y)/(N*z^2) + (34*N*y)/z^2 - (18*y^2)/(N*z^2) - 
     (69*N*y^2)/z^2 + 5/(N*z) + (8*N)/z - (15*y)/(N*z) - (42*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (-2*N + (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - (8*N*y^2)/z^2 + (2*N)/z - 
     (6*N*y)/z)*Log[y]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (N^(-1) + 2*N - (2*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (4*N*y)/z^2 + (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - 
     1/(N*z) - (2*N)/z + (3*y)/(N*z) + (6*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, -((x*y)/z)] + Pi^2*(-7/(6*N) - (13*N)/6 + 
     (2*myp1*y^2)/(N*z^3) + (19*myp1*N*y^2)/(2*z^3) + (7*y)/(3*N*z^2) + 
     (28*N*y)/(3*z^2) - (13*y^2)/(3*N*z^2) - (113*N*y^2)/(6*z^2) + 
     7/(6*N*z) + (13*N)/(6*z) - (7*y)/(2*N*z) - (23*N*y)/(2*z))*
    PolyLog[2, z] + (5/N - 3/(2*myp1^2*N) + 3/(2*myp1*N) + (111*N)/4 - 
     (27*N)/(4*myp1^2) - (3*N)/myp1 - myp1/(N*x) - (10*N)/(3*myp1^3*x) - 
     2/(N*y) + (5*N)/(3*y) + (2*N*y)/(3*myp1^2*x^2) + (52*N*y)/(3*myp1^3*x) - 
     (N*y^2)/(myp1^2*x^2) - (353*N*y^2)/(12*myp1^3*x) + 
     (N*y^3)/(myp1^2*x^2) + (45*N*y^3)/(2*myp1^3*x) - 
     (23*N*y^4)/(4*myp1^3*x) - (2*N)/(myp1^2*z^2) + (2*N)/(3*myp1^2*y*z^2) - 
     (4*y)/(N*z^2) - (20*N*y)/(myp1^2*z^2) + (44*N*y^2)/(myp1^2*z^2) - 
     (22*N*y^3)/(myp1^2*z^2) - 3/(myp1*N*z) - (71*N)/(6*myp1^3*z) - 
     (4*N)/(3*myp1^3*y*z) + (8*y)/(myp1*N*z) + (214*N*y)/(3*myp1^3*z) - 
     (4*y^2)/(myp1*N*z) - (737*N*y^2)/(6*myp1^3*z) + (88*N*y^3)/(myp1^3*z) - 
     (22*N*y^4)/(myp1^3*z) + z/(myp1^2*N) - (5*z)/(2*myp1*N) + 
     (3*mzp1*z)/(myp1^3*N) + (9*N*z)/(2*myp1^2) - (5*N*z)/(4*myp1) + 
     (27*mzp1*N*z)/(2*myp1^3) - (mzp1*z)/(2*N*y^2) - (7*mzp1*N*z)/(2*y^2) + 
     (5*z)/(2*N*y) + (5*N*z)/(2*y) + z^2/(2*myp1^2*N) + (9*N*z^2)/(4*myp1^2))*
    PolyLog[2, z] + (3/(2*N*z) - 3/(2*myp1*N*z) + (9*N)/(2*z) - 
     (9*N)/(2*myp1*z) - y/(2*N*z) + (2*y)/(myp1*N*z) - (31*N*y)/(2*z) + 
     (20*N*y)/(myp1*z) - y^2/(2*myp1*N*z) - (31*N*y^2)/(2*myp1*z))*Log[mzp1]*
    PolyLog[2, z] + (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - 
     (6*y)/(N*z^2) - (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 
     3/(N*z) - (3*N)/z + (9*y)/(N*z) + (15*N*y)/z)*Log[myp1]*Log[mzp1]*
    PolyLog[2, z] + ((-4*N)/3 + (2*N)/(3*x^2) - (2*N)/(3*myp1^3*x^2) + 
     (4*N)/(3*myp1^4*x) - (4*N)/(3*myp1*x) + (5*N)/(3*y) + 
     (2*N*y)/(myp1^3*x^2) - (13*N*y)/(3*myp1^4*x) + (N*y)/(3*myp1*x) - 
     (2*N*y^2)/(myp1^3*x^2) + (6*N*y^2)/(myp1^4*x) + 
     (4*N*y^3)/(3*myp1^3*x^2) - (5*N*y^3)/(3*myp1^4*x) + 
     (2*N*y^4)/(3*myp1^4*x) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) - 
     (5*N*y^2)/(6*z^3) + (3*N*y^2)/(2*myp1^2*z^3) + (5*N*y^3)/(6*z^3) - 
     (5*N*y^3)/(2*myp1^2*z^3) + (5*N*y^4)/(2*myp1^2*z^3) - 
     (5*N*y^5)/(6*myp1^2*z^3) - N/z^2 + (5*N)/(3*y*z^2) + (8*N*y)/(3*z^2) - 
     (7*N*y)/(3*myp1^3*z^2) + (N*y^2)/(6*z^2) + (47*N*y^2)/(6*myp1^3*z^2) - 
     (13*N*y^3)/(2*myp1^3*z^2) + (13*N*y^4)/(6*myp1^3*z^2) + 
     (N*y^5)/(6*myp1^3*z^2) + 3/(2*N*z) - 3/(2*myp1*N*z) - 
     (7*N)/(6*myp1^4*z) + (29*N)/(6*myp1*z) - (2*N)/(myp1*y*z) - 
     (9*y)/(2*N*z) + (6*y)/(myp1*N*z) + (43*N*y)/(6*myp1^4*z) - 
     (16*N*y)/(3*myp1*z) - (9*y^2)/(2*myp1*N*z) - (15*N*y^2)/(myp1^4*z) + 
     (3*N*y^2)/(2*myp1*z) + (52*N*y^3)/(3*myp1^4*z) - 
     (47*N*y^4)/(6*myp1^4*z) + (3*N*y^5)/(2*myp1^4*z) - (2*N*z)/(3*y))*Log[x]*
    PolyLog[2, z] + (-3/N - 3*N + (4*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + (12*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (25*N*y^2)/z^2 + 3/(N*z) + (3*N)/z - (9*y)/(N*z) - (15*N*y)/z)*Log[myp1]*
    Log[x]*PolyLog[2, z] + ((4*N)/3 - (2*N)/(3*x^2) + (2*N)/(3*myp1^3*x^2) - 
     (17*N)/(6*myp1^4*x) + (17*N)/(6*myp1*x) - (5*N)/(3*y) - 
     (2*N*y)/(myp1^3*x^2) + (53*N*y)/(6*myp1^4*x) - (N*y)/(3*myp1*x) + 
     (2*N*y^2)/(myp1^3*x^2) - (21*N*y^2)/(2*myp1^4*x) - 
     (4*N*y^3)/(3*myp1^3*x^2) + (19*N*y^3)/(6*myp1^4*x) - 
     (2*N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + (2*N)/(3*y*z^3) - 
     (13*N*y^2)/(3*z^3) + (11*N*y^2)/(3*myp1^2*z^3) + (13*N*y^3)/(3*z^3) - 
     (13*N*y^3)/(myp1^2*z^3) + (13*N*y^4)/(myp1^2*z^3) - 
     (13*N*y^5)/(3*myp1^2*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (11*N*y)/(3*z^2) - 
     (4*N*y)/(myp1^3*z^2) - (40*N*y^2)/(3*z^2) + (73*N*y^2)/(3*myp1^3*z^2) - 
     (52*N*y^3)/(myp1^3*z^2) + (131*N*y^4)/(3*myp1^3*z^2) - 
     (40*N*y^5)/(3*myp1^3*z^2) - 3/(2*N*z) + 3/(2*myp1*N*z) - 
     (3*N)/(myp1^4*z) - (2*N)/(3*myp1*z) + (2*N)/(myp1*y*z) + (9*y)/(2*N*z) - 
     (6*y)/(myp1*N*z) + (32*N*y)/(myp1^4*z) - (64*N*y)/(3*myp1*z) + 
     (9*y^2)/(2*myp1*N*z) - (215*N*y^2)/(2*myp1^4*z) + 
     (57*N*y^2)/(2*myp1*z) + (941*N*y^3)/(6*myp1^4*z) - 
     (653*N*y^4)/(6*myp1^4*z) + (57*N*y^5)/(2*myp1^4*z) + (2*N*z)/(3*y))*
    Log[y]*PolyLog[2, z] + (3/(2*myp1^2*N) - 1/(myp1*N) + (13*N)/(2*myp1^2) + 
     (2*N)/myp1 - (2*N)/(3*x^2) + 1/(2*myp1*N*x) + (11*N)/(6*myp1*x) - 
     (2*mzp1*N)/(3*y) - (N*y)/(3*myp1*x) - (4*y)/(N*z^2) - (22*N*y)/z^2 - 
     3/(N*z) + 1/(myp1*N*z) - (11*N)/(myp1*z) + (5*y)/(N*z) - 
     (4*y)/(myp1*N*z) + (22*N*y)/(myp1*z) + (5*y^2)/(myp1*N*z) - 
     (3*z)/(myp1^3*N) + (4*z)/(myp1^2*N) - (27*N*z)/(2*myp1^3) + 
     (8*N*z)/myp1^2 + (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + 
     (27*N*z^2)/(2*myp1^4) - (9*N*z^2)/myp1^3)*Log[z]*PolyLog[2, z] + 
   (7/N + 13*N - (12*myp1*y^2)/(N*z^3) - (57*myp1*N*y^2)/z^3 - 
     (14*y)/(N*z^2) - (56*N*y)/z^2 + (26*y^2)/(N*z^2) + (113*N*y^2)/z^2 - 
     7/(N*z) - (13*N)/z + (21*y)/(N*z) + (69*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, z] + (7/N + 13*N - (12*myp1*y^2)/(N*z^3) - 
     (57*myp1*N*y^2)/z^3 - (14*y)/(N*z^2) - (56*N*y)/z^2 + (26*y^2)/(N*z^2) + 
     (113*N*y^2)/z^2 - 7/(N*z) - (13*N)/z + (21*y)/(N*z) + (69*N*y)/z)*
    PolyLog[2, x]*PolyLog[2, z] + (4/N + 12*N - (10*myp1*y^2)/(N*z^3) - 
     (53*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - (54*N*y)/z^2 + (18*y^2)/(N*z^2) + 
     (107*N*y^2)/z^2 - 4/(N*z) - (12*N)/z + (12*y)/(N*z) + (66*N*y)/z)*
    PolyLog[2, y]*PolyLog[2, z] + (2/N + N - (2*myp1*y^2)/(N*z^3) - 
     (9*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (8*N*y)/z^2 + (6*y^2)/(N*z^2) + 
     (17*N*y^2)/z^2 - 2/(N*z) - N/z + (6*y)/(N*z) + (9*N*y)/z)*
    PolyLog[2, -(y/z)]*PolyLog[2, z] + 
   (-5/N - 8*N + (8*myp1*y^2)/(N*z^3) + (35*myp1*N*y^2)/z^3 + 
     (10*y)/(N*z^2) + (34*N*y)/z^2 - (18*y^2)/(N*z^2) - (69*N*y^2)/z^2 + 
     5/(N*z) + (8*N)/z - (15*y)/(N*z) - (42*N*y)/z)*PolyLog[2, -((x*y)/z)]*
    PolyLog[2, z] + (7/(2*N) + (13*N)/2 - (6*myp1*y^2)/(N*z^3) - 
     (57*myp1*N*y^2)/(2*z^3) - (7*y)/(N*z^2) - (28*N*y)/z^2 + 
     (13*y^2)/(N*z^2) + (113*N*y^2)/(2*z^2) - 7/(2*N*z) - (13*N)/(2*z) + 
     (21*y)/(2*N*z) + (69*N*y)/(2*z))*PolyLog[2, z]^2 + 
   (9/(2*N) + 6*N - (2*N)/(3*myp1^3*x^2) + (4*N)/(3*myp1^4*x) - 
     (2*mzp1*N)/(3*y) + (2*N*y)/(myp1^3*x^2) - (13*N*y)/(3*myp1^4*x) - 
     (2*N*y^2)/(myp1^3*x^2) + (4*N*y^2)/(myp1^4*x) - (3*N*y^3)/(myp1^4*x) + 
     (5*N*y^2)/(6*myp1^2*z^3) - (9*N*y^3)/(2*myp1^2*z^3) + 
     (9*N*y^4)/(2*myp1^2*z^3) - (3*N*y^5)/(2*myp1^2*z^3) - 
     (5*myp1*y)/(N*z^2) - (14*N*y)/(myp1^3*z^2) + 
     (307*N*y^2)/(6*myp1^3*z^2) - (145*N*y^3)/(2*myp1^3*z^2) + 
     (265*N*y^4)/(6*myp1^3*z^2) - (61*N*y^5)/(6*myp1^3*z^2) - 9/(2*N*z) - 
     (7*N)/(myp1^4*z) + (19*y)/(2*N*z) + (46*N*y)/(myp1^4*z) - 
     (114*N*y^2)/(myp1^4*z) + (397*N*y^3)/(3*myp1^4*z) - 
     (229*N*y^4)/(3*myp1^4*z) + (17*N*y^5)/(myp1^4*z))*PolyLog[3, mxp1] + 
   (-3/N - 3*N + (4*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (12*N*y)/z^2 - (10*y^2)/(N*z^2) - (25*N*y^2)/z^2 + 3/(N*z) + (3*N)/z - 
     (9*y)/(N*z) - (15*N*y)/z)*Log[mzp1]*PolyLog[3, mxp1] + 
   (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[x]*PolyLog[3, mxp1] + 
   (-3*N + (2*myp1*y^2)/(N*z^3) + (11*myp1*N*y^2)/z^3 + (12*N*y)/z^2 - 
     (2*y^2)/(N*z^2) - (23*N*y^2)/z^2 + (3*N)/z - (15*N*y)/z)*Log[y]*
    PolyLog[3, mxp1] + (-3*N + (2*myp1*y^2)/(N*z^3) + (11*myp1*N*y^2)/z^3 + 
     (12*N*y)/z^2 - (2*y^2)/(N*z^2) - (23*N*y^2)/z^2 + (3*N)/z - (15*N*y)/z)*
    Log[z]*PolyLog[3, mxp1] + (-1/2*1/N + 1/(myp1^2*N) - (17*N)/2 + 
     (8*N)/myp1^2 - (2*N)/(3*x^2) + 1/(2*myp1*N*x) + (5*N)/(6*myp1*x) + N/y - 
     (N*y)/(3*myp1*x) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) + (3*N*y^2)/(2*z^3) - 
     (3*N*y^3)/(2*z^3) - N/z^2 + (5*N)/(3*y*z^2) + (2*y)/(N*z^2) - 
     (16*N*y)/(3*z^2) - (5*y^2)/(N*z^2) - (97*N*y^2)/(6*z^2) + N/(3*myp1*z) - 
     (2*N)/(myp1*y*z) - (4*y)/(myp1*N*z) - (37*N*y)/(3*myp1*z) + 
     (11*y^2)/(2*myp1*N*z) + (45*N*y^2)/(2*myp1*z))*PolyLog[3, myp1] + 
   (-3/N - 7*N + (6*myp1*y^2)/(N*z^3) + (26*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (26*N*y)/z^2 - (12*y^2)/(N*z^2) - (52*N*y^2)/z^2 + 3/(N*z) + (7*N)/z - 
     (9*y)/(N*z) - (33*N*y)/z)*Log[mzp1]*PolyLog[3, myp1] + 
   (N^(-1) + 5*N - (4*myp1*y^2)/(N*z^3) - (15*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (16*N*y)/z^2 + (6*y^2)/(N*z^2) + (31*N*y^2)/z^2 - 
     1/(N*z) - (5*N)/z + (3*y)/(N*z) + (21*N*y)/z)*Log[x]*PolyLog[3, myp1] + 
   (-2/N - 2*N + (2*myp1*y^2)/(N*z^3) + (11*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (10*N*y)/z^2 - (6*y^2)/(N*z^2) - (21*N*y^2)/z^2 + 2/(N*z) + (2*N)/z - 
     (6*y)/(N*z) - (12*N*y)/z)*Log[z]*PolyLog[3, myp1] + 
   ((-2*N)/(3*x^2) + (2*N)/(3*myp1^3*x^2) - (17*N)/(6*myp1^4*x) + 
     (17*N)/(6*myp1*x) + (5*N)/(3*y) - (2*N*y)/(myp1^3*x^2) + 
     (53*N*y)/(6*myp1^4*x) - (N*y)/(3*myp1*x) + (2*N*y^2)/(myp1^3*x^2) - 
     (21*N*y^2)/(2*myp1^4*x) - (4*N*y^3)/(3*myp1^3*x^2) + 
     (19*N*y^3)/(6*myp1^4*x) - (2*N*y^4)/(3*myp1^4*x) + (2*N)/(3*z^3) - 
     (2*N)/(3*y*z^3) + (85*N*y^2)/(6*z^3) - (89*N*y^2)/(6*myp1^2*z^3) - 
     (85*N*y^3)/(6*z^3) + (85*N*y^3)/(2*myp1^2*z^3) - 
     (85*N*y^4)/(2*myp1^2*z^3) + (85*N*y^5)/(6*myp1^2*z^3) - N/z^2 + 
     (5*N)/(3*y*z^2) + (31*N*y)/z^2 - (94*N*y)/(3*myp1^3*z^2) - 
     (535*N*y^2)/(6*z^2) + (1093*N*y^2)/(6*myp1^3*z^2) - 
     (723*N*y^3)/(2*myp1^3*z^2) + (597*N*y^4)/(2*myp1^3*z^2) - 
     (535*N*y^5)/(6*myp1^3*z^2) + 3/(2*N*z) - 3/(2*myp1*N*z) + (9*N)/(2*z) - 
     (47*N)/(3*myp1^4*z) + (27*N)/(2*myp1*z) - (2*N)/(myp1*y*z) - y/(2*N*z) + 
     (2*y)/(myp1*N*z) - (31*N*y)/(2*z) + (458*N*y)/(3*myp1^4*z) - 
     (86*N*y)/(myp1*z) - y^2/(2*myp1*N*z) - (474*N*y^2)/(myp1^4*z) + 
     (187*N*y^2)/(2*myp1*z) + (659*N*y^3)/(myp1^4*z) - 
     (433*N*y^4)/(myp1^4*z) + (109*N*y^5)/(myp1^4*z) - (2*N*z)/(3*y))*
    PolyLog[3, mzp1] + (6/N + 6*N - (8*myp1*y^2)/(N*z^3) - 
     (26*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - (24*N*y)/z^2 + (20*y^2)/(N*z^2) + 
     (50*N*y^2)/z^2 - 6/(N*z) - (6*N)/z + (18*y)/(N*z) + (30*N*y)/z)*
    Log[myp1]*PolyLog[3, mzp1] + (-4/N - 10*N + (8*myp1*y^2)/(N*z^3) + 
     (44*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + (44*N*y)/z^2 - (16*y^2)/(N*z^2) - 
     (88*N*y^2)/z^2 + 4/(N*z) + (10*N)/z - (12*y)/(N*z) - (54*N*y)/z)*Log[z]*
    PolyLog[3, mzp1] + (-3/(2*N) - 3/(2*myp1^2*N) - 1/(myp1*N) - (7*N)/6 - 
     (13*N)/(2*myp1^2) + (2*N)/myp1 + (2*N)/(3*myp1^3*x^2) - 
     (4*N)/(3*myp1^4*x) - (8*N)/(3*y) - (2*N*y)/(myp1^3*x^2) + 
     (13*N*y)/(3*myp1^4*x) + (2*N*y^2)/(myp1^3*x^2) - (6*N*y^2)/(myp1^4*x) - 
     (4*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(3*myp1^4*x) - 
     (2*N*y^4)/(3*myp1^4*x) - (4*N)/(3*z^3) + (4*N)/(3*y*z^3) - 
     (2*N*y^2)/(3*z^3) - (3*N*y^2)/(2*myp1^2*z^3) + (2*N*y^3)/(3*z^3) + 
     (5*N*y^3)/(2*myp1^2*z^3) - (5*N*y^4)/(2*myp1^2*z^3) + 
     (5*N*y^5)/(6*myp1^2*z^3) + (2*N)/z^2 - (10*N)/(3*y*z^2) + 
     (2*y)/(N*z^2) + (50*N*y)/(3*z^2) + (7*N*y)/(3*myp1^3*z^2) + 
     y^2/(N*z^2) - (6*N*y^2)/z^2 - (47*N*y^2)/(6*myp1^3*z^2) + 
     (13*N*y^3)/(2*myp1^3*z^2) - (13*N*y^4)/(6*myp1^3*z^2) - 
     (N*y^5)/(6*myp1^3*z^2) - 6/(N*z) + 12/(myp1*N*z) + N/(3*z) + 
     (7*N)/(6*myp1^4*z) - N/(2*myp1*z) + (4*N)/(myp1*y*z) + (14*y)/(N*z) - 
     (28*y)/(myp1*N*z) - (2*N*y)/z - (43*N*y)/(6*myp1^4*z) - 
     (14*N*y)/(myp1*z) + (29*y^2)/(2*myp1*N*z) + (15*N*y^2)/(myp1^4*z) + 
     (7*N*y^2)/(myp1*z) - (52*N*y^3)/(3*myp1^4*z) + (47*N*y^4)/(6*myp1^4*z) - 
     (3*N*y^5)/(2*myp1^4*z) + (3*z)/(myp1^3*N) - (4*z)/(myp1^2*N) + 
     (27*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 + (2*N*z)/(3*y) - 
     (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + 
     (9*N*z^2)/myp1^3)*PolyLog[3, x] + 
   (N^(-1) + N - (9*myp1*N*y^2)/z^3 - (2*myp1*y)/(N*z^2) - (8*N*y)/z^2 + 
     (17*N*y^2)/z^2 - 1/(N*z) - N/z + (3*y)/(N*z) + (9*N*y)/z)*Log[mxp1]*
    PolyLog[3, x] + (-3/N - 3*N + (4*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + (12*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (25*N*y^2)/z^2 + 3/(N*z) + (3*N)/z - (9*y)/(N*z) - (15*N*y)/z)*Log[myp1]*
    PolyLog[3, x] + (2/N + 2*N - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - 
     (4*y)/(N*z^2) - (10*N*y)/z^2 + (6*y^2)/(N*z^2) + (21*N*y^2)/z^2 - 
     2/(N*z) - (2*N)/z + (6*y)/(N*z) + (12*N*y)/z)*Log[x]*PolyLog[3, x] + 
   (N^(-1) + N - (2*myp1*y^2)/(N*z^3) - (2*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - 
     (2*N*y)/z^2 + (4*y^2)/(N*z^2) + (4*N*y^2)/z^2 - 1/(N*z) - N/z + 
     (3*y)/(N*z) + (3*N*y)/z)*Log[z]*PolyLog[3, x] + 
   (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (12*N*y)/z^2 + (10*y^2)/(N*z^2) + (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[mzp1]*PolyLog[3, x/myp1] + 
   (-N^(-1) + 4*N - (2*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 + 
     (2*y)/(N*z^2) - (20*N*y)/z^2 + (38*N*y^2)/z^2 + 1/(N*z) - (4*N)/z - 
     (3*y)/(N*z) + (24*N*y)/z)*Log[y]*PolyLog[3, x/myp1] + 
   (-2/N - 5*N + (4*myp1*y^2)/(N*z^3) + (22*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (22*N*y)/z^2 - (8*y^2)/(N*z^2) - (44*N*y^2)/z^2 + 2/(N*z) + (5*N)/z - 
     (6*y)/(N*z) - (27*N*y)/z)*Log[z]*PolyLog[3, x/myp1] + 
   (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (22*N*y)/z^2 + (8*y^2)/(N*z^2) + (44*N*y^2)/z^2 - 2/(N*z) - (5*N)/z + 
     (6*y)/(N*z) + (27*N*y)/z)*Log[z]*PolyLog[3, x/(myp1*mzp1)] + 
   (-4/N + 3/(2*myp1^2*N) - 1/(myp1*N) - (62*N)/3 + (13*N)/(2*myp1^2) + 
     (2*N)/myp1 - (2*N)/(3*x^2) + (2*N)/(3*myp1^3*x^2) + 1/(2*myp1*N*x) - 
     (4*N)/(3*myp1^4*x) + (17*N)/(6*myp1*x) - (5*N)/(3*y) - 
     (2*N*y)/(myp1^3*x^2) + (13*N*y)/(3*myp1^4*x) - (N*y)/(3*myp1*x) + 
     (2*N*y^2)/(myp1^3*x^2) - (6*N*y^2)/(myp1^4*x) - 
     (4*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(3*myp1^4*x) - 
     (2*N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + (2*N)/(3*y*z^3) + 
     (5*N*y^2)/(6*z^3) - (3*N*y^2)/(2*myp1^2*z^3) - (5*N*y^3)/(6*z^3) + 
     (5*N*y^3)/(2*myp1^2*z^3) - (5*N*y^4)/(2*myp1^2*z^3) + 
     (5*N*y^5)/(6*myp1^2*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (4*y)/(N*z^2) + 
     (58*N*y)/(3*z^2) + (7*N*y)/(3*myp1^3*z^2) - (8*y^2)/(N*z^2) - 
     (265*N*y^2)/(6*z^2) - (47*N*y^2)/(6*myp1^3*z^2) + 
     (13*N*y^3)/(2*myp1^3*z^2) - (13*N*y^4)/(6*myp1^3*z^2) - 
     (N*y^5)/(6*myp1^3*z^2) - 3/(2*N*z) + 7/(2*myp1*N*z) + 
     (7*N)/(6*myp1^4*z) + (37*N)/(6*myp1*z) + (2*N)/(myp1*y*z) + 
     (9*y)/(2*N*z) - (18*y)/(myp1*N*z) - (43*N*y)/(6*myp1^4*z) - 
     (182*N*y)/(3*myp1*z) + (33*y^2)/(2*myp1*N*z) + (15*N*y^2)/(myp1^4*z) + 
     (129*N*y^2)/(2*myp1*z) - (52*N*y^3)/(3*myp1^4*z) + 
     (47*N*y^4)/(6*myp1^4*z) - (3*N*y^5)/(2*myp1^4*z) - (3*z)/(myp1^3*N) + 
     (4*z)/(myp1^2*N) - (27*N*z)/(2*myp1^3) + (8*N*z)/myp1^2 + 
     (2*N*z)/(3*y) + (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + 
     (27*N*z^2)/(2*myp1^4) - (9*N*z^2)/myp1^3)*PolyLog[3, -(x/y)] + 
   (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (22*N*y)/z^2 + (8*y^2)/(N*z^2) + (44*N*y^2)/z^2 - 2/(N*z) - (5*N)/z + 
     (6*y)/(N*z) + (27*N*y)/z)*Log[mxp1]*PolyLog[3, -(x/y)] + 
   (-2/N - 5*N + (4*myp1*y^2)/(N*z^3) + (22*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (22*N*y)/z^2 - (8*y^2)/(N*z^2) - (44*N*y^2)/z^2 + 2/(N*z) + (5*N)/z - 
     (6*y)/(N*z) - (27*N*y)/z)*Log[myp1]*PolyLog[3, -(x/y)] + 
   (-2/N - 5*N + (4*myp1*y^2)/(N*z^3) + (22*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (22*N*y)/z^2 - (8*y^2)/(N*z^2) - (44*N*y^2)/z^2 + 2/(N*z) + (5*N)/z - 
     (6*y)/(N*z) - (27*N*y)/z)*Log[z]*PolyLog[3, -(x/y)] + 
   (-21/(2*N) + 2/(myp1^2*N) - (113*N)/3 + (15*N)/myp1^2 + (2*N)/(3*x^2) - 
     (4*N)/(3*myp1*x) - N/y + (N*y)/(3*myp1*x) - (2*N)/(3*z^3) + 
     (2*N)/(3*y*z^3) + (27*N*y^2)/(2*z^3) - (15*myp1*N*y^2)/z^3 - 
     (27*N*y^3)/(2*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (13*y)/(N*z^2) + 
     (149*N*y)/(3*z^2) - (17*y^2)/(N*z^2) - (457*N*y^2)/(6*z^2) - 3/(N*z) + 
     15/(2*myp1*N*z) + (70*N)/(3*myp1*z) + (2*N)/(myp1*y*z) + (9*y)/(N*z) - 
     (42*y)/(myp1*N*z) - (382*N*y)/(3*myp1*z) + (73*y^2)/(2*myp1*N*z) + 
     (116*N*y^2)/(myp1*z) - (6*z)/(myp1^3*N) + (8*z)/(myp1^2*N) - 
     (27*N*z)/myp1^3 + (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*
    PolyLog[3, y] + (5/N + 14*N - (12*myp1*y^2)/(N*z^3) - 
     (57*myp1*N*y^2)/z^3 - (10*y)/(N*z^2) - (58*N*y)/z^2 + (22*y^2)/(N*z^2) + 
     (115*N*y^2)/z^2 - 5/(N*z) - (14*N)/z + (15*y)/(N*z) + (72*N*y)/z)*
    Log[mxp1]*PolyLog[3, y] + (-5/N - 8*N + (8*myp1*y^2)/(N*z^3) + 
     (35*myp1*N*y^2)/z^3 + (10*y)/(N*z^2) + (34*N*y)/z^2 - (18*y^2)/(N*z^2) - 
     (69*N*y^2)/z^2 + 5/(N*z) + (8*N)/z - (15*y)/(N*z) - (42*N*y)/z)*
    Log[myp1]*PolyLog[3, y] + (3*N - (2*myp1*y^2)/(N*z^3) - 
     (11*myp1*N*y^2)/z^3 - (12*N*y)/z^2 + (2*y^2)/(N*z^2) + (23*N*y^2)/z^2 - 
     (3*N)/z + (15*N*y)/z)*Log[y]*PolyLog[3, y] + 
   (-5/N - 11*N + (10*myp1*y^2)/(N*z^3) + (46*myp1*N*y^2)/z^3 + 
     (10*y)/(N*z^2) + (46*N*y)/z^2 - (20*y^2)/(N*z^2) - (92*N*y^2)/z^2 + 
     5/(N*z) + (11*N)/z - (15*y)/(N*z) - (57*N*y)/z)*Log[z]*PolyLog[3, y] + 
   (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (22*N*y)/z^2 + (8*y^2)/(N*z^2) + (44*N*y^2)/z^2 - 2/(N*z) - (5*N)/z + 
     (6*y)/(N*z) + (27*N*y)/z)*Log[z]*PolyLog[3, y/(mxp1*mzp1)] + 
   (-6/N + 3/(2*myp1^2*N) + 1/(myp1*N) - (21*N)/2 + (13*N)/(2*myp1^2) - 
     (2*N)/myp1 + (2*N)/(3*myp1^3*x^2) - (4*N)/(3*myp1^4*x) + 
     (2*mzp1*N)/(3*y) - (2*N*y)/(myp1^3*x^2) + (13*N*y)/(3*myp1^4*x) + 
     (2*N*y^2)/(myp1^3*x^2) - (6*N*y^2)/(myp1^4*x) - 
     (4*N*y^3)/(3*myp1^3*x^2) + (5*N*y^3)/(3*myp1^4*x) - 
     (2*N*y^4)/(3*myp1^4*x) - (3*N*y^2)/(2*myp1^2*z^3) + 
     (31*myp1*N*y^2)/(6*z^3) + (5*N*y^3)/(2*myp1^2*z^3) - 
     (5*N*y^4)/(2*myp1^2*z^3) + (5*N*y^5)/(6*myp1^2*z^3) + y/(N*z^2) + 
     (47*N*y)/(3*z^2) + (7*N*y)/(3*myp1^3*z^2) - (4*y^2)/(N*z^2) - 
     (185*N*y^2)/(6*z^2) - (47*N*y^2)/(6*myp1^3*z^2) + 
     (13*N*y^3)/(2*myp1^3*z^2) - (13*N*y^4)/(6*myp1^3*z^2) - 
     (N*y^5)/(6*myp1^3*z^2) - 3/(2*N*z) + 3/(myp1*N*z) + (7*N)/(6*myp1^4*z) + 
     (41*N)/(6*myp1*z) + (9*y)/(2*N*z) - (16*y)/(myp1*N*z) - 
     (43*N*y)/(6*myp1^4*z) - (118*N*y)/(3*myp1*z) + (29*y^2)/(2*myp1*N*z) + 
     (15*N*y^2)/(myp1^4*z) + (36*N*y^2)/(myp1*z) - (52*N*y^3)/(3*myp1^4*z) + 
     (47*N*y^4)/(6*myp1^4*z) - (3*N*y^5)/(2*myp1^4*z) - (3*z)/(myp1^3*N) + 
     (4*z)/(myp1^2*N) - (27*N*z)/(2*myp1^3) + (8*N*z)/myp1^2 + 
     (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - 
     (9*N*z^2)/myp1^3)*PolyLog[3, -(y/z)] + 
   (N^(-1) + N - (9*myp1*N*y^2)/z^3 - (2*myp1*y)/(N*z^2) - (8*N*y)/z^2 + 
     (17*N*y^2)/z^2 - 1/(N*z) - N/z + (3*y)/(N*z) + (9*N*y)/z)*Log[mxp1]*
    PolyLog[3, -(y/z)] + (-3/N - 3*N + (4*myp1*y^2)/(N*z^3) + 
     (13*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + (12*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (25*N*y^2)/z^2 + 3/(N*z) + (3*N)/z - (9*y)/(N*z) - (15*N*y)/z)*Log[myp1]*
    PolyLog[3, -(y/z)] + (-N^(-1) - 2*N + (11*myp1*N*y^2)/z^3 + 
     (2*myp1*y)/(N*z^2) + (10*N*y)/z^2 - (21*N*y^2)/z^2 + 1/(N*z) + (2*N)/z - 
     (3*y)/(N*z) - (12*N*y)/z)*Log[x]*PolyLog[3, -(y/z)] + 
   (-N^(-1) + N + (2*myp1*y^2)/(N*z^3) - (2*myp1*N*y^2)/z^3 + (2*y)/(N*z^2) - 
     (2*N*y)/z^2 - (4*y^2)/(N*z^2) + (4*N*y^2)/z^2 + 1/(N*z) - N/z - 
     (3*y)/(N*z) + (3*N*y)/z)*Log[y]*PolyLog[3, -(y/z)] + 
   (N^(-1) + 2*N - (4*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (10*N*y)/z^2 + (6*y^2)/(N*z^2) + (19*N*y^2)/z^2 - 
     1/(N*z) - (2*N)/z + (3*y)/(N*z) + (12*N*y)/z)*Log[z]*
    PolyLog[3, -(y/z)] + (6/N - 3/(2*myp1^2*N) - 1/(myp1*N) + (21*N)/2 - 
     (13*N)/(2*myp1^2) + (2*N)/myp1 - (2*N)/(3*myp1^3*x^2) + 
     (4*N)/(3*myp1^4*x) - (2*mzp1*N)/(3*y) + (2*N*y)/(myp1^3*x^2) - 
     (13*N*y)/(3*myp1^4*x) - (2*N*y^2)/(myp1^3*x^2) + (6*N*y^2)/(myp1^4*x) + 
     (4*N*y^3)/(3*myp1^3*x^2) - (5*N*y^3)/(3*myp1^4*x) + 
     (2*N*y^4)/(3*myp1^4*x) + (3*N*y^2)/(2*myp1^2*z^3) - 
     (31*myp1*N*y^2)/(6*z^3) - (5*N*y^3)/(2*myp1^2*z^3) + 
     (5*N*y^4)/(2*myp1^2*z^3) - (5*N*y^5)/(6*myp1^2*z^3) - y/(N*z^2) - 
     (47*N*y)/(3*z^2) - (7*N*y)/(3*myp1^3*z^2) + (4*y^2)/(N*z^2) + 
     (185*N*y^2)/(6*z^2) + (47*N*y^2)/(6*myp1^3*z^2) - 
     (13*N*y^3)/(2*myp1^3*z^2) + (13*N*y^4)/(6*myp1^3*z^2) + 
     (N*y^5)/(6*myp1^3*z^2) + 3/(2*N*z) - 3/(myp1*N*z) - (7*N)/(6*myp1^4*z) - 
     (41*N)/(6*myp1*z) - (9*y)/(2*N*z) + (16*y)/(myp1*N*z) + 
     (43*N*y)/(6*myp1^4*z) + (118*N*y)/(3*myp1*z) - (29*y^2)/(2*myp1*N*z) - 
     (15*N*y^2)/(myp1^4*z) - (36*N*y^2)/(myp1*z) + (52*N*y^3)/(3*myp1^4*z) - 
     (47*N*y^4)/(6*myp1^4*z) + (3*N*y^5)/(2*myp1^4*z) + (3*z)/(myp1^3*N) - 
     (4*z)/(myp1^2*N) + (27*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 - 
     (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + 
     (9*N*z^2)/myp1^3)*PolyLog[3, -((x*y)/z)] + 
   (-N^(-1) - N + (9*myp1*N*y^2)/z^3 + (2*myp1*y)/(N*z^2) + (8*N*y)/z^2 - 
     (17*N*y^2)/z^2 + 1/(N*z) + N/z - (3*y)/(N*z) - (9*N*y)/z)*Log[mxp1]*
    PolyLog[3, -((x*y)/z)] + (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (12*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + (9*y)/(N*z) + (15*N*y)/z)*Log[myp1]*
    PolyLog[3, -((x*y)/z)] + (N^(-1) - N - (2*myp1*y^2)/(N*z^3) + 
     (2*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) + (2*N*y)/z^2 + (4*y^2)/(N*z^2) - 
     (4*N*y^2)/z^2 - 1/(N*z) + N/z + (3*y)/(N*z) - (3*N*y)/z)*Log[x]*
    PolyLog[3, -((x*y)/z)] + (N^(-1) - N - (2*myp1*y^2)/(N*z^3) + 
     (2*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) + (2*N*y)/z^2 + (4*y^2)/(N*z^2) - 
     (4*N*y^2)/z^2 - 1/(N*z) + N/z + (3*y)/(N*z) - (3*N*y)/z)*Log[y]*
    PolyLog[3, -((x*y)/z)] + (N^(-1) + 3*N - (13*myp1*N*y^2)/z^3 - 
     (2*myp1*y)/(N*z^2) - (12*N*y)/z^2 + (25*N*y^2)/z^2 - 1/(N*z) - (3*N)/z + 
     (3*y)/(N*z) + (15*N*y)/z)*Log[z]*PolyLog[3, -((x*y)/z)] + 
   (-4/N - 3/(2*myp1^2*N) + 1/(myp1*N) - (62*N)/3 - (13*N)/(2*myp1^2) - 
     (2*N)/myp1 - (2*N)/(3*x^2) + (2*N)/(myp1^3*x^2) - 1/(2*myp1*N*x) - 
     (5*N)/(myp1^4*x) + (17*N)/(6*myp1*x) - N/(3*y) - (6*N*y)/(myp1^3*x^2) + 
     (16*N*y)/(myp1^4*x) - (N*y)/(3*myp1*x) + (6*N*y^2)/(myp1^3*x^2) - 
     (19*N*y^2)/(myp1^4*x) - (8*N*y^3)/(3*myp1^3*x^2) + 
     (22*N*y^3)/(3*myp1^4*x) - (4*N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + 
     (2*N)/(3*y*z^3) + (6*N*y^2)/z^3 - (20*N*y^2)/(3*myp1^2*z^3) - 
     (6*N*y^3)/z^3 + (18*N*y^3)/(myp1^2*z^3) - (18*N*y^4)/(myp1^2*z^3) + 
     (6*N*y^5)/(myp1^2*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (12*y)/(N*z^2) + 
     (35*N*y)/z^2 + (92*N*y)/(3*myp1^3*z^2) - (8*y^2)/(N*z^2) - 
     (75*N*y^2)/z^2 - (62*N*y^2)/(myp1^3*z^2) - (N*y^3)/(myp1^3*z^2) + 
     (62*N*y^4)/(myp1^3*z^2) - (31*N*y^5)/(myp1^3*z^2) + 3/(2*N*z) + 
     9/(2*myp1*N*z) + (49*N)/(3*myp1^4*z) + (13*N)/(myp1*z) + 
     (2*N)/(myp1*y*z) - y/(2*N*z) - (18*y)/(myp1*N*z) - 
     (172*N*y)/(3*myp1^4*z) - (100*N*y)/(myp1*z) + (23*y^2)/(2*myp1*N*z) + 
     (77*N*y^2)/(2*myp1^4*z) + (201*N*y^2)/(2*myp1*z) + 
     (123*N*y^3)/(2*myp1^4*z) - (191*N*y^4)/(2*myp1^4*z) + 
     (69*N*y^5)/(2*myp1^4*z) + (3*z)/(myp1^3*N) - (4*z)/(myp1^2*N) + 
     (27*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 - (2*N*z)/(3*y) - 
     (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + 
     (9*N*z^2)/myp1^3)*PolyLog[3, z] + 
   (6/N + 15*N - (12*myp1*y^2)/(N*z^3) - (66*myp1*N*y^2)/z^3 - 
     (12*y)/(N*z^2) - (66*N*y)/z^2 + (24*y^2)/(N*z^2) + (132*N*y^2)/z^2 - 
     6/(N*z) - (15*N)/z + (18*y)/(N*z) + (81*N*y)/z)*Log[mxp1]*
    PolyLog[3, z] + (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - 
     (4*y)/(N*z^2) - (22*N*y)/z^2 + (8*y^2)/(N*z^2) + (44*N*y^2)/z^2 - 
     2/(N*z) - (5*N)/z + (6*y)/(N*z) + (27*N*y)/z)*Log[myp1]*PolyLog[3, z] + 
   (6/N + 9*N - (8*myp1*y^2)/(N*z^3) - (44*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (42*N*y)/z^2 + (20*y^2)/(N*z^2) + (86*N*y^2)/z^2 - 6/(N*z) - (9*N)/z + 
     (18*y)/(N*z) + (51*N*y)/z)*Log[mzp1]*PolyLog[3, z] + 
   (-6/N - 9*N + (8*myp1*y^2)/(N*z^3) + (44*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (42*N*y)/z^2 - (20*y^2)/(N*z^2) - (86*N*y^2)/z^2 + 
     6/(N*z) + (9*N)/z - (18*y)/(N*z) - (51*N*y)/z)*Log[x]*PolyLog[3, z] + 
   (-6/N - 15*N + (12*myp1*y^2)/(N*z^3) + (66*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (66*N*y)/z^2 - (24*y^2)/(N*z^2) - (132*N*y^2)/z^2 + 
     6/(N*z) + (15*N)/z - (18*y)/(N*z) - (81*N*y)/z)*Log[z]*PolyLog[3, z] + 
   (-3/N - 2*N + (2*myp1*y^2)/(N*z^3) + (18*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (16*N*y)/z^2 - (8*y^2)/(N*z^2) - (34*N*y^2)/z^2 + 3/(N*z) + (2*N)/z - 
     (9*y)/(N*z) - (18*N*y)/z)*Log[mzp1]*PolyLog[3, z/mxp1] + 
   (-N^(-1) - 4*N + (4*myp1*y^2)/(N*z^3) + (13*myp1*N*y^2)/z^3 + 
     (2*y)/(N*z^2) + (14*N*y)/z^2 - (6*y^2)/(N*z^2) - (27*N*y^2)/z^2 + 
     1/(N*z) + (4*N)/z - (3*y)/(N*z) - (18*N*y)/z)*Log[y]*
    PolyLog[3, z/mxp1] + (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - 
     (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (22*N*y)/z^2 + (8*y^2)/(N*z^2) + 
     (44*N*y^2)/z^2 - 2/(N*z) - (5*N)/z + (6*y)/(N*z) + (27*N*y)/z)*Log[z]*
    PolyLog[3, z/mxp1] + (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (12*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + (9*y)/(N*z) + (15*N*y)/z)*Log[mzp1]*
    PolyLog[3, z/(mxp1*myp1)] + (N^(-1) + 4*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - (14*N*y)/z^2 + (6*y^2)/(N*z^2) + 
     (27*N*y^2)/z^2 - 1/(N*z) - (4*N)/z + (3*y)/(N*z) + (18*N*y)/z)*Log[y]*
    PolyLog[3, z/(mxp1*myp1)] + (-10/N + 3/(myp1^2*N) - (187*N)/6 + 
     (13*N)/myp1^2 - (2*N)/(3*x^2) + (4*N)/(3*myp1^3*x^2) + 1/(2*myp1*N*x) - 
     (8*N)/(3*myp1^4*x) + (17*N)/(6*myp1*x) - N/y - (4*N*y)/(myp1^3*x^2) + 
     (26*N*y)/(3*myp1^4*x) - (N*y)/(3*myp1*x) + (4*N*y^2)/(myp1^3*x^2) - 
     (12*N*y^2)/(myp1^4*x) - (8*N*y^3)/(3*myp1^3*x^2) + 
     (10*N*y^3)/(3*myp1^4*x) - (4*N*y^4)/(3*myp1^4*x) - (2*N)/(3*z^3) + 
     (2*N)/(3*y*z^3) + (6*N*y^2)/z^3 - (3*N*y^2)/(myp1^2*z^3) - 
     (6*N*y^3)/z^3 + (5*N*y^3)/(myp1^2*z^3) - (5*N*y^4)/(myp1^2*z^3) + 
     (5*N*y^5)/(3*myp1^2*z^3) + N/z^2 - (5*N)/(3*y*z^2) + (5*y)/(N*z^2) + 
     (35*N*y)/z^2 + (14*N*y)/(3*myp1^3*z^2) - (12*y^2)/(N*z^2) - 
     (75*N*y^2)/z^2 - (47*N*y^2)/(3*myp1^3*z^2) + (13*N*y^3)/(myp1^3*z^2) - 
     (13*N*y^4)/(3*myp1^3*z^2) - (N*y^5)/(3*myp1^3*z^2) - 3/(N*z) + 
     13/(2*myp1*N*z) + (7*N)/(3*myp1^4*z) + (13*N)/(myp1*z) + 
     (2*N)/(myp1*y*z) + (9*y)/(N*z) - (34*y)/(myp1*N*z) - 
     (43*N*y)/(3*myp1^4*z) - (100*N*y)/(myp1*z) + (31*y^2)/(myp1*N*z) + 
     (30*N*y^2)/(myp1^4*z) + (201*N*y^2)/(2*myp1*z) - 
     (104*N*y^3)/(3*myp1^4*z) + (47*N*y^4)/(3*myp1^4*z) - 
     (3*N*y^5)/(myp1^4*z) - (6*z)/(myp1^3*N) + (8*z)/(myp1^2*N) - 
     (27*N*z)/myp1^3 + (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*
    PolyLog[3, -(z/x)] + (3/N + 6*N - (4*myp1*y^2)/(N*z^3) - 
     (31*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (30*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (61*N*y^2)/z^2 - 3/(N*z) - (6*N)/z + (9*y)/(N*z) + (36*N*y)/z)*Log[mxp1]*
    PolyLog[3, -(z/x)] + (-5/N - 8*N + (8*myp1*y^2)/(N*z^3) + 
     (35*myp1*N*y^2)/z^3 + (10*y)/(N*z^2) + (34*N*y)/z^2 - (18*y^2)/(N*z^2) - 
     (69*N*y^2)/z^2 + 5/(N*z) + (8*N)/z - (15*y)/(N*z) - (42*N*y)/z)*
    Log[myp1]*PolyLog[3, -(z/x)] + (3/N + 3*N - (4*myp1*y^2)/(N*z^3) - 
     (13*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (12*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (25*N*y^2)/z^2 - 3/(N*z) - (3*N)/z + (9*y)/(N*z) + (15*N*y)/z)*Log[mzp1]*
    PolyLog[3, -(z/x)] + (-N^(-1) + N + (2*myp1*y^2)/(N*z^3) - 
     (2*myp1*N*y^2)/z^3 + (2*y)/(N*z^2) - (2*N*y)/z^2 - (4*y^2)/(N*z^2) + 
     (4*N*y^2)/z^2 + 1/(N*z) - N/z - (3*y)/(N*z) + (3*N*y)/z)*Log[x]*
    PolyLog[3, -(z/x)] + (N - (2*myp1*y^2)/(N*z^3) - (7*myp1*N*y^2)/z^3 - 
     (8*N*y)/z^2 + (2*y^2)/(N*z^2) + (15*N*y^2)/z^2 - N/z + (9*N*y)/z)*Log[y]*
    PolyLog[3, -(z/x)] + (-3/N - 8*N + (4*myp1*y^2)/(N*z^3) + 
     (35*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + (34*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (69*N*y^2)/z^2 + 3/(N*z) + (8*N)/z - (9*y)/(N*z) - (42*N*y)/z)*Log[z]*
    PolyLog[3, -(z/x)] + (4/N - 3/(2*myp1^2*N) + 1/(myp1*N) + (62*N)/3 - 
     (13*N)/(2*myp1^2) - (2*N)/myp1 + (2*N)/(3*x^2) - (2*N)/(3*myp1^3*x^2) - 
     1/(2*myp1*N*x) + (4*N)/(3*myp1^4*x) - (17*N)/(6*myp1*x) + (5*N)/(3*y) + 
     (2*N*y)/(myp1^3*x^2) - (13*N*y)/(3*myp1^4*x) + (N*y)/(3*myp1*x) - 
     (2*N*y^2)/(myp1^3*x^2) + (6*N*y^2)/(myp1^4*x) + 
     (4*N*y^3)/(3*myp1^3*x^2) - (5*N*y^3)/(3*myp1^4*x) + 
     (2*N*y^4)/(3*myp1^4*x) + (2*N)/(3*z^3) - (2*N)/(3*y*z^3) - 
     (5*N*y^2)/(6*z^3) + (3*N*y^2)/(2*myp1^2*z^3) + (5*N*y^3)/(6*z^3) - 
     (5*N*y^3)/(2*myp1^2*z^3) + (5*N*y^4)/(2*myp1^2*z^3) - 
     (5*N*y^5)/(6*myp1^2*z^3) - N/z^2 + (5*N)/(3*y*z^2) - (4*y)/(N*z^2) - 
     (58*N*y)/(3*z^2) - (7*N*y)/(3*myp1^3*z^2) + (8*y^2)/(N*z^2) + 
     (265*N*y^2)/(6*z^2) + (47*N*y^2)/(6*myp1^3*z^2) - 
     (13*N*y^3)/(2*myp1^3*z^2) + (13*N*y^4)/(6*myp1^3*z^2) + 
     (N*y^5)/(6*myp1^3*z^2) + 3/(2*N*z) - 7/(2*myp1*N*z) - 
     (7*N)/(6*myp1^4*z) - (37*N)/(6*myp1*z) - (2*N)/(myp1*y*z) - 
     (9*y)/(2*N*z) + (18*y)/(myp1*N*z) + (43*N*y)/(6*myp1^4*z) + 
     (182*N*y)/(3*myp1*z) - (33*y^2)/(2*myp1*N*z) - (15*N*y^2)/(myp1^4*z) - 
     (129*N*y^2)/(2*myp1*z) + (52*N*y^3)/(3*myp1^4*z) - 
     (47*N*y^4)/(6*myp1^4*z) + (3*N*y^5)/(2*myp1^4*z) + (3*z)/(myp1^3*N) - 
     (4*z)/(myp1^2*N) + (27*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 - 
     (2*N*z)/(3*y) - (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - 
     (27*N*z^2)/(2*myp1^4) + (9*N*z^2)/myp1^3)*PolyLog[3, -((y*z)/x)] + 
   (-2/N - 5*N + (4*myp1*y^2)/(N*z^3) + (22*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (22*N*y)/z^2 - (8*y^2)/(N*z^2) - (44*N*y^2)/z^2 + 2/(N*z) + (5*N)/z - 
     (6*y)/(N*z) - (27*N*y)/z)*Log[mxp1]*PolyLog[3, -((y*z)/x)] + 
   (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (22*N*y)/z^2 + (8*y^2)/(N*z^2) + (44*N*y^2)/z^2 - 2/(N*z) - (5*N)/z + 
     (6*y)/(N*z) + (27*N*y)/z)*Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   (2/N + 5*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (22*N*y)/z^2 + (8*y^2)/(N*z^2) + (44*N*y^2)/z^2 - 2/(N*z) - (5*N)/z + 
     (6*y)/(N*z) + (27*N*y)/z)*Log[z]*PolyLog[3, -((y*z)/x)] + 
   (-6/N - 6*N + (8*myp1*y^2)/(N*z^3) + (26*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (24*N*y)/z^2 - (20*y^2)/(N*z^2) - (50*N*y^2)/z^2 + 
     6/(N*z) + (6*N)/z - (18*y)/(N*z) - (30*N*y)/z)*PolyLog[4, mxp1] + 
   (-2/N - 8*N + (8*myp1*y^2)/(N*z^3) + (26*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (28*N*y)/z^2 - (12*y^2)/(N*z^2) - (54*N*y^2)/z^2 + 2/(N*z) + (8*N)/z - 
     (6*y)/(N*z) - (36*N*y)/z)*PolyLog[4, myp1] + 
   (3*N - (18*myp1*N*y^2)/z^3 - (18*N*y)/z^2 + (36*N*y^2)/z^2 - (3*N)/z + 
     (21*N*y)/z)*PolyLog[4, mzp1] + (-3/N + N + (4*myp1*y^2)/(N*z^3) + 
     (5*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + (4*N*y)/z^2 - (10*y^2)/(N*z^2) - 
     (9*N*y^2)/z^2 + 3/(N*z) - N/z - (9*y)/(N*z) - (3*N*y)/z)*
    PolyLog[4, 1 - x^(-1)] + (-6/N - 7*N + (6*myp1*y^2)/(N*z^3) + 
     (35*myp1*N*y^2)/z^3 + (12*y)/(N*z^2) + (32*N*y)/z^2 - (18*y^2)/(N*z^2) - 
     (67*N*y^2)/z^2 + 6/(N*z) + (7*N)/z - (18*y)/(N*z) - (39*N*y)/z)*
    PolyLog[4, x] + (-N^(-1) + (4*myp1*y^2)/(N*z^3) + (5*myp1*N*y^2)/z^3 + 
     (2*y)/(N*z^2) + (6*N*y)/z^2 - (6*y^2)/(N*z^2) - (11*N*y^2)/z^2 + 
     1/(N*z) - (3*y)/(N*z) - (6*N*y)/z)*PolyLog[4, 1 - y^(-1)] + 
   (-2/N + N + (4*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 + 2/(N*z) - N/z - 
     (6*y)/(N*z) + (3*N*y)/z)*PolyLog[4, -(x/y)] + 
   (-10*N + (6*myp1*y^2)/(N*z^3) + (35*myp1*N*y^2)/z^3 + (38*N*y)/z^2 - 
     (6*y^2)/(N*z^2) - (73*N*y^2)/z^2 + (10*N)/z - (48*N*y)/z)*
    PolyLog[4, y] + (3*N - (18*myp1*N*y^2)/z^3 - (18*N*y)/z^2 + 
     (36*N*y^2)/z^2 - (3*N)/z + (21*N*y)/z)*PolyLog[4, 1 - z^(-1)] + 
   (4/N + N - (6*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (8*N*y)/z^2 + (14*y^2)/(N*z^2) + (17*N*y^2)/z^2 - 4/(N*z) - N/z + 
     (12*y)/(N*z) + (9*N*y)/z)*PolyLog[4, -(y/z)] + 
   (-2/N + N + (4*myp1*y^2)/(N*z^3) - (2*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) - 
     (2*N*y)/z^2 - (8*y^2)/(N*z^2) + (4*N*y^2)/z^2 + 2/(N*z) - N/z - 
     (6*y)/(N*z) + (3*N*y)/z)*PolyLog[4, -((x*y)/z)] + 
   (N^(-1) + 2*N - (4*myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (10*N*y)/z^2 + (6*y^2)/(N*z^2) + (19*N*y^2)/z^2 - 
     1/(N*z) - (2*N)/z + (3*y)/(N*z) + (12*N*y)/z)*PolyLog[4, z] + 
   (-2/N - 2*N + (6*myp1*y^2)/(N*z^3) + (9*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (10*N*y)/z^2 - (10*y^2)/(N*z^2) - (19*N*y^2)/z^2 + 2/(N*z) + (2*N)/z - 
     (6*y)/(N*z) - (12*N*y)/z)*PolyLog[4, -(z/x)] + 
   (2/N + 2*N - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (10*N*y)/z^2 + (6*y^2)/(N*z^2) + (21*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + 
     (6*y)/(N*z) + (12*N*y)/z)*PolyLog[4, -((x*z)/y)] + 
   (3*N - (2*myp1*y^2)/(N*z^3) - (11*myp1*N*y^2)/z^3 - (12*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (23*N*y^2)/z^2 - (3*N)/z + (15*N*y)/z)*
    PolyLog[4, -((y*z)/x)] + (12*Zeta[3])/N - (2*Zeta[3])/(myp1^2*N) + 
   (50*N*Zeta[3])/3 - (15*N*Zeta[3])/myp1^2 + (4*N*Zeta[3])/(3*x^2) - 
   (4*N*Zeta[3])/(3*myp1^3*x^2) + (25*N*Zeta[3])/(6*myp1^4*x) - 
   (25*N*Zeta[3])/(6*myp1*x) + (4*N*y*Zeta[3])/(myp1^3*x^2) - 
   (79*N*y*Zeta[3])/(6*myp1^4*x) + (2*N*y*Zeta[3])/(3*myp1*x) - 
   (4*N*y^2*Zeta[3])/(myp1^3*x^2) + (33*N*y^2*Zeta[3])/(2*myp1^4*x) + 
   (8*N*y^3*Zeta[3])/(3*myp1^3*x^2) - (29*N*y^3*Zeta[3])/(6*myp1^4*x) + 
   (4*N*y^4*Zeta[3])/(3*myp1^4*x) + (49*N*y^2*Zeta[3])/(3*myp1^2*z^3) - 
   (15*myp1*N*y^2*Zeta[3])/z^3 - (45*N*y^3*Zeta[3])/(myp1^2*z^3) + 
   (45*N*y^4*Zeta[3])/(myp1^2*z^3) - (15*N*y^5*Zeta[3])/(myp1^2*z^3) - 
   (4*y*Zeta[3])/(N*z^2) - (127*N*y*Zeta[3])/(3*z^2) + 
   (29*N*y*Zeta[3])/(myp1^3*z^2) + (8*y^2*Zeta[3])/(N*z^2) + 
   (400*N*y^2*Zeta[3])/(3*z^2) - (523*N*y^2*Zeta[3])/(3*myp1^3*z^2) + 
   (355*N*y^3*Zeta[3])/(myp1^3*z^2) - (889*N*y^4*Zeta[3])/(3*myp1^3*z^2) + 
   (268*N*y^5*Zeta[3])/(3*myp1^3*z^2) + (9*Zeta[3])/(2*N*z) - 
   (21*Zeta[3])/(2*myp1*N*z) - (29*N*Zeta[3])/(6*z) + 
   (29*N*Zeta[3])/(2*myp1^4*z) - (40*N*Zeta[3])/(3*myp1*z) - 
   (27*y*Zeta[3])/(2*N*z) + (42*y*Zeta[3])/(myp1*N*z) + 
   (35*N*y*Zeta[3])/(2*z) - (291*N*y*Zeta[3])/(2*myp1^4*z) + 
   (391*N*y*Zeta[3])/(3*myp1*z) - (67*y^2*Zeta[3])/(2*myp1*N*z) + 
   (459*N*y^2*Zeta[3])/(myp1^4*z) - (152*N*y^2*Zeta[3])/(myp1*z) - 
   (1925*N*y^3*Zeta[3])/(3*myp1^4*z) + (2551*N*y^4*Zeta[3])/(6*myp1^4*z) - 
   (215*N*y^5*Zeta[3])/(2*myp1^4*z) + (6*z*Zeta[3])/(myp1^3*N) - 
   (8*z*Zeta[3])/(myp1^2*N) + (27*N*z*Zeta[3])/myp1^3 - 
   (16*N*z*Zeta[3])/myp1^2 - (6*z^2*Zeta[3])/(myp1^4*N) + 
   (4*z^2*Zeta[3])/(myp1^3*N) - (27*N*z^2*Zeta[3])/myp1^4 + 
   (18*N*z^2*Zeta[3])/myp1^3 + Log[y]*(N^(-1) + 3/(2*myp1^2*N) - 2/(myp1*N) + 
     (107*N)/12 + (43*N)/(4*myp1^2) - (97*N)/(6*myp1) - Nf/3 + Nf/(3*myp1) - 
     (N*y^2)/(3*myp1^2*x) - (N*y)/(3*myp1*z^2) - (2*y^2)/(N*z^2) - 
     (89*N*y^2)/(6*myp1*z^2) + (89*N*y^3)/(6*myp1*z^2) - (2*y)/(N*z) - 
     (12*N*y)/(myp1^2*z) - (Nf*y)/(3*z) + (74*N*y^2)/(3*myp1^2*z) - 
     (13*N*y^3)/(myp1^2*z) + Zeta[3]/N - 4*N*Zeta[3] + 
     (2*myp1*y^2*Zeta[3])/(N*z^3) + (18*myp1*N*y^2*Zeta[3])/z^3 - 
     (2*y*Zeta[3])/(N*z^2) + (20*N*y*Zeta[3])/z^2 - (38*N*y^2*Zeta[3])/z^2 - 
     Zeta[3]/(N*z) + (4*N*Zeta[3])/z + (3*y*Zeta[3])/(N*z) - 
     (24*N*y*Zeta[3])/z) + Log[x]*(N^(-1) + 3/(2*myp1*N) + (115*N)/12 + 
     (95*N)/(12*myp1) - Nf/3 + Nf/(3*myp1) + mzp1/(2*N*y) + 
     (7*mzp1*N)/(2*y) - N/(3*z^2) - (2*myp1*y)/(N*z^2) - (89*N*y)/(6*z^2) + 
     (89*N*y^2)/(6*z^2) - 2/(N*z) - (27*N)/(2*z) + (4*y)/(N*z) + 
     (63*N*y)/(2*z) - (Nf*y)/(3*z) - (3*z)/(2*myp1^2*N) + z/(2*myp1*N) - 
     (43*N*z)/(4*myp1^2) + (43*N*z)/(12*myp1) - (3*Zeta[3])/N - 3*N*Zeta[3] + 
     (4*myp1*y^2*Zeta[3])/(N*z^3) + (13*myp1*N*y^2*Zeta[3])/z^3 + 
     (6*y*Zeta[3])/(N*z^2) + (12*N*y*Zeta[3])/z^2 - 
     (10*y^2*Zeta[3])/(N*z^2) - (25*N*y^2*Zeta[3])/z^2 + (3*Zeta[3])/(N*z) + 
     (3*N*Zeta[3])/z - (9*y*Zeta[3])/(N*z) - (15*N*y*Zeta[3])/z) + 
   Log[mxp1]*(-(Zeta[3]/N) - N*Zeta[3] + (9*myp1*N*y^2*Zeta[3])/z^3 + 
     (2*myp1*y*Zeta[3])/(N*z^2) + (8*N*y*Zeta[3])/z^2 - 
     (17*N*y^2*Zeta[3])/z^2 + Zeta[3]/(N*z) + (N*Zeta[3])/z - 
     (3*y*Zeta[3])/(N*z) - (9*N*y*Zeta[3])/z) + 
   Log[z]*(-2/N + 1/(mzp1*N) - 13*N - (5*N)/(6*myp1) + N/mzp1 - Nf/3 + 
     Nf/(3*myp1) - y/(mzp1^2*N) - (N*y)/mzp1^2 - (N*y)/(3*myp1*x) - 
     N/(3*myp1*z) - (2*y)/(N*z) - (13*N*y)/(myp1*z) - (Nf*y)/(3*z) + 
     (13*N*y^2)/(myp1*z) + (3*z)/(2*myp1^2*N) - z/(2*myp1*N) + 
     (43*N*z)/(4*myp1^2) - (43*N*z)/(12*myp1) + z/(2*N*y) + (7*N*z)/(2*y) + 
     (3*Zeta[3])/N + 6*N*Zeta[3] - (4*myp1*y^2*Zeta[3])/(N*z^3) - 
     (31*myp1*N*y^2*Zeta[3])/z^3 - (6*y*Zeta[3])/(N*z^2) - 
     (30*N*y*Zeta[3])/z^2 + (10*y^2*Zeta[3])/(N*z^2) + 
     (61*N*y^2*Zeta[3])/z^2 - (3*Zeta[3])/(N*z) - (6*N*Zeta[3])/z + 
     (9*y*Zeta[3])/(N*z) + (36*N*y*Zeta[3])/z) + 
   Log[myp1]*((5*Zeta[3])/N + 8*N*Zeta[3] - (8*myp1*y^2*Zeta[3])/(N*z^3) - 
     (35*myp1*N*y^2*Zeta[3])/z^3 - (10*y*Zeta[3])/(N*z^2) - 
     (34*N*y*Zeta[3])/z^2 + (18*y^2*Zeta[3])/(N*z^2) + 
     (69*N*y^2*Zeta[3])/z^2 - (5*Zeta[3])/(N*z) - (8*N*Zeta[3])/z + 
     (15*y*Zeta[3])/(N*z) + (42*N*y*Zeta[3])/z), 
 alpha3Region1a2L -> (-4*N)/27 - (4*N)/(27*y^2) + (4*myp1^2*N)/(27*y^2) + 
   (8*N)/(27*y) - y/(mzp1*N) - (N*y)/mzp1 + 
   Pi*((((-11*I)/2)*N)/mxp1 + (I*Nf)/mxp1 + (((11*I)/2)*myp1*N)/z - 
     (I*myp1*Nf)/z) + Pi^4*((17*myp1^2*y)/(60*N*z^3) + 
     (125*myp1^2*N*y)/(72*z^3) - (myp1*y)/(3*N*z^2) - 
     (77*myp1*N*y)/(45*z^2) + y/(6*N*z) + (31*N*y)/(72*z)) + 
   Pi^3*((((11*I)/6)*myp1^2*N*y)/z^3 - ((I/3)*myp1^2*Nf*y)/z^3 - 
     (((11*I)/6)*myp1*N*y)/z^2 + ((I/3)*myp1*Nf*y)/z^2 + 
     (((11*I)/12)*N*y)/z - ((I/6)*Nf*y)/z) + (4*N*z)/(27*y^2) - 
   (4*myp1*N*z)/(27*y^2) - (4*N*z)/(27*y) + 
   Pi^2*(-2/(3*N) - 1/(2*mxp1*N) + N/3 - N/(12*mxp1^2) - (31*N)/(12*mxp1) + 
     N/(3*y^2) + 1/(4*mxp1*N*y) - N/(12*y) + (25*N)/(12*mxp1*y) + 
     y/(2*mxp1^2*N) + y/(4*mxp1*N) + (9*N*y)/(4*mxp1^2) - 
     (13*N*y)/(24*mxp1) - (myp1*y)/(12*N*x^2) - (7*myp1*N*y)/(12*x^2) - 
     y/(4*N*x) + (3*N*y)/(4*myp1^2*x) - y^2/(2*mxp1^3*N) + 
     y^2/(12*mxp1^2*N) - (9*N*y^2)/(4*mxp1^3) + (3*N*y^2)/(8*mxp1^2) - 
     (25*N*y^2)/(18*myp1^2*x) + (3*N*y^3)/(4*myp1^2*x) - N/(6*z^3) + 
     N/(9*y*z^3) + (myp1^2*y)/(3*N*z^3) + (13*N*y)/(4*z^3) - 
     (37*N*y^2)/(6*z^3) + (37*N*y^3)/(12*z^3) + 1/(12*N*z^2) + 
     (29*N)/(36*z^2) + (2*N)/(9*myp1*z^2) + N/(9*y^2*z^2) - (4*N)/(9*y*z^2) - 
     N/(9*myp1*y*z^2) - (5*y)/(12*N*z^2) - (91*N*y)/(36*z^2) - 
     (5*N*y)/(4*myp1*z^2) + y^2/(3*N*z^2) + (11*N*y^2)/(6*z^2) + 
     (5*N*y^2)/(2*myp1*z^2) - (5*N*y^3)/(4*myp1*z^2) + 13/(12*N*z) + 
     (29*N)/(9*z) + (7*N)/(36*myp1^2*z) - (5*N)/(18*y^2*z) - 1/(4*N*y*z) - 
     (107*N)/(72*y*z) + (2*N)/(9*myp1^2*y*z) - (7*y)/(6*N*z) - 
     (11*N*y)/(8*z) - (5*N*y)/(2*myp1^2*z) + (131*N*y^2)/(36*myp1^2*z) - 
     (13*N*y^3)/(9*myp1^2*z) - (N*z)/(6*y^2) - z/(6*N*y) - (23*N*z)/(24*y)) - 
   (4*myp1^2*y*G[0, 1, 0, -z, y])/(N*z^3) - (13*myp1^2*N*y*G[0, 1, 0, -z, y])/
    z^3 + (2*myp1*y*G[0, 1, 0, -z, y])/(N*z^2) + 
   (14*myp1*N*y*G[0, 1, 0, -z, y])/z^2 - (y*G[0, 1, 0, -z, y])/(N*z) - 
   (4*N*y*G[0, 1, 0, -z, y])/z + (2*myp1^2*y*G[0, 1, 1, mzp1, y])/(N*z^3) + 
   (13*myp1^2*N*y*G[0, 1, 1, mzp1, y])/z^3 - 
   (14*myp1*N*y*G[0, 1, 1, mzp1, y])/z^2 + (4*N*y*G[0, 1, 1, mzp1, y])/z + 
   (9*myp1^2*N*y*G[0, 1, mzp1, 1, y])/z^3 + (2*myp1*y*G[0, 1, mzp1, 1, y])/
    (N*z^2) - (10*myp1*N*y*G[0, 1, mzp1, 1, y])/z^2 - 
   (y*G[0, 1, mzp1, 1, y])/(N*z) + (2*N*y*G[0, 1, mzp1, 1, y])/z - 
   (4*myp1^2*y*G[0, 1, mzp1, -z, y])/(N*z^3) - 
   (13*myp1^2*N*y*G[0, 1, mzp1, -z, y])/z^3 + (2*myp1*y*G[0, 1, mzp1, -z, y])/
    (N*z^2) + (14*myp1*N*y*G[0, 1, mzp1, -z, y])/z^2 - 
   (y*G[0, 1, mzp1, -z, y])/(N*z) - (4*N*y*G[0, 1, mzp1, -z, y])/z - 
   (4*myp1^2*y*G[0, 1, -z, mzp1, y])/(N*z^3) - 
   (13*myp1^2*N*y*G[0, 1, -z, mzp1, y])/z^3 + (6*myp1*y*G[0, 1, -z, mzp1, y])/
    (N*z^2) + (12*myp1*N*y*G[0, 1, -z, mzp1, y])/z^2 - 
   (3*y*G[0, 1, -z, mzp1, y])/(N*z) - (3*N*y*G[0, 1, -z, mzp1, y])/z - 
   (4*myp1^2*y*G[0, -z, 1, mzp1, y])/(N*z^3) - 
   (13*myp1^2*N*y*G[0, -z, 1, mzp1, y])/z^3 + (6*myp1*y*G[0, -z, 1, mzp1, y])/
    (N*z^2) + (12*myp1*N*y*G[0, -z, 1, mzp1, y])/z^2 - 
   (3*y*G[0, -z, 1, mzp1, y])/(N*z) - (3*N*y*G[0, -z, 1, mzp1, y])/z - 
   (4*myp1^2*y*G[0, -z, mzp1, 1, y])/(N*z^3) - 
   (13*myp1^2*N*y*G[0, -z, mzp1, 1, y])/z^3 + (6*myp1*y*G[0, -z, mzp1, 1, y])/
    (N*z^2) + (12*myp1*N*y*G[0, -z, mzp1, 1, y])/z^2 - 
   (3*y*G[0, -z, mzp1, 1, y])/(N*z) - (3*N*y*G[0, -z, mzp1, 1, y])/z + 
   (9*myp1^2*N*y*G[0, -z, mzp1, -z, y])/z^3 - 
   (2*myp1*y*G[0, -z, mzp1, -z, y])/(N*z^2) - 
   (8*myp1*N*y*G[0, -z, mzp1, -z, y])/z^2 + (y*G[0, -z, mzp1, -z, y])/(N*z) + 
   (N*y*G[0, -z, mzp1, -z, y])/z - (2*myp1^2*y*G[0, -z, -z, mzp1, y])/
    (N*z^3) + (5*myp1^2*N*y*G[0, -z, -z, mzp1, y])/z^3 - 
   (4*myp1*N*y*G[0, -z, -z, mzp1, y])/z^2 - (N*y*G[0, -z, -z, mzp1, y])/z + 
   (4*myp1^2*y*G[1, mzp1, -z, mzp1, y])/(N*z^3) + 
   (13*myp1^2*N*y*G[1, mzp1, -z, mzp1, y])/z^3 - 
   (6*myp1*y*G[1, mzp1, -z, mzp1, y])/(N*z^2) - 
   (12*myp1*N*y*G[1, mzp1, -z, mzp1, y])/z^2 + (3*y*G[1, mzp1, -z, mzp1, y])/
    (N*z) + (3*N*y*G[1, mzp1, -z, mzp1, y])/z + 
   Pi^2*((13*N)/(6*z^2) - (13*myp1*N)/(6*z^2) - (86*N*y)/(9*z^2) + 
     (133*myp1*N*y)/(18*z^2) + (133*N*y^2)/(18*z^2) + N/(3*z) - 
     (13*N)/(3*myp1^3*z) - (4*N)/(3*y*z) + (4*N)/(3*myp1^3*y*z) + 
     (109*N*y)/(36*z) + (71*N*y)/(36*myp1^3*z) + (27*N*y^2)/(4*myp1^3*z) - 
     (35*N*y^3)/(4*myp1^3*z) + (109*N*y^4)/(36*myp1^3*z))*Log[mzp1] + 
   Pi^2*((myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/(3*z^3) - (myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/(3*z^2) + y/(2*N*z) + (2*N*y)/(3*z))*Log[mxp1]*Log[mzp1] + 
   (-1/3*(myp1^2*y)/(N*z^3) + (5*myp1^2*N*y)/(6*z^3) - (2*myp1*N*y)/(3*z^2) - 
     (N*y)/(6*z))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*((myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(3*z^3) - (myp1*y)/(N*z^2) - 
     (13*myp1*N*y)/(3*z^2) + y/(2*N*z) + (7*N*y)/(6*z))*Log[myp1]*Log[mzp1] + 
   ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(2*z^3) + (3*myp1*y)/(N*z^2) + 
     (6*myp1*N*y)/z^2 - (3*y)/(2*N*z) - (3*N*y)/(2*z))*Log[mxp1]^2*Log[myp1]*
    Log[mzp1] + ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(2*z^3) + 
     (3*myp1*y)/(N*z^2) + (6*myp1*N*y)/z^2 - (3*y)/(2*N*z) - (3*N*y)/(2*z))*
    Log[mxp1]*Log[myp1]^2*Log[mzp1] + 
   ((-4*myp1^2*y)/(3*N*z^3) - (13*myp1^2*N*y)/(3*z^3) + (2*myp1*y)/(N*z^2) + 
     (4*myp1*N*y)/z^2 - y/(N*z) - (N*y)/z)*Log[myp1]^3*Log[mzp1] + 
   Pi*((((-11*I)/2)*N)/mxp1^2 + (I*Nf)/mxp1^2 + (((11*I)/2)*N)/(mxp1*y) - 
     (I*Nf)/(mxp1*y) + ((11*I)*myp1^2*N)/z^2 - ((2*I)*myp1^2*Nf)/z^2 - 
     (((11*I)/2)*N)/(y*z) + (I*Nf)/(y*z) + (((11*I)/2)*N*y)/z - (I*Nf*y)/z)*
    Log[x] + Pi^2*(-1/12*1/(mxp1^2*N) + 1/(6*mxp1*N) + (2*N)/9 + 
     N/(3*mxp1^2) - N/(3*mxp1) + (2*N)/(9*y^2) + 1/(12*mxp1*N*y) - N/(9*y) + 
     N/(6*mxp1*y) + (N*y)/(9*x) - N/(9*z^3) - N/(9*y^2*z^3) + 
     (2*N)/(9*y*z^3) - (5*N*y)/(36*z^3) + (myp1^2*Nf*y)/(9*z^3) + 
     (5*N*y^2)/(18*z^3) - (5*N*y^3)/(36*z^3) + 1/(3*N*z^2) + (4*N)/(3*z^2) + 
     N/(3*y^2*z^2) - N/(2*y*z^2) - (7*y)/(6*N*z^2) - (29*N*y)/(18*z^2) - 
     (myp1*Nf*y)/(9*z^2) + (5*y^2)/(6*N*z^2) + (4*N*y^2)/(9*z^2) - 
     1/(3*N*z) - N/(3*y^2*z) - 1/(6*N*y*z) - N/(4*y*z) + (3*y)/(4*N*z) + 
     (5*N*y)/(36*z) + (Nf*y)/(18*z))*Log[x] + 
   Pi^2*(-1/3*(myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(6*z^3) + 
     (2*myp1*y)/(3*N*z^2) + (2*myp1*N*y)/z^2 - y/(3*N*z) - (N*y)/(2*z))*
    Log[mxp1]*Log[x] + Pi*(((-11*I)*myp1^2*N*y)/z^3 + 
     ((2*I)*myp1^2*Nf*y)/z^3 + ((11*I)*myp1*N*y)/z^2 - 
     ((2*I)*myp1*Nf*y)/z^2 - (((11*I)/2)*N*y)/z + (I*Nf*y)/z)*Log[mxp1]*
    Log[x] + (4/N + 2/(mxp1*N) - 2*N + N/(2*mxp1^2) + (10*N)/mxp1 - 
     (2*N)/y^2 - 3/(2*mxp1*N*y) + N/(2*y) - (25*N)/(2*mxp1*y) + N/z^3 - 
     (2*N)/(3*y*z^3) - (2*myp1^2*y)/(N*z^3) - (39*N*y)/(2*z^3) + 
     (37*N*y^2)/z^3 - (37*N*y^3)/(2*z^3) - myp1/(2*N*z^2) - (29*N)/(6*z^2) - 
     (2*N)/(3*y^2*z^2) + (8*N)/(3*y*z^2) + (91*N*y)/(6*z^2) - 
     (11*N*y^2)/z^2 - (11*myp1)/(2*N*z) - (58*N)/(3*z) + (5*N)/(3*y^2*z) + 
     3/(2*N*y*z) + (107*N)/(12*y*z) + (33*N*y)/(4*z) + (N*z)/y^2 + z/(N*y) + 
     (23*N*z)/(4*y))*Log[mxp1]*Log[x] + 
   Pi^2*((myp1^2*y)/(3*N*z^3) - (myp1*y)/(N*z^2) + (myp1*N*y)/(3*z^2) + 
     y/(2*N*z) - (N*y)/(6*z))*Log[myp1]*Log[x] + 
   Pi^2*((-2*myp1^2*y)/(3*N*z^3) - (13*myp1^2*N*y)/(6*z^3) + 
     (myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 - y/(2*N*z) - (N*y)/(2*z))*Log[mzp1]*
    Log[x] + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*
    Log[mxp1]*Log[myp1]*Log[mzp1]*Log[x] + 
   ((2*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - (3*myp1*y)/(N*z^2) - 
     (6*myp1*N*y)/z^2 + (3*y)/(2*N*z) + (3*N*y)/(2*z))*Log[myp1]^2*Log[mzp1]*
    Log[x] + Pi^2*(-1/6*(myp1^2*y)/(N*z^3) + (myp1^2*N*y)/(2*z^3) + 
     (myp1*y)/(6*N*z^2) - (myp1*N*y)/(2*z^2) - y/(12*N*z) + (N*y)/(4*z))*
    Log[x]^2 + (1/(2*mxp1*N) + (17*N)/(4*mxp1^2) + (2*N)/(3*mxp1) - 
     Nf/(3*mxp1^2) - 3/(4*mxp1*N*y) - (21*N)/(4*mxp1*y) + Nf/(3*mxp1*y) - 
     myp1^2/(N*z^2) - (41*myp1^2*N)/(4*z^2) + (2*myp1^2*Nf)/(3*z^2) - 
     1/(2*N*z) - (2*N)/(3*z) + 3/(4*N*y*z) + (21*N)/(4*y*z) - Nf/(3*y*z) - 
     y/(4*N*z) - (55*N*y)/(12*z) + (Nf*y)/(3*z))*Log[x]^2 + 
   (1/(2*mxp1^2*N) - 1/(2*mxp1*N*y) + (15*myp1^2*N*y)/(4*z^3) - 
     (2*myp1^2*Nf*y)/(3*z^3) - 3/(2*N*z^2) - (3*N)/z^2 + (4*y)/(N*z^2) + 
     (13*N*y)/(6*z^2) + (2*myp1*Nf*y)/(3*z^2) - (5*y^2)/(2*N*z^2) + 
     (5*N*y^2)/(6*z^2) + 1/(2*N*z) + N/(2*z) + 3/(4*N*y*z) + (3*N)/(4*y*z) - 
     (9*y)/(4*N*z) + (N*y)/(6*z) - (Nf*y)/(3*z))*Log[mxp1]*Log[x]^2 + 
   ((2*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - (3*myp1*y)/(N*z^2) - 
     (6*myp1*N*y)/z^2 + (3*y)/(2*N*z) + (3*N*y)/(2*z))*Log[mxp1]^2*Log[x]^2 + 
   (1/(3*mxp1*N) + N/9 - (2*N)/(3*mxp1) + N/(9*y^2) - N/(18*y) + N/(mxp1*y) + 
     (N*y)/(9*myp1^3*x) - (N*y^2)/(2*myp1^3*x) + (N*y^3)/(2*myp1^3*x) - 
     (2*N*y^4)/(9*myp1^3*x) - (N*y)/(4*myp1*z^3) + (31*myp1^2*N*y)/(36*z^3) + 
     (5*N*y^2)/(12*myp1*z^3) - (5*N*y^3)/(12*myp1*z^3) + 
     (5*N*y^4)/(36*myp1*z^3) + 1/(6*N*z^2) + (13*N)/(6*z^2) + 
     N/(6*myp1^2*z^2) - (5*y)/(6*N*z^2) - (58*N*y)/(9*z^2) - 
     (5*N*y)/(9*myp1^2*z^2) + (2*y^2)/(3*N*z^2) + (77*N*y^2)/(18*z^2) + 
     (2*N*y^2)/(3*myp1^2*z^2) - (N*y^3)/(2*myp1^2*z^2) + 
     (N*y^4)/(9*myp1^2*z^2) - 1/(2*N*z) + N/(6*z) + (4*N)/(3*myp1^3*z) - 
     1/(12*N*y*z) - (13*N)/(12*y*z) - N/(3*myp1^3*y*z) + y/(N*z) + 
     (31*N*y)/(18*z) - (71*N*y)/(36*myp1^3*z) + (13*N*y^2)/(12*myp1^3*z) - 
     (N*y^3)/(12*myp1^3*z) - (5*N*y^4)/(36*myp1^3*z))*Log[x]^3 + 
   ((2*myp1^2*y)/(3*N*z^3) - (2*myp1^2*N*y)/(3*z^3) - (2*myp1*y)/(3*N*z^2) + 
     (2*myp1*N*y)/(3*z^2) + y/(3*N*z) - (N*y)/(3*z))*Log[mxp1]*Log[x]^3 + 
   ((2*myp1^2*y)/(3*N*z^3) + (13*myp1^2*N*y)/(6*z^3) - (myp1*y)/(N*z^2) - 
     (2*myp1*N*y)/z^2 + y/(2*N*z) + (N*y)/(2*z))*Log[myp1]*Log[x]^3 + 
   ((-2*myp1^2*y)/(3*N*z^3) - (13*myp1^2*N*y)/(6*z^3) + (myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/z^2 - y/(2*N*z) - (N*y)/(2*z))*Log[mzp1]*Log[x]^3 + 
   ((-11*myp1^2*N*y)/(24*z^3) + (myp1*y)/(12*N*z^2) + (5*myp1*N*y)/(12*z^2) - 
     y/(24*N*z) - (N*y)/(12*z))*Log[x]^4 + 
   Pi*(((11*I)*myp1*N*y)/z^2 - ((2*I)*myp1*Nf*y)/z^2 - (((11*I)/2)*N*y)/z + 
     (I*Nf*y)/z)*Log[y] + Pi^2*(-5/(12*mxp1^2*N) - 1/(2*mxp1*N) - (2*N)/9 - 
     (11*N)/(6*mxp1^2) - (2*N)/(9*y^2) + 5/(12*mxp1*N*y) + N/(9*y) + 
     (7*N)/(3*mxp1*y) + y/(mxp1^3*N) + (9*N*y)/(2*mxp1^3) - 
     (10*N*y)/(3*mxp1^2) - (2*N*y)/(9*x) + (2*N*y)/(9*myp1^3*x) - 
     y^2/(mxp1^4*N) + (2*y^2)/(3*mxp1^3*N) - (9*N*y^2)/(2*mxp1^4) + 
     (3*N*y^2)/mxp1^3 - (N*y^2)/(myp1^3*x) + (N*y^3)/(myp1^3*x) - 
     (4*N*y^4)/(9*myp1^3*x) + (2*N)/(9*z^3) + (2*N)/(9*y^2*z^3) - 
     (4*N)/(9*y*z^3) - (7*N*y)/(12*z^3) - (N*y)/(2*myp1*z^3) + 
     (myp1^2*Nf*y)/(9*z^3) + (7*N*y^2)/(6*z^3) + (5*N*y^2)/(6*myp1*z^3) - 
     (7*N*y^3)/(12*z^3) - (5*N*y^3)/(6*myp1*z^3) + (5*N*y^4)/(18*myp1*z^3) + 
     1/(N*z^2) + (9*N)/(2*z^2) + N/(3*myp1^2*z^2) - (2*N)/(3*y^2*z^2) + 
     N/(y*z^2) - (13*y)/(6*N*z^2) - (85*N*y)/(6*z^2) - 
     (10*N*y)/(9*myp1^2*z^2) - (myp1*Nf*y)/(9*z^2) + (7*y^2)/(6*N*z^2) + 
     (28*N*y^2)/(3*z^2) + (4*N*y^2)/(3*myp1^2*z^2) - (N*y^3)/(myp1^2*z^2) + 
     (2*N*y^4)/(9*myp1^2*z^2) + 1/(3*N*z) - N/(2*z) + (8*N)/(3*myp1^3*z) + 
     (2*N)/(3*y^2*z) - 1/(2*N*y*z) - (31*N)/(12*y*z) - (2*N)/(3*myp1^3*y*z) + 
     y/(4*N*z) + (19*N*y)/(4*z) - (71*N*y)/(18*myp1^3*z) + (Nf*y)/(18*z) + 
     (13*N*y^2)/(6*myp1^3*z) - (N*y^3)/(6*myp1^3*z) - 
     (5*N*y^4)/(18*myp1^3*z))*Log[y] + 
   Pi^2*((-2*myp1^2*y)/(3*N*z^3) - (11*myp1^2*N*y)/(3*z^3) + 
     (2*myp1*y)/(3*N*z^2) + (11*myp1*N*y)/(3*z^2) - y/(3*N*z) - 
     (5*N*y)/(6*z))*Log[mxp1]*Log[y] + 
   Pi^2*((5*myp1^2*y)/(3*N*z^3) + (22*myp1^2*N*y)/(3*z^3) - 
     (myp1*y)/(N*z^2) - (23*myp1*N*y)/(3*z^2) + y/(2*N*z) + (11*N*y)/(6*z))*
    Log[myp1]*Log[y] + Pi*(((-11*I)*myp1^2*N*y)/z^3 + 
     ((2*I)*myp1^2*Nf*y)/z^3 + ((11*I)*myp1*N*y)/z^2 - 
     ((2*I)*myp1*Nf*y)/z^2 - (((11*I)/2)*N*y)/z + (I*Nf*y)/z)*Log[myp1]*
    Log[y] + (3/(2*mxp1^2*N) + 5/(2*mxp1*N) + (27*N)/(4*mxp1^2) + N/mxp1 - 
     1/(mxp1*N*y) - (17*N)/(4*mxp1*y) - y/(mxp1^2*N) - (3*y)/(2*mxp1*N) - 
     (3*myp1*y)/(mxp1^3*N) - (9*N*y)/(2*mxp1^2) + (13*N*y)/(4*mxp1) - 
     (27*myp1*N*y)/(2*mxp1^3) + (myp1*y)/(2*N*x^2) + (7*myp1*N*y)/(2*x^2) + 
     (3*y)/(2*N*x) - (9*N*y)/(2*myp1^2*x) - y^2/(2*mxp1^2*N) - 
     (9*N*y^2)/(4*mxp1^2) + (25*N*y^2)/(3*myp1^2*x) - 
     (9*N*y^3)/(2*myp1^2*x) + N/z^3 - (2*N)/(3*y*z^3) - 
     (2*myp1^2*y)/(N*z^3) - (39*N*y)/(2*z^3) + (37*N*y^2)/z^3 - 
     (37*N*y^3)/(2*z^3) - 5/(2*N*z^2) - (15*N)/(myp1*z^2) + 
     (2*N)/(myp1*y*z^2) + (13*y)/(2*N*z^2) + (50*N*y)/(myp1*z^2) - 
     (4*y^2)/(N*z^2) - (191*N*y^2)/(3*myp1*z^2) + (26*N*y^3)/(myp1*z^2) - 
     5/(2*N*z) - (7*N)/(2*myp1^2*z) + 1/(N*y*z) + (9*N)/(4*myp1^2*y*z) + 
     (7*y)/(2*N*z) + (N*y)/(myp1^2*z) - (7*N*y^2)/(6*myp1^2*z) + 
     (3*N*y^3)/(4*myp1^2*z))*Log[myp1]*Log[y] + 
   ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(2*z^3) + (myp1*y)/(N*z^2) + 
     (7*myp1*N*y)/z^2 - y/(2*N*z) - (2*N*y)/z)*Log[mxp1]^2*Log[myp1]*Log[y] + 
   ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(2*z^3) + (myp1*y)/(N*z^2) + 
     (7*myp1*N*y)/z^2 - y/(2*N*z) - (2*N*y)/z)*Log[mxp1]*Log[myp1]^2*Log[y] + 
   (-((myp1^2*y)/(N*z^3)) - (31*myp1^2*N*y)/(6*z^3) + (17*myp1*N*y)/(3*z^2) - 
     (4*N*y)/(3*z))*Log[myp1]^3*Log[y] + 
   ((myp1^2*y)/(N*z^3) - (5*myp1^2*N*y)/(2*z^3) + (2*myp1*N*y)/z^2 + 
     (N*y)/(2*z))*Log[mxp1]^2*Log[mzp1]*Log[y] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[mxp1]*Log[myp1]*
    Log[mzp1]*Log[y] + (-((myp1^2*y)/(N*z^3)) - (13*myp1^2*N*y)/(2*z^3) + 
     (7*myp1*N*y)/z^2 - (2*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[y] + 
   Pi^2*(-1/3*(myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(3*z^3) - 
     (myp1*y)/(3*N*z^2) + (14*myp1*N*y)/(3*z^2) + y/(6*N*z) - (4*N*y)/(3*z))*
    Log[x]*Log[y] + (-5/(2*mxp1*N) + (31*N)/(12*mxp1^2) + N/(2*mxp1) - 
     Nf/(3*mxp1^2) + 1/(2*mxp1*N*y) - (4*N)/(3*y) - (19*N)/(12*mxp1*y) + 
     Nf/(3*mxp1*y) - (4*N*y)/mxp1^3 + (8*N*y)/(3*mxp1^2) - N/z^3 + 
     (2*N)/(3*y*z^3) + (2*myp1^2*y)/(N*z^3) + (39*N*y)/(2*z^3) - 
     (37*N*y^2)/z^3 + (37*N*y^3)/(2*z^3) + 1/(2*N*z^2) - (7*N)/(2*z^2) + 
     (2*myp1*Nf)/(3*z^2) - (2*N)/(y*z^2) - (5*y)/(2*N*z^2) - 
     (43*N*y)/(3*z^2) + (2*y^2)/(N*z^2) + (37*N*y^2)/(2*z^2) + 5/(2*N*z) - 
     (5*N)/(6*z) - 1/(2*N*y*z) + (17*N)/(4*y*z) - Nf/(3*y*z) - (3*y)/(N*z) + 
     (65*N*y)/(12*z))*Log[x]*Log[y] + 
   Pi*(((11*I)*myp1^2*N*y)/z^3 - ((2*I)*myp1^2*Nf*y)/z^3 - 
     ((11*I)*myp1*N*y)/z^2 + ((2*I)*myp1*Nf*y)/z^2 + (((11*I)/2)*N*y)/z - 
     (I*Nf*y)/z)*Log[x]*Log[y] + (-1/2*1/(mxp1^2*N) - 1/(mxp1*N) - (2*N)/3 - 
     (2*N)/mxp1^2 + (2*N)/mxp1 - (2*N)/(3*y^2) + 1/(2*mxp1*N*y) + N/(3*y) - 
     N/(mxp1*y) - (2*N*y)/(3*myp1^3*x) + (3*N*y^2)/(myp1^3*x) - 
     (3*N*y^3)/(myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) + (3*N*y)/(2*myp1*z^3) - 
     (2*myp1^2*Nf*y)/(3*z^3) - (5*N*y^2)/(2*myp1*z^3) + 
     (5*N*y^3)/(2*myp1*z^3) - (5*N*y^4)/(6*myp1*z^3) + 1/(N*z^2) - 
     N/(myp1^2*z^2) - (4*y)/(N*z^2) + (10*N*y)/(3*myp1^2*z^2) + 
     (2*myp1*Nf*y)/(3*z^2) + (3*y^2)/(N*z^2) - (4*N*y^2)/(myp1^2*z^2) + 
     (3*N*y^3)/(myp1^2*z^2) - (2*N*y^4)/(3*myp1^2*z^2) + 1/(N*z) - 
     (8*N)/(myp1^3*z) - 1/(2*N*y*z) + (2*N)/(myp1^3*y*z) + (3*y)/(2*N*z) + 
     (71*N*y)/(6*myp1^3*z) - (Nf*y)/(3*z) - (13*N*y^2)/(2*myp1^3*z) + 
     (N*y^3)/(2*myp1^3*z) + (5*N*y^4)/(6*myp1^3*z))*Log[mxp1]*Log[x]*Log[y] + 
   ((-4*N)/3 - (4*N)/(3*y^2) + (2*N)/(3*y) - (2*N*y)/(3*x) + (2*N)/(3*z^3) + 
     (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) + (5*N*y)/(6*z^3) - 
     (2*myp1^2*Nf*y)/(3*z^3) - (5*N*y^2)/(3*z^3) + (5*N*y^3)/(6*z^3) - 
     (3*N)/z^2 - (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + (3*myp1*y)/(N*z^2) - 
     (N*y)/(3*z^2) + (2*myp1*Nf*y)/(3*z^2) + (7*N*y^2)/(3*z^2) + N/z + 
     (2*N)/(y^2*z) - N/(y*z) - (3*y)/(2*N*z) + (2*N*y)/(3*z) - (Nf*y)/(3*z))*
    Log[myp1]*Log[x]*Log[y] + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 + y/(N*z) + (4*N*y)/z)*Log[mxp1]*
    Log[myp1]*Log[x]*Log[y] + ((3*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 + y/(2*N*z) + (4*N*y)/z)*
    Log[myp1]^2*Log[x]*Log[y] + (-(1/(mxp1^2*N)) - 1/(mxp1*N) - N/3 - 
     (11*N)/(4*mxp1^2) + N/(2*mxp1) - N/(3*y^2) + 1/(mxp1*N*y) + N/(6*y) + 
     (11*N)/(4*mxp1*y) + (3*y)/(2*mxp1^3*N) + (73*N*y)/(12*mxp1^3) - 
     (14*N*y)/(3*mxp1^2) - (2*N*y)/(3*mxp1) - (N*y)/(3*x) + 
     (N*y)/(3*myp1^3*x) - (3*y^2)/(2*mxp1^4*N) + y^2/(mxp1^3*N) - 
     (27*N*y^2)/(4*mxp1^4) + (9*N*y^2)/(2*mxp1^3) - (3*N*y^2)/(2*myp1^3*x) + 
     (3*N*y^3)/(2*myp1^3*x) - (2*N*y^4)/(3*myp1^3*x) + N/(3*z^3) + 
     N/(3*y^2*z^3) - (2*N)/(3*y*z^3) - (10*N*y)/(3*z^3) - 
     (3*N*y)/(4*myp1*z^3) + (2*myp1^2*Nf*y)/(3*z^3) + (20*N*y^2)/(3*z^3) + 
     (5*N*y^2)/(4*myp1*z^3) - (10*N*y^3)/(3*z^3) - (5*N*y^3)/(4*myp1*z^3) + 
     (5*N*y^4)/(12*myp1*z^3) + 5/(2*N*z^2) + (15*N)/(2*z^2) + 
     N/(2*myp1^2*z^2) - N/(y^2*z^2) + (3*N)/(2*y*z^2) - (8*y)/(N*z^2) - 
     (70*N*y)/(3*z^2) - (5*N*y)/(3*myp1^2*z^2) - (2*myp1*Nf*y)/(3*z^2) + 
     (11*y^2)/(2*N*z^2) + (46*N*y^2)/(3*z^2) + (2*N*y^2)/(myp1^2*z^2) - 
     (3*N*y^3)/(2*myp1^2*z^2) + (N*y^4)/(3*myp1^2*z^2) + 1/(2*N*z) - 
     (3*N)/(2*z) + (4*N)/(myp1^3*z) + N/(y^2*z) - 5/(4*N*y*z) - 
     (7*N)/(2*y*z) - N/(myp1^3*y*z) + (11*y)/(4*N*z) + (49*N*y)/(6*z) - 
     (71*N*y)/(12*myp1^3*z) + (Nf*y)/(3*z) + (13*N*y^2)/(4*myp1^3*z) - 
     (N*y^3)/(4*myp1^3*z) - (5*N*y^4)/(12*myp1^3*z))*Log[x]^2*Log[y] + 
   ((-3*myp1^2*y)/(N*z^3) - (8*myp1^2*N*y)/z^3 + (3*myp1*y)/(N*z^2) + 
     (8*myp1*N*y)/z^2 - (3*y)/(2*N*z) - (N*y)/z)*Log[mxp1]*Log[x]^2*Log[y] + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (11*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/(2*z))*Log[myp1]*Log[x]^2*Log[y] + 
   ((-2*myp1^2*y)/(3*N*z^3) - (3*myp1^2*N*y)/z^3 + (10*myp1*N*y)/(3*z^2) - 
     (2*N*y)/(3*z))*Log[x]^3*Log[y] + 
   Pi^2*((19*myp1^2*N*y)/(12*z^3) + (myp1*y)/(6*N*z^2) - 
     (5*myp1*N*y)/(3*z^2) - y/(12*N*z) + (7*N*y)/(12*z))*Log[y]^2 + 
   (-((myp1*y)/(N*z^2)) - (41*myp1*N*y)/(4*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (3*y)/(4*N*z) + (17*N*y)/(3*z) - (Nf*y)/(3*z))*Log[y]^2 + 
   ((15*myp1^2*N*y)/(4*z^3) - (2*myp1^2*Nf*y)/(3*z^3) - 
     (5*myp1*y)/(2*N*z^2) - (20*myp1*N*y)/(3*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     y/(4*N*z) + (37*N*y)/(12*z) - (Nf*y)/(3*z))*Log[myp1]*Log[y]^2 + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (14*myp1*N*y)/z^2 + y/(N*z) + (4*N*y)/z)*Log[mxp1]*Log[myp1]*Log[y]^2 + 
   ((2*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - (myp1*y)/(N*z^2) - 
     (7*myp1*N*y)/z^2 + y/(2*N*z) + (2*N*y)/z)*Log[myp1]^2*Log[y]^2 + 
   (3/(4*mxp1^2*N) + 1/(2*mxp1*N) + N + (13*N)/(4*mxp1^2) + N/(2*mxp1) - 
     (2*N)/(3*myp1) + N/(3*y^2) - 3/(4*mxp1*N*y) - N/(6*y) - 
     (19*N)/(4*mxp1*y) - (3*y)/(2*mxp1^3*N) - (27*N*y)/(4*mxp1^3) + 
     (5*N*y)/mxp1^2 + (N*y)/(3*x) - (N*y)/(3*myp1^3*x) + 
     (3*y^2)/(2*mxp1^4*N) - y^2/(mxp1^3*N) + (27*N*y^2)/(4*mxp1^4) - 
     (9*N*y^2)/(2*mxp1^3) + (3*N*y^2)/(2*myp1^3*x) - (3*N*y^3)/(2*myp1^3*x) + 
     (2*N*y^4)/(3*myp1^3*x) - N/(3*z^3) - N/(3*y^2*z^3) + (2*N)/(3*y*z^3) - 
     (25*N*y)/(6*z^3) + (3*N*y)/(4*myp1*z^3) + (2*myp1^2*Nf*y)/(3*z^3) + 
     (25*N*y^2)/(3*z^3) - (5*N*y^2)/(4*myp1*z^3) - (25*N*y^3)/(6*z^3) + 
     (5*N*y^3)/(4*myp1*z^3) - (5*N*y^4)/(12*myp1*z^3) - 2/(N*z^2) - 
     (10*N)/z^2 - N/(2*myp1^2*z^2) + N/(y^2*z^2) - (3*N)/(2*y*z^2) + 
     (15*y)/(2*N*z^2) + (100*N*y)/(3*z^2) + (5*N*y)/(3*myp1^2*z^2) - 
     (2*myp1*Nf*y)/(3*z^2) - (11*y^2)/(2*N*z^2) - (137*N*y^2)/(6*z^2) - 
     (2*N*y^2)/(myp1^2*z^2) + (3*N*y^3)/(2*myp1^2*z^2) - 
     (N*y^4)/(3*myp1^2*z^2) + N/(2*z) - (4*N)/(myp1^3*z) - N/(y^2*z) + 
     1/(N*y*z) + (11*N)/(2*y*z) + N/(myp1^3*y*z) - (11*y)/(4*N*z) - 
     (125*N*y)/(12*z) + (71*N*y)/(12*myp1^3*z) + (Nf*y)/(3*z) - 
     (13*N*y^2)/(4*myp1^3*z) + (N*y^3)/(4*myp1^3*z) + 
     (5*N*y^4)/(12*myp1^3*z))*Log[x]*Log[y]^2 + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (11*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/(2*z))*Log[mxp1]*Log[x]*Log[y]^2 + 
   ((-3*myp1^2*y)/(N*z^3) - (8*myp1^2*N*y)/z^3 + (3*myp1*y)/(N*z^2) + 
     (8*myp1*N*y)/z^2 - (3*y)/(2*N*z) - (N*y)/z)*Log[myp1]*Log[x]*Log[y]^2 + 
   ((myp1^2*y)/(N*z^3) + (7*myp1^2*N*y)/(4*z^3) - (myp1*y)/(2*N*z^2) - 
     (2*myp1*N*y)/z^2 + y/(4*N*z) + (N*y)/(4*z))*Log[x]^2*Log[y]^2 + 
   (-1/4*1/(mxp1^2*N) - 1/(6*mxp1*N) - N/9 - (13*N)/(12*mxp1^2) - 
     N/(6*mxp1) - N/(9*y^2) + 1/(4*mxp1*N*y) + N/(18*y) + 
     (19*N)/(12*mxp1*y) + y/(2*mxp1^3*N) + (9*N*y)/(4*mxp1^3) - 
     (5*N*y)/(3*mxp1^2) - (N*y)/(9*x) + (N*y)/(9*myp1^3*x) - 
     y^2/(2*mxp1^4*N) + y^2/(3*mxp1^3*N) - (9*N*y^2)/(4*mxp1^4) + 
     (3*N*y^2)/(2*mxp1^3) - (N*y^2)/(2*myp1^3*x) + (N*y^3)/(2*myp1^3*x) - 
     (2*N*y^4)/(9*myp1^3*x) + N/(9*z^3) + N/(9*y^2*z^3) - (2*N)/(9*y*z^3) + 
     (5*N*y)/(36*z^3) - (N*y)/(4*myp1*z^3) - (5*N*y^2)/(18*z^3) + 
     (5*N*y^2)/(12*myp1*z^3) + (5*N*y^3)/(36*z^3) - (5*N*y^3)/(12*myp1*z^3) + 
     (5*N*y^4)/(36*myp1*z^3) + 2/(3*N*z^2) + (10*N)/(3*z^2) + 
     N/(6*myp1^2*z^2) - N/(3*y^2*z^2) + N/(2*y*z^2) - (2*y)/(N*z^2) - 
     (193*N*y)/(18*z^2) - (5*N*y)/(9*myp1^2*z^2) + (4*y^2)/(3*N*z^2) + 
     (65*N*y^2)/(9*z^2) + (2*N*y^2)/(3*myp1^2*z^2) - (N*y^3)/(2*myp1^2*z^2) + 
     (N*y^4)/(9*myp1^2*z^2) - N/(6*z) + (4*N)/(3*myp1^3*z) + N/(3*y^2*z) - 
     1/(3*N*y*z) - (11*N)/(6*y*z) - N/(3*myp1^3*y*z) + (2*y)/(3*N*z) + 
     (127*N*y)/(36*z) - (71*N*y)/(36*myp1^3*z) + (13*N*y^2)/(12*myp1^3*z) - 
     (N*y^3)/(12*myp1^3*z) - (5*N*y^4)/(36*myp1^3*z))*Log[y]^3 + 
   ((-2*myp1^2*y)/(3*N*z^3) - (11*myp1^2*N*y)/(3*z^3) + 
     (2*myp1*y)/(3*N*z^2) + (11*myp1*N*y)/(3*z^2) - y/(3*N*z) - 
     (5*N*y)/(6*z))*Log[mxp1]*Log[y]^3 + 
   ((4*myp1^2*y)/(3*N*z^3) + (9*myp1^2*N*y)/(2*z^3) - (myp1*y)/(N*z^2) - 
     (14*myp1*N*y)/(3*z^2) + y/(2*N*z) + (5*N*y)/(6*z))*Log[myp1]*Log[y]^3 + 
   (-1/3*(myp1^2*y)/(N*z^3) - (11*myp1^2*N*y)/(6*z^3) + (2*myp1*N*y)/z^2 - 
     (N*y)/(2*z))*Log[x]*Log[y]^3 + 
   (-1/12*(myp1^2*y)/(N*z^3) + (myp1^2*N*y)/(4*z^3) + (myp1*y)/(12*N*z^2) - 
     (myp1*N*y)/(4*z^2) - y/(24*N*z) + (N*y)/(8*z))*Log[y]^4 + 
   Pi^2*(-1/6*1/(mxp1^2*N) - 1/(3*mxp1*N) - (2*N)/9 - (3*N)/(4*mxp1^2) + 
     N/(6*mxp1) - (2*N)/(9*y^2) + 1/(6*mxp1*N*y) + N/(9*y) + 
     (3*N)/(4*mxp1*y) + y/(2*mxp1^3*N) + (9*N*y)/(4*mxp1^3) - 
     (5*N*y)/(3*mxp1^2) - (N*y)/(9*x) - y^2/(2*mxp1^4*N) + y^2/(3*mxp1^3*N) - 
     (9*N*y^2)/(4*mxp1^4) + (3*N*y^2)/(2*mxp1^3) + N/(9*z^3) + 
     N/(9*y^2*z^3) - (2*N)/(9*y*z^3) - (N*y)/(3*z^3) + 
     (myp1^2*Nf*y)/(9*z^3) + (2*N*y^2)/(3*z^3) - (N*y^3)/(3*z^3) + 
     1/(3*N*z^2) + (5*N)/(3*z^2) - (myp1*N)/(3*z^2) - N/(3*y^2*z^2) + 
     N/(2*y*z^2) - y/(N*z^2) - (10*N*y)/(3*z^2) - (11*myp1*N*y)/(6*z^2) - 
     (myp1*Nf*y)/(9*z^2) + (2*y^2)/(3*N*z^2) + (3*N*y^2)/(2*z^2) + 
     myp1/(3*N*z) - N/(2*myp1^3*z) + N/(3*y^2*z) - 1/(6*N*y*z) - 
     (5*N)/(4*y*z) + N/(6*myp1^3*y*z) + (11*N*y)/(12*z) + 
     (5*N*y)/(4*myp1^3*z) + (Nf*y)/(18*z) - (29*N*y^2)/(12*myp1^3*z) + 
     (9*N*y^3)/(4*myp1^3*z) - (3*N*y^4)/(4*myp1^3*z))*Log[z] + 
   Pi^2*((2*myp1^2*y)/(3*N*z^3) + (11*myp1^2*N*y)/(3*z^3) - 
     (2*myp1*y)/(3*N*z^2) - (11*myp1*N*y)/(3*z^2) + y/(3*N*z) + 
     (5*N*y)/(6*z))*Log[mxp1]*Log[z] + 
   ((-4*myp1^2*y)/(3*N*z^3) - (22*myp1^2*N*y)/(3*z^3) + 
     (4*myp1*y)/(3*N*z^2) + (22*myp1*N*y)/(3*z^2) - (2*y)/(3*N*z) - 
     (5*N*y)/(3*z))*Log[mxp1]^3*Log[z] + 
   Pi^2*(-1/3*(myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/(3*z^3) + 
     (myp1*y)/(3*N*z^2) + (2*myp1*N*y)/(3*z^2) - y/(6*N*z) - (N*y)/(3*z))*
    Log[mzp1]*Log[z] + (4/N - 3/(2*mxp1^2*N) + 1/(2*mxp1*N) - 2*N - 
     (27*N)/(4*mxp1^2) + (12*N)/mxp1 - (2*N)/y^2 + 1/(mxp1*N*y) + N/(2*y) + 
     (17*N)/(4*mxp1*y) + (3*y)/(mxp1^3*N) - (5*y)/(mxp1^2*N) - 
     (3*y)/(2*mxp1*N) + (27*N*y)/(2*mxp1^3) - (45*N*y)/(2*mxp1^2) + 
     (13*N*y)/(4*mxp1) + (myp1*y)/(2*N*x^2) + (7*myp1*N*y)/(2*x^2) + 
     (3*y)/(2*N*x) - (9*N*y)/(2*myp1^2*x) + (3*y^2)/(mxp1^3*N) - 
     y^2/(2*mxp1^2*N) + (27*N*y^2)/(2*mxp1^3) - (9*N*y^2)/(4*mxp1^2) + 
     (25*N*y^2)/(3*myp1^2*x) - (9*N*y^3)/(2*myp1^2*x) + 4/(N*z^2) - 
     (10*N)/(3*z^2) + (74*N)/(3*myp1*z^2) - (2*N)/(3*y^2*z^2) + 
     (4*N)/(3*y*z^2) - (4*y)/(N*z^2) + (4*N*y)/z^2 - (154*N*y)/(3*myp1*z^2) - 
     (2*N*y^2)/z^2 + (28*N*y^2)/(myp1*z^2) - (2*N*y^3)/(myp1*z^2) - 
     (4*myp1)/(N*z) - (97*N)/(6*z) + (43*N)/(2*myp1^2*z) + (5*N)/(3*y^2*z) - 
     1/(N*y*z) + (11*N)/(2*y*z) - (40*N)/(3*myp1^2*y*z) + (10*N*y)/z + 
     (9*N*y)/(myp1^2*z) - (179*N*y^2)/(6*myp1^2*z) + (12*N*y^3)/(myp1^2*z) + 
     (N*z)/y^2 + z/(N*y) + (23*N*z)/(4*y))*Log[mzp1]*Log[z] + 
   ((-2*myp1^2*y)/(N*z^3) - (11*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) + 
     (11*myp1*N*y)/z^2 - y/(N*z) - (5*N*y)/(2*z))*Log[mxp1]^2*Log[mzp1]*
    Log[z] + ((-9*myp1^2*N*y)/(2*z^3) - (myp1*y)/(N*z^2) + (5*myp1*N*y)/z^2 + 
     y/(2*N*z) - (N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   (-(N/z^2) + (myp1*N)/z^2 + (10*N*y)/z^2 - (9*myp1*N*y)/z^2 - 
     (9*N*y^2)/z^2 - N/(2*z) + (17*N)/(4*myp1^3*z) + (5*N)/(4*y*z) - 
     (5*N)/(4*myp1^3*y*z) - (9*N*y)/(4*z) - (3*N*y)/(myp1^3*z) - 
     (4*N*y^2)/(myp1^3*z) + (25*N*y^3)/(4*myp1^3*z) - (9*N*y^4)/(4*myp1^3*z))*
    Log[mzp1]^2*Log[z] + ((-2*myp1^2*y)/(N*z^3) - (11*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) + (11*myp1*N*y)/z^2 - y/(N*z) - (5*N*y)/(2*z))*
    Log[mxp1]*Log[mzp1]^2*Log[z] + 
   ((2*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (myp1*N*y)/z^2 + (2*y)/(N*z) + (N*y)/(2*z))*Log[myp1]*Log[mzp1]^2*
    Log[z] + ((-4*myp1^2*y)/(3*N*z^3) - (22*myp1^2*N*y)/(3*z^3) + 
     (4*myp1*y)/(3*N*z^2) + (22*myp1*N*y)/(3*z^2) - (2*y)/(3*N*z) - 
     (5*N*y)/(3*z))*Log[mzp1]^3*Log[z] + 
   Pi^2*(-1/3*(myp1^2*y)/(N*z^3) + (myp1^2*N*y)/(3*z^3) - 
     (myp1*y)/(3*N*z^2) + y/(6*N*z))*Log[x]*Log[z] + 
   (-4/N + 1/(2*mxp1*N) + 2*N - (41*N)/(12*mxp1^2) - (13*N)/(2*mxp1) - 
     Nf/(3*mxp1^2) + (2*N)/y^2 + 1/(mxp1*N*y) - N/(2*y) + 
     (101*N)/(12*mxp1*y) + Nf/(3*mxp1*y) + (4*N*y)/mxp1^3 - 
     (8*N*y)/(3*mxp1^2) + (10*N)/(3*z^2) + (2*myp1^2*Nf)/(3*z^2) + 
     (2*N)/(3*y^2*z^2) - (4*N)/(3*y*z^2) - (4*N*y)/z^2 + (2*N*y^2)/z^2 + 
     3/(N*z) + (97*N)/(6*z) - (5*N)/(3*y^2*z) - 1/(N*y*z) - (11*N)/(2*y*z) - 
     Nf/(3*y*z) - (2*y)/(N*z) - (10*N*y)/z + (Nf*y)/(3*z) - (N*z)/y^2 - 
     z/(N*y) - (23*N*z)/(4*y))*Log[x]*Log[z] + 
   (-1/2*1/(mxp1^2*N) + 1/(mxp1*N) + (2*N)/3 - (2*N)/mxp1^2 - (2*N)/mxp1 + 
     (2*N)/(3*y^2) + 1/(2*mxp1*N*y) - N/(3*y) + (5*N)/(mxp1*y) + 
     (2*N*y)/(3*myp1^3*x) - (3*N*y^2)/(myp1^3*x) + (3*N*y^3)/(myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) + (4*N*y)/(3*myp1*z^3) - 
     (2*myp1^2*Nf*y)/(3*z^3) - (6*N*y^2)/(myp1*z^3) + (6*N*y^3)/(myp1*z^3) - 
     (2*N*y^4)/(myp1*z^3) + (2*myp1^2)/(N*z^2) + (13*N)/(myp1^2*z^2) - 
     (155*N*y)/(3*myp1^2*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (77*N*y^2)/(myp1^2*z^2) - (52*N*y^3)/(myp1^2*z^2) + 
     (13*N*y^4)/(myp1^2*z^2) - 2/(N*z) + (41*N)/(2*myp1^3*z) - 1/(N*y*z) - 
     (13*N)/(2*myp1^3*y*z) + (3*y)/(N*z) - (47*N*y)/(3*myp1^3*z) - 
     (Nf*y)/(3*z) - (12*N*y^2)/(myp1^3*z) + (41*N*y^3)/(2*myp1^3*z) - 
     (15*N*y^4)/(2*myp1^3*z))*Log[mxp1]*Log[x]*Log[z] + 
   ((-2*N)/3 - (2*N)/(3*y^2) + N/(3*y) - (N*y^2)/(myp1^3*x) + 
     (N*y^3)/(myp1^3*x) - (2*N*y^4)/(3*myp1^3*x) + (2*N)/(3*z^3) + 
     (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) - (2*N*y)/z^3 + 
     (4*N*y)/(3*myp1*z^3) + (4*N*y^2)/z^3 - (6*N*y^2)/(myp1*z^3) - 
     (2*N*y^3)/z^3 + (6*N*y^3)/(myp1*z^3) - (2*N*y^4)/(myp1*z^3) - 
     (12*N)/z^2 + (11*N)/(myp1^2*z^2) - (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + 
     (35*N*y)/z^2 - (170*N*y)/(3*myp1^2*z^2) - (24*N*y^2)/z^2 + 
     (104*N*y^2)/(myp1^2*z^2) - (83*N*y^3)/(myp1^2*z^2) + 
     (24*N*y^4)/(myp1^2*z^2) + (35*N)/(2*myp1^3*z) + (2*N)/(y^2*z) + 
     (7*N)/(2*y*z) - (11*N)/(2*myp1^3*y*z) - (12*N*y)/z - 
     (49*N*y)/(6*myp1^3*z) - (53*N*y^2)/(2*myp1^3*z) + 
     (34*N*y^3)/(myp1^3*z) - (12*N*y^4)/(myp1^3*z))*Log[mzp1]*Log[x]*Log[z] + 
   ((9*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) - (10*myp1*N*y)/z^2 - y/(N*z) + 
     (2*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[x]*Log[z] + 
   ((-8*myp1^2*y)/(N*z^3) - (26*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (24*myp1*N*y)/z^2 - (6*y)/(N*z) - (6*N*y)/z)*Log[myp1]*Log[mzp1]*Log[x]*
    Log[z] + ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/(2*z))*
    Log[mzp1]^2*Log[x]*Log[z] + (-1/4*1/(mxp1^2*N) - 1/(2*mxp1*N) - N/3 - 
     N/(2*mxp1^2) + N/mxp1 - N/(3*y^2) + 1/(4*mxp1*N*y) + N/(6*y) - 
     N/(mxp1*y) + (2*N*y)/(3*mxp1^3) - (N*y)/(3*mxp1^2) + (2*N*y)/(3*mxp1) - 
     (N*y)/(3*myp1^3*x) + (3*N*y^2)/(2*myp1^3*x) - (3*N*y^3)/(2*myp1^3*x) + 
     (2*N*y^4)/(3*myp1^3*x) + (3*N*y)/(4*myp1*z^3) - 
     (31*myp1^2*N*y)/(12*z^3) - (5*N*y^2)/(4*myp1*z^3) + 
     (5*N*y^3)/(4*myp1*z^3) - (5*N*y^4)/(12*myp1*z^3) + 1/(2*N*z^2) - N/z^2 - 
     N/(2*myp1^2*z^2) + y/(2*N*z^2) + (25*N*y)/(3*z^2) + 
     (5*N*y)/(3*myp1^2*z^2) - y^2/(N*z^2) - (22*N*y^2)/(3*z^2) - 
     (2*N*y^2)/(myp1^2*z^2) + (3*N*y^3)/(2*myp1^2*z^2) - 
     (N*y^4)/(3*myp1^2*z^2) + 1/(2*N*z) - (4*N)/(myp1^3*z) - 1/(4*N*y*z) + 
     N/(2*y*z) + N/(myp1^3*y*z) - (3*y)/(2*N*z) - (35*N*y)/(12*z) + 
     (71*N*y)/(12*myp1^3*z) - (13*N*y^2)/(4*myp1^3*z) + 
     (N*y^3)/(4*myp1^3*z) + (5*N*y^4)/(12*myp1^3*z))*Log[x]^2*Log[z] + 
   (-((myp1^2*y)/(N*z^3)) - (myp1^2*N*y)/z^3 + (myp1*y)/(N*z^2) + 
     (myp1*N*y)/z^2 - y/(2*N*z) - (N*y)/(2*z))*Log[mxp1]*Log[x]^2*Log[z] + 
   ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/(2*z^3) + (3*myp1*y)/(N*z^2) + 
     (6*myp1*N*y)/z^2 - (3*y)/(2*N*z) - (3*N*y)/(2*z))*Log[myp1]*Log[x]^2*
    Log[z] + ((2*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - 
     (3*myp1*y)/(N*z^2) - (6*myp1*N*y)/z^2 + (3*y)/(2*N*z) + (3*N*y)/(2*z))*
    Log[mzp1]*Log[x]^2*Log[z] + (-1/3*(myp1^2*y)/(N*z^3) + 
     (17*myp1^2*N*y)/(6*z^3) - (8*myp1*N*y)/(3*z^2) + (5*N*y)/(6*z))*Log[x]^3*
    Log[z] + Pi^2*((2*myp1^2*y)/(3*N*z^3) + (10*myp1^2*N*y)/(3*z^3) - 
     (11*myp1*N*y)/(3*z^2) + (5*N*y)/(6*z))*Log[y]*Log[z] + 
   (-(1/(mxp1*N)) - (11*N)/(2*mxp1) + (4*N)/(3*y) + (3*y)/(mxp1^2*N) + 
     (3*y)/(2*mxp1*N) + (27*N*y)/(2*mxp1^2) - (13*N*y)/(4*mxp1) - 
     (myp1*y)/(2*N*x^2) - (7*myp1*N*y)/(2*x^2) - (3*y)/(2*N*x) + 
     (9*N*y)/(2*myp1^2*x) - (3*y^2)/(mxp1^3*N) + y^2/(2*mxp1^2*N) - 
     (27*N*y^2)/(2*mxp1^3) + (9*N*y^2)/(4*mxp1^2) - (25*N*y^2)/(3*myp1^2*x) + 
     (9*N*y^3)/(2*myp1^2*x) - (4*N)/(3*myp1*z^2) + (2*N)/(3*myp1*y*z^2) + 
     (10*N*y)/(3*myp1*z^2) + (2*myp1*Nf*y)/(3*z^2) - (4*N*y^2)/(myp1*z^2) + 
     (2*N*y^3)/(myp1*z^2) + 1/(N*z) + (47*N)/(6*myp1^2*z) - 
     (4*N)/(3*myp1^2*y*z) - (2*y)/(N*z) - (71*N*y)/(3*myp1^2*z) - 
     (Nf*y)/(3*z) + (179*N*y^2)/(6*myp1^2*z) - (12*N*y^3)/(myp1^2*z))*Log[y]*
    Log[z] + ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (11*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/(2*z))*
    Log[mxp1]^2*Log[y]*Log[z] + ((4*N)/3 + (4*N)/(3*y^2) - (2*N)/(3*y) + 
     (2*N*y)/(3*x) - (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + 
     (2*N*y)/z^3 - (2*myp1^2*Nf*y)/(3*z^3) - (4*N*y^2)/z^3 + (2*N*y^3)/z^3 + 
     (3*N)/z^2 + (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + (2*myp1*y)/(N*z^2) + 
     (7*N*y)/z^2 + (2*myp1*Nf*y)/(3*z^2) - (9*N*y^2)/z^2 - N/z - 
     (2*N)/(y^2*z) + N/(y*z) + y/(N*z) - (7*N*y)/(2*z) - (Nf*y)/(3*z))*
    Log[myp1]*Log[y]*Log[z] + ((myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 + 
     (myp1*y)/(N*z^2) - (10*myp1*N*y)/z^2 - y/(2*N*z) + (2*N*y)/z)*
    Log[myp1]^2*Log[y]*Log[z] + ((2*N)/3 + (2*N)/(3*y^2) - N/(3*y) + 
     (N*y^2)/(myp1^3*x) - (N*y^3)/(myp1^3*x) + (2*N*y^4)/(3*myp1^3*x) - 
     (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + (2*N*y)/z^3 - 
     (4*N*y)/(3*myp1*z^3) - (4*N*y^2)/z^3 + (6*N*y^2)/(myp1*z^3) + 
     (2*N*y^3)/z^3 - (6*N*y^3)/(myp1*z^3) + (2*N*y^4)/(myp1*z^3) - 
     (10*N)/z^2 + (11*N)/(myp1^2*z^2) + (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + 
     (31*N*y)/z^2 - (160*N*y)/(3*myp1^2*z^2) - (20*N*y^2)/z^2 + 
     (94*N*y^2)/(myp1^2*z^2) - (71*N*y^3)/(myp1^2*z^2) + 
     (20*N*y^4)/(myp1^2*z^2) + (31*N)/(2*myp1^3*z) - (2*N)/(y^2*z) + 
     (15*N)/(2*y*z) - (11*N)/(2*myp1^3*y*z) - (10*N*y)/z - 
     (17*N*y)/(6*myp1^3*z) - (57*N*y^2)/(2*myp1^3*z) + 
     (32*N*y^3)/(myp1^3*z) - (10*N*y^4)/(myp1^3*z))*Log[mzp1]*Log[y]*Log[z] + 
   ((-2*myp1^2*y)/(N*z^3) + (5*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 - (N*y)/z)*
    Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   ((9*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) - (10*myp1*N*y)/z^2 - y/(N*z) + 
     (2*N*y)/z)*Log[myp1]*Log[mzp1]*Log[y]*Log[z] + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (11*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/(2*z))*Log[mzp1]^2*Log[y]*Log[z] + 
   (2/(mxp1^2*N) + 2/(mxp1*N) + (4*N)/3 + (15*N)/(2*mxp1^2) - N/mxp1 + 
     (4*N)/(3*y^2) - 2/(mxp1*N*y) - (2*N)/(3*y) - (15*N)/(2*mxp1*y) - 
     (3*y)/(mxp1^3*N) - (27*N*y)/(2*mxp1^3) + (10*N*y)/mxp1^2 + 
     (2*N*y)/(3*x) + (3*y^2)/(mxp1^4*N) - (2*y^2)/(mxp1^3*N) + 
     (27*N*y^2)/(2*mxp1^4) - (9*N*y^2)/mxp1^3 + (N*y^2)/(myp1^3*x) - 
     (N*y^3)/(myp1^3*x) + (2*N*y^4)/(3*myp1^3*x) - (2*N)/(3*z^3) - 
     (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + (13*N*y)/(3*z^3) - 
     (4*N*y)/(3*myp1*z^3) + (2*myp1^2*Nf*y)/(3*z^3) - (26*N*y^2)/(3*z^3) + 
     (6*N*y^2)/(myp1*z^3) + (13*N*y^3)/(3*z^3) - (6*N*y^3)/(myp1*z^3) + 
     (2*N*y^4)/(myp1*z^3) - 5/(N*z^2) - (7*N)/z^2 - (11*N)/(myp1^2*z^2) + 
     (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + (13*y)/(N*z^2) + (77*N*y)/(3*z^2) + 
     (170*N*y)/(3*myp1^2*z^2) - (2*myp1*Nf*y)/(3*z^2) - (8*y^2)/(N*z^2) - 
     (53*N*y^2)/(3*z^2) - (104*N*y^2)/(myp1^2*z^2) + 
     (83*N*y^3)/(myp1^2*z^2) - (24*N*y^4)/(myp1^2*z^2) - 1/(N*z) + (2*N)/z - 
     (35*N)/(2*myp1^3*z) - (2*N)/(y^2*z) + 5/(2*N*y*z) + (9*N)/(2*y*z) + 
     (11*N)/(2*myp1^3*y*z) - (4*y)/(N*z) - (65*N*y)/(6*z) + 
     (49*N*y)/(6*myp1^3*z) + (Nf*y)/(3*z) + (53*N*y^2)/(2*myp1^3*z) - 
     (34*N*y^3)/(myp1^3*z) + (12*N*y^4)/(myp1^3*z))*Log[x]*Log[y]*Log[z] + 
   ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (14*myp1*N*y)/z^2 - 
     (4*N*y)/z)*Log[mxp1]*Log[x]*Log[y]*Log[z] + 
   ((-6*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (36*myp1*N*y)/z^2 - (2*y)/(N*z) - (9*N*y)/z)*Log[myp1]*Log[x]*Log[y]*
    Log[z] + ((-4*myp1^2*y)/(N*z^3) - (22*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 - (2*y)/(N*z) - (5*N*y)/z)*
    Log[mzp1]*Log[x]*Log[y]*Log[z] + 
   ((4*myp1^2*y)/(N*z^3) + (19*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (20*myp1*N*y)/z^2 + y/(N*z) + (4*N*y)/z)*Log[x]^2*Log[y]*Log[z] + 
   (-3/(4*mxp1^2*N) - 1/(2*mxp1*N) - N - (13*N)/(4*mxp1^2) - N/(2*mxp1) + 
     (2*N)/(3*myp1) - N/(3*y^2) + 3/(4*mxp1*N*y) + N/(6*y) + 
     (19*N)/(4*mxp1*y) + (3*y)/(2*mxp1^3*N) + (27*N*y)/(4*mxp1^3) - 
     (5*N*y)/mxp1^2 - (3*y^2)/(2*mxp1^4*N) + y^2/(mxp1^3*N) - 
     (27*N*y^2)/(4*mxp1^4) + (9*N*y^2)/(2*mxp1^3) - (N*y^2)/(2*myp1^3*x) + 
     (N*y^3)/(2*myp1^3*x) - (N*y^4)/(3*myp1^3*x) + N/(3*z^3) + 
     N/(3*y^2*z^3) - (2*N)/(3*y*z^3) - (N*y)/z^3 + (2*N*y)/(3*myp1*z^3) + 
     (2*N*y^2)/z^3 - (3*N*y^2)/(myp1*z^3) - (N*y^3)/z^3 + 
     (3*N*y^3)/(myp1*z^3) - (N*y^4)/(myp1*z^3) + 2/(N*z^2) + (5*N)/z^2 + 
     (11*N)/(2*myp1^2*z^2) - N/(y^2*z^2) + (3*N)/(2*y*z^2) - (5*y)/(N*z^2) - 
     (10*N*y)/z^2 - (85*N*y)/(3*myp1^2*z^2) + (3*y^2)/(N*z^2) + 
     (9*N*y^2)/(2*z^2) + (52*N*y^2)/(myp1^2*z^2) - 
     (83*N*y^3)/(2*myp1^2*z^2) + (12*N*y^4)/(myp1^2*z^2) + 
     (35*N)/(4*myp1^3*z) + N/(y^2*z) - 1/(N*y*z) - (15*N)/(4*y*z) - 
     (11*N)/(4*myp1^3*y*z) + (5*y)/(2*N*z) + (7*N*y)/(4*z) - 
     (49*N*y)/(12*myp1^3*z) - (53*N*y^2)/(4*myp1^3*z) + 
     (17*N*y^3)/(myp1^3*z) - (6*N*y^4)/(myp1^3*z))*Log[y]^2*Log[z] + 
   ((-5*myp1^2*y)/(N*z^3) - (37*myp1^2*N*y)/(2*z^3) + (2*myp1*y)/(N*z^2) + 
     (20*myp1*N*y)/z^2 - y/(N*z) - (11*N*y)/(2*z))*Log[myp1]*Log[y]^2*
    Log[z] + (-((myp1^2*y)/(N*z^3)) - (13*myp1^2*N*y)/(2*z^3) + 
     (7*myp1*N*y)/z^2 - (2*N*y)/z)*Log[x]*Log[y]^2*Log[z] + 
   ((myp1^2*y)/(3*N*z^3) + (11*myp1^2*N*y)/(6*z^3) - (2*myp1*N*y)/z^2 + 
     (N*y)/(2*z))*Log[y]^3*Log[z] + Pi^2*(-1/2*(myp1^2*y)/(N*z^3) - 
     (5*myp1^2*N*y)/(4*z^3) + (myp1*y)/(3*N*z^2) + (4*myp1*N*y)/(3*z^2) - 
     y/(6*N*z) - (5*N*y)/(12*z))*Log[z]^2 + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (11*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/(2*z))*Log[mxp1]^2*Log[z]^2 + 
   ((5*myp1^2*y)/(N*z^3) + (39*myp1^2*N*y)/(2*z^3) - (4*myp1*y)/(N*z^2) - 
     (20*myp1*N*y)/z^2 + (2*y)/(N*z) + (11*N*y)/(2*z))*Log[mxp1]*Log[mzp1]*
    Log[z]^2 + ((6*myp1^2*y)/(N*z^3) + (57*myp1^2*N*y)/(2*z^3) - 
     (7*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + (7*y)/(2*N*z) + (13*N*y)/(2*z))*
    Log[myp1]*Log[mzp1]*Log[z]^2 + 
   ((9*myp1^2*N*y)/(2*z^3) - (9*myp1*N*y)/(2*z^2) + (3*N*y)/(4*z))*
    Log[mzp1]^2*Log[z]^2 + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*
    Log[mzp1]*Log[x]*Log[z]^2 + ((myp1^2*y)/(2*N*z^3) - 
     (15*myp1^2*N*y)/(4*z^3) + (7*myp1*N*y)/(2*z^2) - (N*y)/z)*Log[x]^2*
    Log[z]^2 + ((-4*myp1^2*y)/(N*z^3) - (22*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 - (2*y)/(N*z) - (5*N*y)/z)*
    Log[mxp1]*Log[y]*Log[z]^2 + ((2*myp1^2*y)/(N*z^3) + 
     (13*myp1^2*N*y)/(2*z^3) - (myp1*y)/(N*z^2) - (7*myp1*N*y)/z^2 + 
     y/(2*N*z) + (2*N*y)/z)*Log[myp1]*Log[y]*Log[z]^2 + 
   ((myp1^2*y)/(N*z^3) - (5*myp1^2*N*y)/(2*z^3) + (2*myp1*N*y)/z^2 + 
     (N*y)/(2*z))*Log[mzp1]*Log[y]*Log[z]^2 + 
   (-((myp1^2*y)/(N*z^3)) - (3*myp1^2*N*y)/(2*z^3) + (2*myp1*y)/(N*z^2) + 
     (myp1*N*y)/z^2 - y/(N*z) + (N*y)/z)*Log[x]*Log[y]*Log[z]^2 + 
   ((myp1^2*y)/(2*N*z^3) + (11*myp1^2*N*y)/(4*z^3) - (myp1*y)/(N*z^2) - 
     (5*myp1*N*y)/(2*z^2) + y/(2*N*z) + (N*y)/(2*z))*Log[y]^2*Log[z]^2 + 
   ((-8*myp1^2*y)/(3*N*z^3) - (37*myp1^2*N*y)/(3*z^3) + (2*myp1*y)/(N*z^2) + 
     (38*myp1*N*y)/(3*z^2) - y/(N*z) - (10*N*y)/(3*z))*Log[mzp1]*Log[z]^3 + 
   ((myp1^2*y)/(3*N*z^3) + (11*myp1^2*N*y)/(6*z^3) - (2*myp1*y)/(3*N*z^2) - 
     (5*myp1*N*y)/(3*z^2) + y/(3*N*z) + (N*y)/(3*z))*Log[x]*Log[z]^3 + 
   ((5*myp1^2*y)/(3*N*z^3) + (55*myp1^2*N*y)/(6*z^3) - (4*myp1*y)/(3*N*z^2) - 
     (28*myp1*N*y)/(3*z^2) + (2*y)/(3*N*z) + (13*N*y)/(6*z))*Log[y]*
    Log[z]^3 + ((-7*myp1^2*y)/(12*N*z^3) - (59*myp1^2*N*y)/(24*z^3) + 
     (myp1*y)/(2*N*z^2) + (5*myp1*N*y)/(2*z^2) - y/(4*N*z) - (5*N*y)/(8*z))*
    Log[z]^4 + Pi^2*((-4*myp1^2*y)/(3*N*z^3) - (35*myp1^2*N*y)/(6*z^3) + 
     (5*myp1*y)/(3*N*z^2) + (17*myp1*N*y)/(3*z^2) - (5*y)/(6*N*z) - 
     (4*N*y)/(3*z))*PolyLog[2, x] + Pi*(((-11*I)*myp1^2*N*y)/z^3 + 
     ((2*I)*myp1^2*Nf*y)/z^3 + ((11*I)*myp1*N*y)/z^2 - 
     ((2*I)*myp1*Nf*y)/z^2 - (((11*I)/2)*N*y)/z + (I*Nf*y)/z)*PolyLog[2, x] + 
   (4/N + 2/(mxp1*N) - 2*N + N/(2*mxp1^2) + (10*N)/mxp1 - (2*N)/y^2 - 
     3/(2*mxp1*N*y) + N/(2*y) - (25*N)/(2*mxp1*y) + N/z^3 - (2*N)/(3*y*z^3) - 
     (2*myp1^2*y)/(N*z^3) - (39*N*y)/(2*z^3) + (37*N*y^2)/z^3 - 
     (37*N*y^3)/(2*z^3) - myp1/(2*N*z^2) - (29*N)/(6*z^2) - 
     (2*N)/(3*y^2*z^2) + (8*N)/(3*y*z^2) + (91*N*y)/(6*z^2) - 
     (11*N*y^2)/z^2 - (11*myp1)/(2*N*z) - (58*N)/(3*z) + (5*N)/(3*y^2*z) + 
     3/(2*N*y*z) + (107*N)/(12*y*z) + (33*N*y)/(4*z) + (N*z)/y^2 + z/(N*y) + 
     (23*N*z)/(4*y))*PolyLog[2, x] + 
   ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - (3*y)/(N*z) - (3*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, x] + ((-2*N)/3 + N/mxp1^2 - (2*N)/(3*y^2) + N/(3*y) - 
     N/(mxp1*y) + (2*N)/(3*z^3) + (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) + 
     (5*N*y)/(6*z^3) - (2*myp1^2*Nf*y)/(3*z^3) - (5*N*y^2)/(3*z^3) + 
     (5*N*y^3)/(6*z^3) - (3*N)/z^2 - (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + 
     (5*myp1*y)/(N*z^2) + (32*N*y)/(3*z^2) + (2*myp1*Nf*y)/(3*z^2) - 
     (26*N*y^2)/(3*z^2) + N/z + (2*N)/(y^2*z) - N/(y*z) - (9*y)/(2*N*z) - 
     (23*N*y)/(6*z) - (Nf*y)/(3*z))*Log[x]*PolyLog[2, x] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[mxp1]*Log[x]*
    PolyLog[2, x] + (1/(mxp1^2*N) + 2/(mxp1*N) + (2*N)/3 + (9*N)/(2*mxp1^2) - 
     N/mxp1 + (2*N)/(3*y^2) - 1/(mxp1*N*y) - N/(3*y) - (9*N)/(2*mxp1*y) - 
     (3*y)/(mxp1^3*N) - (27*N*y)/(2*mxp1^3) + (10*N*y)/mxp1^2 + 
     (2*N*y)/(3*x) - (2*N*y)/(3*myp1^3*x) + (3*y^2)/(mxp1^4*N) - 
     (2*y^2)/(mxp1^3*N) + (27*N*y^2)/(2*mxp1^4) - (9*N*y^2)/mxp1^3 + 
     (3*N*y^2)/(myp1^3*x) - (3*N*y^3)/(myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) - 
     (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + (13*N*y)/(3*z^3) + 
     (3*N*y)/(2*myp1*z^3) - (2*myp1^2*Nf*y)/(3*z^3) - (26*N*y^2)/(3*z^3) - 
     (5*N*y^2)/(2*myp1*z^3) + (13*N*y^3)/(3*z^3) + (5*N*y^3)/(2*myp1*z^3) - 
     (5*N*y^4)/(6*myp1*z^3) - 2/(N*z^2) - (7*N)/z^2 - N/(myp1^2*z^2) + 
     (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + (3*y)/(N*z^2) + (77*N*y)/(3*z^2) + 
     (10*N*y)/(3*myp1^2*z^2) + (2*myp1*Nf*y)/(3*z^2) - y^2/(N*z^2) - 
     (53*N*y^2)/(3*z^2) - (4*N*y^2)/(myp1^2*z^2) + (3*N*y^3)/(myp1^2*z^2) - 
     (2*N*y^4)/(3*myp1^2*z^2) - 2/(N*z) + (2*N)/z - (8*N)/(myp1^3*z) - 
     (2*N)/(y^2*z) + 1/(N*y*z) + (9*N)/(2*y*z) + (2*N)/(myp1^3*y*z) + 
     (7*y)/(2*N*z) - (65*N*y)/(6*z) + (71*N*y)/(6*myp1^3*z) - (Nf*y)/(3*z) - 
     (13*N*y^2)/(2*myp1^3*z) + (N*y^3)/(2*myp1^3*z) + (5*N*y^4)/(6*myp1^3*z))*
    Log[y]*PolyLog[2, x] + ((2*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - 
     (10*myp1*N*y)/z^2 + (2*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, x] + 
   ((2*myp1^2*N*y)/z^3 - (2*myp1*N*y)/z^2 + (N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, x] + (-((myp1^2*y)/(N*z^3)) - (13*myp1^2*N*y)/(2*z^3) + 
     (7*myp1*N*y)/z^2 - (2*N*y)/z)*Log[y]^2*PolyLog[2, x] + 
   (-1/2*1/(mxp1^2*N) + 1/(mxp1*N) + (2*N)/3 - (2*N)/mxp1^2 - (2*N)/mxp1 + 
     (2*N)/(3*y^2) + 1/(2*mxp1*N*y) - N/(3*y) + (5*N)/(mxp1*y) + 
     (2*N*y)/(3*myp1^3*x) - (3*N*y^2)/(myp1^3*x) + (3*N*y^3)/(myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) + (4*N*y)/(3*myp1*z^3) - 
     (2*myp1^2*Nf*y)/(3*z^3) - (6*N*y^2)/(myp1*z^3) + (6*N*y^3)/(myp1*z^3) - 
     (2*N*y^4)/(myp1*z^3) + (2*myp1^2)/(N*z^2) + (13*N)/(myp1^2*z^2) - 
     (155*N*y)/(3*myp1^2*z^2) + (2*myp1*Nf*y)/(3*z^2) + 
     (77*N*y^2)/(myp1^2*z^2) - (52*N*y^3)/(myp1^2*z^2) + 
     (13*N*y^4)/(myp1^2*z^2) - 2/(N*z) + (41*N)/(2*myp1^3*z) - 1/(N*y*z) - 
     (13*N)/(2*myp1^3*y*z) + (3*y)/(N*z) - (47*N*y)/(3*myp1^3*z) - 
     (Nf*y)/(3*z) - (12*N*y^2)/(myp1^3*z) + (41*N*y^3)/(2*myp1^3*z) - 
     (15*N*y^4)/(2*myp1^3*z))*Log[z]*PolyLog[2, x] + 
   ((12*myp1^2*y)/(N*z^3) + (57*myp1^2*N*y)/z^3 - (14*myp1*y)/(N*z^2) - 
     (56*myp1*N*y)/z^2 + (7*y)/(N*z) + (13*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, x] + ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (12*myp1*N*y)/z^2 - (2*y)/(N*z) - (3*N*y)/z)*Log[x]*
    Log[z]*PolyLog[2, x] + ((-2*myp1^2*y)/(N*z^3) - (9*myp1^2*N*y)/z^3 + 
     (10*myp1*N*y)/z^2 - (2*N*y)/z)*Log[y]*Log[z]*PolyLog[2, x] + 
   ((2*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - (3*myp1*y)/(N*z^2) - 
     (6*myp1*N*y)/z^2 + (3*y)/(2*N*z) + (3*N*y)/(2*z))*PolyLog[2, x]^2 + 
   (-3/(2*mxp1^2*N) - 1/(mxp1*N) - (2*N)/3 - (13*N)/(2*mxp1^2) - N/mxp1 - 
     (2*N)/(3*y^2) + 3/(2*mxp1*N*y) + N/(3*y) + (19*N)/(2*mxp1*y) + 
     (3*y)/(mxp1^3*N) + (27*N*y)/(2*mxp1^3) - (10*N*y)/mxp1^2 - 
     (3*y^2)/(mxp1^4*N) + (2*y^2)/(mxp1^3*N) - (27*N*y^2)/(2*mxp1^4) + 
     (9*N*y^2)/mxp1^3 - (N*y^2)/(myp1^3*x) + (N*y^3)/(myp1^3*x) - 
     (2*N*y^4)/(3*myp1^3*x) + (2*N)/(3*z^3) + (2*N)/(3*y^2*z^3) - 
     (4*N)/(3*y*z^3) - (2*N*y)/z^3 + (4*N*y)/(3*myp1*z^3) + (4*N*y^2)/z^3 - 
     (6*N*y^2)/(myp1*z^3) - (2*N*y^3)/z^3 + (6*N*y^3)/(myp1*z^3) - 
     (2*N*y^4)/(myp1*z^3) + 4/(N*z^2) + (10*N)/z^2 + (11*N)/(myp1^2*z^2) - 
     (2*N)/(y^2*z^2) + (3*N)/(y*z^2) - (12*y)/(N*z^2) - (31*N*y)/z^2 - 
     (170*N*y)/(3*myp1^2*z^2) + (8*y^2)/(N*z^2) + (20*N*y^2)/z^2 + 
     (104*N*y^2)/(myp1^2*z^2) - (83*N*y^3)/(myp1^2*z^2) + 
     (24*N*y^4)/(myp1^2*z^2) + (35*N)/(2*myp1^3*z) + (2*N)/(y^2*z) - 
     2/(N*y*z) - (15*N)/(2*y*z) - (11*N)/(2*myp1^3*y*z) + (4*y)/(N*z) + 
     (10*N*y)/z - (49*N*y)/(6*myp1^3*z) - (53*N*y^2)/(2*myp1^3*z) + 
     (34*N*y^3)/(myp1^3*z) - (12*N*y^4)/(myp1^3*z))*Log[z]*
    PolyLog[2, -(x/y)] + Pi^2*(-((myp1^2*y)/(N*z^3)) - 
     (31*myp1^2*N*y)/(6*z^3) + (2*myp1*y)/(3*N*z^2) + (16*myp1*N*y)/(3*z^2) - 
     y/(3*N*z) - (7*N*y)/(6*z))*PolyLog[2, y] + 
   Pi*(((-11*I)*myp1^2*N*y)/z^3 + ((2*I)*myp1^2*Nf*y)/z^3 + 
     ((11*I)*myp1*N*y)/z^2 - ((2*I)*myp1*Nf*y)/z^2 - (((11*I)/2)*N*y)/z + 
     (I*Nf*y)/z)*PolyLog[2, y] + (3/(2*mxp1^2*N) + 5/(2*mxp1*N) + 
     (27*N)/(4*mxp1^2) + N/mxp1 - 1/(mxp1*N*y) - (17*N)/(4*mxp1*y) - 
     y/(mxp1^2*N) - (3*y)/(2*mxp1*N) - (3*myp1*y)/(mxp1^3*N) - 
     (9*N*y)/(2*mxp1^2) + (13*N*y)/(4*mxp1) - (27*myp1*N*y)/(2*mxp1^3) + 
     (myp1*y)/(2*N*x^2) + (7*myp1*N*y)/(2*x^2) + (3*y)/(2*N*x) - 
     (9*N*y)/(2*myp1^2*x) - y^2/(2*mxp1^2*N) - (9*N*y^2)/(4*mxp1^2) + 
     (25*N*y^2)/(3*myp1^2*x) - (9*N*y^3)/(2*myp1^2*x) + N/z^3 - 
     (2*N)/(3*y*z^3) - (2*myp1^2*y)/(N*z^3) - (39*N*y)/(2*z^3) + 
     (37*N*y^2)/z^3 - (37*N*y^3)/(2*z^3) - 5/(2*N*z^2) - (15*N)/(myp1*z^2) + 
     (2*N)/(myp1*y*z^2) + (13*y)/(2*N*z^2) + (50*N*y)/(myp1*z^2) - 
     (4*y^2)/(N*z^2) - (191*N*y^2)/(3*myp1*z^2) + (26*N*y^3)/(myp1*z^2) - 
     5/(2*N*z) - (7*N)/(2*myp1^2*z) + 1/(N*y*z) + (9*N)/(4*myp1^2*y*z) + 
     (7*y)/(2*N*z) + (N*y)/(myp1^2*z) - (7*N*y^2)/(6*myp1^2*z) + 
     (3*N*y^3)/(4*myp1^2*z))*PolyLog[2, y] + 
   ((-2*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (14*myp1*N*y)/z^2 - 
     (4*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, y] + 
   ((-4*N)/3 - (4*N)/(3*y^2) + (2*N)/(3*y) - (2*N*y)/(3*x) + (2*N)/(3*z^3) + 
     (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) + (5*N*y)/(6*z^3) - 
     (2*myp1^2*Nf*y)/(3*z^3) - (5*N*y^2)/(3*z^3) + (5*N*y^3)/(6*z^3) - 
     (3*N)/z^2 - (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + (3*myp1*y)/(N*z^2) - 
     (N*y)/(3*z^2) + (2*myp1*Nf*y)/(3*z^2) + (7*N*y^2)/(3*z^2) + N/z + 
     (2*N)/(y^2*z) - N/(y*z) - (3*y)/(2*N*z) + (2*N*y)/(3*z) - (Nf*y)/(3*z))*
    Log[x]*PolyLog[2, y] + ((2*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (14*myp1*N*y)/z^2 + (4*N*y)/z)*Log[myp1]*Log[x]*PolyLog[2, y] + 
   ((4*N)/3 + (4*N)/(3*y^2) - (2*N)/(3*y) + (2*N*y)/(3*x) + 
     (N*y^2)/(myp1^3*x) - (N*y^3)/(myp1^3*x) + (2*N*y^4)/(3*myp1^3*x) - 
     (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + (71*N*y)/(6*z^3) - 
     (6*N*y)/(myp1*z^3) - (2*myp1^2*Nf*y)/(3*z^3) - (71*N*y^2)/(3*z^3) + 
     (20*N*y^2)/(myp1*z^3) + (71*N*y^3)/(6*z^3) - (20*N*y^3)/(myp1*z^3) + 
     (20*N*y^4)/(3*myp1*z^3) - (7*N)/z^2 + (10*N)/(myp1^2*z^2) + 
     (2*N)/(y^2*z^2) - (3*N)/(y*z^2) - (myp1*y)/(N*z^2) + (37*N*y)/(3*z^2) - 
     (82*N*y)/(3*myp1^2*z^2) + (2*myp1*Nf*y)/(3*z^2) - (13*N*y^2)/(3*z^2) + 
     (22*N*y^2)/(myp1^2*z^2) - (N*y^3)/(myp1^2*z^2) - 
     (3*N*y^4)/(myp1^2*z^2) + (2*N)/z + (15*N)/(2*myp1^3*z) - (2*N)/(y^2*z) + 
     (9*N)/(2*y*z) - (7*N)/(2*myp1^3*y*z) + (5*y)/(2*N*z) - (14*N*y)/(3*z) - 
     (4*N*y)/(3*myp1^3*z) - (Nf*y)/(3*z) - (5*N*y^2)/(myp1^3*z) + 
     (5*N*y^3)/(2*myp1^3*z) + (N*y^4)/(2*myp1^3*z))*Log[y]*PolyLog[2, y] + 
   ((2*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (10*myp1*N*y)/z^2 + 
     (2*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, y] + 
   ((2*myp1^2*N*y)/z^3 - (2*myp1*N*y)/z^2 + (N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, y] + (-((myp1^2*y)/(N*z^3)) - (13*myp1^2*N*y)/(2*z^3) + 
     (7*myp1*N*y)/z^2 - (2*N*y)/z)*Log[y]^2*PolyLog[2, y] + 
   ((4*N)/3 + (4*N)/(3*y^2) - (2*N)/(3*y) + (2*N*y)/(3*x) - (2*N)/(3*z^3) - 
     (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + (2*N*y)/z^3 - 
     (2*myp1^2*Nf*y)/(3*z^3) - (4*N*y^2)/z^3 + (2*N*y^3)/z^3 + (3*N)/z^2 + 
     (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + (2*myp1*y)/(N*z^2) + (7*N*y)/z^2 + 
     (2*myp1*Nf*y)/(3*z^2) - (9*N*y^2)/z^2 - N/z - (2*N)/(y^2*z) + N/(y*z) + 
     y/(N*z) - (7*N*y)/(2*z) - (Nf*y)/(3*z))*Log[z]*PolyLog[2, y] + 
   ((8*myp1^2*y)/(N*z^3) + (44*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (44*myp1*N*y)/z^2 + (4*y)/(N*z) + (10*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, y] + ((-4*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/z^2 - (2*y)/(N*z) - (N*y)/z)*Log[x]*Log[z]*PolyLog[2, y] + 
   ((-2*myp1^2*y)/(N*z^3) - (9*myp1^2*N*y)/z^3 + (10*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[y]*Log[z]*PolyLog[2, y] + 
   ((2*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (10*myp1*N*y)/z^2 + 
     (2*N*y)/z)*PolyLog[2, x]*PolyLog[2, y] + 
   ((5*myp1^2*N*y)/(2*z^3) + (myp1*y)/(N*z^2) - (3*myp1*N*y)/z^2 - y/(2*N*z))*
    PolyLog[2, y]^2 + Pi^2*(-1/3*(myp1^2*y)/(N*z^3) - 
     (3*myp1^2*N*y)/(2*z^3) + (2*myp1*y)/(3*N*z^2) + (4*myp1*N*y)/(3*z^2) - 
     y/(3*N*z) - (N*y)/(6*z))*PolyLog[2, -(y/z)] + 
   ((-2*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (16*myp1*N*y)/z^2 - (3*y)/(N*z) - (2*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -(y/z)] + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*
    Log[myp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (-2/(mxp1*N) - (2*N)/3 + (4*N)/mxp1 - (2*N)/(3*y^2) + N/(3*y) - 
     (6*N)/(mxp1*y) - (2*N*y)/(3*myp1^3*x) + (3*N*y^2)/(myp1^3*x) - 
     (3*N*y^3)/(myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) + (3*N*y)/(2*myp1*z^3) - 
     (31*myp1^2*N*y)/(6*z^3) - (5*N*y^2)/(2*myp1*z^3) + 
     (5*N*y^3)/(2*myp1*z^3) - (5*N*y^4)/(6*myp1*z^3) - 1/(N*z^2) - 
     (13*N)/z^2 - N/(myp1^2*z^2) + (5*y)/(N*z^2) + (116*N*y)/(3*z^2) + 
     (10*N*y)/(3*myp1^2*z^2) - (4*y^2)/(N*z^2) - (77*N*y^2)/(3*z^2) - 
     (4*N*y^2)/(myp1^2*z^2) + (3*N*y^3)/(myp1^2*z^2) - 
     (2*N*y^4)/(3*myp1^2*z^2) + 3/(N*z) - N/z - (8*N)/(myp1^3*z) + 
     1/(2*N*y*z) + (13*N)/(2*y*z) + (2*N)/(myp1^3*y*z) - (6*y)/(N*z) - 
     (31*N*y)/(3*z) + (71*N*y)/(6*myp1^3*z) - (13*N*y^2)/(2*myp1^3*z) + 
     (N*y^3)/(2*myp1^3*z) + (5*N*y^4)/(6*myp1^3*z))*Log[x]*
    PolyLog[2, -(y/z)] + ((9*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (8*myp1*N*y)/z^2 + y/(N*z) + (N*y)/z)*Log[mxp1]*Log[x]*
    PolyLog[2, -(y/z)] + ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + 
     (6*myp1*y)/(N*z^2) + (12*myp1*N*y)/z^2 - (3*y)/(N*z) - (3*N*y)/z)*
    Log[myp1]*Log[x]*PolyLog[2, -(y/z)] + 
   ((myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - (2*myp1*y)/(N*z^2) - 
     (6*myp1*N*y)/z^2 + y/(N*z) + (3*N*y)/(2*z))*Log[x]^2*
    PolyLog[2, -(y/z)] + (3/(2*mxp1^2*N) + 3/(mxp1*N) + (4*N)/3 + 
     (13*N)/(2*mxp1^2) - (3*N)/mxp1 + (4*N)/(3*y^2) - 3/(2*mxp1*N*y) - 
     (2*N)/(3*y) - (7*N)/(2*mxp1*y) - (3*y)/(mxp1^3*N) - 
     (27*N*y)/(2*mxp1^3) + (10*N*y)/mxp1^2 + (2*N*y)/(3*x) + 
     (3*y^2)/(mxp1^4*N) - (2*y^2)/(mxp1^3*N) + (27*N*y^2)/(2*mxp1^4) - 
     (9*N*y^2)/mxp1^3 - (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) + 
     (13*N*y)/(3*z^3) - (26*N*y^2)/(3*z^3) + (13*N*y^3)/(3*z^3) - 3/(N*z^2) - 
     (7*N)/z^2 + (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + (7*y)/(N*z^2) + 
     (77*N*y)/(3*z^2) - (4*y^2)/(N*z^2) - (53*N*y^2)/(3*z^2) - 3/(N*z) + 
     (2*N)/z - (2*N)/(y^2*z) + 3/(2*N*y*z) + (9*N)/(2*y*z) + (2*y)/(N*z) - 
     (65*N*y)/(6*z))*Log[y]*PolyLog[2, -(y/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (10*myp1*N*y)/z^2 + 
     (2*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, -(y/z)] + 
   (-((myp1^2*y)/(N*z^3)) - (13*myp1^2*N*y)/(2*z^3) + (7*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[y]^2*PolyLog[2, -(y/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (16*myp1*N*y)/z^2 + (3*y)/(N*z) + (2*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, -(y/z)] + ((-13*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - y/(N*z) - (3*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, -(y/z)] + ((4*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 + (2*N*y)/z)*
    Log[y]*Log[z]*PolyLog[2, -(y/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (10*myp1*N*y)/z^2 + 
     (2*N*y)/z)*PolyLog[2, y]*PolyLog[2, -(y/z)] + 
   Pi^2*((myp1^2*y)/(3*N*z^3) + (3*myp1^2*N*y)/(2*z^3) - 
     (2*myp1*y)/(3*N*z^2) - (4*myp1*N*y)/(3*z^2) + y/(3*N*z) + (N*y)/(6*z))*
    PolyLog[2, -((x*y)/z)] + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*
    Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (-3/(2*mxp1^2*N) - 3/(mxp1*N) - (4*N)/3 - (13*N)/(2*mxp1^2) + (3*N)/mxp1 - 
     (4*N)/(3*y^2) + 3/(2*mxp1*N*y) + (2*N)/(3*y) + (7*N)/(2*mxp1*y) + 
     (3*y)/(mxp1^3*N) + (27*N*y)/(2*mxp1^3) - (10*N*y)/mxp1^2 - 
     (2*N*y)/(3*x) - (3*y^2)/(mxp1^4*N) + (2*y^2)/(mxp1^3*N) - 
     (27*N*y^2)/(2*mxp1^4) + (9*N*y^2)/mxp1^3 + (2*N)/(3*z^3) + 
     (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) - (13*N*y)/(3*z^3) + 
     (26*N*y^2)/(3*z^3) - (13*N*y^3)/(3*z^3) + 3/(N*z^2) + (7*N)/z^2 - 
     (2*N)/(y^2*z^2) + (3*N)/(y*z^2) - (7*y)/(N*z^2) - (77*N*y)/(3*z^2) + 
     (4*y^2)/(N*z^2) + (53*N*y^2)/(3*z^2) + 3/(N*z) - (2*N)/z + 
     (2*N)/(y^2*z) - 3/(2*N*y*z) - (9*N)/(2*y*z) - (2*y)/(N*z) + 
     (65*N*y)/(6*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 + y/(N*z) + (2*N*y)/z)*Log[myp1]*Log[y]*
    PolyLog[2, -((x*y)/z)] + ((-2*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - y/(N*z) + (N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, -((x*y)/z)] + ((myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/(2*z^3) - 
     (7*myp1*N*y)/z^2 + (2*N*y)/z)*Log[y]^2*PolyLog[2, -((x*y)/z)] + 
   ((-8*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + (10*myp1*y)/(N*z^2) + 
     (34*myp1*N*y)/z^2 - (5*y)/(N*z) - (8*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, -((x*y)/z)] + ((-4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[y]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 + y/(N*z) + (2*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, -((x*y)/z)] + Pi^2*((-2*myp1^2*y)/(N*z^3) - 
     (19*myp1^2*N*y)/(2*z^3) + (7*myp1*y)/(3*N*z^2) + (28*myp1*N*y)/(3*z^2) - 
     (7*y)/(6*N*z) - (13*N*y)/(6*z))*PolyLog[2, z] + 
   (4/N - 3/(2*mxp1^2*N) + 1/(2*mxp1*N) - 2*N - (27*N)/(4*mxp1^2) + 
     (12*N)/mxp1 - (2*N)/y^2 + 1/(mxp1*N*y) + N/(2*y) + (17*N)/(4*mxp1*y) + 
     (3*y)/(mxp1^3*N) - (5*y)/(mxp1^2*N) - (3*y)/(2*mxp1*N) + 
     (27*N*y)/(2*mxp1^3) - (45*N*y)/(2*mxp1^2) + (13*N*y)/(4*mxp1) + 
     (myp1*y)/(2*N*x^2) + (7*myp1*N*y)/(2*x^2) + (3*y)/(2*N*x) - 
     (9*N*y)/(2*myp1^2*x) + (3*y^2)/(mxp1^3*N) - y^2/(2*mxp1^2*N) + 
     (27*N*y^2)/(2*mxp1^3) - (9*N*y^2)/(4*mxp1^2) + (25*N*y^2)/(3*myp1^2*x) - 
     (9*N*y^3)/(2*myp1^2*x) + 4/(N*z^2) - (10*N)/(3*z^2) + 
     (74*N)/(3*myp1*z^2) - (2*N)/(3*y^2*z^2) + (4*N)/(3*y*z^2) - 
     (4*y)/(N*z^2) + (4*N*y)/z^2 - (154*N*y)/(3*myp1*z^2) - (2*N*y^2)/z^2 + 
     (28*N*y^2)/(myp1*z^2) - (2*N*y^3)/(myp1*z^2) - (4*myp1)/(N*z) - 
     (97*N)/(6*z) + (43*N)/(2*myp1^2*z) + (5*N)/(3*y^2*z) - 1/(N*y*z) + 
     (11*N)/(2*y*z) - (40*N)/(3*myp1^2*y*z) + (10*N*y)/z + 
     (9*N*y)/(myp1^2*z) - (179*N*y^2)/(6*myp1^2*z) + (12*N*y^3)/(myp1^2*z) + 
     (N*z)/y^2 + z/(N*y) + (23*N*z)/(4*y))*PolyLog[2, z] + 
   ((-6*N)/z^2 + (6*myp1*N)/z^2 + (80*N*y)/(3*z^2) - (62*myp1*N*y)/(3*z^2) - 
     (62*N*y^2)/(3*z^2) + (9*N)/(myp1^3*z) + (3*N)/(y*z) - 
     (3*N)/(myp1^3*y*z) - (47*N*y)/(6*z) - (7*N*y)/(6*myp1^3*z) - 
     (41*N*y^2)/(2*myp1^3*z) + (47*N*y^3)/(2*myp1^3*z) - 
     (47*N*y^4)/(6*myp1^3*z))*Log[mzp1]*PolyLog[2, z] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[myp1]*Log[mzp1]*
    PolyLog[2, z] + ((-2*N)/3 - (2*N)/(3*y^2) + N/(3*y) - (2*N*y)/(3*x) + 
     (2*N*y)/(3*myp1^3*x) - (3*N*y^2)/(myp1^3*x) + (3*N*y^3)/(myp1^3*x) - 
     (4*N*y^4)/(3*myp1^3*x) + (2*N)/(3*z^3) + (2*N)/(3*y^2*z^3) - 
     (4*N)/(3*y*z^3) + (5*N*y)/(6*z^3) - (3*N*y)/(2*myp1*z^3) - 
     (5*N*y^2)/(3*z^3) + (5*N*y^2)/(2*myp1*z^3) + (5*N*y^3)/(6*z^3) - 
     (5*N*y^3)/(2*myp1*z^3) + (5*N*y^4)/(6*myp1*z^3) - (2*N)/z^2 + 
     N/(myp1^2*z^2) - (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + (5*N*y)/(3*z^2) - 
     (10*N*y)/(3*myp1^2*z^2) - (2*N*y^2)/(3*z^2) + (4*N*y^2)/(myp1^2*z^2) - 
     (3*N*y^3)/(myp1^2*z^2) + (2*N*y^4)/(3*myp1^2*z^2) - N/z + 
     (8*N)/(myp1^3*z) + (2*N)/(y^2*z) - (2*N)/(myp1^3*y*z) - (5*N*y)/(6*z) - 
     (71*N*y)/(6*myp1^3*z) + (13*N*y^2)/(2*myp1^3*z) - (N*y^3)/(2*myp1^3*z) - 
     (5*N*y^4)/(6*myp1^3*z))*Log[x]*PolyLog[2, z] + 
   ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - (3*y)/(N*z) - (3*N*y)/z)*Log[myp1]*Log[x]*
    PolyLog[2, z] + ((2*N)/3 + (2*N)/(3*y^2) - N/(3*y) + (2*N*y)/(3*x) - 
     (2*N*y)/(3*myp1^3*x) + (3*N*y^2)/(myp1^3*x) - (3*N*y^3)/(myp1^3*x) + 
     (4*N*y^4)/(3*myp1^3*x) - (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + 
     (4*N)/(3*y*z^3) + (13*N*y)/(3*z^3) - (11*N*y)/(3*myp1*z^3) - 
     (26*N*y^2)/(3*z^3) + (13*N*y^2)/(myp1*z^3) + (13*N*y^3)/(3*z^3) - 
     (13*N*y^3)/(myp1*z^3) + (13*N*y^4)/(3*myp1*z^3) - (7*N)/z^2 + 
     (8*N)/(myp1^2*z^2) + (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + 
     (77*N*y)/(3*z^2) - (42*N*y)/(myp1^2*z^2) - (53*N*y^2)/(3*z^2) + 
     (78*N*y^2)/(myp1^2*z^2) - (61*N*y^3)/(myp1^2*z^2) + 
     (53*N*y^4)/(3*myp1^2*z^2) + (2*N)/z + (9*N)/(2*myp1^3*z) - 
     (2*N)/(y^2*z) + (9*N)/(2*y*z) - (5*N)/(2*myp1^3*y*z) - (65*N*y)/(6*z) + 
     (13*N*y)/(myp1^3*z) - (40*N*y^2)/(myp1^3*z) + (73*N*y^3)/(2*myp1^3*z) - 
     (65*N*y^4)/(6*myp1^3*z))*Log[y]*PolyLog[2, z] + 
   (-3/(2*mxp1^2*N) - 1/(mxp1*N) + (2*N)/3 - (13*N)/(2*mxp1^2) - N/mxp1 + 
     (2*N)/(3*y^2) + 3/(2*mxp1*N*y) - N/(3*y) + (19*N)/(2*mxp1*y) + 
     (3*y)/(mxp1^3*N) + (27*N*y)/(2*mxp1^3) - (10*N*y)/mxp1^2 + 
     (2*N*y)/(3*x) - (3*y^2)/(mxp1^4*N) + (2*y^2)/(mxp1^3*N) - 
     (27*N*y^2)/(2*mxp1^4) + (9*N*y^2)/mxp1^3 + (4*myp1)/(N*z^2) + 
     (22*myp1*N)/z^2 + (33*N)/(myp1^3*z) - 2/(N*y*z) - (11*N)/(myp1^3*y*z) - 
     (33*N*y)/(myp1^3*z) + (11*N*y^2)/(myp1^3*z))*Log[z]*PolyLog[2, z] + 
   ((12*myp1^2*y)/(N*z^3) + (57*myp1^2*N*y)/z^3 - (14*myp1*y)/(N*z^2) - 
     (56*myp1*N*y)/z^2 + (7*y)/(N*z) + (13*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, z] + ((12*myp1^2*y)/(N*z^3) + (57*myp1^2*N*y)/z^3 - 
     (14*myp1*y)/(N*z^2) - (56*myp1*N*y)/z^2 + (7*y)/(N*z) + (13*N*y)/z)*
    PolyLog[2, x]*PolyLog[2, z] + 
   ((10*myp1^2*y)/(N*z^3) + (53*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (54*myp1*N*y)/z^2 + (4*y)/(N*z) + (12*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, z] + ((2*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 + (2*y)/(N*z) + (N*y)/z)*
    PolyLog[2, -(y/z)]*PolyLog[2, z] + 
   ((-8*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + (10*myp1*y)/(N*z^2) + 
     (34*myp1*N*y)/z^2 - (5*y)/(N*z) - (8*N*y)/z)*PolyLog[2, -((x*y)/z)]*
    PolyLog[2, z] + ((6*myp1^2*y)/(N*z^3) + (57*myp1^2*N*y)/(2*z^3) - 
     (7*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + (7*y)/(2*N*z) + (13*N*y)/(2*z))*
    PolyLog[2, z]^2 + (-(1/(mxp1^2*N)) + (2*N)/3 - (8*N)/mxp1^2 + 
     (2*N)/(3*y^2) + 1/(mxp1*N*y) - N/(3*y) + (8*N)/(mxp1*y) + 
     (2*N*y)/(3*myp1^3*x) - (N*y^2)/(myp1^3*x) + (N*y^3)/(myp1^3*x) - 
     (5*N*y)/(6*myp1*z^3) + (9*N*y^2)/(2*myp1*z^3) - (9*N*y^3)/(2*myp1*z^3) + 
     (3*N*y^4)/(2*myp1*z^3) + 3/(N*z^2) + (20*N)/(myp1^2*z^2) - 
     (8*y)/(N*z^2) - (72*N*y)/(myp1^2*z^2) + (5*y^2)/(N*z^2) + 
     (96*N*y^2)/(myp1^2*z^2) - (55*N*y^3)/(myp1^2*z^2) + 
     (35*N*y^4)/(3*myp1^2*z^2) - 1/(N*z) + (49*N)/(2*myp1^3*z) - 
     3/(2*N*y*z) - (17*N)/(2*myp1^3*y*z) + (9*y)/(2*N*z) - 
     (33*N*y)/(2*myp1^3*z) - (23*N*y^2)/(2*myp1^3*z) + 
     (18*N*y^3)/(myp1^3*z) - (16*N*y^4)/(3*myp1^3*z))*PolyLog[3, mxp1] + 
   ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - (3*y)/(N*z) - (3*N*y)/z)*Log[mzp1]*
    PolyLog[3, mxp1] + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[x]*
    PolyLog[3, mxp1] + ((-2*myp1^2*y)/(N*z^3) - (11*myp1^2*N*y)/z^3 + 
     (12*myp1*N*y)/z^2 - (3*N*y)/z)*Log[y]*PolyLog[3, mxp1] + 
   ((-2*myp1^2*y)/(N*z^3) - (11*myp1^2*N*y)/z^3 + (12*myp1*N*y)/z^2 - 
     (3*N*y)/z)*Log[z]*PolyLog[3, mxp1] + 
   ((2*N*y)/(3*x) + (2*N)/(3*z^3) + (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) - 
     (3*N*y)/(2*z^3) + (3*N*y^2)/z^3 - (3*N*y^3)/(2*z^3) + N/z^2 - 
     (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + (5*myp1*y)/(N*z^2) + 
     (38*N*y)/(3*z^2) - (44*N*y^2)/(3*z^2) + N/z + (2*N)/(y^2*z) - 
     (3*N)/(y*z) - y/(2*N*z) - (47*N*y)/(6*z))*PolyLog[3, myp1] + 
   ((-6*myp1^2*y)/(N*z^3) - (26*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (26*myp1*N*y)/z^2 - (3*y)/(N*z) - (7*N*y)/z)*Log[mzp1]*
    PolyLog[3, myp1] + ((4*myp1^2*y)/(N*z^3) + (15*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (16*myp1*N*y)/z^2 + y/(N*z) + (5*N*y)/z)*Log[x]*
    PolyLog[3, myp1] + ((-2*myp1^2*y)/(N*z^3) - (11*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (10*myp1*N*y)/z^2 - (2*y)/(N*z) - (2*N*y)/z)*Log[z]*
    PolyLog[3, myp1] + ((-2*N)/3 - (2*N)/(3*y^2) + N/(3*y) + (2*N*y)/(3*x) - 
     (2*N*y)/(3*myp1^3*x) + (3*N*y^2)/(myp1^3*x) - (3*N*y^3)/(myp1^3*x) + 
     (4*N*y^4)/(3*myp1^3*x) + (2*N)/(3*z^3) + (2*N)/(3*y^2*z^3) - 
     (4*N)/(3*y*z^3) - (85*N*y)/(6*z^3) + (89*N*y)/(6*myp1*z^3) + 
     (85*N*y^2)/(3*z^3) - (85*N*y^2)/(2*myp1*z^3) - (85*N*y^3)/(6*z^3) + 
     (85*N*y^3)/(2*myp1*z^3) - (85*N*y^4)/(6*myp1*z^3) - (25*N)/z^2 + 
     (24*N)/(myp1^2*z^2) - (2*N)/(y^2*z^2) + (3*N)/(y*z^2) + (99*N*y)/z^2 - 
     (442*N*y)/(3*myp1^2*z^2) - (75*N*y^2)/z^2 + (298*N*y^2)/(myp1^2*z^2) - 
     (249*N*y^3)/(myp1^2*z^2) + (75*N*y^4)/(myp1^2*z^2) + 
     (83*N)/(2*myp1^3*z) + (2*N)/(y^2*z) + (23*N)/(2*y*z) - 
     (27*N)/(2*myp1^3*y*z) - (34*N*y)/z - (53*N*y)/(6*myp1^3*z) - 
     (173*N*y^2)/(2*myp1^3*z) + (102*N*y^3)/(myp1^3*z) - 
     (34*N*y^4)/(myp1^3*z))*PolyLog[3, mzp1] + 
   ((8*myp1^2*y)/(N*z^3) + (26*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (24*myp1*N*y)/z^2 + (6*y)/(N*z) + (6*N*y)/z)*Log[myp1]*
    PolyLog[3, mzp1] + ((-8*myp1^2*y)/(N*z^3) - (44*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (44*myp1*N*y)/z^2 - (4*y)/(N*z) - (10*N*y)/z)*
    Log[z]*PolyLog[3, mzp1] + (1/(mxp1^2*N) - 2/(mxp1*N) + (2*N)/3 - 
     (2*N)/mxp1^2 + (4*N)/mxp1 + (2*N)/(3*y^2) - 1/(mxp1*N*y) - N/(3*y) - 
     (4*N)/(mxp1*y) - (2*N*y)/(3*myp1^3*x) + (3*N*y^2)/(myp1^3*x) - 
     (3*N*y^3)/(myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) - (4*N)/(3*z^3) - 
     (4*N)/(3*y^2*z^3) + (8*N)/(3*y*z^3) + (2*N*y)/(3*z^3) + 
     (3*N*y)/(2*myp1*z^3) - (4*N*y^2)/(3*z^3) - (5*N*y^2)/(2*myp1*z^3) + 
     (2*N*y^3)/(3*z^3) + (5*N*y^3)/(2*myp1*z^3) - (5*N*y^4)/(6*myp1*z^3) - 
     4/(N*z^2) - (13*N)/z^2 - N/(myp1^2*z^2) + (4*N)/(y^2*z^2) - 
     (6*N)/(y*z^2) + (3*y)/(N*z^2) + (65*N*y)/(3*z^2) + 
     (10*N*y)/(3*myp1^2*z^2) + y^2/(N*z^2) - (20*N*y^2)/(3*z^2) - 
     (4*N*y^2)/(myp1^2*z^2) + (3*N*y^3)/(myp1^2*z^2) - 
     (2*N*y^4)/(3*myp1^2*z^2) + 4/(N*z) - (2*N)/z - (8*N)/(myp1^3*z) - 
     (4*N)/(y^2*z) + 2/(N*y*z) + (10*N)/(y*z) + (2*N)/(myp1^3*y*z) - 
     (3*y)/(2*N*z) - (7*N*y)/(3*z) + (71*N*y)/(6*myp1^3*z) - 
     (13*N*y^2)/(2*myp1^3*z) + (N*y^3)/(2*myp1^3*z) + (5*N*y^4)/(6*myp1^3*z))*
    PolyLog[3, x] + ((9*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (8*myp1*N*y)/z^2 + y/(N*z) + (N*y)/z)*Log[mxp1]*PolyLog[3, x] + 
   ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - (3*y)/(N*z) - (3*N*y)/z)*Log[myp1]*PolyLog[3, x] + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (10*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*Log[x]*PolyLog[3, x] + 
   ((2*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (2*myp1*N*y)/z^2 + y/(N*z) + (N*y)/z)*Log[z]*PolyLog[3, x] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[mzp1]*
    PolyLog[3, x/myp1] + ((2*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) - (20*myp1*N*y)/z^2 - y/(N*z) + (4*N*y)/z)*Log[y]*
    PolyLog[3, x/myp1] + ((-4*myp1^2*y)/(N*z^3) - (22*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 - (2*y)/(N*z) - (5*N*y)/z)*Log[z]*
    PolyLog[3, x/myp1] + ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*Log[z]*
    PolyLog[3, x/(myp1*mzp1)] + (3/(2*mxp1^2*N) + 1/(mxp1*N) + (2*N)/3 + 
     (13*N)/(2*mxp1^2) + N/mxp1 + (2*N)/(3*y^2) - 3/(2*mxp1*N*y) - N/(3*y) - 
     (19*N)/(2*mxp1*y) - (3*y)/(mxp1^3*N) - (27*N*y)/(2*mxp1^3) + 
     (10*N*y)/mxp1^2 + (2*N*y)/(3*x) - (2*N*y)/(3*myp1^3*x) + 
     (3*y^2)/(mxp1^4*N) - (2*y^2)/(mxp1^3*N) + (27*N*y^2)/(2*mxp1^4) - 
     (9*N*y^2)/mxp1^3 + (3*N*y^2)/(myp1^3*x) - (3*N*y^3)/(myp1^3*x) + 
     (4*N*y^4)/(3*myp1^3*x) - (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + 
     (4*N)/(3*y*z^3) - (5*N*y)/(6*z^3) + (3*N*y)/(2*myp1*z^3) + 
     (5*N*y^2)/(3*z^3) - (5*N*y^2)/(2*myp1*z^3) - (5*N*y^3)/(6*z^3) + 
     (5*N*y^3)/(2*myp1*z^3) - (5*N*y^4)/(6*myp1*z^3) - 4/(N*z^2) - 
     (20*N)/z^2 - N/(myp1^2*z^2) + (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + 
     (12*y)/(N*z^2) + (193*N*y)/(3*z^2) + (10*N*y)/(3*myp1^2*z^2) - 
     (8*y^2)/(N*z^2) - (130*N*y^2)/(3*z^2) - (4*N*y^2)/(myp1^2*z^2) + 
     (3*N*y^3)/(myp1^2*z^2) - (2*N*y^4)/(3*myp1^2*z^2) + N/z - 
     (8*N)/(myp1^3*z) - (2*N)/(y^2*z) + 2/(N*y*z) + (11*N)/(y*z) + 
     (2*N)/(myp1^3*y*z) - (4*y)/(N*z) - (127*N*y)/(6*z) + 
     (71*N*y)/(6*myp1^3*z) - (13*N*y^2)/(2*myp1^3*z) + (N*y^3)/(2*myp1^3*z) + 
     (5*N*y^4)/(6*myp1^3*z))*PolyLog[3, -(x/y)] + 
   ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*Log[mxp1]*
    PolyLog[3, -(x/y)] + ((-4*myp1^2*y)/(N*z^3) - (22*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (22*myp1*N*y)/z^2 - (2*y)/(N*z) - (5*N*y)/z)*
    Log[myp1]*PolyLog[3, -(x/y)] + 
   ((-4*myp1^2*y)/(N*z^3) - (22*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (22*myp1*N*y)/z^2 - (2*y)/(N*z) - (5*N*y)/z)*Log[z]*PolyLog[3, -(x/y)] + 
   (9/(2*mxp1^2*N) + 5/(mxp1*N) + (39*N)/(2*mxp1^2) - N/mxp1 - 
     9/(2*mxp1*N*y) - (45*N)/(2*mxp1*y) - (9*y)/(mxp1^3*N) - 
     (81*N*y)/(2*mxp1^3) + (30*N*y)/mxp1^2 - (2*N*y)/(3*x) + 
     (9*y^2)/(mxp1^4*N) - (6*y^2)/(mxp1^3*N) + (81*N*y^2)/(2*mxp1^4) - 
     (27*N*y^2)/mxp1^3 - (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + 
     (4*N)/(3*y*z^3) - (27*N*y)/(2*z^3) + (15*myp1^2*N*y)/z^3 + 
     (27*N*y^2)/z^3 - (27*N*y^3)/(2*z^3) - 11/(N*z^2) - (33*N)/z^2 - 
     (22*myp1*N)/z^2 + (2*N)/(y^2*z^2) - (3*N)/(y*z^2) + (28*y)/(N*z^2) + 
     (349*N*y)/(3*z^2) - (14*myp1*N*y)/(3*z^2) - (17*y^2)/(N*z^2) - 
     (247*N*y^2)/(3*z^2) - 3/(N*z) - (31*N)/(myp1^3*z) - (2*N)/(y^2*z) + 
     11/(2*N*y*z) + (35*N)/(2*y*z) + (11*N)/(myp1^3*y*z) - (21*y)/(2*N*z) - 
     (113*N*y)/(3*z) + (79*N*y)/(3*myp1^3*z) - (3*N*y^2)/(myp1^3*z) - 
     (4*N*y^3)/(myp1^3*z) + (2*N*y^4)/(3*myp1^3*z))*PolyLog[3, y] + 
   ((12*myp1^2*y)/(N*z^3) + (57*myp1^2*N*y)/z^3 - (10*myp1*y)/(N*z^2) - 
     (58*myp1*N*y)/z^2 + (5*y)/(N*z) + (14*N*y)/z)*Log[mxp1]*PolyLog[3, y] + 
   ((-8*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + (10*myp1*y)/(N*z^2) + 
     (34*myp1*N*y)/z^2 - (5*y)/(N*z) - (8*N*y)/z)*Log[myp1]*PolyLog[3, y] + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (12*myp1*N*y)/z^2 + 
     (3*N*y)/z)*Log[y]*PolyLog[3, y] + 
   ((-10*myp1^2*y)/(N*z^3) - (46*myp1^2*N*y)/z^3 + (10*myp1*y)/(N*z^2) + 
     (46*myp1*N*y)/z^2 - (5*y)/(N*z) - (11*N*y)/z)*Log[z]*PolyLog[3, y] + 
   ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*Log[z]*
    PolyLog[3, y/(mxp1*mzp1)] + (-2/(mxp1*N) - (2*N)/3 + (4*N)/mxp1 - 
     (2*N)/(3*y^2) + N/(3*y) - (6*N)/(mxp1*y) - (2*N*y)/(3*myp1^3*x) + 
     (3*N*y^2)/(myp1^3*x) - (3*N*y^3)/(myp1^3*x) + (4*N*y^4)/(3*myp1^3*x) + 
     (3*N*y)/(2*myp1*z^3) - (31*myp1^2*N*y)/(6*z^3) - 
     (5*N*y^2)/(2*myp1*z^3) + (5*N*y^3)/(2*myp1*z^3) - 
     (5*N*y^4)/(6*myp1*z^3) - 1/(N*z^2) - (13*N)/z^2 - N/(myp1^2*z^2) + 
     (5*y)/(N*z^2) + (116*N*y)/(3*z^2) + (10*N*y)/(3*myp1^2*z^2) - 
     (4*y^2)/(N*z^2) - (77*N*y^2)/(3*z^2) - (4*N*y^2)/(myp1^2*z^2) + 
     (3*N*y^3)/(myp1^2*z^2) - (2*N*y^4)/(3*myp1^2*z^2) + 3/(N*z) - N/z - 
     (8*N)/(myp1^3*z) + 1/(2*N*y*z) + (13*N)/(2*y*z) + (2*N)/(myp1^3*y*z) - 
     (6*y)/(N*z) - (31*N*y)/(3*z) + (71*N*y)/(6*myp1^3*z) - 
     (13*N*y^2)/(2*myp1^3*z) + (N*y^3)/(2*myp1^3*z) + (5*N*y^4)/(6*myp1^3*z))*
    PolyLog[3, -(y/z)] + ((9*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (8*myp1*N*y)/z^2 + y/(N*z) + (N*y)/z)*Log[mxp1]*PolyLog[3, -(y/z)] + 
   ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - (3*y)/(N*z) - (3*N*y)/z)*Log[myp1]*
    PolyLog[3, -(y/z)] + ((-11*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) + 
     (10*myp1*N*y)/z^2 - y/(N*z) - (2*N*y)/z)*Log[x]*PolyLog[3, -(y/z)] + 
   ((-2*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) - 
     (2*myp1*N*y)/z^2 - y/(N*z) + (N*y)/z)*Log[y]*PolyLog[3, -(y/z)] + 
   ((4*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (10*myp1*N*y)/z^2 + y/(N*z) + (2*N*y)/z)*Log[z]*PolyLog[3, -(y/z)] + 
   (2/(mxp1*N) + (2*N)/3 - (4*N)/mxp1 + (2*N)/(3*y^2) - N/(3*y) + 
     (6*N)/(mxp1*y) + (2*N*y)/(3*myp1^3*x) - (3*N*y^2)/(myp1^3*x) + 
     (3*N*y^3)/(myp1^3*x) - (4*N*y^4)/(3*myp1^3*x) - (3*N*y)/(2*myp1*z^3) + 
     (31*myp1^2*N*y)/(6*z^3) + (5*N*y^2)/(2*myp1*z^3) - 
     (5*N*y^3)/(2*myp1*z^3) + (5*N*y^4)/(6*myp1*z^3) + 1/(N*z^2) + 
     (13*N)/z^2 + N/(myp1^2*z^2) - (5*y)/(N*z^2) - (116*N*y)/(3*z^2) - 
     (10*N*y)/(3*myp1^2*z^2) + (4*y^2)/(N*z^2) + (77*N*y^2)/(3*z^2) + 
     (4*N*y^2)/(myp1^2*z^2) - (3*N*y^3)/(myp1^2*z^2) + 
     (2*N*y^4)/(3*myp1^2*z^2) - 3/(N*z) + N/z + (8*N)/(myp1^3*z) - 
     1/(2*N*y*z) - (13*N)/(2*y*z) - (2*N)/(myp1^3*y*z) + (6*y)/(N*z) + 
     (31*N*y)/(3*z) - (71*N*y)/(6*myp1^3*z) + (13*N*y^2)/(2*myp1^3*z) - 
     (N*y^3)/(2*myp1^3*z) - (5*N*y^4)/(6*myp1^3*z))*PolyLog[3, -((x*y)/z)] + 
   ((-9*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) + (8*myp1*N*y)/z^2 - y/(N*z) - 
     (N*y)/z)*Log[mxp1]*PolyLog[3, -((x*y)/z)] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[myp1]*
    PolyLog[3, -((x*y)/z)] + ((2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + y/(N*z) - (N*y)/z)*Log[x]*
    PolyLog[3, -((x*y)/z)] + ((2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + y/(N*z) - (N*y)/z)*Log[y]*
    PolyLog[3, -((x*y)/z)] + ((13*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + y/(N*z) + (3*N*y)/z)*Log[z]*PolyLog[3, -((x*y)/z)] + 
   (9/(2*mxp1^2*N) + 3/(mxp1*N) - (2*N)/3 + (39*N)/(2*mxp1^2) + (3*N)/mxp1 - 
     (2*N)/(3*y^2) - 9/(2*mxp1*N*y) + N/(3*y) - (57*N)/(2*mxp1*y) - 
     (9*y)/(mxp1^3*N) - (81*N*y)/(2*mxp1^3) + (30*N*y)/mxp1^2 + 
     (2*N*y)/(3*x) - (2*N*y)/(myp1^3*x) + (9*y^2)/(mxp1^4*N) - 
     (6*y^2)/(mxp1^3*N) + (81*N*y^2)/(2*mxp1^4) - (27*N*y^2)/mxp1^3 + 
     (7*N*y^2)/(myp1^3*x) - (7*N*y^3)/(myp1^3*x) + (8*N*y^4)/(3*myp1^3*x) - 
     (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) - (6*N*y)/z^3 + 
     (20*N*y)/(3*myp1*z^3) + (12*N*y^2)/z^3 - (18*N*y^2)/(myp1*z^3) - 
     (6*N*y^3)/z^3 + (18*N*y^3)/(myp1*z^3) - (6*N*y^4)/(myp1*z^3) - 
     12/(N*z^2) - (33*N)/z^2 - (32*N)/(myp1^2*z^2) + (2*N)/(y^2*z^2) - 
     (3*N)/(y*z^2) + (20*y)/(N*z^2) + (103*N*y)/z^2 + 
     (212*N*y)/(3*myp1^2*z^2) - (8*y^2)/(N*z^2) - (69*N*y^2)/z^2 - 
     (20*N*y^2)/(myp1^2*z^2) - (43*N*y^3)/(myp1^2*z^2) + 
     (25*N*y^4)/(myp1^2*z^2) - (107*N)/(2*myp1^3*z) - (2*N)/(y^2*z) + 
     6/(N*y*z) + (35*N)/(2*y*z) + (35*N)/(2*myp1^3*y*z) - (4*y)/(N*z) - 
     (63*N*y)/(2*z) + (197*N*y)/(3*myp1^3*z) - (50*N*y^2)/(myp1^3*z) + 
     (61*N*y^3)/(2*myp1^3*z) - (19*N*y^4)/(2*myp1^3*z))*PolyLog[3, z] + 
   ((12*myp1^2*y)/(N*z^3) + (66*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (66*myp1*N*y)/z^2 + (6*y)/(N*z) + (15*N*y)/z)*Log[mxp1]*PolyLog[3, z] + 
   ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*Log[myp1]*PolyLog[3, z] + 
   ((8*myp1^2*y)/(N*z^3) + (44*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (42*myp1*N*y)/z^2 + (6*y)/(N*z) + (9*N*y)/z)*Log[mzp1]*PolyLog[3, z] + 
   ((-8*myp1^2*y)/(N*z^3) - (44*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (42*myp1*N*y)/z^2 - (6*y)/(N*z) - (9*N*y)/z)*Log[x]*PolyLog[3, z] + 
   ((-12*myp1^2*y)/(N*z^3) - (66*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (66*myp1*N*y)/z^2 - (6*y)/(N*z) - (15*N*y)/z)*Log[z]*PolyLog[3, z] + 
   ((-2*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (16*myp1*N*y)/z^2 - (3*y)/(N*z) - (2*N*y)/z)*Log[mzp1]*
    PolyLog[3, z/mxp1] + ((-4*myp1^2*y)/(N*z^3) - (13*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) + (14*myp1*N*y)/z^2 - y/(N*z) - (4*N*y)/z)*Log[y]*
    PolyLog[3, z/mxp1] + ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*Log[z]*
    PolyLog[3, z/mxp1] + ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*
    Log[mzp1]*PolyLog[3, z/(mxp1*myp1)] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (14*myp1*N*y)/z^2 + y/(N*z) + (4*N*y)/z)*Log[y]*
    PolyLog[3, z/(mxp1*myp1)] + (3/(2*mxp1^2*N) - 1/(mxp1*N) + 
     (13*N)/(2*mxp1^2) + (5*N)/mxp1 - 3/(2*mxp1*N*y) - (31*N)/(2*mxp1*y) - 
     (3*y)/(mxp1^3*N) - (27*N*y)/(2*mxp1^3) + (10*N*y)/mxp1^2 + 
     (2*N*y)/(3*x) - (4*N*y)/(3*myp1^3*x) + (3*y^2)/(mxp1^4*N) - 
     (2*y^2)/(mxp1^3*N) + (27*N*y^2)/(2*mxp1^4) - (9*N*y^2)/mxp1^3 + 
     (6*N*y^2)/(myp1^3*x) - (6*N*y^3)/(myp1^3*x) + (8*N*y^4)/(3*myp1^3*x) - 
     (2*N)/(3*z^3) - (2*N)/(3*y^2*z^3) + (4*N)/(3*y*z^3) - (6*N*y)/z^3 + 
     (3*N*y)/(myp1*z^3) + (12*N*y^2)/z^3 - (5*N*y^2)/(myp1*z^3) - 
     (6*N*y^3)/z^3 + (5*N*y^3)/(myp1*z^3) - (5*N*y^4)/(3*myp1*z^3) - 
     5/(N*z^2) - (33*N)/z^2 - (2*N)/(myp1^2*z^2) + (2*N)/(y^2*z^2) - 
     (3*N)/(y*z^2) + (17*y)/(N*z^2) + (103*N*y)/z^2 + 
     (20*N*y)/(3*myp1^2*z^2) - (12*y^2)/(N*z^2) - (69*N*y^2)/z^2 - 
     (8*N*y^2)/(myp1^2*z^2) + (6*N*y^3)/(myp1^2*z^2) - 
     (4*N*y^4)/(3*myp1^2*z^2) + 3/(N*z) - (16*N)/(myp1^3*z) - (2*N)/(y^2*z) + 
     5/(2*N*y*z) + (35*N)/(2*y*z) + (4*N)/(myp1^3*y*z) - (10*y)/(N*z) - 
     (63*N*y)/(2*z) + (71*N*y)/(3*myp1^3*z) - (13*N*y^2)/(myp1^3*z) + 
     (N*y^3)/(myp1^3*z) + (5*N*y^4)/(3*myp1^3*z))*PolyLog[3, -(z/x)] + 
   ((4*myp1^2*y)/(N*z^3) + (31*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (30*myp1*N*y)/z^2 + (3*y)/(N*z) + (6*N*y)/z)*Log[mxp1]*
    PolyLog[3, -(z/x)] + ((-8*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + 
     (10*myp1*y)/(N*z^2) + (34*myp1*N*y)/z^2 - (5*y)/(N*z) - (8*N*y)/z)*
    Log[myp1]*PolyLog[3, -(z/x)] + 
   ((4*myp1^2*y)/(N*z^3) + (13*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 + (3*y)/(N*z) + (3*N*y)/z)*Log[mzp1]*
    PolyLog[3, -(z/x)] + ((-2*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - y/(N*z) + (N*y)/z)*Log[x]*
    PolyLog[3, -(z/x)] + ((2*myp1^2*y)/(N*z^3) + (7*myp1^2*N*y)/z^3 - 
     (8*myp1*N*y)/z^2 + (N*y)/z)*Log[y]*PolyLog[3, -(z/x)] + 
   ((-4*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (34*myp1*N*y)/z^2 - (3*y)/(N*z) - (8*N*y)/z)*Log[z]*PolyLog[3, -(z/x)] + 
   (-3/(2*mxp1^2*N) - 1/(mxp1*N) - (2*N)/3 - (13*N)/(2*mxp1^2) - N/mxp1 - 
     (2*N)/(3*y^2) + 3/(2*mxp1*N*y) + N/(3*y) + (19*N)/(2*mxp1*y) + 
     (3*y)/(mxp1^3*N) + (27*N*y)/(2*mxp1^3) - (10*N*y)/mxp1^2 - 
     (2*N*y)/(3*x) + (2*N*y)/(3*myp1^3*x) - (3*y^2)/(mxp1^4*N) + 
     (2*y^2)/(mxp1^3*N) - (27*N*y^2)/(2*mxp1^4) + (9*N*y^2)/mxp1^3 - 
     (3*N*y^2)/(myp1^3*x) + (3*N*y^3)/(myp1^3*x) - (4*N*y^4)/(3*myp1^3*x) + 
     (2*N)/(3*z^3) + (2*N)/(3*y^2*z^3) - (4*N)/(3*y*z^3) + (5*N*y)/(6*z^3) - 
     (3*N*y)/(2*myp1*z^3) - (5*N*y^2)/(3*z^3) + (5*N*y^2)/(2*myp1*z^3) + 
     (5*N*y^3)/(6*z^3) - (5*N*y^3)/(2*myp1*z^3) + (5*N*y^4)/(6*myp1*z^3) + 
     4/(N*z^2) + (20*N)/z^2 + N/(myp1^2*z^2) - (2*N)/(y^2*z^2) + 
     (3*N)/(y*z^2) - (12*y)/(N*z^2) - (193*N*y)/(3*z^2) - 
     (10*N*y)/(3*myp1^2*z^2) + (8*y^2)/(N*z^2) + (130*N*y^2)/(3*z^2) + 
     (4*N*y^2)/(myp1^2*z^2) - (3*N*y^3)/(myp1^2*z^2) + 
     (2*N*y^4)/(3*myp1^2*z^2) - N/z + (8*N)/(myp1^3*z) + (2*N)/(y^2*z) - 
     2/(N*y*z) - (11*N)/(y*z) - (2*N)/(myp1^3*y*z) + (4*y)/(N*z) + 
     (127*N*y)/(6*z) - (71*N*y)/(6*myp1^3*z) + (13*N*y^2)/(2*myp1^3*z) - 
     (N*y^3)/(2*myp1^3*z) - (5*N*y^4)/(6*myp1^3*z))*PolyLog[3, -((y*z)/x)] + 
   ((-4*myp1^2*y)/(N*z^3) - (22*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (22*myp1*N*y)/z^2 - (2*y)/(N*z) - (5*N*y)/z)*Log[mxp1]*
    PolyLog[3, -((y*z)/x)] + ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*
    Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (22*myp1*N*y)/z^2 + (2*y)/(N*z) + (5*N*y)/z)*Log[z]*
    PolyLog[3, -((y*z)/x)] + ((-8*myp1^2*y)/(N*z^3) - (26*myp1^2*N*y)/z^3 + 
     (12*myp1*y)/(N*z^2) + (24*myp1*N*y)/z^2 - (6*y)/(N*z) - (6*N*y)/z)*
    PolyLog[4, mxp1] + ((-8*myp1^2*y)/(N*z^3) - (26*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (2*y)/(N*z) - (8*N*y)/z)*
    PolyLog[4, myp1] + ((18*myp1^2*N*y)/z^3 - (18*myp1*N*y)/z^2 + (3*N*y)/z)*
    PolyLog[4, mzp1] + ((-4*myp1^2*y)/(N*z^3) - (5*myp1^2*N*y)/z^3 + 
     (6*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 - (3*y)/(N*z) + (N*y)/z)*
    PolyLog[4, 1 - x^(-1)] + ((-6*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + 
     (12*myp1*y)/(N*z^2) + (32*myp1*N*y)/z^2 - (6*y)/(N*z) - (7*N*y)/z)*
    PolyLog[4, x] + ((-4*myp1^2*y)/(N*z^3) - (5*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) + (6*myp1*N*y)/z^2 - y/(N*z))*
    PolyLog[4, 1 - y^(-1)] + ((4*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - 
     (2*y)/(N*z) + (N*y)/z)*PolyLog[4, -(x/y)] + 
   ((-6*myp1^2*y)/(N*z^3) - (35*myp1^2*N*y)/z^3 + (38*myp1*N*y)/z^2 - 
     (10*N*y)/z)*PolyLog[4, y] + ((18*myp1^2*N*y)/z^3 - (18*myp1*N*y)/z^2 + 
     (3*N*y)/z)*PolyLog[4, 1 - z^(-1)] + 
   ((6*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (8*myp1*N*y)/z^2 + (4*y)/(N*z) + (N*y)/z)*PolyLog[4, -(y/z)] + 
   ((-4*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) - 
     (2*myp1*N*y)/z^2 - (2*y)/(N*z) + (N*y)/z)*PolyLog[4, -((x*y)/z)] + 
   ((4*myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (10*myp1*N*y)/z^2 + y/(N*z) + (2*N*y)/z)*PolyLog[4, z] + 
   ((-6*myp1^2*y)/(N*z^3) - (9*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (10*myp1*N*y)/z^2 - (2*y)/(N*z) - (2*N*y)/z)*PolyLog[4, -(z/x)] + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (10*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*PolyLog[4, -((x*z)/y)] + 
   ((2*myp1^2*y)/(N*z^3) + (11*myp1^2*N*y)/z^3 - (12*myp1*N*y)/z^2 + 
     (3*N*y)/z)*PolyLog[4, -((y*z)/x)] - Zeta[3]/(mxp1^2*N) + 
   (2*Zeta[3])/(mxp1*N) + (2*N*Zeta[3])/mxp1^2 - (4*N*Zeta[3])/mxp1 + 
   Zeta[3]/(mxp1*N*y) + (4*N*Zeta[3])/(mxp1*y) - (4*N*y*Zeta[3])/(3*x) + 
   (4*N*y*Zeta[3])/(3*myp1^3*x) - (6*N*y^2*Zeta[3])/(myp1^3*x) + 
   (6*N*y^3*Zeta[3])/(myp1^3*x) - (8*N*y^4*Zeta[3])/(3*myp1^3*x) - 
   (49*N*y*Zeta[3])/(3*myp1*z^3) + (15*myp1^2*N*y*Zeta[3])/z^3 + 
   (45*N*y^2*Zeta[3])/(myp1*z^3) - (45*N*y^3*Zeta[3])/(myp1*z^3) + 
   (15*N*y^4*Zeta[3])/(myp1*z^3) + (4*Zeta[3])/(N*z^2) + (37*N*Zeta[3])/z^2 - 
   (23*N*Zeta[3])/(myp1^2*z^2) - (12*y*Zeta[3])/(N*z^2) - 
   (466*N*y*Zeta[3])/(3*z^2) + (144*N*y*Zeta[3])/(myp1^2*z^2) + 
   (8*y^2*Zeta[3])/(N*z^2) + (355*N*y^2*Zeta[3])/(3*z^2) - 
   (294*N*y^2*Zeta[3])/(myp1^2*z^2) + (246*N*y^3*Zeta[3])/(myp1^2*z^2) - 
   (223*N*y^4*Zeta[3])/(3*myp1^2*z^2) - (4*Zeta[3])/(N*z) + (N*Zeta[3])/z - 
   (67*N*Zeta[3])/(2*myp1^3*z) - (2*Zeta[3])/(N*y*z) - 
   (37*N*Zeta[3])/(2*y*z) + (23*N*Zeta[3])/(2*myp1^3*y*z) + 
   (12*y*Zeta[3])/(N*z) + (307*N*y*Zeta[3])/(6*z) - 
   (3*N*y*Zeta[3])/(myp1^3*z) + (93*N*y^2*Zeta[3])/(myp1^3*z) - 
   (205*N*y^3*Zeta[3])/(2*myp1^3*z) + (199*N*y^4*Zeta[3])/(6*myp1^3*z) + 
   Log[y]*((17*N)/(6*mxp1) - Nf/(3*mxp1) - (3*y)/(2*mxp1^2*N) + 
     y/(2*mxp1*N) - (43*N*y)/(4*mxp1^2) + (43*N*y)/(12*mxp1) - y/(2*N*x) - 
     (7*N*y)/(2*x) + N/(3*z^2) + (2*myp1*y)/(N*z^2) + (89*N*y)/(6*z^2) - 
     (89*N*y^2)/(6*z^2) - (19*N)/(6*z) + (myp1*Nf)/(3*z) + (11*N*y)/(6*z) - 
     (2*myp1^2*y*Zeta[3])/(N*z^3) - (18*myp1^2*N*y*Zeta[3])/z^3 - 
     (2*myp1*y*Zeta[3])/(N*z^2) + (20*myp1*N*y*Zeta[3])/z^2 + 
     (y*Zeta[3])/(N*z) - (4*N*y*Zeta[3])/z) + 
   Log[x]*(-N^(-1) - 3/(2*mxp1^2*N) + 2/(mxp1*N) - (85*N)/12 - 
     (43*N)/(4*mxp1^2) + (97*N)/(6*mxp1) - Nf/(3*mxp1) + N/(3*y) + 
     N/(mxp1*y) + (2*myp1^2)/(N*z^2) + (29*N)/(2*z^2) + N/(3*y*z^2) - 
     (89*N*y)/(3*z^2) + (89*N*y^2)/(6*z^2) - 2/(N*z) - (46*N)/(3*z) + 
     (myp1*Nf)/(3*z) - (5*N)/(3*y*z) + (2*y)/(N*z) + (50*N*y)/(3*z) - 
     (4*myp1^2*y*Zeta[3])/(N*z^3) - (13*myp1^2*N*y*Zeta[3])/z^3 + 
     (6*myp1*y*Zeta[3])/(N*z^2) + (12*myp1*N*y*Zeta[3])/z^2 - 
     (3*y*Zeta[3])/(N*z) - (3*N*y*Zeta[3])/z) + 
   Log[mxp1]*((-9*myp1^2*N*y*Zeta[3])/z^3 + (2*myp1*y*Zeta[3])/(N*z^2) + 
     (8*myp1*N*y*Zeta[3])/z^2 - (y*Zeta[3])/(N*z) - (N*y*Zeta[3])/z) + 
   Log[z]*(N^(-1) - 3/(2*mxp1*N) + (85*N)/12 - (119*N)/(12*mxp1) - 
     Nf/(3*mxp1) - myp1/(2*N*x) - (7*myp1*N)/(2*x) - N/(3*y) + 
     (3*y)/(2*mxp1^2*N) - y/(2*mxp1*N) - y/(mzp1^2*N) + (43*N*y)/(4*mxp1^2) - 
     (43*N*y)/(12*mxp1) - (N*y)/mzp1^2 + 2/(N*z) + (13*myp1*N)/z + 
     (myp1*Nf)/(3*z) + N/(3*y*z) - (2*y)/(N*z) + (4*myp1^2*y*Zeta[3])/
      (N*z^3) + (31*myp1^2*N*y*Zeta[3])/z^3 - (6*myp1*y*Zeta[3])/(N*z^2) - 
     (30*myp1*N*y*Zeta[3])/z^2 + (3*y*Zeta[3])/(N*z) + (6*N*y*Zeta[3])/z) + 
   Log[myp1]*((8*myp1^2*y*Zeta[3])/(N*z^3) + (35*myp1^2*N*y*Zeta[3])/z^3 - 
     (10*myp1*y*Zeta[3])/(N*z^2) - (34*myp1*N*y*Zeta[3])/z^2 + 
     (5*y*Zeta[3])/(N*z) + (8*N*y*Zeta[3])/z), 
 beta1Region1a2L -> -3/N + 1/(mxp1*N) + 1/(mzp1*N) - 3*N + N/mxp1 + 
   N/mzp1 - (4*N)/(27*x) + (4*myp1*N)/(27*x) + 
   Pi*(((-11*I)/2)*N + I*Nf + (((11*I)/2)*N)/y - (I*Nf)/y) + 1/(N*y) + N/y + 
   (4*N*y)/(27*x) - (4*N)/(27*z) + (4*myp1*N)/(27*z) + (4*N*y)/(27*z) - 
   (4*myp1^2*N*z)/(27*y^3) + (4*mzp1*N*z)/(27*y^3) - (8*N*z)/(27*y^2) + 
   (4*N*z)/(27*y) + (4*myp1*N*z^2)/(27*y^3) + (4*N*z^2)/(27*y^2) + 
   Pi^2*(1/(12*N*x) + N/(4*x) - N/(6*y^2) + 1/(6*N*y) + N/(3*y) - 
     1/(12*N*x*y) - N/(4*x*y) + 1/(12*N*z) + N/(4*z) - 1/(12*N*y*z) - 
     N/(4*y*z) - (mzp1*z)/(6*N*y^3) - (7*mzp1*N*z)/(6*y^3) + z/(6*N*y^2) + 
     (7*N*z)/(6*y^2)) + (1/(mxp1^2*N) - 1/(mxp1*N) + (11*N)/6 + N/mxp1^2 - 
     N/mxp1 - Nf/3 - mzp1/(N*y^2) - (7*mzp1*N)/y^2 + 1/(N*y) + (31*N)/(6*y) + 
     Nf/(3*y))*Log[x] + (N/y^2 - 1/(2*N*y) - (3*N)/(2*y) - 1/(2*N*z) - 
     (3*N)/(2*z) + 1/(2*N*y*z) + (3*N)/(2*y*z) + (mzp1*z)/(N*y^3) + 
     (7*mzp1*N*z)/y^3 - z/(N*y^2) - (7*N*z)/y^2)*Log[mxp1]*Log[x] + 
   ((11*N)/6 - Nf/3 - (47*N)/(6*y) + Nf/(3*y))*Log[y] + 
   (-1/2*1/(N*x) - (3*N)/(2*x) - 1/(N*y) - N/y + 1/(2*N*x*y) + 
     (3*N)/(2*x*y) - 1/(2*N*z) - (3*N)/(2*z) + 1/(2*N*y*z) + (3*N)/(2*y*z))*
    Log[myp1]*Log[y] + (1/(2*N*y) + N/(2*y) + 1/(2*N*z) + (3*N)/(2*z) - 
     1/(2*N*y*z) - (3*N)/(2*y*z))*Log[x]*Log[y] + 
   (1/(mzp1^2*N) - 1/(mzp1*N) + (11*N)/6 + N/mzp1^2 - N/mzp1 - Nf/3 - 
     (11*N)/(6*y) + Nf/(3*y) - z/(N*y^2) - (7*N*z)/y^2)*Log[z] + 
   (-1/2*1/(N*x) - (3*N)/(2*x) + N/y^2 - 1/(2*N*y) - (3*N)/(2*y) + 
     1/(2*N*x*y) + (3*N)/(2*x*y) + (mzp1*z)/(N*y^3) + (7*mzp1*N*z)/y^3 - 
     z/(N*y^2) - (7*N*z)/y^2)*Log[mzp1]*Log[z] + 
   (-(N/y^2) + N/y - (mzp1*z)/(N*y^3) - (7*mzp1*N*z)/y^3 + z/(N*y^2) + 
     (7*N*z)/y^2)*Log[x]*Log[z] + (1/(2*N*x) + (3*N)/(2*x) + 1/(2*N*y) + 
     N/(2*y) - 1/(2*N*x*y) - (3*N)/(2*x*y))*Log[y]*Log[z] + 
   (N/y^2 - 1/(2*N*y) - (3*N)/(2*y) - 1/(2*N*z) - (3*N)/(2*z) + 1/(2*N*y*z) + 
     (3*N)/(2*y*z) + (mzp1*z)/(N*y^3) + (7*mzp1*N*z)/y^3 - z/(N*y^2) - 
     (7*N*z)/y^2)*PolyLog[2, x] + (-1/2*1/(N*x) - (3*N)/(2*x) - 1/(N*y) - 
     N/y + 1/(2*N*x*y) + (3*N)/(2*x*y) - 1/(2*N*z) - (3*N)/(2*z) + 
     1/(2*N*y*z) + (3*N)/(2*y*z))*PolyLog[2, y] + 
   (-1/2*1/(N*x) - (3*N)/(2*x) + N/y^2 - 1/(2*N*y) - (3*N)/(2*y) + 
     1/(2*N*x*y) + (3*N)/(2*x*y) + (mzp1*z)/(N*y^3) + (7*mzp1*N*z)/y^3 - 
     z/(N*y^2) - (7*N*z)/y^2)*PolyLog[2, z], 
 beta2Region1a2L -> -(1/(mxp1*N)) - 1/(myp1*N) - N/mxp1 - N/myp1 - 
   (4*myp1*N)/(27*y^2) + (4*mzp1^2*N)/(27*y^2) - (4*N)/(27*y) + 
   Pi*(((-11*I)/2)*N + I*Nf + (((11*I)/2)*N)/z - (I*Nf)/z) + 2/(N*z) + 
   (2*N)/z + (8*N*z)/(27*y^2) - (4*N*z^2)/(27*y^2) + 
   Pi^2*(-1/4*1/N - N/4 - mzp1^2/(6*N*y^2) - (7*mzp1^2*N)/(6*y^2) + 
     mzp1/(6*N*y) + (4*N)/(3*y) - y/(6*N*x) - (4*N*y)/(3*myp1*x) - 
     y^2/(6*N*x^2) - (7*N*y^2)/(6*x^2) + (7*N*y^2)/(6*myp1*x) - 
     1/(12*N*z^2) - N/(4*z^2) + y/(6*N*z^2) + (7*N*y)/(6*z^2) - 
     y^2/(6*N*z^2) - (7*N*y^2)/(6*z^2) + myp1/(6*N*z) + N/(3*z) - 
     N/(6*myp1*z) - N/(6*y*z) - (7*N*y)/(6*z) - (7*N*z)/(6*y)) + 
   (-N^(-1) - 1/(mxp1^2*N) - (31*N)/6 - N/mxp1^2 - Nf/3 + 2/(N*y) - 
     1/(mxp1*N*y) + (14*N)/y - N/(mxp1*y) + myp1/(N*z) + (31*N)/(6*z) + 
     Nf/(3*z) - (6*N)/(y*z) - (7*N*y)/z - z/(N*y) - (7*N*z)/y)*Log[x] + 
   (N^(-1) + N + mzp1^2/(N*y^2) + (7*mzp1^2*N)/y^2 - mzp1/(N*y) - (8*N)/y + 
     1/(2*N*z^2) + (3*N)/(2*z^2) - y/(N*z^2) - (7*N*y)/z^2 + y^2/(N*z^2) + 
     (7*N*y^2)/z^2 - myp1/(N*z) - (2*N)/z + N/(y*z) + (7*N*y)/z + (7*N*z)/y)*
    Log[mxp1]*Log[x] + (N^(-1) - 1/(myp1^2*N) + (53*N)/6 - N/myp1^2 - Nf/3 - 
     y^2/(myp1*N*x) - (7*N*y^2)/(myp1*x) - (47*N)/(6*myp1*z) + Nf/(3*z) + 
     y/(N*z) + (53*N*y)/(6*myp1*z) - (7*N*y^2)/(myp1*z))*Log[y] + 
   (N^(-1) + N + y/(N*x) + (8*N*y)/(myp1*x) + y^2/(N*x^2) + (7*N*y^2)/x^2 - 
     (7*N*y^2)/(myp1*x) + 1/(2*N*z^2) + (3*N)/(2*z^2) - y/(N*z^2) - 
     (7*N*y)/z^2 + y^2/(N*z^2) + (7*N*y^2)/z^2 - myp1/(N*z) - N/(myp1*z) + 
     (9*N*y)/(myp1*z) - (7*N*y^2)/(myp1*z))*Log[myp1]*Log[y] + 
   (-1/2*1/N - N/2 - 1/(2*N*z^2) - (3*N)/(2*z^2) + y/(N*z^2) + (7*N*y)/z^2 - 
     y^2/(N*z^2) - (7*N*y^2)/z^2 + myp1/(N*z) + (2*N)/z - (7*N*y)/z)*Log[x]*
    Log[y] + ((11*N)/6 - Nf/3 - mzp1/(N*y) - (7*mzp1*N)/y - y/(N*x) - 
     (7*N*y)/x - (11*N)/(6*z) + Nf/(3*z))*Log[z] + 
   (N^(-1) + N + mzp1^2/(N*y^2) + (7*mzp1^2*N)/y^2 - mzp1/(N*y) - (8*N)/y + 
     y/(N*x) + (8*N*y)/(myp1*x) + y^2/(N*x^2) + (7*N*y^2)/x^2 - 
     (7*N*y^2)/(myp1*x) + N/(myp1*z) + N/(y*z) + (7*N*z)/y)*Log[mzp1]*
    Log[z] + (-1/2*1/N - N/2 - mzp1^2/(N*y^2) - (7*mzp1^2*N)/y^2 + 
     mzp1/(N*y) + (8*N)/y - N/(y*z) - (7*N*z)/y)*Log[x]*Log[z] + 
   (-1/2*1/N - N/2 - y/(N*x) - (8*N*y)/(myp1*x) - y^2/(N*x^2) - 
     (7*N*y^2)/x^2 + (7*N*y^2)/(myp1*x) - N/(myp1*z))*Log[y]*Log[z] + 
   (N^(-1) + N + mzp1^2/(N*y^2) + (7*mzp1^2*N)/y^2 - mzp1/(N*y) - (8*N)/y + 
     1/(2*N*z^2) + (3*N)/(2*z^2) - y/(N*z^2) - (7*N*y)/z^2 + y^2/(N*z^2) + 
     (7*N*y^2)/z^2 - myp1/(N*z) - (2*N)/z + N/(y*z) + (7*N*y)/z + (7*N*z)/y)*
    PolyLog[2, x] + (N^(-1) + N + y/(N*x) + (8*N*y)/(myp1*x) + y^2/(N*x^2) + 
     (7*N*y^2)/x^2 - (7*N*y^2)/(myp1*x) + 1/(2*N*z^2) + (3*N)/(2*z^2) - 
     y/(N*z^2) - (7*N*y)/z^2 + y^2/(N*z^2) + (7*N*y^2)/z^2 - myp1/(N*z) - 
     N/(myp1*z) + (9*N*y)/(myp1*z) - (7*N*y^2)/(myp1*z))*PolyLog[2, y] + 
   (N^(-1) + N + mzp1^2/(N*y^2) + (7*mzp1^2*N)/y^2 - mzp1/(N*y) - (8*N)/y + 
     y/(N*x) + (8*N*y)/(myp1*x) + y^2/(N*x^2) + (7*N*y^2)/x^2 - 
     (7*N*y^2)/(myp1*x) + N/(myp1*z) + N/(y*z) + (7*N*z)/y)*PolyLog[2, z], 
 beta3Region1a2L -> -3/N - 3*N + ((-11*I)*N + (2*I)*Nf)*Pi + 
   (8*myp1*N*z)/(27*y^2) - (8*mzp1*N*z)/(27*y^2) + (8*N*z)/(27*y) - 
   (8*N*z^2)/(27*y^2) + Pi^2*(-1/4*1/N - N/4 + 1/(12*N*x) + (5*N)/(12*x) + 
     1/(12*N*y) + (5*N)/(12*y) + (myp1*y)/(6*N*x^2) + (7*myp1*N*y)/(6*x^2) - 
     y/(6*N*x) - (7*N*y)/(6*x) + (myp1*y)/(6*N*z^2) + (7*myp1*N*y)/(6*z^2) + 
     1/(12*N*z) + (5*N)/(12*z) - y/(6*N*z) - (7*N*y)/(6*z) + 
     (mzp1*z)/(6*N*y^2) + (7*mzp1*N*z)/(6*y^2) - z/(6*N*y) - (7*N*z)/(6*y)) + 
   (-N^(-1) - 1/(mxp1*N) - (10*N)/3 - N/mxp1 - (2*Nf)/3 + mzp1/(N*y) + 
     (7*mzp1*N)/y + myp1/(N*z) + (7*myp1*N)/z)*Log[x] + 
   (N^(-1) + N - 1/(2*N*y) - (5*N)/(2*y) - (myp1*y)/(N*z^2) - 
     (7*myp1*N*y)/z^2 - 1/(2*N*z) - (5*N)/(2*z) + y/(N*z) + (7*N*y)/z - 
     (mzp1*z)/(N*y^2) - (7*mzp1*N*z)/y^2 + z/(N*y) + (7*N*z)/y)*Log[mxp1]*
    Log[x] + (N^(-1) - 1/(myp1*N) + (32*N)/3 - N/myp1 - (2*Nf)/3 + y/(N*x) + 
     (7*N*y)/x + y/(N*z) + (7*N*y)/z)*Log[y] + 
   (N^(-1) + N - 1/(2*N*x) - (5*N)/(2*x) - (myp1*y)/(N*x^2) - 
     (7*myp1*N*y)/x^2 + y/(N*x) + (7*N*y)/x - (myp1*y)/(N*z^2) - 
     (7*myp1*N*y)/z^2 - 1/(2*N*z) - (5*N)/(2*z) + y/(N*z) + (7*N*y)/z)*
    Log[myp1]*Log[y] + (-1/2*1/N - N/2 + (myp1*y)/(N*z^2) + 
     (7*myp1*N*y)/z^2 + 1/(2*N*z) + (5*N)/(2*z) - y/(N*z) - (7*N*y)/z)*Log[x]*
    Log[y] + (-(1/(mzp1*N)) + (11*N)/3 - N/mzp1 - (2*Nf)/3 + myp1/(N*x) + 
     (7*myp1*N)/x + z/(N*y) + (7*N*z)/y)*Log[z] + 
   (N^(-1) + N - 1/(2*N*x) - (5*N)/(2*x) - 1/(2*N*y) - (5*N)/(2*y) - 
     (myp1*y)/(N*x^2) - (7*myp1*N*y)/x^2 + y/(N*x) + (7*N*y)/x - 
     (mzp1*z)/(N*y^2) - (7*mzp1*N*z)/y^2 + z/(N*y) + (7*N*z)/y)*Log[mzp1]*
    Log[z] + (-1/2*1/N - N/2 + 1/(2*N*y) + (5*N)/(2*y) + (mzp1*z)/(N*y^2) + 
     (7*mzp1*N*z)/y^2 - z/(N*y) - (7*N*z)/y)*Log[x]*Log[z] + 
   (-1/2*1/N - N/2 + 1/(2*N*x) + (5*N)/(2*x) + (myp1*y)/(N*x^2) + 
     (7*myp1*N*y)/x^2 - y/(N*x) - (7*N*y)/x)*Log[y]*Log[z] + 
   (N^(-1) + N - 1/(2*N*y) - (5*N)/(2*y) - (myp1*y)/(N*z^2) - 
     (7*myp1*N*y)/z^2 - 1/(2*N*z) - (5*N)/(2*z) + y/(N*z) + (7*N*y)/z - 
     (mzp1*z)/(N*y^2) - (7*mzp1*N*z)/y^2 + z/(N*y) + (7*N*z)/y)*
    PolyLog[2, x] + (N^(-1) + N - 1/(2*N*x) - (5*N)/(2*x) - 
     (myp1*y)/(N*x^2) - (7*myp1*N*y)/x^2 + y/(N*x) + (7*N*y)/x - 
     (myp1*y)/(N*z^2) - (7*myp1*N*y)/z^2 - 1/(2*N*z) - (5*N)/(2*z) + 
     y/(N*z) + (7*N*y)/z)*PolyLog[2, y] + 
   (N^(-1) + N - 1/(2*N*x) - (5*N)/(2*x) - 1/(2*N*y) - (5*N)/(2*y) - 
     (myp1*y)/(N*x^2) - (7*myp1*N*y)/x^2 + y/(N*x) + (7*N*y)/x - 
     (mzp1*z)/(N*y^2) - (7*mzp1*N*z)/y^2 + z/(N*y) + (7*N*z)/y)*PolyLog[2, z]}


==> anc/gggV2L_2a.out <==
******
* Two-loop QCD helicity amplitudes for g g -> Z g  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.2), (4.3), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.14). 
*
* u1 = -s13/s12, v1 = q^2/s12, w1 = 1 - u1 - v1
******

g [alpha1_2L] =  + N^-1*u1^-2 * ( 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1,
         u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1,u1)
          - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*[u1+v1]^-1 * ( 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1,
         u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( 1/2*G(1 - v1,u1) + 1/2*G(1,v1) )

       + N^-1*u1^-1*v1 * (  - 1/2*G(1 - v1,u1) - 1/12*G(1 - v1,u1)*Pi^2 + 1/2*
         G(1 - v1,1,1 - v1,u1) + 1/2*G(0,v1) + G(0,v1)*G(1 - v1,u1) - 1/2*G(0,
         v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(1,u1) - 1/
         2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0,v1) - 1/2*G(0,1,u1)*G(1,v1) - 
         1/2*G(0,1,v1)*G(1 - v1,u1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 1/2*
         G(1,v1) + 1/2*G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*[1-u1-v1]^-1 * ( zeta3 - 11/12*Pi^2 - 49/360*Pi^4 + 5*G(1 - v1,
          - v1,0,u1) + 7/6*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,1,1 - v1,u1) - G( - 
         v1,1 - v1, - v1,0,u1) - 7/6*G( - v1,1 - v1,u1)*Pi^2 + 2*G( - v1,1 - 
         v1,1,1 - v1,u1) + G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,u1)*
         Pi^2 + G( - v1, - v1,0,0,u1) - 2*G( - v1,u1)*zeta3 + G( - v1,0, - v1,
         0,u1) - 7/2*G( - v1,0,u1) + 1/6*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,1,1
          - v1,u1) + G(0,1 - v1, - v1,0,u1) + 1/2*G(0,1 - v1,u1)*Pi^2 - G(0,1
          - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,1,1 - v1,u1) - 2*G(0,1 - v1,1,u1)*
         G(1,v1) - 5*G(0, - v1,0,u1) + G(0,u1)*zeta3 - 1/3*G(0,u1)*Pi^2 - 3/2*
         G(0,u1)*G(0,v1) + 1/6*G(0,u1)*G(0,v1)*Pi^2 - G(0,u1)*G(1,0,0,v1) - 3*
         G(0,v1) - 2*G(0,v1)*zeta3 + 11/6*G(0,v1)*Pi^2 - 5*G(0,v1)*G(1 - v1,
          - v1,u1) + 3*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,u1) + G(0
         ,v1)*G( - v1,1 - v1, - v1,u1) - G(0,v1)*G( - v1,1 - v1,0,u1) - 2*G(0,
         v1)*G( - v1,1 - v1,1,u1) - G(0,v1)*G( - v1, - v1, - v1,u1) + 7/2*G(0,
         v1)*G( - v1,u1) - 5/6*G(0,v1)*G( - v1,u1)*Pi^2 + 2*G(0,v1)*G( - v1,0,
         1 - v1,u1) - G(0,v1)*G( - v1,0, - v1,u1) + G(0,v1)*G( - v1,0,0,u1) - 
         2*G(0,v1)*G( - v1,0,1,u1) - G(0,v1)*G(0,1 - v1, - v1,u1) + 2*G(0,v1)*
         G(0,1 - v1,u1) + G(0,v1)*G(0,1 - v1,0,u1) + 2*G(0,v1)*G(0,1 - v1,1,u1
         ) + 5*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1)*
         G(0,v1) + G(0,0, - v1,u1)*G(0,v1) - G(0,0, - v1,0,u1) + G(0,0,u1)*G(0
         ,0,v1) + 7/2*G(0,0,v1) - 5/6*G(0,0,v1)*Pi^2 - 5*G(0,0,v1)*G(1 - v1,u1
         ) + G(0,0,v1)*G( - v1,1 - v1,u1) - G(0,0,v1)*G( - v1, - v1,u1) - G(0,
         0,v1)*G( - v1,0,u1) - G(0,0,v1)*G(0,1 - v1,u1) + 5*G(0,0,v1)*G(0,u1)
          - 5*G(0,0,0,v1) - G(0,0,0,v1)*G(0,u1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0
         ,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) + G(0,0,1,0,v1) + 4*G(0,1,1
          - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)
          - 7/6*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - 
         v1,1 - v1,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) - G(
         0,1,0,v1) + G(0,1,0,v1)*G( - v1,u1) - G(0,1,0,v1)*G(0,u1) + G(0,1,0,0
         ,v1) - 2*G(0,1,0,1,v1) + 3*G(0,1,1,0,v1) + 4*G(1,1 - v1,u1) + 4*G(1,
         u1)*G(1,v1) - G(1,v1)*zeta3 + 1/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1
         ,u1) + 2*G(1,v1)*G( - v1,1 - v1,1,u1) - 7/6*G(1,v1)*G( - v1,u1)*Pi^2
          + 2*G(1,v1)*G( - v1,0,1,u1) + 3/2*G(1,0,v1) - 1/6*G(1,0,v1)*Pi^2 - 3
         *G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,v1)*G( - v1,1 - v1,u1) - G(1,0,v1)*
         G( - v1,0,u1) - 5*G(1,0,0,v1) + G(1,0,0,v1)*G( - v1,u1) + G(1,0,0,0,
         v1) + 2*G(1,0,1,v1) - 2*G(1,0,1,v1)*G( - v1,u1) + G(1,0,1,0,v1) + 3*
         G(1,1,0,v1)*G( - v1,u1) + G(1,1,0,0,v1) )

       + N^-1*[1-v1]^-1 * ( 3/2*zeta3 + 7/12*Pi^2 - 9/2*G(1 - v1, - v1,0,u1)
          - 2/3*G(1 - v1,u1)*Pi^2 + 5/2*G(1 - v1,1,1 - v1,u1) + 5/2*G( - v1,0,
         u1) + 9/2*G(0, - v1,0,u1) + 1/2*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) + 1/
         2*G(0,v1) - 9/4*G(0,v1)*Pi^2 + 9/2*G(0,v1)*G(1 - v1, - v1,u1) - G(0,
         v1)*G(1 - v1,u1) - 3/2*G(0,v1)*G(1 - v1,0,u1) - 5/2*G(0,v1)*G(1 - v1,
         1,u1) - 5/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(0,1 - v1,u1) - 9/2*G(
         0,v1)*G(0, - v1,u1) + 5/2*G(0,v1)*G(1,u1) - 5/2*G(0,0,v1) + 9/2*G(0,0
         ,v1)*G(1 - v1,u1) - 9/2*G(0,0,v1)*G(0,u1) + 9/2*G(0,0,0,v1) - 5/2*G(0
         ,1,1 - v1,u1) + 5/2*G(0,1,u1)*G(0,v1) - 5/2*G(0,1,u1)*G(1,v1) + 3/2*
         G(0,1,v1) - 5/2*G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,v1)*G(0,u1) - 3/2*G(
         0,1,0,v1) - 5/2*G(1,1 - v1,u1) - 5/2*G(1,u1)*G(1,v1) - 1/2*G(1,v1)*
         Pi^2 + 5/2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1) + 3/2*G(1,0,v1)*G(1
          - v1,u1) + 9/2*G(1,0,0,v1) - 3*G(1,0,1,v1) )

       + N^-1*[u1+v1]^-2 * ( 1/2*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) - 
         G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G(0,1 - v1,u1
         ) + G(0,v1)*G(1,u1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1
         )*G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1)
          + 1/2*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1)*G(1 - v1,u1)
          + G(1,0,1,v1) - G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( 1/2*Pi^2 - 1/2*G(1 - v1,u1) - 3/2*G(1 - v1,u1)*
         Pi^2 + 3*G(1 - v1,1,1 - v1,u1) + 3*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*
         G(1 - v1,1,u1) + 3*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,u1) + 3*G(0
         ,1,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1,u1)*G(1,v1) + G(0,1,v1)
          - 3*G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 
         1/2*G(1,v1) - 3/2*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1)
          + 3*G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,1,v1) + 3*G(1,1,0,v1) )

       + N^-1 * ( 1 + zeta3 - 5/12*Pi^2 - 3*G(1 - v1,u1) - 1/12*G(1 - v1,u1)*
         Pi^2 + 1/2*G(1 - v1,0,u1) + 1/2*G(1 - v1,0,0,u1) - G(1 - v1,1,1 - v1,
         u1) + 1/2*G( - v1,1 - v1,0,u1) - 1/2*G( - v1, - v1,0,u1) - 1/6*G( - 
         v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) - 1/2*G( - v1,0,u1) - 1/2*G(
          - v1,0,0,u1) + 1/2*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,0,u1) - 1/2*G(0,
          - v1,0,u1) + 1/2*G(0,u1) - 1/3*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) + 1/2*
         G(0,u1)*G(1,v1) - 1/2*G(0,u1)*G(1,0,v1) + 2*G(0,v1) + 1/6*G(0,v1)*
         Pi^2 - G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(
         1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) + 1/2*G(0,v1)*G( - v1,
          - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(0, - v1,u1) + 2*
         G(0,v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1) + 1/2*G(0,0,u1) - 1/2*G(0,0,u1
         )*G(0,v1) + 1/2*G(0,0,u1)*G(1,v1) + 1/2*G(0,0,v1) + 1/2*G(0,0,v1)*G(
          - v1,u1) + 1/2*G(0,0,v1)*G(0,u1) - 1/2*G(0,0,1,v1) + G(0,1,v1) + G(0
         ,1,v1)*G(1 - v1,u1) - 1/2*G(0,1,v1)*G( - v1,u1) - 2*G(1,1 - v1,u1) - 
         2*G(1,u1)*G(1,v1) - 3*G(1,v1) - 1/6*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1
         ,u1) + 1/2*G(1,v1)*G( - v1,0,u1) - 1/2*G(1,0,v1) - 1/2*G(1,0,v1)*G(
          - v1,u1) + 1/2*G(1,0,1,v1) )

       + N^-1*v1*[1-u1]^-1 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + N^-1*v1 * ( zeta3 - 2/3*Pi^2 + 1/2*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*
         Pi^2 + G(1 - v1,0,u1) + 1/2*G(1 - v1,0,0,u1) - 1/2*G(1 - v1,1,1 - v1,
         u1) + 1/2*G( - v1,1 - v1,0,u1) - 1/2*G( - v1, - v1,0,u1) - 1/6*G( - 
         v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) - G( - v1,0,u1) - 1/2*G( - v1,
         0,0,u1) + G(0,1 - v1,u1) + 1/2*G(0,1 - v1,0,u1) - 1/2*G(0, - v1,0,u1)
          - 1/3*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 1/2*G(0,u1)
         *G(1,0,v1) - 1/2*G(0,v1) + 1/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1,u1) - 
         1/2*G(0,v1)*G(1 - v1,0,u1) + 1/2*G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)
         *G( - v1,1 - v1,u1) + 1/2*G(0,v1)*G( - v1, - v1,u1) + G(0,v1)*G( - v1
         ,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1) + 1/2*G(0,v1)*G(0, - v1,u1) + G(0,
         v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1) - 1/2*G(0,0,u1)*G(0,v1) + 1/2*G(0,
         0,u1)*G(1,v1) + G(0,0,v1) + 1/2*G(0,0,v1)*G( - v1,u1) + 1/2*G(0,0,v1)
         *G(0,u1) - 1/2*G(0,0,1,v1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0
         ,v1) - 1/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1)*G(1 - v1,u1) - 1/2*G(0,1
         ,v1)*G( - v1,u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + 1/2*G(1,v1) - 1/
         6*G(1,v1)*Pi^2 - 1/2*G(1,v1)*G(1 - v1,1,u1) + 1/2*G(1,v1)*G( - v1,0,
         u1) - G(1,0,v1) - 1/2*G(1,0,v1)*G( - v1,u1) + 1/2*G(1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 1/2*Pi^2 + 8/45*Pi^4 - 2*G( - v1,1 - v1,
          - v1,0,u1) - 2/3*G( - v1,1 - v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0,0,u1)
          + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 4*
         G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1,
          - v1,0,1 - v1,u1) + 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 - 
         2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - v1,0,u1) - 3*G( - v1,0,u1)
          + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) + 4*G( - v1,0,1,
         1 - v1,u1) + 4*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1)*Pi^2 - 2*G(0,1
          - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1,u1)*
         G(1,v1) - 3*G(0,u1)*G(0,v1) + 5/3*G(0,u1)*G(0,v1)*Pi^2 + 1/3*G(0,u1)*
         G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 8*G(0,
         v1)*zeta3 + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 4*G(0,v1)*G( - v1,1
          - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,
          - v1, - v1,u1) + 3*G(0,v1)*G( - v1,u1) - 7/3*G(0,v1)*G( - v1,u1)*
         Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)*G( - v1,0, - v1,u1)
          + 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,0,1,u1) - 4*G(0,v1)*
         G(0,1 - v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1
          - v1,1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0, - v1,u1)*G(0,v1)
          - 4*G(0,0, - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0,0,v1)
          - 2*G(0,0,u1)*G(0,1,v1) + 3*G(0,0,v1) - 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0
         ,v1)*G( - v1,1 - v1,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1) - 4*G(0,0,v1)
         *G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,0,v1)*G(0,u1)
          + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4
         *G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G( - v1,u1) + 2*G(0,0,1,0,v1) - 
         2/3*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G(
          - v1, - v1,u1) + 4*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,
         u1) + 2*G(0,1,0,0,v1) - 4*G(0,1,0,1,v1) + 4*G(0,1,1,0,v1) + 4*G(1,v1)
         *G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 2/3*G(1,v1)*
         G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,0,u1) + 4*G(1,v1)*G( - v1,0,1,
         u1) + 3*G(1,0,v1) - 5/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G( - v1,1 - v1,
         u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G( - v1,u1) + 4*
         G(1,0,0,0,v1) - 4*G(1,0,1,v1)*G( - v1,u1) - 1/3*G(1,1,v1)*Pi^2 + 4*G(
         1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 2*G(1,1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * (  - 10*zeta3 + 7/12*Pi^2 - 113/360*Pi^4 - 3*
         G(1 - v1, - v1,0,u1) - 5/6*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,0,u1) + 4
         *G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1, - v1,0,u1) - 1/2*G( - v1,1
          - v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0,u1) + 2*G( - v1,1 - v1,0,0,u1) - 
         2*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,0,u1) - 3*G(
          - v1, - v1, - v1,0,u1) + 2*G( - v1, - v1,0,1 - v1,u1) + 5*G( - v1,
          - v1,0,u1) - 3*G( - v1, - v1,0,0,u1) + 6*G( - v1,u1)*zeta3 - 4/3*G(
          - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,0,u1) - 
         3*G( - v1,0, - v1,0,u1) + 3/2*G( - v1,0,u1) - 3/2*G( - v1,0,u1)*Pi^2
          + 2*G( - v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) - 2*G( - v1,0,1,1 - 
         v1,u1) - 3*G(0,1 - v1, - v1,0,u1) - 1/2*G(0,1 - v1,u1)*Pi^2 + G(0,1
          - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,0,u1) + 2*G(0,1 - v1,1,1 - v1,u1)
          + 2*G(0,1 - v1,1,u1)*G(1,v1) + 5*G(0, - v1,0,u1) - 3*G(0,u1) + G(0,
         u1)*zeta3 + 11/6*G(0,u1)*Pi^2 - 1/2*G(0,u1)*G(0,v1) - 3/2*G(0,u1)*G(0
         ,v1)*Pi^2 - 1/3*G(0,u1)*G(1,v1)*Pi^2 - G(0,u1)*G(1,0,v1) + 3*G(0,u1)*
         G(1,0,0,v1) - 2*G(0,u1)*G(1,0,1,v1) + 3*G(0,v1) + 6*G(0,v1)*zeta3 - 
         19/6*G(0,v1)*Pi^2 + 3*G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,0
         ,u1) - 4*G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1, - v1,u1) + 
         2*G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*G( - v1,1 - v1,0,u1) + 2*G(0,
         v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 3*G(0
         ,v1)*G( - v1, - v1, - v1,u1) - 5*G(0,v1)*G( - v1, - v1,u1) - 3/2*G(0,
         v1)*G( - v1,u1) + 3/2*G(0,v1)*G( - v1,u1)*Pi^2 - 2*G(0,v1)*G( - v1,0,
         1 - v1,u1) + 3*G(0,v1)*G( - v1,0, - v1,u1) - 3*G(0,v1)*G( - v1,0,0,u1
         ) + 2*G(0,v1)*G( - v1,0,1,u1) + 3*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(
         0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0,1 - v1,0,u1) - 2*G(0,v1)*G(0,1 - 
         v1,1,u1) - 5*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(1,u1) - 2*G(0,0,1 - 
         v1,u1) - 3*G(0,0, - v1,u1)*G(0,v1) + 3*G(0,0, - v1,0,u1) + 2*G(0,0,u1
         ) + 1/3*G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1) - 3*G(0,0,u1)*G(0,0,v1)
          + 2*G(0,0,u1)*G(0,1,v1) - 2*G(0,0,u1)*G(1,v1) - 3/2*G(0,0,v1) + 3/2*
         G(0,0,v1)*Pi^2 + 3*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,1 - v1,
         u1) + 3*G(0,0,v1)*G( - v1, - v1,u1) - 5*G(0,0,v1)*G( - v1,u1) + 3*G(0
         ,0,v1)*G( - v1,0,u1) + 3*G(0,0,v1)*G(0,1 - v1,u1) - 5*G(0,0,v1)*G(0,
         u1) + 3*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1)
          + 2*G(0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1) - 2*
         G(0,0,1,v1)*G( - v1,u1) - G(0,0,1,0,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,
         1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - 1/2*G(0,1,v1)*
         Pi^2 - 4*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*
         G(0,1,v1)*G( - v1, - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*
         G(0,1 - v1,u1) + 3*G(0,1,0,v1) - G(0,1,0,v1)*G( - v1,u1) - G(0,1,0,v1
         )*G(0,u1) - G(0,1,0,0,v1) + 2*G(0,1,0,1,v1) - G(0,1,1,0,v1) - 4*G(1,1
          - v1,u1) - 4*G(1,u1)*G(1,v1) - G(1,v1)*zeta3 - 5/6*G(1,v1)*Pi^2 + 4*
         G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*
         G( - v1, - v1,0,u1) - 1/2*G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - 
         v1,0,u1) + 2*G(1,v1)*G( - v1,0,0,u1) - 2*G(1,v1)*G( - v1,0,1,u1) - 7/
         2*G(1,0,v1) + 3/2*G(1,0,v1)*Pi^2 + 5*G(1,0,v1)*G(1 - v1,u1) - G(1,0,
         v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,v1)*
         G( - v1,u1) - G(1,0,v1)*G( - v1,0,u1) + 3*G(1,0,0,v1) - G(1,0,0,v1)*
         G( - v1,u1) - 3*G(1,0,0,0,v1) - 4*G(1,0,1,v1) + 2*G(1,0,1,v1)*G( - v1
         ,u1) + G(1,0,1,0,v1) + 1/3*G(1,1,v1)*Pi^2 + 5*G(1,1,0,v1) - G(1,1,0,
         v1)*G( - v1,u1) - 3*G(1,1,0,0,v1) + 2*G(1,1,0,1,v1) )

       + N^-1*u1*[1-v1]^-2 * (  - 3*zeta3 - 1/6*Pi^2 + 3*G(1 - v1, - v1,0,u1)
          + 1/2*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,1,1 - v1,u1) - G( - v1,0,u1) - 
         3*G(0, - v1,0,u1) - 1/2*G(0,u1)*Pi^2 + 2*G(0,v1)*Pi^2 - 3*G(0,v1)*G(1
          - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,u1) + 3*
         G(0,v1)*G(0, - v1,u1) - G(0,v1)*G(1,u1) + G(0,0,v1) - 3*G(0,0,v1)*G(1
          - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1) + 3*G(0,1,1 - v1,u1)
          - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1,u1)*G(1,v1) - G(0,1,v1) + 3*G(0,1,v1
         )*G(1 - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 3*G(0,1,0,v1) + G(1,1 - v1,u1)
          + G(1,u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1) - 3*
         G(1,0,0,v1) + 3*G(1,0,1,v1) )

       + N^-1*u1*[1-v1]^-1 * ( 3*zeta3 + 13/6*Pi^2 - 3*G(1 - v1, - v1,0,u1) - 
         1/2*G(1 - v1,u1) - 1/2*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,0,u1) + 3*G(1
          - v1,1,1 - v1,u1) + 4*G( - v1,0,u1) - 3*G(0,1 - v1,u1) + 3*G(0, - v1
         ,0,u1) + 1/2*G(0,u1) + 1/2*G(0,u1)*Pi^2 + 3*G(0,u1)*G(0,v1) - 3*G(0,
         u1)*G(1,v1) - 2*G(0,v1)*Pi^2 + 3*G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,
         v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,u1)
          - 3*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1,u1) - 4*G(0,0,v1) + 3*G(0,
         0,v1)*G(1 - v1,u1) - 3*G(0,0,v1)*G(0,u1) + 3*G(0,0,0,v1) - 3*G(0,1,1
          - v1,u1) + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) + G(0,1,v1) - 3
         *G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,v1)*G(0,u1) - 3*G(0,1,0,v1) + 2*G(1
         ,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 1/2*G(1,v1) - 1/2*G(1,v1)*Pi^2 + 3*
         G(1,v1)*G(1 - v1,1,u1) + 3*G(1,0,v1) + 3*G(1,0,0,v1) - 3*G(1,0,1,v1)
          )

       + N^-1*u1*[u1+v1]^-3 * (  - 1/2*G(1 - v1,u1)*Pi^2 + G(1 - v1,1,1 - v1,
         u1) - G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) + G(0,1,1 - v1,
         u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) - G(0,1,v1)*G(1 - v1,u1)
          - 1/2*G(1,v1)*Pi^2 + G(1,v1)*G(1 - v1,1,u1) + G(1,0,v1)*G(1 - v1,u1)
          - G(1,0,1,v1) + G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - 1/2*Pi^2 + 3/2*G(1 - v1,u1)*Pi^2 - 3*G(1 - 
         v1,1,1 - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) - 3*G(0,v1)*G(0,1 - v1,u1)
          - G(0,v1)*G(1,u1) - 3*G(0,1,1 - v1,u1) + 3*G(0,1,u1)*G(0,v1) - 3*G(0
         ,1,u1)*G(1,v1) - G(0,1,v1) + 3*G(0,1,v1)*G(1 - v1,u1) + G(1,1 - v1,u1
         ) + G(1,u1)*G(1,v1) + 3/2*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1) + 
         G(1,0,v1) - 3*G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,1,v1) - 3*G(1,1,0,v1)
          )

       + N^-1*u1*[u1+v1]^-1 * (  - 2*zeta3 - 5/12*Pi^2 - 3/2*G(1 - v1, - v1,0,
         u1) - 23/12*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,u1) + 1/2*G(1 - v1,0,0,u1)
          + 5/2*G(1 - v1,1,1 - v1,u1) + 1/2*G( - v1,1 - v1,0,u1) + G( - v1, - 
         v1,0,u1) - 7/6*G( - v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) + G( - v1,
         0,u1) + G( - v1,0,0,u1) + G(0,1 - v1,u1) + 1/2*G(0,1 - v1,0,u1) + G(0
         , - v1,0,u1) - 1/2*G(0,u1) - 1/12*G(0,u1)*Pi^2 + G(0,u1)*G(1,v1) - 2*
         G(0,u1)*G(1,0,v1) + 1/2*G(0,v1) - 13/12*G(0,v1)*Pi^2 + 3/2*G(0,v1)*G(
         1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) - 
         5/2*G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)
         *G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) + 5/2*G(0,v1)*G(0,1 - v1,u1)
          - G(0,v1)*G(0, - v1,u1) + 5/2*G(0,v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1)
          + G(0,0,u1) + G(0,0,u1)*G(0,v1) + 1/2*G(0,0,u1)*G(1,v1) - G(0,0,v1)
          + 3/2*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,u1) - G(0,0,v1)*G(0
         ,u1) - 1/2*G(0,0,1,v1) + 5/2*G(0,1,1 - v1,u1) - 5/2*G(0,1,u1)*G(0,v1)
          + 5/2*G(0,1,u1)*G(1,v1) + 3/2*G(0,1,v1) - 5/2*G(0,1,v1)*G(1 - v1,u1)
          - 1/2*G(0,1,v1)*G( - v1,u1) + 3/2*G(0,1,0,v1) - 5/2*G(1,1 - v1,u1)
          - 5/2*G(1,u1)*G(1,v1) - 23/12*G(1,v1)*Pi^2 + 5/2*G(1,v1)*G(1 - v1,1,
         u1) + 1/2*G(1,v1)*G( - v1,0,u1) - 7/2*G(1,0,v1) + 9/2*G(1,0,v1)*G(1
          - v1,u1) - 1/2*G(1,0,v1)*G( - v1,u1) + 3/2*G(1,0,0,v1) - 5/2*G(1,0,1
         ,v1) + 9/2*G(1,1,0,v1) )

       + N^-1*u1 * ( 1/2*G(1 - v1,u1) - 1/2*G(0,u1) + 1/2*G(1,v1) )

       + N^-1*u1*v1 * ( 1/3*Pi^2 - 1/2*G(1 - v1,0,u1) + 1/2*G( - v1,0,u1) - 1/
         2*G(0,1 - v1,u1) + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,v1) + 1/2*G(
         0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)*G(1,u1) - 
         1/2*G(0,0,v1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) + 1/2*G(1,0,
         v1) )

       + N^-1*u1^2*[1-v1]^-3 * ( zeta3 - G(1 - v1, - v1,0,u1) - 1/6*G(1 - v1,
         u1)*Pi^2 + G(1 - v1,1,1 - v1,u1) + G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2
          - 2/3*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,1
         ,u1) - G(0,v1)*G(0, - v1,u1) + G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G(0
         ,u1) + G(0,0,0,v1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)
         *G(1,v1) - G(0,1,v1)*G(1 - v1,u1) + G(0,1,v1)*G(0,u1) - G(0,1,0,v1)
          - 1/6*G(1,v1)*Pi^2 + G(1,v1)*G(1 - v1,1,u1) + G(1,0,0,v1) - G(1,0,1,
         v1) )

       + N^-1*u1^2*[1-v1]^-2 * (  - zeta3 - 2/3*Pi^2 + G(1 - v1, - v1,0,u1) + 
         1/6*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,u1) - G(1 - v1,1,1 - v1,u1) - G(
          - v1,0,u1) + G(0,1 - v1,u1) - G(0, - v1,0,u1) - 1/6*G(0,u1)*Pi^2 - 
         G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) + 2/3*G(0,v1)*Pi^2 - G(0,v1)*G(1 - 
         v1, - v1,u1) - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) + G(0,v1
         )*G( - v1,u1) + G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,v1)
          - G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G(0,u1) - G(0,0,0,v1) + G(0,1,1
          - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) + G(0,1,v1)*G(1 - 
         v1,u1) - G(0,1,v1)*G(0,u1) + G(0,1,0,v1) - G(1,1 - v1,u1) - G(1,u1)*
         G(1,v1) + 1/6*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1) - G(1
         ,0,0,v1) + G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-1 * ( 1/3*Pi^2 - 1/2*G(1 - v1,0,u1) + 1/2*G( - v1,0
         ,u1) - 1/2*G(0,1 - v1,u1) + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,v1)
          + 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)*
         G(1,u1) - 1/2*G(0,0,v1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) + 
         1/2*G(1,0,v1) )

       + N^-1*u1^2 * ( 1/3*Pi^2 - 1/2*G(1 - v1,0,u1) + 1/2*G( - v1,0,u1) - 1/2
         *G(0,1 - v1,u1) + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,v1) + 1/2*G(0
         ,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)*G(1,u1) - 1/
         2*G(0,0,v1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) + 1/2*G(1,0,v1
         ) )

       + Nf*[1-u1-v1]^-1 * (  - 1/3*G(1 - v1, - v1,0,u1) - 1/18*G(1 - v1,u1)*
         Pi^2 - 1/3*G( - v1,1 - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 - 1/3*G( - v1,
         0,1 - v1,u1) - 2/3*G( - v1,0,0,u1) - 1/3*G(0, - v1,0,u1) - 1/18*G(0,
         u1)*Pi^2 - 2/3*G(0,u1)*G(0,v1) - 1/6*G(0,v1)*Pi^2 + 1/3*G(0,v1)*G(1
          - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,0,
         u1) + 1/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3*G(0,v1)*G( - v1,0,u1) - 1/
         3*G(0,v1)*G(0,1 - v1,u1) + 1/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,0,u1)*
         G(0,v1) + 4*G(0,0,v1) + 1/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(
          - v1,u1) + 7/3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1) + 1/3*G(0,0,1,v1)
          - 2/3*G(0,1,v1) + 1/3*G(0,1,v1)*G( - v1,u1) - 1/3*G(0,1,v1)*G(0,u1)
          - 2/3*G(0,1,0,v1) - 1/18*G(1,v1)*Pi^2 - 1/3*G(1,v1)*G( - v1,0,u1) - 
         2/3*G(1,0,v1) + 1/3*G(1,0,v1)*G(1 - v1,u1) + 1/3*G(1,0,v1)*G( - v1,u1
         ) - 5/3*G(1,0,0,v1) + 1/3*G(1,0,1,v1) + 2/3*G(1,1,0,v1) )

       + Nf*[1-v1]^-1 * ( 1/3*G(0,u1)*G(0,v1) + 1/3*G(0,v1)*G(1 - v1,u1) - 2*
         G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,0,v1) )

       + Nf*u1*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)
         *Pi^2 - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 - 2/3*G( - v1
         ,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*G(0,
         u1)*Pi^2 - 1/3*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(
         0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/3*G(0,v1)*
         G( - v1,0,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1
         ) - 4/3*G(0,0,u1)*G(0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*
         G( - v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0,1,v1
         ) + 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,0,
         v1) - 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1)*G(
         1 - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1) - 10/3*G(1,0,0,v1) + 2/3*G(1,0
         ,1,v1) + 4/3*G(1,1,0,v1) )

       + Nf*u1*[1-u1-v1]^-1 * (  - 2/3*Pi^2 + 1/3*G(1 - v1, - v1,0,u1) + 1/18*
         G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1) + 1/3*G( - v1,1 - v1,0,u1) + 1/
         3*G( - v1,u1)*Pi^2 + 1/3*G( - v1,0,1 - v1,u1) + 2/3*G( - v1,0,0,u1)
          - 2/3*G(0,1 - v1,u1) + 1/3*G(0, - v1,0,u1) + 1/18*G(0,u1)*Pi^2 + 8/3
         *G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 1/6*G(0,v1)*Pi^2 - 1/3*G(0,
         v1)*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G(1
          - v1,0,u1) - 1/3*G(0,v1)*G( - v1,1 - v1,u1) - 4/3*G(0,v1)*G( - v1,0,
         u1) + 1/3*G(0,v1)*G(0,1 - v1,u1) - 1/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(
         0,0,u1) + 2/3*G(0,0,u1)*G(0,v1) - 4*G(0,0,v1) - 1/3*G(0,0,v1)*G(1 - 
         v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 7/3*G(0,0,v1)*G(0,u1) + 3*G(0,0,0,
         v1) - 1/3*G(0,0,1,v1) + 2/3*G(0,1,v1) - 1/3*G(0,1,v1)*G( - v1,u1) + 1/
         3*G(0,1,v1)*G(0,u1) + 2/3*G(0,1,0,v1) + 1/18*G(1,v1)*Pi^2 + 1/3*G(1,
         v1)*G( - v1,0,u1) + 2/3*G(1,0,v1) - 1/3*G(1,0,v1)*G(1 - v1,u1) - 1/3*
         G(1,0,v1)*G( - v1,u1) + 5/3*G(1,0,0,v1) - 1/3*G(1,0,1,v1) - 2/3*G(1,1
         ,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v1,0,u1) - 1/3*G(0,1 - 
         v1,u1) + 4/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1)*G(1
          - v1,u1) - 2/3*G(0,0,u1) - 2*G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,0,
         v1) )

       + N*u1^-2*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1
         ,0,u1) - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1
         )*G( - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G(
         1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,
         v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*
         G(1,u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1) + 2/3
         *G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,1 - v1,u1)
          + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2*[1-u1-v1]^-1 * (  - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,
          - v1,0,u1) + 7/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) - 2/3*
         G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*
         G( - v1, - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(1,0,u1) + 2/3
         *G(0,v1)*G(1,1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,v1)*G( - v1,u1
         ) + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1)
          + 8/9*G(1,u1)*Pi^2 - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G( - v1,0,u1)
          - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1)*G( - 
         v1,u1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2 * ( 19/6*G(0,v1)*G(1 - v1,u1) - 19/6*G(0,v1)*G(1,u1) + 19/6*
         G(1,1 - v1,u1) + 19/6*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * ( 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1,1 - v1,u1) + 2/
         3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - v1,0,u1) - 5/9*G( - v1,u1)*
         Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 17/6*G(0,v1)*G(1 - v1,u1) - 2/3*G(0
         ,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - 
         v1,1 - v1,u1) + 2/3*G(0,v1)*G( - v1, - v1,u1) + 17/6*G(0,v1)*G(1,u1)
          + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,
         1,v1)*G( - v1,u1) - 17/6*G(1,1 - v1,u1) - 17/6*G(1,u1)*G(1,v1) - 2/3*
         G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*G( - v1,0,u1) - 2/3*G(1,0,v1)*G(
          - v1,u1) )

       + N*u1^-2*v1^2 * (  - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,1,1 - v1,u1)
          - 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1,0,u1) + 5/9*G( - v1,
         u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 2/
         3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/3*G(0,
         v1)*G( - v1, - v1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G(
         1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          - 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 2*G( - v1,1 - v1,0,u1) - 2*G(
          - v1, - v1,0,u1) + 7/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) - 2/
         3*G( - v1,0,u1) - 2/3*G(0,u1)*G(0,v1) + 2*G(0,v1)*G( - v1,1 - v1,u1)
          + 2*G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*
         G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1) - 2*G(0,0,v1)*G(1,u1)
          + 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,0,u1)
          + 8/3*G(1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,u1) - 2*G(1,0,1 - v1,u1) - 
         2*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) + 2*G(1,0,v1)*G( - v1,u1) - 2*G(1
         ,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 8/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2*G( - v1,1
          - v1,0,u1) + 2*G( - v1, - v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - 
         v1,0,1 - v1,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,
         u1)*G(1,v1) + 1/3*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - 
         v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 4/3*G(0,v1)*G(1,u1) - 2
         *G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) - 2/3*G(0,0,v1) + 2*G(0,0,v1
         )*G(1,u1) + 2/3*G(0,1,v1) - 2*G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(1
         ,u1) + 4/3*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 + 4/
         3*G(1,u1)*G(1,v1) + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*
         G(1,0,u1)*G(1,v1) - 2*G(1,0,v1)*G( - v1,u1) + 2*G(1,1,1 - v1,u1) + 2*
         G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[u1+v1]^-1 * ( 9/4*G(0,v1)*G(1 - v1,u1) - 9/4*G(0,v1)*G(1,u1)
          + 9/4*G(1,1 - v1,u1) + 9/4*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 5/9*Pi^2 + 23/6*G(1 - v1,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/
         3*G(1 - v1,0,u1) - 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,
         u1) - 2/3*G( - v1, - v1,0,u1) - 5/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,
         1 - v1,u1) + 2/3*G( - v1,0,u1) - 2/3*G(0,1 - v1,u1) - 2/3*G(0,u1)*G(1
         ,v1) - 1/3*G(0,v1) - 11*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0
         ,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 
         2/3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + 35/3*G(0,v1
         )*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1) + 2/3*G(0,1,v1
         )*G(1 - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 35/3*G(1,1 - v1,u1) - 35/
         3*G(1,u1)*G(1,v1) + 23/6*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*
         G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*v1 * (  - 4/9*Pi^2 - 7/2*G(1 - v1,u1) - 5/36*G(1 - v1,u1)*
         Pi^2 + 2/3*G(1 - v1,0,u1) + 11/6*G(1 - v1,1,1 - v1,u1) - 4/3*G( - v1,
         1 - v1,0,u1) + 4/3*G( - v1, - v1,0,u1) + 10/9*G( - v1,u1)*Pi^2 - 4/3*
         G( - v1,0,1 - v1,u1) - 2/3*G( - v1,0,u1) + 2/3*G(0,1 - v1,u1) - 2/3*
         G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) + 7/2*G(0,v1) + 10/3*G(0,v1)*G(
         1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 11/6*G(0,v1)*G(1 - v1,1,u1)
          + 4/3*G(0,v1)*G( - v1,1 - v1,u1) - 4/3*G(0,v1)*G( - v1, - v1,u1) + 2/
         3*G(0,v1)*G( - v1,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1) - 10/3*G(0,v1)*G(1
         ,u1) + 2/3*G(0,0,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,1,1 - v1,
         u1) + 3/2*G(0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,v1) - 11/6*G(0,1,v1)*
         G(1 - v1,u1) + 4/3*G(0,1,v1)*G( - v1,u1) + 10/3*G(1,1 - v1,u1) + 10/3
         *G(1,u1)*G(1,v1) - 7/2*G(1,v1) + 11/6*G(1,v1)*G(1 - v1,1,u1) - 4/3*G(
         1,v1)*G( - v1,0,u1) - 2/3*G(1,0,v1) - G(1,0,v1)*G(1 - v1,u1) + 4/3*G(
         1,0,v1)*G( - v1,u1) )

       + N*[1-u1-v1]^-2 * ( 5/18*Pi^2 + 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - 
         v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) + 5/3*G( - 
         v1,0,u1) + 5/3*G(0,u1)*G(0,v1) - 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0
         ,v1)*G( - v1, - v1,u1) - 5/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,0,u1
         ) - 2*G(0,v1)*G(1,1,u1) - 5/3*G(0,0,v1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0
         ,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*
         G(1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0
         ,u1)*G(1,v1) - 5/3*G(1,0,v1) - 2*G(1,0,v1)*G( - v1,u1) + 2*G(1,1,1 - 
         v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-1 * (  - 43/2*zeta3 - 427/72*Pi^2 + 17/45*Pi^4 - 2*G(1
          - v1, - v1,1 - v1,0,u1) + G(1 - v1, - v1, - v1,0,u1) + 4/3*G(1 - v1,
          - v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + 59/6*G(1 - v1, - v1,
         0,u1) + G(1 - v1, - v1,0,0,u1) + G(1 - v1,u1)*zeta3 + 125/36*G(1 - v1
         ,u1)*Pi^2 + 4/3*G(1 - v1,0,u1) - 1/6*G(1 - v1,0,u1)*Pi^2 - 22*G(1 - 
         v1,1,1 - v1,u1) - G( - v1,1 - v1, - v1,0,u1) - 1/6*G( - v1,1 - v1,u1)
         *Pi^2 + 3*G( - v1,1 - v1,0,u1) - 3*G( - v1,1 - v1,0,0,u1) + 5*G( - v1
         ,1 - v1,1,1 - v1,u1) - 3*G( - v1, - v1,1 - v1,0,u1) + 8*G( - v1, - v1
         , - v1,0,u1) + 5/3*G( - v1, - v1,u1)*Pi^2 - 3*G( - v1, - v1,0,1 - v1,
         u1) - 17/3*G( - v1, - v1,0,u1) - 8*G( - v1,u1)*zeta3 + 19/9*G( - v1,
         u1)*Pi^2 + 3*G( - v1,0,1 - v1,u1) - 3*G( - v1,0,1 - v1,0,u1) - 133/12
         *G( - v1,0,u1) + 8/3*G( - v1,0,u1)*Pi^2 - 3*G( - v1,0,0,1 - v1,u1) + 
         8/3*G( - v1,0,0,u1) + 5*G( - v1,0,1,1 - v1,u1) + 4*G(0,1 - v1, - v1,0
         ,u1) + 4/3*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 - G(0,1 - v1,u1)*G(1,
         0,v1) - 5*G(0,1 - v1,1,1 - v1,u1) - 5*G(0,1 - v1,1,u1)*G(1,v1) + G(0,
          - v1,1 - v1,0,u1) - 4*G(0, - v1, - v1,0,u1) - 1/3*G(0, - v1,u1)*Pi^2
          - G(0, - v1,u1)*G(1,0,v1) + G(0, - v1,0,1 - v1,u1) - 37/6*G(0, - v1,
         0,u1) + G(0, - v1,0,u1)*G(1,v1) + 1/3*G(0,u1) - 3*G(0,u1)*zeta3 - 23/
         18*G(0,u1)*Pi^2 + 49/12*G(0,u1)*G(0,v1) + 8/3*G(0,u1)*G(0,v1)*Pi^2 + 
         4/3*G(0,u1)*G(1,v1) + 1/3*G(0,u1)*G(1,v1)*Pi^2 - G(0,u1)*G(1,0,v1) - 
         2*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 137/6*G(0,v1) - 8*G(0
         ,v1)*zeta3 + 101/12*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1
         ) - G(0,v1)*G(1 - v1, - v1, - v1,u1) - 59/6*G(0,v1)*G(1 - v1, - v1,u1
         ) - 14/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*G(0
         ,v1)*G(1 - v1,0,1 - v1,u1) - 19/6*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(
         1 - v1,0,0,u1) + 22*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1,
          - v1,u1) - 3*G(0,v1)*G( - v1,1 - v1,u1) + 3*G(0,v1)*G( - v1,1 - v1,0
         ,u1) - 5*G(0,v1)*G( - v1,1 - v1,1,u1) + 3*G(0,v1)*G( - v1, - v1,1 - 
         v1,u1) - 8*G(0,v1)*G( - v1, - v1, - v1,u1) + 17/3*G(0,v1)*G( - v1, - 
         v1,u1) + 4*G(0,v1)*G( - v1, - v1,0,u1) + 133/12*G(0,v1)*G( - v1,u1)
          - 4/3*G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - v1,u1) - 19/
         3*G(0,v1)*G( - v1,0,u1) - 5*G(0,v1)*G( - v1,0,1,u1) - 4*G(0,v1)*G(0,1
          - v1, - v1,u1) + 40/3*G(0,v1)*G(0,1 - v1,u1) + 5*G(0,v1)*G(0,1 - v1,
         1,u1) - G(0,v1)*G(0, - v1,1 - v1,u1) + 4*G(0,v1)*G(0, - v1, - v1,u1)
          + 37/6*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(0, - v1,0,u1) - 64/3*G(0,
         v1)*G(1,u1) + 4/3*G(0,v1)*G(1,0,u1) + 8/3*G(0,v1)*G(1,1,u1) + 2*G(0,0
         ,1 - v1,u1)*G(0,v1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1)
          - 2/3*G(0,0,u1)*Pi^2 + 8/3*G(0,0,u1)*G(0,v1) - 3*G(0,0,u1)*G(0,1,v1)
          + G(0,0,u1)*G(1,0,v1) - 67/12*G(0,0,v1) - 4/3*G(0,0,v1)*Pi^2 - G(0,0
         ,v1)*G(1 - v1, - v1,u1) - 35/6*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G(
          - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1, - v1,u1) + 10*G(0,0,v1)*G( - 
         v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,v1)*G(0,1 - v1,u1) + 4*
         G(0,0,v1)*G(0, - v1,u1) - 7/2*G(0,0,v1)*G(0,u1) - 8/3*G(0,0,v1)*G(1,
         u1) + 17/2*G(0,0,0,v1) - G(0,0,0,v1)*G(1 - v1,u1) - 6*G(0,0,0,v1)*G(
          - v1,u1) + 2*G(0,0,0,v1)*G(0,u1) - 6*G(0,0,0,0,v1) + G(0,0,0,1,v1)
          + 5*G(0,0,1,1 - v1,u1) - 5*G(0,0,1,u1)*G(0,v1) + 5*G(0,0,1,u1)*G(1,
         v1) - 5/3*G(0,0,1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1) + G(0,0,1,v1)*G(
          - v1,u1) + G(0,0,1,v1)*G(0,u1) - G(0,0,1,0,v1) + 22*G(0,1,1 - v1,u1)
          - 22*G(0,1,u1)*G(0,v1) + 22*G(0,1,u1)*G(1,v1) - 26*G(0,1,v1) - 1/6*
         G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*G(1 - v1, - v1,u1) + 22*G(0,1,v1)*G(1 - 
         v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,u1) - 5*G(0,1,v1)*G( - v1,1 - v1,u1)
          + 3*G(0,1,v1)*G( - v1, - v1,u1) - 3*G(0,1,v1)*G( - v1,u1) + G(0,1,v1
         )*G( - v1,0,u1) + 5*G(0,1,v1)*G(0,1 - v1,u1) - G(0,1,v1)*G(0, - v1,u1
         ) - 26/3*G(0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 89/6*G(0,1,0,v1)
          + 2*G(0,1,0,v1)*G(1 - v1,u1) - G(0,1,0,v1)*G( - v1,u1) + 3*G(0,1,0,
         v1)*G(0,u1) - G(0,1,0,0,v1) - 5*G(0,1,0,1,v1) + 3*G(0,1,1,0,v1) + 64/
         3*G(1,1 - v1,u1) - 4/3*G(1,1 - v1,0,u1) + 20/9*G(1,u1)*Pi^2 + 64/3*G(
         1,u1)*G(1,v1) + 7*G(1,v1)*zeta3 + 5/9*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - 
         v1, - v1,0,u1) + 1/6*G(1,v1)*G(1 - v1,u1)*Pi^2 - 22*G(1,v1)*G(1 - v1,
         1,u1) + 5*G(1,v1)*G( - v1,1 - v1,1,u1) - 3*G(1,v1)*G( - v1, - v1,0,u1
         ) - 1/6*G(1,v1)*G( - v1,u1)*Pi^2 + 3*G(1,v1)*G( - v1,0,u1) - 3*G(1,v1
         )*G( - v1,0,0,u1) + 5*G(1,v1)*G( - v1,0,1,u1) - 4/3*G(1,0,1 - v1,u1)
          - 4/3*G(1,0,u1)*G(1,v1) + 1/4*G(1,0,v1) - 5/3*G(1,0,v1)*Pi^2 + 2*G(1
         ,0,v1)*G(1 - v1, - v1,u1) + 7/6*G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G(
         1 - v1,0,u1) + 3*G(1,0,v1)*G( - v1,1 - v1,u1) + 3*G(1,0,v1)*G( - v1,
          - v1,u1) - 3*G(1,0,v1)*G( - v1,u1) + 3*G(1,0,v1)*G( - v1,0,u1) - 1/6
         *G(1,0,0,v1) - G(1,0,0,v1)*G( - v1,u1) + G(1,0,0,0,v1) + 20/3*G(1,0,1
         ,v1) + 2*G(1,0,1,v1)*G(1 - v1,u1) - 5*G(1,0,1,v1)*G( - v1,u1) - 2*G(1
         ,0,1,0,v1) - 8/3*G(1,1,1 - v1,u1) - 8/3*G(1,1,u1)*G(1,v1) + 1/3*G(1,1
         ,v1)*Pi^2 + 10/3*G(1,1,0,v1) + G(1,1,0,v1)*G(1 - v1,u1) + 3*G(1,1,0,
         v1)*G( - v1,u1) + 2*G(1,1,0,0,v1) - G(1,1,0,1,v1) - 3*G(1,1,1,0,v1) )

       + N*[1-v1]^-1 * ( 19/2*zeta3 + 13/8*Pi^2 - 7/2*G(1 - v1, - v1,0,u1) - 5/
         4*G(1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,1,1 - v1,u1) + 5/4*G( - v1,0,u1)
          + 7/2*G(0, - v1,0,u1) + 7/12*G(0,u1)*Pi^2 - 73/12*G(0,u1)*G(0,v1) + 
         G(0,u1)*G(1,0,v1) + 17/4*G(0,v1) - 3*G(0,v1)*Pi^2 + 7/2*G(0,v1)*G(1
          - v1, - v1,u1) + 131/12*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,0,u1
         ) - 15/2*G(0,v1)*G(1 - v1,1,u1) - 5/4*G(0,v1)*G( - v1,u1) - 3*G(0,v1)
         *G(0,1 - v1,u1) - 7/2*G(0,v1)*G(0, - v1,u1) + 5/4*G(0,v1)*G(1,u1) + 
         89/12*G(0,0,v1) + 23/6*G(0,0,v1)*G(1 - v1,u1) - 23/6*G(0,0,v1)*G(0,u1
         ) + 5/2*G(0,0,0,v1) + 1/3*G(0,0,1,v1) - 15/2*G(0,1,1 - v1,u1) + 15/2*
         G(0,1,u1)*G(0,v1) - 15/2*G(0,1,u1)*G(1,v1) + 73/6*G(0,1,v1) - 15/2*G(
         0,1,v1)*G(1 - v1,u1) + 9/2*G(0,1,v1)*G(0,u1) - 25/6*G(0,1,0,v1) - 5/4
         *G(1,1 - v1,u1) - 5/4*G(1,u1)*G(1,v1) + 1/12*G(1,v1)*Pi^2 + 15/2*G(1,
         v1)*G(1 - v1,1,u1) + 29/12*G(1,0,v1) + 23/6*G(1,0,0,v1) - 7/2*G(1,0,1
         ,v1) - 4*G(1,1,0,v1) )

       + N*[u1+v1]^-2 * ( 9/4*G(1 - v1,u1)*Pi^2 - 9/2*G(1 - v1,1,1 - v1,u1) - 
         9/2*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1 - v1,1,u1) - 9/2*G(0,v1)*
         G(0,1 - v1,u1) + 9/2*G(0,v1)*G(1,u1) - 9/2*G(0,1,1 - v1,u1) + 9/2*G(0
         ,1,u1)*G(0,v1) - 9/2*G(0,1,u1)*G(1,v1) + 9/2*G(0,1,v1)*G(1 - v1,u1)
          - 9/2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) + 9/4*G(1,v1)*Pi^2 - 9/2*
         G(1,v1)*G(1 - v1,1,u1) - 9/2*G(1,0,v1)*G(1 - v1,u1) + 9/2*G(1,0,1,v1)
          - 9/2*G(1,1,0,v1) )

       + N*[u1+v1]^-1 * ( 35/12*Pi^2 - 17/4*G(1 - v1,u1) - 3/4*G(1 - v1,u1)*
         Pi^2 - 2/3*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 7/2*G(1 - v1,1,1 - 
         v1,u1) - 2/3*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0,u1)*Pi^2 - 2/
         3*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) - 2*G(0,v1)*Pi^2 + 25/6*G(0,
         v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 7/2*G(0,v1)*G(1 - v1,1,
         u1) + 11/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1,
         u1) - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,1,v1)
          + 7/2*G(0,1,1 - v1,u1) - 7/2*G(0,1,u1)*G(0,v1) + 7/2*G(0,1,u1)*G(1,
         v1) + 31/6*G(0,1,v1) - 7/2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(0,
         u1) - 2*G(0,1,0,v1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) - 17/4*G(1,v1)
          - 3/4*G(1,v1)*Pi^2 + 7/2*G(1,v1)*G(1 - v1,1,u1) - 23/6*G(1,0,v1) + 7/
         2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1) - 7/2*G(1,0,1,v1) + 7/2*G(1,
         1,0,v1) )

       + N * ( 1 - 5*zeta3 + 61/12*Pi^2 + G(1 - v1, - v1,0,u1) - 21*G(1 - v1,
         u1) + 13/36*G(1 - v1,u1)*Pi^2 - 17/2*G(1 - v1,0,u1) - 7/2*G(1 - v1,0,
         0,u1) + 25/3*G(1 - v1,1,1 - v1,u1) - 35/6*G( - v1,1 - v1,0,u1) + 29/6
         *G( - v1, - v1,0,u1) + 59/18*G( - v1,u1)*Pi^2 - 35/6*G( - v1,0,1 - v1
         ,u1) + 15/2*G( - v1,0,u1) + 7/2*G( - v1,0,0,u1) - 17/2*G(0,1 - v1,u1)
          - 7/2*G(0,1 - v1,0,u1) + 7/2*G(0, - v1,0,u1) + 7/2*G(0,u1) + 7/3*G(0
         ,u1)*Pi^2 + 7*G(0,u1)*G(0,v1) - 17/2*G(0,u1)*G(1,v1) + 7/2*G(0,u1)*G(
         1,0,v1) + 14*G(0,v1) - 7/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1)
          + 17*G(0,v1)*G(1 - v1,u1) + 41/6*G(0,v1)*G(1 - v1,0,u1) - 25/3*G(0,
         v1)*G(1 - v1,1,u1) + 35/6*G(0,v1)*G( - v1,1 - v1,u1) - 29/6*G(0,v1)*
         G( - v1, - v1,u1) - 15/2*G(0,v1)*G( - v1,u1) - G(0,v1)*G( - v1,0,u1)
          - 7/2*G(0,v1)*G(0, - v1,u1) - 16*G(0,v1)*G(1,u1) - 7/2*G(0,0,1 - v1,
         u1) + 3/2*G(0,0,u1) + 7/2*G(0,0,u1)*G(0,v1) - 7/2*G(0,0,u1)*G(1,v1)
          - 15/2*G(0,0,v1) - 13/3*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,0,v1)*G( - 
         v1,u1) - 7/2*G(0,0,v1)*G(0,u1) + G(0,0,0,v1) + 5/2*G(0,0,1,v1) + G(0,
         1,v1) - 25/3*G(0,1,v1)*G(1 - v1,u1) + 35/6*G(0,1,v1)*G( - v1,u1) + 16
         *G(1,1 - v1,u1) + 16*G(1,u1)*G(1,v1) - 21*G(1,v1) + 7/6*G(1,v1)*Pi^2
          + 25/3*G(1,v1)*G(1 - v1,1,u1) - 35/6*G(1,v1)*G( - v1,0,u1) + 19/2*G(
         1,0,v1) - G(1,0,v1)*G(1 - v1,u1) + 35/6*G(1,0,v1)*G( - v1,u1) - G(1,0
         ,0,v1) - 5/2*G(1,0,1,v1) )

       + N*v1*[1-u1]^-1 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + N*v1 * ( zeta3 - 8/3*Pi^2 - G(1 - v1, - v1,0,u1) + 7/2*G(1 - v1,u1)
          - 5/18*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,u1) + 3/2*G(1 - v1,0,0,u1)
          - 11/6*G(1 - v1,1,1 - v1,u1) + 11/6*G( - v1,1 - v1,0,u1) - 5/6*G( - 
         v1, - v1,0,u1) - 17/18*G( - v1,u1)*Pi^2 + 11/6*G( - v1,0,1 - v1,u1)
          - 4*G( - v1,0,u1) - 3/2*G( - v1,0,0,u1) + 4*G(0,1 - v1,u1) + 3/2*G(0
         ,1 - v1,0,u1) - 3/2*G(0, - v1,0,u1) - G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1
         ) + 4*G(0,u1)*G(1,v1) - 3/2*G(0,u1)*G(1,0,v1) - 7/2*G(0,v1) + 1/2*G(0
         ,v1)*Pi^2 + G(0,v1)*G(1 - v1, - v1,u1) - 10/3*G(0,v1)*G(1 - v1,u1) - 
         17/6*G(0,v1)*G(1 - v1,0,u1) + 11/6*G(0,v1)*G(1 - v1,1,u1) - 11/6*G(0,
         v1)*G( - v1,1 - v1,u1) + 5/6*G(0,v1)*G( - v1, - v1,u1) + 4*G(0,v1)*G(
          - v1,u1) + G(0,v1)*G( - v1,0,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1) + 3/2*
         G(0,v1)*G(0, - v1,u1) + 10/3*G(0,v1)*G(1,u1) + 3/2*G(0,0,1 - v1,u1)
          - 3/2*G(0,0,u1)*G(0,v1) + 3/2*G(0,0,u1)*G(1,v1) + 4*G(0,0,v1) + 7/3*
         G(0,0,v1)*G(1 - v1,u1) - 1/2*G(0,0,v1)*G( - v1,u1) + 3/2*G(0,0,v1)*G(
         0,u1) - G(0,0,0,v1) - 1/2*G(0,0,1,v1) - 3/2*G(0,1,1 - v1,u1) + 3/2*G(
         0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,v1) + 11/6*G(0,1,v1)*G(1 - v1,u1)
          - 11/6*G(0,1,v1)*G( - v1,u1) - 10/3*G(1,1 - v1,u1) - 10/3*G(1,u1)*G(
         1,v1) + 7/2*G(1,v1) - 1/2*G(1,v1)*Pi^2 - 11/6*G(1,v1)*G(1 - v1,1,u1)
          + 11/6*G(1,v1)*G( - v1,0,u1) - 4*G(1,0,v1) - 11/6*G(1,0,v1)*G( - v1,
         u1) + G(1,0,0,v1) + 1/2*G(1,0,1,v1) )

       + N*v1^2 * (  - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,1,1 - v1,u1) - 2/3
         *G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1,0,u1) + 5/9*G( - v1,u1)*
         Pi^2 - 2/3*G( - v1,0,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(
         0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/3*G(0,v1)*
         G( - v1, - v1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G(1 - 
         v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3
         *G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*[1-u1-v1]^-2 * (  - 35/6*zeta3 - 55/12*Pi^2 + 413/360*Pi^4 - 4*
         G(1 - v1, - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 8/3*G(1
          - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) - 7/3*G(1 - v1,
          - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1)*zeta3 - 7/18*
         G(1 - v1,u1)*Pi^2 - 1/3*G(1 - v1,0,u1)*Pi^2 - 2*G( - v1,1 - v1, - v1,
         0,u1) - 13/6*G( - v1,1 - v1,u1)*Pi^2 + 4/3*G( - v1,1 - v1,0,u1) - 11*
         G( - v1,1 - v1,0,0,u1) + 22*G( - v1,1 - v1,1,1 - v1,u1) - 11*G( - v1,
          - v1,1 - v1,0,u1) + 21*G( - v1, - v1, - v1,0,u1) + 5*G( - v1, - v1,
         u1)*Pi^2 - 11*G( - v1, - v1,0,1 - v1,u1) + 5/6*G( - v1, - v1,0,u1) + 
         5*G( - v1, - v1,0,0,u1) - 26*G( - v1,u1)*zeta3 + 52/9*G( - v1,u1)*
         Pi^2 + 4/3*G( - v1,0,1 - v1,u1) - 11*G( - v1,0,1 - v1,0,u1) + 5*G( - 
         v1,0, - v1,0,u1) - 55/2*G( - v1,0,u1) + 26/3*G( - v1,0,u1)*Pi^2 - 11*
         G( - v1,0,0,1 - v1,u1) + 15/2*G( - v1,0,0,u1) + 22*G( - v1,0,1,1 - v1
         ,u1) + 13*G(0,1 - v1, - v1,0,u1) + 4*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - 
         v1,u1)*G(1,0,v1) - 22*G(0,1 - v1,1,1 - v1,u1) - 22*G(0,1 - v1,1,u1)*
         G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - v1, - v1,0,u1) - 2/3*G(
         0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1) + 2*G(0, - v1,0,1 - v1,
         u1) + 6*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)*G(1,v1) - 11*G(0,u1)*
         zeta3 + 31/36*G(0,u1)*Pi^2 - 55/2*G(0,u1)*G(0,v1) + 26/3*G(0,u1)*G(0,
         v1)*Pi^2 + 3/2*G(0,u1)*G(1,v1)*Pi^2 - 23/6*G(0,u1)*G(1,0,v1) - 9*G(0,
         u1)*G(1,0,0,v1) + 9*G(0,u1)*G(1,0,1,v1) - 26*G(0,v1)*zeta3 + 67/18*G(
         0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1
         , - v1, - v1,u1) + 7/3*G(0,v1)*G(1 - v1, - v1,u1) + 8/3*G(0,v1)*G(1
          - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 7/3*G(0,v1)*G(1 - 
         v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1) + 2*G(0,v1)*G( - v1,1 - v1, - 
         v1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 11*G(0,v1)*G( - v1,1 - v1,0
         ,u1) - 22*G(0,v1)*G( - v1,1 - v1,1,u1) + 11*G(0,v1)*G( - v1, - v1,1
          - v1,u1) - 21*G(0,v1)*G( - v1, - v1, - v1,u1) - 5/6*G(0,v1)*G( - v1,
          - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 55/2*G(0,v1)*G( - v1,u1)
          - 13/3*G(0,v1)*G( - v1,u1)*Pi^2 + 24*G(0,v1)*G( - v1,0,1 - v1,u1) - 
         5*G(0,v1)*G( - v1,0, - v1,u1) - 31/3*G(0,v1)*G( - v1,0,u1) + 5*G(0,v1
         )*G( - v1,0,0,u1) - 22*G(0,v1)*G( - v1,0,1,u1) - 13*G(0,v1)*G(0,1 - 
         v1, - v1,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) + 22*G(0,v1)*G(0,1 - v1,1,
         u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*G(0, - v1, - v1,u1)
          - 6*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) + 4/3*G(0,v1)*
         G(1,1,u1) + 11*G(0,0,1 - v1,u1)*G(0,v1) + 9*G(0,0, - v1,u1)*G(0,v1)
          - 9*G(0,0, - v1,0,u1) - 13/6*G(0,0,u1)*Pi^2 + 15/2*G(0,0,u1)*G(0,v1)
          + 5*G(0,0,u1)*G(0,0,v1) - 11*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,u1)*G(1,0
         ,v1) + 55/2*G(0,0,v1) - 13/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1,
          - v1,u1) + 7/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,
         u1) - 21*G(0,0,v1)*G( - v1, - v1,u1) + 79/6*G(0,0,v1)*G( - v1,u1) - 
         G(0,0,v1)*G( - v1,0,u1) - 9*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(
         0, - v1,u1) - 20*G(0,0,v1)*G(0,u1) - 4/3*G(0,0,v1)*G(1,u1) + 145/6*G(
         0,0,0,v1) - 2*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1)*G( - v1,u1)
          - G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 7*G(0,0,0,1,v1) + 22*G(0,
         0,1,1 - v1,u1) - 22*G(0,0,1,u1)*G(0,v1) + 22*G(0,0,1,u1)*G(1,v1) - 8/
         3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(1 - v1,u1) + 7*G(0,0,1,v1)*G( - v1,u1
         ) + 2*G(0,0,1,v1)*G(0,u1) - 2*G(0,0,1,0,v1) - 13/6*G(0,1,v1)*Pi^2 + 4
         *G(0,1,v1)*G(1 - v1, - v1,u1) - 4*G(0,1,v1)*G(1 - v1,0,u1) - 22*G(0,1
         ,v1)*G( - v1,1 - v1,u1) + 11*G(0,1,v1)*G( - v1, - v1,u1) - 4/3*G(0,1,
         v1)*G( - v1,u1) + 2*G(0,1,v1)*G( - v1,0,u1) + 22*G(0,1,v1)*G(0,1 - v1
         ,u1) - 2*G(0,1,v1)*G(0, - v1,u1) + 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,
         v1)*G(1,u1) + 25/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1
         ,0,v1)*G( - v1,u1) + 11*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) - 22*G(
         0,1,0,1,v1) + 13*G(0,1,1,0,v1) + 4/9*G(1,u1)*Pi^2 + 19*G(1,v1)*zeta3
          - 1/4*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 1/3*G(1,v1)*G(
         1 - v1,u1)*Pi^2 + 22*G(1,v1)*G( - v1,1 - v1,1,u1) - 11*G(1,v1)*G( - 
         v1, - v1,0,u1) - 13/6*G(1,v1)*G( - v1,u1)*Pi^2 + 4/3*G(1,v1)*G( - v1,
         0,u1) - 11*G(1,v1)*G( - v1,0,0,u1) + 22*G(1,v1)*G( - v1,0,1,u1) + 55/
         2*G(1,0,v1) - 20/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 
         7/3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 13*G(1,0,v1
         )*G( - v1,1 - v1,u1) + 11*G(1,0,v1)*G( - v1, - v1,u1) - 4/3*G(1,0,v1)
         *G( - v1,u1) + 11*G(1,0,v1)*G( - v1,0,u1) + 49/3*G(1,0,0,v1) - 2*G(1,
         0,0,v1)*G( - v1,u1) + 7*G(1,0,0,0,v1) - 4/3*G(1,0,1,v1) + 4*G(1,0,1,
         v1)*G(1 - v1,u1) - 22*G(1,0,1,v1)*G( - v1,u1) - 9*G(1,0,1,0,v1) - 4/3
         *G(1,1,1 - v1,u1) - 4/3*G(1,1,u1)*G(1,v1) - 1/6*G(1,1,v1)*Pi^2 + 1/6*
         G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) + 13*G(1,1,0,v1)*G( - v1,u1)
          + 9*G(1,1,0,0,v1) - 7*G(1,1,0,1,v1) - 6*G(1,1,1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 41/3*zeta3 + 773/72*Pi^2 - 11/72*Pi^4 + 2*G(
         1 - v1, - v1,1 - v1,0,u1) - G(1 - v1, - v1, - v1,0,u1) - 4/3*G(1 - v1
         , - v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) + 7/6*G(1 - v1, - v1,
         0,u1) - G(1 - v1, - v1,0,0,u1) - G(1 - v1,u1)*zeta3 - 59/36*G(1 - v1,
         u1)*Pi^2 - 10/3*G(1 - v1,0,u1) + 1/6*G(1 - v1,0,u1)*Pi^2 - 11*G(1 - 
         v1,0,0,u1) + 22*G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1, - v1,0,u1) + 
         G( - v1,1 - v1,u1)*Pi^2 - 46/3*G( - v1,1 - v1,0,u1) + 2*G( - v1,1 - 
         v1,0,0,u1) - 5*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,0
         ,u1) - 7*G( - v1, - v1, - v1,0,u1) - 4/3*G( - v1, - v1,u1)*Pi^2 + 2*
         G( - v1, - v1,0,1 - v1,u1) + 35/2*G( - v1, - v1,0,u1) + G( - v1, - v1
         ,0,0,u1) + 6*G( - v1,u1)*zeta3 + 16/3*G( - v1,u1)*Pi^2 - 46/3*G( - v1
         ,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,0,u1) + G( - v1,0, - v1,0,u1) + 59/
         12*G( - v1,0,u1) - 2*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,1 - v1,u1) + 
         19/6*G( - v1,0,0,u1) - 5*G( - v1,0,1,1 - v1,u1) - 3*G(0,1 - v1, - v1,
         0,u1) - 10/3*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 + G(0,1 - v1,u1)*G(
         1,0,v1) - 11*G(0,1 - v1,0,u1) + 5*G(0,1 - v1,1,1 - v1,u1) + 5*G(0,1
          - v1,1,u1)*G(1,v1) - G(0, - v1,1 - v1,0,u1) + 4*G(0, - v1, - v1,0,u1
         ) + 1/3*G(0, - v1,u1)*Pi^2 + G(0, - v1,u1)*G(1,0,v1) - G(0, - v1,0,1
          - v1,u1) + 23/6*G(0, - v1,0,u1) - G(0, - v1,0,u1)*G(1,v1) - 45/2*G(0
         ,u1) + 2*G(0,u1)*zeta3 + 271/36*G(0,u1)*Pi^2 - 271/12*G(0,u1)*G(0,v1)
          - 2*G(0,u1)*G(0,v1)*Pi^2 - 10/3*G(0,u1)*G(1,v1) - 1/6*G(0,u1)*G(1,v1
         )*Pi^2 + 89/6*G(0,u1)*G(1,0,v1) + G(0,u1)*G(1,0,0,v1) - G(0,u1)*G(1,0
         ,1,v1) + 137/6*G(0,v1) + 6*G(0,v1)*zeta3 - 131/36*G(0,v1)*Pi^2 - 2*G(
         0,v1)*G(1 - v1, - v1,1 - v1,u1) + G(0,v1)*G(1 - v1, - v1, - v1,u1) - 
         7/6*G(0,v1)*G(1 - v1, - v1,u1) + 14/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,
         v1)*G(1 - v1,u1)*Pi^2 + 2*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 85/6*G(0,v1
         )*G(1 - v1,0,u1) - G(0,v1)*G(1 - v1,0,0,u1) - 22*G(0,v1)*G(1 - v1,1,
         u1) - G(0,v1)*G( - v1,1 - v1, - v1,u1) + 46/3*G(0,v1)*G( - v1,1 - v1,
         u1) - 2*G(0,v1)*G( - v1,1 - v1,0,u1) + 5*G(0,v1)*G( - v1,1 - v1,1,u1)
          - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 7*G(0,v1)*G( - v1, - v1, - v1
         ,u1) - 35/2*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,v1)*G( - v1, - v1,0,u1)
          - 59/12*G(0,v1)*G( - v1,u1) + G(0,v1)*G( - v1,u1)*Pi^2 - 6*G(0,v1)*
         G( - v1,0,1 - v1,u1) - G(0,v1)*G( - v1,0, - v1,u1) + 10*G(0,v1)*G( - 
         v1,0,u1) + G(0,v1)*G( - v1,0,0,u1) + 5*G(0,v1)*G( - v1,0,1,u1) + 3*G(
         0,v1)*G(0,1 - v1, - v1,u1) + 21*G(0,v1)*G(0,1 - v1,u1) - 5*G(0,v1)*G(
         0,1 - v1,1,u1) + G(0,v1)*G(0, - v1,1 - v1,u1) - 4*G(0,v1)*G(0, - v1,
          - v1,u1) - 23/6*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(0, - v1,0,u1) + 
         64/3*G(0,v1)*G(1,u1) + 4/3*G(0,v1)*G(1,0,u1) - 8/3*G(0,v1)*G(1,1,u1)
          - 11*G(0,0,1 - v1,u1) - 3*G(0,0,1 - v1,u1)*G(0,v1) - G(0,0, - v1,u1)
         *G(0,v1) + G(0,0, - v1,0,u1) + 41/2*G(0,0,u1) + 1/2*G(0,0,u1)*Pi^2 + 
         19/6*G(0,0,u1)*G(0,v1) + G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1)
          - 11*G(0,0,u1)*G(1,v1) - G(0,0,u1)*G(1,0,v1) + 47/4*G(0,0,v1) + G(0,
         0,v1)*Pi^2 + G(0,0,v1)*G(1 - v1, - v1,u1) - 31/6*G(0,0,v1)*G(1 - v1,
         u1) + G(0,0,v1)*G( - v1,1 - v1,u1) + 7*G(0,0,v1)*G( - v1, - v1,u1) - 
         139/6*G(0,0,v1)*G( - v1,u1) - 3*G(0,0,v1)*G( - v1,0,u1) + G(0,0,v1)*
         G(0,1 - v1,u1) - 4*G(0,0,v1)*G(0, - v1,u1) + 9/2*G(0,0,v1)*G(0,u1) + 
         8/3*G(0,0,v1)*G(1,u1) - 65/3*G(0,0,0,v1) + G(0,0,0,v1)*G(1 - v1,u1)
          + 6*G(0,0,0,v1)*G( - v1,u1) - 3*G(0,0,0,v1)*G(0,u1) + 6*G(0,0,0,0,v1
         ) - 5*G(0,0,1,1 - v1,u1) + 5*G(0,0,1,u1)*G(0,v1) - 5*G(0,0,1,u1)*G(1,
         v1) + 14*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) - G(0,0,1,v1)*G(0,
         u1) + G(0,0,1,0,v1) + 22*G(0,1,1 - v1,u1) - 22*G(0,1,u1)*G(0,v1) + 22
         *G(0,1,u1)*G(1,v1) + 26*G(0,1,v1) + G(0,1,v1)*Pi^2 - 2*G(0,1,v1)*G(1
          - v1, - v1,u1) - 22*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,0,
         u1) + 5*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - v1,u1)
          + 46/3*G(0,1,v1)*G( - v1,u1) - G(0,1,v1)*G( - v1,0,u1) - 5*G(0,1,v1)
         *G(0,1 - v1,u1) + G(0,1,v1)*G(0, - v1,u1) - G(0,1,v1)*G(0,u1) - 8/3*
         G(0,1,v1)*G(1,u1) - 5/2*G(0,1,0,v1) - 2*G(0,1,0,v1)*G(1 - v1,u1) + G(
         0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,v1)*G(0,u1) + G(0,1,0,0,v1) + 5*G(0
         ,1,0,1,v1) - 4*G(0,1,1,0,v1) - 64/3*G(1,1 - v1,u1) - 4/3*G(1,1 - v1,0
         ,u1) + 4/9*G(1,u1)*Pi^2 - 64/3*G(1,u1)*G(1,v1) - 6*G(1,v1)*zeta3 - 25/
         36*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 1/6*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 + 22*G(1,v1)*G(1 - v1,1,u1) - 5*G(1,v1)*G( - v1,1 - v1,1,
         u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + G(1,v1)*G( - v1,u1)*Pi^2 - 46/3
         *G(1,v1)*G( - v1,0,u1) + 2*G(1,v1)*G( - v1,0,0,u1) - 5*G(1,v1)*G( - 
         v1,0,1,u1) - 4/3*G(1,0,1 - v1,u1) - 4/3*G(1,0,u1)*G(1,v1) - 77/12*G(1
         ,0,v1) + G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 59/6*G(1,0
         ,v1)*G(1 - v1,u1) + G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G( - v1,1
          - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 46/3*G(1,0,v1)*G( - v1,u1
         ) - 2*G(1,0,v1)*G( - v1,0,u1) - 19/2*G(1,0,0,v1) + G(1,0,0,v1)*G( - 
         v1,u1) - 19*G(1,0,1,v1) - 2*G(1,0,1,v1)*G(1 - v1,u1) + 5*G(1,0,1,v1)*
         G( - v1,u1) + G(1,0,1,0,v1) + 8/3*G(1,1,1 - v1,u1) + 8/3*G(1,1,u1)*G(
         1,v1) - 1/2*G(1,1,v1)*Pi^2 + 43/6*G(1,1,0,v1) - G(1,1,0,v1)*G(1 - v1,
         u1) - 4*G(1,1,0,v1)*G( - v1,u1) - G(1,1,0,0,v1) + 3*G(1,1,1,0,v1) )

       + N*u1*[1-v1]^-2 * (  - 7/2*zeta3 - 3/4*Pi^2 + 7/2*G(1 - v1, - v1,0,u1)
          + 7/12*G(1 - v1,u1)*Pi^2 - 7/2*G(1 - v1,1,1 - v1,u1) - 9/2*G( - v1,0
         ,u1) - 7/2*G(0, - v1,0,u1) - 7/12*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) + 
         7/3*G(0,v1)*Pi^2 - 7/2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - 
         v1,u1) + 7/2*G(0,v1)*G(1 - v1,1,u1) + 9/2*G(0,v1)*G( - v1,u1) + 7/2*
         G(0,v1)*G(0, - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 9/2*G(0,0,v1) - 17/6*G(
         0,0,v1)*G(1 - v1,u1) + 17/6*G(0,0,v1)*G(0,u1) - 7/2*G(0,0,0,v1) + 2/3
         *G(0,0,1,v1) + 7/2*G(0,1,1 - v1,u1) - 7/2*G(0,1,u1)*G(0,v1) + 7/2*G(0
         ,1,u1)*G(1,v1) - 13/2*G(0,1,v1) + 7/2*G(0,1,v1)*G(1 - v1,u1) - 7/2*G(
         0,1,v1)*G(0,u1) + 25/6*G(0,1,0,v1) + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)
         *G(1,v1) + 7/12*G(1,v1)*Pi^2 - 7/2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,
         v1) - 17/6*G(1,0,0,v1) + 7/2*G(1,0,1,v1) )

       + N*u1*[1-v1]^-1 * ( 7/2*zeta3 + 37/12*Pi^2 - 7/2*G(1 - v1, - v1,0,u1)
          - 17/4*G(1 - v1,u1) - 7/12*G(1 - v1,u1)*Pi^2 - 7/2*G(1 - v1,0,u1) + 
         7/2*G(1 - v1,1,1 - v1,u1) + 8*G( - v1,0,u1) - 7/2*G(0,1 - v1,u1) + 7/
         2*G(0, - v1,0,u1) + 17/4*G(0,u1) + 7/12*G(0,u1)*Pi^2 + 17/6*G(0,u1)*
         G(0,v1) - 7/2*G(0,u1)*G(1,v1) - 7/3*G(0,v1)*Pi^2 + 7/2*G(0,v1)*G(1 - 
         v1, - v1,u1) + 25/6*G(0,v1)*G(1 - v1,u1) - 7/2*G(0,v1)*G(1 - v1,1,u1)
          - 8*G(0,v1)*G( - v1,u1) - 7/2*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1
         ) - 8*G(0,0,v1) + 3/2*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,0,v1)*G(0,u1)
          + 7/2*G(0,0,0,v1) - 2*G(0,0,1,v1) - 7/2*G(0,1,1 - v1,u1) + 7/2*G(0,1
         ,u1)*G(0,v1) - 7/2*G(0,1,u1)*G(1,v1) + 31/6*G(0,1,v1) - 7/2*G(0,1,v1)
         *G(1 - v1,u1) + 7/2*G(0,1,v1)*G(0,u1) - 11/2*G(0,1,0,v1) - G(1,1 - v1
         ,u1) - G(1,u1)*G(1,v1) - 17/4*G(1,v1) - 7/12*G(1,v1)*Pi^2 + 7/2*G(1,
         v1)*G(1 - v1,1,u1) + 25/6*G(1,0,v1) + 3/2*G(1,0,0,v1) - 7/2*G(1,0,1,
         v1) )

       + N*u1*[u1+v1]^-3 * (  - 9/4*G(1 - v1,u1)*Pi^2 + 9/2*G(1 - v1,1,1 - v1,
         u1) - 9/2*G(0,v1)*G(1 - v1,1,u1) + 9/2*G(0,v1)*G(0,1 - v1,u1) + 9/2*
         G(0,1,1 - v1,u1) - 9/2*G(0,1,u1)*G(0,v1) + 9/2*G(0,1,u1)*G(1,v1) - 9/
         2*G(0,1,v1)*G(1 - v1,u1) - 9/4*G(1,v1)*Pi^2 + 9/2*G(1,v1)*G(1 - v1,1,
         u1) + 9/2*G(1,0,v1)*G(1 - v1,u1) - 9/2*G(1,0,1,v1) + 9/2*G(1,1,0,v1)
          )

       + N*u1*[u1+v1]^-2 * (  - 17/4*Pi^2 + 17/12*G(1 - v1,u1)*Pi^2 + 2*G(1 - 
         v1,0,u1) + 2/3*G(1 - v1,0,0,u1) - 7/2*G(1 - v1,1,1 - v1,u1) + 2*G(0,1
          - v1,u1) + 2/3*G(0,1 - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(1,
         v1) - 2/3*G(0,u1)*G(1,0,v1) + 2/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,
         u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 7/2*G(0,v1)*G(1 - v1,1,u1) - 25/6*
         G(0,v1)*G(0,1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 2/3*G(0,0,1 - v1,u1)
          + 2/3*G(0,0,u1)*G(1,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,1,
         v1) - 7/2*G(0,1,1 - v1,u1) + 7/2*G(0,1,u1)*G(0,v1) - 7/2*G(0,1,u1)*G(
         1,v1) - 13/2*G(0,1,v1) + 7/2*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*
         G(0,u1) + 2/3*G(0,1,0,v1) + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,v1)
          + 17/12*G(1,v1)*Pi^2 - 7/2*G(1,v1)*G(1 - v1,1,u1) + 5/2*G(1,0,v1) - 
         7/2*G(1,0,v1)*G(1 - v1,u1) + 2/3*G(1,0,0,v1) + 7/2*G(1,0,1,v1) - 7/2*
         G(1,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 6*zeta3 + 257/24*Pi^2 - 19/12*G(1 - v1,u1)*
         Pi^2 - 131/12*G(1 - v1,0,u1) - 5/3*G(1 - v1,0,0,u1) + 15/2*G(1 - v1,1
         ,1 - v1,u1) - 4*G( - v1,1 - v1,0,u1) + 8*G( - v1, - v1,0,u1) + 8/3*G(
          - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) + 17/2*G( - v1,0,u1) - 131/12
         *G(0,1 - v1,u1) - 5/3*G(0,1 - v1,0,u1) - G(0, - v1,0,u1) - 17/4*G(0,
         u1) + G(0,u1)*Pi^2 - 5*G(0,u1)*G(0,v1) - 131/12*G(0,u1)*G(1,v1) + 8/3
         *G(0,u1)*G(1,0,v1) + 17/4*G(0,v1) + 4/3*G(0,v1)*Pi^2 + 131/12*G(0,v1)
         *G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 15/2*G(0,v1)*G(1 - v1,1,
         u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1, - v1,u1) - 17/
         2*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G( - v1,0,u1) + 37/6*G(0,v1)*G(0,1
          - v1,u1) + G(0,v1)*G(0, - v1,u1) + 5/4*G(0,v1)*G(1,u1) - 5/3*G(0,0,1
          - v1,u1) + 59/6*G(0,0,u1) - 5/3*G(0,0,u1)*G(1,v1) + 1/6*G(0,0,v1) + 
         1/3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G(
         0,u1) - 6*G(0,0,0,v1) + 13/3*G(0,0,1,v1) + 15/2*G(0,1,1 - v1,u1) - 15/
         2*G(0,1,u1)*G(0,v1) + 15/2*G(0,1,u1)*G(1,v1) + 73/6*G(0,1,v1) - 15/2*
         G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) - 4/3*G(0,1,v1)*G(0,
         u1) + 1/3*G(0,1,0,v1) - 5/4*G(1,1 - v1,u1) - 5/4*G(1,u1)*G(1,v1) - 19/
         12*G(1,v1)*Pi^2 + 15/2*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G( - v1,0,
         u1) + 29/3*G(1,0,v1) + 7/2*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - 
         v1,u1) + 1/3*G(1,0,0,v1) - 15/2*G(1,0,1,v1) + 7/2*G(1,1,0,v1) )

       + N*u1 * (  - 23/3*Pi^2 + 23/6*G(1 - v1,u1) + 1/9*G(1 - v1,u1)*Pi^2 + 
         35/3*G(1 - v1,0,u1) - 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,
         0,u1) - 2/3*G( - v1, - v1,0,u1) - 5/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,
         0,1 - v1,u1) - 35/3*G( - v1,0,u1) + 35/3*G(0,1 - v1,u1) - 7/2*G(0,u1)
          - 37/3*G(0,u1)*G(0,v1) + 35/3*G(0,u1)*G(1,v1) - 1/3*G(0,v1) - 11*G(0
         ,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1
         ,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*G( - v1, - v1,
         u1) + 35/3*G(0,v1)*G( - v1,u1) + 35/3*G(0,v1)*G(1,u1) + 37/3*G(0,0,v1
         ) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1) + 2/3*G(0,1,v1)*G(1 - 
         v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 35/3*G(1,1 - v1,u1) - 35/3*G(1,
         u1)*G(1,v1) + 23/6*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)
         *G( - v1,0,u1) - 35/3*G(1,0,v1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*v1 * ( 17/9*Pi^2 - 1/9*G(1 - v1,u1)*Pi^2 - 17/6*G(1 - v1,0,u1)
          + 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1
         , - v1,0,u1) + 5/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) + 17/6
         *G( - v1,0,u1) - 17/6*G(0,1 - v1,u1) + 17/6*G(0,u1)*G(0,v1) - 17/6*G(
         0,u1)*G(1,v1) + 17/6*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1
         ) - 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/3
         *G(0,v1)*G( - v1, - v1,u1) - 17/6*G(0,v1)*G( - v1,u1) - 17/6*G(0,v1)*
         G(1,u1) - 17/6*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)
         *G(1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 17/6*G(1,1 - v1,u1) + 17/
         6*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*G( - v1,
         0,u1) + 17/6*G(1,0,v1) + 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^2*[1-u1-v1]^-2 * ( 5/18*Pi^2 + 5/3*G( - v1,0,u1) + 2*G(0, - v1,0
         ,u1) + 5/3*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) - 5/3*G(0,v1)*Pi^2
          - 5/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0
         , - v1,u1) + 2*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) - 5/3*G(0,0,v1
         ) - 4*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,1,v1) + 2*G(0
         ,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,0
         ,u1) + 4/3*G(1,u1)*Pi^2 + 1/3*G(1,v1)*Pi^2 - 2*G(1,0,1 - v1,u1) - 2*
         G(1,0,u1)*G(1,v1) - 5/3*G(1,0,v1) + 2*G(1,0,0,v1) - 2*G(1,0,1,v1) + 2
         *G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) - 4*G(1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - 8/9*Pi^2 + 4/3*G(1 - v1,0,u1) - 2*G( - v1,
         0,u1) + 4/3*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1) + 1/3*G(0,u1) - 4/3*G(
         0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) - 1/3*G(0,
         v1) + 5/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,
         u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 4/3*G(0,v1
         )*G(1,u1) - 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 8/3*G(0,0,v1)
          + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2/3*G(
         0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1)
          - 4/3*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 4/3*G(1,u1)*Pi^2 - 4/3*
         G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)
         *G(1,v1) - 2*G(1,0,v1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) - 2*G(1,1,1 - 
         v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,1,0,v1) )

       + N*u1^2*[1-v1]^-3 * ( 9/2*zeta3 - 9/2*G(1 - v1, - v1,0,u1) - 3/4*G(1
          - v1,u1)*Pi^2 + 9/2*G(1 - v1,1,1 - v1,u1) + 9/2*G(0, - v1,0,u1) + 3/
         4*G(0,u1)*Pi^2 - 3*G(0,v1)*Pi^2 + 9/2*G(0,v1)*G(1 - v1, - v1,u1) - 9/
         2*G(0,v1)*G(1 - v1,1,u1) - 9/2*G(0,v1)*G(0, - v1,u1) + 9/2*G(0,0,v1)*
         G(1 - v1,u1) - 9/2*G(0,0,v1)*G(0,u1) + 9/2*G(0,0,0,v1) - 9/2*G(0,1,1
          - v1,u1) + 9/2*G(0,1,u1)*G(0,v1) - 9/2*G(0,1,u1)*G(1,v1) - 9/2*G(0,1
         ,v1)*G(1 - v1,u1) + 9/2*G(0,1,v1)*G(0,u1) - 9/2*G(0,1,0,v1) - 3/4*G(1
         ,v1)*Pi^2 + 9/2*G(1,v1)*G(1 - v1,1,u1) + 9/2*G(1,0,0,v1) - 9/2*G(1,0,
         1,v1) )

       + N*u1^2*[1-v1]^-2 * (  - 9/2*zeta3 - 3*Pi^2 + 9/2*G(1 - v1, - v1,0,u1)
          + 3/4*G(1 - v1,u1)*Pi^2 + 9/2*G(1 - v1,0,u1) - 9/2*G(1 - v1,1,1 - v1
         ,u1) - 9/2*G( - v1,0,u1) + 9/2*G(0,1 - v1,u1) - 9/2*G(0, - v1,0,u1)
          - 3/4*G(0,u1)*Pi^2 - 9/2*G(0,u1)*G(0,v1) + 9/2*G(0,u1)*G(1,v1) + 3*
         G(0,v1)*Pi^2 - 9/2*G(0,v1)*G(1 - v1, - v1,u1) - 9/2*G(0,v1)*G(1 - v1,
         u1) + 9/2*G(0,v1)*G(1 - v1,1,u1) + 9/2*G(0,v1)*G( - v1,u1) + 9/2*G(0,
         v1)*G(0, - v1,u1) + 9/2*G(0,v1)*G(1,u1) + 9/2*G(0,0,v1) - 9/2*G(0,0,
         v1)*G(1 - v1,u1) + 9/2*G(0,0,v1)*G(0,u1) - 9/2*G(0,0,0,v1) + 9/2*G(0,
         1,1 - v1,u1) - 9/2*G(0,1,u1)*G(0,v1) + 9/2*G(0,1,u1)*G(1,v1) + 9/2*G(
         0,1,v1)*G(1 - v1,u1) - 9/2*G(0,1,v1)*G(0,u1) + 9/2*G(0,1,0,v1) - 9/2*
         G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) + 3/4*G(1,v1)*Pi^2 - 9/2*G(1,v1)
         *G(1 - v1,1,u1) - 9/2*G(1,0,v1) - 9/2*G(1,0,0,v1) + 9/2*G(1,0,1,v1) )

       + N*u1^2*[1-v1]^-1 * ( 3/2*Pi^2 - 9/4*G(1 - v1,0,u1) + 9/4*G( - v1,0,u1
         ) - 9/4*G(0,1 - v1,u1) + 9/4*G(0,u1)*G(0,v1) - 9/4*G(0,u1)*G(1,v1) + 
         9/4*G(0,v1)*G(1 - v1,u1) - 9/4*G(0,v1)*G( - v1,u1) - 9/4*G(0,v1)*G(1,
         u1) - 9/4*G(0,0,v1) + 9/4*G(1,1 - v1,u1) + 9/4*G(1,u1)*G(1,v1) + 9/4*
         G(1,0,v1) )

       + N*u1^2 * ( 19/9*Pi^2 - 19/6*G(1 - v1,0,u1) + 19/6*G( - v1,0,u1) - 19/
         6*G(0,1 - v1,u1) + 19/6*G(0,u1)*G(0,v1) - 19/6*G(0,u1)*G(1,v1) + 19/6
         *G(0,v1)*G(1 - v1,u1) - 19/6*G(0,v1)*G( - v1,u1) - 19/6*G(0,v1)*G(1,
         u1) - 19/6*G(0,0,v1) + 19/6*G(1,1 - v1,u1) + 19/6*G(1,u1)*G(1,v1) + 
         19/6*G(1,0,v1) )

       + N*u1^3*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2*G(0, - v1
         ,0,u1) - 2/3*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1) + 5/3*G(0,v1)*Pi^2
          + 2/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0
         , - v1,u1) - 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1
         ) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2*G(0
         ,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(1,1 - v1,0
         ,u1) - 4/3*G(1,u1)*Pi^2 - 1/3*G(1,v1)*Pi^2 + 2*G(1,0,1 - v1,u1) + 2*
         G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) - 2
         *G(1,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0
         ,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(0,v1)
          - 2/3*G(0,u1)*G(1,v1) + 2/3*G(0,u1)*G(1,0,v1) - 5/9*G(0,v1)*Pi^2 + 2/
         3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(0,1
          - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2/3*G(0
         ,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - 2/3*G(0,0,v1) - 4/3*G(0,0,v1
         )*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1)*
         G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,u1
         ) - 2/3*G(1,1 - v1,0,u1) + 4/9*G(1,u1)*Pi^2 + 2/3*G(1,u1)*G(1,v1) + 1/
         9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) + 2/3*
         G(1,0,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 2/3*G(1,1,1 - v1,u1)
          + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-2 * ( 2/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(1,0,v1)
          - 5/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0,
          - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - 4/3*G(0,0
         ,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1
         )*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,
         0,u1) + 4/9*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 
         2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 2/3*G(1,1
         ,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-2 * ( 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*[u1+v1]^-1 * ( 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( 1/2*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 1/2*Pi + 1/2*G(1 - v1,1,u1)*Pi - 1/2*G(0,v1)*
         G(1 - v1,u1)*Pi - 1/2*G(0,1,u1)*Pi + G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 5*Pi*zeta3 - 2/3*Pi^3 + 5*G(1 - v1, - v1,u1)
         *Pi - 4*G(1 - v1,1,u1)*Pi - G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - v1,1
          - v1,1,u1)*Pi + G( - v1, - v1, - v1,u1)*Pi + G( - v1, - v1,0,u1)*Pi
          - 7/2*G( - v1,u1)*Pi + 1/6*G( - v1,u1)*Pi^3 + G( - v1,0, - v1,u1)*Pi
          + 2*G( - v1,0,1,u1)*Pi + G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,1,u1
         )*Pi - 5*G(0, - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 11/2*G(0,v1)*Pi + 
         1/6*G(0,v1)*Pi^3 + 7*G(0,v1)*G(1 - v1,u1)*Pi - 3*G(0,v1)*G( - v1,1 - 
         v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi + 3*G(0,v1)*G(0,1 - v1,u1)*Pi - 
         G(0,0, - v1,u1)*Pi + 5*G(0,0,v1)*Pi - G(0,0,v1)*G( - v1,u1)*Pi + G(0,
         0,v1)*G(0,u1)*Pi - G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi + 4*G(0,1,u1)*Pi
          - 2*G(0,1,v1)*Pi - 3*G(0,1,0,v1)*Pi + 4*G(1,u1)*Pi + 2*G(1,0,v1)*Pi
          - 3*G(1,0,v1)*G( - v1,u1)*Pi - G(1,0,0,v1)*Pi )

       + i_*N^-1*[1-v1]^-1 * ( Pi^3 - 9/2*G(1 - v1, - v1,u1)*Pi + 5/2*G(1 - v1
         ,1,u1)*Pi + 5/2*G( - v1,u1)*Pi + 9/2*G(0, - v1,u1)*Pi + 3*G(0,u1)*G(0
         ,v1)*Pi + 7/2*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi - 9/2*G(0,0,v1)*
         Pi - 5/2*G(0,1,u1)*Pi + 3*G(0,1,v1)*Pi - 5/2*G(1,u1)*Pi - 3*G(1,0,v1)
         *Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi
          - G(0,1,u1)*Pi - G(1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - 1/2*Pi + 3*G(1 - v1,1,u1)*Pi + G(0,v1)*Pi
          - 3*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,1,u1)*Pi + 2*G(1,u1)*Pi - 3*G(1,
         0,v1)*Pi )

       + i_*N^-1 * (  - 5/2*Pi - 1/6*Pi^3 + 1/2*G(1 - v1,u1)*Pi + 1/2*G(1 - v1
         ,0,u1)*Pi - G(1 - v1,1,u1)*Pi + 1/2*G( - v1,1 - v1,u1)*Pi - 1/2*G( - 
         v1, - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2*G(0,1 - v1,u1)*Pi - 1/2*G(
         0, - v1,u1)*Pi + G(0,u1)*Pi - 1/2*G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*G(
         1,v1)*Pi + 1/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi
          + 1/2*G(0,0,u1)*Pi - 2*G(1,u1)*Pi + 1/2*G(1,v1)*Pi + 1/2*G(1,v1)*G(
          - v1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * ( Pi )

       + i_*N^-1*v1 * ( 1/2*Pi - 1/6*Pi^3 + G(1 - v1,u1)*Pi + 1/2*G(1 - v1,0,
         u1)*Pi - 1/2*G(1 - v1,1,u1)*Pi + 1/2*G( - v1,1 - v1,u1)*Pi - 1/2*G(
          - v1, - v1,u1)*Pi - G( - v1,u1)*Pi + 1/2*G(0,1 - v1,u1)*Pi - 1/2*G(0
         , - v1,u1)*Pi + G(0,u1)*Pi - 1/2*G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*G(1
         ,v1)*Pi - G(0,v1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi + 1/2*G(0,0,u1)*Pi
          - 1/2*G(0,1,u1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi + 1/2*G(1,v1)*G( - v1,
         u1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( 10*Pi*zeta3 - 2*G( - v1,1 - v1, - v1,u1)*
         Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G( - 
         v1, - v1,1 - v1,u1)*Pi + 4*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - 
         v1,0,u1)*Pi - 3*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - 
         v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 4*G( - 
         v1,0,1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi - 2/
         3*G(0,u1)*Pi^3 + 2*G(0,u1)*G(1,0,v1)*Pi - 3*G(0,v1)*Pi + G(0,v1)*Pi^3
          - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi
          + 4*G(0,v1)*G( - v1,0,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0
         , - v1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*Pi
          + 4*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi - 2*
         G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,0,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,v1
         )*G( - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,0,v1)*G(
          - v1,u1)*Pi - 4*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*Pi - 2*G(1,1,0,v1)*Pi
          )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 3*Pi - 5*Pi*zeta3 + 7/6*Pi^3 - 3*G(1
          - v1, - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1,u1)*Pi + G(
          - v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1,1 - 
         v1,0,u1)*Pi - 2*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*
         Pi - 3*G( - v1, - v1, - v1,u1)*Pi + 5*G( - v1, - v1,u1)*Pi - G( - v1,
          - v1,0,u1)*Pi + 3/2*G( - v1,u1)*Pi - 5/6*G( - v1,u1)*Pi^3 + 2*G( - 
         v1,0,1 - v1,u1)*Pi - 3*G( - v1,0, - v1,u1)*Pi + 3*G( - v1,0,u1)*Pi + 
         2*G( - v1,0,0,u1)*Pi - 2*G( - v1,0,1,u1)*Pi - 3*G(0,1 - v1, - v1,u1)*
         Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,1,u1)*Pi + 5*G(0, - v1,u1)*Pi
          + 2*G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3 + 5*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)
         *G(1,v1)*Pi - 2*G(0,u1)*G(1,0,v1)*Pi + 7/2*G(0,v1)*Pi - 5/6*G(0,v1)*
         Pi^3 - 5*G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G( - v1,1 - v1,u1)*Pi - 2*
         G(0,v1)*G( - v1, - v1,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi - 3*G(0,v1)*
         G( - v1,0,u1)*Pi - 3*G(0,v1)*G(0,1 - v1,u1)*Pi + 3*G(0,0, - v1,u1)*Pi
          - 2*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 3*G(0,0,v1)*Pi + G(0,0,
         v1)*G( - v1,u1)*Pi - 3*G(0,0,v1)*G(0,u1)*Pi + G(0,0,0,v1)*Pi - 2*G(0,
         0,1,u1)*Pi + 4*G(0,1,u1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi + G(0,1,0,v1)*Pi
          - 4*G(1,u1)*Pi - 2/3*G(1,v1)*Pi^3 + 2*G(1,v1)*G( - v1, - v1,u1)*Pi
          - 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi - 5*G(1,0,v1
         )*Pi + G(1,0,v1)*G( - v1,u1)*Pi + 3*G(1,0,0,v1)*Pi - 2*G(1,0,1,v1)*Pi
          + 2*G(1,1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-2 * (  - Pi^3 + 3*G(1 - v1, - v1,u1)*Pi - 3*G(1 - 
         v1,1,u1)*Pi - G( - v1,u1)*Pi - 3*G(0, - v1,u1)*Pi - 3*G(0,u1)*G(0,v1)
         *Pi - G(0,v1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1)*Pi + 3*G(0
         ,1,u1)*Pi - 3*G(0,1,v1)*Pi + G(1,u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-1 * ( Pi^3 - 3*G(1 - v1, - v1,u1)*Pi - 3*G(1 - v1,
         u1)*Pi + 3*G(1 - v1,1,u1)*Pi + 4*G( - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi
          - 3*G(0,u1)*Pi + 3*G(0,u1)*G(0,v1)*Pi + 4*G(0,v1)*Pi - 3*G(0,v1)*G(1
          - v1,u1)*Pi - 3*G(0,0,v1)*Pi - 3*G(0,1,u1)*Pi + 3*G(0,1,v1)*Pi + 2*
         G(1,u1)*Pi - 3*G(1,v1)*Pi - 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( G(1 - v1,1,u1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi
          + G(0,1,u1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * (  - 3*G(1 - v1,1,u1)*Pi - G(0,v1)*Pi + 3*G(0
         ,v1)*G(1 - v1,u1)*Pi - 3*G(0,1,u1)*Pi + G(1,u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - 1/2*Pi + 1/12*Pi^3 - 3/2*G(1 - v1, - v1,
         u1)*Pi + G(1 - v1,u1)*Pi + 1/2*G(1 - v1,0,u1)*Pi + 5/2*G(1 - v1,1,u1)
         *Pi + 1/2*G( - v1,1 - v1,u1)*Pi + G( - v1, - v1,u1)*Pi + G( - v1,u1)*
         Pi + 3/2*G( - v1,0,u1)*Pi + 1/2*G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*Pi
          + 2*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*G(1,v1)*Pi + 3/2*
         G(0,v1)*Pi - 9/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi
          + 1/2*G(0,0,u1)*Pi - 3/2*G(0,0,v1)*Pi + 5/2*G(0,1,u1)*Pi - 5/2*G(1,
         u1)*Pi + G(1,v1)*Pi + 1/2*G(1,v1)*G( - v1,u1)*Pi - 9/2*G(1,0,v1)*Pi )

       + i_*N^-1*u1*v1 * (  - 1/2*G(1 - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi - 1/2*
         G(0,u1)*Pi + 1/2*G(0,v1)*Pi + 1/2*G(1,u1)*Pi - 1/2*G(1,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-3 * ( 1/3*Pi^3 - G(1 - v1, - v1,u1)*Pi + G(1 - 
         v1,1,u1)*Pi + G(0, - v1,u1)*Pi + G(0,u1)*G(0,v1)*Pi - G(0,v1)*G(1 - 
         v1,u1)*Pi - G(0,0,v1)*Pi - G(0,1,u1)*Pi + G(0,1,v1)*Pi - G(1,0,v1)*Pi
          )

       + i_*N^-1*u1^2*[1-v1]^-2 * (  - 1/3*Pi^3 + G(1 - v1, - v1,u1)*Pi + G(1
          - v1,u1)*Pi - G(1 - v1,1,u1)*Pi - G( - v1,u1)*Pi - G(0, - v1,u1)*Pi
          + G(0,u1)*Pi - G(0,u1)*G(0,v1)*Pi - G(0,v1)*Pi + G(0,v1)*G(1 - v1,u1
         )*Pi + G(0,0,v1)*Pi + G(0,1,u1)*Pi - G(0,1,v1)*Pi - G(1,u1)*Pi + G(1,
         v1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-1 * (  - 1/2*G(1 - v1,u1)*Pi + 1/2*G( - v1,u1)*
         Pi - 1/2*G(0,u1)*Pi + 1/2*G(0,v1)*Pi + 1/2*G(1,u1)*Pi - 1/2*G(1,v1)*
         Pi )

       + i_*N^-1*u1^2 * (  - 1/2*G(1 - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi - 1/2*G(
         0,u1)*Pi + 1/2*G(0,v1)*Pi + 1/2*G(1,u1)*Pi - 1/2*G(1,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 1/18*Pi^3 - 1/3*G(1 - v1, - v1,u1)*Pi - 1/3*G(
          - v1,1 - v1,u1)*Pi - 1/3*G(0, - v1,u1)*Pi + 2/3*G(0,v1)*Pi - 1/3*G(0
         ,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 5/3*G(0,0,v1)*Pi
          - 1/3*G(0,1,v1)*Pi - 1/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,v1)*Pi )

       + i_*Nf*[1-v1]^-1 * (  - 1/3*G(0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-2 * ( 1/9*Pi^3 - 2/3*G(1 - v1, - v1,u1)*Pi - 2/3*
         G( - v1,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 10/3*G(0,0,v1)*Pi - 2/3*G(0,1,
         v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 4/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * (  - 1/18*Pi^3 + 1/3*G(1 - v1, - v1,u1)*Pi - 
         2/3*G(1 - v1,u1)*Pi + 1/3*G( - v1,1 - v1,u1)*Pi + 1/3*G(0, - v1,u1)*
         Pi + 4/3*G(0,v1)*Pi + 1/3*G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*G( - 
         v1,u1)*Pi - 5/3*G(0,0,v1)*Pi + 1/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*Pi + 1/
         3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[u1+v1]^-1 * (  - 1/3*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*Pi - 1/3
         *G(1,v1)*Pi )

       + i_*N*u1^-2*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1,
          - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 4/
         3*G(0,v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi
          + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^-2*[1-u1-v1]^-1 * (  - 2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G( - 
         v1, - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi
          + 4/3*G(0,v1)*G(1,u1)*Pi - 2/3*G(1,1 - v1,u1)*Pi - 2/3*G(1,u1)*Pi - 
         2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,u1)*
         Pi - 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^-2 * ( 19/6*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G( - v1,1 - v1,u1)*
         Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G(
          - v1,u1)*Pi - 17/6*G(1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-2*v1^2 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi
          + 2/3*G( - v1, - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 2/3*G(0,v1)*G(
          - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-2 * (  - 2*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,
          - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*
         Pi + 2*G(0,v1)*G( - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 2*G(1,1 - v1,
         u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1
         )*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * (  - 2/3*G(1 - v1,u1)*Pi + 2*G( - v1,1 - v1
         ,u1)*Pi + 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2/3*G(0,u1)*
         Pi + 4/3*G(0,v1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi
          + 2*G(1,1 - v1,u1)*Pi + 4/3*G(1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi - 2/3*
         G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 2*G(1,1,u1)*
         Pi )

       + i_*N*u1^-1*[u1+v1]^-1 * ( 9/4*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 23/6*Pi - 2/3*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi
          + 2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1
         ,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi - 2/
         3*G(0,v1)*G( - v1,u1)*Pi - 35/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi + 2/3*G(1
         ,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 7/2*Pi + 2/3*G(1 - v1,u1)*Pi + 11/6*G(1 - v1,1,
         u1)*Pi - 4/3*G( - v1,1 - v1,u1)*Pi + 4/3*G( - v1, - v1,u1)*Pi - 2/3*
         G( - v1,u1)*Pi - 4/3*G( - v1,0,u1)*Pi + 2/3*G(0,u1)*Pi - 2/3*G(0,v1)*
         Pi - 1/2*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi - 3/2*
         G(0,1,u1)*Pi + 10/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi - 4/3*G(1,v1)*G( - v1
         ,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * ( 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*
         Pi + 5/3*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 5/3*G(0,v1)*Pi - 2*G(0
         ,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*
         G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 2*G(
         1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 1/3*Pi + 8*Pi*zeta3 - 119/36*Pi^3 - 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi + G(1 - v1, - v1, - v1,u1)*Pi + 59/6*G(1 - v1, - 
         v1,u1)*Pi - G(1 - v1, - v1,0,u1)*Pi + 4/3*G(1 - v1,u1)*Pi - 1/2*G(1
          - v1,u1)*Pi^3 - 22*G(1 - v1,1,u1)*Pi - G( - v1,1 - v1, - v1,u1)*Pi
          + 3*G( - v1,1 - v1,u1)*Pi - 3*G( - v1,1 - v1,0,u1)*Pi + 5*G( - v1,1
          - v1,1,u1)*Pi - 3*G( - v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - 
         v1,u1)*Pi - 17/3*G( - v1, - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi - 
         133/12*G( - v1,u1)*Pi + 5/3*G( - v1,u1)*Pi^3 - 3*G( - v1,0,1 - v1,u1)
         *Pi + 1/6*G( - v1,0,u1)*Pi - 3*G( - v1,0,0,u1)*Pi + 5*G( - v1,0,1,u1)
         *Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 5*G(0,1 - v1,1,u1)*Pi + G(0, - v1,1
          - v1,u1)*Pi - 4*G(0, - v1, - v1,u1)*Pi - 37/6*G(0, - v1,u1)*Pi + G(0
         , - v1,u1)*G(1,v1)*Pi + G(0, - v1,0,u1)*Pi + 4/3*G(0,u1)*Pi - G(0,u1)
         *Pi^3 - 23/2*G(0,u1)*G(0,v1)*Pi + 3*G(0,u1)*G(1,0,v1)*Pi - 395/12*G(0
         ,v1)*Pi + 5/3*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 113/6*
         G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G( - 
         v1,1 - v1,u1)*Pi + 7*G(0,v1)*G( - v1, - v1,u1)*Pi - 23/6*G(0,v1)*G(
          - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi + 5*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 3*G(0,v1)*G(0, - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 2*G(0,0, - v1,
         u1)*Pi - 3*G(0,0,u1)*G(0,v1)*Pi + 1/3*G(0,0,v1)*Pi + 2*G(0,0,v1)*G(1
          - v1,u1)*Pi + 3*G(0,0,v1)*G( - v1,u1)*Pi + G(0,0,v1)*G(0,u1)*Pi + 3*
         G(0,0,0,v1)*Pi + 5*G(0,0,1,u1)*Pi + G(0,0,1,v1)*Pi + 22*G(0,1,u1)*Pi
          - 26/3*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + G(0,1,v1)*G( - 
         v1,u1)*Pi - 3*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi - 4/3*G(1,1 - 
         v1,u1)*Pi + 64/3*G(1,u1)*Pi - 4/3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi
          + 1/2*G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(1,v1)*G(
          - v1, - v1,u1)*Pi + 3*G(1,v1)*G( - v1,u1)*Pi - 3*G(1,v1)*G( - v1,0,
         u1)*Pi - 4/3*G(1,0,u1)*Pi + 67/6*G(1,0,v1)*Pi + G(1,0,v1)*G(1 - v1,u1
         )*Pi - 2*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*
         Pi - 8/3*G(1,1,u1)*Pi - G(1,1,0,v1)*Pi )

       + i_*N*[1-v1]^-1 * ( 7/6*Pi^3 - 7/2*G(1 - v1, - v1,u1)*Pi + 15/2*G(1 - 
         v1,1,u1)*Pi + 5/4*G( - v1,u1)*Pi + 7/2*G(0, - v1,u1)*Pi + 9/2*G(0,u1)
         *G(0,v1)*Pi + 139/12*G(0,v1)*Pi - 13/2*G(0,v1)*G(1 - v1,u1)*Pi - 7/2*
         G(0,0,v1)*Pi - 15/2*G(0,1,u1)*Pi + 9/2*G(0,1,v1)*Pi - 5/4*G(1,u1)*Pi
          - 5/2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9/2*G(1 - v1,1,u1)*Pi + 9/2*G(0,v1)*G(1 - v1,
         u1)*Pi - 9/2*G(0,1,u1)*Pi - 9/2*G(1,u1)*Pi + 9/2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 17/4*Pi + Pi^3 - 2/3*G(1 - v1,u1)*Pi - 2*G(1
          - v1,0,u1)*Pi + 7/2*G(1 - v1,1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi - 2/3*G(
         0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 31/6*G(0,v1)
         *Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,v1)*Pi
          + 7/2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - G(1,u1)*Pi - 2/3*G(1,v1)*Pi - 
         3/2*G(1,0,v1)*Pi )

       + i_*N * (  - 35/2*Pi + 5/6*Pi^3 + G(1 - v1, - v1,u1)*Pi - 17/2*G(1 - 
         v1,u1)*Pi - 7/2*G(1 - v1,0,u1)*Pi + 25/3*G(1 - v1,1,u1)*Pi - 35/6*G(
          - v1,1 - v1,u1)*Pi + 29/6*G( - v1, - v1,u1)*Pi + 15/2*G( - v1,u1)*Pi
          - 7/3*G( - v1,0,u1)*Pi - 7/2*G(0,1 - v1,u1)*Pi + 7/2*G(0, - v1,u1)*
         Pi - 7*G(0,u1)*Pi + 7/2*G(0,u1)*G(0,v1)*Pi - 7/2*G(0,u1)*G(1,v1)*Pi
          + 8*G(0,v1)*Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi + 29/6*G(0,v1)*G( - v1,
         u1)*Pi - 7/2*G(0,0,u1)*Pi - G(0,0,v1)*Pi + 16*G(1,u1)*Pi - 17/2*G(1,
         v1)*Pi - 35/6*G(1,v1)*G( - v1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-1 * ( Pi )

       + i_*N*v1 * ( 7/2*Pi - 1/6*Pi^3 - G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,u1
         )*Pi + 3/2*G(1 - v1,0,u1)*Pi - 11/6*G(1 - v1,1,u1)*Pi + 11/6*G( - v1,
         1 - v1,u1)*Pi - 5/6*G( - v1, - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 1/3*G(
          - v1,0,u1)*Pi + 3/2*G(0,1 - v1,u1)*Pi - 3/2*G(0, - v1,u1)*Pi + 4*G(0
         ,u1)*Pi - 3/2*G(0,u1)*G(0,v1)*Pi + 3/2*G(0,u1)*G(1,v1)*Pi - 4*G(0,v1)
         *Pi - G(0,v1)*G(1 - v1,u1)*Pi - 5/6*G(0,v1)*G( - v1,u1)*Pi + 3/2*G(0,
         0,u1)*Pi + G(0,0,v1)*Pi - 3/2*G(0,1,u1)*Pi - 10/3*G(1,u1)*Pi + 4*G(1,
         v1)*Pi + 11/6*G(1,v1)*G( - v1,u1)*Pi - G(1,0,v1)*Pi )

       + i_*N*v1^2 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi + 2/3
         *G( - v1, - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1
         )*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 40*Pi*zeta3 - 3/4*Pi^3 - 4*G(1 - v1, - v1,1
          - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi - 7/3*G(1 - v1, - v1,u1)
         *Pi - 2*G(1 - v1, - v1,0,u1)*Pi - G(1 - v1,u1)*Pi^3 - 2*G( - v1,1 - 
         v1, - v1,u1)*Pi + 4/3*G( - v1,1 - v1,u1)*Pi - 11*G( - v1,1 - v1,0,u1)
         *Pi + 22*G( - v1,1 - v1,1,u1)*Pi - 11*G( - v1, - v1,1 - v1,u1)*Pi + 
         21*G( - v1, - v1, - v1,u1)*Pi + 5/6*G( - v1, - v1,u1)*Pi - 6*G( - v1,
          - v1,0,u1)*Pi - 55/2*G( - v1,u1)*Pi + 5*G( - v1,u1)*Pi^3 - 11*G( - 
         v1,0,1 - v1,u1)*Pi + 5*G( - v1,0, - v1,u1)*Pi - 13/6*G( - v1,0,u1)*Pi
          - 11*G( - v1,0,0,u1)*Pi + 22*G( - v1,0,1,u1)*Pi + 13*G(0,1 - v1, - 
         v1,u1)*Pi - 22*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(
         0, - v1, - v1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*
         Pi + 2*G(0, - v1,0,u1)*Pi - 11/3*G(0,u1)*Pi^3 - 13/6*G(0,u1)*G(0,v1)*
         Pi + 11*G(0,u1)*G(1,0,v1)*Pi - 55/2*G(0,v1)*Pi + 5*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1, - v1,u1)*Pi - 7/3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,
         v1)*G(1 - v1,0,u1)*Pi - 11*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 19*G(0,v1)
         *G( - v1, - v1,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi + 7*G(0,v1)*G( - 
         v1,0,u1)*Pi + 22*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(0, - v1,u1)*
         Pi + 4/3*G(0,v1)*G(1,u1)*Pi - 9*G(0,0, - v1,u1)*Pi - 11*G(0,0,u1)*G(0
         ,v1)*Pi - 35/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,
         v1)*G( - v1,u1)*Pi + 7*G(0,0,v1)*G(0,u1)*Pi + 6*G(0,0,0,v1)*Pi + 22*
         G(0,0,1,u1)*Pi + 2*G(0,0,1,v1)*Pi + 4/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(
         1 - v1,u1)*Pi + 2*G(0,1,v1)*G( - v1,u1)*Pi - 11*G(0,1,v1)*G(0,u1)*Pi
          - 11*G(0,1,0,v1)*Pi + 8/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1
         )*Pi - 11*G(1,v1)*G( - v1, - v1,u1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi
          - 11*G(1,v1)*G( - v1,0,u1)*Pi + 35/6*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1
          - v1,u1)*Pi - 11*G(1,0,v1)*G( - v1,u1)*Pi - 9*G(1,0,0,v1)*Pi + 9*G(1
         ,0,1,v1)*Pi - 4/3*G(1,1,u1)*Pi - 7*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 45/2*Pi - 8*Pi*zeta3 + 77/18*Pi^3 + 2*G(1
          - v1, - v1,1 - v1,u1)*Pi - G(1 - v1, - v1, - v1,u1)*Pi + 7/6*G(1 - 
         v1, - v1,u1)*Pi + G(1 - v1, - v1,0,u1)*Pi - 10/3*G(1 - v1,u1)*Pi + 1/
         2*G(1 - v1,u1)*Pi^3 - 11*G(1 - v1,0,u1)*Pi + 22*G(1 - v1,1,u1)*Pi + 
         G( - v1,1 - v1, - v1,u1)*Pi - 46/3*G( - v1,1 - v1,u1)*Pi + 2*G( - v1,
         1 - v1,0,u1)*Pi - 5*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,
         u1)*Pi - 7*G( - v1, - v1, - v1,u1)*Pi + 35/2*G( - v1, - v1,u1)*Pi + 3
         *G( - v1, - v1,0,u1)*Pi + 59/12*G( - v1,u1)*Pi - 4/3*G( - v1,u1)*Pi^3
          + 2*G( - v1,0,1 - v1,u1)*Pi + G( - v1,0, - v1,u1)*Pi - 20/3*G( - v1,
         0,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 5*G( - v1,0,1,u1)*Pi - 3*G(0,1 - v1
         , - v1,u1)*Pi - 11*G(0,1 - v1,u1)*Pi + 5*G(0,1 - v1,1,u1)*Pi - G(0,
          - v1,1 - v1,u1)*Pi + 4*G(0, - v1, - v1,u1)*Pi + 23/6*G(0, - v1,u1)*
         Pi - G(0, - v1,u1)*G(1,v1)*Pi - G(0, - v1,0,u1)*Pi + 37/6*G(0,u1)*Pi
          + 2/3*G(0,u1)*Pi^3 + 23/3*G(0,u1)*G(0,v1)*Pi - 11*G(0,u1)*G(1,v1)*Pi
          - 2*G(0,u1)*G(1,0,v1)*Pi + 173/12*G(0,v1)*Pi - 4/3*G(0,v1)*Pi^3 - 2*
         G(0,v1)*G(1 - v1, - v1,u1)*Pi - 47/6*G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1
         )*G(1 - v1,0,u1)*Pi + 3*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 6*G(0,v1)*G(
          - v1, - v1,u1)*Pi + 119/6*G(0,v1)*G( - v1,u1)*Pi - 5*G(0,v1)*G(0,1
          - v1,u1)*Pi + 3*G(0,v1)*G(0, - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*Pi + 
         G(0,0, - v1,u1)*Pi - 11*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi + 13*G(
         0,0,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 3*G(0,0,v1)*G( - v1,u1)*Pi
          - 3*G(0,0,0,v1)*Pi - 5*G(0,0,1,u1)*Pi - G(0,0,1,v1)*Pi + 22*G(0,1,u1
         )*Pi - G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,u1)*Pi - G(0,1,v1)*G( - v1
         ,u1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi + 3*G(0,1,0,v1)*Pi - 4/3*G(1,1 - v1,
         u1)*Pi - 64/3*G(1,u1)*Pi - 4/3*G(1,u1)*G(1,v1)*Pi - 10/3*G(1,v1)*Pi
          - 1/6*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 2*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 46/3*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,v1)*G( - v1,
         0,u1)*Pi - 4/3*G(1,0,u1)*Pi - 29/3*G(1,0,v1)*Pi - G(1,0,v1)*G(1 - v1,
         u1)*Pi + 3*G(1,0,v1)*G( - v1,u1)*Pi + G(1,0,0,v1)*Pi - G(1,0,1,v1)*Pi
          + 8/3*G(1,1,u1)*Pi )

       + i_*N*u1*[1-v1]^-2 * (  - 7/6*Pi^3 + 7/2*G(1 - v1, - v1,u1)*Pi - 7/2*
         G(1 - v1,1,u1)*Pi - 9/2*G( - v1,u1)*Pi - 7/2*G(0, - v1,u1)*Pi - 7/2*
         G(0,u1)*G(0,v1)*Pi - 9/2*G(0,v1)*Pi + 7/2*G(0,v1)*G(1 - v1,u1)*Pi + 7/
         2*G(0,0,v1)*Pi + 7/2*G(0,1,u1)*Pi - 7/2*G(0,1,v1)*Pi + 9/2*G(1,u1)*Pi
          + 7/2*G(1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-1 * ( 7/6*Pi^3 - 7/2*G(1 - v1, - v1,u1)*Pi - 7/2*G(1
          - v1,u1)*Pi + 7/2*G(1 - v1,1,u1)*Pi + 8*G( - v1,u1)*Pi + 7/2*G(0, - 
         v1,u1)*Pi - 7/2*G(0,u1)*Pi + 7/2*G(0,u1)*G(0,v1)*Pi + 8*G(0,v1)*Pi - 
         7/2*G(0,v1)*G(1 - v1,u1)*Pi - 7/2*G(0,0,v1)*Pi - 7/2*G(0,1,u1)*Pi + 7/
         2*G(0,1,v1)*Pi - G(1,u1)*Pi - 7/2*G(1,v1)*Pi - 7/2*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 9/2*G(1 - v1,1,u1)*Pi - 9/2*G(0,v1)*G(1 - v1,
         u1)*Pi + 9/2*G(0,1,u1)*Pi - 9/2*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * (  - 1/3*Pi^3 + 2*G(1 - v1,u1)*Pi + 2/3*G(1 - v1
         ,0,u1)*Pi - 7/2*G(1 - v1,1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi + 2*G(0,u1)
         *Pi - 2/3*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,u1)*G(1,v1)*Pi - 13/2*G(0,v1)*
         Pi + 17/6*G(0,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,0,u1)*Pi + 2/3*G(0,0,v1)*
         Pi - 7/2*G(0,1,u1)*Pi - 2/3*G(0,1,v1)*Pi + 9/2*G(1,u1)*Pi + 2*G(1,v1)
         *Pi + 17/6*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 17/4*Pi + 5/6*Pi^3 - 131/12*G(1 - v1,u1)*Pi
          - 5/3*G(1 - v1,0,u1)*Pi + 15/2*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1,
         u1)*Pi + 8*G( - v1, - v1,u1)*Pi + 17/2*G( - v1,u1)*Pi - 4*G( - v1,0,
         u1)*Pi - 5/3*G(0,1 - v1,u1)*Pi - G(0, - v1,u1)*Pi - 79/12*G(0,u1)*Pi
          - 4/3*G(0,u1)*G(0,v1)*Pi - 5/3*G(0,u1)*G(1,v1)*Pi + 38/3*G(0,v1)*Pi
          - 29/6*G(0,v1)*G(1 - v1,u1)*Pi + 8*G(0,v1)*G( - v1,u1)*Pi - 5/3*G(0,
         0,u1)*Pi + 19/3*G(0,0,v1)*Pi + 15/2*G(0,1,u1)*Pi - 4/3*G(0,1,v1)*Pi
          - 5/4*G(1,u1)*Pi - 131/12*G(1,v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 29/
         6*G(1,0,v1)*Pi )

       + i_*N*u1 * ( 1/3*Pi + 35/3*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi + 2/
         3*G( - v1,1 - v1,u1)*Pi - 2/3*G( - v1, - v1,u1)*Pi - 35/3*G( - v1,u1)
         *Pi + 2/3*G( - v1,0,u1)*Pi + 35/3*G(0,u1)*Pi - 35/3*G(0,v1)*Pi - 2/3*
         G(0,v1)*G( - v1,u1)*Pi - 35/3*G(1,u1)*Pi + 35/3*G(1,v1)*Pi + 2/3*G(1,
         v1)*G( - v1,u1)*Pi )

       + i_*N*u1*v1 * (  - 17/6*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi - 2/3*
         G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1, - v1,u1)*Pi + 17/6*G( - v1,u1)*
         Pi - 2/3*G( - v1,0,u1)*Pi - 17/6*G(0,u1)*Pi + 17/6*G(0,v1)*Pi + 2/3*
         G(0,v1)*G( - v1,u1)*Pi + 17/6*G(1,u1)*Pi - 17/6*G(1,v1)*Pi - 2/3*G(1,
         v1)*G( - v1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 1/3*Pi^3 + 5/3*G( - v1,u1)*Pi + 2*G(0, - 
         v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 5/3*G(0,v1)*Pi - 2*G(0,0,v1)*Pi + 
         2*G(0,1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2*G(1,0
         ,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 1/3*Pi - 1/3*Pi^3 + 4/3*G(1 - v1,u1)*Pi - 
         2*G( - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 4/3*G(0,u1)*Pi - 2*G(0,u1)*G(
         0,v1)*Pi - 2*G(0,v1)*Pi + 2*G(0,0,v1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1,1
          - v1,u1)*Pi - 4/3*G(1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi
          + 2*G(1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-v1]^-3 * ( 3/2*Pi^3 - 9/2*G(1 - v1, - v1,u1)*Pi + 9/2*G(
         1 - v1,1,u1)*Pi + 9/2*G(0, - v1,u1)*Pi + 9/2*G(0,u1)*G(0,v1)*Pi - 9/2
         *G(0,v1)*G(1 - v1,u1)*Pi - 9/2*G(0,0,v1)*Pi - 9/2*G(0,1,u1)*Pi + 9/2*
         G(0,1,v1)*Pi - 9/2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-2 * (  - 3/2*Pi^3 + 9/2*G(1 - v1, - v1,u1)*Pi + 9/2
         *G(1 - v1,u1)*Pi - 9/2*G(1 - v1,1,u1)*Pi - 9/2*G( - v1,u1)*Pi - 9/2*
         G(0, - v1,u1)*Pi + 9/2*G(0,u1)*Pi - 9/2*G(0,u1)*G(0,v1)*Pi - 9/2*G(0,
         v1)*Pi + 9/2*G(0,v1)*G(1 - v1,u1)*Pi + 9/2*G(0,0,v1)*Pi + 9/2*G(0,1,
         u1)*Pi - 9/2*G(0,1,v1)*Pi - 9/2*G(1,u1)*Pi + 9/2*G(1,v1)*Pi + 9/2*G(1
         ,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-1 * (  - 9/4*G(1 - v1,u1)*Pi + 9/4*G( - v1,u1)*Pi
          - 9/4*G(0,u1)*Pi + 9/4*G(0,v1)*Pi + 9/4*G(1,u1)*Pi - 9/4*G(1,v1)*Pi
          )

       + i_*N*u1^2 * (  - 19/6*G(1 - v1,u1)*Pi + 19/6*G( - v1,u1)*Pi - 19/6*G(
         0,u1)*Pi + 19/6*G(0,v1)*Pi + 19/6*G(1,u1)*Pi - 19/6*G(1,v1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * (  - 1/3*Pi^3 - 2/3*G( - v1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,v1)*Pi + 2*G(0,0,v1)*Pi
          - 2*G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(
         1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * ( 1/9*Pi^3 - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - 
         v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,
         v1)*Pi + 2/3*G(0,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*
         G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1
         ,v1)*Pi - 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-2 * ( 1/9*Pi^3 + 2/3*G(0, - v1,u1)*Pi + 2/3*G(0,
         u1)*G(0,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1
         ,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*
         Pi ) ;
g [alpha2_2L] =  + N^-1*u1^-2 * ( 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1,
         u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1,u1)
          - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( 1/2*G(1 - v1,u1) + 3/2*G(0,v1)*G(1 - v1,u1) - 3/2*G(0,
         v1)*G(1,u1) + 3/2*G(1,1 - v1,u1) + 3/2*G(1,u1)*G(1,v1) + 1/2*G(1,v1)
          )

       + N^-1*u1^-1*v1 * (  - 1/2*G(1 - v1,u1) + 1/2*G(0,v1) - 1/2*G(1,v1) )

       + N^-1*[1-u1-v1]^-1 * ( 5/2*zeta3 - 1/4*Pi^2 - 49/360*Pi^4 + 1/2*G(1 - 
         v1, - v1,0,u1) + 7/12*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 
         G( - v1,1 - v1, - v1,0,u1) - 7/6*G( - v1,1 - v1,u1)*Pi^2 + 2*G( - v1,
         1 - v1,1,1 - v1,u1) + G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,
         u1)*Pi^2 + G( - v1, - v1,0,0,u1) - 2*G( - v1,u1)*zeta3 + G( - v1,0,
          - v1,0,u1) - G( - v1,0,u1) + 1/6*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,1,
         1 - v1,u1) + G(0,1 - v1, - v1,0,u1) + 1/2*G(0,1 - v1,u1)*Pi^2 - G(0,1
          - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,1,1 - v1,u1) - 2*G(0,1 - v1,1,u1)*
         G(1,v1) - 1/2*G(0, - v1,0,u1) + G(0,u1)*zeta3 + 1/6*G(0,u1)*Pi^2 + 1/
         2*G(0,u1)*G(0,v1) + 1/6*G(0,u1)*G(0,v1)*Pi^2 - G(0,u1)*G(1,0,0,v1) - 
         2*G(0,v1) - 2*G(0,v1)*zeta3 - 5/12*G(0,v1)*Pi^2 - 1/2*G(0,v1)*G(1 - 
         v1, - v1,u1) + G(0,v1)*G(1 - v1,u1) + 3/2*G(0,v1)*G(1 - v1,0,u1) + 2*
         G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1, - v1,u1) - G(0,v1)*
         G( - v1,1 - v1,0,u1) - 2*G(0,v1)*G( - v1,1 - v1,1,u1) - G(0,v1)*G( - 
         v1, - v1, - v1,u1) + G(0,v1)*G( - v1,u1) - 5/6*G(0,v1)*G( - v1,u1)*
         Pi^2 + 2*G(0,v1)*G( - v1,0,1 - v1,u1) - G(0,v1)*G( - v1,0, - v1,u1)
          + G(0,v1)*G( - v1,0,0,u1) - 2*G(0,v1)*G( - v1,0,1,u1) - G(0,v1)*G(0,
         1 - v1, - v1,u1) + 3*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0,1 - v1,0,u1
         ) + 2*G(0,v1)*G(0,1 - v1,1,u1) + 1/2*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1
         )*G(1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + G(0,0, - v1,u1)*G(0,v1) - G(
         0,0, - v1,0,u1) + G(0,0,u1)*G(0,0,v1) + G(0,0,v1) - 5/6*G(0,0,v1)*
         Pi^2 - 1/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G( - v1,1 - v1,u1) - G(
         0,0,v1)*G( - v1, - v1,u1) - G(0,0,v1)*G( - v1,0,u1) - G(0,0,v1)*G(0,1
          - v1,u1) + 1/2*G(0,0,v1)*G(0,u1) - 1/2*G(0,0,0,v1) - G(0,0,0,v1)*G(0
         ,u1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*
         G(1,v1) + G(0,0,1,0,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 
         2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) - 7/6*G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*
         G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G(0,1 - 
         v1,u1) + G(0,1,v1)*G(0,u1) - 5/2*G(0,1,0,v1) + G(0,1,0,v1)*G( - v1,u1
         ) - G(0,1,0,v1)*G(0,u1) + G(0,1,0,0,v1) - 2*G(0,1,0,1,v1) + 3*G(0,1,1
         ,0,v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) - G(1,v1)*zeta3 - 1/6*
         G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1,1 - v1,1,
         u1) - 7/6*G(1,v1)*G( - v1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,1,u1) - 1/2*
         G(1,0,v1) - 1/6*G(1,0,v1)*Pi^2 - 3/2*G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0
         ,v1)*G( - v1,1 - v1,u1) - G(1,0,v1)*G( - v1,0,u1) - 1/2*G(1,0,0,v1)
          + G(1,0,0,v1)*G( - v1,u1) + G(1,0,0,0,v1) - G(1,0,1,v1) - 2*G(1,0,1,
         v1)*G( - v1,u1) + G(1,0,1,0,v1) + 3*G(1,1,0,v1)*G( - v1,u1) + G(1,1,0
         ,0,v1) )

       + N^-1*[1-u1]^-1 * ( 1 )

       + N^-1*[u1+v1]^-2 * ( 1/2*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) - 5/
         2*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G(0,1 - v1,
         u1) + 5/2*G(0,v1)*G(1,u1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(
         0,1,u1)*G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - 5/2*G(1,1 - v1,u1) - 5/2*
         G(1,u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,
         v1)*G(1 - v1,u1) + G(1,0,1,v1) - G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( 1/2*Pi^2 - G(1 - v1,u1) - 3/2*G(1 - v1,u1)*Pi^2
          + 3*G(1 - v1,1,1 - v1,u1) + 9/2*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1
          - v1,1,u1) + 3*G(0,v1)*G(0,1 - v1,u1) - 7/2*G(0,v1)*G(1,u1) + 3*G(0,
         1,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1,u1)*G(1,v1) + G(0,1,v1)
          - 3*G(0,1,v1)*G(1 - v1,u1) + 7/2*G(1,1 - v1,u1) + 7/2*G(1,u1)*G(1,v1
         ) - G(1,v1) - 3/2*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1)
          + 3*G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,1,v1) + 3*G(1,1,0,v1) )

       + N^-1 * ( zeta3 - 1/2*Pi^2 - 3/2*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*Pi^2
          + 1/2*G(1 - v1,0,u1) + 1/2*G(1 - v1,0,0,u1) - 1/2*G(1 - v1,1,1 - v1,
         u1) + 1/2*G( - v1,1 - v1,0,u1) - 1/2*G( - v1, - v1,0,u1) - 1/6*G( - 
         v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) - 1/2*G( - v1,0,u1) - 1/2*G(
          - v1,0,0,u1) + 1/2*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,0,u1) - 1/2*G(0,
          - v1,0,u1) + 1/2*G(0,u1) - 1/3*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) + 1/2*
         G(0,u1)*G(1,v1) - 1/2*G(0,u1)*G(1,0,v1) + G(0,v1) + 1/6*G(0,v1)*Pi^2
          - 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1) + 1/2*G(0,v1
         )*G(1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) + 1/2*G(0,v1)*G( - 
         v1, - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1)
          + 1/2*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1)
          + 1/2*G(0,0,u1) - 1/2*G(0,0,u1)*G(0,v1) + 1/2*G(0,0,u1)*G(1,v1) + 1/
         2*G(0,0,v1) + 1/2*G(0,0,v1)*G( - v1,u1) + 1/2*G(0,0,v1)*G(0,u1) - 1/2
         *G(0,0,1,v1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0,v1) - 1/2*G(0
         ,1,u1)*G(1,v1) + 1/2*G(0,1,v1) + 1/2*G(0,1,v1)*G(1 - v1,u1) - 1/2*G(0
         ,1,v1)*G( - v1,u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) - 3/2*G(1,v1)
          - 1/6*G(1,v1)*Pi^2 - 1/2*G(1,v1)*G(1 - v1,1,u1) + 1/2*G(1,v1)*G( - 
         v1,0,u1) - 1/2*G(1,0,v1) - 1/2*G(1,0,v1)*G( - v1,u1) + 1/2*G(1,0,1,v1
         ) )

       + N^-1*v1*[1-u1]^-2 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + N^-1*v1 * ( zeta3 - 2/3*Pi^2 - 1/6*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,u1)
          + 1/2*G(1 - v1,0,0,u1) - 1/2*G(1 - v1,1,1 - v1,u1) + 1/2*G( - v1,1
          - v1,0,u1) - 1/2*G( - v1, - v1,0,u1) - 1/6*G( - v1,u1)*Pi^2 + 1/2*G(
          - v1,0,1 - v1,u1) - G( - v1,0,u1) - 1/2*G( - v1,0,0,u1) + G(0,1 - v1
         ,u1) + 1/2*G(0,1 - v1,0,u1) - 1/2*G(0, - v1,0,u1) - 1/3*G(0,u1)*Pi^2
          - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 1/2*G(0,u1)*G(1,0,v1) + 1/6*G(
         0,v1)*Pi^2 - G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1) + 1/2*
         G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) + 1/2*G(0,v1)
         *G( - v1, - v1,u1) + G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1)
          + 1/2*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1)
          - 1/2*G(0,0,u1)*G(0,v1) + 1/2*G(0,0,u1)*G(1,v1) + G(0,0,v1) + 1/2*G(
         0,0,v1)*G( - v1,u1) + 1/2*G(0,0,v1)*G(0,u1) - 1/2*G(0,0,1,v1) - 1/2*
         G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0,v1) - 1/2*G(0,1,u1)*G(1,v1) + 1/
         2*G(0,1,v1)*G(1 - v1,u1) - 1/2*G(0,1,v1)*G( - v1,u1) - G(1,1 - v1,u1)
          - G(1,u1)*G(1,v1) - 1/6*G(1,v1)*Pi^2 - 1/2*G(1,v1)*G(1 - v1,1,u1) + 
         1/2*G(1,v1)*G( - v1,0,u1) - G(1,0,v1) - 1/2*G(1,0,v1)*G( - v1,u1) + 1/
         2*G(1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 3*zeta3 - 13/12*Pi^2 - 49/180*Pi^4 + 3*G(
         1 - v1, - v1,0,u1) + 5/6*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,1,1 - v1,u1)
          - 2*G( - v1,1 - v1, - v1,0,u1) - 7/3*G( - v1,1 - v1,u1)*Pi^2 + 4*G(
          - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1, - v1,0,u1) - 4/3*G( - v1
         , - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,u1) + 2*G( - v1, - v1,0,0,u1) - 4
         *G( - v1,u1)*zeta3 - 4/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0, - v1,0,u1)
          - 9/2*G( - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,u1) + 4
         *G( - v1,0,1,1 - v1,u1) + 2*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1)*
         Pi^2 - 2*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0
         ,1 - v1,1,u1)*G(1,v1) - 3*G(0, - v1,0,u1) + 2*G(0,u1)*zeta3 - 5/2*G(0
         ,u1)*G(0,v1) + 1/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) - 2*G(0
         ,u1)*G(1,0,0,v1) - 2*G(0,v1) - 4*G(0,v1)*zeta3 + 1/6*G(0,v1)*Pi^2 - 3
         *G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1
          - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 2*G(0,v1)*G( - v1,
         1 - v1,0,u1) - 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - 
         v1, - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) + 9/2*G(0,v1)*G( - v1,u1)
          - 5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 2*
         G(0,v1)*G( - v1,0, - v1,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*
         G( - v1,0,1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) + 2*G(0,v1)*G(0,1 - 
         v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) + 3*
         G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1
         ) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) + 2*G(0,0,u1)*G(0
         ,v1) + 2*G(0,0,u1)*G(0,0,v1) + 9/2*G(0,0,v1) - 5/3*G(0,0,v1)*Pi^2 - 3
         *G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1) - 2*G(0,0,v1
         )*G( - v1, - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0
         ,u1) - 2*G(0,0,v1)*G(0,1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 5*G(0,0,0,
         v1) - 2*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(
         0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,u1)
          - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1) - 7/3*G(0,
         1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G( - v1,1 - v1,u1
         ) + 4*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) + G(0,1,0,v1) + 
         2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,0,v1)
          - 4*G(0,1,0,1,v1) + 6*G(0,1,1,0,v1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*
         G(1,v1) - 2*G(1,v1)*zeta3 - 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*G(
          - v1,1 - v1,1,u1) - 7/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1
         ,0,1,u1) + 5/2*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 - G(1,0,v1)*G(1 - v1,u1
         ) + 6*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) - 3*G(
         1,0,0,v1) + 2*G(1,0,0,v1)*G( - v1,u1) + 2*G(1,0,0,0,v1) + 2*G(1,0,1,
         v1) - 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) + 2*G(1,1,0,v1) + 6
         *G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * (  - 4*zeta3 + 17/12*Pi^2 - 2*G(1 - v1, - v1,0
         ,u1) - 2*G(1 - v1,u1) - 7/3*G(1 - v1,u1)*Pi^2 - G(1 - v1,0,u1) + 4*G(
         1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,0,u1) - 4/3*G( - v1,u1)*Pi^2 + 
         7/2*G( - v1,0,u1) + 2*G( - v1,0,0,u1) - G(0,1 - v1,u1) + 2*G(0, - v1,
         0,u1) - 2*G(0,u1) + 1/3*G(0,u1)*Pi^2 + 3/2*G(0,u1)*G(0,v1) - G(0,u1)*
         G(1,v1) - 2*G(0,u1)*G(1,0,v1) + 4*G(0,v1) - 5/3*G(0,v1)*Pi^2 + 2*G(0,
         v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,
         0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 7/2*
         G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0, - v1,
         u1) + 2*G(0,v1)*G(1,u1) + 2*G(0,0,u1) + 2*G(0,0,u1)*G(0,v1) - 7/2*G(0
         ,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0
         ,v1)*G(0,u1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)
         *G(1,v1) + 4*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1) - 2
         *G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 2*G(1,v1) - 7/3*G(1,v1)*Pi^2 + 
         4*G(1,v1)*G(1 - v1,1,u1) - 7/2*G(1,0,v1) + 6*G(1,0,v1)*G(1 - v1,u1)
          + 2*G(1,0,0,v1) - 4*G(1,0,1,v1) + 6*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - 2*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,1,1 - v1,
         u1) + 3*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*
         G(0,1 - v1,u1) - 3*G(0,v1)*G(1,u1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)
         *G(0,v1) + 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 3*G(1,1
          - v1,u1) + 3*G(1,u1)*G(1,v1) - 2*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1
         ,u1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,1,v1) + 4*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - 2*Pi^2 + 3/2*G(1 - v1,u1) + 3*G(1 - v1,u1)*
         Pi^2 - 6*G(1 - v1,1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1,u1) + 6*G(0,v1)*
         G(1 - v1,1,u1) - 6*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(1,u1) - 6*G(0,1
         ,1 - v1,u1) + 6*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)
          + 6*G(0,1,v1)*G(1 - v1,u1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) + 3/2*
         G(1,v1) + 3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1) - 6
         *G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,1,v1) - 6*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-1 * (  - 4*zeta3 + 3/4*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          - 3/2*G(1 - v1,u1) - 7/3*G(1 - v1,u1)*Pi^2 + 1/2*G(1 - v1,0,u1) + 4*
         G(1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,0,u1) - 4/3*G( - v1,u1)*Pi^2
          + 2*G( - v1,0,u1) + 2*G( - v1,0,0,u1) + 1/2*G(0,1 - v1,u1) + 2*G(0,
          - v1,0,u1) - G(0,u1) + 1/3*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1) + 1/2*G(0,
         u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) + 5/2*G(0,v1) - 5/3*G(0,v1)*Pi^2 + 
         2*G(0,v1)*G(1 - v1, - v1,u1) + 1/2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*
         G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,
         u1) - 2*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(
         0, - v1,u1) + 5/2*G(0,v1)*G(1,u1) + G(0,0,u1) + 2*G(0,0,u1)*G(0,v1)
          - 2*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1)
          - 2*G(0,0,v1)*G(0,u1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4
         *G(0,1,u1)*G(1,v1) + 3*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1
         ,0,v1) - 5/2*G(1,1 - v1,u1) - 5/2*G(1,u1)*G(1,v1) - 3/2*G(1,v1) - 7/3
         *G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1,u1) - 5*G(1,0,v1) + 6*G(1,0,v1)*
         G(1 - v1,u1) + 2*G(1,0,0,v1) - 4*G(1,0,1,v1) + 6*G(1,1,0,v1) )

       + N^-1*u1 * (  - zeta3 - 2/3*Pi^2 + 1/6*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,
         u1) - 1/2*G(1 - v1,0,0,u1) + 1/2*G(1 - v1,1,1 - v1,u1) - 1/2*G( - v1,
         1 - v1,0,u1) + 1/2*G( - v1, - v1,0,u1) + 1/6*G( - v1,u1)*Pi^2 - 1/2*
         G( - v1,0,1 - v1,u1) - G( - v1,0,u1) + 1/2*G( - v1,0,0,u1) + G(0,1 - 
         v1,u1) - 1/2*G(0,1 - v1,0,u1) + 1/2*G(0, - v1,0,u1) + 1/3*G(0,u1)*
         Pi^2 - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) + 1/2*G(0,u1)*G(1,0,v1) - 1/
         6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,0,u1) - 
         1/2*G(0,v1)*G(1 - v1,1,u1) + 1/2*G(0,v1)*G( - v1,1 - v1,u1) - 1/2*G(0
         ,v1)*G( - v1, - v1,u1) + G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(0,1 - v1
         ,u1) - 1/2*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) - 1/2*G(0,0,1 - v1
         ,u1) + 1/2*G(0,0,u1)*G(0,v1) - 1/2*G(0,0,u1)*G(1,v1) + G(0,0,v1) - 1/
         2*G(0,0,v1)*G( - v1,u1) - 1/2*G(0,0,v1)*G(0,u1) + 1/2*G(0,0,1,v1) + 1/
         2*G(0,1,1 - v1,u1) - 1/2*G(0,1,u1)*G(0,v1) + 1/2*G(0,1,u1)*G(1,v1) - 
         1/2*G(0,1,v1)*G(1 - v1,u1) + 1/2*G(0,1,v1)*G( - v1,u1) - G(1,1 - v1,
         u1) - G(1,u1)*G(1,v1) + 1/6*G(1,v1)*Pi^2 + 1/2*G(1,v1)*G(1 - v1,1,u1)
          - 1/2*G(1,v1)*G( - v1,0,u1) - G(1,0,v1) + 1/2*G(1,0,v1)*G( - v1,u1)
          - 1/2*G(1,0,1,v1) )

       + N^-1*u1^2*[1-u1-v1]^-3 * (  - 1/3*Pi^2 + 8/45*Pi^4 - 2*G( - v1,1 - v1
         , - v1,0,u1) - 2/3*G( - v1,1 - v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0,0,u1)
          + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 4*
         G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1,
          - v1,0,1 - v1,u1) + 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 - 
         2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - v1,0,u1) - 2*G( - v1,0,u1)
          + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) + 4*G( - v1,0,1,
         1 - v1,u1) + 4*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1)*Pi^2 - 2*G(0,1
          - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1,u1)*
         G(1,v1) - 2*G(0,u1)*G(0,v1) + 5/3*G(0,u1)*G(0,v1)*Pi^2 + 1/3*G(0,u1)*
         G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 8*G(0,
         v1)*zeta3 + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 4*G(0,v1)*G( - v1,1
          - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,
          - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) - 7/3*G(0,v1)*G( - v1,u1)*
         Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)*G( - v1,0, - v1,u1)
          + 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,0,1,u1) - 4*G(0,v1)*
         G(0,1 - v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1
          - v1,1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0, - v1,u1)*G(0,v1)
          - 4*G(0,0, - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0,0,v1)
          - 2*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,v1) - 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0
         ,v1)*G( - v1,1 - v1,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1) - 4*G(0,0,v1)
         *G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,0,v1)*G(0,u1)
          + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4
         *G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G( - v1,u1) + 2*G(0,0,1,0,v1) - 
         2/3*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G(
          - v1, - v1,u1) + 4*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,
         u1) + 2*G(0,1,0,0,v1) - 4*G(0,1,0,1,v1) + 4*G(0,1,1,0,v1) + 4*G(1,v1)
         *G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 2/3*G(1,v1)*
         G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,0,u1) + 4*G(1,v1)*G( - v1,0,1,
         u1) + 2*G(1,0,v1) - 5/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G( - v1,1 - v1,
         u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G( - v1,u1) + 4*
         G(1,0,0,0,v1) - 4*G(1,0,1,v1)*G( - v1,u1) - 1/3*G(1,1,v1)*Pi^2 + 4*G(
         1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 2*G(1,1,0,1,v1) )

       + N^-1*u1^2*[1-u1-v1]^-2 * (  - 6*zeta3 + 5/12*Pi^2 - G(1 - v1, - v1,0,
         u1) - 1/2*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,0,u1) + 4*G(1 - v1,1,1 - 
         v1,u1) - 2*G( - v1,1 - v1,0,u1) + 3*G( - v1, - v1,0,u1) - 2*G( - v1,0
         ,1 - v1,u1) + 1/2*G( - v1,0,u1) + 3*G( - v1,0,0,u1) - 2*G(0,1 - v1,0,
         u1) + 3*G(0, - v1,0,u1) - 2*G(0,u1) + 3/2*G(0,u1)*Pi^2 - 3/2*G(0,u1)*
         G(0,v1) + G(0,u1)*G(1,0,v1) + 2*G(0,v1) - 3/2*G(0,v1)*Pi^2 + G(0,v1)*
         G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1
         ) + 2*G(0,v1)*G( - v1,1 - v1,u1) - 3*G(0,v1)*G( - v1, - v1,u1) - 1/2*
         G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 3*G(0,v1)*G(0, - v1,
         u1) + 4*G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1,u1) + 2*G(0,0,u1) + 3*G(0,0,
         u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1) - 1/2*G(0,0,v1) + G(0,0,v1)*G(1 - 
         v1,u1) - 3*G(0,0,v1)*G( - v1,u1) - 3*G(0,0,v1)*G(0,u1) + 2*G(0,0,1,v1
         ) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 
         4*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) + G(
         0,1,0,v1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 1/2*G(1,v1)*Pi^2
          + 4*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) - 5/2*G(1,0,v1)
          + 3*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) + G(1,0,0,v1)
          - 4*G(1,0,1,v1) + 3*G(1,1,0,v1) )

       + N^-1*u1^2*[1-u1-v1]^-1 * (  - 3*zeta3 + 1/2*Pi^2 - 1/2*G(1 - v1, - v1
         ,0,u1) - 1/4*G(1 - v1,u1)*Pi^2 - G(1 - v1,0,u1) - G(1 - v1,0,0,u1) + 
         2*G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1,0,u1) + 3/2*G( - v1, - v1,0,
         u1) - G( - v1,0,1 - v1,u1) + 3/2*G( - v1,0,u1) + 3/2*G( - v1,0,0,u1)
          - G(0,1 - v1,u1) - G(0,1 - v1,0,u1) + 3/2*G(0, - v1,0,u1) + 3/4*G(0,
         u1)*Pi^2 - G(0,u1)*G(1,v1) + 1/2*G(0,u1)*G(1,0,v1) - 3/4*G(0,v1)*Pi^2
          + 1/2*G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1
         )*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1,
         u1) - 3/2*G(0,v1)*G( - v1, - v1,u1) - 3/2*G(0,v1)*G( - v1,u1) + 2*G(0
         ,v1)*G(0,1 - v1,u1) - 3/2*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) - 
         G(0,0,1 - v1,u1) + 3/2*G(0,0,u1) + 3/2*G(0,0,u1)*G(0,v1) - G(0,0,u1)*
         G(1,v1) - 3/2*G(0,0,v1) + 1/2*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,0,v1)*
         G( - v1,u1) - 3/2*G(0,0,v1)*G(0,u1) + G(0,0,1,v1) + 2*G(0,1,1 - v1,u1
         ) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 2*G(0,1
         ,v1)*G(1 - v1,u1) + G(0,1,v1)*G( - v1,u1) + 1/2*G(0,1,0,v1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) - 1/4*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1
         ,u1) - G(1,v1)*G( - v1,0,u1) + 3/2*G(1,0,v1)*G(1 - v1,u1) + G(1,0,v1)
         *G( - v1,u1) + 1/2*G(1,0,0,v1) - 2*G(1,0,1,v1) + 3/2*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-4 * ( 3/2*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,1,1 - v1,
         u1) + 3*G(0,v1)*G(1 - v1,1,u1) - 3*G(0,v1)*G(0,1 - v1,u1) - 3*G(0,1,1
          - v1,u1) + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) + 3*G(0,1,v1)*
         G(1 - v1,u1) + 3/2*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1) - 3*G(1,0,
         v1)*G(1 - v1,u1) + 3*G(1,0,1,v1) - 3*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-3 * ( 3/2*Pi^2 - 3/2*G(1 - v1,u1)*Pi^2 + 3*G(1 - 
         v1,1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)*G(0,1 - v1,u1)
          + 3*G(0,v1)*G(1,u1) + 3*G(0,1,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*
         G(0,1,u1)*G(1,v1) + 3*G(0,1,v1) - 3*G(0,1,v1)*G(1 - v1,u1) - 3*G(1,1
          - v1,u1) - 3*G(1,u1)*G(1,v1) - 3/2*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1
         ,1,u1) - 3*G(1,0,v1) + 3*G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,1,v1) + 3*
         G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-2 * ( 2*zeta3 - 3/4*Pi^2 + 1/2*G(1 - v1, - v1,0,u1
         ) + 5/12*G(1 - v1,u1)*Pi^2 + 1/2*G(1 - v1,0,0,u1) - 3/2*G(1 - v1,1,1
          - v1,u1) + 1/2*G( - v1,1 - v1,0,u1) - G( - v1, - v1,0,u1) + 1/6*G(
          - v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) - G( - v1,0,0,u1) + 1/2*G(0
         ,1 - v1,0,u1) - G(0, - v1,0,u1) + 3/2*G(0,u1) - 5/12*G(0,u1)*Pi^2 - 3/
         2*G(0,v1) + 7/12*G(0,v1)*Pi^2 - 1/2*G(0,v1)*G(1 - v1, - v1,u1) + 3/2*
         G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G(
          - v1, - v1,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0, - v1,u1)
          - 3/2*G(0,v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1) - G(0,0,u1)*G(0,v1) + 1/
         2*G(0,0,u1)*G(1,v1) - 1/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G( - v1,
         u1) + G(0,0,v1)*G(0,u1) - 1/2*G(0,0,1,v1) - 3/2*G(0,1,1 - v1,u1) + 3/
         2*G(0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,v1) - 3/2*G(0,1,v1) + 3/2*G(0
         ,1,v1)*G(1 - v1,u1) - 1/2*G(0,1,v1)*G( - v1,u1) - 1/2*G(0,1,0,v1) + 3/
         2*G(1,1 - v1,u1) + 3/2*G(1,u1)*G(1,v1) + 5/12*G(1,v1)*Pi^2 - 3/2*G(1,
         v1)*G(1 - v1,1,u1) + 1/2*G(1,v1)*G( - v1,0,u1) + 3/2*G(1,0,v1) - 3/2*
         G(1,0,v1)*G(1 - v1,u1) - 1/2*G(1,0,v1)*G( - v1,u1) - 1/2*G(1,0,0,v1)
          + 3/2*G(1,0,1,v1) - 3/2*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-1 * (  - 2*zeta3 + 1/2*Pi^2 - 1/2*G(1 - v1, - v1,0
         ,u1) - 5/12*G(1 - v1,u1)*Pi^2 - G(1 - v1,0,u1) - 1/2*G(1 - v1,0,0,u1)
          + 3/2*G(1 - v1,1,1 - v1,u1) - 1/2*G( - v1,1 - v1,0,u1) + G( - v1, - 
         v1,0,u1) - 1/6*G( - v1,u1)*Pi^2 - 1/2*G( - v1,0,1 - v1,u1) + 3/2*G(
          - v1,0,u1) + G( - v1,0,0,u1) - G(0,1 - v1,u1) - 1/2*G(0,1 - v1,0,u1)
          + G(0, - v1,0,u1) + 5/12*G(0,u1)*Pi^2 - G(0,u1)*G(1,v1) - 7/12*G(0,
         v1)*Pi^2 + 1/2*G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,u1) - 3/
         2*G(0,v1)*G(1 - v1,1,u1) + 1/2*G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*
         G( - v1, - v1,u1) - 3/2*G(0,v1)*G( - v1,u1) + 3/2*G(0,v1)*G(0,1 - v1,
         u1) - G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) - 1/2*G(0,0,1 - v1,u1)
          + 3/2*G(0,0,u1) + G(0,0,u1)*G(0,v1) - 1/2*G(0,0,u1)*G(1,v1) - 3/2*G(
         0,0,v1) + 1/2*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,u1) - G(0,0,
         v1)*G(0,u1) + 1/2*G(0,0,1,v1) + 3/2*G(0,1,1 - v1,u1) - 3/2*G(0,1,u1)*
         G(0,v1) + 3/2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 3/2*G(0,1,v1)*G(1 - 
         v1,u1) + 1/2*G(0,1,v1)*G( - v1,u1) + 1/2*G(0,1,0,v1) - G(1,1 - v1,u1)
          - G(1,u1)*G(1,v1) - 5/12*G(1,v1)*Pi^2 + 3/2*G(1,v1)*G(1 - v1,1,u1)
          - 1/2*G(1,v1)*G( - v1,0,u1) + 3/2*G(1,0,v1)*G(1 - v1,u1) + 1/2*G(1,0
         ,v1)*G( - v1,u1) + 1/2*G(1,0,0,v1) - 3/2*G(1,0,1,v1) + 3/2*G(1,1,0,v1
         ) )

       + Nf*[1-u1-v1]^-1 * (  - 1/3*G(1 - v1, - v1,0,u1) - 1/18*G(1 - v1,u1)*
         Pi^2 - 1/3*G( - v1,1 - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 - 1/3*G( - v1,
         0,1 - v1,u1) - 2/3*G( - v1,0,0,u1) - 1/3*G(0, - v1,0,u1) - 1/18*G(0,
         u1)*Pi^2 - 1/3*G(0,u1)*G(0,v1) - 1/6*G(0,v1)*Pi^2 + 1/3*G(0,v1)*G(1
          - v1, - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,0,
         u1) + 1/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3*G(0,v1)*G( - v1,0,u1) - 1/
         3*G(0,v1)*G(0,1 - v1,u1) + 1/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,0,u1)*
         G(0,v1) + 2*G(0,0,v1) + 1/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(
          - v1,u1) + 7/3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1) + 1/3*G(0,0,1,v1)
          - 1/3*G(0,1,v1) + 1/3*G(0,1,v1)*G( - v1,u1) - 1/3*G(0,1,v1)*G(0,u1)
          - 2/3*G(0,1,0,v1) - 1/18*G(1,v1)*Pi^2 - 1/3*G(1,v1)*G( - v1,0,u1) - 
         1/3*G(1,0,v1) + 1/3*G(1,0,v1)*G(1 - v1,u1) + 1/3*G(1,0,v1)*G( - v1,u1
         ) - 5/3*G(1,0,0,v1) + 1/3*G(1,0,1,v1) + 2/3*G(1,1,0,v1) )

       + Nf*u1*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)
         *Pi^2 - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 - 2/3*G( - v1
         ,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*G(0,
         u1)*Pi^2 - 2/3*G(0,u1)*G(0,v1) - 1/3*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1
          - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,
         u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/3*G(0,v1)*G( - v1,0,u1) - 2/
         3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,0,u1)*
         G(0,v1) + 4*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(
          - v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0,1,v1)
          - 2/3*G(0,1,v1) + 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(0,u1)
          - 4/3*G(0,1,0,v1) - 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G( - v1,0,u1) - 2/
         3*G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1)
          - 10/3*G(1,0,0,v1) + 2/3*G(1,0,1,v1) + 4/3*G(1,1,0,v1) )

       + Nf*u1*[1-u1-v1]^-1 * (  - 2/3*Pi^2 - 1/3*G(1 - v1,u1) - 2/3*G(1 - v1,
         0,u1) - 2/3*G(0,1 - v1,u1) - 1/3*G(0,u1) + 8/3*G(0,u1)*G(0,v1) - 2/3*
         G(0,u1)*G(1,v1) + G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,0,u1)
          - 4*G(0,0,v1) + 2/3*G(0,1,v1) - 1/3*G(1,v1) + 2/3*G(1,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 2/3*Pi^2 - 1/3*G(1 - v1,u1) - 2/3*G(1 - v1,0,
         u1) - 2/3*G(0,1 - v1,u1) - 1/3*G(0,u1) + 8/3*G(0,u1)*G(0,v1) - 2/3*G(
         0,u1)*G(1,v1) + G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,0,u1) - 
         4*G(0,0,v1) + 2/3*G(0,1,v1) - 1/3*G(1,v1) + 2/3*G(1,0,v1) )

       + Nf*u1^2*[1-u1-v1]^-3 * (  - 2/3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,
         u1)*Pi^2 - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 - 2/3*G(
          - v1,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*
         G(0,u1)*Pi^2 - 1/3*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/
         3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/3*G(0,
         v1)*G( - v1,0,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - 
         v1,u1) - 4/3*G(0,0,u1)*G(0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0
         ,v1)*G( - v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0
         ,1,v1) + 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,
         1,0,v1) - 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1
         )*G(1 - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1) - 10/3*G(1,0,0,v1) + 2/3*
         G(1,0,1,v1) + 4/3*G(1,1,0,v1) )

       + Nf*u1^2*[1-u1-v1]^-2 * (  - 2/3*Pi^2 - 2/3*G(1 - v1,0,u1) - 2/3*G(0,1
          - v1,u1) + 8/3*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 2/3*G(0,v1)*
         G(1 - v1,u1) - 4/3*G(0,0,u1) - 4*G(0,0,v1) + 2/3*G(0,1,v1) + 2/3*G(1,
         0,v1) )

       + Nf*u1^2*[1-u1-v1]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v1,0,u1) - 1/3*G(0,1
          - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1)*
         G(1 - v1,u1) - 2/3*G(0,0,u1) - 2*G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,
         0,v1) )

       + Nf*u1^2*[u1+v1]^-2 * ( 1/3*Pi^2 + 1/3*G(1 - v1,0,u1) + 1/3*G(0,1 - v1
         ,u1) - 4/3*G(0,u1)*G(0,v1) + 1/3*G(0,u1)*G(1,v1) - 1/3*G(0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,0,u1) + 2*G(0,0,v1) - 1/3*G(0,1,v1) - 1/3*G(1,0,v1)
          )

       + Nf*u1^2*[u1+v1]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v1,0,u1) - 1/3*G(0,1
          - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1)*
         G(1 - v1,u1) - 2/3*G(0,0,u1) - 2*G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,
         0,v1) )

       + N*u1^-2 * ( 7/2*G(0,v1)*G(1 - v1,u1) - 7/2*G(0,v1)*G(1,u1) + 7/2*G(1,
         1 - v1,u1) + 7/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 7/2*G(0,v1)*G(1 - v1,u1) + 7/2*G(0,v1)*G(1,u1) - 7/
         2*G(1,1 - v1,u1) - 7/2*G(1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-3 * ( 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1
         ,0,u1) - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1
         )*G( - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G(
         1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,
         v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*
         G(1,u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1) + 2/3
         *G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,1 - v1,u1)
          + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-2 * (  - G( - v1,1 - v1,0,u1) - G( - v1, - v1,0,u1
         ) + 7/6*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(1 - 
         v1,u1) + G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1,u1) + 2/3
         *G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1) + G(0,v1)*G(1,1,u1) - G(0,0,v1)*
         G(1,u1) + G(0,1,v1)*G( - v1,u1) + G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,
         u1) - G(1,1 - v1,0,u1) + 4/3*G(1,u1)*Pi^2 - 2/3*G(1,u1)*G(1,v1) - G(1
         ,v1)*G( - v1,0,u1) - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1,v1) + G(1,0,v1)
         *G( - v1,u1) - G(1,1,1 - v1,u1) - G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( G( - v1,1 - v1,0,u1) + G( - v1, - v1,0,u1)
          - 7/6*G( - v1,u1)*Pi^2 + G( - v1,0,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1
         ,u1) - G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*G( - v1, - v1,u1) - 2/3*
         G(0,v1)*G(1,u1) - G(0,v1)*G(1,0,u1) - G(0,v1)*G(1,1,u1) + G(0,0,v1)*
         G(1,u1) - G(0,1,v1)*G( - v1,u1) - G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,
         u1) + G(1,1 - v1,0,u1) - 4/3*G(1,u1)*Pi^2 + 2/3*G(1,u1)*G(1,v1) + G(1
         ,v1)*G( - v1,0,u1) + G(1,0,1 - v1,u1) + G(1,0,u1)*G(1,v1) - G(1,0,v1)
         *G( - v1,u1) + G(1,1,1 - v1,u1) + G(1,1,u1)*G(1,v1) )

       + N*u1^-1 * ( 7/2*G(1 - v1,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1
         ,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - v1,0,u1) - 5/
         9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 9/2*G(0,v1)*G(1 - v1,
         u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*
         G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*G( - v1, - v1,u1) + 9/2*G(0,
         v1)*G(1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(1 - v1,u1)
          - 2/3*G(0,1,v1)*G( - v1,u1) - 9/2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,
         v1) + 7/2*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*G( - v1,
         0,u1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*v1 * (  - 7/2*G(1 - v1,u1) + 7/2*G(0,v1) - 7/2*G(1,v1) )

       + N*[1-u1-v1]^-3 * (  - 1/9*Pi^2 - 2*G( - v1,1 - v1,0,u1) - 2*G( - v1,
          - v1,0,u1) + 7/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) - 2/3*G(
          - v1,0,u1) - 2/3*G(0,u1)*G(0,v1) + 2*G(0,v1)*G( - v1,1 - v1,u1) + 2*
         G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(1,0
         ,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1) - 2*G(0,0,v1)*G(1,u1) + 2*
         G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,0,u1) + 8/
         3*G(1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,u1) - 2*G(1,0,1 - v1,u1) - 2*G(1
         ,0,u1)*G(1,v1) + 2/3*G(1,0,v1) + 2*G(1,0,v1)*G( - v1,u1) - 2*G(1,1,1
          - v1,u1) - 2*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-2 * ( 17/18*Pi^2 - 2/3*G(1 - v1,0,u1) + 2*G( - v1,1 - v1
         ,0,u1) + 2*G( - v1, - v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1
          - v1,u1) + 1/3*G( - v1,0,u1) - 2/3*G(0,1 - v1,u1) + G(0,u1)*G(0,v1)
          - 2/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0
         ,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 1/3*G(0,v1)*
         G( - v1,u1) - 4/3*G(0,v1)*G(1,u1) - 2*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*
         G(1,1,u1) - G(0,0,v1) + 2*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,v1) - 2*G(0,1
         ,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,u1) + 2*G(1,1
          - v1,0,u1) - 8/3*G(1,u1)*Pi^2 + 4/3*G(1,u1)*G(1,v1) + 2*G(1,v1)*G(
          - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 1/3*G(1,0,v1
         ) - 2*G(1,0,v1)*G( - v1,u1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1
         ) )

       + N*[1-u1-v1]^-1 * (  - 12*zeta3 - 53/18*Pi^2 + 17/45*Pi^4 - 2*G(1 - v1
         , - v1,1 - v1,0,u1) + G(1 - v1, - v1, - v1,0,u1) + 4/3*G(1 - v1, - v1
         ,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + 19/3*G(1 - v1, - v1,0,u1)
          + G(1 - v1, - v1,0,0,u1) + 1/3*G(1 - v1,u1) + G(1 - v1,u1)*zeta3 + 
         65/36*G(1 - v1,u1)*Pi^2 + 1/3*G(1 - v1,0,u1) - 1/6*G(1 - v1,0,u1)*
         Pi^2 - 11*G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1, - v1,0,u1) - 1/6*G(
          - v1,1 - v1,u1)*Pi^2 + 3*G( - v1,1 - v1,0,u1) - 3*G( - v1,1 - v1,0,0
         ,u1) + 5*G( - v1,1 - v1,1,1 - v1,u1) - 3*G( - v1, - v1,1 - v1,0,u1)
          + 8*G( - v1, - v1, - v1,0,u1) + 5/3*G( - v1, - v1,u1)*Pi^2 - 3*G( - 
         v1, - v1,0,1 - v1,u1) - 11/3*G( - v1, - v1,0,u1) - 8*G( - v1,u1)*
         zeta3 + 16/9*G( - v1,u1)*Pi^2 + 3*G( - v1,0,1 - v1,u1) - 3*G( - v1,0,
         1 - v1,0,u1) - 61/6*G( - v1,0,u1) + 8/3*G( - v1,0,u1)*Pi^2 - 3*G( - 
         v1,0,0,1 - v1,u1) + 8/3*G( - v1,0,0,u1) + 5*G( - v1,0,1,1 - v1,u1) + 
         4*G(0,1 - v1, - v1,0,u1) + 1/3*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2
          - G(0,1 - v1,u1)*G(1,0,v1) - 5*G(0,1 - v1,1,1 - v1,u1) - 5*G(0,1 - 
         v1,1,u1)*G(1,v1) + G(0, - v1,1 - v1,0,u1) - 4*G(0, - v1, - v1,0,u1)
          - 1/3*G(0, - v1,u1)*Pi^2 - G(0, - v1,u1)*G(1,0,v1) + G(0, - v1,0,1
          - v1,u1) - 8/3*G(0, - v1,0,u1) + G(0, - v1,0,u1)*G(1,v1) - 3*G(0,u1)
         *zeta3 - 25/36*G(0,u1)*Pi^2 - 7/3*G(0,u1)*G(0,v1) + 8/3*G(0,u1)*G(0,
         v1)*Pi^2 + 1/3*G(0,u1)*G(1,v1) + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 2*G(0,u1)
         *G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 29/2*G(0,v1) - 8*G(0,v1)*zeta3
          + 65/12*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - G(0,v1)
         *G(1 - v1, - v1, - v1,u1) - 19/3*G(0,v1)*G(1 - v1, - v1,u1) + 9/2*G(0
         ,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*G(0,v1)*G(1 - 
         v1,0,1 - v1,u1) - 7/6*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,0,0,
         u1) + 11*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1, - v1,u1) - 
         3*G(0,v1)*G( - v1,1 - v1,u1) + 3*G(0,v1)*G( - v1,1 - v1,0,u1) - 5*G(0
         ,v1)*G( - v1,1 - v1,1,u1) + 3*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 8*G(
         0,v1)*G( - v1, - v1, - v1,u1) + 11/3*G(0,v1)*G( - v1, - v1,u1) + 4*G(
         0,v1)*G( - v1, - v1,0,u1) + 61/6*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G(
          - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - v1,u1) - 19/3*G(0,v1)*G( - 
         v1,0,u1) - 5*G(0,v1)*G( - v1,0,1,u1) - 4*G(0,v1)*G(0,1 - v1, - v1,u1)
          + 41/6*G(0,v1)*G(0,1 - v1,u1) + 5*G(0,v1)*G(0,1 - v1,1,u1) - G(0,v1)
         *G(0, - v1,1 - v1,u1) + 4*G(0,v1)*G(0, - v1, - v1,u1) + 8/3*G(0,v1)*
         G(0, - v1,u1) - 2*G(0,v1)*G(0, - v1,0,u1) - 95/6*G(0,v1)*G(1,u1) + 1/
         3*G(0,v1)*G(1,0,u1) + 5/3*G(0,v1)*G(1,1,u1) + 2*G(0,0,1 - v1,u1)*G(0,
         v1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)
         *Pi^2 + 8/3*G(0,0,u1)*G(0,v1) - 3*G(0,0,u1)*G(0,1,v1) + G(0,0,u1)*G(1
         ,0,v1) + 13/6*G(0,0,v1) - 4/3*G(0,0,v1)*Pi^2 - G(0,0,v1)*G(1 - v1, - 
         v1,u1) - 13/3*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,1 - v1,u1)
          - 8*G(0,0,v1)*G( - v1, - v1,u1) + 10*G(0,0,v1)*G( - v1,u1) + 2*G(0,0
         ,v1)*G( - v1,0,u1) - 2*G(0,0,v1)*G(0,1 - v1,u1) + 4*G(0,0,v1)*G(0, - 
         v1,u1) - 6*G(0,0,v1)*G(0,u1) - 5/3*G(0,0,v1)*G(1,u1) + 11*G(0,0,0,v1)
          - G(0,0,0,v1)*G(1 - v1,u1) - 6*G(0,0,0,v1)*G( - v1,u1) + 2*G(0,0,0,
         v1)*G(0,u1) - 6*G(0,0,0,0,v1) + G(0,0,0,1,v1) + 5*G(0,0,1,1 - v1,u1)
          - 5*G(0,0,1,u1)*G(0,v1) + 5*G(0,0,1,u1)*G(1,v1) - 8/3*G(0,0,1,v1) + 
         2*G(0,0,1,v1)*G(1 - v1,u1) + G(0,0,1,v1)*G( - v1,u1) + G(0,0,1,v1)*G(
         0,u1) - G(0,0,1,0,v1) + 11*G(0,1,1 - v1,u1) - 11*G(0,1,u1)*G(0,v1) + 
         11*G(0,1,u1)*G(1,v1) - 34/3*G(0,1,v1) - 1/6*G(0,1,v1)*Pi^2 + 2*G(0,1,
         v1)*G(1 - v1, - v1,u1) + 11*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(1
          - v1,0,u1) - 5*G(0,1,v1)*G( - v1,1 - v1,u1) + 3*G(0,1,v1)*G( - v1,
          - v1,u1) - 3*G(0,1,v1)*G( - v1,u1) + G(0,1,v1)*G( - v1,0,u1) + 5*G(0
         ,1,v1)*G(0,1 - v1,u1) - G(0,1,v1)*G(0, - v1,u1) - 25/6*G(0,1,v1)*G(0,
         u1) + 5/3*G(0,1,v1)*G(1,u1) + 28/3*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - 
         v1,u1) - G(0,1,0,v1)*G( - v1,u1) + 3*G(0,1,0,v1)*G(0,u1) - G(0,1,0,0,
         v1) - 5*G(0,1,0,1,v1) + 3*G(0,1,1,0,v1) + 95/6*G(1,1 - v1,u1) - 1/3*
         G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 + 95/6*G(1,u1)*G(1,v1) + 1/3*G(1,
         v1) + 7*G(1,v1)*zeta3 + 23/36*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1, - v1
         ,0,u1) + 1/6*G(1,v1)*G(1 - v1,u1)*Pi^2 - 11*G(1,v1)*G(1 - v1,1,u1) + 
         5*G(1,v1)*G( - v1,1 - v1,1,u1) - 3*G(1,v1)*G( - v1, - v1,0,u1) - 1/6*
         G(1,v1)*G( - v1,u1)*Pi^2 + 3*G(1,v1)*G( - v1,0,u1) - 3*G(1,v1)*G( - 
         v1,0,0,u1) + 5*G(1,v1)*G( - v1,0,1,u1) - 1/3*G(1,0,1 - v1,u1) - 1/3*
         G(1,0,u1)*G(1,v1) + 4*G(1,0,v1) - 5/3*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(
         1 - v1, - v1,u1) + 1/6*G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G(1 - v1,0,
         u1) + 3*G(1,0,v1)*G( - v1,1 - v1,u1) + 3*G(1,0,v1)*G( - v1, - v1,u1)
          - 3*G(1,0,v1)*G( - v1,u1) + 3*G(1,0,v1)*G( - v1,0,u1) + 7/3*G(1,0,0,
         v1) - G(1,0,0,v1)*G( - v1,u1) + G(1,0,0,0,v1) + 19/6*G(1,0,1,v1) + 2*
         G(1,0,1,v1)*G(1 - v1,u1) - 5*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1
         ) - 5/3*G(1,1,1 - v1,u1) - 5/3*G(1,1,u1)*G(1,v1) + 1/3*G(1,1,v1)*Pi^2
          - 2/3*G(1,1,0,v1) + G(1,1,0,v1)*G(1 - v1,u1) + 3*G(1,1,0,v1)*G( - v1
         ,u1) + 2*G(1,1,0,0,v1) - G(1,1,0,1,v1) - 3*G(1,1,1,0,v1) )

       + N*[1-u1]^-1 * ( 1 )

       + N*[1-v1]^-1 * ( 4/3*G(0,0,v1)*G(1 - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) + 
         4/3*G(0,0,1,v1) + 4/3*G(0,1,0,v1) + 4/3*G(1,0,0,v1) )

       + N*[u1+v1]^-2 * ( 9/4*G(1 - v1,u1)*Pi^2 - 9/2*G(1 - v1,1,1 - v1,u1) - 
         45/4*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1 - v1,1,u1) - 9/2*G(0,v1)*
         G(0,1 - v1,u1) + 45/4*G(0,v1)*G(1,u1) - 9/2*G(0,1,1 - v1,u1) + 9/2*G(
         0,1,u1)*G(0,v1) - 9/2*G(0,1,u1)*G(1,v1) + 9/2*G(0,1,v1)*G(1 - v1,u1)
          - 45/4*G(1,1 - v1,u1) - 45/4*G(1,u1)*G(1,v1) + 9/4*G(1,v1)*Pi^2 - 9/
         2*G(1,v1)*G(1 - v1,1,u1) - 9/2*G(1,0,v1)*G(1 - v1,u1) + 9/2*G(1,0,1,
         v1) - 9/2*G(1,1,0,v1) )

       + N*[u1+v1]^-1 * ( 43/12*Pi^2 - 43/6*G(1 - v1,u1) - 3/4*G(1 - v1,u1)*
         Pi^2 - 4/3*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 7/2*G(1 - v1,1,1 - 
         v1,u1) - 4/3*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0,u1)*Pi^2 - 4/
         3*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) - 2*G(0,v1)*Pi^2 + 139/12*G(0
         ,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 7/2*G(0,v1)*G(1 - v1,1
         ,u1) + 11/2*G(0,v1)*G(0,1 - v1,u1) - 23/4*G(0,v1)*G(1,u1) - 2*G(0,0,1
          - v1,u1) - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,
         1,v1) + 7/2*G(0,1,1 - v1,u1) - 7/2*G(0,1,u1)*G(0,v1) + 7/2*G(0,1,u1)*
         G(1,v1) + 35/6*G(0,1,v1) - 7/2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*
         G(0,u1) - 2*G(0,1,0,v1) + 23/4*G(1,1 - v1,u1) + 23/4*G(1,u1)*G(1,v1)
          - 43/6*G(1,v1) - 3/4*G(1,v1)*Pi^2 + 7/2*G(1,v1)*G(1 - v1,1,u1) - 19/
         6*G(1,0,v1) + 7/2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1) - 7/2*G(1,0,
         1,v1) + 7/2*G(1,1,0,v1) )

       + N * (  - 5*zeta3 + 35/6*Pi^2 + G(1 - v1, - v1,0,u1) - 21/2*G(1 - v1,
         u1) + 8/9*G(1 - v1,u1)*Pi^2 - 19/2*G(1 - v1,0,u1) - 7/2*G(1 - v1,0,0,
         u1) + 25/6*G(1 - v1,1,1 - v1,u1) - 25/6*G( - v1,1 - v1,0,u1) + 19/6*
         G( - v1, - v1,0,u1) + 17/9*G( - v1,u1)*Pi^2 - 25/6*G( - v1,0,1 - v1,
         u1) + 17/2*G( - v1,0,u1) + 7/2*G( - v1,0,0,u1) - 19/2*G(0,1 - v1,u1)
          - 7/2*G(0,1 - v1,0,u1) + 7/2*G(0, - v1,0,u1) + 7/2*G(0,u1) + 7/3*G(0
         ,u1)*Pi^2 + 8*G(0,u1)*G(0,v1) - 19/2*G(0,u1)*G(1,v1) + 7/2*G(0,u1)*G(
         1,0,v1) + 7*G(0,v1) - 7/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1)
          + 17/2*G(0,v1)*G(1 - v1,u1) + 31/6*G(0,v1)*G(1 - v1,0,u1) - 25/6*G(0
         ,v1)*G(1 - v1,1,u1) + 25/6*G(0,v1)*G( - v1,1 - v1,u1) - 19/6*G(0,v1)*
         G( - v1, - v1,u1) - 17/2*G(0,v1)*G( - v1,u1) - G(0,v1)*G( - v1,0,u1)
          + 7/2*G(0,v1)*G(0,1 - v1,u1) - 7/2*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)
         *G(1,u1) - 7/2*G(0,0,1 - v1,u1) + 3/2*G(0,0,u1) + 7/2*G(0,0,u1)*G(0,
         v1) - 7/2*G(0,0,u1)*G(1,v1) - 17/2*G(0,0,v1) - 8/3*G(0,0,v1)*G(1 - v1
         ,u1) - 3/2*G(0,0,v1)*G( - v1,u1) - 7/2*G(0,0,v1)*G(0,u1) + G(0,0,0,v1
         ) + 5/2*G(0,0,1,v1) + 7/2*G(0,1,1 - v1,u1) - 7/2*G(0,1,u1)*G(0,v1) + 
         7/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1) - 25/6*G(0,1,v1)*G(1 - v1,u1)
          + 25/6*G(0,1,v1)*G( - v1,u1) + 8*G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1)
          - 21/2*G(1,v1) + 7/6*G(1,v1)*Pi^2 + 25/6*G(1,v1)*G(1 - v1,1,u1) - 25/
         6*G(1,v1)*G( - v1,0,u1) + 19/2*G(1,0,v1) + 25/6*G(1,0,v1)*G( - v1,u1)
          - G(1,0,0,v1) - 5/2*G(1,0,1,v1) )

       + N*v1*[1-u1]^-2 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + N*v1 * ( zeta3 - 8/3*Pi^2 - G(1 - v1, - v1,0,u1) - 5/18*G(1 - v1,u1)*
         Pi^2 + 4*G(1 - v1,0,u1) + 3/2*G(1 - v1,0,0,u1) - 11/6*G(1 - v1,1,1 - 
         v1,u1) + 11/6*G( - v1,1 - v1,0,u1) - 5/6*G( - v1, - v1,0,u1) - 17/18*
         G( - v1,u1)*Pi^2 + 11/6*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,u1) - 3/2*
         G( - v1,0,0,u1) + 4*G(0,1 - v1,u1) + 3/2*G(0,1 - v1,0,u1) - 3/2*G(0,
          - v1,0,u1) - G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 
         3/2*G(0,u1)*G(1,0,v1) + 1/2*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1, - v1,u1)
          - 10/3*G(0,v1)*G(1 - v1,u1) - 17/6*G(0,v1)*G(1 - v1,0,u1) + 11/6*G(0
         ,v1)*G(1 - v1,1,u1) - 11/6*G(0,v1)*G( - v1,1 - v1,u1) + 5/6*G(0,v1)*
         G( - v1, - v1,u1) + 4*G(0,v1)*G( - v1,u1) + G(0,v1)*G( - v1,0,u1) - 3/
         2*G(0,v1)*G(0,1 - v1,u1) + 3/2*G(0,v1)*G(0, - v1,u1) + 10/3*G(0,v1)*
         G(1,u1) + 3/2*G(0,0,1 - v1,u1) - 3/2*G(0,0,u1)*G(0,v1) + 3/2*G(0,0,u1
         )*G(1,v1) + 4*G(0,0,v1) + 7/3*G(0,0,v1)*G(1 - v1,u1) - 1/2*G(0,0,v1)*
         G( - v1,u1) + 3/2*G(0,0,v1)*G(0,u1) - G(0,0,0,v1) - 1/2*G(0,0,1,v1)
          - 3/2*G(0,1,1 - v1,u1) + 3/2*G(0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,
         v1) + 11/6*G(0,1,v1)*G(1 - v1,u1) - 11/6*G(0,1,v1)*G( - v1,u1) - 10/3
         *G(1,1 - v1,u1) - 10/3*G(1,u1)*G(1,v1) - 1/2*G(1,v1)*Pi^2 - 11/6*G(1,
         v1)*G(1 - v1,1,u1) + 11/6*G(1,v1)*G( - v1,0,u1) - 4*G(1,0,v1) - 11/6*
         G(1,0,v1)*G( - v1,u1) + G(1,0,0,v1) + 1/2*G(1,0,1,v1) )

       + N*v1^2 * (  - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,1,1 - v1,u1) - 2/3
         *G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1,0,u1) + 5/9*G( - v1,u1)*
         Pi^2 - 2/3*G( - v1,0,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 2/3*G(
         0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/3*G(0,v1)*
         G( - v1, - v1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G(1 - 
         v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3
         *G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*[1-u1-v1]^-3 * ( 5/18*Pi^2 + 2*G( - v1,1 - v1,0,u1) + 2*G( - v1,
          - v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) + 5/3*G(
          - v1,0,u1) + 5/3*G(0,u1)*G(0,v1) - 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*
         G(0,v1)*G( - v1, - v1,u1) - 5/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,0
         ,u1) - 2*G(0,v1)*G(1,1,u1) - 5/3*G(0,0,v1) + 2*G(0,0,v1)*G(1,u1) - 2*
         G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/
         3*G(1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1
         ,0,u1)*G(1,v1) - 5/3*G(1,0,v1) - 2*G(1,0,v1)*G( - v1,u1) + 2*G(1,1,1
          - v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*u1*[1-u1-v1]^-2 * (  - 21*zeta3 - 82/9*Pi^2 + 247/180*Pi^4 - 4*G(1
          - v1, - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 8/3*G(1 - 
         v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) + 23/3*G(1 - v1, - 
         v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1)*zeta3 + 28/9*G(1
          - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,u1) - 1/3*G(1 - v1,0,u1)*Pi^2 - 22*G(
         1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1, - v1,0,u1) - 4/3*G( - v1,1 - 
         v1,u1)*Pi^2 + 3*G( - v1,1 - v1,0,u1) - 12*G( - v1,1 - v1,0,0,u1) + 22
         *G( - v1,1 - v1,1,1 - v1,u1) - 12*G( - v1, - v1,1 - v1,0,u1) + 22*G(
          - v1, - v1, - v1,0,u1) + 16/3*G( - v1, - v1,u1)*Pi^2 - 12*G( - v1,
          - v1,0,1 - v1,u1) - 19/3*G( - v1, - v1,0,u1) + 6*G( - v1, - v1,0,0,
         u1) - 28*G( - v1,u1)*zeta3 + 97/18*G( - v1,u1)*Pi^2 + 3*G( - v1,0,1
          - v1,u1) - 12*G( - v1,0,1 - v1,0,u1) + 6*G( - v1,0, - v1,0,u1) - 181/
         6*G( - v1,0,u1) + 28/3*G( - v1,0,u1)*Pi^2 - 12*G( - v1,0,0,1 - v1,u1)
          + 22/3*G( - v1,0,0,u1) + 22*G( - v1,0,1,1 - v1,u1) + 14*G(0,1 - v1,
          - v1,0,u1) + 4/3*G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - 
         v1,u1)*G(1,0,v1) - 22*G(0,1 - v1,1,1 - v1,u1) - 22*G(0,1 - v1,1,u1)*
         G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - v1, - v1,0,u1) - 2/3*G(
         0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1) + 2*G(0, - v1,0,1 - v1,
         u1) - 4/3*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)*G(1,v1) + 1/3*G(0,u1)
          - 12*G(0,u1)*zeta3 - 19/18*G(0,u1)*Pi^2 - 15*G(0,u1)*G(0,v1) + 28/3*
         G(0,u1)*G(0,v1)*Pi^2 + 4/3*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,v1)*Pi^2
          - 3*G(0,u1)*G(1,0,v1) - 10*G(0,u1)*G(1,0,0,v1) + 10*G(0,u1)*G(1,0,1,
         v1) - 95/6*G(0,v1) - 28*G(0,v1)*zeta3 + 71/6*G(0,v1)*Pi^2 + 4*G(0,v1)
         *G(1 - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 23/
         3*G(0,v1)*G(1 - v1, - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1
         )*G(1 - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 16/3*G(0,v1)*
         G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1) + 22*G(0,v1)*G(1 - v1,1,
         u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 3*G(0,v1)*G( - v1,1 - v1,
         u1) + 12*G(0,v1)*G( - v1,1 - v1,0,u1) - 22*G(0,v1)*G( - v1,1 - v1,1,
         u1) + 12*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 22*G(0,v1)*G( - v1, - v1,
          - v1,u1) + 19/3*G(0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,
         0,u1) + 181/6*G(0,v1)*G( - v1,u1) - 14/3*G(0,v1)*G( - v1,u1)*Pi^2 + 
         24*G(0,v1)*G( - v1,0,1 - v1,u1) - 6*G(0,v1)*G( - v1,0, - v1,u1) - 38/
         3*G(0,v1)*G( - v1,0,u1) + 6*G(0,v1)*G( - v1,0,0,u1) - 22*G(0,v1)*G(
          - v1,0,1,u1) - 14*G(0,v1)*G(0,1 - v1, - v1,u1) + 38/3*G(0,v1)*G(0,1
          - v1,u1) + 22*G(0,v1)*G(0,1 - v1,1,u1) - 2*G(0,v1)*G(0, - v1,1 - v1,
         u1) + 8*G(0,v1)*G(0, - v1, - v1,u1) + 4/3*G(0,v1)*G(0, - v1,u1) - 4*
         G(0,v1)*G(0, - v1,0,u1) - 64/3*G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(1,0,u1
         ) + 4/3*G(0,v1)*G(1,1,u1) + 10*G(0,0,1 - v1,u1)*G(0,v1) + 10*G(0,0,
          - v1,u1)*G(0,v1) - 10*G(0,0, - v1,0,u1) - 7/3*G(0,0,u1)*Pi^2 + 22/3*
         G(0,0,u1)*G(0,v1) + 6*G(0,0,u1)*G(0,0,v1) - 12*G(0,0,u1)*G(0,1,v1) + 
         2*G(0,0,u1)*G(1,0,v1) + 27/2*G(0,0,v1) - 14/3*G(0,0,v1)*Pi^2 - 2*G(0,
         0,v1)*G(1 - v1, - v1,u1) - 11/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*
         G( - v1,1 - v1,u1) - 22*G(0,0,v1)*G( - v1, - v1,u1) + 18*G(0,0,v1)*G(
          - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 10*G(0,0,v1)*G(0,1 - v1,u1)
          + 8*G(0,0,v1)*G(0, - v1,u1) - 15*G(0,0,v1)*G(0,u1) - 4/3*G(0,0,v1)*
         G(1,u1) + 21*G(0,0,0,v1) - 2*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1
         )*G( - v1,u1) - 2*G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 8*G(0,0,0,
         1,v1) + 22*G(0,0,1,1 - v1,u1) - 22*G(0,0,1,u1)*G(0,v1) + 22*G(0,0,1,
         u1)*G(1,v1) - 1/3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(1 - v1,u1) + 8*G(0,0,
         1,v1)*G( - v1,u1) + 2*G(0,0,1,v1)*G(0,u1) - 2*G(0,0,1,0,v1) + 22*G(0,
         1,1 - v1,u1) - 22*G(0,1,u1)*G(0,v1) + 22*G(0,1,u1)*G(1,v1) - 26*G(0,1
         ,v1) - 4/3*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1, - v1,u1) + 22*G(0,1
         ,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1,0,u1) - 22*G(0,1,v1)*G( - v1
         ,1 - v1,u1) + 12*G(0,1,v1)*G( - v1, - v1,u1) - 3*G(0,1,v1)*G( - v1,u1
         ) + 2*G(0,1,v1)*G( - v1,0,u1) + 22*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1
         ,v1)*G(0, - v1,u1) - 28/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,v1)*G(1,u1)
          + 62/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G(
          - v1,u1) + 12*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) - 22*G(0,1,0,1,
         v1) + 12*G(0,1,1,0,v1) + 64/3*G(1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1)
          + 10/9*G(1,u1)*Pi^2 + 64/3*G(1,u1)*G(1,v1) + 20*G(1,v1)*zeta3 + 7/9*
         G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 1/3*G(1,v1)*G(1 - v1,
         u1)*Pi^2 - 22*G(1,v1)*G(1 - v1,1,u1) + 22*G(1,v1)*G( - v1,1 - v1,1,u1
         ) - 12*G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 3
         *G(1,v1)*G( - v1,0,u1) - 12*G(1,v1)*G( - v1,0,0,u1) + 22*G(1,v1)*G(
          - v1,0,1,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) + 58/3*
         G(1,0,v1) - 22/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 10/
         3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 12*G(1,0,v1)*
         G( - v1,1 - v1,u1) + 12*G(1,0,v1)*G( - v1, - v1,u1) - 3*G(1,0,v1)*G(
          - v1,u1) + 12*G(1,0,v1)*G( - v1,0,u1) + 26/3*G(1,0,0,v1) - 2*G(1,0,0
         ,v1)*G( - v1,u1) + 8*G(1,0,0,0,v1) + 22/3*G(1,0,1,v1) + 4*G(1,0,1,v1)
         *G(1 - v1,u1) - 22*G(1,0,1,v1)*G( - v1,u1) - 10*G(1,0,1,0,v1) - 4/3*
         G(1,1,1 - v1,u1) - 4/3*G(1,1,u1)*G(1,v1) - 1/3*G(1,1,v1)*Pi^2 + 8/3*
         G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) + 12*G(1,1,0,v1)*G( - v1,u1)
          + 10*G(1,1,0,0,v1) - 8*G(1,1,0,1,v1) - 6*G(1,1,1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 24*zeta3 + 221/18*Pi^2 - 41/3*G(1 - v1,u1)
          - G(1 - v1,u1)*Pi^2 - 41/6*G(1 - v1,0,u1) - 12*G(1 - v1,0,0,u1) + 22
         *G(1 - v1,1,1 - v1,u1) - 14*G( - v1,1 - v1,0,u1) + 22*G( - v1, - v1,0
         ,u1) + 19/3*G( - v1,u1)*Pi^2 - 14*G( - v1,0,1 - v1,u1) + 19/6*G( - v1
         ,0,u1) + 8*G( - v1,0,0,u1) - 41/6*G(0,1 - v1,u1) - 12*G(0,1 - v1,0,u1
         ) + 7*G(0, - v1,0,u1) - 37/3*G(0,u1) + 9*G(0,u1)*Pi^2 - 125/6*G(0,u1)
         *G(0,v1) - 41/6*G(0,u1)*G(1,v1) + 13*G(0,u1)*G(1,0,v1) + 47/2*G(0,v1)
          - 9/2*G(0,v1)*Pi^2 + 12*G(0,v1)*G(1 - v1,u1) + 14*G(0,v1)*G(1 - v1,0
         ,u1) - 22*G(0,v1)*G(1 - v1,1,u1) + 14*G(0,v1)*G( - v1,1 - v1,u1) - 22
         *G(0,v1)*G( - v1, - v1,u1) - 19/6*G(0,v1)*G( - v1,u1) + 6*G(0,v1)*G(
          - v1,0,u1) + 23*G(0,v1)*G(0,1 - v1,u1) - 7*G(0,v1)*G(0, - v1,u1) + 
         32/3*G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1) - G(0,v1)*G(1,1,u1) - 12*G(0
         ,0,1 - v1,u1) + 64/3*G(0,0,u1) + 8*G(0,0,u1)*G(0,v1) - 12*G(0,0,u1)*
         G(1,v1) + 77/6*G(0,0,v1) - 4*G(0,0,v1)*G(1 - v1,u1) - 20*G(0,0,v1)*G(
          - v1,u1) - 6*G(0,0,v1)*G(0,u1) + G(0,0,v1)*G(1,u1) - 10*G(0,0,0,v1)
          + 11*G(0,0,1,v1) + 22*G(0,1,1 - v1,u1) - 22*G(0,1,u1)*G(0,v1) + 22*
         G(0,1,u1)*G(1,v1) + 68/3*G(0,1,v1) - 22*G(0,1,v1)*G(1 - v1,u1) + 14*
         G(0,1,v1)*G( - v1,u1) + G(0,1,v1)*G(0,u1) - G(0,1,v1)*G(1,u1) + G(0,1
         ,0,v1) - 32/3*G(1,1 - v1,u1) - G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 - 
         32/3*G(1,u1)*G(1,v1) - 41/3*G(1,v1) - 1/2*G(1,v1)*Pi^2 + 22*G(1,v1)*
         G(1 - v1,1,u1) - 14*G(1,v1)*G( - v1,0,u1) - G(1,0,1 - v1,u1) - G(1,0,
         u1)*G(1,v1) - 3/2*G(1,0,v1) + 10*G(1,0,v1)*G(1 - v1,u1) + 14*G(1,0,v1
         )*G( - v1,u1) - G(1,0,0,v1) - 21*G(1,0,1,v1) + G(1,1,1 - v1,u1) + G(1
         ,1,u1)*G(1,v1) + 8*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-3 * (  - 9*G(1 - v1,u1)*Pi^2 + 18*G(1 - v1,1,1 - v1,u1)
          + 27/2*G(0,v1)*G(1 - v1,u1) - 18*G(0,v1)*G(1 - v1,1,u1) + 18*G(0,v1)
         *G(0,1 - v1,u1) - 27/2*G(0,v1)*G(1,u1) + 18*G(0,1,1 - v1,u1) - 18*G(0
         ,1,u1)*G(0,v1) + 18*G(0,1,u1)*G(1,v1) - 18*G(0,1,v1)*G(1 - v1,u1) + 
         27/2*G(1,1 - v1,u1) + 27/2*G(1,u1)*G(1,v1) - 9*G(1,v1)*Pi^2 + 18*G(1,
         v1)*G(1 - v1,1,u1) + 18*G(1,0,v1)*G(1 - v1,u1) - 18*G(1,0,1,v1) + 18*
         G(1,1,0,v1) )

       + N*u1*[u1+v1]^-2 * (  - 43/3*Pi^2 + 43/4*G(1 - v1,u1) + 15/2*G(1 - v1,
         u1)*Pi^2 + 16/3*G(1 - v1,0,u1) + 2*G(1 - v1,0,0,u1) - 17*G(1 - v1,1,1
          - v1,u1) + 16/3*G(0,1 - v1,u1) + 2*G(0,1 - v1,0,u1) - 2*G(0,u1)*Pi^2
          + 16/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) + 2*G(0,v1)*Pi^2 - 113/
         6*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 17*G(0,v1)*G(1 - 
         v1,1,u1) - 19*G(0,v1)*G(0,1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 2*G(0,0,
         1 - v1,u1) + 2*G(0,0,u1)*G(1,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0
         ,1,v1) - 17*G(0,1,1 - v1,u1) + 17*G(0,1,u1)*G(0,v1) - 17*G(0,1,u1)*G(
         1,v1) - 70/3*G(0,1,v1) + 17*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,
         u1) + 2*G(0,1,0,v1) + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) + 43/4
         *G(1,v1) + 15/2*G(1,v1)*Pi^2 - 17*G(1,v1)*G(1 - v1,1,u1) + 38/3*G(1,0
         ,v1) - 17*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1) + 17*G(1,0,1,v1) - 
         17*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 12*zeta3 + 35/2*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          - 119/12*G(1 - v1,u1) - 10/3*G(1 - v1,u1)*Pi^2 - 40/3*G(1 - v1,0,u1)
          - 4*G(1 - v1,0,0,u1) + 14*G(1 - v1,1,1 - v1,u1) - 6*G( - v1,1 - v1,0
         ,u1) + 16*G( - v1, - v1,0,u1) + 10/3*G( - v1,u1)*Pi^2 - 6*G( - v1,0,1
          - v1,u1) + 11*G( - v1,0,u1) - 40/3*G(0,1 - v1,u1) - 4*G(0,1 - v1,0,
         u1) - 2*G(0, - v1,0,u1) - 16/3*G(0,u1) + 11/3*G(0,u1)*Pi^2 - 32/3*G(0
         ,u1)*G(0,v1) - 40/3*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) + 149/12*G(
         0,v1) - G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 113/6*G(0,v1)*
         G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 14*G(0,v1)*G(1 - v1,1,u1)
          + 6*G(0,v1)*G( - v1,1 - v1,u1) - 16*G(0,v1)*G( - v1, - v1,u1) - 11*
         G(0,v1)*G( - v1,u1) + 8*G(0,v1)*G( - v1,0,u1) + 14*G(0,v1)*G(0,1 - v1
         ,u1) + 2*G(0,v1)*G(0, - v1,u1) + 3/2*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1
         ,u1) + 55/3*G(0,0,u1) - 4*G(0,0,u1)*G(1,v1) + 5*G(0,0,v1) - 16*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 12*G(0,0,0,v1) + 4*G(0,0,1,v1
         ) + 14*G(0,1,1 - v1,u1) - 14*G(0,1,u1)*G(0,v1) + 14*G(0,1,u1)*G(1,v1)
          + 61/3*G(0,1,v1) - 14*G(0,1,v1)*G(1 - v1,u1) + 6*G(0,1,v1)*G( - v1,
         u1) - 3/2*G(1,1 - v1,u1) - 3/2*G(1,u1)*G(1,v1) - 119/12*G(1,v1) - 10/
         3*G(1,v1)*Pi^2 + 14*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,v1)*G( - v1,0,u1)
          + 13/3*G(1,0,v1) + 10*G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,v1)*G( - v1,
         u1) - 14*G(1,0,1,v1) + 10*G(1,1,0,v1) )

       + N*u1 * (  - zeta3 - 13/3*Pi^2 + G(1 - v1, - v1,0,u1) + 1/3*G(1 - v1,
         u1) + 1/3*G(1 - v1,u1)*Pi^2 + 20/3*G(1 - v1,0,u1) - 3/2*G(1 - v1,0,0,
         u1) + 3/2*G(1 - v1,1,1 - v1,u1) - 3/2*G( - v1,1 - v1,0,u1) + 1/2*G(
          - v1, - v1,0,u1) + 2/3*G( - v1,u1)*Pi^2 - 3/2*G( - v1,0,1 - v1,u1)
          - 20/3*G( - v1,0,u1) + 3/2*G( - v1,0,0,u1) + 20/3*G(0,1 - v1,u1) - 3/
         2*G(0,1 - v1,0,u1) + 3/2*G(0, - v1,0,u1) + G(0,u1)*Pi^2 - 22/3*G(0,u1
         )*G(0,v1) + 20/3*G(0,u1)*G(1,v1) + 3/2*G(0,u1)*G(1,0,v1) - 1/3*G(0,v1
         ) - 1/2*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1) - 20/3*G(0,v1)*G(1
          - v1,u1) + 5/2*G(0,v1)*G(1 - v1,0,u1) - 3/2*G(0,v1)*G(1 - v1,1,u1)
          + 3/2*G(0,v1)*G( - v1,1 - v1,u1) - 1/2*G(0,v1)*G( - v1, - v1,u1) + 
         20/3*G(0,v1)*G( - v1,u1) - G(0,v1)*G( - v1,0,u1) + 3/2*G(0,v1)*G(0,1
          - v1,u1) - 3/2*G(0,v1)*G(0, - v1,u1) + 22/3*G(0,v1)*G(1,u1) - 3/2*G(
         0,0,1 - v1,u1) + 3/2*G(0,0,u1)*G(0,v1) - 3/2*G(0,0,u1)*G(1,v1) + 22/3
         *G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 1/2*G(0,0,v1)*G( - v1,u1) - 3/
         2*G(0,0,v1)*G(0,u1) + G(0,0,0,v1) + 1/2*G(0,0,1,v1) + 3/2*G(0,1,1 - 
         v1,u1) - 3/2*G(0,1,u1)*G(0,v1) + 3/2*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1
         ) - 3/2*G(0,1,v1)*G(1 - v1,u1) + 3/2*G(0,1,v1)*G( - v1,u1) - 22/3*G(1
         ,1 - v1,u1) - 22/3*G(1,u1)*G(1,v1) + 1/3*G(1,v1) + 1/2*G(1,v1)*Pi^2
          + 3/2*G(1,v1)*G(1 - v1,1,u1) - 3/2*G(1,v1)*G( - v1,0,u1) - 20/3*G(1,
         0,v1) + 3/2*G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1) - 1/2*G(1,0,1,v1) )

       + N*u1*v1 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - v1,0,u1) + 2/
         3*G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 2/3*G(
         0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 
         2/3*G(0,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 2/3*G(1,0,
         v1) )

       + N*u1^2*[1-u1-v1]^-3 * (  - 35/6*zeta3 - 41/12*Pi^2 + 413/360*Pi^4 - 4
         *G(1 - v1, - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 8/3*G(1
          - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) - 7/3*G(1 - v1,
          - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1)*zeta3 - 7/18*
         G(1 - v1,u1)*Pi^2 - 1/3*G(1 - v1,0,u1)*Pi^2 - 2*G( - v1,1 - v1, - v1,
         0,u1) - 13/6*G( - v1,1 - v1,u1)*Pi^2 + 4/3*G( - v1,1 - v1,0,u1) - 11*
         G( - v1,1 - v1,0,0,u1) + 22*G( - v1,1 - v1,1,1 - v1,u1) - 11*G( - v1,
          - v1,1 - v1,0,u1) + 21*G( - v1, - v1, - v1,0,u1) + 5*G( - v1, - v1,
         u1)*Pi^2 - 11*G( - v1, - v1,0,1 - v1,u1) + 5/6*G( - v1, - v1,0,u1) + 
         5*G( - v1, - v1,0,0,u1) - 26*G( - v1,u1)*zeta3 + 52/9*G( - v1,u1)*
         Pi^2 + 4/3*G( - v1,0,1 - v1,u1) - 11*G( - v1,0,1 - v1,0,u1) + 5*G( - 
         v1,0, - v1,0,u1) - 41/2*G( - v1,0,u1) + 26/3*G( - v1,0,u1)*Pi^2 - 11*
         G( - v1,0,0,1 - v1,u1) + 15/2*G( - v1,0,0,u1) + 22*G( - v1,0,1,1 - v1
         ,u1) + 13*G(0,1 - v1, - v1,0,u1) + 4*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - 
         v1,u1)*G(1,0,v1) - 22*G(0,1 - v1,1,1 - v1,u1) - 22*G(0,1 - v1,1,u1)*
         G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - v1, - v1,0,u1) - 2/3*G(
         0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1) + 2*G(0, - v1,0,1 - v1,
         u1) + 6*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)*G(1,v1) - 11*G(0,u1)*
         zeta3 + 31/36*G(0,u1)*Pi^2 - 41/2*G(0,u1)*G(0,v1) + 26/3*G(0,u1)*G(0,
         v1)*Pi^2 + 3/2*G(0,u1)*G(1,v1)*Pi^2 - 23/6*G(0,u1)*G(1,0,v1) - 9*G(0,
         u1)*G(1,0,0,v1) + 9*G(0,u1)*G(1,0,1,v1) - 26*G(0,v1)*zeta3 + 67/18*G(
         0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1
         , - v1, - v1,u1) + 7/3*G(0,v1)*G(1 - v1, - v1,u1) + 8/3*G(0,v1)*G(1
          - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 7/3*G(0,v1)*G(1 - 
         v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1) + 2*G(0,v1)*G( - v1,1 - v1, - 
         v1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 11*G(0,v1)*G( - v1,1 - v1,0
         ,u1) - 22*G(0,v1)*G( - v1,1 - v1,1,u1) + 11*G(0,v1)*G( - v1, - v1,1
          - v1,u1) - 21*G(0,v1)*G( - v1, - v1, - v1,u1) - 5/6*G(0,v1)*G( - v1,
          - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 41/2*G(0,v1)*G( - v1,u1)
          - 13/3*G(0,v1)*G( - v1,u1)*Pi^2 + 24*G(0,v1)*G( - v1,0,1 - v1,u1) - 
         5*G(0,v1)*G( - v1,0, - v1,u1) - 31/3*G(0,v1)*G( - v1,0,u1) + 5*G(0,v1
         )*G( - v1,0,0,u1) - 22*G(0,v1)*G( - v1,0,1,u1) - 13*G(0,v1)*G(0,1 - 
         v1, - v1,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) + 22*G(0,v1)*G(0,1 - v1,1,
         u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*G(0, - v1, - v1,u1)
          - 6*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) + 4/3*G(0,v1)*
         G(1,1,u1) + 11*G(0,0,1 - v1,u1)*G(0,v1) + 9*G(0,0, - v1,u1)*G(0,v1)
          - 9*G(0,0, - v1,0,u1) - 13/6*G(0,0,u1)*Pi^2 + 15/2*G(0,0,u1)*G(0,v1)
          + 5*G(0,0,u1)*G(0,0,v1) - 11*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,u1)*G(1,0
         ,v1) + 41/2*G(0,0,v1) - 13/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1,
          - v1,u1) + 7/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,
         u1) - 21*G(0,0,v1)*G( - v1, - v1,u1) + 79/6*G(0,0,v1)*G( - v1,u1) - 
         G(0,0,v1)*G( - v1,0,u1) - 9*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(
         0, - v1,u1) - 20*G(0,0,v1)*G(0,u1) - 4/3*G(0,0,v1)*G(1,u1) + 145/6*G(
         0,0,0,v1) - 2*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1)*G( - v1,u1)
          - G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 7*G(0,0,0,1,v1) + 22*G(0,
         0,1,1 - v1,u1) - 22*G(0,0,1,u1)*G(0,v1) + 22*G(0,0,1,u1)*G(1,v1) - 8/
         3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(1 - v1,u1) + 7*G(0,0,1,v1)*G( - v1,u1
         ) + 2*G(0,0,1,v1)*G(0,u1) - 2*G(0,0,1,0,v1) - 13/6*G(0,1,v1)*Pi^2 + 4
         *G(0,1,v1)*G(1 - v1, - v1,u1) - 4*G(0,1,v1)*G(1 - v1,0,u1) - 22*G(0,1
         ,v1)*G( - v1,1 - v1,u1) + 11*G(0,1,v1)*G( - v1, - v1,u1) - 4/3*G(0,1,
         v1)*G( - v1,u1) + 2*G(0,1,v1)*G( - v1,0,u1) + 22*G(0,1,v1)*G(0,1 - v1
         ,u1) - 2*G(0,1,v1)*G(0, - v1,u1) + 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,
         v1)*G(1,u1) + 25/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1
         ,0,v1)*G( - v1,u1) + 11*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) - 22*G(
         0,1,0,1,v1) + 13*G(0,1,1,0,v1) + 4/9*G(1,u1)*Pi^2 + 19*G(1,v1)*zeta3
          - 1/4*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 1/3*G(1,v1)*G(
         1 - v1,u1)*Pi^2 + 22*G(1,v1)*G( - v1,1 - v1,1,u1) - 11*G(1,v1)*G( - 
         v1, - v1,0,u1) - 13/6*G(1,v1)*G( - v1,u1)*Pi^2 + 4/3*G(1,v1)*G( - v1,
         0,u1) - 11*G(1,v1)*G( - v1,0,0,u1) + 22*G(1,v1)*G( - v1,0,1,u1) + 41/
         2*G(1,0,v1) - 20/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 
         7/3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 13*G(1,0,v1
         )*G( - v1,1 - v1,u1) + 11*G(1,0,v1)*G( - v1, - v1,u1) - 4/3*G(1,0,v1)
         *G( - v1,u1) + 11*G(1,0,v1)*G( - v1,0,u1) + 49/3*G(1,0,0,v1) - 2*G(1,
         0,0,v1)*G( - v1,u1) + 7*G(1,0,0,0,v1) - 4/3*G(1,0,1,v1) + 4*G(1,0,1,
         v1)*G(1 - v1,u1) - 22*G(1,0,1,v1)*G( - v1,u1) - 9*G(1,0,1,0,v1) - 4/3
         *G(1,1,1 - v1,u1) - 4/3*G(1,1,u1)*G(1,v1) - 1/6*G(1,1,v1)*Pi^2 + 1/6*
         G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) + 13*G(1,1,0,v1)*G( - v1,u1)
          + 9*G(1,1,0,0,v1) - 7*G(1,1,0,1,v1) - 6*G(1,1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-2 * (  - 20*zeta3 + 98/9*Pi^2 + G(1 - v1, - v1,0,u1
         ) - 5/3*G(1 - v1,u1)*Pi^2 - 10/3*G(1 - v1,0,u1) - 11*G(1 - v1,0,0,u1)
          + 22*G(1 - v1,1,1 - v1,u1) - 13*G( - v1,1 - v1,0,u1) + 20*G( - v1,
          - v1,0,u1) + 20/3*G( - v1,u1)*Pi^2 - 13*G( - v1,0,1 - v1,u1) + 35/6*
         G( - v1,0,u1) + 6*G( - v1,0,0,u1) - 10/3*G(0,1 - v1,u1) - 11*G(0,1 - 
         v1,0,u1) + 6*G(0, - v1,0,u1) - 31/2*G(0,u1) + 49/6*G(0,u1)*Pi^2 - 65/
         3*G(0,u1)*G(0,v1) - 10/3*G(0,u1)*G(1,v1) + 14*G(0,u1)*G(1,0,v1) + 95/
         6*G(0,v1) - 25/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1) + 14/3*G(0
         ,v1)*G(1 - v1,u1) + 14*G(0,v1)*G(1 - v1,0,u1) - 22*G(0,v1)*G(1 - v1,1
         ,u1) + 13*G(0,v1)*G( - v1,1 - v1,u1) - 20*G(0,v1)*G( - v1, - v1,u1)
          - 35/6*G(0,v1)*G( - v1,u1) + 6*G(0,v1)*G( - v1,0,u1) + 24*G(0,v1)*G(
         0,1 - v1,u1) - 6*G(0,v1)*G(0, - v1,u1) + 64/3*G(0,v1)*G(1,u1) + 2*G(0
         ,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) - 11*G(0,0,1 - v1,u1) + 41/2*G(0
         ,0,u1) + 6*G(0,0,u1)*G(0,v1) - 11*G(0,0,u1)*G(1,v1) + 65/6*G(0,0,v1)
          - 5*G(0,0,v1)*G(1 - v1,u1) - 18*G(0,0,v1)*G( - v1,u1) - 6*G(0,0,v1)*
         G(0,u1) + 2*G(0,0,v1)*G(1,u1) - 10*G(0,0,0,v1) + 11*G(0,0,1,v1) + 22*
         G(0,1,1 - v1,u1) - 22*G(0,1,u1)*G(0,v1) + 22*G(0,1,u1)*G(1,v1) + 26*
         G(0,1,v1) - 22*G(0,1,v1)*G(1 - v1,u1) + 13*G(0,1,v1)*G( - v1,u1) + 2*
         G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) + G(0,1,0,v1) - 64/3*G(1,1 - 
         v1,u1) - 2*G(1,1 - v1,0,u1) + 4/3*G(1,u1)*Pi^2 - 64/3*G(1,u1)*G(1,v1)
          - G(1,v1)*Pi^2 + 22*G(1,v1)*G(1 - v1,1,u1) - 13*G(1,v1)*G( - v1,0,u1
         ) - 2*G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) - 22/3*G(1,0,v1) + 10*G(
         1,0,v1)*G(1 - v1,u1) + 13*G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1) - 22*G(
         1,0,1,v1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) + 6*G(1,1,0,v1)
          )

       + N*u1^2*[1-u1-v1]^-1 * (  - 7*zeta3 + 181/24*Pi^2 + 2*G(1 - v1, - v1,0
         ,u1) + 1/3*G(1 - v1,u1) - 7/12*G(1 - v1,u1)*Pi^2 - 13/2*G(1 - v1,0,u1
         ) - 11/2*G(1 - v1,0,0,u1) + 11*G(1 - v1,1,1 - v1,u1) - 13/2*G( - v1,1
          - v1,0,u1) + 17/2*G( - v1, - v1,0,u1) + 13/3*G( - v1,u1)*Pi^2 - 13/2
         *G( - v1,0,1 - v1,u1) + 119/12*G( - v1,0,u1) + 3/2*G( - v1,0,0,u1) - 
         13/2*G(0,1 - v1,u1) - 11/2*G(0,1 - v1,0,u1) - 1/2*G(0, - v1,0,u1) - 2/
         3*G(0,u1) + 23/6*G(0,u1)*Pi^2 - 25/4*G(0,u1)*G(0,v1) - 13/2*G(0,u1)*
         G(1,v1) + 13/2*G(0,u1)*G(1,0,v1) + 1/3*G(0,v1) + 5/6*G(0,v1)*Pi^2 - 2
         *G(0,v1)*G(1 - v1, - v1,u1) + 35/6*G(0,v1)*G(1 - v1,u1) + 17/2*G(0,v1
         )*G(1 - v1,0,u1) - 11*G(0,v1)*G(1 - v1,1,u1) + 13/2*G(0,v1)*G( - v1,1
          - v1,u1) - 17/2*G(0,v1)*G( - v1, - v1,u1) - 119/12*G(0,v1)*G( - v1,
         u1) + 3*G(0,v1)*G( - v1,0,u1) + 10*G(0,v1)*G(0,1 - v1,u1) + 1/2*G(0,
         v1)*G(0, - v1,u1) + 41/6*G(0,v1)*G(1,u1) - G(0,v1)*G(1,0,u1) + G(0,v1
         )*G(1,1,u1) - 11/2*G(0,0,1 - v1,u1) + 21/2*G(0,0,u1) + 3/2*G(0,0,u1)*
         G(0,v1) - 11/2*G(0,0,u1)*G(1,v1) + 3/4*G(0,0,v1) - 4*G(0,0,v1)*G(1 - 
         v1,u1) - 15/2*G(0,0,v1)*G( - v1,u1) + 5/2*G(0,0,v1)*G(0,u1) - G(0,0,
         v1)*G(1,u1) - 5*G(0,0,0,v1) + 7/2*G(0,0,1,v1) + 11*G(0,1,1 - v1,u1)
          - 11*G(0,1,u1)*G(0,v1) + 11*G(0,1,u1)*G(1,v1) + 38/3*G(0,1,v1) - 11*
         G(0,1,v1)*G(1 - v1,u1) + 13/2*G(0,1,v1)*G( - v1,u1) - G(0,1,v1)*G(0,
         u1) + G(0,1,v1)*G(1,u1) - 3*G(0,1,0,v1) - 41/6*G(1,1 - v1,u1) + G(1,1
          - v1,0,u1) - 2/3*G(1,u1)*Pi^2 - 41/6*G(1,u1)*G(1,v1) + 1/3*G(1,v1)
          - 7/12*G(1,v1)*Pi^2 + 11*G(1,v1)*G(1 - v1,1,u1) - 13/2*G(1,v1)*G( - 
         v1,0,u1) + G(1,0,1 - v1,u1) + G(1,0,u1)*G(1,v1) + 19/12*G(1,0,v1) + 7/
         2*G(1,0,v1)*G(1 - v1,u1) + 13/2*G(1,0,v1)*G( - v1,u1) - 4*G(1,0,0,v1)
          - 9*G(1,0,1,v1) - G(1,1,1 - v1,u1) - G(1,1,u1)*G(1,v1) + 11/2*G(1,1,
         0,v1) )

       + N*u1^2*[u1+v1]^-4 * ( 27/4*G(1 - v1,u1)*Pi^2 - 27/2*G(1 - v1,1,1 - v1
         ,u1) + 27/2*G(0,v1)*G(1 - v1,1,u1) - 27/2*G(0,v1)*G(0,1 - v1,u1) - 27/
         2*G(0,1,1 - v1,u1) + 27/2*G(0,1,u1)*G(0,v1) - 27/2*G(0,1,u1)*G(1,v1)
          + 27/2*G(0,1,v1)*G(1 - v1,u1) + 27/4*G(1,v1)*Pi^2 - 27/2*G(1,v1)*G(1
          - v1,1,u1) - 27/2*G(1,0,v1)*G(1 - v1,u1) + 27/2*G(1,0,1,v1) - 27/2*
         G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-3 * ( 43/4*Pi^2 - 73/12*G(1 - v1,u1)*Pi^2 - 4*G(1 - 
         v1,0,u1) - 4/3*G(1 - v1,0,0,u1) + 27/2*G(1 - v1,1,1 - v1,u1) - 4*G(0,
         1 - v1,u1) - 4/3*G(0,1 - v1,0,u1) + 4/3*G(0,u1)*Pi^2 - 4*G(0,u1)*G(1,
         v1) + 4/3*G(0,u1)*G(1,0,v1) - 4/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,
         u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 27/2*G(0,v1)*G(1 - v1,1,u1) + 89/6
         *G(0,v1)*G(0,1 - v1,u1) + 27/2*G(0,v1)*G(1,u1) - 4/3*G(0,0,1 - v1,u1)
          - 4/3*G(0,0,u1)*G(1,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) - 4/3*G(0,0,1,
         v1) + 27/2*G(0,1,1 - v1,u1) - 27/2*G(0,1,u1)*G(0,v1) + 27/2*G(0,1,u1)
         *G(1,v1) + 35/2*G(0,1,v1) - 27/2*G(0,1,v1)*G(1 - v1,u1) + 4/3*G(0,1,
         v1)*G(0,u1) - 4/3*G(0,1,0,v1) - 27/2*G(1,1 - v1,u1) - 27/2*G(1,u1)*G(
         1,v1) - 73/12*G(1,v1)*Pi^2 + 27/2*G(1,v1)*G(1 - v1,1,u1) - 19/2*G(1,0
         ,v1) + 27/2*G(1,0,v1)*G(1 - v1,u1) - 4/3*G(1,0,0,v1) - 27/2*G(1,0,1,
         v1) + 27/2*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-2 * ( 6*zeta3 - 191/24*Pi^2 + 2*G(1 - v1, - v1,0,u1)
          + 29/12*G(1 - v1,u1)*Pi^2 + 41/12*G(1 - v1,0,u1) + G(1 - v1,0,0,u1)
          - 13/2*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1,0,u1) - 8*G( - v1,
          - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) - 1/2*G(
          - v1,0,u1) + 41/12*G(0,1 - v1,u1) + G(0,1 - v1,0,u1) + G(0, - v1,0,
         u1) + 43/4*G(0,u1) - 4/3*G(0,u1)*Pi^2 + 23/3*G(0,u1)*G(0,v1) + 41/12*
         G(0,u1)*G(1,v1) - 43/4*G(0,v1) + G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,
          - v1,u1) - 41/12*G(0,v1)*G(1 - v1,u1) + 13/2*G(0,v1)*G(1 - v1,1,u1)
          - 2*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1,u1) + 1/2*
         G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G( - v1,0,u1) - 13/2*G(0,v1)*G(0,1 - 
         v1,u1) - G(0,v1)*G(0, - v1,u1) - 27/4*G(0,v1)*G(1,u1) + G(0,0,1 - v1,
         u1) - 17/2*G(0,0,u1) + G(0,0,u1)*G(1,v1) - 41/6*G(0,0,v1) - G(0,0,v1)
         *G(1 - v1,u1) + 8*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 6*G(0
         ,0,0,v1) - G(0,0,1,v1) - 13/2*G(0,1,1 - v1,u1) + 13/2*G(0,1,u1)*G(0,
         v1) - 13/2*G(0,1,u1)*G(1,v1) - 61/6*G(0,1,v1) + 13/2*G(0,1,v1)*G(1 - 
         v1,u1) - 2*G(0,1,v1)*G( - v1,u1) - G(0,1,0,v1) + 27/4*G(1,1 - v1,u1)
          + 27/4*G(1,u1)*G(1,v1) + 29/12*G(1,v1)*Pi^2 - 13/2*G(1,v1)*G(1 - v1,
         1,u1) + 2*G(1,v1)*G( - v1,0,u1) + 10/3*G(1,0,v1) - 13/2*G(1,0,v1)*G(1
          - v1,u1) - 2*G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1) + 13/2*G(1,0,1,v1)
          - 13/2*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-1 * (  - 6*zeta3 + 209/24*Pi^2 + G(1 - v1, - v1,0,u1)
          - 11/12*G(1 - v1,u1)*Pi^2 - 101/12*G(1 - v1,0,u1) - 4*G(1 - v1,0,0,
         u1) + 19/2*G(1 - v1,1,1 - v1,u1) - 5*G( - v1,1 - v1,0,u1) + 8*G( - v1
         , - v1,0,u1) + 11/3*G( - v1,u1)*Pi^2 - 5*G( - v1,0,1 - v1,u1) + 25/2*
         G( - v1,0,u1) - 101/12*G(0,1 - v1,u1) - 4*G(0,1 - v1,0,u1) - G(0, - 
         v1,0,u1) - G(0,u1) + 17/6*G(0,u1)*Pi^2 - 11/3*G(0,u1)*G(0,v1) - 101/
         12*G(0,u1)*G(1,v1) + 6*G(0,u1)*G(1,0,v1) + G(0,v1) + 1/2*G(0,v1)*Pi^2
          - G(0,v1)*G(1 - v1, - v1,u1) + 101/12*G(0,v1)*G(1 - v1,u1) + 6*G(0,
         v1)*G(1 - v1,0,u1) - 19/2*G(0,v1)*G(1 - v1,1,u1) + 5*G(0,v1)*G( - v1,
         1 - v1,u1) - 8*G(0,v1)*G( - v1, - v1,u1) - 25/2*G(0,v1)*G( - v1,u1)
          + 4*G(0,v1)*G( - v1,0,u1) + 19/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(
         0, - v1,u1) + 17/4*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1,u1) + 21/2*G(0,0,
         u1) - 4*G(0,0,u1)*G(1,v1) - 19/6*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1)
          - 8*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 4*
         G(0,0,1,v1) + 19/2*G(0,1,1 - v1,u1) - 19/2*G(0,1,u1)*G(0,v1) + 19/2*
         G(0,1,u1)*G(1,v1) + 38/3*G(0,1,v1) - 19/2*G(0,1,v1)*G(1 - v1,u1) + 5*
         G(0,1,v1)*G( - v1,u1) - 2*G(0,1,0,v1) - 17/4*G(1,1 - v1,u1) - 17/4*G(
         1,u1)*G(1,v1) - 11/12*G(1,v1)*Pi^2 + 19/2*G(1,v1)*G(1 - v1,1,u1) - 5*
         G(1,v1)*G( - v1,0,u1) + 25/6*G(1,0,v1) + 7/2*G(1,0,v1)*G(1 - v1,u1)
          + 5*G(1,0,v1)*G( - v1,u1) - 2*G(1,0,0,v1) - 19/2*G(1,0,1,v1) + 7/2*
         G(1,1,0,v1) )

       + N*u1^2 * ( 2/9*Pi^2 - 1/3*G(1 - v1,0,u1) + 1/3*G( - v1,0,u1) - 1/3*G(
         0,1 - v1,u1) + 1/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1
         )*G(1 - v1,u1) - 1/3*G(0,v1)*G( - v1,u1) - 1/3*G(0,v1)*G(1,u1) - 1/3*
         G(0,0,v1) + 1/3*G(1,1 - v1,u1) + 1/3*G(1,u1)*G(1,v1) + 1/3*G(1,0,v1)
          )

       + N*u1^3*[1-u1-v1]^-3 * ( 5/18*Pi^2 + 5/3*G( - v1,0,u1) + 2*G(0, - v1,0
         ,u1) + 5/3*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) - 5/3*G(0,v1)*Pi^2
          - 5/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0
         , - v1,u1) + 2*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) - 5/3*G(0,0,v1
         ) - 4*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,1,v1) + 2*G(0
         ,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,0
         ,u1) + 4/3*G(1,u1)*Pi^2 + 1/3*G(1,v1)*Pi^2 - 2*G(1,0,1 - v1,u1) - 2*
         G(1,0,u1)*G(1,v1) - 5/3*G(1,0,v1) + 2*G(1,0,0,v1) - 2*G(1,0,1,v1) + 2
         *G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) - 4*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-2 * (  - Pi^2 + 4/3*G(1 - v1,0,u1) - 8/3*G( - v1,0,
         u1) + 4/3*G(0,1 - v1,u1) - 3*G(0, - v1,0,u1) + 1/3*G(0,u1) - 2*G(0,u1
         )*G(0,v1) + 4/3*G(0,u1)*G(1,v1) - 3*G(0,u1)*G(1,0,v1) - 1/3*G(0,v1)
          + 5/2*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G( - v1,u1
         ) - 3*G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 4/3*G(0,v1)*
         G(1,u1) - 3*G(0,v1)*G(1,0,u1) + 3*G(0,v1)*G(1,1,u1) + 10/3*G(0,0,v1)
          + 6*G(0,0,v1)*G(0,u1) - 3*G(0,0,v1)*G(1,u1) - 3*G(0,0,1,v1) - 2/3*G(
         0,1,v1) - 3*G(0,1,v1)*G(0,u1) + 3*G(0,1,v1)*G(1,u1) - 3*G(0,1,0,v1)
          - 4/3*G(1,1 - v1,u1) + 3*G(1,1 - v1,0,u1) - 2*G(1,u1)*Pi^2 - 4/3*G(1
         ,u1)*G(1,v1) - 1/2*G(1,v1)*Pi^2 + 3*G(1,0,1 - v1,u1) + 3*G(1,0,u1)*G(
         1,v1) - 4/3*G(1,0,v1) - 3*G(1,0,0,v1) + 3*G(1,0,1,v1) - 3*G(1,1,1 - 
         v1,u1) - 3*G(1,1,u1)*G(1,v1) + 6*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - 
         G(0,1 - v1,u1) + 2/3*G(0, - v1,0,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,
         v1) + 2/3*G(0,u1)*G(1,0,v1) - 5/9*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1,u1)
          - G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0
         , - v1,u1) - G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(
         1,1,u1) - G(0,0,v1) - 4/3*G(0,0,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1)
          + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1)*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 
         2/3*G(0,1,0,v1) + G(1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1) + 4/9*G(1,u1)
         *Pi^2 + G(1,u1)*G(1,v1) + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 2/
         3*G(1,0,u1)*G(1,v1) + G(1,0,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1)
          + 2/3*G(1,1,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-3 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2*G(0, - v1
         ,0,u1) - 2/3*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1) + 5/3*G(0,v1)*Pi^2
          + 2/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0
         , - v1,u1) - 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1
         ) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2*G(0
         ,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(1,1 - v1,0
         ,u1) - 4/3*G(1,u1)*Pi^2 - 1/3*G(1,v1)*Pi^2 + 2*G(1,0,1 - v1,u1) + 2*
         G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) - 2
         *G(1,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-2 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0
         ,u1) - 2/3*G(0,1 - v1,u1) + 4/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(0,v1)
          - 2/3*G(0,u1)*G(1,v1) + 4/3*G(0,u1)*G(1,0,v1) - 10/9*G(0,v1)*Pi^2 + 
         2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G(0,
         1 - v1,u1) - 4/3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 4/3*G(
         0,v1)*G(1,0,u1) - 4/3*G(0,v1)*G(1,1,u1) - 2/3*G(0,0,v1) - 8/3*G(0,0,
         v1)*G(0,u1) + 4/3*G(0,0,v1)*G(1,u1) + 4/3*G(0,0,1,v1) + 4/3*G(0,1,v1)
         *G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,
         u1) - 4/3*G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 + 2/3*G(1,u1)*G(1,v1)
          + 2/9*G(1,v1)*Pi^2 - 4/3*G(1,0,1 - v1,u1) - 4/3*G(1,0,u1)*G(1,v1) + 
         2/3*G(1,0,v1) + 4/3*G(1,0,0,v1) - 4/3*G(1,0,1,v1) + 4/3*G(1,1,1 - v1,
         u1) + 4/3*G(1,1,u1)*G(1,v1) - 8/3*G(1,1,0,v1) )

       + N*u1^5*[1-u1-v1]^-3 * ( 2/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(1,0,v1)
          - 5/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0,
          - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - 4/3*G(0,0
         ,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1
         )*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,
         0,u1) + 4/9*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 
         2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 2/3*G(1,1
         ,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-2 * ( 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( 1/2*Pi + 3/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 1/2*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 5*Pi*zeta3 + 1/3*Pi^3 + 1/2*G(1 - v1, - v1,
         u1)*Pi - 2*G(1 - v1,1,u1)*Pi - G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - 
         v1,1 - v1,1,u1)*Pi + G( - v1, - v1, - v1,u1)*Pi + G( - v1, - v1,0,u1)
         *Pi - G( - v1,u1)*Pi + 1/6*G( - v1,u1)*Pi^3 + G( - v1,0, - v1,u1)*Pi
          + 2*G( - v1,0,1,u1)*Pi + G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,1,u1
         )*Pi - 1/2*G(0, - v1,u1)*Pi + G(0,u1)*G(0,v1)*Pi - 3/2*G(0,v1)*Pi + 1/
         6*G(0,v1)*Pi^3 + 7/2*G(0,v1)*G(1 - v1,u1)*Pi - 3*G(0,v1)*G( - v1,1 - 
         v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi + 3*G(0,v1)*G(0,1 - v1,u1)*Pi - 
         G(0,0, - v1,u1)*Pi + 1/2*G(0,0,v1)*Pi - G(0,0,v1)*G( - v1,u1)*Pi + G(
         0,0,v1)*G(0,u1)*Pi - G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi + 2*G(0,1,u1)*
         Pi + G(0,1,v1)*Pi - 3*G(0,1,0,v1)*Pi + 3*G(1,u1)*Pi - G(1,0,v1)*Pi - 
         3*G(1,0,v1)*G( - v1,u1)*Pi - G(1,0,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi
          - G(0,1,u1)*Pi - 5/2*G(1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - Pi + 3*G(1 - v1,1,u1)*Pi + G(0,v1)*Pi - 3*
         G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,1,u1)*Pi + 7/2*G(1,u1)*Pi - 3*G(1,0,
         v1)*Pi )

       + i_*N^-1 * (  - Pi - 1/6*Pi^3 + 1/2*G(1 - v1,u1)*Pi + 1/2*G(1 - v1,0,
         u1)*Pi - 1/2*G(1 - v1,1,u1)*Pi + 1/2*G( - v1,1 - v1,u1)*Pi - 1/2*G(
          - v1, - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2*G(0,1 - v1,u1)*Pi - 1/2
         *G(0, - v1,u1)*Pi + G(0,u1)*Pi - 1/2*G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)
         *G(1,v1)*Pi - 1/2*G(0,v1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi + 1/2*G(0,0
         ,u1)*Pi - 1/2*G(0,1,u1)*Pi - G(1,u1)*Pi + 1/2*G(1,v1)*Pi + 1/2*G(1,v1
         )*G( - v1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( Pi )

       + i_*N^-1*v1 * (  - 1/6*Pi^3 + G(1 - v1,u1)*Pi + 1/2*G(1 - v1,0,u1)*Pi
          - 1/2*G(1 - v1,1,u1)*Pi + 1/2*G( - v1,1 - v1,u1)*Pi - 1/2*G( - v1,
          - v1,u1)*Pi - G( - v1,u1)*Pi + 1/2*G(0,1 - v1,u1)*Pi - 1/2*G(0, - v1
         ,u1)*Pi + G(0,u1)*Pi - 1/2*G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*G(1,v1)*
         Pi - G(0,v1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi + 1/2*G(0,0,u1)*Pi - 1/2
         *G(0,1,u1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi + 1/2*G(1,v1)*G( - v1,u1)*Pi
          )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( 10*Pi*zeta3 - 1/3*Pi^3 + 3*G(1 - v1, - v1
         ,u1)*Pi - 4*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi + 4*G(
          - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - 
         v1,u1)*Pi + 2*G( - v1, - v1,0,u1)*Pi - 9/2*G( - v1,u1)*Pi + 1/3*G( - 
         v1,u1)*Pi^3 + 2*G( - v1,0, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 4*G( - 
         v1,0,1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi - 3
         *G(0, - v1,u1)*Pi - 13/2*G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 + 5*G(0,v1)*G(
         1 - v1,u1)*Pi - 6*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1,0
         ,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,0, - v1,u1)*Pi + 3*G(0,
         0,v1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*Pi + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(
         0,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 4*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi - 6
         *G(0,1,0,v1)*Pi + 4*G(1,u1)*Pi - 6*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0
         ,0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 4*Pi + 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)
         *Pi - G(1 - v1,u1)*Pi + 4*G(1 - v1,1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi
          + 7/2*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 2*G(0, - v1,u1)*Pi + G(0
         ,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 11/2*G(0,v1)*Pi - 6*G(0,v1)*G(1 - v1
         ,u1)*Pi - 2*G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi - 2*G(1,u1)*Pi - G(1,v1)*Pi
          - 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( 4*G(1 - v1,1,u1)*Pi - 4*G(0,v1)*G(1 - v1,u1
         )*Pi + 4*G(0,1,u1)*Pi + 3*G(1,u1)*Pi - 4*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * ( 3/2*Pi - 6*G(1 - v1,1,u1)*Pi - 4*G(0,v1)*Pi
          + 6*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,1,u1)*Pi + G(1,u1)*Pi + 6*G(1,0,
         v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - 5/2*Pi + 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)
         *Pi + 1/2*G(1 - v1,u1)*Pi + 4*G(1 - v1,1,u1)*Pi + 2*G( - v1, - v1,u1)
         *Pi + 2*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 2*G(0, - v1,u1)*Pi + 3/
         2*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 4*G(0,v1)*Pi - 6*G(0,v1)*G(1 - 
         v1,u1)*Pi - 2*G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi - 5/2*G(1,u1)*Pi + 1/2*G(
         1,v1)*Pi - 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1 * ( 1/6*Pi^3 + G(1 - v1,u1)*Pi - 1/2*G(1 - v1,0,u1)*Pi + 1/
         2*G(1 - v1,1,u1)*Pi - 1/2*G( - v1,1 - v1,u1)*Pi + 1/2*G( - v1, - v1,
         u1)*Pi - G( - v1,u1)*Pi - 1/2*G(0,1 - v1,u1)*Pi + 1/2*G(0, - v1,u1)*
         Pi + G(0,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi - 1/2*G(0,u1)*G(1,v1)*Pi - 
         G(0,v1)*Pi + 1/2*G(0,v1)*G( - v1,u1)*Pi - 1/2*G(0,0,u1)*Pi + 1/2*G(0,
         1,u1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi - 1/2*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-3 * ( 10*Pi*zeta3 - 2*G( - v1,1 - v1, - v1,u1
         )*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G(
          - v1, - v1,1 - v1,u1)*Pi + 4*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1,
          - v1,0,u1)*Pi - 2*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1
          - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 4*G(
          - v1,0,1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi
          - 2/3*G(0,u1)*Pi^3 + 2*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,v1)*Pi + G(0,v1)
         *Pi^3 - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)
         *Pi + 4*G(0,v1)*G( - v1,0,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(
         0,0, - v1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*
         Pi + 4*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi - 2
         *G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,0,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,
         v1)*G( - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,0,v1)*
         G( - v1,u1)*Pi - 4*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*Pi - 2*G(1,1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-2 * (  - 2*Pi + 5/6*Pi^3 - G(1 - v1, - v1,u1)
         *Pi - 2*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1
         )*Pi + 3*G( - v1, - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi + G( - v1,0,u1)*Pi
          - 2*G(0,1 - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi + 2*G(0,u1)*Pi + 3*G(0,u1
         )*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 5/2*G(0,v1)*Pi - 3*G(0,v1)*G(1
          - v1,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,0,u1)*Pi - G(0,0,v1)*
         Pi + 4*G(0,1,u1)*Pi - 4*G(1,u1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 3*G(1
         ,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-1 * ( 5/12*Pi^3 - 1/2*G(1 - v1, - v1,u1)*Pi
          - G(1 - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + 2*G(1 - v1,1,u1)*Pi - G( - 
         v1,1 - v1,u1)*Pi + 3/2*G( - v1, - v1,u1)*Pi + 3/2*G( - v1,u1)*Pi + 1/
         2*G( - v1,0,u1)*Pi - G(0,1 - v1,u1)*Pi + 3/2*G(0, - v1,u1)*Pi + 1/2*
         G(0,u1)*Pi + 3/2*G(0,u1)*G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*
         Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G( - v1,u1)*Pi - G(0,0,u1)
         *Pi - 1/2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi - G(1,u1)*Pi - G(1,v1)*Pi - 
         G(1,v1)*G( - v1,u1)*Pi - 3/2*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-4 * (  - 3*G(1 - v1,1,u1)*Pi + 3*G(0,v1)*G(1 - 
         v1,u1)*Pi - 3*G(0,1,u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-3 * ( 3*G(1 - v1,1,u1)*Pi + 3*G(0,v1)*Pi - 3*G(
         0,v1)*G(1 - v1,u1)*Pi + 3*G(0,1,u1)*Pi - 3*G(1,u1)*Pi - 3*G(1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[u1+v1]^-2 * ( 3/2*Pi - 1/4*Pi^3 + 1/2*G(1 - v1, - v1,u1
         )*Pi + 1/2*G(1 - v1,0,u1)*Pi - 3/2*G(1 - v1,1,u1)*Pi + 1/2*G( - v1,1
          - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 1/2*G( - v1,0,u1)*Pi + 1/2*G(0,
         1 - v1,u1)*Pi - G(0, - v1,u1)*Pi - G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*
         G(1,v1)*Pi - 3/2*G(0,v1)*Pi + 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,
         v1)*G( - v1,u1)*Pi + 1/2*G(0,0,u1)*Pi + 1/2*G(0,0,v1)*Pi - 3/2*G(0,1,
         u1)*Pi + 3/2*G(1,u1)*Pi + 1/2*G(1,v1)*G( - v1,u1)*Pi + 3/2*G(1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[u1+v1]^-1 * ( 1/4*Pi^3 - 1/2*G(1 - v1, - v1,u1)*Pi - G(
         1 - v1,u1)*Pi - 1/2*G(1 - v1,0,u1)*Pi + 3/2*G(1 - v1,1,u1)*Pi - 1/2*
         G( - v1,1 - v1,u1)*Pi + G( - v1, - v1,u1)*Pi + 3/2*G( - v1,u1)*Pi + 1/
         2*G( - v1,0,u1)*Pi - 1/2*G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*Pi + 1/2*
         G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi - 1/2*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*
         Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi + 1/2*G(0,v1)*G( - v1,u1)*Pi - 1/2*
         G(0,0,u1)*Pi - 1/2*G(0,0,v1)*Pi + 3/2*G(0,1,u1)*Pi - G(1,u1)*Pi - G(1
         ,v1)*Pi - 1/2*G(1,v1)*G( - v1,u1)*Pi - 3/2*G(1,0,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 1/18*Pi^3 - 1/3*G(1 - v1, - v1,u1)*Pi - 1/3*G(
          - v1,1 - v1,u1)*Pi - 1/3*G(0, - v1,u1)*Pi + 1/3*G(0,v1)*Pi - 1/3*G(0
         ,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 5/3*G(0,0,v1)*Pi
          - 1/3*G(0,1,v1)*Pi - 1/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-2 * ( 1/9*Pi^3 - 2/3*G(1 - v1, - v1,u1)*Pi - 2/3*
         G( - v1,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi + 2/3*G(0,v1)*Pi - 2/3*
         G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 10/3*G(0,0,v1)
         *Pi - 2/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 4/3*G(1,0,v1)*
         Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * ( 1/3*Pi - 2/3*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*
         Pi - 2/3*G(1,v1)*Pi )

       + i_*Nf*u1*[u1+v1]^-1 * ( 1/3*Pi - 2/3*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*Pi
          - 2/3*G(1,v1)*Pi )

       + i_*Nf*u1^2*[1-u1-v1]^-3 * ( 1/9*Pi^3 - 2/3*G(1 - v1, - v1,u1)*Pi - 2/
         3*G( - v1,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1
         ,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 10/3*G(0,0,v1)*Pi - 2/3*G(0,1,
         v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 4/3*G(1,0,v1)*Pi )

       + i_*Nf*u1^2*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*Pi
          - 2/3*G(1,v1)*Pi )

       + i_*Nf*u1^2*[1-u1-v1]^-1 * (  - 1/3*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*Pi
          - 1/3*G(1,v1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-2 * ( 1/3*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*Pi + 1/3*
         G(1,v1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-1 * (  - 1/3*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*Pi - 1/
         3*G(1,v1)*Pi )

       + i_*N*u1^-2 * ( 7/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 7/2*G(1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-3 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1,
          - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 4/
         3*G(0,v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi
          + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-2 * (  - G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,
         u1)*Pi - G( - v1,0,u1)*Pi + G(0,v1)*G( - v1,u1)*Pi + 2*G(0,v1)*G(1,u1
         )*Pi - G(1,1 - v1,u1)*Pi - 2/3*G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - G(1,
         v1)*G( - v1,u1)*Pi - G(1,0,u1)*Pi - G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * ( G( - v1,1 - v1,u1)*Pi + G( - v1, - v1,u1)
         *Pi + G( - v1,0,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*
         Pi + G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*Pi + G(1,u1)*G(1,v1)*Pi + G(1,v1
         )*G( - v1,u1)*Pi + G(1,0,u1)*Pi + G(1,1,u1)*Pi )

       + i_*N*u1^-1 * ( 7/2*Pi - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G( - v1,1 - v1,u1
         )*Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*
         G( - v1,u1)*Pi - 9/2*G(1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 7/2*Pi )

       + i_*N*[1-u1-v1]^-3 * (  - 2*G( - v1,1 - v1,u1)*Pi - 2*G( - v1, - v1,u1
         )*Pi - 2/3*G( - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*Pi + 2*
         G(0,v1)*G( - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 2*G(1,1 - v1,u1)*Pi
          - 2*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1)*Pi
          - 2*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1,u1)*Pi + 2*G( - v1,1 - v1,u1)*
         Pi + 2*G( - v1, - v1,u1)*Pi + 1/3*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi
          - 2/3*G(0,u1)*Pi + 5/3*G(0,v1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 4*G(0
         ,v1)*G(1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi + 4/3*G(1,u1)*Pi + 2*G(1,u1)*G(
         1,v1)*Pi - 2/3*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi
          + 2*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 1/3*Pi + 8*Pi*zeta3 - 77/36*Pi^3 - 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi + G(1 - v1, - v1, - v1,u1)*Pi + 19/3*G(1 - v1, - 
         v1,u1)*Pi - G(1 - v1, - v1,0,u1)*Pi + 1/3*G(1 - v1,u1)*Pi - 1/2*G(1
          - v1,u1)*Pi^3 - 11*G(1 - v1,1,u1)*Pi - G( - v1,1 - v1, - v1,u1)*Pi
          + 3*G( - v1,1 - v1,u1)*Pi - 3*G( - v1,1 - v1,0,u1)*Pi + 5*G( - v1,1
          - v1,1,u1)*Pi - 3*G( - v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - 
         v1,u1)*Pi - 11/3*G( - v1, - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi - 61/
         6*G( - v1,u1)*Pi + 5/3*G( - v1,u1)*Pi^3 - 3*G( - v1,0,1 - v1,u1)*Pi
          + 1/6*G( - v1,0,u1)*Pi - 3*G( - v1,0,0,u1)*Pi + 5*G( - v1,0,1,u1)*Pi
          + 4*G(0,1 - v1, - v1,u1)*Pi - 5*G(0,1 - v1,1,u1)*Pi + G(0, - v1,1 - 
         v1,u1)*Pi - 4*G(0, - v1, - v1,u1)*Pi - 8/3*G(0, - v1,u1)*Pi + G(0, - 
         v1,u1)*G(1,v1)*Pi + G(0, - v1,0,u1)*Pi + 1/3*G(0,u1)*Pi - G(0,u1)*
         Pi^3 - 7*G(0,u1)*G(0,v1)*Pi + 3*G(0,u1)*G(1,0,v1)*Pi - 115/6*G(0,v1)*
         Pi + 5/3*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 59/6*G(0,v1
         )*G(1 - v1,u1)*Pi - G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,1
          - v1,u1)*Pi + 7*G(0,v1)*G( - v1, - v1,u1)*Pi - 23/6*G(0,v1)*G( - v1,
         u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi + 5*G(0,v1)*G(0,1 - v1,u1)*Pi - 3*
         G(0,v1)*G(0, - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi - 2*G(0,0, - v1,u1)*
         Pi - 3*G(0,0,u1)*G(0,v1)*Pi - 19/6*G(0,0,v1)*Pi + 2*G(0,0,v1)*G(1 - 
         v1,u1)*Pi + 3*G(0,0,v1)*G( - v1,u1)*Pi + G(0,0,v1)*G(0,u1)*Pi + 3*G(0
         ,0,0,v1)*Pi + 5*G(0,0,1,u1)*Pi + G(0,0,1,v1)*Pi + 11*G(0,1,u1)*Pi - 
         25/6*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + G(0,1,v1)*G( - v1,
         u1)*Pi - 3*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi - 1/3*G(1,1 - v1,
         u1)*Pi + 95/6*G(1,u1)*Pi - 1/3*G(1,u1)*G(1,v1)*Pi + 1/3*G(1,v1)*Pi + 
         1/2*G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(1,v1)*G( - 
         v1, - v1,u1)*Pi + 3*G(1,v1)*G( - v1,u1)*Pi - 3*G(1,v1)*G( - v1,0,u1)*
         Pi - 1/3*G(1,0,u1)*Pi + 26/3*G(1,0,v1)*Pi + G(1,0,v1)*G(1 - v1,u1)*Pi
          - 2*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*Pi
          - 5/3*G(1,1,u1)*Pi - G(1,1,0,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9/2*G(1 - v1,1,u1)*Pi + 9/2*G(0,v1)*G(1 - v1,
         u1)*Pi - 9/2*G(0,1,u1)*Pi - 45/4*G(1,u1)*Pi + 9/2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 43/6*Pi + Pi^3 - 4/3*G(1 - v1,u1)*Pi - 2*G(1
          - v1,0,u1)*Pi + 7/2*G(1 - v1,1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi - 4/3*G(
         0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 35/6*G(0,v1)
         *Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,v1)*Pi
          + 7/2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 23/4*G(1,u1)*Pi - 4/3*G(1,v1)*
         Pi - 3/2*G(1,0,v1)*Pi )

       + i_*N * (  - 7*Pi + 5/6*Pi^3 + G(1 - v1, - v1,u1)*Pi - 19/2*G(1 - v1,
         u1)*Pi - 7/2*G(1 - v1,0,u1)*Pi + 25/6*G(1 - v1,1,u1)*Pi - 25/6*G( - 
         v1,1 - v1,u1)*Pi + 19/6*G( - v1, - v1,u1)*Pi + 17/2*G( - v1,u1)*Pi - 
         2/3*G( - v1,0,u1)*Pi - 7/2*G(0,1 - v1,u1)*Pi + 7/2*G(0, - v1,u1)*Pi
          - 8*G(0,u1)*Pi + 7/2*G(0,u1)*G(0,v1)*Pi - 7/2*G(0,u1)*G(1,v1)*Pi + 
         17/2*G(0,v1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi + 19/6*G(0,v1)*G( - v1,u1)*
         Pi - 7/2*G(0,0,u1)*Pi - G(0,0,v1)*Pi + 7/2*G(0,1,u1)*Pi + 8*G(1,u1)*
         Pi - 19/2*G(1,v1)*Pi - 25/6*G(1,v1)*G( - v1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-2 * ( Pi )

       + i_*N*v1 * (  - 1/6*Pi^3 - G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,u1)*Pi
          + 3/2*G(1 - v1,0,u1)*Pi - 11/6*G(1 - v1,1,u1)*Pi + 11/6*G( - v1,1 - 
         v1,u1)*Pi - 5/6*G( - v1, - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 1/3*G( - v1
         ,0,u1)*Pi + 3/2*G(0,1 - v1,u1)*Pi - 3/2*G(0, - v1,u1)*Pi + 4*G(0,u1)*
         Pi - 3/2*G(0,u1)*G(0,v1)*Pi + 3/2*G(0,u1)*G(1,v1)*Pi - 4*G(0,v1)*Pi
          - G(0,v1)*G(1 - v1,u1)*Pi - 5/6*G(0,v1)*G( - v1,u1)*Pi + 3/2*G(0,0,
         u1)*Pi + G(0,0,v1)*Pi - 3/2*G(0,1,u1)*Pi - 10/3*G(1,u1)*Pi + 4*G(1,v1
         )*Pi + 11/6*G(1,v1)*G( - v1,u1)*Pi - G(1,0,v1)*Pi )

       + i_*N*v1^2 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi + 2/3
         *G( - v1, - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1
         )*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-3 * ( 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1
         )*Pi + 5/3*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 5/3*G(0,v1)*Pi - 2*
         G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi
          + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi
          + 2*G(1,1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 1/3*Pi + 40*Pi*zeta3 - 37/9*Pi^3 - 4*G(1 - 
         v1, - v1,1 - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi + 23/3*G(1 - 
         v1, - v1,u1)*Pi - 2*G(1 - v1, - v1,0,u1)*Pi + 4/3*G(1 - v1,u1)*Pi - 
         G(1 - v1,u1)*Pi^3 - 22*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)
         *Pi + 3*G( - v1,1 - v1,u1)*Pi - 12*G( - v1,1 - v1,0,u1)*Pi + 22*G( - 
         v1,1 - v1,1,u1)*Pi - 12*G( - v1, - v1,1 - v1,u1)*Pi + 22*G( - v1, - 
         v1, - v1,u1)*Pi - 19/3*G( - v1, - v1,u1)*Pi - 6*G( - v1, - v1,0,u1)*
         Pi - 181/6*G( - v1,u1)*Pi + 16/3*G( - v1,u1)*Pi^3 - 12*G( - v1,0,1 - 
         v1,u1)*Pi + 6*G( - v1,0, - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi - 12*G(
          - v1,0,0,u1)*Pi + 22*G( - v1,0,1,u1)*Pi + 14*G(0,1 - v1, - v1,u1)*Pi
          - 22*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(0, - v1,
          - v1,u1)*Pi - 4/3*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*Pi + 2*
         G(0, - v1,0,u1)*Pi + 4/3*G(0,u1)*Pi - 4*G(0,u1)*Pi^3 - 13*G(0,u1)*G(0
         ,v1)*Pi + 12*G(0,u1)*G(1,0,v1)*Pi - 52*G(0,v1)*Pi + 16/3*G(0,v1)*Pi^3
          + 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 50/3*G(0,v1)*G(1 - v1,u1)*Pi - 2
         *G(0,v1)*G(1 - v1,0,u1)*Pi - 10*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(
         0,v1)*G( - v1, - v1,u1)*Pi - 14/3*G(0,v1)*G( - v1,u1)*Pi + 8*G(0,v1)*
         G( - v1,0,u1)*Pi + 22*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(0, - v1
         ,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi - 10*G(0,0, - v1,u1)*Pi - 12*G(0,0,u1)
         *G(0,v1)*Pi - 13/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 6*G(0
         ,0,v1)*G( - v1,u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi + 6*G(0,0,0,v1)*Pi + 
         22*G(0,0,1,u1)*Pi + 2*G(0,0,1,v1)*Pi + 22*G(0,1,u1)*Pi - 28/3*G(0,1,
         v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 2*G(0,1,v1)*G( - v1,u1)*Pi - 
         12*G(0,1,v1)*G(0,u1)*Pi - 10*G(0,1,0,v1)*Pi - 2/3*G(1,1 - v1,u1)*Pi
          + 64/3*G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi + 3*G(1,
         v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 12*G(1,v1)*G( - v1, - v1
         ,u1)*Pi + 3*G(1,v1)*G( - v1,u1)*Pi - 12*G(1,v1)*G( - v1,0,u1)*Pi - 2/
         3*G(1,0,u1)*Pi + 46/3*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1 - v1,u1)*Pi - 10
         *G(1,0,v1)*G( - v1,u1)*Pi - 10*G(1,0,0,v1)*Pi + 10*G(1,0,1,v1)*Pi - 4/
         3*G(1,1,u1)*Pi - 8*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 63/2*Pi + 29/6*Pi^3 - 41/6*G(1 - v1,u1)*
         Pi - 12*G(1 - v1,0,u1)*Pi + 22*G(1 - v1,1,u1)*Pi - 14*G( - v1,1 - v1,
         u1)*Pi + 22*G( - v1, - v1,u1)*Pi + 19/6*G( - v1,u1)*Pi - 6*G( - v1,0,
         u1)*Pi - 12*G(0,1 - v1,u1)*Pi + 7*G(0, - v1,u1)*Pi + 7/2*G(0,u1)*Pi
          + 9*G(0,u1)*G(0,v1)*Pi - 12*G(0,u1)*G(1,v1)*Pi + 77/6*G(0,v1)*Pi - 8
         *G(0,v1)*G(1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1,u1)*Pi - 12*G(0,0,u1)*
         Pi + 5*G(0,0,v1)*Pi + 22*G(0,1,u1)*Pi + G(0,1,v1)*Pi - G(1,1 - v1,u1)
         *Pi - 32/3*G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - 41/6*G(1,v1)*Pi - 14*G(1
         ,v1)*G( - v1,u1)*Pi - G(1,0,u1)*Pi - 8*G(1,0,v1)*Pi + G(1,1,u1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 18*G(1 - v1,1,u1)*Pi - 18*G(0,v1)*G(1 - v1,u1)
         *Pi + 18*G(0,1,u1)*Pi + 27/2*G(1,u1)*Pi - 18*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * ( 43/4*Pi - Pi^3 + 16/3*G(1 - v1,u1)*Pi + 2*G(1
          - v1,0,u1)*Pi - 17*G(1 - v1,1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi + 16/3*G(
         0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi - 70/3*G(0,v1)
         *Pi + 15*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,v1)*Pi - 
         17*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 9/2*G(1,u1)*Pi + 16/3*G(1,v1)*Pi
          + 15*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 83/4*Pi + 8/3*Pi^3 - 2*G(1 - v1, - v1,u1)*
         Pi - 40/3*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 14*G(1 - v1,1,u1)*
         Pi - 6*G( - v1,1 - v1,u1)*Pi + 16*G( - v1, - v1,u1)*Pi + 11*G( - v1,
         u1)*Pi - 6*G( - v1,0,u1)*Pi - 4*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*
         Pi - 6*G(0,u1)*Pi - 4*G(0,u1)*G(1,v1)*Pi + 62/3*G(0,v1)*Pi - 10*G(0,
         v1)*G(1 - v1,u1)*Pi + 14*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,0,u1)*Pi + 8*
         G(0,0,v1)*Pi + 14*G(0,1,u1)*Pi - 3/2*G(1,u1)*Pi - 40/3*G(1,v1)*Pi - 6
         *G(1,v1)*G( - v1,u1)*Pi - 10*G(1,0,v1)*Pi )

       + i_*N*u1 * ( 1/3*Pi + 1/6*Pi^3 + G(1 - v1, - v1,u1)*Pi + 20/3*G(1 - v1
         ,u1)*Pi - 3/2*G(1 - v1,0,u1)*Pi + 3/2*G(1 - v1,1,u1)*Pi - 3/2*G( - v1
         ,1 - v1,u1)*Pi + 1/2*G( - v1, - v1,u1)*Pi - 20/3*G( - v1,u1)*Pi - 3/2
         *G(0,1 - v1,u1)*Pi + 3/2*G(0, - v1,u1)*Pi + 20/3*G(0,u1)*Pi + 3/2*G(0
         ,u1)*G(0,v1)*Pi - 3/2*G(0,u1)*G(1,v1)*Pi - 20/3*G(0,v1)*Pi + G(0,v1)*
         G(1 - v1,u1)*Pi + 1/2*G(0,v1)*G( - v1,u1)*Pi - 3/2*G(0,0,u1)*Pi - G(0
         ,0,v1)*Pi + 3/2*G(0,1,u1)*Pi - 22/3*G(1,u1)*Pi + 20/3*G(1,v1)*Pi - 3/
         2*G(1,v1)*G( - v1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N*u1*v1 * ( 2/3*G(1 - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi + 2/3*G(0,u1)
         *Pi - 2/3*G(0,v1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-3 * ( 40*Pi*zeta3 - 3/4*Pi^3 - 4*G(1 - v1, - v1,
         1 - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi - 7/3*G(1 - v1, - v1,u1
         )*Pi - 2*G(1 - v1, - v1,0,u1)*Pi - G(1 - v1,u1)*Pi^3 - 2*G( - v1,1 - 
         v1, - v1,u1)*Pi + 4/3*G( - v1,1 - v1,u1)*Pi - 11*G( - v1,1 - v1,0,u1)
         *Pi + 22*G( - v1,1 - v1,1,u1)*Pi - 11*G( - v1, - v1,1 - v1,u1)*Pi + 
         21*G( - v1, - v1, - v1,u1)*Pi + 5/6*G( - v1, - v1,u1)*Pi - 6*G( - v1,
          - v1,0,u1)*Pi - 41/2*G( - v1,u1)*Pi + 5*G( - v1,u1)*Pi^3 - 11*G( - 
         v1,0,1 - v1,u1)*Pi + 5*G( - v1,0, - v1,u1)*Pi - 13/6*G( - v1,0,u1)*Pi
          - 11*G( - v1,0,0,u1)*Pi + 22*G( - v1,0,1,u1)*Pi + 13*G(0,1 - v1, - 
         v1,u1)*Pi - 22*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(
         0, - v1, - v1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*
         Pi + 2*G(0, - v1,0,u1)*Pi - 11/3*G(0,u1)*Pi^3 - 13/6*G(0,u1)*G(0,v1)*
         Pi + 11*G(0,u1)*G(1,0,v1)*Pi - 41/2*G(0,v1)*Pi + 5*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1, - v1,u1)*Pi - 7/3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,
         v1)*G(1 - v1,0,u1)*Pi - 11*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 19*G(0,v1)
         *G( - v1, - v1,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi + 7*G(0,v1)*G( - 
         v1,0,u1)*Pi + 22*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(0, - v1,u1)*
         Pi + 4/3*G(0,v1)*G(1,u1)*Pi - 9*G(0,0, - v1,u1)*Pi - 11*G(0,0,u1)*G(0
         ,v1)*Pi - 35/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,
         v1)*G( - v1,u1)*Pi + 7*G(0,0,v1)*G(0,u1)*Pi + 6*G(0,0,0,v1)*Pi + 22*
         G(0,0,1,u1)*Pi + 2*G(0,0,1,v1)*Pi + 4/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(
         1 - v1,u1)*Pi + 2*G(0,1,v1)*G( - v1,u1)*Pi - 11*G(0,1,v1)*G(0,u1)*Pi
          - 11*G(0,1,0,v1)*Pi + 8/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1
         )*Pi - 11*G(1,v1)*G( - v1, - v1,u1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi
          - 11*G(1,v1)*G( - v1,0,u1)*Pi + 35/6*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1
          - v1,u1)*Pi - 11*G(1,0,v1)*G( - v1,u1)*Pi - 9*G(1,0,0,v1)*Pi + 9*G(1
         ,0,1,v1)*Pi - 4/3*G(1,1,u1)*Pi - 7*G(1,1,0,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * (  - 31/2*Pi + 9/2*Pi^3 + G(1 - v1, - v1,u1)
         *Pi - 10/3*G(1 - v1,u1)*Pi - 11*G(1 - v1,0,u1)*Pi + 22*G(1 - v1,1,u1)
         *Pi - 13*G( - v1,1 - v1,u1)*Pi + 20*G( - v1, - v1,u1)*Pi + 35/6*G( - 
         v1,u1)*Pi - 7*G( - v1,0,u1)*Pi - 11*G(0,1 - v1,u1)*Pi + 6*G(0, - v1,
         u1)*Pi + 37/6*G(0,u1)*Pi + 8*G(0,u1)*G(0,v1)*Pi - 11*G(0,u1)*G(1,v1)*
         Pi + 46/3*G(0,v1)*Pi - 8*G(0,v1)*G(1 - v1,u1)*Pi + 19*G(0,v1)*G( - v1
         ,u1)*Pi - 11*G(0,0,u1)*Pi + 5*G(0,0,v1)*Pi + 22*G(0,1,u1)*Pi + 2*G(0,
         1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi - 64/3*G(1,u1)*Pi - 2*G(1,u1)*G(1,v1)*
         Pi - 10/3*G(1,v1)*Pi - 13*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1)*Pi - 8
         *G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * (  - 1/3*Pi + 5/3*Pi^3 + 2*G(1 - v1, - v1,u1
         )*Pi - 13/2*G(1 - v1,u1)*Pi - 11/2*G(1 - v1,0,u1)*Pi + 11*G(1 - v1,1,
         u1)*Pi - 13/2*G( - v1,1 - v1,u1)*Pi + 17/2*G( - v1, - v1,u1)*Pi + 119/
         12*G( - v1,u1)*Pi - 5*G( - v1,0,u1)*Pi - 11/2*G(0,1 - v1,u1)*Pi - 1/2
         *G(0, - v1,u1)*Pi - 3/2*G(0,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi - 11/2*G(
         0,u1)*G(1,v1)*Pi + 143/12*G(0,v1)*Pi - 5/2*G(0,v1)*G(1 - v1,u1)*Pi + 
         19/2*G(0,v1)*G( - v1,u1)*Pi - 11/2*G(0,0,u1)*Pi + 6*G(0,0,v1)*Pi + 11
         *G(0,1,u1)*Pi - G(0,1,v1)*Pi + G(1,1 - v1,u1)*Pi - 41/6*G(1,u1)*Pi + 
         G(1,u1)*G(1,v1)*Pi - 13/2*G(1,v1)*Pi - 13/2*G(1,v1)*G( - v1,u1)*Pi + 
         G(1,0,u1)*Pi - 5/2*G(1,0,v1)*Pi - G(1,1,u1)*Pi )

       + i_*N*u1^2*[u1+v1]^-4 * (  - 27/2*G(1 - v1,1,u1)*Pi + 27/2*G(0,v1)*G(1
          - v1,u1)*Pi - 27/2*G(0,1,u1)*Pi + 27/2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-3 * ( 2/3*Pi^3 - 4*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,
         0,u1)*Pi + 27/2*G(1 - v1,1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi - 4*G(0,u1)
         *Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi + 35/2*G(0,v1)*
         Pi - 73/6*G(0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,0,u1)*Pi - 4/3*G(0,0,v1)*
         Pi + 27/2*G(0,1,u1)*Pi + 4/3*G(0,1,v1)*Pi - 27/2*G(1,u1)*Pi - 4*G(1,
         v1)*Pi - 73/6*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-2 * ( 43/4*Pi - 7/6*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi
          + 41/12*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi - 13/2*G(1 - v1,1,u1)*Pi
          + 2*G( - v1,1 - v1,u1)*Pi - 8*G( - v1, - v1,u1)*Pi - 1/2*G( - v1,u1)
         *Pi + 2*G( - v1,0,u1)*Pi + G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*Pi + 5/
         12*G(0,u1)*Pi + G(0,u1)*G(1,v1)*Pi - 8*G(0,v1)*Pi + 13/2*G(0,v1)*G(1
          - v1,u1)*Pi - 6*G(0,v1)*G( - v1,u1)*Pi + G(0,0,u1)*Pi - 3*G(0,0,v1)*
         Pi - 13/2*G(0,1,u1)*Pi + 27/4*G(1,u1)*Pi + 41/12*G(1,v1)*Pi + 2*G(1,
         v1)*G( - v1,u1)*Pi + 13/2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-1 * (  - Pi + 5/3*Pi^3 + G(1 - v1, - v1,u1)*Pi - 
         101/12*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 19/2*G(1 - v1,1,u1)*Pi
          - 5*G( - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1,u1)*Pi + 25/2*G( - v1,u1
         )*Pi - 5*G( - v1,0,u1)*Pi - 4*G(0,1 - v1,u1)*Pi - G(0, - v1,u1)*Pi - 
         41/12*G(0,u1)*Pi - 4*G(0,u1)*G(1,v1)*Pi + 29/2*G(0,v1)*Pi - 7/2*G(0,
         v1)*G(1 - v1,u1)*Pi + 9*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,0,u1)*Pi + 6*
         G(0,0,v1)*Pi + 19/2*G(0,1,u1)*Pi - 17/4*G(1,u1)*Pi - 101/12*G(1,v1)*
         Pi - 5*G(1,v1)*G( - v1,u1)*Pi - 7/2*G(1,0,v1)*Pi )

       + i_*N*u1^2 * (  - 1/3*G(1 - v1,u1)*Pi + 1/3*G( - v1,u1)*Pi - 1/3*G(0,
         u1)*Pi + 1/3*G(0,v1)*Pi + 1/3*G(1,u1)*Pi - 1/3*G(1,v1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-3 * ( 1/3*Pi^3 + 5/3*G( - v1,u1)*Pi + 2*G(0, - 
         v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 5/3*G(0,v1)*Pi - 2*G(0,0,v1)*Pi + 
         2*G(0,1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2*G(1,0
         ,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * ( 1/3*Pi - 1/2*Pi^3 + 4/3*G(1 - v1,u1)*Pi - 
         8/3*G( - v1,u1)*Pi - 3*G(0, - v1,u1)*Pi + 4/3*G(0,u1)*Pi - 3*G(0,u1)*
         G(0,v1)*Pi - 8/3*G(0,v1)*Pi + 3*G(0,0,v1)*Pi - 3*G(0,1,v1)*Pi + 3*G(1
         ,1 - v1,u1)*Pi - 4/3*G(1,u1)*Pi + 3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*
         Pi + 3*G(1,0,u1)*Pi - 3*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * ( 1/9*Pi^3 - G(1 - v1,u1)*Pi + G( - v1,u1)*
         Pi + 2/3*G(0, - v1,u1)*Pi - G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi + G(0
         ,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1,u1)*Pi
          + G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - G(1,v1)*Pi - 2/3*G(1,0,u1)*
         Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-3 * (  - 1/3*Pi^3 - 2/3*G( - v1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,v1)*Pi + 2*G(0,0,v1)*Pi
          - 2*G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(
         1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-2 * ( 2/9*Pi^3 - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - 
         v1,u1)*Pi + 4/3*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + 4/3*G(0,u1)*G(0,
         v1)*Pi + 2/3*G(0,v1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,v1)*Pi - 4/3*
         G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*Pi - 4/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1
         ,v1)*Pi - 4/3*G(1,0,u1)*Pi + 4/3*G(1,1,u1)*Pi )

       + i_*N*u1^5*[1-u1-v1]^-3 * ( 1/9*Pi^3 + 2/3*G(0, - v1,u1)*Pi + 2/3*G(0,
         u1)*G(0,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1
         ,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*
         Pi ) ;
g [alpha3_2L] =  + N^-1*u1^-1*[1-u1-v1]^-1 * ( 1/2*zeta3 + 5/12*Pi^2 - 3/2*G(1
          - v1, - v1,0,u1) - 5/12*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1)
          + G( - v1,0,u1) + 3/2*G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2 + 1/2*G(0,
         u1)*G(0,v1) - 3/4*G(0,v1)*Pi^2 + 3/2*G(0,v1)*G(1 - v1, - v1,u1) + G(0
         ,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1
         ,u1) - G(0,v1)*G( - v1,u1) - G(0,v1)*G(0,1 - v1,u1) - 3/2*G(0,v1)*G(0
         , - v1,u1) + G(0,v1)*G(1,u1) - G(0,0,v1) + 3/2*G(0,0,v1)*G(1 - v1,u1)
          - 3/2*G(0,0,v1)*G(0,u1) + 3/2*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*
         G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 2*G(0,1,v1)*
         G(1 - v1,u1) + G(0,1,v1)*G(0,u1) - 1/2*G(0,1,0,v1) - G(1,1 - v1,u1)
          - G(1,u1)*G(1,v1) - 1/6*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) - 1/
         2*G(1,0,v1) + 1/2*G(1,0,v1)*G(1 - v1,u1) + 3/2*G(1,0,0,v1) - G(1,0,1,
         v1) )

       + N^-1*u1^-1*[1-v1]^-1 * (  - 1/2*zeta3 - 5/12*Pi^2 + 3/2*G(1 - v1, - 
         v1,0,u1) + 1/3*G(1 - v1,u1)*Pi^2 - 3/2*G(1 - v1,1,1 - v1,u1) - G( - 
         v1,0,u1) - 3/2*G(0, - v1,0,u1) - 1/6*G(0,u1)*Pi^2 - 1/2*G(0,u1)*G(0,
         v1) + 3/4*G(0,v1)*Pi^2 - 3/2*G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1
          - v1,u1) + 1/2*G(0,v1)*G(1 - v1,0,u1) + 3/2*G(0,v1)*G(1 - v1,1,u1)
          + G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(0,1 - v1,u1) + 3/2*G(0,v1)*G(0
         , - v1,u1) - G(0,v1)*G(1,u1) + G(0,0,v1) - 3/2*G(0,0,v1)*G(1 - v1,u1)
          + 3/2*G(0,0,v1)*G(0,u1) - 3/2*G(0,0,0,v1) + 3/2*G(0,1,1 - v1,u1) - 3/
         2*G(0,1,u1)*G(0,v1) + 3/2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) + 3/2*G(0,1
         ,v1)*G(1 - v1,u1) - G(0,1,v1)*G(0,u1) + 1/2*G(0,1,0,v1) + G(1,1 - v1,
         u1) + G(1,u1)*G(1,v1) + 1/6*G(1,v1)*Pi^2 - 3/2*G(1,v1)*G(1 - v1,1,u1)
          + 1/2*G(1,0,v1) - 1/2*G(1,0,v1)*G(1 - v1,u1) - 3/2*G(1,0,0,v1) + G(1
         ,0,1,v1) )

       + N^-1*u1^-1 * ( 1/12*G(1 - v1,u1)*Pi^2 - 1/2*G(1 - v1,1,1 - v1,u1) + 
         G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,1,u1) + 1/2*G(0,v1)*G(0,1
          - v1,u1) - G(0,v1)*G(1,u1) + 1/2*G(0,1,1 - v1,u1) - 1/2*G(0,1,u1)*G(
         0,v1) + 1/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1)*G(1 - v1,u1) + G(1,1 - 
         v1,u1) + G(1,u1)*G(1,v1) - 1/2*G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*u1^-1*v1 * ( 1/12*G(1 - v1,u1)*Pi^2 - 1/2*G(1 - v1,1,1 - v1,u1)
          - G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,1,u1) + 1/2*G(0,v1)*G(
         0,1 - v1,u1) + G(0,v1)*G(1,u1) + 1/2*G(0,1,1 - v1,u1) - 1/2*G(0,1,u1)
         *G(0,v1) + 1/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1)*G(1 - v1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) - 1/2*G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*[1-u1-v1]^-2 * (  - zeta3 - 3/4*Pi^2 + 3*G(1 - v1, - v1,0,u1) + 
         5/6*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,1,1 - v1,u1) - 5/2*G( - v1,0,u1)
          - 3*G(0, - v1,0,u1) - 1/3*G(0,u1)*Pi^2 - 1/2*G(0,u1)*G(0,v1) - 2*G(0
         ,v1) + 3/2*G(0,v1)*Pi^2 - 3*G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1
          - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,u1) + 5/2*G(0,v1)*G( - v1,u1) + 2*
         G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(1,u1)
          + 5/2*G(0,0,v1) - 3*G(0,0,v1)*G(1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 3
         *G(0,0,0,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)
         *G(1,v1) - 4*G(0,1,v1) + 4*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,
         u1) + G(0,1,0,v1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) + 1/3*G(1,v1
         )*Pi^2 - 4*G(1,v1)*G(1 - v1,1,u1) + 1/2*G(1,0,v1) - G(1,0,v1)*G(1 - 
         v1,u1) - 3*G(1,0,0,v1) + 2*G(1,0,1,v1) )

       + N^-1*[1-u1-v1]^-1 * ( 2*zeta3 + 7/4*Pi^2 - 6*G(1 - v1, - v1,0,u1) - 2
         *G(1 - v1,u1) - G(1 - v1,u1)*Pi^2 - G(1 - v1,0,u1) + 4*G(1 - v1,1,1
          - v1,u1) + 11/2*G( - v1,0,u1) - G(0,1 - v1,u1) + 6*G(0, - v1,0,u1)
          + 2/3*G(0,u1)*Pi^2 + 7/2*G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + 4*G(0,
         v1) - 3*G(0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1
          - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) - 11/
         2*G(0,v1)*G( - v1,u1) - 6*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,u1)
          - 11/2*G(0,0,v1) + 6*G(0,0,v1)*G(1 - v1,u1) - 6*G(0,0,v1)*G(0,u1) + 
         6*G(0,0,0,v1) - 4*G(0,1,1 - v1,u1) + 4*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1
         )*G(1,v1) + 4*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(0,
         u1) - 2*G(0,1,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 2*G(1,v1
         ) - 2/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1,u1) - 3/2*G(1,0,v1) + 2*
         G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,0,v1) - 4*G(1,0,1,v1) )

       + N^-1*[1-u1]^-1 * ( 1 )

       + N^-1*[1-v1]^-2 * ( 1/2*zeta3 + 1/4*Pi^2 - 3/2*G(1 - v1, - v1,0,u1) - 
         1/3*G(1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,1,1 - v1,u1) + 3/2*G( - v1,0,u1)
          + 3/2*G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2 + 3/2*G(0,v1) - 3/4*G(0,v1)
         *Pi^2 + 3/2*G(0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1)
          - 3/2*G(0,v1)*G(1 - v1,1,u1) - 3/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)
         *G(0,1 - v1,u1) - 3/2*G(0,v1)*G(0, - v1,u1) + 3/2*G(0,v1)*G(1,u1) - 3/
         2*G(0,0,v1) + 3/2*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,0,v1)*G(0,u1) + 3/
         2*G(0,0,0,v1) - 3/2*G(0,1,1 - v1,u1) + 3/2*G(0,1,u1)*G(0,v1) - 3/2*G(
         0,1,u1)*G(1,v1) + 3/2*G(0,1,v1) - 3/2*G(0,1,v1)*G(1 - v1,u1) + G(0,1,
         v1)*G(0,u1) - 1/2*G(0,1,0,v1) - 3/2*G(1,1 - v1,u1) - 3/2*G(1,u1)*G(1,
         v1) - 1/6*G(1,v1)*Pi^2 + 3/2*G(1,v1)*G(1 - v1,1,u1) + 1/2*G(1,0,v1)*
         G(1 - v1,u1) + 3/2*G(1,0,0,v1) - G(1,0,1,v1) )

       + N^-1*[1-v1]^-1 * (  - 2*zeta3 - 19/12*Pi^2 + 6*G(1 - v1, - v1,0,u1)
          + 3/2*G(1 - v1,u1) + G(1 - v1,u1)*Pi^2 + G(1 - v1,0,u1) - 4*G(1 - v1
         ,1,1 - v1,u1) - 11/2*G( - v1,0,u1) + G(0,1 - v1,u1) - 6*G(0, - v1,0,
         u1) - 2/3*G(0,u1)*Pi^2 - 7/2*G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 5/2*
         G(0,v1) + 3*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,v1)
         *G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,u1)
          + 11/2*G(0,v1)*G( - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) - 5/2*G(0,v1)*
         G(1,u1) + 11/2*G(0,0,v1) - 6*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(0
         ,u1) - 6*G(0,0,0,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*
         G(0,1,u1)*G(1,v1) - 3*G(0,1,v1) + 4*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,
         v1)*G(0,u1) + 2*G(0,1,0,v1) + 5/2*G(1,1 - v1,u1) + 5/2*G(1,u1)*G(1,v1
         ) + 3/2*G(1,v1) + 2/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1,u1) + 3/2*
         G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) - 6*G(1,0,0,v1) + 4*G(1,0,1,v1)
          )

       + N^-1 * (  - 1 - 1/12*Pi^2 + 3/2*G(1 - v1,u1) - 1/12*G(1 - v1,u1)*Pi^2
          + 1/2*G(1 - v1,1,1 - v1,u1) - G(0,v1) + 1/2*G(0,v1)*G(1 - v1,u1) - 1/
         2*G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(1,
         u1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0,v1) - 1/2*G(0,1,u1)*G(
         1,v1) - 1/2*G(0,1,v1) - 1/2*G(0,1,v1)*G(1 - v1,u1) + G(1,1 - v1,u1)
          + G(1,u1)*G(1,v1) + 3/2*G(1,v1) + 1/2*G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*v1*[1-u1]^-2 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + N^-1*v1*[1-u1]^-1 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N^-1*v1 * (  - 1/2*G(1 - v1,u1) + 1/2*G(0,v1) - 1/2*G(1,v1) )

       + N^-1*u1*[1-u1-v1]^-3 * (  - 1/3*Pi^2 + 8/45*Pi^4 - 2*G( - v1,1 - v1,
          - v1,0,u1) - 2/3*G( - v1,1 - v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0,0,u1)
          + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 4*
         G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1,
          - v1,0,1 - v1,u1) + 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 - 
         2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - v1,0,u1) - 2*G( - v1,0,u1)
          + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) + 4*G( - v1,0,1,
         1 - v1,u1) + 4*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1)*Pi^2 - 2*G(0,1
          - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1,u1)*
         G(1,v1) - 2*G(0,u1)*G(0,v1) + 5/3*G(0,u1)*G(0,v1)*Pi^2 + 1/3*G(0,u1)*
         G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 8*G(0,
         v1)*zeta3 + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 4*G(0,v1)*G( - v1,1
          - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,
          - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) - 7/3*G(0,v1)*G( - v1,u1)*
         Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)*G( - v1,0, - v1,u1)
          + 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,0,1,u1) - 4*G(0,v1)*
         G(0,1 - v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1
          - v1,1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0, - v1,u1)*G(0,v1)
          - 4*G(0,0, - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0,0,v1)
          - 2*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,v1) - 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0
         ,v1)*G( - v1,1 - v1,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1) - 4*G(0,0,v1)
         *G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,0,v1)*G(0,u1)
          + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4
         *G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G( - v1,u1) + 2*G(0,0,1,0,v1) - 
         2/3*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G(
          - v1, - v1,u1) + 4*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,
         u1) + 2*G(0,1,0,0,v1) - 4*G(0,1,0,1,v1) + 4*G(0,1,1,0,v1) + 4*G(1,v1)
         *G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 2/3*G(1,v1)*
         G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,0,u1) + 4*G(1,v1)*G( - v1,0,1,
         u1) + 2*G(1,0,v1) - 5/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G( - v1,1 - v1,
         u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G( - v1,u1) + 4*
         G(1,0,0,0,v1) - 4*G(1,0,1,v1)*G( - v1,u1) - 1/3*G(1,1,v1)*Pi^2 + 4*G(
         1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 2*G(1,1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 8*zeta3 + 3/4*Pi^2 - 113/180*Pi^4 - G(1
          - v1, - v1,0,u1) - 1/2*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,0,u1) + 4*G(
         1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) - G( - v1,1 - v1,
         u1)*Pi^2 - 2*G( - v1,1 - v1,0,u1) + 4*G( - v1,1 - v1,0,0,u1) - 4*G(
          - v1,1 - v1,1,1 - v1,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 6*G( - v1,
          - v1, - v1,0,u1) + 4*G( - v1, - v1,0,1 - v1,u1) + 5*G( - v1, - v1,0,
         u1) - 6*G( - v1, - v1,0,0,u1) + 12*G( - v1,u1)*zeta3 - 4/3*G( - v1,u1
         )*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,1 - v1,0,u1) - 6*G( - 
         v1,0, - v1,0,u1) + 5/2*G( - v1,0,u1) - 3*G( - v1,0,u1)*Pi^2 + 4*G( - 
         v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) - 4*G( - v1,0,1,1 - v1,u1) - 6*
         G(0,1 - v1, - v1,0,u1) - G(0,1 - v1,u1)*Pi^2 + 2*G(0,1 - v1,u1)*G(1,0
         ,v1) - 2*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1,
         1,u1)*G(1,v1) + 3*G(0, - v1,0,u1) - 2*G(0,u1) + 2*G(0,u1)*zeta3 + 11/
         6*G(0,u1)*Pi^2 + 1/2*G(0,u1)*G(0,v1) - 3*G(0,u1)*G(0,v1)*Pi^2 - 2/3*
         G(0,u1)*G(1,v1)*Pi^2 - G(0,u1)*G(1,0,v1) + 6*G(0,u1)*G(1,0,0,v1) - 4*
         G(0,u1)*G(1,0,1,v1) + 2*G(0,v1) + 12*G(0,v1)*zeta3 - 17/6*G(0,v1)*
         Pi^2 + G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1
         )*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 2*G(0,v1)*G(
          - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1,1 - v1,0,u1) + 4*G(0,v1)*G( - v1
         ,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 6*G(0,v1)*G( - 
         v1, - v1, - v1,u1) - 5*G(0,v1)*G( - v1, - v1,u1) - 5/2*G(0,v1)*G( - 
         v1,u1) + 3*G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 6*G(0,v1)*G( - v1,0, - v1,u1) - 6*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,
         v1)*G( - v1,0,1,u1) + 6*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,
         1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,1,u1)
          - 3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1,u1)
          - 6*G(0,0, - v1,u1)*G(0,v1) + 6*G(0,0, - v1,0,u1) + 2*G(0,0,u1) + 2/
         3*G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1) - 6*G(0,0,u1)*G(0,0,v1) + 4*G(
         0,0,u1)*G(0,1,v1) - 2*G(0,0,u1)*G(1,v1) - 5/2*G(0,0,v1) + 3*G(0,0,v1)
         *Pi^2 + G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 6*
         G(0,0,v1)*G( - v1, - v1,u1) - 5*G(0,0,v1)*G( - v1,u1) + 6*G(0,0,v1)*
         G( - v1,0,u1) + 6*G(0,0,v1)*G(0,1 - v1,u1) - 3*G(0,0,v1)*G(0,u1) - 2*
         G(0,0,0,v1) + 6*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1
          - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1
         ,v1) - 4*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,
         u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - G(0,1
         ,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1)
          - 4*G(0,1,v1)*G( - v1, - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 4*G(0,1,
         v1)*G(0,1 - v1,u1) + G(0,1,0,v1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,
         1,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) + 4*G(0,1,0,1,v1) - 2*G(0,1,1,0,v1)
          - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 2*G(1,v1)*zeta3 - 5/6*G(1,
         v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G( - v1,1 - v1,1,u1)
          + 4*G(1,v1)*G( - v1, - v1,0,u1) - G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1,
         v1)*G( - v1,0,u1) + 4*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G( - v1,0,1
         ,u1) - 9/2*G(1,0,v1) + 3*G(1,0,v1)*Pi^2 + 3*G(1,0,v1)*G(1 - v1,u1) - 
         2*G(1,0,v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(
         1,0,v1)*G( - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) + G(1,0,0,v1) - 2*G(1
         ,0,0,v1)*G( - v1,u1) - 6*G(1,0,0,0,v1) - 4*G(1,0,1,v1) + 4*G(1,0,1,v1
         )*G( - v1,u1) + 2*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2 + 5*G(1,1,0,v1)
          - 2*G(1,1,0,v1)*G( - v1,u1) - 6*G(1,1,0,0,v1) + 4*G(1,1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 9*zeta3 + 1/6*Pi^2 + 113/360*Pi^4 + 3/2*G(1
          - v1, - v1,0,u1) - 5/4*G(1 - v1,u1)*Pi^2 - G(1 - v1,0,u1) + 3*G(1 - 
         v1,0,0,u1) - 2*G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1, - v1,0,u1) + 1/
         2*G( - v1,1 - v1,u1)*Pi^2 + 3*G( - v1,1 - v1,0,u1) - 2*G( - v1,1 - v1
         ,0,0,u1) + 2*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,
         u1) + 3*G( - v1, - v1, - v1,0,u1) - 2*G( - v1, - v1,0,1 - v1,u1) - 9/
         2*G( - v1, - v1,0,u1) + 3*G( - v1, - v1,0,0,u1) - 6*G( - v1,u1)*zeta3
          + 3*G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) + 3*G( - v1,0,
          - v1,0,u1) + 3/2*G( - v1,0,u1) + 3/2*G( - v1,0,u1)*Pi^2 - 2*G( - v1,
         0,0,1 - v1,u1) - 9/2*G( - v1,0,0,u1) + 2*G( - v1,0,1,1 - v1,u1) + 3*
         G(0,1 - v1, - v1,0,u1) - G(0,1 - v1,u1) + 1/2*G(0,1 - v1,u1)*Pi^2 - 
         G(0,1 - v1,u1)*G(1,0,v1) + 3*G(0,1 - v1,0,u1) - 2*G(0,1 - v1,1,1 - v1
         ,u1) - 2*G(0,1 - v1,1,u1)*G(1,v1) - 9/2*G(0, - v1,0,u1) + 2*G(0,u1)
          - G(0,u1)*zeta3 - 9/4*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) + 3/2*G(0,u1)
         *G(0,v1)*Pi^2 - G(0,u1)*G(1,v1) + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 3/2*G(0,
         u1)*G(1,0,v1) - 3*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 2*G(0
         ,v1) - 6*G(0,v1)*zeta3 + 9/4*G(0,v1)*Pi^2 - 3/2*G(0,v1)*G(1 - v1, - 
         v1,u1) + G(0,v1)*G(1 - v1,u1) - 3/2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1
         )*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1, - v1,u1) - 3*G(0,v1)*G( - 
         v1,1 - v1,u1) + G(0,v1)*G( - v1,1 - v1,0,u1) - 2*G(0,v1)*G( - v1,1 - 
         v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 3*G(0,v1)*G( - v1, - 
         v1, - v1,u1) + 9/2*G(0,v1)*G( - v1, - v1,u1) - 3/2*G(0,v1)*G( - v1,u1
         ) - 3/2*G(0,v1)*G( - v1,u1)*Pi^2 + 2*G(0,v1)*G( - v1,0,1 - v1,u1) - 3
         *G(0,v1)*G( - v1,0, - v1,u1) + 3*G(0,v1)*G( - v1,0,0,u1) - 2*G(0,v1)*
         G( - v1,0,1,u1) - 3*G(0,v1)*G(0,1 - v1, - v1,u1) - 2*G(0,v1)*G(0,1 - 
         v1,u1) + G(0,v1)*G(0,1 - v1,0,u1) + 2*G(0,v1)*G(0,1 - v1,1,u1) + 9/2*
         G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) + 3*G(0,0,1 - v1,u1) + 3*G(
         0,0, - v1,u1)*G(0,v1) - 3*G(0,0, - v1,0,u1) - 1/2*G(0,0,u1) - 1/3*G(0
         ,0,u1)*Pi^2 - 9/2*G(0,0,u1)*G(0,v1) + 3*G(0,0,u1)*G(0,0,v1) - 2*G(0,0
         ,u1)*G(0,1,v1) + 3*G(0,0,u1)*G(1,v1) - 3/2*G(0,0,v1) - 3/2*G(0,0,v1)*
         Pi^2 - 3/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G( - v1,1 - v1,u1) - 3*
         G(0,0,v1)*G( - v1, - v1,u1) + 9/2*G(0,0,v1)*G( - v1,u1) - 3*G(0,0,v1)
         *G( - v1,0,u1) - 3*G(0,0,v1)*G(0,1 - v1,u1) + 9/2*G(0,0,v1)*G(0,u1)
          - 3*G(0,0,0,v1)*G(0,u1) + 2*G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2
         *G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) - 3*G(0,0,1,v1) + 2*G(0,
         0,1,v1)*G( - v1,u1) + G(0,0,1,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1
         )*G(0,v1) - 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) + 1/2*G(0,1,v1)*Pi^2 + 
         2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,
         v1)*G( - v1, - v1,u1) - 3*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(0,1
          - v1,u1) - 3/2*G(0,1,0,v1) + G(0,1,0,v1)*G( - v1,u1) + G(0,1,0,v1)*
         G(0,u1) + G(0,1,0,0,v1) - 2*G(0,1,0,1,v1) + G(0,1,1,0,v1) + 3*G(1,1
          - v1,u1) + 3*G(1,u1)*G(1,v1) + G(1,v1)*zeta3 - 5/4*G(1,v1)*Pi^2 - 2*
         G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*
         G( - v1, - v1,0,u1) + 1/2*G(1,v1)*G( - v1,u1)*Pi^2 + 3*G(1,v1)*G( - 
         v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) + 2*G(1,v1)*G( - v1,0,1,u1) + 2*
         G(1,0,v1) - 3/2*G(1,0,v1)*Pi^2 - 1/2*G(1,0,v1)*G(1 - v1,u1) + G(1,0,
         v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) - 3*G(1,0,v1)*
         G( - v1,u1) + G(1,0,v1)*G( - v1,0,u1) - 3/2*G(1,0,0,v1) + G(1,0,0,v1)
         *G( - v1,u1) + 3*G(1,0,0,0,v1) + 2*G(1,0,1,v1) - 2*G(1,0,1,v1)*G( - 
         v1,u1) - G(1,0,1,0,v1) - 1/3*G(1,1,v1)*Pi^2 - 1/2*G(1,1,0,v1) + G(1,1
         ,0,v1)*G( - v1,u1) + 3*G(1,1,0,0,v1) - 2*G(1,1,0,1,v1) )

       + N^-1*u1*[1-v1]^-3 * (  - 3*zeta3 - 1/2*Pi^2 + 3*G(1 - v1, - v1,0,u1)
          + 1/2*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,1,1 - v1,u1) - 3*G( - v1,0,u1)
          - 3*G(0, - v1,0,u1) - 1/2*G(0,u1)*Pi^2 + 2*G(0,v1)*Pi^2 - 3*G(0,v1)*
         G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)*G( - v1,u1)
          + 3*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) + 3*G(0,0,v1) - 3*G(0,
         0,v1)*G(1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1) + 3*G(0,1,1
          - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1,u1)*G(1,v1) - 3*G(0,1,v1)
          + 3*G(0,1,v1)*G(1 - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 3*G(0,1,0,v1) + 3
         *G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 - 3*G(1,v1)*G(
         1 - v1,1,u1) - 3*G(1,0,0,v1) + 3*G(1,0,1,v1) )

       + N^-1*u1*[1-v1]^-2 * ( 6*zeta3 + 8/3*Pi^2 - 6*G(1 - v1, - v1,0,u1) - 3/
         2*G(1 - v1,u1) - G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,0,u1) + 6*G(1 - v1,1,
         1 - v1,u1) + 7*G( - v1,0,u1) - 3*G(0,1 - v1,u1) + 6*G(0, - v1,0,u1)
          + 3/2*G(0,u1) + G(0,u1)*Pi^2 + 3*G(0,u1)*G(0,v1) - 3*G(0,u1)*G(1,v1)
          - 4*G(0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1
         ,u1) - 6*G(0,v1)*G(1 - v1,1,u1) - 7*G(0,v1)*G( - v1,u1) - 6*G(0,v1)*
         G(0, - v1,u1) + G(0,v1)*G(1,u1) - 7*G(0,0,v1) + 6*G(0,0,v1)*G(1 - v1,
         u1) - 6*G(0,0,v1)*G(0,u1) + 6*G(0,0,0,v1) - 6*G(0,1,1 - v1,u1) + 6*G(
         0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - 6*G(0,1,v1)*G(1
          - v1,u1) + 6*G(0,1,v1)*G(0,u1) - 6*G(0,1,0,v1) - G(1,1 - v1,u1) - G(
         1,u1)*G(1,v1) - 3/2*G(1,v1) - G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1)
          + 3*G(1,0,v1) + 6*G(1,0,0,v1) - 6*G(1,0,1,v1) )

       + N^-1*u1*[1-v1]^-1 * (  - 3*zeta3 - 19/6*Pi^2 + 3*G(1 - v1, - v1,0,u1)
          + G(1 - v1,u1) + 1/2*G(1 - v1,u1)*Pi^2 + 9/2*G(1 - v1,0,u1) - 3*G(1
          - v1,1,1 - v1,u1) - 11/2*G( - v1,0,u1) + 9/2*G(0,1 - v1,u1) - 3*G(0,
          - v1,0,u1) - G(0,u1) - 1/2*G(0,u1)*Pi^2 - 9/2*G(0,u1)*G(0,v1) + 9/2*
         G(0,u1)*G(1,v1) + 2*G(0,v1)*Pi^2 - 3*G(0,v1)*G(1 - v1, - v1,u1) - 9/2
         *G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + 11/2*G(0,v1)*G( - 
         v1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 7/2*G(0,v1)*G(1,u1) + 11/2*G(0,0,
         v1) - 3*G(0,0,v1)*G(1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1)
          + 3*G(0,1,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1,u1)*G(1,v1) - 
         G(0,1,v1) + 3*G(0,1,v1)*G(1 - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 3*G(0,1,
         0,v1) - 7/2*G(1,1 - v1,u1) - 7/2*G(1,u1)*G(1,v1) + G(1,v1) + 1/2*G(1,
         v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1) - 9/2*G(1,0,v1) - 3*G(1,0,0,v1)
          + 3*G(1,0,1,v1) )

       + N^-1*u1 * (  - Pi^2 - 1/2*G(1 - v1,u1) + 3/2*G(1 - v1,0,u1) - 3/2*G(
          - v1,0,u1) + 3/2*G(0,1 - v1,u1) + 1/2*G(0,u1) - 3/2*G(0,u1)*G(0,v1)
          + 3/2*G(0,u1)*G(1,v1) - 3/2*G(0,v1)*G(1 - v1,u1) + 3/2*G(0,v1)*G( - 
         v1,u1) + 3/2*G(0,v1)*G(1,u1) + 3/2*G(0,0,v1) - 3/2*G(1,1 - v1,u1) - 3/
         2*G(1,u1)*G(1,v1) - 1/2*G(1,v1) - 3/2*G(1,0,v1) )

       + N^-1*u1*v1 * (  - 1/3*Pi^2 + 1/2*G(1 - v1,0,u1) - 1/2*G( - v1,0,u1)
          + 1/2*G(0,1 - v1,u1) - 1/2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(1,v1) - 1/
         2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(1,u1
         ) + 1/2*G(0,0,v1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) - 1/2*G(
         1,0,v1) )

       + N^-1*u1^2*[1-v1]^-4 * ( 3*zeta3 - 3*G(1 - v1, - v1,0,u1) - 1/2*G(1 - 
         v1,u1)*Pi^2 + 3*G(1 - v1,1,1 - v1,u1) + 3*G(0, - v1,0,u1) + 1/2*G(0,
         u1)*Pi^2 - 2*G(0,v1)*Pi^2 + 3*G(0,v1)*G(1 - v1, - v1,u1) - 3*G(0,v1)*
         G(1 - v1,1,u1) - 3*G(0,v1)*G(0, - v1,u1) + 3*G(0,0,v1)*G(1 - v1,u1)
          - 3*G(0,0,v1)*G(0,u1) + 3*G(0,0,0,v1) - 3*G(0,1,1 - v1,u1) + 3*G(0,1
         ,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) - 3*G(0,1,v1)*G(1 - v1,u1) + 3*G(0
         ,1,v1)*G(0,u1) - 3*G(0,1,0,v1) - 1/2*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - 
         v1,1,u1) + 3*G(1,0,0,v1) - 3*G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-3 * (  - 4*zeta3 - 2*Pi^2 + 4*G(1 - v1, - v1,0,u1)
          + 2/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,u1) - 4*G(1 - v1,1,1 - v1,u1)
          - 3*G( - v1,0,u1) + 3*G(0,1 - v1,u1) - 4*G(0, - v1,0,u1) - 2/3*G(0,
         u1)*Pi^2 - 3*G(0,u1)*G(0,v1) + 3*G(0,u1)*G(1,v1) + 8/3*G(0,v1)*Pi^2
          - 4*G(0,v1)*G(1 - v1, - v1,u1) - 3*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1,1,u1) + 3*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0, - v1,u1) + 3*
         G(0,v1)*G(1,u1) + 3*G(0,0,v1) - 4*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1
         )*G(0,u1) - 4*G(0,0,0,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(0,v1)
          + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(0,
         u1) + 4*G(0,1,0,v1) - 3*G(1,1 - v1,u1) - 3*G(1,u1)*G(1,v1) + 2/3*G(1,
         v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1,u1) - 3*G(1,0,v1) - 4*G(1,0,0,v1) + 4
         *G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-2 * ( zeta3 + 5/3*Pi^2 - G(1 - v1, - v1,0,u1) - 1/6
         *G(1 - v1,u1)*Pi^2 - 5/2*G(1 - v1,0,u1) + G(1 - v1,1,1 - v1,u1) + 5/2
         *G( - v1,0,u1) - 5/2*G(0,1 - v1,u1) + G(0, - v1,0,u1) + 1/6*G(0,u1)*
         Pi^2 + 5/2*G(0,u1)*G(0,v1) - 5/2*G(0,u1)*G(1,v1) - 2/3*G(0,v1)*Pi^2
          + G(0,v1)*G(1 - v1, - v1,u1) + 5/2*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(
         1 - v1,1,u1) - 5/2*G(0,v1)*G( - v1,u1) - G(0,v1)*G(0, - v1,u1) - 5/2*
         G(0,v1)*G(1,u1) - 5/2*G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*
         G(0,u1) + G(0,0,0,v1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,
         u1)*G(1,v1) - G(0,1,v1)*G(1 - v1,u1) + G(0,1,v1)*G(0,u1) - G(0,1,0,v1
         ) + 5/2*G(1,1 - v1,u1) + 5/2*G(1,u1)*G(1,v1) - 1/6*G(1,v1)*Pi^2 + G(1
         ,v1)*G(1 - v1,1,u1) + 5/2*G(1,0,v1) + G(1,0,0,v1) - G(1,0,1,v1) )

       + N^-1*u1^2 * (  - 1/3*Pi^2 + 1/2*G(1 - v1,0,u1) - 1/2*G( - v1,0,u1) + 
         1/2*G(0,1 - v1,u1) - 1/2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(1,v1) - 1/2*
         G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(1,u1)
          + 1/2*G(0,0,v1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) - 1/2*G(1
         ,0,v1) )

       + Nf*u1^-1*[1-u1-v1]^-1 * ( 1/3*G(0,u1)*G(0,v1) + 1/3*G(0,v1)*G(1 - v1,
         u1) - 2*G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,0,v1) )

       + Nf*u1^-1*[1-v1]^-1 * (  - 1/3*G(0,u1)*G(0,v1) - 1/3*G(0,v1)*G(1 - v1,
         u1) + 2*G(0,0,v1) - 1/3*G(0,1,v1) - 1/3*G(1,0,v1) )

       + Nf*[1-u1-v1]^-2 * (  - 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1)
          + 4*G(0,0,v1) - 2/3*G(0,1,v1) - 2/3*G(1,0,v1) )

       + Nf*[1-u1-v1]^-1 * (  - 1/3*G(1 - v1,u1) - 1/3*G(0,u1) + 2/3*G(0,u1)*
         G(0,v1) + G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 4*G(0,0,v1) + 2/3*G(0,
         1,v1) - 1/3*G(1,v1) + 2/3*G(1,0,v1) )

       + Nf*[1-v1]^-2 * ( 1/3*G(0,u1)*G(0,v1) + 1/3*G(0,v1)*G(1 - v1,u1) - 2*
         G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,0,v1) )

       + Nf*[1-v1]^-1 * ( 1/3*G(1 - v1,u1) + 1/3*G(0,u1) - 2/3*G(0,u1)*G(0,v1)
          - G(0,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 4*G(0,0,v1) - 2/3*G(0,1,v1)
          + 1/3*G(1,v1) - 2/3*G(1,0,v1) )

       + Nf*u1*[1-u1-v1]^-3 * (  - 2/3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)
         *Pi^2 - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 - 2/3*G( - v1
         ,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) - 2/3*G(0, - v1,0,u1) - 1/9*G(0,
         u1)*Pi^2 - 1/3*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(
         0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/3*G(0,v1)*
         G( - v1,0,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1
         ) - 4/3*G(0,0,u1)*G(0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*
         G( - v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0,1,v1
         ) + 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,0,
         v1) - 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1)*G(
         1 - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1) - 10/3*G(1,0,0,v1) + 2/3*G(1,0
         ,1,v1) + 4/3*G(1,1,0,v1) )

       + Nf*u1*[1-u1-v1]^-2 * (  - 2/3*Pi^2 + 2/3*G(1 - v1, - v1,0,u1) + 1/9*
         G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,1 - v1,0,u1) + 2/
         3*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 4/3*G( - v1,0,0,u1)
          - 2/3*G(0,1 - v1,u1) + 2/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2 + 8/3*
         G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1)*Pi^2 - 2/3*G(0,v1
         )*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - 
         v1,0,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 8/3*G(0,v1)*G( - v1,0,u1)
          + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,0
         ,u1) + 4/3*G(0,0,u1)*G(0,v1) - 4*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - v1,
         u1) + 4*G(0,0,v1)*G( - v1,u1) - 14/3*G(0,0,v1)*G(0,u1) + 6*G(0,0,0,v1
         ) - 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1) - 2/3*G(0,1,v1)*G( - v1,u1) + 2/3
         *G(0,1,v1)*G(0,u1) + 4/3*G(0,1,0,v1) + 1/9*G(1,v1)*Pi^2 + 2/3*G(1,v1)
         *G( - v1,0,u1) + 2/3*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1,u1) - 2/3*G(1
         ,0,v1)*G( - v1,u1) + 10/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) - 4/3*G(1,1,0
         ,v1) )

       + Nf*u1*[1-u1-v1]^-1 * ( 1/3*Pi^2 - 1/3*G(1 - v1, - v1,0,u1) - 1/18*G(1
          - v1,u1)*Pi^2 + 1/3*G(1 - v1,0,u1) - 1/3*G( - v1,1 - v1,0,u1) - 1/3*
         G( - v1,u1)*Pi^2 - 1/3*G( - v1,0,1 - v1,u1) - 2/3*G( - v1,0,0,u1) + 1/
         3*G(0,1 - v1,u1) - 1/3*G(0, - v1,0,u1) - 1/18*G(0,u1)*Pi^2 - 4/3*G(0,
         u1)*G(0,v1) + 1/3*G(0,u1)*G(1,v1) - 1/6*G(0,v1)*Pi^2 + 1/3*G(0,v1)*G(
         1 - v1, - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,0,
         u1) + 1/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3*G(0,v1)*G( - v1,0,u1) - 1/
         3*G(0,v1)*G(0,1 - v1,u1) + 1/3*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,0,u1)
          - 2/3*G(0,0,u1)*G(0,v1) + 2*G(0,0,v1) + 1/3*G(0,0,v1)*G(1 - v1,u1)
          - 2*G(0,0,v1)*G( - v1,u1) + 7/3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1) + 
         1/3*G(0,0,1,v1) - 1/3*G(0,1,v1) + 1/3*G(0,1,v1)*G( - v1,u1) - 1/3*G(0
         ,1,v1)*G(0,u1) - 2/3*G(0,1,0,v1) - 1/18*G(1,v1)*Pi^2 - 1/3*G(1,v1)*G(
          - v1,0,u1) - 1/3*G(1,0,v1) + 1/3*G(1,0,v1)*G(1 - v1,u1) + 1/3*G(1,0,
         v1)*G( - v1,u1) - 5/3*G(1,0,0,v1) + 1/3*G(1,0,1,v1) + 2/3*G(1,1,0,v1)
          )

       + N*u1^-2*[1-u1-v1]^-3 * ( 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1
         ,0,u1) - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1
         )*G( - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G(
         1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,
         v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*
         G(1,u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1) + 2/3
         *G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,1 - v1,u1)
          + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2*[1-u1-v1]^-2 * (  - 4/3*G( - v1,1 - v1,0,u1) - 4/3*G( - v1,
          - v1,0,u1) + 14/9*G( - v1,u1)*Pi^2 - 4/3*G( - v1,0,1 - v1,u1) - 2/3*
         G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3*G(0,v1)*
         G( - v1, - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 4/3*G(0,v1)*G(1,0,u1) + 4/3
         *G(0,v1)*G(1,1,u1) - 4/3*G(0,0,v1)*G(1,u1) + 4/3*G(0,1,v1)*G( - v1,u1
         ) + 4/3*G(0,1,v1)*G(1,u1) - 2/3*G(1,1 - v1,u1) - 4/3*G(1,1 - v1,0,u1)
          + 16/9*G(1,u1)*Pi^2 - 2/3*G(1,u1)*G(1,v1) - 4/3*G(1,v1)*G( - v1,0,u1
         ) - 4/3*G(1,0,1 - v1,u1) - 4/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1)*G(
          - v1,u1) - 4/3*G(1,1,1 - v1,u1) - 4/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2*[1-u1-v1]^-1 * ( 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1
         ,0,u1) - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + G(0,v1)*G(
         1 - v1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - 
         v1,u1) - G(0,v1)*G(1,u1) - 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,
         u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,
         v1)*G(1,u1) + G(1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*G(1,u1)*
         Pi^2 + G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1
         ,u1) + 2/3*G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,
         1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2 * (  - 1/3*G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G(1,u1) - 1/3*
         G(1,1 - v1,u1) - 1/3*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2/
         3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1^2 * ( 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1,1 - v1,u1) + 
         2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - v1,0,u1) - 5/9*G( - v1,u1)*
         Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(
         0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*
         G( - v1, - v1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(1 - 
         v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3
         *G(1,v1)*G( - v1,0,u1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*[1-u1-v1]^-3 * (  - 1/9*Pi^2 - 2*G( - v1,1 - v1,0,u1) - 2*G(
          - v1, - v1,0,u1) + 7/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) - 2/
         3*G( - v1,0,u1) - 2/3*G(0,u1)*G(0,v1) + 2*G(0,v1)*G( - v1,1 - v1,u1)
          + 2*G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*
         G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1) - 2*G(0,0,v1)*G(1,u1)
          + 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,0,u1)
          + 8/3*G(1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,u1) - 2*G(1,0,1 - v1,u1) - 
         2*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) + 2*G(1,0,v1)*G( - v1,u1) - 2*G(1
         ,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-2 * ( Pi^2 - 2/3*G(1 - v1,0,u1) + 3*G( - v1,1 - v1
         ,0,u1) + 3*G( - v1, - v1,0,u1) - 7/2*G( - v1,u1)*Pi^2 + 3*G( - v1,0,1
          - v1,u1) + 2/3*G( - v1,0,u1) - 2/3*G(0,1 - v1,u1) + 4/3*G(0,u1)*G(0,
         v1) - 2/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - 3*
         G(0,v1)*G( - v1,1 - v1,u1) - 3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1
         )*G( - v1,u1) - 4/3*G(0,v1)*G(1,u1) - 3*G(0,v1)*G(1,0,u1) - 3*G(0,v1)
         *G(1,1,u1) - 4/3*G(0,0,v1) + 3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,v1) - 3*
         G(0,1,v1)*G( - v1,u1) - 3*G(0,1,v1)*G(1,u1) + 4/3*G(1,1 - v1,u1) + 3*
         G(1,1 - v1,0,u1) - 4*G(1,u1)*Pi^2 + 4/3*G(1,u1)*G(1,v1) + 3*G(1,v1)*
         G( - v1,0,u1) + 3*G(1,0,1 - v1,u1) + 3*G(1,0,u1)*G(1,v1) - 2/3*G(1,0,
         v1) - 3*G(1,0,v1)*G( - v1,u1) + 3*G(1,1,1 - v1,u1) + 3*G(1,1,u1)*G(1,
         v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 23/2*zeta3 + 145/72*Pi^2 - 7/2*G(1 - v1, - 
         v1,0,u1) + 1/3*G(1 - v1,u1) - 3/2*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,
         u1) + 11*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1,0,u1) + 2*G( - v1,
         u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 17/4*G( - v1,0,u1) + 2/3*G(0,1 - 
         v1,u1) + 7/2*G(0, - v1,0,u1) + 3/4*G(0,u1)*Pi^2 - 35/12*G(0,u1)*G(0,
         v1) + 2/3*G(0,u1)*G(1,v1) + G(0,u1)*G(1,0,v1) + 1/3*G(0,v1) - 7/2*G(0
         ,v1)*Pi^2 + 7/2*G(0,v1)*G(1 - v1, - v1,u1) + 35/6*G(0,v1)*G(1 - v1,u1
         ) + 3*G(0,v1)*G(1 - v1,0,u1) - 11*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*
         G( - v1,1 - v1,u1) - 17/4*G(0,v1)*G( - v1,u1) - 11/2*G(0,v1)*G(0,1 - 
         v1,u1) - 7/2*G(0,v1)*G(0, - v1,u1) + 41/6*G(0,v1)*G(1,u1) + G(0,v1)*
         G(1,0,u1) + G(0,v1)*G(1,1,u1) + 77/12*G(0,0,v1) + 3/2*G(0,0,v1)*G(1
          - v1,u1) - 5/2*G(0,0,v1)*G(0,u1) - G(0,0,v1)*G(1,u1) + 5/2*G(0,0,0,
         v1) - G(0,0,1,v1) - 11*G(0,1,1 - v1,u1) + 11*G(0,1,u1)*G(0,v1) - 11*
         G(0,1,u1)*G(1,v1) + 38/3*G(0,1,v1) - 11*G(0,1,v1)*G(1 - v1,u1) + 2*G(
         0,1,v1)*G( - v1,u1) + 11/2*G(0,1,v1)*G(0,u1) + G(0,1,v1)*G(1,u1) - 15/
         2*G(0,1,0,v1) - 41/6*G(1,1 - v1,u1) - G(1,1 - v1,0,u1) + 4/3*G(1,u1)*
         Pi^2 - 41/6*G(1,u1)*G(1,v1) + 1/3*G(1,v1) - 1/12*G(1,v1)*Pi^2 + 11*G(
         1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) - G(1,0,1 - v1,u1) - 
         G(1,0,u1)*G(1,v1) - 49/12*G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(
         1,0,v1)*G( - v1,u1) + 5/2*G(1,0,0,v1) - 9/2*G(1,0,1,v1) - G(1,1,1 - 
         v1,u1) - G(1,1,u1)*G(1,v1) - 4*G(1,1,0,v1) )

       + N*u1^-1*[1-v1]^-1 * (  - 23/2*zeta3 - 67/24*Pi^2 + 7/2*G(1 - v1, - v1
         ,0,u1) + 17/12*G(1 - v1,u1)*Pi^2 - 19/2*G(1 - v1,1,1 - v1,u1) - 17/4*
         G( - v1,0,u1) - 7/2*G(0, - v1,0,u1) - 3/4*G(0,u1)*Pi^2 + 19/12*G(0,u1
         )*G(0,v1) - G(0,u1)*G(1,0,v1) - G(0,v1) + 7/2*G(0,v1)*Pi^2 - 7/2*G(0,
         v1)*G(1 - v1, - v1,u1) - 101/12*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1
          - v1,0,u1) + 19/2*G(0,v1)*G(1 - v1,1,u1) + 17/4*G(0,v1)*G( - v1,u1)
          + 4*G(0,v1)*G(0,1 - v1,u1) + 7/2*G(0,v1)*G(0, - v1,u1) - 17/4*G(0,v1
         )*G(1,u1) - 61/12*G(0,0,v1) - 5/2*G(0,0,v1)*G(1 - v1,u1) + 5/2*G(0,0,
         v1)*G(0,u1) - 5/2*G(0,0,0,v1) + G(0,0,1,v1) + 19/2*G(0,1,1 - v1,u1)
          - 19/2*G(0,1,u1)*G(0,v1) + 19/2*G(0,1,u1)*G(1,v1) - 38/3*G(0,1,v1)
          + 19/2*G(0,1,v1)*G(1 - v1,u1) - 11/2*G(0,1,v1)*G(0,u1) + 15/2*G(0,1,
         0,v1) + 17/4*G(1,1 - v1,u1) + 17/4*G(1,u1)*G(1,v1) + 1/12*G(1,v1)*
         Pi^2 - 19/2*G(1,v1)*G(1 - v1,1,u1) + 49/12*G(1,0,v1) + G(1,0,v1)*G(1
          - v1,u1) - 5/2*G(1,0,0,v1) + 9/2*G(1,0,1,v1) + 4*G(1,1,0,v1) )

       + N*u1^-1 * (  - 1/9*Pi^2 - 1/3*G(1 - v1,u1) + 1/12*G(1 - v1,u1)*Pi^2
          - 3/2*G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1,0,u1) - G( - v1, - v1,0
         ,u1) - 5/6*G( - v1,u1)*Pi^2 + G( - v1,0,1 - v1,u1) + 2/3*G(0,u1)*G(0,
         v1) + 1/3*G(0,v1) + 20/3*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - v1,0,u1
         ) + 3/2*G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)
         *G( - v1, - v1,u1) + 3/2*G(0,v1)*G(0,1 - v1,u1) - 22/3*G(0,v1)*G(1,u1
         ) - 2/3*G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) + 3/2*G(0,1,1 - v1,u1) - 3/
         2*G(0,1,u1)*G(0,v1) + 3/2*G(0,1,u1)*G(1,v1) - 2/3*G(0,1,v1) + 3/2*G(0
         ,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) + 22/3*G(1,1 - v1,u1) + 
         22/3*G(1,u1)*G(1,v1) - 1/3*G(1,v1) - 3/2*G(1,v1)*G(1 - v1,1,u1) + G(1
         ,v1)*G( - v1,0,u1) + G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*v1 * ( 4/9*Pi^2 + 5/36*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1)
          - 11/6*G(1 - v1,1,1 - v1,u1) + 4/3*G( - v1,1 - v1,0,u1) - 4/3*G( - 
         v1, - v1,0,u1) - 10/9*G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,1 - v1,u1) + 2/
         3*G( - v1,0,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,
         u1)*G(1,v1) - 10/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1)
          + 11/6*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3
         *G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + 3/2*G(0,v1)*G(
         0,1 - v1,u1) + 10/3*G(0,v1)*G(1,u1) - 2/3*G(0,0,v1) + 4/3*G(0,0,v1)*
         G(1 - v1,u1) + 3/2*G(0,1,1 - v1,u1) - 3/2*G(0,1,u1)*G(0,v1) + 3/2*G(0
         ,1,u1)*G(1,v1) + 11/6*G(0,1,v1)*G(1 - v1,u1) - 4/3*G(0,1,v1)*G( - v1,
         u1) - 10/3*G(1,1 - v1,u1) - 10/3*G(1,u1)*G(1,v1) - 11/6*G(1,v1)*G(1
          - v1,1,u1) + 4/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1) + G(1,0,v1)*
         G(1 - v1,u1) - 4/3*G(1,0,v1)*G( - v1,u1) )

       + N*[1-u1-v1]^-3 * ( 5/18*Pi^2 + 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - 
         v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) + 5/3*G( - 
         v1,0,u1) + 5/3*G(0,u1)*G(0,v1) - 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0
         ,v1)*G( - v1, - v1,u1) - 5/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,0,u1
         ) - 2*G(0,v1)*G(1,1,u1) - 5/3*G(0,0,v1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0
         ,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*
         G(1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0
         ,u1)*G(1,v1) - 5/3*G(1,0,v1) - 2*G(1,0,v1)*G( - v1,u1) + 2*G(1,1,1 - 
         v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-2 * (  - 20*zeta3 - 73/12*Pi^2 + 10*G(1 - v1, - v1,0,u1)
          + 7/2*G(1 - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,u1) - 22*G(1 - v1,1,1 - v1,
         u1) - 4*G( - v1, - v1,0,u1) + 2/3*G( - v1,u1)*Pi^2 - 12*G( - v1,0,u1)
          + 4/3*G(0,1 - v1,u1) - 10*G(0, - v1,0,u1) + 1/3*G(0,u1) - 3/2*G(0,u1
         )*Pi^2 + 19/6*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0
         ,v1) - 95/6*G(0,v1) + 15/2*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1 - v1, - v1,
         u1) - 14/3*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1 - v1,0,u1) + 22*G(0,
         v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,u1) + 12*G(0,v1)*G( - v1
         ,u1) + 11*G(0,v1)*G(0,1 - v1,u1) + 10*G(0,v1)*G(0, - v1,u1) - 64/3*G(
         0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) - 14/3*G(0,
         0,v1) - 6*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*
         G(1,u1) - 8*G(0,0,0,v1) + 2*G(0,0,1,v1) + 22*G(0,1,1 - v1,u1) - 22*G(
         0,1,u1)*G(0,v1) + 22*G(0,1,u1)*G(1,v1) - 26*G(0,1,v1) + 22*G(0,1,v1)*
         G(1 - v1,u1) - 11*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) + 12*G(0,1,
         0,v1) + 64/3*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1) + 8/3*G(1,u1)*Pi^2
          + 64/3*G(1,u1)*G(1,v1) + 1/6*G(1,v1)*Pi^2 - 22*G(1,v1)*G(1 - v1,1,u1
         ) - 2*G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) + 7/6*G(1,0,v1) + G(1,0,
         v1)*G(1 - v1,u1) - 8*G(1,0,0,v1) + 9*G(1,0,1,v1) - 2*G(1,1,1 - v1,u1)
          - 2*G(1,1,u1)*G(1,v1) + 8*G(1,1,0,v1) )

       + N*[1-u1-v1]^-1 * ( 18*zeta3 + 41/6*Pi^2 - 10*G(1 - v1, - v1,0,u1) - 
         41/3*G(1 - v1,u1) - 11/3*G(1 - v1,u1)*Pi^2 - 31/6*G(1 - v1,0,u1) + 22
         *G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1,0,u1) + 3*G( - v1, - v1,0,u1)
          + 1/2*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,u1) + 27/2*G( - v1,0,u1)
          - 31/6*G(0,1 - v1,u1) + 10*G(0, - v1,0,u1) + 5/2*G(0,u1) + 4/3*G(0,
         u1)*Pi^2 - 7/6*G(0,u1)*G(0,v1) - 31/6*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1
         ,0,v1) + 47/2*G(0,v1) - 7*G(0,v1)*Pi^2 + 10*G(0,v1)*G(1 - v1, - v1,u1
         ) + 12*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 22*G(0,v1)*
         G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1,u1) - 3*G(0,v1)*G( - v1, - v1
         ,u1) - 27/2*G(0,v1)*G( - v1,u1) - 12*G(0,v1)*G(0,1 - v1,u1) - 10*G(0,
         v1)*G(0, - v1,u1) + 32/3*G(0,v1)*G(1,u1) - G(0,v1)*G(1,0,u1) - G(0,v1
         )*G(1,1,u1) + 5/2*G(0,0,v1) + 6*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*
         G(0,u1) + G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) - 2*G(0,0,1,v1) - 22*G(0,
         1,1 - v1,u1) + 22*G(0,1,u1)*G(0,v1) - 22*G(0,1,u1)*G(1,v1) + 68/3*G(0
         ,1,v1) - 22*G(0,1,v1)*G(1 - v1,u1) + G(0,1,v1)*G( - v1,u1) + 10*G(0,1
         ,v1)*G(0,u1) - G(0,1,v1)*G(1,u1) - 10*G(0,1,0,v1) - 32/3*G(1,1 - v1,
         u1) + G(1,1 - v1,0,u1) - 4/3*G(1,u1)*Pi^2 - 32/3*G(1,u1)*G(1,v1) - 41/
         3*G(1,v1) + 22*G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G( - v1,0,u1) + G(1,0
         ,1 - v1,u1) + G(1,0,u1)*G(1,v1) + 53/6*G(1,0,v1) + G(1,0,v1)*G( - v1,
         u1) + 8*G(1,0,0,v1) - 8*G(1,0,1,v1) + G(1,1,1 - v1,u1) + G(1,1,u1)*G(
         1,v1) - 8*G(1,1,0,v1) )

       + N*[1-u1]^-1 * ( 1 )

       + N*[1-v1]^-2 * ( 17/2*zeta3 + 29/24*Pi^2 - 13/2*G(1 - v1, - v1,0,u1)
          - 17/12*G(1 - v1,u1)*Pi^2 + 13/2*G(1 - v1,1,1 - v1,u1) + 27/4*G( - 
         v1,0,u1) + 13/2*G(0, - v1,0,u1) + 3/4*G(0,u1)*Pi^2 - 31/12*G(0,u1)*G(
         0,v1) + G(0,u1)*G(1,0,v1) + 43/4*G(0,v1) - 4*G(0,v1)*Pi^2 + 13/2*G(0,
         v1)*G(1 - v1, - v1,u1) + 41/12*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - 
         v1,0,u1) - 13/2*G(0,v1)*G(1 - v1,1,u1) - 27/4*G(0,v1)*G( - v1,u1) - 
         G(0,v1)*G(0,1 - v1,u1) - 13/2*G(0,v1)*G(0, - v1,u1) + 27/4*G(0,v1)*G(
         1,u1) + 7/12*G(0,0,v1) + 11/2*G(0,0,v1)*G(1 - v1,u1) - 11/2*G(0,0,v1)
         *G(0,u1) + 11/2*G(0,0,0,v1) - G(0,0,1,v1) - 13/2*G(0,1,1 - v1,u1) + 
         13/2*G(0,1,u1)*G(0,v1) - 13/2*G(0,1,u1)*G(1,v1) + 61/6*G(0,1,v1) - 13/
         2*G(0,1,v1)*G(1 - v1,u1) + 11/2*G(0,1,v1)*G(0,u1) - 9/2*G(0,1,0,v1)
          - 27/4*G(1,1 - v1,u1) - 27/4*G(1,u1)*G(1,v1) - 1/12*G(1,v1)*Pi^2 + 
         13/2*G(1,v1)*G(1 - v1,1,u1) + 35/12*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,
         u1) + 11/2*G(1,0,0,v1) - 9/2*G(1,0,1,v1) - 4*G(1,1,0,v1) )

       + N*[1-v1]^-1 * (  - 18*zeta3 - 20/3*Pi^2 + 10*G(1 - v1, - v1,0,u1) + 
         119/12*G(1 - v1,u1) + 8/3*G(1 - v1,u1)*Pi^2 + 11/2*G(1 - v1,0,u1) - 
         14*G(1 - v1,1,1 - v1,u1) - 29/2*G( - v1,0,u1) + 11/2*G(0,1 - v1,u1)
          - 10*G(0, - v1,0,u1) - 17/6*G(0,u1) - 4/3*G(0,u1)*Pi^2 + 1/6*G(0,u1)
         *G(0,v1) + 11/2*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) - 149/12*G(0,v1
         ) + 7*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1 - v1, - v1,u1) - 113/6*G(0,v1)*G(
         1 - v1,u1) + 14*G(0,v1)*G(1 - v1,1,u1) + 29/2*G(0,v1)*G( - v1,u1) + 4
         *G(0,v1)*G(0,1 - v1,u1) + 10*G(0,v1)*G(0, - v1,u1) - 3/2*G(0,v1)*G(1,
         u1) - 3/2*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G(0,u1)
          - 8*G(0,0,0,v1) + 2*G(0,0,1,v1) + 14*G(0,1,1 - v1,u1) - 14*G(0,1,u1)
         *G(0,v1) + 14*G(0,1,u1)*G(1,v1) - 61/3*G(0,1,v1) + 14*G(0,1,v1)*G(1
          - v1,u1) - 10*G(0,1,v1)*G(0,u1) + 10*G(0,1,0,v1) + 3/2*G(1,1 - v1,u1
         ) + 3/2*G(1,u1)*G(1,v1) + 119/12*G(1,v1) - 14*G(1,v1)*G(1 - v1,1,u1)
          - 47/6*G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,0,v1) + 8*G(1,
         0,1,v1) + 8*G(1,1,0,v1) )

       + N * (  - 1 + 3/4*Pi^2 + 21/2*G(1 - v1,u1) + 19/36*G(1 - v1,u1)*Pi^2
          - G(1 - v1,0,u1) - 25/6*G(1 - v1,1,1 - v1,u1) + 5/3*G( - v1,1 - v1,0
         ,u1) - 5/3*G( - v1, - v1,0,u1) - 25/18*G( - v1,u1)*Pi^2 + 5/3*G( - v1
         ,0,1 - v1,u1) + G( - v1,0,u1) - G(0,1 - v1,u1) + G(0,u1)*G(0,v1) - G(
         0,u1)*G(1,v1) - 7*G(0,v1) - 17/2*G(0,v1)*G(1 - v1,u1) - 5/3*G(0,v1)*
         G(1 - v1,0,u1) + 25/6*G(0,v1)*G(1 - v1,1,u1) - 5/3*G(0,v1)*G( - v1,1
          - v1,u1) + 5/3*G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) + 7/2
         *G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(1,u1) - G(0,0,v1) + 5/3*G(0,0,
         v1)*G(1 - v1,u1) + 7/2*G(0,1,1 - v1,u1) - 7/2*G(0,1,u1)*G(0,v1) + 7/2
         *G(0,1,u1)*G(1,v1) - 1/2*G(0,1,v1) + 25/6*G(0,1,v1)*G(1 - v1,u1) - 5/
         3*G(0,1,v1)*G( - v1,u1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) + 21/2
         *G(1,v1) - 25/6*G(1,v1)*G(1 - v1,1,u1) + 5/3*G(1,v1)*G( - v1,0,u1) + 
         G(1,0,v1)*G(1 - v1,u1) - 5/3*G(1,0,v1)*G( - v1,u1) )

       + N*v1*[1-u1]^-2 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + N*v1*[1-u1]^-1 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N*v1 * (  - 7/2*G(1 - v1,u1) + 7/2*G(0,v1) - 7/2*G(1,v1) )

       + N*u1*[1-u1-v1]^-3 * (  - 35/6*zeta3 - 41/12*Pi^2 + 413/360*Pi^4 - 4*
         G(1 - v1, - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 8/3*G(1
          - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) - 7/3*G(1 - v1,
          - v1,0,u1) + 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1)*zeta3 - 7/18*
         G(1 - v1,u1)*Pi^2 - 1/3*G(1 - v1,0,u1)*Pi^2 - 2*G( - v1,1 - v1, - v1,
         0,u1) - 13/6*G( - v1,1 - v1,u1)*Pi^2 + 4/3*G( - v1,1 - v1,0,u1) - 11*
         G( - v1,1 - v1,0,0,u1) + 22*G( - v1,1 - v1,1,1 - v1,u1) - 11*G( - v1,
          - v1,1 - v1,0,u1) + 21*G( - v1, - v1, - v1,0,u1) + 5*G( - v1, - v1,
         u1)*Pi^2 - 11*G( - v1, - v1,0,1 - v1,u1) + 5/6*G( - v1, - v1,0,u1) + 
         5*G( - v1, - v1,0,0,u1) - 26*G( - v1,u1)*zeta3 + 52/9*G( - v1,u1)*
         Pi^2 + 4/3*G( - v1,0,1 - v1,u1) - 11*G( - v1,0,1 - v1,0,u1) + 5*G( - 
         v1,0, - v1,0,u1) - 41/2*G( - v1,0,u1) + 26/3*G( - v1,0,u1)*Pi^2 - 11*
         G( - v1,0,0,1 - v1,u1) + 15/2*G( - v1,0,0,u1) + 22*G( - v1,0,1,1 - v1
         ,u1) + 13*G(0,1 - v1, - v1,0,u1) + 4*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1 - 
         v1,u1)*G(1,0,v1) - 22*G(0,1 - v1,1,1 - v1,u1) - 22*G(0,1 - v1,1,u1)*
         G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - v1, - v1,0,u1) - 2/3*G(
         0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1) + 2*G(0, - v1,0,1 - v1,
         u1) + 6*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)*G(1,v1) - 11*G(0,u1)*
         zeta3 + 31/36*G(0,u1)*Pi^2 - 41/2*G(0,u1)*G(0,v1) + 26/3*G(0,u1)*G(0,
         v1)*Pi^2 + 3/2*G(0,u1)*G(1,v1)*Pi^2 - 23/6*G(0,u1)*G(1,0,v1) - 9*G(0,
         u1)*G(1,0,0,v1) + 9*G(0,u1)*G(1,0,1,v1) - 26*G(0,v1)*zeta3 + 67/18*G(
         0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1
         , - v1, - v1,u1) + 7/3*G(0,v1)*G(1 - v1, - v1,u1) + 8/3*G(0,v1)*G(1
          - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 7/3*G(0,v1)*G(1 - 
         v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1) + 2*G(0,v1)*G( - v1,1 - v1, - 
         v1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 11*G(0,v1)*G( - v1,1 - v1,0
         ,u1) - 22*G(0,v1)*G( - v1,1 - v1,1,u1) + 11*G(0,v1)*G( - v1, - v1,1
          - v1,u1) - 21*G(0,v1)*G( - v1, - v1, - v1,u1) - 5/6*G(0,v1)*G( - v1,
          - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 41/2*G(0,v1)*G( - v1,u1)
          - 13/3*G(0,v1)*G( - v1,u1)*Pi^2 + 24*G(0,v1)*G( - v1,0,1 - v1,u1) - 
         5*G(0,v1)*G( - v1,0, - v1,u1) - 31/3*G(0,v1)*G( - v1,0,u1) + 5*G(0,v1
         )*G( - v1,0,0,u1) - 22*G(0,v1)*G( - v1,0,1,u1) - 13*G(0,v1)*G(0,1 - 
         v1, - v1,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) + 22*G(0,v1)*G(0,1 - v1,1,
         u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*G(0, - v1, - v1,u1)
          - 6*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) + 4/3*G(0,v1)*
         G(1,1,u1) + 11*G(0,0,1 - v1,u1)*G(0,v1) + 9*G(0,0, - v1,u1)*G(0,v1)
          - 9*G(0,0, - v1,0,u1) - 13/6*G(0,0,u1)*Pi^2 + 15/2*G(0,0,u1)*G(0,v1)
          + 5*G(0,0,u1)*G(0,0,v1) - 11*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,u1)*G(1,0
         ,v1) + 41/2*G(0,0,v1) - 13/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1,
          - v1,u1) + 7/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,
         u1) - 21*G(0,0,v1)*G( - v1, - v1,u1) + 79/6*G(0,0,v1)*G( - v1,u1) - 
         G(0,0,v1)*G( - v1,0,u1) - 9*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(
         0, - v1,u1) - 20*G(0,0,v1)*G(0,u1) - 4/3*G(0,0,v1)*G(1,u1) + 145/6*G(
         0,0,0,v1) - 2*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1)*G( - v1,u1)
          - G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 7*G(0,0,0,1,v1) + 22*G(0,
         0,1,1 - v1,u1) - 22*G(0,0,1,u1)*G(0,v1) + 22*G(0,0,1,u1)*G(1,v1) - 8/
         3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(1 - v1,u1) + 7*G(0,0,1,v1)*G( - v1,u1
         ) + 2*G(0,0,1,v1)*G(0,u1) - 2*G(0,0,1,0,v1) - 13/6*G(0,1,v1)*Pi^2 + 4
         *G(0,1,v1)*G(1 - v1, - v1,u1) - 4*G(0,1,v1)*G(1 - v1,0,u1) - 22*G(0,1
         ,v1)*G( - v1,1 - v1,u1) + 11*G(0,1,v1)*G( - v1, - v1,u1) - 4/3*G(0,1,
         v1)*G( - v1,u1) + 2*G(0,1,v1)*G( - v1,0,u1) + 22*G(0,1,v1)*G(0,1 - v1
         ,u1) - 2*G(0,1,v1)*G(0, - v1,u1) + 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,
         v1)*G(1,u1) + 25/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1
         ,0,v1)*G( - v1,u1) + 11*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) - 22*G(
         0,1,0,1,v1) + 13*G(0,1,1,0,v1) + 4/9*G(1,u1)*Pi^2 + 19*G(1,v1)*zeta3
          - 1/4*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 1/3*G(1,v1)*G(
         1 - v1,u1)*Pi^2 + 22*G(1,v1)*G( - v1,1 - v1,1,u1) - 11*G(1,v1)*G( - 
         v1, - v1,0,u1) - 13/6*G(1,v1)*G( - v1,u1)*Pi^2 + 4/3*G(1,v1)*G( - v1,
         0,u1) - 11*G(1,v1)*G( - v1,0,0,u1) + 22*G(1,v1)*G( - v1,0,1,u1) + 41/
         2*G(1,0,v1) - 20/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 
         7/3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 13*G(1,0,v1
         )*G( - v1,1 - v1,u1) + 11*G(1,0,v1)*G( - v1, - v1,u1) - 4/3*G(1,0,v1)
         *G( - v1,u1) + 11*G(1,0,v1)*G( - v1,0,u1) + 49/3*G(1,0,0,v1) - 2*G(1,
         0,0,v1)*G( - v1,u1) + 7*G(1,0,0,0,v1) - 4/3*G(1,0,1,v1) + 4*G(1,0,1,
         v1)*G(1 - v1,u1) - 22*G(1,0,1,v1)*G( - v1,u1) - 9*G(1,0,1,0,v1) - 4/3
         *G(1,1,1 - v1,u1) - 4/3*G(1,1,u1)*G(1,v1) - 1/6*G(1,1,v1)*Pi^2 + 1/6*
         G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) + 13*G(1,1,0,v1)*G( - v1,u1)
          + 9*G(1,1,0,0,v1) - 7*G(1,1,0,1,v1) - 6*G(1,1,1,0,v1) )

       + N*u1*[1-u1-v1]^-2 * (  - 28/3*zeta3 + 167/12*Pi^2 - 83/90*Pi^4 + 4*G(
         1 - v1, - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1, - v1,0,u1) - 8/3*G(1 - 
         v1, - v1,u1)*Pi^2 + 4*G(1 - v1, - v1,0,1 - v1,u1) + 10/3*G(1 - v1, - 
         v1,0,u1) - 2*G(1 - v1, - v1,0,0,u1) - 2*G(1 - v1,u1)*zeta3 - 23/18*G(
         1 - v1,u1)*Pi^2 - 10/3*G(1 - v1,0,u1) + 1/3*G(1 - v1,0,u1)*Pi^2 - 11*
         G(1 - v1,0,0,u1) + 22*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1, - v1,
         0,u1) + 3*G( - v1,1 - v1,u1)*Pi^2 - 44/3*G( - v1,1 - v1,0,u1) + 10*G(
          - v1,1 - v1,0,0,u1) - 22*G( - v1,1 - v1,1,1 - v1,u1) + 10*G( - v1,
          - v1,1 - v1,0,u1) - 20*G( - v1, - v1, - v1,0,u1) - 14/3*G( - v1, - 
         v1,u1)*Pi^2 + 10*G( - v1, - v1,0,1 - v1,u1) + 14*G( - v1, - v1,0,u1)
          - 4*G( - v1, - v1,0,0,u1) + 24*G( - v1,u1)*zeta3 + 13/6*G( - v1,u1)*
         Pi^2 - 44/3*G( - v1,0,1 - v1,u1) + 10*G( - v1,0,1 - v1,0,u1) - 4*G(
          - v1,0, - v1,0,u1) + 24*G( - v1,0,u1) - 8*G( - v1,0,u1)*Pi^2 + 10*G(
          - v1,0,0,1 - v1,u1) - 5/3*G( - v1,0,0,u1) - 22*G( - v1,0,1,1 - v1,u1
         ) - 12*G(0,1 - v1, - v1,0,u1) - 10/3*G(0,1 - v1,u1) - 4*G(0,1 - v1,u1
         )*Pi^2 + 2*G(0,1 - v1,u1)*G(1,0,v1) - 11*G(0,1 - v1,0,u1) + 22*G(0,1
          - v1,1,1 - v1,u1) + 22*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,1 - v1
         ,0,u1) + 8*G(0, - v1, - v1,0,u1) + 2/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - 
         v1,u1)*G(1,0,v1) - 2*G(0, - v1,0,1 - v1,u1) + 2/3*G(0, - v1,0,u1) - 2
         *G(0, - v1,0,u1)*G(1,v1) - 31/2*G(0,u1) + 10*G(0,u1)*zeta3 + 62/9*G(0
         ,u1)*Pi^2 - 7/2*G(0,u1)*G(0,v1) - 8*G(0,u1)*G(0,v1)*Pi^2 - 10/3*G(0,
         u1)*G(1,v1) - 4/3*G(0,u1)*G(1,v1)*Pi^2 + 56/3*G(0,u1)*G(1,0,v1) + 8*
         G(0,u1)*G(1,0,0,v1) - 8*G(0,u1)*G(1,0,1,v1) + 95/6*G(0,v1) + 24*G(0,
         v1)*zeta3 - 101/18*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1)
          + 2*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 10/3*G(0,v1)*G(1 - v1, - v1,
         u1) + 14/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*
         G(0,v1)*G(1 - v1,0,1 - v1,u1) + 49/3*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,
         v1)*G(1 - v1,0,0,u1) - 22*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,
         1 - v1, - v1,u1) + 44/3*G(0,v1)*G( - v1,1 - v1,u1) - 10*G(0,v1)*G( - 
         v1,1 - v1,0,u1) + 22*G(0,v1)*G( - v1,1 - v1,1,u1) - 10*G(0,v1)*G( - 
         v1, - v1,1 - v1,u1) + 20*G(0,v1)*G( - v1, - v1, - v1,u1) - 14*G(0,v1)
         *G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1) - 24*G(0,v1)*G( - 
         v1,u1) + 4*G(0,v1)*G( - v1,u1)*Pi^2 - 24*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 4*G(0,v1)*G( - v1,0, - v1,u1) + 14*G(0,v1)*G( - v1,0,u1) - 4*G(0,
         v1)*G( - v1,0,0,u1) + 22*G(0,v1)*G( - v1,0,1,u1) + 12*G(0,v1)*G(0,1
          - v1, - v1,u1) + 21*G(0,v1)*G(0,1 - v1,u1) - 22*G(0,v1)*G(0,1 - v1,1
         ,u1) + 2*G(0,v1)*G(0, - v1,1 - v1,u1) - 8*G(0,v1)*G(0, - v1, - v1,u1)
          - 2/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 64/3*G(0,
         v1)*G(1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 4/3*G(0,v1)*G(1,1,u1) - 11*G(0,
         0,1 - v1,u1) - 12*G(0,0,1 - v1,u1)*G(0,v1) - 8*G(0,0, - v1,u1)*G(0,v1
         ) + 8*G(0,0, - v1,0,u1) + 41/2*G(0,0,u1) + 2*G(0,0,u1)*Pi^2 - 5/3*G(0
         ,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,v1) + 10*G(0,0,u1)*G(0,1,v1) - 11*
         G(0,0,u1)*G(1,v1) - 2*G(0,0,u1)*G(1,0,v1) - 22/3*G(0,0,v1) + 4*G(0,0,
         v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1, - v1,u1) - 22/3*G(0,0,v1)*G(1 - v1,
         u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 20*G(0,0,v1)*G( - v1, - v1,u1)
          - 79/3*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,
         v1)*G(0, - v1,u1) + 15*G(0,0,v1)*G(0,u1) + 4/3*G(0,0,v1)*G(1,u1) - 88/
         3*G(0,0,0,v1) + 2*G(0,0,0,v1)*G(1 - v1,u1) + 12*G(0,0,0,v1)*G( - v1,
         u1) + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) - 22*G(0,0,1,1 - v1,u1) + 22
         *G(0,0,1,u1)*G(0,v1) - 22*G(0,0,1,u1)*G(1,v1) + 12*G(0,0,1,v1) - 4*G(
         0,0,1,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,v1)*G(
         0,u1) + 2*G(0,0,1,0,v1) + 22*G(0,1,1 - v1,u1) - 22*G(0,1,u1)*G(0,v1)
          + 22*G(0,1,u1)*G(1,v1) + 26*G(0,1,v1) + 3*G(0,1,v1)*Pi^2 - 4*G(0,1,
         v1)*G(1 - v1, - v1,u1) - 22*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(1
          - v1,0,u1) + 22*G(0,1,v1)*G( - v1,1 - v1,u1) - 10*G(0,1,v1)*G( - v1,
          - v1,u1) + 44/3*G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G( - v1,0,u1) - 
         22*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0, - v1,u1) - G(0,1,v1)*
         G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) - 9*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1
          - v1,u1) + 2*G(0,1,0,v1)*G( - v1,u1) - 10*G(0,1,0,v1)*G(0,u1) + 2*G(
         0,1,0,0,v1) + 22*G(0,1,0,1,v1) - 14*G(0,1,1,0,v1) - 64/3*G(1,1 - v1,
         u1) - 2/3*G(1,1 - v1,0,u1) + 2/9*G(1,u1)*Pi^2 - 64/3*G(1,u1)*G(1,v1)
          - 18*G(1,v1)*zeta3 - 2/9*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1, - v1,0,
         u1) - 1/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 22*G(1,v1)*G(1 - v1,1,u1) - 22*
         G(1,v1)*G( - v1,1 - v1,1,u1) + 10*G(1,v1)*G( - v1, - v1,0,u1) + 3*G(1
         ,v1)*G( - v1,u1)*Pi^2 - 44/3*G(1,v1)*G( - v1,0,u1) + 10*G(1,v1)*G( - 
         v1,0,0,u1) - 22*G(1,v1)*G( - v1,0,1,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*
         G(1,0,u1)*G(1,v1) - 51/2*G(1,0,v1) + 6*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*
         G(1 - v1, - v1,u1) + 23/3*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(1 - 
         v1,0,u1) - 14*G(1,0,v1)*G( - v1,1 - v1,u1) - 10*G(1,0,v1)*G( - v1, - 
         v1,u1) + 44/3*G(1,0,v1)*G( - v1,u1) - 10*G(1,0,v1)*G( - v1,0,u1) - 19
         *G(1,0,0,v1) + 2*G(1,0,0,v1)*G( - v1,u1) - 6*G(1,0,0,0,v1) - 19*G(1,0
         ,1,v1) - 4*G(1,0,1,v1)*G(1 - v1,u1) + 22*G(1,0,1,v1)*G( - v1,u1) + 8*
         G(1,0,1,0,v1) + 4/3*G(1,1,1 - v1,u1) + 4/3*G(1,1,u1)*G(1,v1) + 13/3*
         G(1,1,0,v1) - 2*G(1,1,0,v1)*G(1 - v1,u1) - 14*G(1,1,0,v1)*G( - v1,u1)
          - 8*G(1,1,0,0,v1) + 6*G(1,1,0,1,v1) + 6*G(1,1,1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * ( 8/3*zeta3 - 9/4*Pi^2 + 11/72*Pi^4 - 2*G(1 - v1,
          - v1,1 - v1,0,u1) + G(1 - v1, - v1, - v1,0,u1) + 4/3*G(1 - v1, - v1,
         u1)*Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) - 1/6*G(1 - v1, - v1,0,u1)
          + G(1 - v1, - v1,0,0,u1) + 1/3*G(1 - v1,u1) + G(1 - v1,u1)*zeta3 + 
         31/18*G(1 - v1,u1)*Pi^2 - 29/6*G(1 - v1,0,u1) - 1/6*G(1 - v1,0,u1)*
         Pi^2 + 9/2*G(1 - v1,0,0,u1) - 11*G(1 - v1,1,1 - v1,u1) - G( - v1,1 - 
         v1, - v1,0,u1) - G( - v1,1 - v1,u1)*Pi^2 + 47/6*G( - v1,1 - v1,0,u1)
          - 2*G( - v1,1 - v1,0,0,u1) + 5*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - 
         v1, - v1,1 - v1,0,u1) + 7*G( - v1, - v1, - v1,0,u1) + 4/3*G( - v1, - 
         v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) - 7*G( - v1, - v1,0,u1) - 
         G( - v1, - v1,0,0,u1) - 6*G( - v1,u1)*zeta3 - 4/3*G( - v1,u1)*Pi^2 + 
         47/6*G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) - G( - v1,0, - 
         v1,0,u1) + 1/2*G( - v1,0,u1) + 2*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1
          - v1,u1) + 1/3*G( - v1,0,0,u1) + 5*G( - v1,0,1,1 - v1,u1) + 3*G(0,1
          - v1, - v1,0,u1) - 29/6*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 - G(0,1
          - v1,u1)*G(1,0,v1) + 9/2*G(0,1 - v1,0,u1) - 5*G(0,1 - v1,1,1 - v1,u1
         ) - 5*G(0,1 - v1,1,u1)*G(1,v1) + G(0, - v1,1 - v1,0,u1) - 4*G(0, - v1
         , - v1,0,u1) - 1/3*G(0, - v1,u1)*Pi^2 - G(0, - v1,u1)*G(1,0,v1) + G(0
         , - v1,0,1 - v1,u1) - 1/3*G(0, - v1,0,u1) + G(0, - v1,0,u1)*G(1,v1)
          + 85/6*G(0,u1) - 2*G(0,u1)*zeta3 - 103/36*G(0,u1)*Pi^2 + 12*G(0,u1)*
         G(0,v1) + 2*G(0,u1)*G(0,v1)*Pi^2 - 29/6*G(0,u1)*G(1,v1) + 1/6*G(0,u1)
         *G(1,v1)*Pi^2 - 19/3*G(0,u1)*G(1,0,v1) - G(0,u1)*G(1,0,0,v1) + G(0,u1
         )*G(1,0,1,v1) - 29/2*G(0,v1) - 6*G(0,v1)*zeta3 + 59/36*G(0,v1)*Pi^2
          + 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - G(0,v1)*G(1 - v1, - v1, - v1
         ,u1) + 1/6*G(0,v1)*G(1 - v1, - v1,u1) + 9/2*G(0,v1)*G(1 - v1,u1) + 4/
         3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 17/3*
         G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,0,0,u1) + 11*G(0,v1)*G(1 - 
         v1,1,u1) + G(0,v1)*G( - v1,1 - v1, - v1,u1) - 47/6*G(0,v1)*G( - v1,1
          - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 5*G(0,v1)*G( - v1,1 - v1
         ,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 7*G(0,v1)*G( - v1, - v1
         , - v1,u1) + 7*G(0,v1)*G( - v1, - v1,u1) + 4*G(0,v1)*G( - v1, - v1,0,
         u1) - 1/2*G(0,v1)*G( - v1,u1) - G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*
         G( - v1,0,1 - v1,u1) + G(0,v1)*G( - v1,0, - v1,u1) - 7*G(0,v1)*G( - 
         v1,0,u1) - G(0,v1)*G( - v1,0,0,u1) - 5*G(0,v1)*G( - v1,0,1,u1) - 3*G(
         0,v1)*G(0,1 - v1, - v1,u1) - 9*G(0,v1)*G(0,1 - v1,u1) + 5*G(0,v1)*G(0
         ,1 - v1,1,u1) - G(0,v1)*G(0, - v1,1 - v1,u1) + 4*G(0,v1)*G(0, - v1,
          - v1,u1) + 1/3*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(0, - v1,0,u1) - 
         95/6*G(0,v1)*G(1,u1) - 1/3*G(0,v1)*G(1,0,u1) + 5/3*G(0,v1)*G(1,1,u1)
          + 9/2*G(0,0,1 - v1,u1) + 3*G(0,0,1 - v1,u1)*G(0,v1) + G(0,0, - v1,u1
         )*G(0,v1) - G(0,0, - v1,0,u1) - 55/6*G(0,0,u1) - 1/2*G(0,0,u1)*Pi^2
          + 1/3*G(0,0,u1)*G(0,v1) - G(0,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(0,1,v1
         ) + 9/2*G(0,0,u1)*G(1,v1) + G(0,0,u1)*G(1,0,v1) - 17/2*G(0,0,v1) - G(
         0,0,v1)*Pi^2 - G(0,0,v1)*G(1 - v1, - v1,u1) + 13/6*G(0,0,v1)*G(1 - v1
         ,u1) - G(0,0,v1)*G( - v1,1 - v1,u1) - 7*G(0,0,v1)*G( - v1, - v1,u1)
          + 41/3*G(0,0,v1)*G( - v1,u1) + 3*G(0,0,v1)*G( - v1,0,u1) - G(0,0,v1)
         *G(0,1 - v1,u1) + 4*G(0,0,v1)*G(0, - v1,u1) - 8*G(0,0,v1)*G(0,u1) - 5/
         3*G(0,0,v1)*G(1,u1) + 50/3*G(0,0,0,v1) - G(0,0,0,v1)*G(1 - v1,u1) - 6
         *G(0,0,0,v1)*G( - v1,u1) + 3*G(0,0,0,v1)*G(0,u1) - 6*G(0,0,0,0,v1) + 
         5*G(0,0,1,1 - v1,u1) - 5*G(0,0,1,u1)*G(0,v1) + 5*G(0,0,1,u1)*G(1,v1)
          - 15/2*G(0,0,1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1) + G(0,0,1,v1)*G(0,u1
         ) - G(0,0,1,0,v1) - 11*G(0,1,1 - v1,u1) + 11*G(0,1,u1)*G(0,v1) - 11*
         G(0,1,u1)*G(1,v1) - 34/3*G(0,1,v1) - G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*G(1
          - v1, - v1,u1) + 11*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,
         u1) - 5*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1)
          - 47/6*G(0,1,v1)*G( - v1,u1) + G(0,1,v1)*G( - v1,0,u1) + 5*G(0,1,v1)
         *G(0,1 - v1,u1) - G(0,1,v1)*G(0, - v1,u1) + 2*G(0,1,v1)*G(0,u1) + 5/3
         *G(0,1,v1)*G(1,u1) + 5/2*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1,u1) - 
         G(0,1,0,v1)*G( - v1,u1) + 2*G(0,1,0,v1)*G(0,u1) - G(0,1,0,0,v1) - 5*
         G(0,1,0,1,v1) + 4*G(0,1,1,0,v1) + 95/6*G(1,1 - v1,u1) + 1/3*G(1,1 - 
         v1,0,u1) + 2/9*G(1,u1)*Pi^2 + 95/6*G(1,u1)*G(1,v1) + 1/3*G(1,v1) + 6*
         G(1,v1)*zeta3 + 10/9*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1, - v1,0,u1) + 
         1/6*G(1,v1)*G(1 - v1,u1)*Pi^2 - 11*G(1,v1)*G(1 - v1,1,u1) + 5*G(1,v1)
         *G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - G(1,v1)*G( - 
         v1,u1)*Pi^2 + 47/6*G(1,v1)*G( - v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1)
          + 5*G(1,v1)*G( - v1,0,1,u1) + 1/3*G(1,0,1 - v1,u1) + 1/3*G(1,0,u1)*
         G(1,v1) + 44/3*G(1,0,v1) - G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1, - 
         v1,u1) - 19/3*G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G(1 - v1,0,u1) + 4*
         G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) - 47/6*
         G(1,0,v1)*G( - v1,u1) + 2*G(1,0,v1)*G( - v1,0,u1) + 17/2*G(1,0,0,v1)
          - G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,1,v1) + 2*G(1,0,1,v1)*G(1 - v1,
         u1) - 5*G(1,0,1,v1)*G( - v1,u1) - G(1,0,1,0,v1) - 5/3*G(1,1,1 - v1,u1
         ) - 5/3*G(1,1,u1)*G(1,v1) + 1/2*G(1,1,v1)*Pi^2 - 17/3*G(1,1,0,v1) + 
         G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0,v1)*G( - v1,u1) + G(1,1,0,0,v1)
          - 3*G(1,1,1,0,v1) )

       + N*u1*[1-v1]^-3 * (  - 27/2*zeta3 - 9/4*Pi^2 + 27/2*G(1 - v1, - v1,0,
         u1) + 9/4*G(1 - v1,u1)*Pi^2 - 27/2*G(1 - v1,1,1 - v1,u1) - 27/2*G( - 
         v1,0,u1) - 27/2*G(0, - v1,0,u1) - 9/4*G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1
         ) + 9*G(0,v1)*Pi^2 - 27/2*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1
          - v1,u1) + 27/2*G(0,v1)*G(1 - v1,1,u1) + 27/2*G(0,v1)*G( - v1,u1) + 
         27/2*G(0,v1)*G(0, - v1,u1) - 27/2*G(0,v1)*G(1,u1) + 27/2*G(0,0,v1) - 
         73/6*G(0,0,v1)*G(1 - v1,u1) + 73/6*G(0,0,v1)*G(0,u1) - 27/2*G(0,0,0,
         v1) + 4/3*G(0,0,1,v1) + 27/2*G(0,1,1 - v1,u1) - 27/2*G(0,1,u1)*G(0,v1
         ) + 27/2*G(0,1,u1)*G(1,v1) - 35/2*G(0,1,v1) + 27/2*G(0,1,v1)*G(1 - v1
         ,u1) - 27/2*G(0,1,v1)*G(0,u1) + 89/6*G(0,1,0,v1) + 27/2*G(1,1 - v1,u1
         ) + 27/2*G(1,u1)*G(1,v1) + 9/4*G(1,v1)*Pi^2 - 27/2*G(1,v1)*G(1 - v1,1
         ,u1) - 4*G(1,0,v1) - 73/6*G(1,0,0,v1) + 27/2*G(1,0,1,v1) )

       + N*u1*[1-v1]^-2 * ( 17*zeta3 + 12*Pi^2 - 17*G(1 - v1, - v1,0,u1) - 43/
         4*G(1 - v1,u1) - 17/6*G(1 - v1,u1)*Pi^2 - 27/2*G(1 - v1,0,u1) + 17*G(
         1 - v1,1,1 - v1,u1) + 63/2*G( - v1,0,u1) - 27/2*G(0,1 - v1,u1) + 17*
         G(0, - v1,0,u1) + 43/4*G(0,u1) + 17/6*G(0,u1)*Pi^2 + 49/6*G(0,u1)*G(0
         ,v1) - 27/2*G(0,u1)*G(1,v1) - 34/3*G(0,v1)*Pi^2 + 17*G(0,v1)*G(1 - v1
         , - v1,u1) + 113/6*G(0,v1)*G(1 - v1,u1) - 17*G(0,v1)*G(1 - v1,1,u1)
          - 63/2*G(0,v1)*G( - v1,u1) - 17*G(0,v1)*G(0, - v1,u1) + 9/2*G(0,v1)*
         G(1,u1) - 63/2*G(0,0,v1) + 15*G(0,0,v1)*G(1 - v1,u1) - 15*G(0,0,v1)*
         G(0,u1) + 17*G(0,0,0,v1) - 2*G(0,0,1,v1) - 17*G(0,1,1 - v1,u1) + 17*
         G(0,1,u1)*G(0,v1) - 17*G(0,1,u1)*G(1,v1) + 70/3*G(0,1,v1) - 17*G(0,1,
         v1)*G(1 - v1,u1) + 17*G(0,1,v1)*G(0,u1) - 19*G(0,1,0,v1) - 9/2*G(1,1
          - v1,u1) - 9/2*G(1,u1)*G(1,v1) - 43/4*G(1,v1) - 17/6*G(1,v1)*Pi^2 + 
         17*G(1,v1)*G(1 - v1,1,u1) + 113/6*G(1,0,v1) + 15*G(1,0,0,v1) - 17*G(1
         ,0,1,v1) )

       + N*u1*[1-v1]^-1 * (  - 7/2*zeta3 - 91/12*Pi^2 + 7/2*G(1 - v1, - v1,0,
         u1) + 43/6*G(1 - v1,u1) + 7/12*G(1 - v1,u1)*Pi^2 + 41/4*G(1 - v1,0,u1
         ) - 7/2*G(1 - v1,1,1 - v1,u1) - 59/4*G( - v1,0,u1) + 41/4*G(0,1 - v1,
         u1) - 7/2*G(0, - v1,0,u1) - 43/6*G(0,u1) - 7/12*G(0,u1)*Pi^2 - 107/12
         *G(0,u1)*G(0,v1) + 41/4*G(0,u1)*G(1,v1) + 7/3*G(0,v1)*Pi^2 - 7/2*G(0,
         v1)*G(1 - v1, - v1,u1) - 139/12*G(0,v1)*G(1 - v1,u1) + 7/2*G(0,v1)*G(
         1 - v1,1,u1) + 59/4*G(0,v1)*G( - v1,u1) + 7/2*G(0,v1)*G(0, - v1,u1)
          + 23/4*G(0,v1)*G(1,u1) + 59/4*G(0,0,v1) - 3/2*G(0,0,v1)*G(1 - v1,u1)
          + 3/2*G(0,0,v1)*G(0,u1) - 7/2*G(0,0,0,v1) + 2*G(0,0,1,v1) + 7/2*G(0,
         1,1 - v1,u1) - 7/2*G(0,1,u1)*G(0,v1) + 7/2*G(0,1,u1)*G(1,v1) - 35/6*
         G(0,1,v1) + 7/2*G(0,1,v1)*G(1 - v1,u1) - 7/2*G(0,1,v1)*G(0,u1) + 11/2
         *G(0,1,0,v1) - 23/4*G(1,1 - v1,u1) - 23/4*G(1,u1)*G(1,v1) + 43/6*G(1,
         v1) + 7/12*G(1,v1)*Pi^2 - 7/2*G(1,v1)*G(1 - v1,1,u1) - 139/12*G(1,0,
         v1) - 3/2*G(1,0,0,v1) + 7/2*G(1,0,1,v1) )

       + N*u1*[u1+v1]^-1 * ( 2/3*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,0,u1) - 4/
         3*G(0,1 - v1,0,u1) + 4/3*G(0,u1)*Pi^2 + 4/3*G(0,u1)*G(1,0,v1) - 4/3*
         G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1,0,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1
         ) - 4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1)*G(1,v1) - 4/3*G(0,0,v1)*G(1
          - v1,u1) - 4/3*G(0,0,1,v1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,0,v1)
          + 2/3*G(1,v1)*Pi^2 - 4/3*G(1,0,0,v1) )

       + N*u1 * ( 3*Pi^2 - 7/2*G(1 - v1,u1) - 1/9*G(1 - v1,u1)*Pi^2 - 9/2*G(1
          - v1,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) + 
         2/3*G( - v1, - v1,0,u1) + 5/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1
         ,u1) + 9/2*G( - v1,0,u1) - 9/2*G(0,1 - v1,u1) + 7/2*G(0,u1) + 9/2*G(0
         ,u1)*G(0,v1) - 9/2*G(0,u1)*G(1,v1) + 9/2*G(0,v1)*G(1 - v1,u1) + 2/3*
         G(0,v1)*G(1 - v1,0,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G(
          - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,u1) - 9/2*G(0,v1)*G( - 
         v1,u1) - 9/2*G(0,v1)*G(1,u1) - 9/2*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - v1
         ,u1) - 2/3*G(0,1,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 9/2*
         G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) - 7/2*G(1,v1) + 2/3*G(1,v1)*G(1
          - v1,1,u1) - 2/3*G(1,v1)*G( - v1,0,u1) + 9/2*G(1,0,v1) + 2/3*G(1,0,
         v1)*G( - v1,u1) )

       + N*u1*v1 * (  - 7/3*Pi^2 + 7/2*G(1 - v1,0,u1) - 7/2*G( - v1,0,u1) + 7/
         2*G(0,1 - v1,u1) - 7/2*G(0,u1)*G(0,v1) + 7/2*G(0,u1)*G(1,v1) - 7/2*G(
         0,v1)*G(1 - v1,u1) + 7/2*G(0,v1)*G( - v1,u1) + 7/2*G(0,v1)*G(1,u1) + 
         7/2*G(0,0,v1) - 7/2*G(1,1 - v1,u1) - 7/2*G(1,u1)*G(1,v1) - 7/2*G(1,0,
         v1) )

       + N*u1^2*[1-u1-v1]^-3 * ( 5/18*Pi^2 + 5/3*G( - v1,0,u1) + 2*G(0, - v1,0
         ,u1) + 5/3*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,0,v1) - 5/3*G(0,v1)*Pi^2
          - 5/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0
         , - v1,u1) + 2*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) - 5/3*G(0,0,v1
         ) - 4*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,1,v1) + 2*G(0
         ,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,0
         ,u1) + 4/3*G(1,u1)*Pi^2 + 1/3*G(1,v1)*Pi^2 - 2*G(1,0,1 - v1,u1) - 2*
         G(1,0,u1)*G(1,v1) - 5/3*G(1,0,v1) + 2*G(1,0,0,v1) - 2*G(1,0,1,v1) + 2
         *G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) - 4*G(1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-2 * (  - 17/18*Pi^2 + 4/3*G(1 - v1,0,u1) - 7/3*G(
          - v1,0,u1) + 4/3*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1) + 1/3*G(0,u1) - 
         5/3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) - 1/3
         *G(0,v1) + 5/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) + 7/3*G(0,v1)*G(
          - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 4/3*
         G(0,v1)*G(1,u1) - 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 3*G(0,0
         ,v1) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2/
         3*G(0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,
         v1) - 4/3*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 4/3*G(1,u1)*Pi^2 - 4/
         3*G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,0,1 - v1,u1) + 2*G(1,0,
         u1)*G(1,v1) - 5/3*G(1,0,v1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) - 2*G(1,1
         ,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0
         ,u1) - 2/3*G(0,1 - v1,u1) + G(0, - v1,0,u1) + 2/3*G(0,u1)*G(0,v1) - 2/
         3*G(0,u1)*G(1,v1) + G(0,u1)*G(1,0,v1) - 5/6*G(0,v1)*Pi^2 + 2/3*G(0,v1
         )*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + G(0,v1)*G(0,1 - v1,u1) - 
         G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1) - G(0
         ,v1)*G(1,1,u1) - 2/3*G(0,0,v1) - 2*G(0,0,v1)*G(0,u1) + G(0,0,v1)*G(1,
         u1) + G(0,0,1,v1) + G(0,1,v1)*G(0,u1) - G(0,1,v1)*G(1,u1) + G(0,1,0,
         v1) + 2/3*G(1,1 - v1,u1) - G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 + 2/3*
         G(1,u1)*G(1,v1) + 1/6*G(1,v1)*Pi^2 - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1
         ,v1) + 2/3*G(1,0,v1) + G(1,0,0,v1) - G(1,0,1,v1) + G(1,1,1 - v1,u1)
          + G(1,1,u1)*G(1,v1) - 2*G(1,1,0,v1) )

       + N*u1^2*[1-v1]^-4 * ( 27/2*zeta3 - 27/2*G(1 - v1, - v1,0,u1) - 9/4*G(1
          - v1,u1)*Pi^2 + 27/2*G(1 - v1,1,1 - v1,u1) + 27/2*G(0, - v1,0,u1) + 
         9/4*G(0,u1)*Pi^2 - 9*G(0,v1)*Pi^2 + 27/2*G(0,v1)*G(1 - v1, - v1,u1)
          - 27/2*G(0,v1)*G(1 - v1,1,u1) - 27/2*G(0,v1)*G(0, - v1,u1) + 27/2*G(
         0,0,v1)*G(1 - v1,u1) - 27/2*G(0,0,v1)*G(0,u1) + 27/2*G(0,0,0,v1) - 27/
         2*G(0,1,1 - v1,u1) + 27/2*G(0,1,u1)*G(0,v1) - 27/2*G(0,1,u1)*G(1,v1)
          - 27/2*G(0,1,v1)*G(1 - v1,u1) + 27/2*G(0,1,v1)*G(0,u1) - 27/2*G(0,1,
         0,v1) - 9/4*G(1,v1)*Pi^2 + 27/2*G(1,v1)*G(1 - v1,1,u1) + 27/2*G(1,0,0
         ,v1) - 27/2*G(1,0,1,v1) )

       + N*u1^2*[1-v1]^-3 * (  - 18*zeta3 - 9*Pi^2 + 18*G(1 - v1, - v1,0,u1)
          + 3*G(1 - v1,u1)*Pi^2 + 27/2*G(1 - v1,0,u1) - 18*G(1 - v1,1,1 - v1,
         u1) - 27/2*G( - v1,0,u1) + 27/2*G(0,1 - v1,u1) - 18*G(0, - v1,0,u1)
          - 3*G(0,u1)*Pi^2 - 27/2*G(0,u1)*G(0,v1) + 27/2*G(0,u1)*G(1,v1) + 12*
         G(0,v1)*Pi^2 - 18*G(0,v1)*G(1 - v1, - v1,u1) - 27/2*G(0,v1)*G(1 - v1,
         u1) + 18*G(0,v1)*G(1 - v1,1,u1) + 27/2*G(0,v1)*G( - v1,u1) + 18*G(0,
         v1)*G(0, - v1,u1) + 27/2*G(0,v1)*G(1,u1) + 27/2*G(0,0,v1) - 18*G(0,0,
         v1)*G(1 - v1,u1) + 18*G(0,0,v1)*G(0,u1) - 18*G(0,0,0,v1) + 18*G(0,1,1
          - v1,u1) - 18*G(0,1,u1)*G(0,v1) + 18*G(0,1,u1)*G(1,v1) + 18*G(0,1,v1
         )*G(1 - v1,u1) - 18*G(0,1,v1)*G(0,u1) + 18*G(0,1,0,v1) - 27/2*G(1,1
          - v1,u1) - 27/2*G(1,u1)*G(1,v1) + 3*G(1,v1)*Pi^2 - 18*G(1,v1)*G(1 - 
         v1,1,u1) - 27/2*G(1,0,v1) - 18*G(1,0,0,v1) + 18*G(1,0,1,v1) )

       + N*u1^2*[1-v1]^-2 * ( 9/2*zeta3 + 15/2*Pi^2 - 9/2*G(1 - v1, - v1,0,u1)
          - 3/4*G(1 - v1,u1)*Pi^2 - 45/4*G(1 - v1,0,u1) + 9/2*G(1 - v1,1,1 - 
         v1,u1) + 45/4*G( - v1,0,u1) - 45/4*G(0,1 - v1,u1) + 9/2*G(0, - v1,0,
         u1) + 3/4*G(0,u1)*Pi^2 + 45/4*G(0,u1)*G(0,v1) - 45/4*G(0,u1)*G(1,v1)
          - 3*G(0,v1)*Pi^2 + 9/2*G(0,v1)*G(1 - v1, - v1,u1) + 45/4*G(0,v1)*G(1
          - v1,u1) - 9/2*G(0,v1)*G(1 - v1,1,u1) - 45/4*G(0,v1)*G( - v1,u1) - 9/
         2*G(0,v1)*G(0, - v1,u1) - 45/4*G(0,v1)*G(1,u1) - 45/4*G(0,0,v1) + 9/2
         *G(0,0,v1)*G(1 - v1,u1) - 9/2*G(0,0,v1)*G(0,u1) + 9/2*G(0,0,0,v1) - 9/
         2*G(0,1,1 - v1,u1) + 9/2*G(0,1,u1)*G(0,v1) - 9/2*G(0,1,u1)*G(1,v1) - 
         9/2*G(0,1,v1)*G(1 - v1,u1) + 9/2*G(0,1,v1)*G(0,u1) - 9/2*G(0,1,0,v1)
          + 45/4*G(1,1 - v1,u1) + 45/4*G(1,u1)*G(1,v1) - 3/4*G(1,v1)*Pi^2 + 9/
         2*G(1,v1)*G(1 - v1,1,u1) + 45/4*G(1,0,v1) + 9/2*G(1,0,0,v1) - 9/2*G(1
         ,0,1,v1) )

       + N*u1^2 * (  - 7/3*Pi^2 + 7/2*G(1 - v1,0,u1) - 7/2*G( - v1,0,u1) + 7/2
         *G(0,1 - v1,u1) - 7/2*G(0,u1)*G(0,v1) + 7/2*G(0,u1)*G(1,v1) - 7/2*G(0
         ,v1)*G(1 - v1,u1) + 7/2*G(0,v1)*G( - v1,u1) + 7/2*G(0,v1)*G(1,u1) + 7/
         2*G(0,0,v1) - 7/2*G(1,1 - v1,u1) - 7/2*G(1,u1)*G(1,v1) - 7/2*G(1,0,v1
         ) )

       + N*u1^3*[1-u1-v1]^-3 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2*G(0, - v1
         ,0,u1) - 2/3*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1) + 5/3*G(0,v1)*Pi^2
          + 2/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0
         , - v1,u1) - 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1
         ) + 4*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2*G(0
         ,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(1,1 - v1,0
         ,u1) - 4/3*G(1,u1)*Pi^2 - 1/3*G(1,v1)*Pi^2 + 2*G(1,0,1 - v1,u1) + 2*
         G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) - 2
         *G(1,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-2 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0
         ,u1) - 2/3*G(0,1 - v1,u1) + G(0, - v1,0,u1) + 2/3*G(0,u1)*G(0,v1) - 2/
         3*G(0,u1)*G(1,v1) + G(0,u1)*G(1,0,v1) - 5/6*G(0,v1)*Pi^2 + 2/3*G(0,v1
         )*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + G(0,v1)*G(0,1 - v1,u1) - 
         G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1) - G(0
         ,v1)*G(1,1,u1) - 2/3*G(0,0,v1) - 2*G(0,0,v1)*G(0,u1) + G(0,0,v1)*G(1,
         u1) + G(0,0,1,v1) + G(0,1,v1)*G(0,u1) - G(0,1,v1)*G(1,u1) + G(0,1,0,
         v1) + 2/3*G(1,1 - v1,u1) - G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 + 2/3*
         G(1,u1)*G(1,v1) + 1/6*G(1,v1)*Pi^2 - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1
         ,v1) + 2/3*G(1,0,v1) + G(1,0,0,v1) - G(1,0,1,v1) + G(1,1,1 - v1,u1)
          + G(1,1,u1)*G(1,v1) - 2*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-3 * ( 2/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(1,0,v1)
          - 5/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0,
          - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - 4/3*G(0,0
         ,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1
         )*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,
         0,u1) + 4/9*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 
         2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 2/3*G(1,1
         ,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-1*[1-u1-v1]^-1 * ( 1/3*Pi^3 - 3/2*G(1 - v1, - v1,u1)*Pi
          + 2*G(1 - v1,1,u1)*Pi + G( - v1,u1)*Pi + 3/2*G(0, - v1,u1)*Pi + G(0,
         u1)*G(0,v1)*Pi + 5/2*G(0,v1)*Pi - 5/2*G(0,v1)*G(1 - v1,u1)*Pi - 3/2*
         G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + G(0,1,v1)*Pi - G(1,u1)*Pi - G(1,0,v1)
         *Pi )

       + i_*N^-1*u1^-1*[1-v1]^-1 * (  - 1/3*Pi^3 + 3/2*G(1 - v1, - v1,u1)*Pi
          - 3/2*G(1 - v1,1,u1)*Pi - G( - v1,u1)*Pi - 3/2*G(0, - v1,u1)*Pi - G(
         0,u1)*G(0,v1)*Pi - 5/2*G(0,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*Pi + 3/2*
         G(0,0,v1)*Pi + 3/2*G(0,1,u1)*Pi - G(0,1,v1)*Pi + G(1,u1)*Pi + G(1,0,
         v1)*Pi )

       + i_*N^-1*u1^-1 * (  - 1/2*G(1 - v1,1,u1)*Pi + 1/2*G(0,v1)*G(1 - v1,u1)
         *Pi + 1/2*G(0,1,u1)*Pi + G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 1/2*G(1 - v1,1,u1)*Pi + 1/2*G(0,v1)*G(1 - v1,
         u1)*Pi + 1/2*G(0,1,u1)*Pi - G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-2 * (  - 2/3*Pi^3 + 3*G(1 - v1, - v1,u1)*Pi - 4*G(
         1 - v1,1,u1)*Pi - 5/2*G( - v1,u1)*Pi - 3*G(0, - v1,u1)*Pi - 2*G(0,u1)
         *G(0,v1)*Pi - 9/2*G(0,v1)*Pi + 5*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1
         )*Pi + 4*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 4*G(1,u1)*Pi + 2*G(1,0,v1)*
         Pi )

       + i_*N^-1*[1-u1-v1]^-1 * (  - 2*Pi + 4/3*Pi^3 - 6*G(1 - v1, - v1,u1)*Pi
          - G(1 - v1,u1)*Pi + 4*G(1 - v1,1,u1)*Pi + 11/2*G( - v1,u1)*Pi + 6*G(
         0, - v1,u1)*Pi - G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi + 15/2*G(0,v1)*Pi
          - 6*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,0,v1)*Pi - 4*G(0,1,u1)*Pi + 4*G(
         0,1,v1)*Pi - 2*G(1,u1)*Pi - G(1,v1)*Pi - 4*G(1,0,v1)*Pi )

       + i_*N^-1*[1-v1]^-2 * ( 1/3*Pi^3 - 3/2*G(1 - v1, - v1,u1)*Pi + 3/2*G(1
          - v1,1,u1)*Pi + 3/2*G( - v1,u1)*Pi + 3/2*G(0, - v1,u1)*Pi + G(0,u1)*
         G(0,v1)*Pi + 3/2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi - 3/2*G(0,0,
         v1)*Pi - 3/2*G(0,1,u1)*Pi + G(0,1,v1)*Pi - 3/2*G(1,u1)*Pi - G(1,0,v1)
         *Pi )

       + i_*N^-1*[1-v1]^-1 * ( 3/2*Pi - 4/3*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi + 
         G(1 - v1,u1)*Pi - 4*G(1 - v1,1,u1)*Pi - 11/2*G( - v1,u1)*Pi - 6*G(0,
          - v1,u1)*Pi + G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi - 13/2*G(0,v1)*Pi + 
         6*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi - 4*G(0,1
         ,v1)*Pi + 5/2*G(1,u1)*Pi + G(1,v1)*Pi + 4*G(1,0,v1)*Pi )

       + i_*N^-1 * ( 3/2*Pi + 1/2*G(1 - v1,1,u1)*Pi - 1/2*G(0,v1)*Pi - 1/2*G(0
         ,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,1,u1)*Pi + G(1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( Pi )

       + i_*N^-1*v1*[1-u1]^-1 * (  - Pi )

       + i_*N^-1*v1 * (  - 1/2*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-3 * ( 10*Pi*zeta3 - 2*G( - v1,1 - v1, - v1,u1)*
         Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G( - 
         v1, - v1,1 - v1,u1)*Pi + 4*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - 
         v1,0,u1)*Pi - 2*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - 
         v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 4*G( - 
         v1,0,1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi - 2/
         3*G(0,u1)*Pi^3 + 2*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,v1)*Pi + G(0,v1)*Pi^3
          - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi
          + 4*G(0,v1)*G( - v1,0,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0
         , - v1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*Pi
          + 4*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi - 2*
         G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,0,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,v1
         )*G( - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,0,v1)*G(
          - v1,u1)*Pi - 4*G(1,0,0,v1)*Pi + 2*G(1,0,1,v1)*Pi - 2*G(1,1,0,v1)*Pi
          )

       + i_*N^-1*u1*[1-u1-v1]^-2 * (  - 2*Pi - 10*Pi*zeta3 + 7/6*Pi^3 - G(1 - 
         v1, - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1,u1)*Pi + 2*G( - 
         v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi + 4*G( - v1,1 - v1,0
         ,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 6*G( - v1, - v1, - v1,u1)*Pi + 5*G( - v1, - v1,u1)*Pi - 2*G( - v1,
          - v1,0,u1)*Pi + 5/2*G( - v1,u1)*Pi - 5/3*G( - v1,u1)*Pi^3 + 4*G( - 
         v1,0,1 - v1,u1)*Pi - 6*G( - v1,0, - v1,u1)*Pi + 3*G( - v1,0,u1)*Pi + 
         4*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 6*G(0,1 - v1, - v1,u1)*
         Pi - 2*G(0,1 - v1,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi + 3*G(0, - v1,u1)*Pi
          + 2*G(0,u1)*Pi + 4/3*G(0,u1)*Pi^3 + 5*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)
         *G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*Pi + 9/2*G(0,v1)*Pi - 5/3*G(0,v1)*
         Pi^3 - 3*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 
         4*G(0,v1)*G( - v1, - v1,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi - 6*G(0,v1)
         *G( - v1,0,u1)*Pi - 6*G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,0, - v1,u1)*
         Pi - 2*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - G(0,0,v1)*Pi + 2*G(0,0
         ,v1)*G( - v1,u1)*Pi - 6*G(0,0,v1)*G(0,u1)*Pi + 2*G(0,0,0,v1)*Pi - 4*
         G(0,0,1,u1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,0,
         v1)*Pi - 4*G(1,u1)*Pi - 4/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G( - v1, - v1,u1
         )*Pi - 2*G(1,v1)*G( - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi - 5*G(1,
         0,v1)*Pi + 2*G(1,0,v1)*G( - v1,u1)*Pi + 6*G(1,0,0,v1)*Pi - 4*G(1,0,1,
         v1)*Pi + 4*G(1,1,0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( 2*Pi + 5*Pi*zeta3 - 5/4*Pi^3 + 3/2*G(1 - 
         v1, - v1,u1)*Pi - G(1 - v1,u1)*Pi + 3*G(1 - v1,0,u1)*Pi - 2*G(1 - v1,
         1,u1)*Pi - G( - v1,1 - v1, - v1,u1)*Pi + 3*G( - v1,1 - v1,u1)*Pi - 2*
         G( - v1,1 - v1,0,u1)*Pi + 2*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1
         ,1 - v1,u1)*Pi + 3*G( - v1, - v1, - v1,u1)*Pi - 9/2*G( - v1, - v1,u1)
         *Pi + G( - v1, - v1,0,u1)*Pi + 3/2*G( - v1,u1)*Pi + 5/6*G( - v1,u1)*
         Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 3*G( - v1,0, - v1,u1)*Pi - 3/2*G(
          - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 2*G( - v1,0,1,u1)*Pi + 3*G(0,
         1 - v1, - v1,u1)*Pi + 3*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,1,u1)*Pi - 9/
         2*G(0, - v1,u1)*Pi - 3/2*G(0,u1)*Pi - 2/3*G(0,u1)*Pi^3 - 9/2*G(0,u1)*
         G(0,v1)*Pi + 3*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi + 5/6*G(0,
         v1)*Pi^3 + 1/2*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,1 - v1,u1)*
         Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi + 3*G(
         0,v1)*G( - v1,0,u1)*Pi + 3*G(0,v1)*G(0,1 - v1,u1)*Pi - 3*G(0,0, - v1,
         u1)*Pi + 3*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 3/2*G(0,0,v1)*Pi
          - G(0,0,v1)*G( - v1,u1)*Pi + 3*G(0,0,v1)*G(0,u1)*Pi - G(0,0,0,v1)*Pi
          + 2*G(0,0,1,u1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi - G(0,1
         ,0,v1)*Pi + 3*G(1,u1)*Pi - G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,v1)*
         G( - v1, - v1,u1)*Pi + 3*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0
         ,u1)*Pi + 1/2*G(1,0,v1)*Pi - G(1,0,v1)*G( - v1,u1)*Pi - 3*G(1,0,0,v1)
         *Pi + 2*G(1,0,1,v1)*Pi - 2*G(1,1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-3 * (  - Pi^3 + 3*G(1 - v1, - v1,u1)*Pi - 3*G(1 - 
         v1,1,u1)*Pi - 3*G( - v1,u1)*Pi - 3*G(0, - v1,u1)*Pi - 3*G(0,u1)*G(0,
         v1)*Pi - 3*G(0,v1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1)*Pi + 
         3*G(0,1,u1)*Pi - 3*G(0,1,v1)*Pi + 3*G(1,u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-2 * ( 2*Pi^3 - 6*G(1 - v1, - v1,u1)*Pi - 3*G(1 - 
         v1,u1)*Pi + 6*G(1 - v1,1,u1)*Pi + 7*G( - v1,u1)*Pi + 6*G(0, - v1,u1)*
         Pi - 3*G(0,u1)*Pi + 6*G(0,u1)*G(0,v1)*Pi + 7*G(0,v1)*Pi - 6*G(0,v1)*
         G(1 - v1,u1)*Pi - 6*G(0,0,v1)*Pi - 6*G(0,1,u1)*Pi + 6*G(0,1,v1)*Pi - 
         G(1,u1)*Pi - 3*G(1,v1)*Pi - 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-1 * (  - Pi^3 + 3*G(1 - v1, - v1,u1)*Pi + 9/2*G(1
          - v1,u1)*Pi - 3*G(1 - v1,1,u1)*Pi - 11/2*G( - v1,u1)*Pi - 3*G(0, - 
         v1,u1)*Pi + 9/2*G(0,u1)*Pi - 3*G(0,u1)*G(0,v1)*Pi - 11/2*G(0,v1)*Pi
          + 3*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1)*Pi + 3*G(0,1,u1)*Pi - 3*G(
         0,1,v1)*Pi - 7/2*G(1,u1)*Pi + 9/2*G(1,v1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1 * ( 3/2*G(1 - v1,u1)*Pi - 3/2*G( - v1,u1)*Pi + 3/2*G(0,u1)
         *Pi - 3/2*G(0,v1)*Pi - 3/2*G(1,u1)*Pi + 3/2*G(1,v1)*Pi )

       + i_*N^-1*u1*v1 * ( 1/2*G(1 - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2*G(0,
         u1)*Pi - 1/2*G(0,v1)*Pi - 1/2*G(1,u1)*Pi + 1/2*G(1,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-4 * ( Pi^3 - 3*G(1 - v1, - v1,u1)*Pi + 3*G(1 - 
         v1,1,u1)*Pi + 3*G(0, - v1,u1)*Pi + 3*G(0,u1)*G(0,v1)*Pi - 3*G(0,v1)*
         G(1 - v1,u1)*Pi - 3*G(0,0,v1)*Pi - 3*G(0,1,u1)*Pi + 3*G(0,1,v1)*Pi - 
         3*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-3 * (  - 4/3*Pi^3 + 4*G(1 - v1, - v1,u1)*Pi + 3*
         G(1 - v1,u1)*Pi - 4*G(1 - v1,1,u1)*Pi - 3*G( - v1,u1)*Pi - 4*G(0, - 
         v1,u1)*Pi + 3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi - 3*G(0,v1)*Pi + 4*G(
         0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi - 4*G(0,1,v1)
         *Pi - 3*G(1,u1)*Pi + 3*G(1,v1)*Pi + 4*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-2 * ( 1/3*Pi^3 - G(1 - v1, - v1,u1)*Pi - 5/2*G(1
          - v1,u1)*Pi + G(1 - v1,1,u1)*Pi + 5/2*G( - v1,u1)*Pi + G(0, - v1,u1)
         *Pi - 5/2*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi + 5/2*G(0,v1)*Pi - G(0,v1)*
         G(1 - v1,u1)*Pi - G(0,0,v1)*Pi - G(0,1,u1)*Pi + G(0,1,v1)*Pi + 5/2*G(
         1,u1)*Pi - 5/2*G(1,v1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*u1^2 * ( 1/2*G(1 - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2*G(0,
         u1)*Pi - 1/2*G(0,v1)*Pi - 1/2*G(1,u1)*Pi + 1/2*G(1,v1)*Pi )

       + i_*Nf*u1^-1*[1-u1-v1]^-1 * (  - 1/3*G(0,v1)*Pi )

       + i_*Nf*u1^-1*[1-v1]^-1 * ( 1/3*G(0,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-2 * ( 2/3*G(0,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 1/3*Pi - 2/3*G(0,v1)*Pi )

       + i_*Nf*[1-v1]^-2 * (  - 1/3*G(0,v1)*Pi )

       + i_*Nf*[1-v1]^-1 * (  - 1/3*Pi + 2/3*G(0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-3 * ( 1/9*Pi^3 - 2/3*G(1 - v1, - v1,u1)*Pi - 2/3*
         G( - v1,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi - 2/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 10/3*G(0,0,v1)*Pi - 2/3*G(0,1,
         v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 4/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-2 * (  - 1/9*Pi^3 + 2/3*G(1 - v1, - v1,u1)*Pi - 2/
         3*G(1 - v1,u1)*Pi + 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi
          + 4/3*G(0,v1)*Pi + 2/3*G(0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1
         ,u1)*Pi - 10/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*Pi + 2/3
         *G(1,v1)*G( - v1,u1)*Pi + 4/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * ( 1/18*Pi^3 - 1/3*G(1 - v1, - v1,u1)*Pi + 1/3
         *G(1 - v1,u1)*Pi - 1/3*G( - v1,1 - v1,u1)*Pi - 1/3*G(0, - v1,u1)*Pi
          - 2/3*G(0,v1)*Pi - 1/3*G(0,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*G( - v1
         ,u1)*Pi + 5/3*G(0,0,v1)*Pi - 1/3*G(0,1,v1)*Pi + 1/3*G(1,v1)*Pi - 1/3*
         G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,v1)*Pi )

       + i_*N*u1^-2*[1-u1-v1]^-3 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1,
          - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 4/
         3*G(0,v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi
          + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^-2*[1-u1-v1]^-2 * (  - 4/3*G( - v1,1 - v1,u1)*Pi - 4/3*G( - 
         v1, - v1,u1)*Pi - 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi
          + 8/3*G(0,v1)*G(1,u1)*Pi - 4/3*G(1,1 - v1,u1)*Pi - 2/3*G(1,u1)*Pi - 
         4/3*G(1,u1)*G(1,v1)*Pi - 4/3*G(1,v1)*G( - v1,u1)*Pi - 4/3*G(1,0,u1)*
         Pi - 4/3*G(1,1,u1)*Pi )

       + i_*N*u1^-2*[1-u1-v1]^-1 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1,
          - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 4/
         3*G(0,v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + G(1,u1)*Pi + 2/3*G(1,
         u1)*G(1,v1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*
         G(1,1,u1)*Pi )

       + i_*N*u1^-2 * (  - 1/3*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 2/3*G(1,u1)*Pi )

       + i_*N*u1^-2*v1^2 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G( - v1,1 - v1,u1)
         *Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*
         G( - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-3 * (  - 2*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,
          - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*
         Pi + 2*G(0,v1)*G( - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 2*G(1,1 - v1,
         u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1
         )*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-2 * (  - 2/3*G(1 - v1,u1)*Pi + 3*G( - v1,1 - v1
         ,u1)*Pi + 3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi + 3*G( - v1,0,
         u1)*Pi - 2/3*G(0,u1)*Pi + 2*G(0,v1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi - 6
         *G(0,v1)*G(1,u1)*Pi + 3*G(1,1 - v1,u1)*Pi + 4/3*G(1,u1)*Pi + 3*G(1,u1
         )*G(1,v1)*Pi - 2/3*G(1,v1)*Pi + 3*G(1,v1)*G( - v1,u1)*Pi + 3*G(1,0,u1
         )*Pi + 3*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * ( 1/3*Pi + 3/2*Pi^3 - 7/2*G(1 - v1, - v1,u1
         )*Pi + 2/3*G(1 - v1,u1)*Pi + 11*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,
         u1)*Pi + 17/4*G( - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi + 7/2*G(0, - v1,u1)
         *Pi + 2/3*G(0,u1)*Pi + 11/2*G(0,u1)*G(0,v1)*Pi + 61/4*G(0,v1)*Pi - 8*
         G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi + 2*G(0,v1)*G(1,u1
         )*Pi - 7/2*G(0,0,v1)*Pi - 11*G(0,1,u1)*Pi + 11/2*G(0,1,v1)*Pi - G(1,1
          - v1,u1)*Pi - 41/6*G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi + 2/3*G(1,v1)*Pi
          - 2*G(1,v1)*G( - v1,u1)*Pi - G(1,0,u1)*Pi - 7/2*G(1,0,v1)*Pi - G(1,1
         ,u1)*Pi )

       + i_*N*u1^-1*[1-v1]^-1 * (  - 3/2*Pi^3 + 7/2*G(1 - v1, - v1,u1)*Pi - 19/
         2*G(1 - v1,1,u1)*Pi - 17/4*G( - v1,u1)*Pi - 7/2*G(0, - v1,u1)*Pi - 11/
         2*G(0,u1)*G(0,v1)*Pi - 199/12*G(0,v1)*Pi + 15/2*G(0,v1)*G(1 - v1,u1)*
         Pi + 7/2*G(0,0,v1)*Pi + 19/2*G(0,1,u1)*Pi - 11/2*G(0,1,v1)*Pi + 17/4*
         G(1,u1)*Pi + 7/2*G(1,0,v1)*Pi )

       + i_*N*u1^-1 * (  - 1/3*Pi - 3/2*G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)
         *Pi - G( - v1, - v1,u1)*Pi + G( - v1,0,u1)*Pi + 1/2*G(0,v1)*G(1 - v1,
         u1)*Pi - G(0,v1)*G( - v1,u1)*Pi + 3/2*G(0,1,u1)*Pi + 22/3*G(1,u1)*Pi
          + G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 2/3*G(1 - v1,u1)*Pi - 11/6*G(1 - v1,1,u1)*Pi + 4/
         3*G( - v1,1 - v1,u1)*Pi - 4/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,u1)*
         Pi + 4/3*G( - v1,0,u1)*Pi - 2/3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi + 1/2*G(0
         ,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi + 3/2*G(0,1,u1)*Pi
          - 10/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*[1-u1-v1]^-3 * ( 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*
         Pi + 5/3*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 5/3*G(0,v1)*Pi - 2*G(0
         ,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*
         G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 2*G(
         1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * ( 1/3*Pi - 3*Pi^3 + 10*G(1 - v1, - v1,u1)*Pi + 4/
         3*G(1 - v1,u1)*Pi - 22*G(1 - v1,1,u1)*Pi - 4*G( - v1, - v1,u1)*Pi - 
         12*G( - v1,u1)*Pi - 10*G(0, - v1,u1)*Pi + 4/3*G(0,u1)*Pi - 11*G(0,u1)
         *G(0,v1)*Pi - 203/6*G(0,v1)*Pi + 19*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,
         v1)*G(1,u1)*Pi + 10*G(0,0,v1)*Pi + 22*G(0,1,u1)*Pi - 11*G(0,1,v1)*Pi
          - 2*G(1,1 - v1,u1)*Pi + 64/3*G(1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi + 4/3
         *G(1,v1)*Pi - 2*G(1,0,u1)*Pi + 7*G(1,0,v1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * (  - 50/3*Pi + 8/3*Pi^3 - 10*G(1 - v1, - v1,u1)*
         Pi - 31/6*G(1 - v1,u1)*Pi + 22*G(1 - v1,1,u1)*Pi - G( - v1,1 - v1,u1)
         *Pi + 3*G( - v1, - v1,u1)*Pi + 27/2*G( - v1,u1)*Pi - G( - v1,0,u1)*Pi
          + 10*G(0, - v1,u1)*Pi - 31/6*G(0,u1)*Pi + 10*G(0,u1)*G(0,v1)*Pi + 65/
         2*G(0,v1)*Pi - 20*G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G( - v1,u1)*Pi - 
         2*G(0,v1)*G(1,u1)*Pi - 10*G(0,0,v1)*Pi - 22*G(0,1,u1)*Pi + 10*G(0,1,
         v1)*Pi + G(1,1 - v1,u1)*Pi - 32/3*G(1,u1)*Pi + G(1,u1)*G(1,v1)*Pi - 
         31/6*G(1,v1)*Pi - G(1,v1)*G( - v1,u1)*Pi + G(1,0,u1)*Pi - 6*G(1,0,v1)
         *Pi + G(1,1,u1)*Pi )

       + i_*N*[1-v1]^-2 * ( 3/2*Pi^3 - 13/2*G(1 - v1, - v1,u1)*Pi + 13/2*G(1
          - v1,1,u1)*Pi + 27/4*G( - v1,u1)*Pi + 13/2*G(0, - v1,u1)*Pi + 11/2*
         G(0,u1)*G(0,v1)*Pi + 157/12*G(0,v1)*Pi - 15/2*G(0,v1)*G(1 - v1,u1)*Pi
          - 13/2*G(0,0,v1)*Pi - 13/2*G(0,1,u1)*Pi + 11/2*G(0,1,v1)*Pi - 27/4*
         G(1,u1)*Pi - 7/2*G(1,0,v1)*Pi )

       + i_*N*[1-v1]^-1 * ( 151/12*Pi - 8/3*Pi^3 + 10*G(1 - v1, - v1,u1)*Pi + 
         11/2*G(1 - v1,u1)*Pi - 14*G(1 - v1,1,u1)*Pi - 29/2*G( - v1,u1)*Pi - 
         10*G(0, - v1,u1)*Pi + 11/2*G(0,u1)*Pi - 10*G(0,u1)*G(0,v1)*Pi - 187/6
         *G(0,v1)*Pi + 14*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,0,v1)*Pi + 14*G(0,1
         ,u1)*Pi - 10*G(0,1,v1)*Pi + 3/2*G(1,u1)*Pi + 11/2*G(1,v1)*Pi + 6*G(1,
         0,v1)*Pi )

       + i_*N * ( 21/2*Pi - G(1 - v1,u1)*Pi - 25/6*G(1 - v1,1,u1)*Pi + 5/3*G(
          - v1,1 - v1,u1)*Pi - 5/3*G( - v1, - v1,u1)*Pi + G( - v1,u1)*Pi + 5/3
         *G( - v1,0,u1)*Pi - G(0,u1)*Pi + 1/2*G(0,v1)*Pi + 5/2*G(0,v1)*G(1 - 
         v1,u1)*Pi - 5/3*G(0,v1)*G( - v1,u1)*Pi + 7/2*G(0,1,u1)*Pi - 8*G(1,u1)
         *Pi - G(1,v1)*Pi + 5/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*v1*[1-u1]^-2 * ( Pi )

       + i_*N*v1*[1-u1]^-1 * (  - Pi )

       + i_*N*v1 * (  - 7/2*Pi )

       + i_*N*u1*[1-u1-v1]^-3 * ( 40*Pi*zeta3 - 3/4*Pi^3 - 4*G(1 - v1, - v1,1
          - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi - 7/3*G(1 - v1, - v1,u1)
         *Pi - 2*G(1 - v1, - v1,0,u1)*Pi - G(1 - v1,u1)*Pi^3 - 2*G( - v1,1 - 
         v1, - v1,u1)*Pi + 4/3*G( - v1,1 - v1,u1)*Pi - 11*G( - v1,1 - v1,0,u1)
         *Pi + 22*G( - v1,1 - v1,1,u1)*Pi - 11*G( - v1, - v1,1 - v1,u1)*Pi + 
         21*G( - v1, - v1, - v1,u1)*Pi + 5/6*G( - v1, - v1,u1)*Pi - 6*G( - v1,
          - v1,0,u1)*Pi - 41/2*G( - v1,u1)*Pi + 5*G( - v1,u1)*Pi^3 - 11*G( - 
         v1,0,1 - v1,u1)*Pi + 5*G( - v1,0, - v1,u1)*Pi - 13/6*G( - v1,0,u1)*Pi
          - 11*G( - v1,0,0,u1)*Pi + 22*G( - v1,0,1,u1)*Pi + 13*G(0,1 - v1, - 
         v1,u1)*Pi - 22*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(
         0, - v1, - v1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*
         Pi + 2*G(0, - v1,0,u1)*Pi - 11/3*G(0,u1)*Pi^3 - 13/6*G(0,u1)*G(0,v1)*
         Pi + 11*G(0,u1)*G(1,0,v1)*Pi - 41/2*G(0,v1)*Pi + 5*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1, - v1,u1)*Pi - 7/3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,
         v1)*G(1 - v1,0,u1)*Pi - 11*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 19*G(0,v1)
         *G( - v1, - v1,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi + 7*G(0,v1)*G( - 
         v1,0,u1)*Pi + 22*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(0, - v1,u1)*
         Pi + 4/3*G(0,v1)*G(1,u1)*Pi - 9*G(0,0, - v1,u1)*Pi - 11*G(0,0,u1)*G(0
         ,v1)*Pi - 35/3*G(0,0,v1)*Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,
         v1)*G( - v1,u1)*Pi + 7*G(0,0,v1)*G(0,u1)*Pi + 6*G(0,0,0,v1)*Pi + 22*
         G(0,0,1,u1)*Pi + 2*G(0,0,1,v1)*Pi + 4/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(
         1 - v1,u1)*Pi + 2*G(0,1,v1)*G( - v1,u1)*Pi - 11*G(0,1,v1)*G(0,u1)*Pi
          - 11*G(0,1,0,v1)*Pi + 8/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1
         )*Pi - 11*G(1,v1)*G( - v1, - v1,u1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi
          - 11*G(1,v1)*G( - v1,0,u1)*Pi + 35/6*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1
          - v1,u1)*Pi - 11*G(1,0,v1)*G( - v1,u1)*Pi - 9*G(1,0,0,v1)*Pi + 9*G(1
         ,0,1,v1)*Pi - 4/3*G(1,1,u1)*Pi - 7*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * (  - 31/2*Pi - 40*Pi*zeta3 + 41/9*Pi^3 + 4*G(1
          - v1, - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1, - v1,u1)*Pi + 10/3*G(1
          - v1, - v1,u1)*Pi + 2*G(1 - v1, - v1,0,u1)*Pi - 10/3*G(1 - v1,u1)*Pi
          + G(1 - v1,u1)*Pi^3 - 11*G(1 - v1,0,u1)*Pi + 22*G(1 - v1,1,u1)*Pi + 
         2*G( - v1,1 - v1, - v1,u1)*Pi - 44/3*G( - v1,1 - v1,u1)*Pi + 10*G( - 
         v1,1 - v1,0,u1)*Pi - 22*G( - v1,1 - v1,1,u1)*Pi + 10*G( - v1, - v1,1
          - v1,u1)*Pi - 20*G( - v1, - v1, - v1,u1)*Pi + 14*G( - v1, - v1,u1)*
         Pi + 6*G( - v1, - v1,0,u1)*Pi + 24*G( - v1,u1)*Pi - 14/3*G( - v1,u1)*
         Pi^3 + 10*G( - v1,0,1 - v1,u1)*Pi - 4*G( - v1,0, - v1,u1)*Pi - 16/3*
         G( - v1,0,u1)*Pi + 10*G( - v1,0,0,u1)*Pi - 22*G( - v1,0,1,u1)*Pi - 12
         *G(0,1 - v1, - v1,u1)*Pi - 11*G(0,1 - v1,u1)*Pi + 22*G(0,1 - v1,1,u1)
         *Pi - 2*G(0, - v1,1 - v1,u1)*Pi + 8*G(0, - v1, - v1,u1)*Pi + 2/3*G(0,
          - v1,u1)*Pi - 2*G(0, - v1,u1)*G(1,v1)*Pi - 2*G(0, - v1,0,u1)*Pi + 37/
         6*G(0,u1)*Pi + 10/3*G(0,u1)*Pi^3 + 25/3*G(0,u1)*G(0,v1)*Pi - 11*G(0,
         u1)*G(1,v1)*Pi - 10*G(0,u1)*G(1,0,v1)*Pi + 67/2*G(0,v1)*Pi - 14/3*G(0
         ,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 17/3*G(0,v1)*G(1 - v1,
         u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi + 12*G(0,v1)*G( - v1,1 - v1,u1)*
         Pi - 18*G(0,v1)*G( - v1, - v1,u1)*Pi + 53/3*G(0,v1)*G( - v1,u1)*Pi - 
         6*G(0,v1)*G( - v1,0,u1)*Pi - 22*G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,v1)
         *G(0, - v1,u1)*Pi - 2/3*G(0,v1)*G(1,u1)*Pi + 8*G(0,0, - v1,u1)*Pi - 
         11*G(0,0,u1)*Pi + 10*G(0,0,u1)*G(0,v1)*Pi + 16*G(0,0,v1)*Pi - 4*G(0,0
         ,v1)*G(1 - v1,u1)*Pi - 6*G(0,0,v1)*G( - v1,u1)*Pi - 6*G(0,0,v1)*G(0,
         u1)*Pi - 6*G(0,0,0,v1)*Pi - 22*G(0,0,1,u1)*Pi - 2*G(0,0,1,v1)*Pi + 22
         *G(0,1,u1)*Pi - G(0,1,v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 2*G(0,1,
         v1)*G( - v1,u1)*Pi + 10*G(0,1,v1)*G(0,u1)*Pi + 12*G(0,1,0,v1)*Pi - 2/
         3*G(1,1 - v1,u1)*Pi - 64/3*G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 10/3
         *G(1,v1)*Pi - 7/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 10
         *G(1,v1)*G( - v1, - v1,u1)*Pi - 44/3*G(1,v1)*G( - v1,u1)*Pi + 10*G(1,
         v1)*G( - v1,0,u1)*Pi - 2/3*G(1,0,u1)*Pi - 34/3*G(1,0,v1)*Pi - 2*G(1,0
         ,v1)*G(1 - v1,u1)*Pi + 12*G(1,0,v1)*G( - v1,u1)*Pi + 8*G(1,0,0,v1)*Pi
          - 8*G(1,0,1,v1)*Pi + 4/3*G(1,1,u1)*Pi + 6*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * ( 29/2*Pi + 8*Pi*zeta3 - 16/9*Pi^3 - 2*G(1 - 
         v1, - v1,1 - v1,u1)*Pi + G(1 - v1, - v1, - v1,u1)*Pi - 1/6*G(1 - v1,
          - v1,u1)*Pi - G(1 - v1, - v1,0,u1)*Pi - 29/6*G(1 - v1,u1)*Pi - 1/2*
         G(1 - v1,u1)*Pi^3 + 9/2*G(1 - v1,0,u1)*Pi - 11*G(1 - v1,1,u1)*Pi - G(
          - v1,1 - v1, - v1,u1)*Pi + 47/6*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,1
          - v1,0,u1)*Pi + 5*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,
         u1)*Pi + 7*G( - v1, - v1, - v1,u1)*Pi - 7*G( - v1, - v1,u1)*Pi - 3*G(
          - v1, - v1,0,u1)*Pi + 1/2*G( - v1,u1)*Pi + 4/3*G( - v1,u1)*Pi^3 - 2*
         G( - v1,0,1 - v1,u1)*Pi - G( - v1,0, - v1,u1)*Pi + 8/3*G( - v1,0,u1)*
         Pi - 2*G( - v1,0,0,u1)*Pi + 5*G( - v1,0,1,u1)*Pi + 3*G(0,1 - v1, - v1
         ,u1)*Pi + 9/2*G(0,1 - v1,u1)*Pi - 5*G(0,1 - v1,1,u1)*Pi + G(0, - v1,1
          - v1,u1)*Pi - 4*G(0, - v1, - v1,u1)*Pi - 1/3*G(0, - v1,u1)*Pi + G(0,
          - v1,u1)*G(1,v1)*Pi + G(0, - v1,0,u1)*Pi - 17/2*G(0,u1)*Pi - 2/3*G(0
         ,u1)*Pi^3 - 19/6*G(0,u1)*G(0,v1)*Pi + 9/2*G(0,u1)*G(1,v1)*Pi + 2*G(0,
         u1)*G(1,0,v1)*Pi - 29/6*G(0,v1)*Pi + 4/3*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1
          - v1, - v1,u1)*Pi + 16/3*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G(1 - v1,
         0,u1)*Pi - 3*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 6*G(0,v1)*G( - v1, - v1,
         u1)*Pi - 28/3*G(0,v1)*G( - v1,u1)*Pi + 5*G(0,v1)*G(0,1 - v1,u1)*Pi - 
         3*G(0,v1)*G(0, - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi - G(0,0, - v1,u1)
         *Pi + 9/2*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 10*G(0,0,v1)*Pi + 2
         *G(0,0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1)*G( - v1,u1)*Pi + 3*G(0,0,0,
         v1)*Pi + 5*G(0,0,1,u1)*Pi + G(0,0,1,v1)*Pi - 11*G(0,1,u1)*Pi + 2*G(0,
         1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + G(0,1,v1)*G( - v1,u1)*Pi - 2
         *G(0,1,v1)*G(0,u1)*Pi - 3*G(0,1,0,v1)*Pi + 1/3*G(1,1 - v1,u1)*Pi + 95/
         6*G(1,u1)*Pi + 1/3*G(1,u1)*G(1,v1)*Pi - 29/6*G(1,v1)*Pi + 1/6*G(1,v1)
         *Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)
         *Pi + 47/6*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi + 1/3*
         G(1,0,u1)*Pi + 43/6*G(1,0,v1)*Pi + G(1,0,v1)*G(1 - v1,u1)*Pi - 3*G(1,
         0,v1)*G( - v1,u1)*Pi - G(1,0,0,v1)*Pi + G(1,0,1,v1)*Pi - 5/3*G(1,1,u1
         )*Pi )

       + i_*N*u1*[1-v1]^-3 * (  - 9/2*Pi^3 + 27/2*G(1 - v1, - v1,u1)*Pi - 27/2
         *G(1 - v1,1,u1)*Pi - 27/2*G( - v1,u1)*Pi - 27/2*G(0, - v1,u1)*Pi - 27/
         2*G(0,u1)*G(0,v1)*Pi - 27/2*G(0,v1)*Pi + 27/2*G(0,v1)*G(1 - v1,u1)*Pi
          + 27/2*G(0,0,v1)*Pi + 27/2*G(0,1,u1)*Pi - 27/2*G(0,1,v1)*Pi + 27/2*
         G(1,u1)*Pi + 27/2*G(1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-2 * ( 17/3*Pi^3 - 17*G(1 - v1, - v1,u1)*Pi - 27/2*G(1
          - v1,u1)*Pi + 17*G(1 - v1,1,u1)*Pi + 63/2*G( - v1,u1)*Pi + 17*G(0,
          - v1,u1)*Pi - 27/2*G(0,u1)*Pi + 17*G(0,u1)*G(0,v1)*Pi + 63/2*G(0,v1)
         *Pi - 17*G(0,v1)*G(1 - v1,u1)*Pi - 17*G(0,0,v1)*Pi - 17*G(0,1,u1)*Pi
          + 17*G(0,1,v1)*Pi - 9/2*G(1,u1)*Pi - 27/2*G(1,v1)*Pi - 17*G(1,0,v1)*
         Pi )

       + i_*N*u1*[1-v1]^-1 * (  - 7/6*Pi^3 + 7/2*G(1 - v1, - v1,u1)*Pi + 41/4*
         G(1 - v1,u1)*Pi - 7/2*G(1 - v1,1,u1)*Pi - 59/4*G( - v1,u1)*Pi - 7/2*
         G(0, - v1,u1)*Pi + 41/4*G(0,u1)*Pi - 7/2*G(0,u1)*G(0,v1)*Pi - 59/4*G(
         0,v1)*Pi + 7/2*G(0,v1)*G(1 - v1,u1)*Pi + 7/2*G(0,0,v1)*Pi + 7/2*G(0,1
         ,u1)*Pi - 7/2*G(0,1,v1)*Pi - 23/4*G(1,u1)*Pi + 41/4*G(1,v1)*Pi + 7/2*
         G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * ( 2/3*Pi^3 - 4/3*G(1 - v1,0,u1)*Pi - 4/3*G(0,1
          - v1,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi + 4/3*
         G(0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,0,u1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*
         G(0,1,v1)*Pi + 4/3*G(1,0,v1)*Pi )

       + i_*N*u1 * (  - 9/2*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(
          - v1,1 - v1,u1)*Pi + 2/3*G( - v1, - v1,u1)*Pi + 9/2*G( - v1,u1)*Pi
          - 2/3*G( - v1,0,u1)*Pi - 9/2*G(0,u1)*Pi + 9/2*G(0,v1)*Pi + 2/3*G(0,
         v1)*G( - v1,u1)*Pi + 9/2*G(1,u1)*Pi - 9/2*G(1,v1)*Pi - 2/3*G(1,v1)*G(
          - v1,u1)*Pi )

       + i_*N*u1*v1 * ( 7/2*G(1 - v1,u1)*Pi - 7/2*G( - v1,u1)*Pi + 7/2*G(0,u1)
         *Pi - 7/2*G(0,v1)*Pi - 7/2*G(1,u1)*Pi + 7/2*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-3 * ( 1/3*Pi^3 + 5/3*G( - v1,u1)*Pi + 2*G(0, - 
         v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 5/3*G(0,v1)*Pi - 2*G(0,0,v1)*Pi + 
         2*G(0,1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2*G(1,0
         ,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 1/3*Pi - 1/3*Pi^3 + 4/3*G(1 - v1,u1)*Pi - 
         7/3*G( - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 4/3*G(0,u1)*Pi - 2*G(0,u1)*
         G(0,v1)*Pi - 7/3*G(0,v1)*Pi + 2*G(0,0,v1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1
         ,1 - v1,u1)*Pi - 4/3*G(1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*
         Pi + 2*G(1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 1/6*Pi^3 - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - 
         v1,u1)*Pi + G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi + 
         2/3*G(0,v1)*Pi - G(0,0,v1)*Pi + G(0,1,v1)*Pi - G(1,1 - v1,u1)*Pi + 2/
         3*G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*Pi - G(1,0,u1)*Pi + 
         G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-v1]^-4 * ( 9/2*Pi^3 - 27/2*G(1 - v1, - v1,u1)*Pi + 27/2*
         G(1 - v1,1,u1)*Pi + 27/2*G(0, - v1,u1)*Pi + 27/2*G(0,u1)*G(0,v1)*Pi
          - 27/2*G(0,v1)*G(1 - v1,u1)*Pi - 27/2*G(0,0,v1)*Pi - 27/2*G(0,1,u1)*
         Pi + 27/2*G(0,1,v1)*Pi - 27/2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-3 * (  - 6*Pi^3 + 18*G(1 - v1, - v1,u1)*Pi + 27/2*
         G(1 - v1,u1)*Pi - 18*G(1 - v1,1,u1)*Pi - 27/2*G( - v1,u1)*Pi - 18*G(0
         , - v1,u1)*Pi + 27/2*G(0,u1)*Pi - 18*G(0,u1)*G(0,v1)*Pi - 27/2*G(0,v1
         )*Pi + 18*G(0,v1)*G(1 - v1,u1)*Pi + 18*G(0,0,v1)*Pi + 18*G(0,1,u1)*Pi
          - 18*G(0,1,v1)*Pi - 27/2*G(1,u1)*Pi + 27/2*G(1,v1)*Pi + 18*G(1,0,v1)
         *Pi )

       + i_*N*u1^2*[1-v1]^-2 * ( 3/2*Pi^3 - 9/2*G(1 - v1, - v1,u1)*Pi - 45/4*
         G(1 - v1,u1)*Pi + 9/2*G(1 - v1,1,u1)*Pi + 45/4*G( - v1,u1)*Pi + 9/2*
         G(0, - v1,u1)*Pi - 45/4*G(0,u1)*Pi + 9/2*G(0,u1)*G(0,v1)*Pi + 45/4*G(
         0,v1)*Pi - 9/2*G(0,v1)*G(1 - v1,u1)*Pi - 9/2*G(0,0,v1)*Pi - 9/2*G(0,1
         ,u1)*Pi + 9/2*G(0,1,v1)*Pi + 45/4*G(1,u1)*Pi - 45/4*G(1,v1)*Pi - 9/2*
         G(1,0,v1)*Pi )

       + i_*N*u1^2 * ( 7/2*G(1 - v1,u1)*Pi - 7/2*G( - v1,u1)*Pi + 7/2*G(0,u1)*
         Pi - 7/2*G(0,v1)*Pi - 7/2*G(1,u1)*Pi + 7/2*G(1,v1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-3 * (  - 1/3*Pi^3 - 2/3*G( - v1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,v1)*Pi + 2*G(0,0,v1)*Pi
          - 2*G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(
         1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * ( 1/6*Pi^3 - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - 
         v1,u1)*Pi + G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi + 
         2/3*G(0,v1)*Pi - G(0,0,v1)*Pi + G(0,1,v1)*Pi - G(1,1 - v1,u1)*Pi + 2/
         3*G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*Pi - G(1,0,u1)*Pi + 
         G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-3 * ( 1/9*Pi^3 + 2/3*G(0, - v1,u1)*Pi + 2/3*G(0,
         u1)*G(0,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1
         ,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*
         Pi ) ;
g [beta1_2L] =  + N^-1*u1^-3*v1 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + 
         G(1,1 - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-3*v1^2 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * ( G(1 - v1,u1) - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,
         u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + G(1,v1) )

       + N^-1*u1^-2*v1^2 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N^-1*u1^-1*[1-u1-v1]^-1 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) + 1/2*G(0,
         u1)*G(0,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0,v1)
          )

       + N^-1*u1^-1 * (  - 1/12*Pi^2 - 1/2*G( - v1,0,u1) - 1/2*G(0,u1)*G(0,v1)
          + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,0,v1) + 1/2*G(1,0,v1) )

       + N^-1*u1^-1*v1 * (  - 1 + 1/3*Pi^2 - G(1 - v1,u1) - 1/2*G(1 - v1,0,u1)
          + 1/2*G( - v1,0,u1) - 1/2*G(0,1 - v1,u1) + 1/2*G(0,u1)*G(0,v1) - 1/2
         *G(0,u1)*G(1,v1) + G(0,v1) + 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*
         G( - v1,u1) - 1/2*G(0,v1)*G(1,u1) - 1/2*G(0,0,v1) + 1/2*G(1,1 - v1,u1
         ) + 1/2*G(1,u1)*G(1,v1) - G(1,v1) + 1/2*G(1,0,v1) )

       + N^-1*u1^-1*v1^2 * (  - 1/3*Pi^2 + 1/2*G(1 - v1,0,u1) - 1/2*G( - v1,0,
         u1) + 1/2*G(0,1 - v1,u1) - 1/2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(1,v1)
          - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*
         G(1,u1) + 1/2*G(0,0,v1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) - 
         1/2*G(1,0,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - 1/12*Pi^2 - 1/2*G( - v1,0,u1) - 1/2*G(0,u1)*
         G(0,v1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,0,v1) + 1/2*G(1,0,v1) )

       + N^-1*[1-v1]^-2 * (  - G(0,v1) )

       + N^-1*[1-v1]^-1 * (  - 1 + G(0,v1) )

       + N^-1 * (  - 2 )

       + N^-1*v1*[1-u1]^-1 * ( 1 - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N^-1*v1 * (  - 1/3*Pi^2 + 1/2*G(1 - v1,0,u1) - 1/2*G( - v1,0,u1) + 1/
         2*G(0,1 - v1,u1) - 1/2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(1,v1) - 1/2*G(
         0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(1,u1) + 
         1/2*G(0,0,v1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) - 1/2*G(1,0,
         v1) )

       + N^-1*v1^2*[1-u1]^-2 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + Nf*u1^-1*v1 * (  - 1/3*G(1 - v1,u1) - 1/3*G(0,u1) + G(0,v1) - 1/3*G(1
         ,v1) )

       + Nf * (  - 1/3*G(1 - v1,u1) - 1/3*G(0,u1) + G(0,v1) - 1/3*G(1,v1) )

       + N*u1^-3*v1 * ( 7*G(0,v1)*G(1 - v1,u1) - 7*G(0,v1)*G(1,u1) + 7*G(1,1
          - v1,u1) + 7*G(1,u1)*G(1,v1) )

       + N*u1^-3*v1^2 * (  - 7*G(0,v1)*G(1 - v1,u1) + 7*G(0,v1)*G(1,u1) - 7*G(
         1,1 - v1,u1) - 7*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * ( 7*G(1 - v1,u1) - 7*G(0,v1)*G(1 - v1,u1) + 7*G(0,v1)*G(
         1,u1) - 7*G(1,1 - v1,u1) - 7*G(1,u1)*G(1,v1) + 7*G(1,v1) )

       + N*u1^-2*v1^2 * (  - 7*G(1 - v1,u1) + 7*G(0,v1) + G(0,v1)*G(1 - v1,u1)
          - G(0,v1)*G(1,u1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 7*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 1/4*Pi^2 + 3/2*G( - v1,0,u1) + 3/2*G(0,u1)*
         G(0,v1) - 3/2*G(0,v1)*G( - v1,u1) - 3/2*G(0,0,v1) - 3/2*G(1,0,v1) )

       + N*u1^-1 * (  - 1/4*Pi^2 - 3/2*G( - v1,0,u1) - 3/2*G(0,u1)*G(0,v1) + 3/
         2*G(0,v1)*G( - v1,u1) + 3/2*G(0,0,v1) + 3/2*G(1,0,v1) )

       + N*u1^-1*v1 * (  - 1 + 1/6*Pi^2 - 31/6*G(1 - v1,u1) - 1/2*G(1 - v1,0,
         u1) - 1/2*G( - v1,0,u1) - 1/2*G(0,1 - v1,u1) + 47/6*G(0,u1) - 1/2*G(0
         ,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,v1) - 9/2*G(0,v1) + 3/2*G(0,v1)*G(1 - 
         v1,u1) + 1/2*G(0,v1)*G( - v1,u1) - 3/2*G(0,v1)*G(1,u1) + 1/2*G(0,0,v1
         ) + 3/2*G(1,1 - v1,u1) + 3/2*G(1,u1)*G(1,v1) - 31/6*G(1,v1) + 3/2*G(1
         ,0,v1) )

       + N*u1^-1*v1^2 * (  - Pi^2 + 3/2*G(1 - v1,0,u1) - 3/2*G( - v1,0,u1) + 3/
         2*G(0,1 - v1,u1) - 3/2*G(0,u1)*G(0,v1) + 3/2*G(0,u1)*G(1,v1) - 3/2*G(
         0,v1)*G(1 - v1,u1) + 3/2*G(0,v1)*G( - v1,u1) + 3/2*G(0,v1)*G(1,u1) + 
         3/2*G(0,0,v1) - 3/2*G(1,1 - v1,u1) - 3/2*G(1,u1)*G(1,v1) - 3/2*G(1,0,
         v1) )

       + N*[1-u1-v1]^-1 * (  - 1/4*Pi^2 - 3/2*G( - v1,0,u1) - 3/2*G(0,u1)*G(0,
         v1) + 3/2*G(0,v1)*G( - v1,u1) + 3/2*G(0,0,v1) + 3/2*G(1,0,v1) )

       + N*[1-v1]^-2 * (  - G(0,v1) )

       + N*[1-v1]^-1 * (  - 1 + G(0,v1) )

       + N * (  - 2 + 11/6*G(1 - v1,u1) + 11/6*G(0,u1) - 11/2*G(0,v1) + 11/6*
         G(1,v1) )

       + N*v1*[1-u1]^-1 * ( 1 - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N*v1 * (  - Pi^2 + 3/2*G(1 - v1,0,u1) - 3/2*G( - v1,0,u1) + 3/2*G(0,1
          - v1,u1) - 3/2*G(0,u1)*G(0,v1) + 3/2*G(0,u1)*G(1,v1) - 3/2*G(0,v1)*
         G(1 - v1,u1) + 3/2*G(0,v1)*G( - v1,u1) + 3/2*G(0,v1)*G(1,u1) + 3/2*G(
         0,0,v1) - 3/2*G(1,1 - v1,u1) - 3/2*G(1,u1)*G(1,v1) - 3/2*G(1,0,v1) )

       + N*v1^2*[1-u1]^-2 * ( G(1 - v1,u1) - G(0,v1) + G(1,v1) )

       + i_*N^-1*u1^-3*v1 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-3*v1^2 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * ( Pi - G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1^2 * (  - Pi )

       + i_*N^-1*u1^-1*[1-u1-v1]^-1 * ( 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*Pi )

       + i_*N^-1*u1^-1 * (  - 1/2*G( - v1,u1)*Pi - 1/2*G(0,v1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - Pi - 1/2*G(1 - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi
          - 1/2*G(0,u1)*Pi + 1/2*G(0,v1)*Pi + 1/2*G(1,u1)*Pi - 1/2*G(1,v1)*Pi
          )

       + i_*N^-1*u1^-1*v1^2 * ( 1/2*G(1 - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2
         *G(0,u1)*Pi - 1/2*G(0,v1)*Pi - 1/2*G(1,u1)*Pi + 1/2*G(1,v1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * (  - 1/2*G( - v1,u1)*Pi - 1/2*G(0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * (  - Pi )

       + i_*N^-1*v1 * ( 1/2*G(1 - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2*G(0,u1)
         *Pi - 1/2*G(0,v1)*Pi - 1/2*G(1,u1)*Pi + 1/2*G(1,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-2 * ( Pi )

       + i_*Nf*u1^-1*v1 * ( 1/3*Pi )

       + i_*Nf * ( 1/3*Pi )

       + i_*N*u1^-3*v1 * ( 7*G(1,u1)*Pi )

       + i_*N*u1^-3*v1^2 * (  - 7*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * ( 7*Pi - 7*G(1,u1)*Pi )

       + i_*N*u1^-2*v1^2 * (  - 7*Pi + G(1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * ( 3/2*G( - v1,u1)*Pi + 3/2*G(0,v1)*Pi )

       + i_*N*u1^-1 * (  - 3/2*G( - v1,u1)*Pi - 3/2*G(0,v1)*Pi )

       + i_*N*u1^-1*v1 * (  - 17/6*Pi - 1/2*G(1 - v1,u1)*Pi - 1/2*G( - v1,u1)*
         Pi - 1/2*G(0,u1)*Pi - 1/2*G(0,v1)*Pi + 3/2*G(1,u1)*Pi - 1/2*G(1,v1)*
         Pi )

       + i_*N*u1^-1*v1^2 * ( 3/2*G(1 - v1,u1)*Pi - 3/2*G( - v1,u1)*Pi + 3/2*G(
         0,u1)*Pi - 3/2*G(0,v1)*Pi - 3/2*G(1,u1)*Pi + 3/2*G(1,v1)*Pi )

       + i_*N*[1-u1-v1]^-1 * (  - 3/2*G( - v1,u1)*Pi - 3/2*G(0,v1)*Pi )

       + i_*N * (  - 11/6*Pi )

       + i_*N*v1*[1-u1]^-1 * (  - Pi )

       + i_*N*v1 * ( 3/2*G(1 - v1,u1)*Pi - 3/2*G( - v1,u1)*Pi + 3/2*G(0,u1)*Pi
          - 3/2*G(0,v1)*Pi - 3/2*G(1,u1)*Pi + 3/2*G(1,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-2 * ( Pi ) ;
g [beta2_2L] =  + N^-1*u1^-2 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,
         1 - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*[1-v1]^-1 * ( G(0,v1) )

       + N^-1*u1^-1 * ( G(1 - v1,u1) - G(0,v1) - G(0,v1)*G(1 - v1,u1) + G(0,v1
         )*G(1,u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + G(1,v1) )

       + N^-1*[1-u1-v1]^-2 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) + 1/2*G(0,u1)*G(0
         ,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - 2 + G(0,v1) )

       + N^-1*[1-v1]^-2 * ( G(0,v1) )

       + N^-1*[1-v1]^-1 * ( 1 - 2*G(0,v1) )

       + N^-1 * ( 1/3*Pi^2 - G(1 - v1,u1) - 1/2*G(1 - v1,0,u1) + 1/2*G( - v1,0
         ,u1) - 1/2*G(0,1 - v1,u1) + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,v1)
          + G(0,v1) + G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G( - v1,u1) - G(0,v1)
         *G(1,u1) - 1/2*G(0,0,v1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - G(1,v1)
          + 1/2*G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 2 + G(0,u1) - G(0,v1) )

       + N^-1*u1*[u1+v1]^-1 * ( 1 + 2*G(0,u1) - 2*G(0,v1) )

       + N^-1*u1 * (  - 2/3*Pi^2 + G(1 - v1,u1) + G(1 - v1,0,u1) - G( - v1,0,
         u1) + G(0,1 - v1,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1) - 
         G(0,v1)*G(1 - v1,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,
         v1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + G(1,v1) - G(1,0,v1) )

       + N^-1*u1^2*[1-u1-v1]^-2 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) + 1/2*G(0,u1
         )*G(0,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-2 * (  - G(0,u1) + G(0,v1) )

       + N^-1*u1^2*[u1+v1]^-1 * (  - G(0,u1) + G(0,v1) )

       + N^-1*u1^2 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - G(0,1 - v1,
         u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1 - v1,u1) - G(0,
         v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + G(1,1 - v1,u1) + G(1,
         u1)*G(1,v1) + G(1,0,v1) )

       + Nf*[1-u1-v1]^-1 * (  - 1/3*G(1 - v1,u1) - 1/3*G(0,u1) + G(0,v1) - 1/3
         *G(1,v1) )

       + Nf*u1*[1-u1-v1]^-1 * ( 1/3*G(1 - v1,u1) + 1/3*G(0,u1) - G(0,v1) + 1/3
         *G(1,v1) )

       + N*u1^-2 * ( 7*G(0,v1)*G(1 - v1,u1) - 7*G(0,v1)*G(1,u1) + 7*G(1,1 - v1
         ,u1) + 7*G(1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 6*G(0,v1) + G(0,v1)*G(1 - v1,u1) - G(0,v1)*
         G(1,u1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) )

       + N*u1^-1*[1-v1]^-1 * ( G(0,v1) )

       + N*u1^-1 * ( 7*G(1 - v1,u1) - 7*G(0,v1) - 8*G(0,v1)*G(1 - v1,u1) + 8*
         G(0,v1)*G(1,u1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) + 7*G(1,v1) )

       + N*[1-u1-v1]^-2 * ( 1/4*Pi^2 + 3/2*G( - v1,0,u1) + 3/2*G(0,u1)*G(0,v1)
          - 3/2*G(0,v1)*G( - v1,u1) - 3/2*G(0,0,v1) - 3/2*G(1,0,v1) )

       + N*[1-u1-v1]^-1 * (  - 2 - 5/6*Pi^2 + 11/6*G(1 - v1,u1) + G(1 - v1,0,
         u1) - 2*G( - v1,0,u1) + G(0,1 - v1,u1) + 47/6*G(0,u1) - 2*G(0,u1)*G(0
         ,v1) + G(0,u1)*G(1,v1) - 33/2*G(0,v1) - 3*G(0,v1)*G(1 - v1,u1) + 2*G(
         0,v1)*G( - v1,u1) + 3*G(0,v1)*G(1,u1) + 2*G(0,0,v1) - 3*G(1,1 - v1,u1
         ) - 3*G(1,u1)*G(1,v1) + 11/6*G(1,v1) )

       + N*[1-v1]^-2 * ( G(0,v1) )

       + N*[1-v1]^-1 * ( 1 - 2*G(0,v1) )

       + N * ( Pi^2 - 7*G(1 - v1,u1) - 3/2*G(1 - v1,0,u1) + 3/2*G( - v1,0,u1)
          - 3/2*G(0,1 - v1,u1) + 3/2*G(0,u1)*G(0,v1) - 3/2*G(0,u1)*G(1,v1) + 7
         *G(0,v1) + 3*G(0,v1)*G(1 - v1,u1) - 3/2*G(0,v1)*G( - v1,u1) - 3*G(0,
         v1)*G(1,u1) - 3/2*G(0,0,v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) - 
         7*G(1,v1) + 3/2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-2 * ( 2/3*Pi^2 + 4*G( - v1,0,u1) + 4*G(0,u1)*G(0,v1)
          - 4*G(0,v1)*G( - v1,u1) - 4*G(0,0,v1) - 4*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * ( 2 + 3/2*Pi^2 - 11/6*G(1 - v1,u1) - 2*G(1 - v1,0
         ,u1) + 3*G( - v1,0,u1) - 2*G(0,1 - v1,u1) - 41/6*G(0,u1) + 3*G(0,u1)*
         G(0,v1) - 2*G(0,u1)*G(1,v1) + 33/2*G(0,v1) + 3*G(0,v1)*G(1 - v1,u1)
          - 3*G(0,v1)*G( - v1,u1) - 3*G(0,v1)*G(1,u1) - 3*G(0,0,v1) + 3*G(1,1
          - v1,u1) + 3*G(1,u1)*G(1,v1) - 11/6*G(1,v1) + G(1,0,v1) )

       + N*u1*[u1+v1]^-1 * ( 1 + 2*G(0,u1) - 2*G(0,v1) )

       + N*u1 * (  - 16/3*Pi^2 + 7*G(1 - v1,u1) + 8*G(1 - v1,0,u1) - 8*G( - v1
         ,0,u1) + 8*G(0,1 - v1,u1) - 8*G(0,u1)*G(0,v1) + 8*G(0,u1)*G(1,v1) - 7
         *G(0,v1) - 8*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G( - v1,u1) + 8*G(0,v1)
         *G(1,u1) + 8*G(0,0,v1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) + 7*G(1
         ,v1) - 8*G(1,0,v1) )

       + N*u1^2*[1-u1-v1]^-2 * ( 1/4*Pi^2 + 3/2*G( - v1,0,u1) + 3/2*G(0,u1)*G(
         0,v1) - 3/2*G(0,v1)*G( - v1,u1) - 3/2*G(0,0,v1) - 3/2*G(1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - 2/3*Pi^2 + G(1 - v1,0,u1) - G( - v1,0,u1)
          + G(0,1 - v1,u1) + 6*G(0,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 6
         *G(0,v1) - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,
         u1) + G(0,0,v1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) - G(1,0,v1) )

       + N*u1^2*[u1+v1]^-2 * (  - G(0,u1) + G(0,v1) )

       + N*u1^2*[u1+v1]^-1 * (  - G(0,u1) + G(0,v1) )

       + N*u1^2 * ( 14/3*Pi^2 - 7*G(1 - v1,0,u1) + 7*G( - v1,0,u1) - 7*G(0,1
          - v1,u1) + 7*G(0,u1)*G(0,v1) - 7*G(0,u1)*G(1,v1) + 7*G(0,v1)*G(1 - 
         v1,u1) - 7*G(0,v1)*G( - v1,u1) - 7*G(0,v1)*G(1,u1) - 7*G(0,0,v1) + 7*
         G(1,1 - v1,u1) + 7*G(1,u1)*G(1,v1) + 7*G(1,0,v1) )

       + i_*N^-1*u1^-2 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( Pi - G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-2 * ( 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*Pi )

       + i_*N^-1 * (  - Pi - 1/2*G(1 - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi - 1/2*G(
         0,u1)*Pi + 1/2*G(0,v1)*Pi + G(1,u1)*Pi - 1/2*G(1,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * ( 2*Pi )

       + i_*N^-1*u1 * ( Pi + G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi - 
         G(0,v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-2 * ( 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-2 * (  - Pi )

       + i_*N^-1*u1^2*[u1+v1]^-1 * (  - Pi )

       + i_*N^-1*u1^2 * (  - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi + 
         G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 1/3*Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * (  - 1/3*Pi )

       + i_*N*u1^-2 * ( 7*G(1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * ( G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 7*Pi - 8*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * ( 3/2*G( - v1,u1)*Pi + 3/2*G(0,v1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 25/6*Pi + G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 
         G(0,u1)*Pi - 2*G(0,v1)*Pi - 3*G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N * (  - 7*Pi - 3/2*G(1 - v1,u1)*Pi + 3/2*G( - v1,u1)*Pi - 3/2*G(0
         ,u1)*Pi + 3/2*G(0,v1)*Pi + 3*G(1,u1)*Pi - 3/2*G(1,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 4*G( - v1,u1)*Pi + 4*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 19/6*Pi - 2*G(1 - v1,u1)*Pi + 3*G( - v1,
         u1)*Pi - 2*G(0,u1)*Pi + 3*G(0,v1)*Pi + 3*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * ( 2*Pi )

       + i_*N*u1 * ( 7*Pi + 8*G(1 - v1,u1)*Pi - 8*G( - v1,u1)*Pi + 8*G(0,u1)*
         Pi - 8*G(0,v1)*Pi - 8*G(1,u1)*Pi + 8*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 3/2*G( - v1,u1)*Pi + 3/2*G(0,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 6*Pi + G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + 
         G(0,u1)*Pi - G(0,v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-2 * (  - Pi )

       + i_*N*u1^2*[u1+v1]^-1 * (  - Pi )

       + i_*N*u1^2 * (  - 7*G(1 - v1,u1)*Pi + 7*G( - v1,u1)*Pi - 7*G(0,u1)*Pi
          + 7*G(0,v1)*Pi + 7*G(1,u1)*Pi - 7*G(1,v1)*Pi ) ;
g [beta3_2L] =  + N^-1*u1^-2 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,
         1 - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( G(1 - v1,u1) - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1)
          - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + G(1,v1) )

       + N^-1*u1^-1*v1 * (  - G(1 - v1,u1) + G(0,v1) + 1/2*G(0,v1)*G(1 - v1,u1
         ) - 1/2*G(0,v1)*G(1,u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) - 
         G(1,v1) )

       + N^-1*[1-u1-v1]^-1 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) + 1/2*G(0,u1)*G(0
         ,v1) + G(0,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0,
         v1) )

       + N^-1*[1-v1]^-1 * (  - G(0,v1) )

       + N^-1 * (  - 3 + 1/3*Pi^2 - G(1 - v1,u1) - 1/2*G(1 - v1,0,u1) + 1/2*G(
          - v1,0,u1) - 1/2*G(0,1 - v1,u1) + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*
         G(1,v1) + G(0,v1) + G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G( - v1,u1) - 
         G(0,v1)*G(1,u1) - 1/2*G(0,0,v1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 
         G(1,v1) + 1/2*G(1,0,v1) )

       + N^-1*v1*[1-u1]^-1 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N^-1*v1 * (  - 1/3*Pi^2 + G(1 - v1,u1) + 1/2*G(1 - v1,0,u1) - 1/2*G(
          - v1,0,u1) + 1/2*G(0,1 - v1,u1) - 1/2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*
         G(1,v1) - G(0,v1) - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G( - v1,u1
         ) + 1/2*G(0,v1)*G(1,u1) + 1/2*G(0,0,v1) - 1/2*G(1,1 - v1,u1) - 1/2*G(
         1,u1)*G(1,v1) + G(1,v1) - 1/2*G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1)
          - G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * (  - 1/12*Pi^2 - 1/2*G( - v1,0,u1) + G(0,u1)
          - 1/2*G(0,u1)*G(0,v1) - G(0,v1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,
         0,v1) + 1/2*G(1,0,v1) )

       + N^-1*u1*[u1+v1]^-1 * ( G(0,u1) - G(0,v1) )

       + N^-1*u1 * (  - 2/3*Pi^2 + G(1 - v1,u1) + G(1 - v1,0,u1) - G( - v1,0,
         u1) + G(0,1 - v1,u1) - G(0,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 
         G(0,v1)*G(1 - v1,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,
         v1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + G(1,v1) - G(1,0,v1) )

       + N^-1*u1*v1 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - G(0,1 - v1
         ,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1 - v1,u1) - G(0
         ,v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + G(1,1 - v1,u1) + G(1
         ,u1)*G(1,v1) + G(1,0,v1) )

       + N^-1*u1^2 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - G(0,1 - v1,
         u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1 - v1,u1) - G(0,
         v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + G(1,1 - v1,u1) + G(1,
         u1)*G(1,v1) + G(1,0,v1) )

       + Nf * (  - 2/3*G(1 - v1,u1) - 2/3*G(0,u1) + 2*G(0,v1) - 2/3*G(1,v1) )

       + N*u1^-2 * ( 7*G(0,v1)*G(1 - v1,u1) - 7*G(0,v1)*G(1,u1) + 7*G(1,1 - v1
         ,u1) + 7*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 7*G(0,v1)*G(1 - v1,u1) + 7*G(0,v1)*G(1,u1) - 7*G(1,
         1 - v1,u1) - 7*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 7*G(1 - v1,u1) - 7*G(0,v1)*G(1 - v1,u1) + 7*G(0,v1)*G(1,
         u1) - 7*G(1,1 - v1,u1) - 7*G(1,u1)*G(1,v1) + 7*G(1,v1) )

       + N*u1^-1*v1 * (  - 7*G(1 - v1,u1) + 7*G(0,v1) + 5/2*G(0,v1)*G(1 - v1,
         u1) - 5/2*G(0,v1)*G(1,u1) + 5/2*G(1,1 - v1,u1) + 5/2*G(1,u1)*G(1,v1)
          - 7*G(1,v1) )

       + N*[1-u1-v1]^-1 * ( 5/12*Pi^2 + 5/2*G( - v1,0,u1) + 5/2*G(0,u1)*G(0,v1
         ) + 7*G(0,v1) - 5/2*G(0,v1)*G( - v1,u1) - 5/2*G(0,0,v1) - 5/2*G(1,0,
         v1) )

       + N*[1-v1]^-1 * (  - G(0,v1) )

       + N * (  - 3 - 10/3*G(1 - v1,u1) - 1/2*G(1 - v1,0,u1) - 3/2*G( - v1,0,
         u1) - 1/2*G(0,1 - v1,u1) + 29/3*G(0,u1) - 3/2*G(0,u1)*G(0,v1) - 1/2*
         G(0,u1)*G(1,v1) - 16*G(0,v1) + G(0,v1)*G(1 - v1,u1) + 3/2*G(0,v1)*G(
          - v1,u1) - G(0,v1)*G(1,u1) + 3/2*G(0,0,v1) + G(1,1 - v1,u1) + G(1,u1
         )*G(1,v1) - 10/3*G(1,v1) + 5/2*G(1,0,v1) )

       + N*v1*[1-u1]^-1 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N*v1 * (  - 5/3*Pi^2 + 7*G(1 - v1,u1) + 5/2*G(1 - v1,0,u1) - 5/2*G(
          - v1,0,u1) + 5/2*G(0,1 - v1,u1) - 5/2*G(0,u1)*G(0,v1) + 5/2*G(0,u1)*
         G(1,v1) - 7*G(0,v1) - 5/2*G(0,v1)*G(1 - v1,u1) + 5/2*G(0,v1)*G( - v1,
         u1) + 5/2*G(0,v1)*G(1,u1) + 5/2*G(0,0,v1) - 5/2*G(1,1 - v1,u1) - 5/2*
         G(1,u1)*G(1,v1) + 7*G(1,v1) - 5/2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-2 * ( 7/6*Pi^2 + 7*G( - v1,0,u1) + 7*G(0,u1)*G(0,v1)
          - 7*G(0,v1)*G( - v1,u1) - 7*G(0,0,v1) - 7*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 5/12*Pi^2 - 5/2*G( - v1,0,u1) + 7*G(0,u1) - 
         5/2*G(0,u1)*G(0,v1) - 7*G(0,v1) + 5/2*G(0,v1)*G( - v1,u1) + 5/2*G(0,0
         ,v1) + 5/2*G(1,0,v1) )

       + N*u1*[u1+v1]^-1 * ( G(0,u1) - G(0,v1) )

       + N*u1 * (  - 14/3*Pi^2 + 7*G(1 - v1,u1) + 7*G(1 - v1,0,u1) - 7*G( - v1
         ,0,u1) + 7*G(0,1 - v1,u1) - 7*G(0,u1) - 7*G(0,u1)*G(0,v1) + 7*G(0,u1)
         *G(1,v1) - 7*G(0,v1)*G(1 - v1,u1) + 7*G(0,v1)*G( - v1,u1) + 7*G(0,v1)
         *G(1,u1) + 7*G(0,0,v1) - 7*G(1,1 - v1,u1) - 7*G(1,u1)*G(1,v1) + 7*G(1
         ,v1) - 7*G(1,0,v1) )

       + N*u1*v1 * ( 14/3*Pi^2 - 7*G(1 - v1,0,u1) + 7*G( - v1,0,u1) - 7*G(0,1
          - v1,u1) + 7*G(0,u1)*G(0,v1) - 7*G(0,u1)*G(1,v1) + 7*G(0,v1)*G(1 - 
         v1,u1) - 7*G(0,v1)*G( - v1,u1) - 7*G(0,v1)*G(1,u1) - 7*G(0,0,v1) + 7*
         G(1,1 - v1,u1) + 7*G(1,u1)*G(1,v1) + 7*G(1,0,v1) )

       + N*u1^2 * ( 14/3*Pi^2 - 7*G(1 - v1,0,u1) + 7*G( - v1,0,u1) - 7*G(0,1
          - v1,u1) + 7*G(0,u1)*G(0,v1) - 7*G(0,u1)*G(1,v1) + 7*G(0,v1)*G(1 - 
         v1,u1) - 7*G(0,v1)*G( - v1,u1) - 7*G(0,v1)*G(1,u1) - 7*G(0,0,v1) + 7*
         G(1,1 - v1,u1) + 7*G(1,u1)*G(1,v1) + 7*G(1,0,v1) )

       + i_*N^-1*u1^-2 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( Pi - G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - Pi + 1/2*G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*Pi )

       + i_*N^-1 * (  - Pi - 1/2*G(1 - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi - 1/2*G(
         0,u1)*Pi + 1/2*G(0,v1)*Pi + G(1,u1)*Pi - 1/2*G(1,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * (  - Pi )

       + i_*N^-1*v1 * ( Pi + 1/2*G(1 - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 1/2*G(
         0,u1)*Pi - 1/2*G(0,v1)*Pi - 1/2*G(1,u1)*Pi + 1/2*G(1,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( Pi - 1/2*G( - v1,u1)*Pi - 1/2*G(0,v1)*Pi
          )

       + i_*N^-1*u1*[u1+v1]^-1 * ( Pi )

       + i_*N^-1*u1 * ( G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi - G(0,v1
         )*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N^-1*u1*v1 * (  - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi + 
         G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N^-1*u1^2 * (  - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi + 
         G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*Nf * ( 2/3*Pi )

       + i_*N*u1^-2 * ( 7*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 7*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 7*Pi - 7*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 7*Pi + 5/2*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 5/2*G( - v1,u1)*Pi + 5/2*G(0,v1)*Pi )

       + i_*N * (  - 14/3*Pi - 1/2*G(1 - v1,u1)*Pi - 3/2*G( - v1,u1)*Pi - 1/2*
         G(0,u1)*Pi - 3/2*G(0,v1)*Pi + G(1,u1)*Pi - 1/2*G(1,v1)*Pi )

       + i_*N*v1*[1-u1]^-1 * (  - Pi )

       + i_*N*v1 * ( 7*Pi + 5/2*G(1 - v1,u1)*Pi - 5/2*G( - v1,u1)*Pi + 5/2*G(0
         ,u1)*Pi - 5/2*G(0,v1)*Pi - 5/2*G(1,u1)*Pi + 5/2*G(1,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 7*G( - v1,u1)*Pi + 7*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * ( 7*Pi - 5/2*G( - v1,u1)*Pi - 5/2*G(0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * ( Pi )

       + i_*N*u1 * ( 7*G(1 - v1,u1)*Pi - 7*G( - v1,u1)*Pi + 7*G(0,u1)*Pi - 7*
         G(0,v1)*Pi - 7*G(1,u1)*Pi + 7*G(1,v1)*Pi )

       + i_*N*u1*v1 * (  - 7*G(1 - v1,u1)*Pi + 7*G( - v1,u1)*Pi - 7*G(0,u1)*Pi
          + 7*G(0,v1)*Pi + 7*G(1,u1)*Pi - 7*G(1,v1)*Pi )

       + i_*N*u1^2 * (  - 7*G(1 - v1,u1)*Pi + 7*G( - v1,u1)*Pi - 7*G(0,u1)*Pi
          + 7*G(0,v1)*Pi + 7*G(1,u1)*Pi - 7*G(1,v1)*Pi ) ;
g [gamma1_2L] =  + N^-1*u1^-1 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - 
         G(1,1 - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*v1^2 * (  - 1/2*G(1 - v1,1,1 - v1,u1) - 1/2*G(0,v1)*G(1 - 
         v1,1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,1,u1) + 1/2*G(0,v1)*G(0,1 - v1,
         u1) + 1/2*G(0,v1)*G(1,1,u1) + 1/2*G(0,1,1 - v1,u1) - 1/2*G(0,1,u1)*G(
         0,v1) + 1/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1)*G(1,u1) - 1/2*G(1,1 - 
         v1,1 - v1,u1) + 5/12*G(1,u1)*Pi^2 - 1/2*G(1,v1)*G(1 - v1,1,u1) - 1/2*
         G(1,v1)*G(1,1 - v1,u1) - 1/2*G(1,1,1 - v1,u1) - 1/2*G(1,1,u1)*G(1,v1)
          - 1/2*G(1,1,v1)*G(1,u1) )

       + N^-1*[1-u1-v1]^-1 * (  - 1/2*G(0,v1) )

       + N^-1*[1-u1]^-2 * (  - 1/12*Pi^2 - 1/2*G( - v1,0,u1) - 1/2*G(0,u1)*G(0
         ,v1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,0,v1) + 1/2*G(1,0,v1) )

       + N^-1*[1-u1]^-1 * ( 5/12*Pi^2 + 5/2*G( - v1,0,u1) - 1/2*G(0,u1) + 5/2*
         G(0,u1)*G(0,v1) - 5/2*G(0,v1)*G( - v1,u1) - 5/2*G(0,0,v1) - 5/2*G(1,0
         ,v1) )

       + N^-1 * (  - 1/3*Pi^2 - G(1 - v1,u1) - 2*G( - v1,0,u1) + 1/2*G(0,u1)
          - 2*G(0,u1)*G(0,v1) + 1/2*G(0,v1) + 4*G(0,v1)*G(1 - v1,u1) + 2*G(0,
         v1)*G( - v1,u1) - 4*G(0,v1)*G(1,u1) + 2*G(0,0,v1) + 4*G(1,1 - v1,u1)
          + 4*G(1,u1)*G(1,v1) - G(1,v1) + 2*G(1,0,v1) )

       + N^-1*v1*[1-u1]^-3 * (  - 2*zeta3 + 1/2*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          - 1/3*G(1 - v1,u1)*Pi^2 + 3*G( - v1,0,u1) - 2*G(0, - v1,0,u1) + 2/3*
         G(0,u1)*Pi^2 + 3*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1) + 1/3*G(0,v1)*
         Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) - 3*G(
         0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 3*G(0,0,v1) + 2*G(0,0,
         v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1) - 2*G(0,1,0,v1
         ) - 1/3*G(1,v1)*Pi^2 - 3*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(1
         ,0,0,v1) + 2*G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-2 * ( 4*zeta3 + 1/6*Pi^2 + 4*G(1 - v1, - v1,0,u1) + 2/
         3*G(1 - v1,u1)*Pi^2 - 5*G( - v1,0,u1) + 4*G(0, - v1,0,u1) + 3/2*G(0,
         u1) - 4/3*G(0,u1)*Pi^2 - 3*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,0,v1) - 2/
         3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,
         u1) + 5*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(0, - v1,u1) + 5*G(0,0,v1)
          - 4*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(0,u1) + 4*G(0,0,0,v1) + 4
         *G(0,1,0,v1) + 2/3*G(1,v1)*Pi^2 + G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1
         ) - 4*G(1,0,0,v1) - 4*G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-1 * (  - zeta3 + 2/3*Pi^2 + G(1 - v1,1 - v1,u1) - G(1
          - v1,1 - v1,0,u1) + G(1 - v1, - v1,0,u1) + 2*G(1 - v1,u1) + 2/3*G(1
          - v1,u1)*Pi^2 - G(1 - v1,0,1 - v1,u1) - 5/2*G(1 - v1,0,u1) + 9/2*G(
          - v1,0,u1) - G(0,1 - v1,1 - v1,u1) - 5/2*G(0,1 - v1,u1) - G(0,1 - v1
         ,u1)*G(1,v1) + G(0, - v1,0,u1) - 3/2*G(0,u1) + 1/2*G(0,u1)*Pi^2 + 7/2
         *G(0,u1)*G(0,v1) - 5/2*G(0,u1)*G(1,v1) + G(0,u1)*G(1,0,v1) - G(0,u1)*
         G(1,1,v1) - 1/2*G(0,v1) - 2/3*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,
         u1) + G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,0,u1) - 9/2*G(0,v1)*G(
          - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0, - v1,u1) - 2*G(0,
         v1)*G(1,u1) + G(0,v1)*G(1,0,u1) - 9/2*G(0,0,v1) - G(0,0,v1)*G(1 - v1,
         u1) - G(0,0,v1)*G(0,u1) + G(0,0,0,v1) + G(0,1,1 - v1,u1) - G(0,1,u1)*
         G(0,v1) + G(0,1,u1)*G(1,v1) - G(0,1,v1) + G(0,1,v1)*G(0,u1) - G(0,1,0
         ,v1) + 2*G(1,1 - v1,u1) - G(1,1 - v1,0,u1) + G(1,u1)*Pi^2 + 2*G(1,u1)
         *G(1,v1) + 2*G(1,v1) + 2/3*G(1,v1)*Pi^2 + G(1,v1)*G(1 - v1,u1) - G(1,
         v1)*G(1 - v1,0,u1) - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1,v1) + 5/2*G(1,0
         ,v1) + G(1,0,v1)*G(1 - v1,u1) - G(1,0,0,v1) + G(1,1,v1) + G(1,1,0,v1)
          )

       + N^-1*v1 * (  - zeta3 - 4/3*Pi^2 - G(1 - v1,1 - v1,u1) + G(1 - v1,1 - 
         v1,0,u1) - 3*G(1 - v1, - v1,0,u1) - 2*G(1 - v1,u1) - G(1 - v1,u1)*
         Pi^2 + G(1 - v1,0,1 - v1,u1) + 5/2*G(1 - v1,0,u1) + G(1 - v1,1,1 - v1
         ,u1) - 5/2*G( - v1,0,u1) + G(0,1 - v1,1 - v1,u1) + 5/2*G(0,1 - v1,u1)
          + G(0,1 - v1,u1)*G(1,v1) - 3*G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2 - 7/
         2*G(0,u1)*G(0,v1) + 5/2*G(0,u1)*G(1,v1) - 3*G(0,u1)*G(1,0,v1) + G(0,
         u1)*G(1,1,v1) + G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1,1 - v1,u1) + 3*G(0,v1
         )*G(1 - v1, - v1,u1) - 9/2*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1 - v1,
         0,u1) - G(0,v1)*G(1 - v1,1,u1) + 5/2*G(0,v1)*G( - v1,u1) - 3*G(0,v1)*
         G(0,1 - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 11/2*G(0,v1)*G(1,u1) - G(0
         ,v1)*G(1,0,u1) - G(0,v1)*G(1,1,u1) + 5/2*G(0,0,v1) + 3*G(0,0,v1)*G(1
          - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1)
          + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + G(0,1,v1) - G(0,1,v1)*
         G(0,u1) - G(0,1,v1)*G(1,u1) - G(0,1,0,v1) + G(1,1 - v1,1 - v1,u1) - 
         11/2*G(1,1 - v1,u1) + G(1,1 - v1,0,u1) - 11/6*G(1,u1)*Pi^2 - 11/2*G(1
         ,u1)*G(1,v1) - 2*G(1,v1) - G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,u1) + G(1,
         v1)*G(1 - v1,0,u1) + G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G(1,1 - v1,u1)
          + G(1,0,1 - v1,u1) + G(1,0,u1)*G(1,v1) - 1/2*G(1,0,v1) + G(1,0,v1)*
         G(1 - v1,u1) + 3*G(1,0,0,v1) + G(1,1,1 - v1,u1) + G(1,1,u1)*G(1,v1)
          - G(1,1,v1) + G(1,1,v1)*G(1,u1) + G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-4 * ( 3*zeta3 + 3*G(1 - v1, - v1,0,u1) + 1/2*G(1 - 
         v1,u1)*Pi^2 + 3*G(0, - v1,0,u1) - G(0,u1)*Pi^2 + 3*G(0,u1)*G(1,0,v1)
          - 1/2*G(0,v1)*Pi^2 - 3*G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - 
         v1,0,u1) - 3*G(0,v1)*G(0, - v1,u1) - 3*G(0,0,v1)*G(1 - v1,u1) - 3*G(0
         ,0,v1)*G(0,u1) + 3*G(0,0,0,v1) + 3*G(0,1,0,v1) + 1/2*G(1,v1)*Pi^2 - 3
         *G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,0,v1) - 3*G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-3 * (  - 3*zeta3 - Pi^2 - 3*G(1 - v1, - v1,0,u1) - 
         1/2*G(1 - v1,u1)*Pi^2 + 3*G( - v1,0,u1) - 3*G(0, - v1,0,u1) + G(0,u1)
         *Pi^2 - 3*G(0,u1)*G(1,0,v1) + 1/2*G(0,v1)*Pi^2 + 3*G(0,v1)*G(1 - v1,
          - v1,u1) - 3*G(0,v1)*G(1 - v1,0,u1) - 3*G(0,v1)*G( - v1,u1) + 3*G(0,
         v1)*G(0, - v1,u1) - 3*G(0,0,v1) + 3*G(0,0,v1)*G(1 - v1,u1) + 3*G(0,0,
         v1)*G(0,u1) - 3*G(0,0,0,v1) - 3*G(0,1,0,v1) - 1/2*G(1,v1)*Pi^2 + 3*G(
         1,0,v1) + 3*G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,0,v1) + 3*G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-2 * ( 1/2*zeta3 + 1/2*Pi^2 - 1/2*G(1 - v1,1 - v1,0,
         u1) + 3/2*G(1 - v1, - v1,0,u1) - 3/2*G(1 - v1,u1) + 1/2*G(1 - v1,u1)*
         Pi^2 - 1/2*G(1 - v1,0,1 - v1,u1) + G(1 - v1,1,1 - v1,u1) - 3/2*G( - 
         v1,0,u1) - 1/2*G(0,1 - v1,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*G(1,v1) + 3/
         2*G(0, - v1,0,u1) - 1/12*G(0,u1)*Pi^2 + 3/2*G(0,u1)*G(1,0,v1) - 1/2*
         G(0,u1)*G(1,1,v1) + 3/2*G(0,v1) - 1/2*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 3/2*G(0,v1)*G(1 - v1, - v1,u1) + 3/2*G(0,v1)*G(1 - v1,0
         ,u1) - G(0,v1)*G(1 - v1,1,u1) + 3/2*G(0,v1)*G( - v1,u1) - 3/2*G(0,v1)
         *G(0, - v1,u1) + 1/2*G(0,v1)*G(1,0,u1) - G(0,v1)*G(1,1,u1) + 3/2*G(0,
         0,v1) - 3/2*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,0,v1)*G(0,u1) + 3/2*G(0,
         0,0,v1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0,v1) - 1/2*G(0,1,u1
         )*G(1,v1) + 1/2*G(0,1,v1)*G(0,u1) - G(0,1,v1)*G(1,u1) + 1/2*G(0,1,0,
         v1) + G(1,1 - v1,1 - v1,u1) - 1/2*G(1,1 - v1,0,u1) - 1/3*G(1,u1)*Pi^2
          - 3/2*G(1,v1) + 1/2*G(1,v1)*Pi^2 - 1/2*G(1,v1)*G(1 - v1,0,u1) + G(1,
         v1)*G(1 - v1,1,u1) + G(1,v1)*G(1,1 - v1,u1) - 1/2*G(1,0,1 - v1,u1) - 
         1/2*G(1,0,u1)*G(1,v1) - 3/2*G(1,0,v1) - 1/2*G(1,0,v1)*G(1 - v1,u1) - 
         3/2*G(1,0,0,v1) + G(1,1,1 - v1,u1) + G(1,1,u1)*G(1,v1) + G(1,1,v1)*G(
         1,u1) - 1/2*G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-1 * ( 1/2*zeta3 - 13/12*Pi^2 + 3/2*G(1 - v1,1 - v1,
         u1) - 1/2*G(1 - v1,1 - v1,0,u1) + 3/2*G(1 - v1, - v1,0,u1) + 1/2*G(1
          - v1,u1)*Pi^2 - 1/2*G(1 - v1,0,1 - v1,u1) - 1/2*G(1 - v1,0,u1) + G(1
          - v1,1,1 - v1,u1) + G( - v1,0,u1) - 1/2*G(0,1 - v1,1 - v1,u1) - 1/2*
         G(0,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*G(1,v1) + 3/2*G(0, - v1,0,u1) - 1/
         12*G(0,u1)*Pi^2 + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,v1) + 3/2*G(0
         ,u1)*G(1,0,v1) - 1/2*G(0,u1)*G(1,1,v1) - 1/2*G(0,v1)*Pi^2 + G(0,v1)*
         G(1 - v1,1 - v1,u1) - 3/2*G(0,v1)*G(1 - v1, - v1,u1) + 3/2*G(0,v1)*G(
         1 - v1,0,u1) - G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,u1) - 3/2*G(0
         ,v1)*G(0, - v1,u1) - 3/2*G(0,v1)*G(1,u1) + 1/2*G(0,v1)*G(1,0,u1) - G(
         0,v1)*G(1,1,u1) - G(0,0,v1) - 3/2*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,0,
         v1)*G(0,u1) + 3/2*G(0,0,0,v1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*
         G(0,v1) - 1/2*G(0,1,u1)*G(1,v1) - 3/2*G(0,1,v1) + 1/2*G(0,1,v1)*G(0,
         u1) - G(0,1,v1)*G(1,u1) + 1/2*G(0,1,0,v1) + G(1,1 - v1,1 - v1,u1) + 3/
         2*G(1,1 - v1,u1) - 1/2*G(1,1 - v1,0,u1) - 1/3*G(1,u1)*Pi^2 + 3/2*G(1,
         u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 + 3/2*G(1,v1)*G(1 - v1,u1) - 1/2*G(1,
         v1)*G(1 - v1,0,u1) + G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G(1,1 - v1,u1)
          - 1/2*G(1,0,1 - v1,u1) - 1/2*G(1,0,u1)*G(1,v1) + G(1,0,v1) - 1/2*G(1
         ,0,v1)*G(1 - v1,u1) - 3/2*G(1,0,0,v1) + G(1,1,1 - v1,u1) + G(1,1,u1)*
         G(1,v1) + 3/2*G(1,1,v1) + G(1,1,v1)*G(1,u1) - 1/2*G(1,1,0,v1) )

       + N^-1*v1^2 * (  - zeta3 + 2*Pi^2 - 2*G(1 - v1,1 - v1,u1) + G(1 - v1,1
          - v1,0,u1) - 3*G(1 - v1, - v1,0,u1) + 2*G(1 - v1,u1) - G(1 - v1,u1)*
         Pi^2 + G(1 - v1,0,1 - v1,u1) + 1/2*G(1 - v1,0,u1) - 3*G(1 - v1,1,1 - 
         v1,u1) - 5/2*G( - v1,0,u1) + G(0,1 - v1,1 - v1,u1) + 1/2*G(0,1 - v1,
         u1) + G(0,1 - v1,u1)*G(1,v1) - 3*G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2
          - 1/2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*G(1,v1) - 3*G(0,u1)*G(1,0,v1) + 
         G(0,u1)*G(1,1,v1) - 2*G(0,v1) + G(0,v1)*Pi^2 - 3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 3*G(0,v1)*G(1 - v1, - v1,u1) + 3/2*G(0,v1)*G(1 - v1,u1)
          - 3*G(0,v1)*G(1 - v1,0,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + 5/2*G(0,v1)*
         G( - v1,u1) + G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 1/2*
         G(0,v1)*G(1,u1) - G(0,v1)*G(1,0,u1) + 3*G(0,v1)*G(1,1,u1) + 5/2*G(0,0
         ,v1) + 3*G(0,0,v1)*G(1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 3*G(0,0,0,v1)
          + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) + 2
         *G(0,1,v1) - G(0,1,v1)*G(0,u1) + 3*G(0,1,v1)*G(1,u1) - G(0,1,0,v1) - 
         3*G(1,1 - v1,1 - v1,u1) - 1/2*G(1,1 - v1,u1) + G(1,1 - v1,0,u1) + 3/2
         *G(1,u1)*Pi^2 - 1/2*G(1,u1)*G(1,v1) + 2*G(1,v1) - G(1,v1)*Pi^2 - 2*G(
         1,v1)*G(1 - v1,u1) + G(1,v1)*G(1 - v1,0,u1) - 3*G(1,v1)*G(1 - v1,1,u1
         ) - 3*G(1,v1)*G(1,1 - v1,u1) + G(1,0,1 - v1,u1) + G(1,0,u1)*G(1,v1)
          - 5/2*G(1,0,v1) + G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,0,v1) - 3*G(1,1,1
          - v1,u1) - 3*G(1,1,u1)*G(1,v1) - 2*G(1,1,v1) - 3*G(1,1,v1)*G(1,u1)
          + G(1,1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 1/12*Pi^2 - 1/2*G( - v1,0,u1) - 1/2*G(0,
         u1)*G(0,v1) + 1/2*G(0,v1)*G( - v1,u1) + 1/2*G(0,0,v1) + 1/2*G(1,0,v1)
          )

       + N^-1*u1*[1-u1-v1]^-1 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) - 1/2*G(0,u1) + 2
         *G(0,u1)*G(0,v1) + 1/2*G(0,v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1)
          - 2*G(1,0,v1) )

       + N^-1*u1*[1-v1]^-2 * (  - G(0,v1) )

       + N^-1*u1*[1-v1]^-1 * (  - 1 + G(0,v1) )

       + N^-1*u1 * (  - 3/2*zeta3 - 7/4*Pi^2 - 11/360*Pi^4 + 1/2*G(1 - v1,1 - 
         v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3/2*G(1 - v1,1 - v1,0,u1) - 
         G(1 - v1,1 - v1,0,0,u1) + 3*G(1 - v1,1 - v1,1,1 - v1,u1) - G(1 - v1,
          - v1,1 - v1,0,u1) + G(1 - v1, - v1, - v1,0,u1) + 1/3*G(1 - v1, - v1,
         u1)*Pi^2 - G(1 - v1, - v1,0,1 - v1,u1) - 1/2*G(1 - v1, - v1,0,u1) + 
         G(1 - v1, - v1,0,0,u1) - 2*G(1 - v1,u1) - 2*G(1 - v1,u1)*zeta3 + 5/3*
         G(1 - v1,u1)*Pi^2 - 3/2*G(1 - v1,0,1 - v1,u1) - G(1 - v1,0,1 - v1,0,
         u1) + G(1 - v1,0, - v1,0,u1) + 3*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,u1)*
         Pi^2 - G(1 - v1,0,0,1 - v1,u1) + 3/2*G(1 - v1,0,0,u1) + 3*G(1 - v1,0,
         1,1 - v1,u1) + 2/3*G( - v1,1 - v1,u1)*Pi^2 + 3/2*G( - v1,1 - v1,0,u1)
          + G( - v1,1 - v1,0,0,u1) - 3*G( - v1,1 - v1,1,1 - v1,u1) + G( - v1,
          - v1,1 - v1,0,u1) - G( - v1, - v1, - v1,0,u1) - 1/3*G( - v1, - v1,u1
         )*Pi^2 + G( - v1, - v1,0,1 - v1,u1) - 1/2*G( - v1, - v1,0,u1) - G( - 
         v1, - v1,0,0,u1) + 2*G( - v1,u1)*zeta3 - 7/6*G( - v1,u1)*Pi^2 + 3/2*
         G( - v1,0,1 - v1,u1) + G( - v1,0,1 - v1,0,u1) - G( - v1,0, - v1,0,u1)
          - 7/2*G( - v1,0,u1) - 2/3*G( - v1,0,u1)*Pi^2 + G( - v1,0,0,1 - v1,u1
         ) - 1/2*G( - v1,0,0,u1) - 3*G( - v1,0,1,1 - v1,u1) - 3/2*G(0,1 - v1,1
          - v1,u1) - G(0,1 - v1,1 - v1,0,u1) + G(0,1 - v1, - v1,0,u1) + 3*G(0,
         1 - v1,u1) + 2/3*G(0,1 - v1,u1)*Pi^2 - 3/2*G(0,1 - v1,u1)*G(1,v1) + 
         G(0,1 - v1,u1)*G(1,0,v1) - G(0,1 - v1,0,1 - v1,u1) + 3/2*G(0,1 - v1,0
         ,u1) - G(0,1 - v1,0,u1)*G(1,v1) + 3*G(0,1 - v1,1,1 - v1,u1) + 3*G(0,1
          - v1,1,u1)*G(1,v1) - G(0,u1)*zeta3 + 1/4*G(0,u1)*Pi^2 - 7/2*G(0,u1)*
         G(0,v1) - 2/3*G(0,u1)*G(0,v1)*Pi^2 + 3*G(0,u1)*G(1,v1) + 2/3*G(0,u1)*
         G(1,v1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) - G(0,u1)*G(1,0,0,v1) - 3/2*G(0,u1
         )*G(1,1,v1) + G(0,u1)*G(1,1,0,v1) + 2*G(0,v1)*zeta3 - 7/6*G(0,v1)*
         Pi^2 + 9/2*G(0,v1)*G(1 - v1,1 - v1,u1) + G(0,v1)*G(1 - v1,1 - v1,0,u1
         ) - 3*G(0,v1)*G(1 - v1,1 - v1,1,u1) + G(0,v1)*G(1 - v1, - v1,1 - v1,
         u1) - G(0,v1)*G(1 - v1, - v1, - v1,u1) + 1/2*G(0,v1)*G(1 - v1, - v1,
         u1) - 11/2*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 3*
         G(0,v1)*G(1 - v1,0,1 - v1,u1) - G(0,v1)*G(1 - v1,0, - v1,u1) - 2*G(0,
         v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,0,0,u1) - 3*G(0,v1)*G(1 - v1,0,
         1,u1) - 3/2*G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*G( - v1,1 - v1,0,u1)
          + 3*G(0,v1)*G( - v1,1 - v1,1,u1) - G(0,v1)*G( - v1, - v1,1 - v1,u1)
          + G(0,v1)*G( - v1, - v1, - v1,u1) + 1/2*G(0,v1)*G( - v1, - v1,u1) + 
         7/2*G(0,v1)*G( - v1,u1) + 1/3*G(0,v1)*G( - v1,u1)*Pi^2 - 3*G(0,v1)*G(
          - v1,0,1 - v1,u1) + G(0,v1)*G( - v1,0, - v1,u1) - G(0,v1)*G( - v1,0,
         0,u1) + 3*G(0,v1)*G( - v1,0,1,u1) + 3*G(0,v1)*G(0,1 - v1,1 - v1,u1)
          - G(0,v1)*G(0,1 - v1, - v1,u1) - 6*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*
         G(0,1 - v1,0,u1) - 3*G(0,v1)*G(0,1 - v1,1,u1) - 3*G(0,v1)*G(1,1 - v1,
         1 - v1,u1) + G(0,v1)*G(1,1 - v1, - v1,u1) - G(0,v1)*G(1,1 - v1,0,u1)
          + 3*G(0,v1)*G(1,1 - v1,1,u1) + 11/2*G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(
         1,u1)*Pi^2 + G(0,v1)*G(1,0,1 - v1,u1) + G(0,v1)*G(1,0, - v1,u1) + 3/2
         *G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) - 9/2*G(0,v1)*G(1,1,u1) - 
         G(0,v1)*G(1,1,0,u1) + 3*G(0,v1)*G(1,1,1,u1) - G(0,0,1 - v1,1 - v1,u1)
          + 3/2*G(0,0,1 - v1,u1) - G(0,0,1 - v1,u1)*G(0,v1) - G(0,0,1 - v1,u1)
         *G(1,v1) - G(0,0, - v1,u1)*G(0,v1) + G(0,0, - v1,0,u1) - 3/2*G(0,0,u1
         ) + 1/2*G(0,0,u1)*Pi^2 - 1/2*G(0,0,u1)*G(0,v1) - G(0,0,u1)*G(0,0,v1)
          + G(0,0,u1)*G(0,1,v1) + 3/2*G(0,0,u1)*G(1,v1) + G(0,0,u1)*G(1,0,v1)
          - G(0,0,u1)*G(1,1,v1) + 7/2*G(0,0,v1) + 1/3*G(0,0,v1)*Pi^2 - G(0,0,
         v1)*G(1 - v1, - v1,u1) + 1/2*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G(1
          - v1,0,u1) + G(0,0,v1)*G( - v1, - v1,u1) + 1/2*G(0,0,v1)*G( - v1,u1)
          + G(0,0,v1)*G( - v1,0,u1) - G(0,0,v1)*G(0,1 - v1,u1) + G(0,0,v1)*G(1
         ,1 - v1,u1) + G(0,0,v1)*G(1,0,u1) + 1/2*G(0,0,0,v1) + G(0,0,0,v1)*G(0
         ,u1) - G(0,0,0,v1)*G(1,u1) - G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1) + 2
         *G(0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) - 3/2*G(0,0,1,v1) + G(0,
         0,1,v1)*G(1 - v1,u1) - G(0,0,1,v1)*G( - v1,u1) + 3*G(0,1,1 - v1,1 - 
         v1,u1) - 15/2*G(0,1,1 - v1,u1) + 3*G(0,1,1 - v1,u1)*G(1,v1) - G(0,1,1
          - v1,0,u1) - 3/2*G(0,1,u1)*Pi^2 + 15/2*G(0,1,u1)*G(0,v1) - 3*G(0,1,
         u1)*G(0,1,v1) - 15/2*G(0,1,u1)*G(1,v1) + 3*G(0,1,u1)*G(1,1,v1) + 2/3*
         G(0,1,v1)*Pi^2 - 3*G(0,1,v1)*G(1 - v1,1 - v1,u1) + G(0,1,v1)*G(1 - v1
         , - v1,u1) + 9/2*G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,v1)*G( - v1,1 - v1,
         u1) - G(0,1,v1)*G( - v1, - v1,u1) - 3/2*G(0,1,v1)*G( - v1,u1) + 3/2*
         G(0,1,v1)*G(0,u1) - 9/2*G(0,1,v1)*G(1,u1) - G(0,1,v1)*G(1,0,u1) + 3*
         G(0,1,v1)*G(1,1,u1) - G(0,1,0,1 - v1,u1) + G(0,1,0,u1)*G(0,v1) - G(0,
         1,0,u1)*G(1,v1) - 3/2*G(0,1,0,v1) - G(0,1,0,v1)*G(0,u1) + G(0,1,0,v1)
         *G(1,u1) + 3*G(0,1,0,1,v1) + 3*G(0,1,1,1 - v1,u1) - 3*G(0,1,1,u1)*G(0
         ,v1) + 3*G(0,1,1,u1)*G(1,v1) - 2*G(0,1,1,0,v1) + 9/2*G(1,1 - v1,1 - 
         v1,u1) + G(1,1 - v1,1 - v1,0,u1) - G(1,1 - v1, - v1,0,u1) - 11/2*G(1,
         1 - v1,u1) - 2/3*G(1,1 - v1,u1)*Pi^2 + G(1,1 - v1,0,1 - v1,u1) - 3/2*
         G(1,1 - v1,0,u1) - 3*G(1,1 - v1,1,1 - v1,u1) + G(1,u1)*zeta3 - 9/4*G(
         1,u1)*Pi^2 - 11/2*G(1,u1)*G(1,v1) - 2/3*G(1,u1)*G(1,v1)*Pi^2 - 2*G(1,
         v1) - 2*G(1,v1)*zeta3 + 5/3*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1,1 - v1,
         1,u1) - G(1,v1)*G(1 - v1, - v1,0,u1) + 1/2*G(1,v1)*G(1 - v1,u1) - 2/3
         *G(1,v1)*G(1 - v1,u1)*Pi^2 - 3/2*G(1,v1)*G(1 - v1,0,u1) - G(1,v1)*G(1
          - v1,0,0,u1) + 3*G(1,v1)*G(1 - v1,0,1,u1) - 3*G(1,v1)*G( - v1,1 - v1
         ,1,u1) + G(1,v1)*G( - v1, - v1,0,u1) + 2/3*G(1,v1)*G( - v1,u1)*Pi^2
          + 3/2*G(1,v1)*G( - v1,0,u1) + G(1,v1)*G( - v1,0,0,u1) - 3*G(1,v1)*G(
          - v1,0,1,u1) + 9/2*G(1,v1)*G(1,1 - v1,u1) + G(1,v1)*G(1,1 - v1,0,u1)
          - 3*G(1,v1)*G(1,1 - v1,1,u1) + G(1,0,1 - v1,1 - v1,u1) - 3/2*G(1,0,1
          - v1,u1) + G(1,0,1 - v1,u1)*G(1,v1) - G(1,0, - v1,0,u1) - 1/2*G(1,0,
         u1)*Pi^2 - 3/2*G(1,0,u1)*G(1,v1) - G(1,0,u1)*G(1,0,v1) + G(1,0,u1)*G(
         1,1,v1) - 3/2*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1
          - v1,u1) + G(1,0,v1)*G(1 - v1, - v1,u1) + 1/2*G(1,0,v1)*G(1 - v1,u1)
          + G(1,0,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G( - v1,1 - v1,u1) - G(1,0,
         v1)*G( - v1, - v1,u1) - 3/2*G(1,0,v1)*G( - v1,u1) - G(1,0,v1)*G( - v1
         ,0,u1) - G(1,0,v1)*G(1,1 - v1,u1) + 1/2*G(1,0,0,v1) + G(1,0,0,v1)*G(1
         ,u1) + G(1,0,0,1,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1)
          + 9/2*G(1,0,1,v1) - 3*G(1,0,1,v1)*G(1 - v1,u1) + 3*G(1,0,1,v1)*G( - 
         v1,u1) - 3*G(1,1,1 - v1,1 - v1,u1) + 9/2*G(1,1,1 - v1,u1) - 3*G(1,1,1
          - v1,u1)*G(1,v1) + G(1,1,1 - v1,0,u1) + 3/2*G(1,1,u1)*Pi^2 + 9/2*G(1
         ,1,u1)*G(1,v1) - 3*G(1,1,u1)*G(1,1,v1) + 1/2*G(1,1,v1) - 2/3*G(1,1,v1
         )*Pi^2 + 9/2*G(1,1,v1)*G(1,u1) + G(1,1,0,1 - v1,u1) + G(1,1,0,u1)*G(1
         ,v1) + 1/2*G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) - 2*G(1,1,0,v1)*
         G( - v1,u1) - G(1,1,0,v1)*G(1,u1) - 3*G(1,1,0,1,v1) - 3*G(1,1,1,1 - 
         v1,u1) - 3*G(1,1,1,u1)*G(1,v1) + 2*G(1,1,1,0,v1) )

       + N^-1*u1*v1 * (  - 10*zeta3 + 1/3*Pi^2 + 11/180*Pi^4 - 4*G(1 - v1,1 - 
         v1,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 4*G(1 - v1,1 - v1,0,u1) + 2*
         G(1 - v1,1 - v1,0,0,u1) - 6*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1
         , - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - 
         v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 10*G(1 - v1, - v1,0,u1)
          - 2*G(1 - v1, - v1,0,0,u1) + 4*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3
          - 11/3*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1
          - v1,0,u1) - 2*G(1 - v1,0, - v1,0,u1) + 5/2*G(1 - v1,0,u1) - 4/3*G(1
          - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 3*G(1 - v1,0,0,u1) - 6
         *G(1 - v1,0,1,1 - v1,u1) - 3*G(1 - v1,1,1 - v1,u1) - 4/3*G( - v1,1 - 
         v1,u1)*Pi^2 - 3*G( - v1,1 - v1,0,u1) - 2*G( - v1,1 - v1,0,0,u1) + 6*
         G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 2*G( - 
         v1, - v1, - v1,0,u1) + 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0
         ,1 - v1,u1) + 5*G( - v1, - v1,0,u1) + 2*G( - v1, - v1,0,0,u1) - 4*G(
          - v1,u1)*zeta3 - 1/3*G( - v1,u1)*Pi^2 - 3*G( - v1,0,1 - v1,u1) - 2*
         G( - v1,0,1 - v1,0,u1) + 2*G( - v1,0, - v1,0,u1) - 13/2*G( - v1,0,u1)
          + 4/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,
         u1) + 6*G( - v1,0,1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - 
         v1,1 - v1,0,u1) - 2*G(0,1 - v1, - v1,0,u1) + 5/2*G(0,1 - v1,u1) - 4/3
         *G(0,1 - v1,u1)*Pi^2 + 4*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,u1)*G(
         1,0,v1) + 2*G(0,1 - v1,0,1 - v1,u1) - 3*G(0,1 - v1,0,u1) + 2*G(0,1 - 
         v1,0,u1)*G(1,v1) - 6*G(0,1 - v1,1,1 - v1,u1) - 6*G(0,1 - v1,1,u1)*G(1
         ,v1) - 3*G(0, - v1,0,u1) - 2*G(0,u1) + 2*G(0,u1)*zeta3 + 5/3*G(0,u1)*
         Pi^2 - 9/2*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(0,v1)*Pi^2 + 5/2*G(0,u1)*
         G(1,v1) - 4/3*G(0,u1)*G(1,v1)*Pi^2 - 7*G(0,u1)*G(1,0,v1) + 2*G(0,u1)*
         G(1,0,0,v1) + 4*G(0,u1)*G(1,1,v1) - 2*G(0,u1)*G(1,1,0,v1) - 2*G(0,v1)
          - 4*G(0,v1)*zeta3 + 2/3*G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)
          - 2*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 6*G(0,v1)*G(1 - v1,1 - v1,1,u1)
          - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1, - 
         v1,u1) + 10*G(0,v1)*G(1 - v1, - v1,u1) + 3/2*G(0,v1)*G(1 - v1,u1) + 2/
         3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 2*G(0
         ,v1)*G(1 - v1,0, - v1,u1) - 7*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1
          - v1,0,0,u1) + 6*G(0,v1)*G(1 - v1,0,1,u1) + 3*G(0,v1)*G(1 - v1,1,u1)
          + 3*G(0,v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 6*
         G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 2
         *G(0,v1)*G( - v1, - v1, - v1,u1) - 5*G(0,v1)*G( - v1, - v1,u1) + 13/2
         *G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - 
         v1,0,1 - v1,u1) - 2*G(0,v1)*G( - v1,0, - v1,u1) + 2*G(0,v1)*G( - v1,0
         ,0,u1) - 6*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1,1 - v1,u1)
          + 2*G(0,v1)*G(0,1 - v1, - v1,u1) + 5*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,
         v1)*G(0,1 - v1,0,u1) + 6*G(0,v1)*G(0,1 - v1,1,u1) + 3*G(0,v1)*G(0, - 
         v1,u1) + 6*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1, - v1
         ,u1) + 2*G(0,v1)*G(1,1 - v1,0,u1) - 6*G(0,v1)*G(1,1 - v1,1,u1) + 1/2*
         G(0,v1)*G(1,u1) - 4/3*G(0,v1)*G(1,u1)*Pi^2 - 2*G(0,v1)*G(1,0,1 - v1,
         u1) - 2*G(0,v1)*G(1,0, - v1,u1) - 4*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1
         ,0,1,u1) + 8*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 6*G(0,v1)*G(
         1,1,1,u1) + 2*G(0,0,1 - v1,1 - v1,u1) - 3*G(0,0,1 - v1,u1) + 2*G(0,0,
         1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1) + 2*G(0,0, - v1,u1)*
         G(0,v1) - 2*G(0,0, - v1,0,u1) + 2*G(0,0,u1) - G(0,0,u1)*Pi^2 + 5*G(0,
         0,u1)*G(0,v1) + 2*G(0,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 3*G(0
         ,0,u1)*G(1,v1) - 2*G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) + 13/2
         *G(0,0,v1) - 2/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1, - v1,u1) + 10
         *G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G(
          - v1, - v1,u1) - 5*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1)
          + 2*G(0,0,v1)*G(0,1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1
         ,1 - v1,u1) - 2*G(0,0,v1)*G(1,0,u1) - 8*G(0,0,0,v1) - 2*G(0,0,0,v1)*
         G(0,u1) + 2*G(0,0,0,v1)*G(1,u1) + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,
         u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 3*G(0,0,1,v1)
          - 2*G(0,0,1,v1)*G(1 - v1,u1) + 2*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,1,1
          - v1,1 - v1,u1) + 9*G(0,1,1 - v1,u1) - 6*G(0,1,1 - v1,u1)*G(1,v1) + 
         2*G(0,1,1 - v1,0,u1) + 3*G(0,1,u1)*Pi^2 - 9*G(0,1,u1)*G(0,v1) + 6*G(0
         ,1,u1)*G(0,1,v1) + 9*G(0,1,u1)*G(1,v1) - 6*G(0,1,u1)*G(1,1,v1) + 2*G(
         0,1,v1) - 4/3*G(0,1,v1)*Pi^2 + 6*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(
         0,1,v1)*G(1 - v1, - v1,u1) - 5*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)*
         G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) + 3*G(0,1,v1)*G(
          - v1,u1) - 4*G(0,1,v1)*G(0,u1) + 8*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*
         G(1,0,u1) - 6*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,
         u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) + 2*G(0,1,0,v1) + 2*G(0,1,0,v1)*
         G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) - 6*G(0,1,0,1,v1) - 6*G(0,1,1,1 - v1,
         u1) + 6*G(0,1,1,u1)*G(0,v1) - 6*G(0,1,1,u1)*G(1,v1) + 4*G(0,1,1,0,v1)
          - 8*G(1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,0,u1) + 2*G(1,1 - v1
         , - v1,0,u1) - 1/2*G(1,1 - v1,u1) + 4/3*G(1,1 - v1,u1)*Pi^2 - 2*G(1,1
          - v1,0,1 - v1,u1) + 4*G(1,1 - v1,0,u1) + 6*G(1,1 - v1,1,1 - v1,u1)
          - 2*G(1,u1)*zeta3 + 8/3*G(1,u1)*Pi^2 - 1/2*G(1,u1)*G(1,v1) + 4/3*G(1
         ,u1)*G(1,v1)*Pi^2 + 4*G(1,v1) + 4*G(1,v1)*zeta3 - 11/3*G(1,v1)*Pi^2
          - 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,u1)
          - 4*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,v1)
         *G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1) - 6*G(1,v1)*G(1 - v1,0,1
         ,u1) - 3*G(1,v1)*G(1 - v1,1,u1) + 6*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*
         G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1)*G( - v1,u1)*Pi^2 - 3*G(1,v1
         )*G( - v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,
         u1) - 8*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 6*G(1,
         v1)*G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - v1,u1)
          - 2*G(1,0,1 - v1,u1)*G(1,v1) + 2*G(1,0, - v1,0,u1) + G(1,0,u1)*Pi^2
          + 4*G(1,0,u1)*G(1,v1) + 2*G(1,0,u1)*G(1,0,v1) - 2*G(1,0,u1)*G(1,1,v1
         ) - 5/2*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,
         u1) - 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 4*G(1,0,v1)*G(1 - v1,u1) - 2*
         G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,
         v1)*G( - v1, - v1,u1) + 3*G(1,0,v1)*G( - v1,u1) + 2*G(1,0,v1)*G( - v1
         ,0,u1) + 2*G(1,0,v1)*G(1,1 - v1,u1) + 10*G(1,0,0,v1) - 2*G(1,0,0,v1)*
         G(1,u1) - 2*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,
         v1) - 5*G(1,0,1,v1) + 6*G(1,0,1,v1)*G(1 - v1,u1) - 6*G(1,0,1,v1)*G(
          - v1,u1) + 6*G(1,1,1 - v1,1 - v1,u1) - 8*G(1,1,1 - v1,u1) + 6*G(1,1,
         1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 3*G(1,1,u1)*Pi^2 - 8*G(1,
         1,u1)*G(1,v1) + 6*G(1,1,u1)*G(1,1,v1) - 4*G(1,1,v1) + 4/3*G(1,1,v1)*
         Pi^2 - 8*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1
         ,v1) + 4*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0,v1)*G(
          - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) + 6*G(1,1,0,1,v1) + 6*G(1,1,1,1 - 
         v1,u1) + 6*G(1,1,1,u1)*G(1,v1) - 4*G(1,1,1,0,v1) )

       + N^-1*u1*v1^2 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v1,1 - v1, - v1,0,u1)
          - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - v1,1 - v1,0,0,u1) + 4*G(1
          - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) + 4*G(1 - 
         v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1
         ,0,1 - v1,u1) + 4*G(1 - v1, - v1,0,0,u1) - 8*G(1 - v1,u1)*zeta3 - 2*
         G(1 - v1,0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 2*G(1 - v1,0,u1)
          + 5/3*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 4*G(1 - v1,0
         ,1,1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) + 2/3*G( - v1,1 - v1,u1)
         *Pi^2 + 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*
         G( - v1, - v1,1 - v1,0,u1) - 4*G( - v1, - v1, - v1,0,u1) + 2/3*G( - 
         v1, - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 4*G( - v1, - v1,0,
         0,u1) + 8*G( - v1,u1)*zeta3 + 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0,
          - v1,0,u1) + 2*G( - v1,0,u1) - 5/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,
         0,1 - v1,u1) - 4*G( - v1,0,1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1)
          + 4*G(0,1 - v1, - v1,0,u1) - 2*G(0,1 - v1,u1) + 5/3*G(0,1 - v1,u1)*
         Pi^2 - 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 4*G(0
         ,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0,u1)*G(0,v1)
          - 5/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,v1)
         *Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 8*G(0,v1)*zeta3 + 2*G(0,v1)*G(1 - v1,
         1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - 
         v1, - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 2*G(0,v1)*
         G(1 - v1,u1) - 7/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0,1
          - v1,u1) - 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,0,
         u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          + 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1
         ) + 4*G(0,v1)*G( - v1, - v1, - v1,u1) - 2*G(0,v1)*G( - v1,u1) + 7/3*
         G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(0,v1)
         *G( - v1,0, - v1,u1) - 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G( - v1,
         0,1,u1) + 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,1,u1) - 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 4*G(
         0,v1)*G(1,1 - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1,u1) - 2*G(0,v1)*G(1,
         u1) + 5/3*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) - 2*G(0,v1
         )*G(1,0,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 4*G(0,v1)*G(1,1,1,u1) - 2*G(0
         ,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0, - v1,u1)
         *G(0,v1) + 4*G(0,0, - v1,0,u1) + 1/3*G(0,0,u1)*Pi^2 - 4*G(0,0,u1)*G(0
         ,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 4*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*
         G(1,1,v1) - 2*G(0,0,v1) + 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1
          - v1,u1) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,
         u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 4*G(0,0,v1)*G( - v1, - v1,u1)
          + 4*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 4*G(0,0,
         v1)*G(1,1 - v1,u1) + 4*G(0,0,v1)*G(1,0,u1) + 4*G(0,0,0,v1)*G(0,u1) - 
         4*G(0,0,0,v1)*G(1,u1) - 2*G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(
         0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1
         ) - 2*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,1 - 
         v1,u1) + 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 4/3*G(0,
         1,u1)*Pi^2 - 4*G(0,1,u1)*G(0,1,v1) + 4*G(0,1,u1)*G(1,1,v1) + 2/3*G(0,
         1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,
          - v1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - 
         v1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 4*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1
          - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) + 2*G(0,1,0
         ,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*
         G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1,1,u1)*G(0,v1) + 4*G(0,
         1,1,u1)*G(1,v1) - 4*G(0,1,1,0,v1) + 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1
         ,1 - v1, - v1,0,u1) + 2*G(1,1 - v1,u1) - 5/3*G(1,1 - v1,u1)*Pi^2 + 2*
         G(1,1 - v1,0,1 - v1,u1) - 4*G(1,1 - v1,1,1 - v1,u1) + 2*G(1,u1)*G(1,
         v1) - 5/3*G(1,u1)*G(1,v1)*Pi^2 - 8*G(1,v1)*zeta3 + 4*G(1,v1)*G(1 - v1
         ,1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1
         ,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1)
          - 4*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 2/
         3*G(1,v1)*G( - v1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G(
          - v1,0,1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,
         u1) + 2*G(1,0,1 - v1,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,
         0, - v1,0,u1) - 1/3*G(1,0,u1)*Pi^2 - 4*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,
         u1)*G(1,1,v1) + 2*G(1,0,v1) - 7/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 4*G(1,0,v1)*G( - v1,
         1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G(1 - v1,
         u1) - 2*G(1,0,0,v1)*G( - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,1
         ,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1) - 4*G(1,0,1,v1)*
         G(1 - v1,u1) + 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) - 4*G(1,1,
         1 - v1,1 - v1,u1) - 4*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1)
          + 4/3*G(1,1,u1)*Pi^2 - 4*G(1,1,u1)*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 
         2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1)
          - 4*G(1,1,1,1 - v1,u1) - 4*G(1,1,1,u1)*G(1,v1) + 4*G(1,1,1,0,v1) )

       + N^-1*u1^2 * (  - 9*zeta3 - 5/3*Pi^2 + 11/180*Pi^4 - 2*G(1 - v1,1 - v1
         ,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1 - v1,1 - v1,0,u1) + 2*G(1
          - v1,1 - v1,0,0,u1) - 6*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1,
          - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - 
         v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 7*G(1 - v1, - v1,0,u1)
          - 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3
          - 8/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1
          - v1,0,u1) - 2*G(1 - v1,0, - v1,0,u1) + 2*G(1 - v1,0,u1) - 4/3*G(1
          - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 3*G(1 - v1,0,0,u1) - 6
         *G(1 - v1,0,1,1 - v1,u1) - 4/3*G( - v1,1 - v1,u1)*Pi^2 - 3*G( - v1,1
          - v1,0,u1) - 2*G( - v1,1 - v1,0,0,u1) + 6*G( - v1,1 - v1,1,1 - v1,u1
         ) - 2*G( - v1, - v1,1 - v1,0,u1) + 2*G( - v1, - v1, - v1,0,u1) + 2/3*
         G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) + 5*G( - v1, - 
         v1,0,u1) + 2*G( - v1, - v1,0,0,u1) - 4*G( - v1,u1)*zeta3 - 1/3*G( - 
         v1,u1)*Pi^2 - 3*G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) + 2*
         G( - v1,0, - v1,0,u1) - 4*G( - v1,0,u1) + 4/3*G( - v1,0,u1)*Pi^2 - 2*
         G( - v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) + 6*G( - v1,0,1,1 - v1,u1)
          + 3*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1) - 2*G(0,1 - v1
         , - v1,0,u1) + 2*G(0,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*Pi^2 + 3*G(0,1
          - v1,u1)*G(1,v1) - 2*G(0,1 - v1,u1)*G(1,0,v1) + 2*G(0,1 - v1,0,1 - 
         v1,u1) - 3*G(0,1 - v1,0,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 6*G(0,1 - 
         v1,1,1 - v1,u1) - 6*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0,u1) + 2*G(0,u1)*
         zeta3 + 3/2*G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(0,v1)*
         Pi^2 + 2*G(0,u1)*G(1,v1) - 4/3*G(0,u1)*G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0
         ,v1) + 2*G(0,u1)*G(1,0,0,v1) + 3*G(0,u1)*G(1,1,v1) - 2*G(0,u1)*G(1,1,
         0,v1) - 4*G(0,v1)*zeta3 - 1/3*G(0,v1)*Pi^2 - 5*G(0,v1)*G(1 - v1,1 - 
         v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 6*G(0,v1)*G(1 - v1,1 - v1,
         1,u1) - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - 
         v1, - v1,u1) + 7*G(0,v1)*G(1 - v1, - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1
         )*Pi^2 - 6*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0, - v1
         ,u1) - 4*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,0,0,u1) + 6*G(0,
         v1)*G(1 - v1,0,1,u1) + 3*G(0,v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - 
         v1,1 - v1,0,u1) - 6*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1,
          - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1, - v1,u1) - 5*G(0,v1)*G(
          - v1, - v1,u1) + 4*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G( - v1,u1)*
         Pi^2 + 6*G(0,v1)*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G( - v1,0, - v1,u1)
          + 2*G(0,v1)*G( - v1,0,0,u1) - 6*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*
         G(0,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(
         0,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1) + 6*G(0,v1)*G(0,1 - v1,1,u1
         ) + 6*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1, - v1,u1)
          + 2*G(0,v1)*G(1,1 - v1,0,u1) - 6*G(0,v1)*G(1,1 - v1,1,u1) - 4/3*G(0,
         v1)*G(1,u1)*Pi^2 - 2*G(0,v1)*G(1,0,1 - v1,u1) - 2*G(0,v1)*G(1,0, - v1
         ,u1) - 3*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,0,1,u1) + 5*G(0,v1)*G(1,1,
         u1) + 2*G(0,v1)*G(1,1,0,u1) - 6*G(0,v1)*G(1,1,1,u1) + 2*G(0,0,1 - v1,
         1 - v1,u1) - 3*G(0,0,1 - v1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,
         0,1 - v1,u1)*G(1,v1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1
         ) + 2*G(0,0,u1) - G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1) + 2*G(0,0,u1)*
         G(0,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 3*G(0,0,u1)*G(1,v1) - 2*G(0,0,u1)
         *G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) + 4*G(0,0,v1) - 2/3*G(0,0,v1)*Pi^2
          + 2*G(0,0,v1)*G(1 - v1, - v1,u1) + 7*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,
         0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G( - v1, - v1,u1) - 5*G(0,0,v1)*G(
          - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) + 2*G(0,0,v1)*G(0,1 - v1,u1) - 
         2*G(0,0,v1)*G(1,1 - v1,u1) - 2*G(0,0,v1)*G(1,0,u1) - 5*G(0,0,0,v1) - 
         2*G(0,0,0,v1)*G(0,u1) + 2*G(0,0,0,v1)*G(1,u1) + 2*G(0,0,0,1,v1) + 4*
         G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 
         3*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) + 2*G(0,0,1,v1)*G( - v1,u1
         ) - 6*G(0,1,1 - v1,1 - v1,u1) + 7*G(0,1,1 - v1,u1) - 6*G(0,1,1 - v1,
         u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) + 3*G(0,1,u1)*Pi^2 - 7*G(0,1,u1)*
         G(0,v1) + 6*G(0,1,u1)*G(0,1,v1) + 7*G(0,1,u1)*G(1,v1) - 6*G(0,1,u1)*
         G(1,1,v1) - 4/3*G(0,1,v1)*Pi^2 + 6*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*
         G(0,1,v1)*G(1 - v1, - v1,u1) - 5*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)
         *G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) + 3*G(0,1,v1)*G(
          - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 5*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*
         G(1,0,u1) - 6*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,
         u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) + 3*G(0,1,0,v1) + 2*G(0,1,0,v1)*
         G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) - 6*G(0,1,0,1,v1) - 6*G(0,1,1,1 - v1,
         u1) + 6*G(0,1,1,u1)*G(0,v1) - 6*G(0,1,1,u1)*G(1,v1) + 4*G(0,1,1,0,v1)
          - 5*G(1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,0,u1) + 2*G(1,1 - v1
         , - v1,0,u1) + 4/3*G(1,1 - v1,u1)*Pi^2 - 2*G(1,1 - v1,0,1 - v1,u1) + 
         3*G(1,1 - v1,0,u1) + 6*G(1,1 - v1,1,1 - v1,u1) - 2*G(1,u1)*zeta3 + 7/
         6*G(1,u1)*Pi^2 + 4/3*G(1,u1)*G(1,v1)*Pi^2 + 2*G(1,v1) + 4*G(1,v1)*
         zeta3 - 8/3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,v1
         )*G(1 - v1, - v1,0,u1) - 2*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 + 3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1)
          - 6*G(1,v1)*G(1 - v1,0,1,u1) + 6*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(
         1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1)*G( - v1,u1)*Pi^2 - 3*G(1,v1)*
         G( - v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,u1)
          - 5*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 6*G(1,v1)*
         G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1 - v1,u1) + 3*G(1,0,1 - v1,u1) - 2
         *G(1,0,1 - v1,u1)*G(1,v1) + 2*G(1,0, - v1,0,u1) + G(1,0,u1)*Pi^2 + 3*
         G(1,0,u1)*G(1,v1) + 2*G(1,0,u1)*G(1,0,v1) - 2*G(1,0,u1)*G(1,1,v1) + 2/
         3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1
          - v1, - v1,u1) + 3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,
         u1) + 4*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1)
          + 3*G(1,0,v1)*G( - v1,u1) + 2*G(1,0,v1)*G( - v1,0,u1) + 2*G(1,0,v1)*
         G(1,1 - v1,u1) + 7*G(1,0,0,v1) - 2*G(1,0,0,v1)*G(1,u1) - 2*G(1,0,0,1,
         v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1) - 5*G(1,0,1,v1) + 
         6*G(1,0,1,v1)*G(1 - v1,u1) - 6*G(1,0,1,v1)*G( - v1,u1) + 6*G(1,1,1 - 
         v1,1 - v1,u1) - 5*G(1,1,1 - v1,u1) + 6*G(1,1,1 - v1,u1)*G(1,v1) - 2*
         G(1,1,1 - v1,0,u1) - 3*G(1,1,u1)*Pi^2 - 5*G(1,1,u1)*G(1,v1) + 6*G(1,1
         ,u1)*G(1,1,v1) - 2*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 5*G(1,1,v1)*G(1,
         u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) + 3*G(1,1,0,v1) - 
         4*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,v1
         )*G(1,u1) + 6*G(1,1,0,1,v1) + 6*G(1,1,1,1 - v1,u1) + 6*G(1,1,1,u1)*G(
         1,v1) - 4*G(1,1,1,0,v1) )

       + N^-1*u1^2*v1 * ( 8/3*Pi^2 + 14/45*Pi^4 - 4*G(1 - v1,1 - v1, - v1,0,u1
         ) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,0,u1) + 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) + 8*G(1 - 
         v1, - v1, - v1,0,u1) - 4/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1
         ,0,1 - v1,u1) + 8*G(1 - v1, - v1,0,0,u1) - 16*G(1 - v1,u1)*zeta3 - 4*
         G(1 - v1,0,1 - v1,0,u1) + 8*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1)
          + 10/3*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 8*G(1 - v1,
         0,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) + 4/3*G( - v1,1 - v1,u1
         )*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1,u1) + 4
         *G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 4/3*G( - 
         v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 8*G( - v1, - v1,0,
         0,u1) + 16*G( - v1,u1)*zeta3 + 4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0
         , - v1,0,u1) + 4*G( - v1,0,u1) - 10/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,
         0,0,1 - v1,u1) - 8*G( - v1,0,1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1)
          + 8*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 10/3*G(0,1 - v1,u1)*
         Pi^2 - 4*G(0,1 - v1,0,1 - v1,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0
         ,1 - v1,1,1 - v1,u1) + 8*G(0,1 - v1,1,u1)*G(1,v1) + 4*G(0,u1)*G(0,v1)
          - 10/3*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 10/3*G(0,u1)*G(1,
         v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 16*G(0,v1)*zeta3 + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 4*G(
         0,v1)*G(1 - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0, - v1,u1) + 8*G(0,v1)*G(1
          - v1,0,0,u1) - 8*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1, - v1,u1) - 4*G(0,v1)*G( - v1,
         u1) + 14/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 8*G(0,v1)*G( - v1,0, - v1,u1) - 8*G(0,v1)*G( - v1,0,0,u1) + 8*G(0,
         v1)*G( - v1,0,1,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1
         ,1,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) - 8*G(0,v1)*G(1,1 - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1) - 4*G(
         0,v1)*G(1,u1) + 10/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,v1)*G(1,0, - v1,u1)
          - 4*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(1,1,0,u1) + 8*G(0,v1)*G(1,1,1,
         u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 8*G(0,
         0, - v1,u1)*G(0,v1) + 8*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 8*G(
         0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4
         *G(0,0,u1)*G(1,1,v1) - 4*G(0,0,v1) + 14/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 8*G(0,0,v1)*
         G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1
         , - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1)
          + 8*G(0,0,v1)*G(1,1 - v1,u1) + 8*G(0,0,v1)*G(1,0,u1) + 8*G(0,0,0,v1)
         *G(0,u1) - 8*G(0,0,0,v1)*G(1,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1
         ,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*
         G(1 - v1,u1) - 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,0,v1) + 8*G(0,1,
         1 - v1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - v1,0,u1)
          - 8/3*G(0,1,u1)*Pi^2 - 8*G(0,1,u1)*G(0,1,v1) + 8*G(0,1,u1)*G(1,1,v1)
          + 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G(
          - v1, - v1,u1) - 4*G(0,1,v1)*G(1,0,u1) + 8*G(0,1,v1)*G(1,1,u1) - 4*
         G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) + 
         4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,
         v1) + 8*G(0,1,0,1,v1) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1)
          + 8*G(0,1,1,u1)*G(1,v1) - 8*G(0,1,1,0,v1) + 4*G(1,1 - v1,1 - v1,0,u1
         ) - 8*G(1,1 - v1, - v1,0,u1) + 4*G(1,1 - v1,u1) - 10/3*G(1,1 - v1,u1)
         *Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 4*G(1
         ,u1)*G(1,v1) - 10/3*G(1,u1)*G(1,v1)*Pi^2 - 16*G(1,v1)*zeta3 + 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - 
         v1,0,1,u1) - 8*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1
         ,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) - 8
         *G(1,v1)*G( - v1,0,1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1
         ,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - v1,u1)*G(1,v1
         ) - 8*G(1,0, - v1,0,u1) - 2/3*G(1,0,u1)*Pi^2 - 8*G(1,0,u1)*G(1,0,v1)
          + 4*G(1,0,u1)*G(1,1,v1) + 4*G(1,0,v1) - 14/3*G(1,0,v1)*Pi^2 + 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1
         )*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,0,v1)*G(1,u1) + 
         4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 8*G(
         1,0,1,v1)*G(1 - v1,u1) + 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1)
          - 8*G(1,1,1 - v1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1
          - v1,0,u1) + 8/3*G(1,1,u1)*Pi^2 - 8*G(1,1,u1)*G(1,1,v1) - 4/3*G(1,1,
         v1)*Pi^2 + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) + 8*G(1,1,0,
         v1)*G(1 - v1,u1) - 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 8*G(
         1,1,0,1,v1) - 8*G(1,1,1,1 - v1,u1) - 8*G(1,1,1,u1)*G(1,v1) + 8*G(1,1,
         1,0,v1) )

       + N^-1*u1^3 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v1,1 - v1, - v1,0,u1) - 
         2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1
         ,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) + 4*G(1 - v1, - 
         v1, - v1,0,u1) - 2/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1
          - v1,u1) + 4*G(1 - v1, - v1,0,0,u1) - 8*G(1 - v1,u1)*zeta3 - 2*G(1
          - v1,0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 2*G(1 - v1,0,u1) + 
         5/3*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 4*G(1 - v1,0,1,
         1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) + 2/3*G( - v1,1 - v1,u1)*
         Pi^2 + 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*
         G( - v1, - v1,1 - v1,0,u1) - 4*G( - v1, - v1, - v1,0,u1) + 2/3*G( - 
         v1, - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 4*G( - v1, - v1,0,
         0,u1) + 8*G( - v1,u1)*zeta3 + 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0,
          - v1,0,u1) + 2*G( - v1,0,u1) - 5/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,
         0,1 - v1,u1) - 4*G( - v1,0,1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1)
          + 4*G(0,1 - v1, - v1,0,u1) - 2*G(0,1 - v1,u1) + 5/3*G(0,1 - v1,u1)*
         Pi^2 - 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 4*G(0
         ,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0,u1)*G(0,v1)
          - 5/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,v1)
         *Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 8*G(0,v1)*zeta3 + 2*G(0,v1)*G(1 - v1,
         1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - 
         v1, - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 2*G(0,v1)*
         G(1 - v1,u1) - 7/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0,1
          - v1,u1) - 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,0,
         u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          + 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1
         ) + 4*G(0,v1)*G( - v1, - v1, - v1,u1) - 2*G(0,v1)*G( - v1,u1) + 7/3*
         G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(0,v1)
         *G( - v1,0, - v1,u1) - 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G( - v1,
         0,1,u1) + 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,1,u1) - 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 4*G(
         0,v1)*G(1,1 - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1,u1) - 2*G(0,v1)*G(1,
         u1) + 5/3*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) - 2*G(0,v1
         )*G(1,0,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 4*G(0,v1)*G(1,1,1,u1) - 2*G(0
         ,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0, - v1,u1)
         *G(0,v1) + 4*G(0,0, - v1,0,u1) + 1/3*G(0,0,u1)*Pi^2 - 4*G(0,0,u1)*G(0
         ,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 4*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*
         G(1,1,v1) - 2*G(0,0,v1) + 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1
          - v1,u1) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,
         u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 4*G(0,0,v1)*G( - v1, - v1,u1)
          + 4*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 4*G(0,0,
         v1)*G(1,1 - v1,u1) + 4*G(0,0,v1)*G(1,0,u1) + 4*G(0,0,0,v1)*G(0,u1) - 
         4*G(0,0,0,v1)*G(1,u1) - 2*G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(
         0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1
         ) - 2*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,1 - 
         v1,u1) + 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 4/3*G(0,
         1,u1)*Pi^2 - 4*G(0,1,u1)*G(0,1,v1) + 4*G(0,1,u1)*G(1,1,v1) + 2/3*G(0,
         1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,
          - v1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - 
         v1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 4*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1
          - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) + 2*G(0,1,0
         ,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*
         G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1,1,u1)*G(0,v1) + 4*G(0,
         1,1,u1)*G(1,v1) - 4*G(0,1,1,0,v1) + 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1
         ,1 - v1, - v1,0,u1) + 2*G(1,1 - v1,u1) - 5/3*G(1,1 - v1,u1)*Pi^2 + 2*
         G(1,1 - v1,0,1 - v1,u1) - 4*G(1,1 - v1,1,1 - v1,u1) + 2*G(1,u1)*G(1,
         v1) - 5/3*G(1,u1)*G(1,v1)*Pi^2 - 8*G(1,v1)*zeta3 + 4*G(1,v1)*G(1 - v1
         ,1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1
         ,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1)
          - 4*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 2/
         3*G(1,v1)*G( - v1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G(
          - v1,0,1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,
         u1) + 2*G(1,0,1 - v1,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,
         0, - v1,0,u1) - 1/3*G(1,0,u1)*Pi^2 - 4*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,
         u1)*G(1,1,v1) + 2*G(1,0,v1) - 7/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 4*G(1,0,v1)*G( - v1,
         1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G(1 - v1,
         u1) - 2*G(1,0,0,v1)*G( - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,1
         ,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1) - 4*G(1,0,1,v1)*
         G(1 - v1,u1) + 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) - 4*G(1,1,
         1 - v1,1 - v1,u1) - 4*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1)
          + 4/3*G(1,1,u1)*Pi^2 - 4*G(1,1,u1)*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 
         2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1)
          - 4*G(1,1,1,1 - v1,u1) - 4*G(1,1,1,u1)*G(1,v1) + 4*G(1,1,1,0,v1) )

       + Nf*v1*[1-u1]^-1 * (  - 1/3*G(1 - v1,u1) - 1/3*G(0,u1) + G(0,v1) - 1/3
         *G(1,v1) )

       + Nf*v1 * ( 1/3*G(1 - v1,u1) + 1/3*G(0,u1) - G(0,v1) + 1/3*G(1,v1) )

       + Nf*v1^2*[1-u1]^-2 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) - 1/3*G(1
          - v1,0,u1) - 1/3*G(0,1 - v1,u1) + 1/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*
         G(1,v1) + 4/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,0,v1) + 4/3*G(0,1,v1) - 2/
         3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,0,v1) - 2/3*G(1,1,v1) )

       + Nf*v1^2*[1-u1]^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) - 1/3*G(1
          - v1,0,u1) - 1/3*G(0,1 - v1,u1) + 1/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*
         G(1,v1) + 4/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,0,v1) + 4/3*G(0,1,v1) - 2/
         3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,0,v1) - 2/3*G(1,1,v1) )

       + Nf*v1^2 * ( 2/3*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,0,u1)
          + 2/3*G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 8/
         3*G(0,v1)*G(1 - v1,u1) + 4*G(0,0,v1) - 8/3*G(0,1,v1) + 4/3*G(1,v1)*G(
         1 - v1,u1) - 8/3*G(1,0,v1) + 4/3*G(1,1,v1) )

       + Nf*u1 * (  - 2/3*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1,0,u1) + 1/
         3*G(1 - v1, - v1,0,u1) + 1/3*G(1 - v1,u1) - 1/9*G(1 - v1,u1)*Pi^2 - 2/
         3*G(1 - v1,0,1 - v1,u1) - 2/3*G(1 - v1,0,0,u1) + 1/3*G(1 - v1,1,1 - 
         v1,u1) + 1/3*G( - v1,1 - v1,0,u1) + 1/3*G( - v1,u1)*Pi^2 + 1/3*G( - 
         v1,0,1 - v1,u1) + 2/3*G( - v1,0,0,u1) - 2/3*G(0,1 - v1,1 - v1,u1) - 2/
         3*G(0,1 - v1,u1)*G(1,v1) - 2/3*G(0,1 - v1,0,u1) + 1/3*G(0, - v1,0,u1)
          + 1/3*G(0,u1) - 1/9*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) + 5/3*G(0,u1)*G(1
         ,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - G(0,v1) - 1/3*G(0,v1)*Pi^2 + 2/3*G(0
         ,v1)*G(1 - v1,1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*
         G(1 - v1,u1) + 5/3*G(0,v1)*G(1 - v1,0,u1) - 1/3*G(0,v1)*G(1 - v1,1,u1
         ) - 1/3*G(0,v1)*G( - v1,1 - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 5/3*
         G(0,v1)*G(0,1 - v1,u1) - 1/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*G(1,
         1 - v1,u1) - 1/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0
         ,u1) + 2/3*G(0,0,u1)*G(0,v1) - 2/3*G(0,0,u1)*G(1,v1) - 7/3*G(0,0,v1)*
         G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 7/3*G(0,0,v1)*G(0,u1) + 2*G(
         0,0,v1)*G(1,u1) + 3*G(0,0,0,v1) - 1/3*G(0,0,1,v1) + 1/3*G(0,1,1 - v1,
         u1) - 1/3*G(0,1,u1)*G(0,v1) + 1/3*G(0,1,u1)*G(1,v1) + G(0,1,v1) + 1/3
         *G(0,1,v1)*G(1 - v1,u1) - 1/3*G(0,1,v1)*G( - v1,u1) + 4/3*G(0,1,v1)*
         G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1
          - v1,u1) + 1/3*G(1,1 - v1,0,u1) + 1/3*G(1,u1)*Pi^2 + 1/3*G(1,v1) - 1/
         9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)*G(1 - v1,0,u1
         ) + 1/3*G(1,v1)*G(1 - v1,1,u1) + 1/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,
         v1)*G(1,1 - v1,u1) + 1/3*G(1,0,1 - v1,u1) + 1/3*G(1,0,u1)*G(1,v1) + 
         G(1,0,v1) + 2/3*G(1,0,v1)*G(1 - v1,u1) - 1/3*G(1,0,v1)*G( - v1,u1) - 
         4/3*G(1,0,v1)*G(1,u1) - 7/3*G(1,0,0,v1) + 1/3*G(1,0,1,v1) - 2/3*G(1,1
         ,v1) + 2/3*G(1,1,v1)*G(1,u1) + 2/3*G(1,1,0,v1) )

       + Nf*u1*v1 * ( 2/3*Pi^2 + 8/3*G(1 - v1,1 - v1,u1) + 4/3*G(1 - v1,1 - v1
         ,0,u1) - 2/3*G(1 - v1, - v1,0,u1) + 2/9*G(1 - v1,u1)*Pi^2 + 4/3*G(1
          - v1,0,1 - v1,u1) + 2/3*G(1 - v1,0,u1) + 4/3*G(1 - v1,0,0,u1) - 2/3*
         G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,u1)*
         Pi^2 - 2/3*G( - v1,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) + 4/3*G(0,1 - 
         v1,1 - v1,u1) + 2/3*G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1,v1) + 4/3
         *G(0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*Pi^2 + 4/3*G(0,
         u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 10/3*G(0,u1)*G(1,0,v1) + 4/3*G(0,
         u1)*G(1,1,v1) + 2/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 
         2/3*G(0,v1)*G(1 - v1, - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1) - 10/3*G(0
         ,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - 
         v1,1 - v1,u1) + 8/3*G(0,v1)*G( - v1,0,u1) - 10/3*G(0,v1)*G(0,1 - v1,
         u1) + 2/3*G(0,v1)*G(0, - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) + 2/3*G(
         0,v1)*G(1,0,u1) + 4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1) - 4/3*G(0,0,u1
         )*G(0,v1) + 4/3*G(0,0,u1)*G(1,v1) + 4*G(0,0,v1) + 14/3*G(0,0,v1)*G(1
          - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 4*G(0,
         0,v1)*G(1,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0,1,v1) - 2/3*G(0,1,1 - v1,u1
         ) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 14/3*G(0,1,v1) - 
         2/3*G(0,1,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) - 8/3*G(0,1,v1
         )*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 4/3*G(1,1 - v1,
         1 - v1,u1) - 2/3*G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 + 2/9*G(1,v1)*
         Pi^2 + 8/3*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(
         1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*G( - v1,0,u1) - 4/3*G(1,v1)*G(1,1
          - v1,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) - 14/3*G(1,0
         ,v1) - 4/3*G(1,0,v1)*G(1 - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1) + 8/3*
         G(1,0,v1)*G(1,u1) + 14/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 8/3*G(1,1,v1
         ) - 4/3*G(1,1,v1)*G(1,u1) - 4/3*G(1,1,0,v1) )

       + Nf*u1*v1^2 * (  - 4/3*G(1 - v1,1 - v1,0,u1) + 2/3*G(1 - v1, - v1,0,u1
         ) - 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) - 4/3*G(1 - v1,
         0,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) + 2/3*
         G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 4/3*G( - v1,0,0,u1) - 4/
         3*G(0,1 - v1,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(1,v1) - 4/3*G(0,1 - v1
         ,0,u1) + 2/3*G(0, - v1,0,u1) - 2/9*G(0,u1)*Pi^2 + 10/3*G(0,u1)*G(1,0,
         v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/3*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,
         0,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1)
          - 8/3*G(0,v1)*G( - v1,0,u1) + 10/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,
         v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 2/3*G(0,v1)*G(1,0,u1
         ) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,
         v1) - 14/3*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 14/3*G(
         0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 6*G(0,0,0,v1) - 2/3*G(0,0,1,
         v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(
         1,v1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) + 8/3*
         G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/3*G(0,1,0,v1) + 4/3*G(1
         ,1 - v1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 - 2/9*G(
         1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          + 2/3*G(1,v1)*G( - v1,0,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0
         ,1 - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) - 2/
         3*G(1,0,v1)*G( - v1,u1) - 8/3*G(1,0,v1)*G(1,u1) - 14/3*G(1,0,0,v1) + 
         2/3*G(1,0,1,v1) + 4/3*G(1,1,v1)*G(1,u1) + 4/3*G(1,1,0,v1) )

       + Nf*u1^2 * ( 4/3*G(1 - v1,1 - v1,u1) + 4/3*G(1 - v1,1 - v1,0,u1) - 2/3
         *G(1 - v1, - v1,0,u1) + 2/9*G(1 - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,1 - v1
         ,u1) + 4/3*G(1 - v1,0,0,u1) - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1
         ,1 - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) - 4/3
         *G( - v1,0,0,u1) + 4/3*G(0,1 - v1,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1
         ,v1) + 4/3*G(0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*Pi^2
          + 2*G(0,u1)*G(0,v1) - 10/3*G(0,u1)*G(1,0,v1) + 4/3*G(0,u1)*G(1,1,v1)
          + 2/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 2/3*G(0,v1)*
         G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) - 10/3*G(0,v1)*G(1 - v1,0
         ,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 
         8/3*G(0,v1)*G( - v1,0,u1) - 10/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)
         *G(0, - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) + 2/3*G(0,v1)*G(1,0,u1)
          + 4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1) - 4/3*G(0,0,u1)*G(0,v1) + 4/3
         *G(0,0,u1)*G(1,v1) + 14/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - 
         v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 6*G(0,0,0,v1)
          + 2/3*G(0,0,1,v1) - 2/3*G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/
         3*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) - 2/3*G(0,1,v1)*G(1 - v1,u1) + 2/3*
         G(0,1,v1)*G( - v1,u1) - 8/3*G(0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1)
          + 8/3*G(0,1,0,v1) - 4/3*G(1,1 - v1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1)
          - 2/3*G(1,u1)*Pi^2 + 2/9*G(1,v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,u1) + 4/
         3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*
         G( - v1,0,u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,1 - v1,u1) - 2/
         3*G(1,0,u1)*G(1,v1) - 2*G(1,0,v1) - 4/3*G(1,0,v1)*G(1 - v1,u1) + 2/3*
         G(1,0,v1)*G( - v1,u1) + 8/3*G(1,0,v1)*G(1,u1) + 14/3*G(1,0,0,v1) - 2/
         3*G(1,0,1,v1) + 4/3*G(1,1,v1) - 4/3*G(1,1,v1)*G(1,u1) - 4/3*G(1,1,0,
         v1) )

       + Nf*u1^2*v1 * (  - 8/3*G(1 - v1,1 - v1,0,u1) + 4/3*G(1 - v1, - v1,0,u1
         ) - 4/9*G(1 - v1,u1)*Pi^2 - 8/3*G(1 - v1,0,1 - v1,u1) - 8/3*G(1 - v1,
         0,0,u1) + 4/3*G(1 - v1,1,1 - v1,u1) + 4/3*G( - v1,1 - v1,0,u1) + 4/3*
         G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,1 - v1,u1) + 8/3*G( - v1,0,0,u1) - 8/
         3*G(0,1 - v1,1 - v1,u1) - 8/3*G(0,1 - v1,u1)*G(1,v1) - 8/3*G(0,1 - v1
         ,0,u1) + 4/3*G(0, - v1,0,u1) - 4/9*G(0,u1)*Pi^2 + 20/3*G(0,u1)*G(1,0,
         v1) - 8/3*G(0,u1)*G(1,1,v1) - 4/3*G(0,v1)*Pi^2 + 8/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1, - v1,u1) + 20/3*G(0,v1)*G(1 - v1,
         0,u1) - 4/3*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1)
          - 16/3*G(0,v1)*G( - v1,0,u1) + 20/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0
         ,v1)*G(0, - v1,u1) - 16/3*G(0,v1)*G(1,1 - v1,u1) - 4/3*G(0,v1)*G(1,0,
         u1) - 8/3*G(0,0,1 - v1,u1) + 8/3*G(0,0,u1)*G(0,v1) - 8/3*G(0,0,u1)*G(
         1,v1) - 28/3*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G( - v1,u1) - 28/3*
         G(0,0,v1)*G(0,u1) + 8*G(0,0,v1)*G(1,u1) + 12*G(0,0,0,v1) - 4/3*G(0,0,
         1,v1) + 4/3*G(0,1,1 - v1,u1) - 4/3*G(0,1,u1)*G(0,v1) + 4/3*G(0,1,u1)*
         G(1,v1) + 4/3*G(0,1,v1)*G(1 - v1,u1) - 4/3*G(0,1,v1)*G( - v1,u1) + 16/
         3*G(0,1,v1)*G(0,u1) - 16/3*G(0,1,v1)*G(1,u1) - 16/3*G(0,1,0,v1) + 8/3
         *G(1,1 - v1,1 - v1,u1) + 4/3*G(1,1 - v1,0,u1) + 4/3*G(1,u1)*Pi^2 - 4/
         9*G(1,v1)*Pi^2 - 8/3*G(1,v1)*G(1 - v1,0,u1) + 4/3*G(1,v1)*G(1 - v1,1,
         u1) + 4/3*G(1,v1)*G( - v1,0,u1) + 8/3*G(1,v1)*G(1,1 - v1,u1) + 4/3*G(
         1,0,1 - v1,u1) + 4/3*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1)*G(1 - v1,u1)
          - 4/3*G(1,0,v1)*G( - v1,u1) - 16/3*G(1,0,v1)*G(1,u1) - 28/3*G(1,0,0,
         v1) + 4/3*G(1,0,1,v1) + 8/3*G(1,1,v1)*G(1,u1) + 8/3*G(1,1,0,v1) )

       + Nf*u1^3 * (  - 4/3*G(1 - v1,1 - v1,0,u1) + 2/3*G(1 - v1, - v1,0,u1)
          - 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) - 4/3*G(1 - v1,0
         ,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) + 2/3*
         G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 4/3*G( - v1,0,0,u1) - 4/
         3*G(0,1 - v1,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(1,v1) - 4/3*G(0,1 - v1
         ,0,u1) + 2/3*G(0, - v1,0,u1) - 2/9*G(0,u1)*Pi^2 + 10/3*G(0,u1)*G(1,0,
         v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/3*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,
         0,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1)
          - 8/3*G(0,v1)*G( - v1,0,u1) + 10/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,
         v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 2/3*G(0,v1)*G(1,0,u1
         ) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,
         v1) - 14/3*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 14/3*G(
         0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 6*G(0,0,0,v1) - 2/3*G(0,0,1,
         v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(
         1,v1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) + 8/3*
         G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/3*G(0,1,0,v1) + 4/3*G(1
         ,1 - v1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 - 2/9*G(
         1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          + 2/3*G(1,v1)*G( - v1,0,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0
         ,1 - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) - 2/
         3*G(1,0,v1)*G( - v1,u1) - 8/3*G(1,0,v1)*G(1,u1) - 14/3*G(1,0,0,v1) + 
         2/3*G(1,0,1,v1) + 4/3*G(1,1,v1)*G(1,u1) + 4/3*G(1,1,0,v1) )

       + N*u1^-2*v1 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,1 - v1,u1
         ) + G(1,u1)*G(1,v1) )

       + N*u1^-2*v1^2 * (  - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,1,1 - v1,u1)
          - 4/3*G( - v1,1 - v1,0,u1) + 4/3*G( - v1,u1)*Pi^2 - 4/3*G( - v1,0,1
          - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 2/3
         *G(0,v1)*G(1 - v1,1,u1) + 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*
         G(1,u1) + 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) - 2/3*G(0,0,
         v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,v1)*G(1 - v1,u1)
          + 4/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,
         u1) - 2/3*G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 - 2*G(1,u1)*G(1,v1) + 2/
         3*G(1,v1)*G(1 - v1,1,u1) - 4/3*G(1,v1)*G( - v1,0,u1) - 2/3*G(1,0,1 - 
         v1,u1) - 2/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1)*G( - v1,u1) - 2/3*G(1,
         1,1 - v1,u1) - 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2*v1^3 * ( 1/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) + 2*
         G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,0,u1) - 5/3*G( - v1,u1)*Pi^2
          + 2*G( - v1,0,1 - v1,u1) + 5/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1
          - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1)
          + 2*G(0,v1)*G( - v1, - v1,u1) - 5/3*G(0,v1)*G(1,u1) + 2*G(0,0,v1)*G(
         1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 5/3
         *G(1,1 - v1,u1) + 5/3*G(1,u1)*G(1,v1) - 2*G(1,v1)*G(1 - v1,1,u1) + 2*
         G(1,v1)*G( - v1,0,u1) - 2*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-2*v1^4 * (  - 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1)
          - 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1) + 5/3*G( - v1,u1)*
         Pi^2 - 2*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*
         G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,
         u1) - 2*G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2*G(0,0,v1)
         *G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 
         2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) + 2*G(1,v1)*G(1 - v1,1,u1)
          - 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-2*v1^5 * ( 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1,1 - v1,u1) + 
         2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - v1,0,u1) - 5/9*G( - v1,u1)*
         Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(
         0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*
         G( - v1, - v1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(1 - 
         v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3
         *G(1,v1)*G( - v1,0,u1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1 * (  - 23/4*G(0,v1)*G(1 - v1,u1) + 23/4*G(0,v1)*G(1,u1) - 23/
         4*G(1,1 - v1,u1) - 23/4*G(1,u1)*G(1,v1) )

       + N*u1^-1*v1 * (  - 4/3*Pi^2 - 1/3*G(1 - v1,u1) - 1/18*G(1 - v1,u1)*
         Pi^2 + 4/3*G(1 - v1,0,u1) + 1/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1
          - v1,0,u1) + 2/3*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) + 4/3*
         G(0,1 - v1,u1) + 4/3*G(0,u1)*G(1,v1) - 11/6*G(0,v1)*G(1 - v1,u1) + 1/
         3*G(0,v1)*G(1 - v1,0,u1) - 1/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*
         G( - v1,1 - v1,u1) + 1/2*G(0,v1)*G(1,u1) + 1/3*G(0,v1)*G(1,0,u1) + 1/
         3*G(0,v1)*G(1,1,u1) - 1/3*G(0,0,v1)*G(1 - v1,u1) - 1/3*G(0,0,v1)*G(1,
         u1) - 4/3*G(0,1,v1) - 1/3*G(0,1,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(
          - v1,u1) + 1/3*G(0,1,v1)*G(1,u1) - 1/2*G(1,1 - v1,u1) - 1/3*G(1,1 - 
         v1,0,u1) + 4/9*G(1,u1)*Pi^2 - 1/2*G(1,u1)*G(1,v1) - 1/3*G(1,v1) + 1/3
         *G(1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*G( - v1,0,u1) - 1/3*G(1,0,1 - 
         v1,u1) - 1/3*G(1,0,u1)*G(1,v1) - 4/3*G(1,0,v1) + 2/3*G(1,0,v1)*G( - 
         v1,u1) - 1/3*G(1,1,1 - v1,u1) - 1/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*v1^2 * ( 22/9*Pi^2 + 2/3*G(1 - v1,u1) + 1/3*G(1 - v1,u1)*Pi^2
          - 8/3*G(1 - v1,0,u1) - 7/2*G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1,0,
         u1) - 3*G( - v1, - v1,0,u1) - 1/2*G( - v1,u1)*Pi^2 + G( - v1,0,1 - v1
         ,u1) + 2*G( - v1,0,u1) - 8/3*G(0,1 - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 8/
         3*G(0,u1)*G(1,v1) - 1/3*G(0,v1) - 3/2*G(0,v1)*G(1 - v1,1 - v1,u1) + 
         67/12*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 7/2*G(0,v1)*
         G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) + 3*G(0,v1)*G( - v1, - v1
         ,u1) - 2*G(0,v1)*G( - v1,u1) + 3/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*
         G(1,1 - v1,u1) - 43/12*G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1) + 1/2*G(0,
         v1)*G(1,1,u1) - 4/3*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*
         G(1,u1) + 3/2*G(0,1,1 - v1,u1) - 3/2*G(0,1,u1)*G(0,v1) + 3/2*G(0,1,u1
         )*G(1,v1) + 2*G(0,1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - 
         v1,u1) + 3/2*G(0,1,v1)*G(1,u1) - 3/2*G(1,1 - v1,1 - v1,u1) + 43/12*G(
         1,1 - v1,u1) - G(1,1 - v1,0,u1) + 23/12*G(1,u1)*Pi^2 + 43/12*G(1,u1)*
         G(1,v1) + 2/3*G(1,v1) - 7/2*G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,
         0,u1) - 3/2*G(1,v1)*G(1,1 - v1,u1) - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1
         ,v1) + 2*G(1,0,v1) - G(1,0,v1)*G( - v1,u1) + G(1,0,v1)*G(1,u1) - 1/2*
         G(1,1,1 - v1,u1) - 1/2*G(1,1,u1)*G(1,v1) - 3/2*G(1,1,v1)*G(1,u1) )

       + N*u1^-1*v1^3 * (  - 13/9*Pi^2 - 1/3*G(1 - v1,u1) - 1/2*G(1 - v1,u1)*
         Pi^2 + 2*G(1 - v1,0,u1) + 3*G(1 - v1,1,1 - v1,u1) - 3*G( - v1,1 - v1,
         0,u1) + 3*G( - v1, - v1,0,u1) + 5/2*G( - v1,u1)*Pi^2 - 3*G( - v1,0,1
          - v1,u1) - 2*G( - v1,0,u1) + 2*G(0,1 - v1,u1) - 4/3*G(0,u1)*G(0,v1)
          + 2*G(0,u1)*G(1,v1) + 1/3*G(0,v1) - 10/3*G(0,v1)*G(1 - v1,u1) + 3*G(
         0,v1)*G(1 - v1,0,u1) - 3*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)*G( - v1,1
          - v1,u1) - 3*G(0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 8/3
         *G(0,v1)*G(1,u1) + 4/3*G(0,0,v1) - 3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0
         ,1,v1) - 3*G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,v1)*G( - v1,u1) - 8/3*G(1
         ,1 - v1,u1) - 8/3*G(1,u1)*G(1,v1) - 1/3*G(1,v1) + 3*G(1,v1)*G(1 - v1,
         1,u1) - 3*G(1,v1)*G( - v1,0,u1) - 2*G(1,0,v1) + 3*G(1,0,v1)*G( - v1,
         u1) )

       + N*u1^-1*v1^4 * ( 4/9*Pi^2 + 2/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1
         ) - 4/3*G(1 - v1,1,1 - v1,u1) + 4/3*G( - v1,1 - v1,0,u1) - 4/3*G( - 
         v1, - v1,0,u1) - 10/9*G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,1 - v1,u1) + 2/
         3*G( - v1,0,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,
         u1)*G(1,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1)
          + 4/3*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3*
         G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(1
         ,u1) - 2/3*G(0,0,v1) + 4/3*G(0,0,v1)*G(1 - v1,u1) + 4/3*G(0,1,v1)*G(1
          - v1,u1) - 4/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,
         u1)*G(1,v1) - 4/3*G(1,v1)*G(1 - v1,1,u1) + 4/3*G(1,v1)*G( - v1,0,u1)
          + 2/3*G(1,0,v1) - 4/3*G(1,0,v1)*G( - v1,u1) )

       + N*[1-u1-v1]^-1 * (  - 7/2*G(0,v1) )

       + N*[1-u1]^-2 * (  - 3/8*Pi^2 - 9/4*G( - v1,0,u1) - 9/4*G(0,u1)*G(0,v1)
          + 9/4*G(0,v1)*G( - v1,u1) + 9/4*G(0,0,v1) + 9/4*G(1,0,v1) )

       + N*[1-u1]^-1 * ( 5/24*Pi^2 + 4/3*G(1 - v1,1 - v1,0,u1) - 4/3*G(1 - v1,
         u1)*Pi^2 + 4/3*G(1 - v1,0,1 - v1,u1) + 5/4*G( - v1,0,u1) + 4/3*G(0,1
          - v1,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1,v1) - 43/12*G(0,u1) - 2/3*
         G(0,u1)*Pi^2 + 5/4*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(1,0,v1) + 4/3*G(0,
         u1)*G(1,1,v1) + 4/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,0,u1) - 5/4*
         G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G(0,1 - v1,u1) - 5/4*G(0,0,v1) + 4/
         3*G(0,0,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(1,v1)*Pi^2 + 4/3*
         G(1,v1)*G(1 - v1,0,u1) - 5/4*G(1,0,v1) )

       + N * ( 1/6*Pi^2 - 4/3*G(1 - v1,1 - v1,0,u1) - 85/12*G(1 - v1,u1) + 11/
         9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) + 2/3*G(1 - v1,1,1 - 
         v1,u1) - 4/3*G( - v1,1 - v1,0,u1) + 4/3*G( - v1,u1)*Pi^2 - 4/3*G( - 
         v1,0,1 - v1,u1) + G( - v1,0,u1) - 4/3*G(0,1 - v1,1 - v1,u1) - 4/3*G(0
         ,1 - v1,u1)*G(1,v1) + 43/12*G(0,u1) + 2/3*G(0,u1)*Pi^2 + G(0,u1)*G(0,
         v1) + 4/3*G(0,u1)*G(1,0,v1) - 4/3*G(0,u1)*G(1,1,v1) + 7/2*G(0,v1) - 4/
         3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 
         2/3*G(0,v1)*G(1 - v1,1,u1) + 4/3*G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)
         *G( - v1,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(1,u1) + 2/3*
         G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) - G(0,0,v1) - 2/3*G(0,0,v1)
         *G(1 - v1,u1) - 4/3*G(0,0,v1)*G(0,u1) - 2/3*G(0,0,v1)*G(1,u1) - 2/3*
         G(0,1,v1)*G(1 - v1,u1) + 4/3*G(0,1,v1)*G( - v1,u1) + 4/3*G(0,1,v1)*G(
         0,u1) + 2/3*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,u1) - 2/3*G(1,1 - v1,0,
         u1) + 8/9*G(1,u1)*Pi^2 - 2*G(1,u1)*G(1,v1) - 85/12*G(1,v1) + 4/3*G(1,
         v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) - 
         4/3*G(1,v1)*G( - v1,0,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,
         v1) - G(1,0,v1) + 4/3*G(1,0,v1)*G( - v1,u1) - 2/3*G(1,1,1 - v1,u1) - 
         2/3*G(1,1,u1)*G(1,v1) )

       + N*v1*[1-u1]^-3 * (  - 9*zeta3 + 9/4*Pi^2 - 9*G(1 - v1, - v1,0,u1) - 3/
         2*G(1 - v1,u1)*Pi^2 + 27/2*G( - v1,0,u1) - 9*G(0, - v1,0,u1) + 3*G(0,
         u1)*Pi^2 + 27/2*G(0,u1)*G(0,v1) - 9*G(0,u1)*G(1,0,v1) + 3/2*G(0,v1)*
         Pi^2 + 9*G(0,v1)*G(1 - v1, - v1,u1) - 9*G(0,v1)*G(1 - v1,0,u1) - 27/2
         *G(0,v1)*G( - v1,u1) + 9*G(0,v1)*G(0, - v1,u1) - 27/2*G(0,0,v1) + 9*
         G(0,0,v1)*G(1 - v1,u1) + 9*G(0,0,v1)*G(0,u1) - 9*G(0,0,0,v1) - 9*G(0,
         1,0,v1) - 3/2*G(1,v1)*Pi^2 - 27/2*G(1,0,v1) + 9*G(1,0,v1)*G(1 - v1,u1
         ) + 9*G(1,0,0,v1) + 9*G(1,1,0,v1) )

       + N*v1*[1-u1]^-2 * ( 8*zeta3 + 41/12*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1)
          + 8*G(1 - v1, - v1,0,u1) + 2*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,1 - 
         v1,u1) - 8/3*G(1 - v1,0,u1) - 45/2*G( - v1,0,u1) - 2/3*G(0,1 - v1,1
          - v1,u1) - 8/3*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*G(1,v1) + 8*G(0,
          - v1,0,u1) + 43/4*G(0,u1) - 7/3*G(0,u1)*Pi^2 - 65/6*G(0,u1)*G(0,v1)
          - 8/3*G(0,u1)*G(1,v1) + 26/3*G(0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,
         v1) - 2*G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1, - v1,u1) + 26/3*G(0,v1)*G(
         1 - v1,0,u1) + 45/2*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(0,1 - v1,u1)
          - 8*G(0,v1)*G(0, - v1,u1) + 45/2*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1
         ) - 26/3*G(0,0,v1)*G(0,u1) + 8*G(0,0,0,v1) + 2/3*G(0,1,v1)*G(0,u1) + 
         8*G(0,1,0,v1) + 2*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) + 9/2*G(1
         ,0,v1) - 8*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,0,v1) - 8*G(1,1,0,v1) )

       + N*v1*[1-u1]^-1 * ( 2*zeta3 - 85/12*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) + 8/
         3*G(1 - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1,0,u1) + 97/6*G(1 - v1,u1)
          - 2*G(1 - v1,u1)*Pi^2 + 8/3*G(1 - v1,0,1 - v1,u1) + 19/6*G(1 - v1,0,
         u1) + 10*G( - v1,0,u1) + 8/3*G(0,1 - v1,1 - v1,u1) + 19/6*G(0,1 - v1,
         u1) + 8/3*G(0,1 - v1,u1)*G(1,v1) - 2*G(0, - v1,0,u1) - 95/12*G(0,u1)
          - 4/3*G(0,u1)*Pi^2 + 7/3*G(0,u1)*G(0,v1) + 19/6*G(0,u1)*G(1,v1) - 8/
         3*G(0,u1)*G(1,0,v1) + 8/3*G(0,u1)*G(1,1,v1) - 109/12*G(0,v1) + 2*G(0,
         v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 14/3*G(0,v1)*G(1 - v1,u1)
          - 8/3*G(0,v1)*G(1 - v1,0,u1) - 10*G(0,v1)*G( - v1,u1) - 14/3*G(0,v1)
         *G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 10*G(0,v1)*G(1,u1) - 2*G(
         0,v1)*G(1,0,u1) - 26/3*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 8/3*G(0
         ,0,v1)*G(0,u1) - 2*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0
         ,v1) - 2*G(0,1,u1)*G(1,v1) - 16/3*G(0,1,v1) - 8/3*G(0,1,v1)*G(0,u1)
          + 2*G(0,1,0,v1) + 10*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 2*G(1,u1)
         *Pi^2 + 10*G(1,u1)*G(1,v1) + 97/6*G(1,v1) - 2*G(1,v1)*Pi^2 + 4/3*G(1,
         v1)*G(1 - v1,u1) + 8/3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 
         2*G(1,0,u1)*G(1,v1) + 5/3*G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(
         1,0,0,v1) + 4/3*G(1,1,v1) - 2*G(1,1,0,v1) )

       + N*v1 * (  - zeta3 + 53/36*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) - 2*G(1 - v1
         ,1 - v1,0,u1) + 3*G(1 - v1, - v1,0,u1) - 46/3*G(1 - v1,u1) + 5/3*G(1
          - v1,u1)*Pi^2 - 2*G(1 - v1,0,1 - v1,u1) - 5/6*G(1 - v1,0,u1) + G( - 
         v1,1 - v1,0,u1) - G( - v1, - v1,0,u1) - 5/6*G( - v1,u1)*Pi^2 + G( - 
         v1,0,1 - v1,u1) + G( - v1,0,u1) - 2*G(0,1 - v1,1 - v1,u1) - 5/6*G(0,1
          - v1,u1) - 2*G(0,1 - v1,u1)*G(1,v1) + 3*G(0, - v1,0,u1) - 19/6*G(0,
         u1) + 2/3*G(0,u1)*Pi^2 - 13/3*G(0,u1)*G(0,v1) - 5/6*G(0,u1)*G(1,v1)
          + 3*G(0,u1)*G(1,0,v1) - 2*G(0,u1)*G(1,1,v1) + 11/2*G(0,v1) - 3/2*G(0
         ,v1)*Pi^2 + G(0,v1)*G(1 - v1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1, - v1,u1
         ) - 14*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G(
          - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) + 
         3*G(0,v1)*G(0,1 - v1,u1) - 3*G(0,v1)*G(0, - v1,u1) + 58/3*G(0,v1)*G(1
         ,u1) + 2*G(0,v1)*G(1,0,u1) - G(0,v1)*G(1,1,u1) - G(0,0,v1) - 2*G(0,0,
         v1)*G(1 - v1,u1) - 3*G(0,0,v1)*G(0,u1) + 3*G(0,0,0,v1) + G(0,1,1 - v1
         ,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) + 16/3*G(0,1,v1) + G(0,1
         ,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(0,u1) - G(0
         ,1,v1)*G(1,u1) - G(0,1,0,v1) + G(1,1 - v1,1 - v1,u1) - 58/3*G(1,1 - 
         v1,u1) - 2*G(1,1 - v1,0,u1) + 7/6*G(1,u1)*Pi^2 - 58/3*G(1,u1)*G(1,v1)
          - 46/3*G(1,v1) + 3/2*G(1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,u1) - 2*G(1
         ,v1)*G(1 - v1,0,u1) + G(1,v1)*G( - v1,0,u1) + G(1,v1)*G(1,1 - v1,u1)
          - 2*G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) + 22/3*G(1,0,v1) + G(1,0,
         v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) - 3*G(1,0,0,v1) + G(1,1,1 - 
         v1,u1) + G(1,1,u1)*G(1,v1) - 4/3*G(1,1,v1) + G(1,1,v1)*G(1,u1) + G(1,
         1,0,v1) )

       + N*v1^2*[1-u1]^-4 * ( 27/2*zeta3 + 27/2*G(1 - v1, - v1,0,u1) + 9/4*G(1
          - v1,u1)*Pi^2 + 27/2*G(0, - v1,0,u1) - 9/2*G(0,u1)*Pi^2 + 27/2*G(0,
         u1)*G(1,0,v1) - 9/4*G(0,v1)*Pi^2 - 27/2*G(0,v1)*G(1 - v1, - v1,u1) + 
         27/2*G(0,v1)*G(1 - v1,0,u1) - 27/2*G(0,v1)*G(0, - v1,u1) - 27/2*G(0,0
         ,v1)*G(1 - v1,u1) - 27/2*G(0,0,v1)*G(0,u1) + 27/2*G(0,0,0,v1) + 27/2*
         G(0,1,0,v1) + 9/4*G(1,v1)*Pi^2 - 27/2*G(1,0,v1)*G(1 - v1,u1) - 27/2*
         G(1,0,0,v1) - 27/2*G(1,1,0,v1) )

       + N*v1^2*[1-u1]^-3 * (  - 27/2*zeta3 - 17/2*Pi^2 + 4/3*G(1 - v1,1 - v1,
         0,u1) - 27/2*G(1 - v1, - v1,0,u1) - 43/12*G(1 - v1,u1)*Pi^2 + 4/3*G(1
          - v1,0,1 - v1,u1) + 4*G(1 - v1,0,u1) + 27/2*G( - v1,0,u1) + 4/3*G(0,
         1 - v1,1 - v1,u1) + 4*G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1,v1) - 
         27/2*G(0, - v1,0,u1) + 23/6*G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + 4*G(0,
         u1)*G(1,v1) - 89/6*G(0,u1)*G(1,0,v1) + 4/3*G(0,u1)*G(1,1,v1) + 43/12*
         G(0,v1)*Pi^2 + 27/2*G(0,v1)*G(1 - v1, - v1,u1) - 89/6*G(0,v1)*G(1 - 
         v1,0,u1) - 27/2*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G(0,1 - v1,u1) + 27/
         2*G(0,v1)*G(0, - v1,u1) - 27/2*G(0,0,v1) + 27/2*G(0,0,v1)*G(1 - v1,u1
         ) + 89/6*G(0,0,v1)*G(0,u1) - 27/2*G(0,0,0,v1) - 4/3*G(0,1,v1)*G(0,u1)
          - 27/2*G(0,1,0,v1) - 43/12*G(1,v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,0,u1)
          + 27/2*G(1,0,v1) + 27/2*G(1,0,v1)*G(1 - v1,u1) + 27/2*G(1,0,0,v1) + 
         27/2*G(1,1,0,v1) )

       + N*v1^2*[1-u1]^-2 * ( 17/2*zeta3 + 19/4*Pi^2 + 17/2*G(1 - v1,1 - v1,u1
         ) - 1/3*G(1 - v1,1 - v1,0,u1) + 13/2*G(1 - v1, - v1,0,u1) - 43/4*G(1
          - v1,u1) + 23/12*G(1 - v1,u1)*Pi^2 - 1/3*G(1 - v1,0,1 - v1,u1) - 17/
         12*G(1 - v1,0,u1) - G(1 - v1,1,1 - v1,u1) - 27/4*G( - v1,0,u1) - 1/3*
         G(0,1 - v1,1 - v1,u1) - 17/12*G(0,1 - v1,u1) - 1/3*G(0,1 - v1,u1)*G(1
         ,v1) + 13/2*G(0, - v1,0,u1) - 4/3*G(0,u1)*Pi^2 + 17/12*G(0,u1)*G(0,v1
         ) - 17/12*G(0,u1)*G(1,v1) + 35/6*G(0,u1)*G(1,0,v1) - 1/3*G(0,u1)*G(1,
         1,v1) + 43/4*G(0,v1) - 19/12*G(0,v1)*Pi^2 - 13/2*G(0,v1)*G(1 - v1, - 
         v1,u1) - 23/3*G(0,v1)*G(1 - v1,u1) + 35/6*G(0,v1)*G(1 - v1,0,u1) + G(
         0,v1)*G(1 - v1,1,u1) + 27/4*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(0,1
          - v1,u1) - 13/2*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(1,1 - v1,u1) - 1/
         2*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1) - 8*G(0,v1)*G(1,1,u1) + 169/
         12*G(0,0,v1) - 11/2*G(0,0,v1)*G(1 - v1,u1) - 41/6*G(0,0,v1)*G(0,u1)
          + 11/2*G(0,0,0,v1) + G(0,0,1,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*
         G(0,v1) - 2*G(0,1,u1)*G(1,v1) - 49/6*G(0,1,v1) + G(0,1,v1)*G(1 - v1,
         u1) + 4/3*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,u1) + 9/2*G(0,1,0,v1)
          + 1/2*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 + 1/2*
         G(1,u1)*G(1,v1) - 43/4*G(1,v1) + 23/12*G(1,v1)*Pi^2 + 17/2*G(1,v1)*G(
         1 - v1,u1) - 1/3*G(1,v1)*G(1 - v1,0,u1) - G(1,v1)*G(1 - v1,1,u1) - 2*
         G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) - 173/12*G(1,0,v1) - 13/2*G(1,
         0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1,u1) - 11/2*G(1,0,0,v1) + G(1,0,1
         ,v1) + 8*G(1,1,1 - v1,u1) + 8*G(1,1,u1)*G(1,v1) + 17/2*G(1,1,v1) - 13/
         2*G(1,1,0,v1) )

       + N*v1^2*[1-u1]^-1 * ( 23/2*zeta3 - 83/12*Pi^2 + 21/2*G(1 - v1,1 - v1,
         u1) + 4*G(1 - v1,1 - v1,0,u1) + 7/2*G(1 - v1, - v1,0,u1) - G(1 - v1,
         u1) - 17/12*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,0,1 - v1,u1) + 19/12*G(1
          - v1,0,u1) - G(1 - v1,1,1 - v1,u1) + 17/4*G( - v1,0,u1) + 4*G(0,1 - 
         v1,1 - v1,u1) + 19/12*G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*G(1,v1) + 7/2
         *G(0, - v1,0,u1) - 7/2*G(0,u1)*Pi^2 - 19/12*G(0,u1)*G(0,v1) + 19/12*
         G(0,u1)*G(1,v1) + 3/2*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,1,v1) + G(0,
         v1) + 7/4*G(0,v1)*Pi^2 - 7/2*G(0,v1)*G(1 - v1, - v1,u1) - 11/3*G(0,v1
         )*G(1 - v1,u1) + 3/2*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,1,u1)
          - 17/4*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(0,1 - v1,u1) - 7/2*G(0,v1)*
         G(0, - v1,u1) + 4*G(0,v1)*G(1,1 - v1,u1) - 25/2*G(0,v1)*G(1,u1) - G(0
         ,v1)*G(1,0,u1) - 8*G(0,v1)*G(1,1,u1) + 61/12*G(0,0,v1) - 5/2*G(0,0,v1
         )*G(1 - v1,u1) - 5/2*G(0,0,v1)*G(0,u1) + 5/2*G(0,0,0,v1) + G(0,0,1,v1
         ) - 5*G(0,1,1 - v1,u1) + 5*G(0,1,u1)*G(0,v1) - 5*G(0,1,u1)*G(1,v1) - 
         97/6*G(0,1,v1) + G(0,1,v1)*G(1 - v1,u1) - 3*G(0,1,v1)*G(0,u1) - 4*G(0
         ,1,v1)*G(1,u1) + 15/2*G(0,1,0,v1) + 25/2*G(1,1 - v1,u1) + G(1,1 - v1,
         0,u1) - 11/3*G(1,u1)*Pi^2 + 25/2*G(1,u1)*G(1,v1) - G(1,v1) - 17/12*G(
         1,v1)*Pi^2 + 21/2*G(1,v1)*G(1 - v1,u1) + 4*G(1,v1)*G(1 - v1,0,u1) - 
         G(1,v1)*G(1 - v1,1,u1) + G(1,0,1 - v1,u1) + G(1,0,u1)*G(1,v1) + 7/12*
         G(1,0,v1) - 19/2*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1,u1) - 5/2*
         G(1,0,0,v1) + G(1,0,1,v1) + 8*G(1,1,1 - v1,u1) + 8*G(1,1,u1)*G(1,v1)
          + 21/2*G(1,1,v1) - 19/2*G(1,1,0,v1) )

       + N*v1^2 * (  - 20*zeta3 + 139/12*Pi^2 - 41/2*G(1 - v1,1 - v1,u1) - 5*
         G(1 - v1,1 - v1,0,u1) - 10*G(1 - v1, - v1,0,u1) + 29/2*G(1 - v1,u1)
          + 2/3*G(1 - v1,u1)*Pi^2 - 5*G(1 - v1,0,1 - v1,u1) - 7/2*G(1 - v1,0,
         u1) - 3*G(1 - v1,1,1 - v1,u1) - 3*G( - v1,1 - v1,0,u1) - G( - v1, - 
         v1,0,u1) + 19/6*G( - v1,u1)*Pi^2 - 3*G( - v1,0,1 - v1,u1) - 13*G( - 
         v1,0,u1) - 5*G(0,1 - v1,1 - v1,u1) - 7/2*G(0,1 - v1,u1) - 5*G(0,1 - 
         v1,u1)*G(1,v1) - 10*G(0, - v1,0,u1) + 1/3*G(0,u1) + 11/2*G(0,u1)*Pi^2
          + 25/6*G(0,u1)*G(0,v1) - 7/2*G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,0,v1)
          - 5*G(0,u1)*G(1,1,v1) - 89/6*G(0,v1) - 3/2*G(0,v1)*Pi^2 - 6*G(0,v1)*
         G(1 - v1,1 - v1,u1) + 10*G(0,v1)*G(1 - v1, - v1,u1) + 62/3*G(0,v1)*G(
         1 - v1,u1) - 5*G(0,v1)*G(1 - v1,0,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + 3*
         G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1,u1) + 13*G(0,v1)*
         G( - v1,u1) + 16*G(0,v1)*G(0,1 - v1,u1) + 10*G(0,v1)*G(0, - v1,u1) - 
         6*G(0,v1)*G(1,1 - v1,u1) + 29/6*G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1)
          + 20*G(0,v1)*G(1,1,u1) - 17/3*G(0,0,v1) + 7*G(0,0,v1)*G(1 - v1,u1)
          + 8*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 2*G(0,
         0,1,v1) + 13*G(0,1,1 - v1,u1) - 13*G(0,1,u1)*G(0,v1) + 13*G(0,1,u1)*
         G(1,v1) + 51/2*G(0,1,v1) - 3*G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,v1)*G(
          - v1,u1) + 3*G(0,1,v1)*G(0,u1) + 14*G(0,1,v1)*G(1,u1) - 12*G(0,1,0,
         v1) - 6*G(1,1 - v1,1 - v1,u1) - 29/6*G(1,1 - v1,u1) - G(1,1 - v1,0,u1
         ) + 32/3*G(1,u1)*Pi^2 - 29/6*G(1,u1)*G(1,v1) + 29/2*G(1,v1) + 5/6*G(1
         ,v1)*Pi^2 - 41/2*G(1,v1)*G(1 - v1,u1) - 5*G(1,v1)*G(1 - v1,0,u1) - 3*
         G(1,v1)*G(1 - v1,1,u1) - 3*G(1,v1)*G( - v1,0,u1) - 6*G(1,v1)*G(1,1 - 
         v1,u1) - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1) + 16*G(
         1,0,v1)*G(1 - v1,u1) + 3*G(1,0,v1)*G( - v1,u1) - 6*G(1,0,v1)*G(1,u1)
          + 8*G(1,0,0,v1) - 2*G(1,0,1,v1) - 20*G(1,1,1 - v1,u1) - 20*G(1,1,u1)
         *G(1,v1) - 41/2*G(1,1,v1) - 6*G(1,1,v1)*G(1,u1) + 16*G(1,1,0,v1) )

       + N*v1^3 * ( 2/3*Pi^2 + 1/9*G(1 - v1,u1)*Pi^2 - G(1 - v1,0,u1) - 2/3*G(
         1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - v1,0,
         u1) - 5/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + G( - v1,0,u1)
          - G(0,1 - v1,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1
          - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1)
          - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*G( - v1, - v1,u1) - 
         G(0,v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + 2/3*G(0,0,v1)*G(1
          - v1,u1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) + 
         G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*
         G(1,v1)*G( - v1,0,u1) + G(1,0,v1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*[1-u1-v1]^-2 * (  - 7/12*Pi^2 - 7/2*G( - v1,0,u1) - 7/2*G(0,u1)*
         G(0,v1) + 7/2*G(0,v1)*G( - v1,u1) + 7/2*G(0,0,v1) + 7/2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 1/6*Pi^2 - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G(
          - v1, - v1,0,u1) + 7/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1)
          - G( - v1,0,u1) - 7/2*G(0,u1) - G(0,u1)*G(0,v1) + 7/2*G(0,v1) + 2/3*
         G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*G( - v1, - v1,u1) + G(0,v1)*
         G( - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) + G(0,0,
         v1) - 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(0,1,
         v1)*G(1,u1) - 2/3*G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 - 2/3*G(1,v1)*
         G( - v1,0,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) + G(1,0,
         v1) + 2/3*G(1,0,v1)*G( - v1,u1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1
         )*G(1,v1) )

       + N*u1*[1-v1]^-2 * (  - G(0,v1) )

       + N*u1*[1-v1]^-1 * (  - 1 + G(0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 2/3*G(1 - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,0,u1)
          + 4/3*G(0,1 - v1,0,u1) - 4/3*G(0,u1)*Pi^2 - 4/3*G(0,u1)*G(1,0,v1) + 
         4/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G(0,1 - 
         v1,u1) + 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1)*G(1,v1) + 4/3*G(0,0,v1)
         *G(1 - v1,u1) + 4/3*G(0,0,1,v1) - 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,0
         ,v1) - 2/3*G(1,v1)*Pi^2 + 4/3*G(1,0,0,v1) )

       + N*u1 * ( 23*zeta3 + 121/36*Pi^2 + 127/180*Pi^4 - 2*G(1 - v1,1 - v1,
          - v1,0,u1) + 55/6*G(1 - v1,1 - v1,u1) - 5/2*G(1 - v1,1 - v1,u1)*Pi^2
          + 29/6*G(1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,0,0,u1) + G(1 - v1,
         1 - v1,1,1 - v1,u1) + G(1 - v1, - v1,1 - v1,0,u1) + 5*G(1 - v1, - v1,
          - v1,0,u1) - 7/3*G(1 - v1, - v1,u1)*Pi^2 + G(1 - v1, - v1,0,1 - v1,
         u1) + 61/6*G(1 - v1, - v1,0,u1) + G(1 - v1, - v1,0,0,u1) - 50/3*G(1
          - v1,u1) - 4*G(1 - v1,u1)*zeta3 + 83/12*G(1 - v1,u1)*Pi^2 + 29/6*G(1
          - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1) + 2*G(1 - v1,0, - v1,0
         ,u1) - 65/12*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,
         0,1 - v1,u1) - 1/3*G(1 - v1,0,0,u1) + G(1 - v1,0,1,1 - v1,u1) - 25/6*
         G(1 - v1,1,1 - v1,u1) - G(1 - v1,1,1 - v1,0,u1) - 1/3*G(1 - v1,1,u1)*
         Pi^2 - G(1 - v1,1,0,1 - v1,u1) + 4*G(1 - v1,1,1,1 - v1,u1) + 3*G( - 
         v1,1 - v1, - v1,0,u1) + 19/6*G( - v1,1 - v1,u1)*Pi^2 - 2/3*G( - v1,1
          - v1,0,u1) - 3*G( - v1,1 - v1,0,0,u1) - 3*G( - v1,1 - v1,1,1 - v1,u1
         ) + G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 1/3*G(
          - v1, - v1,u1)*Pi^2 + G( - v1, - v1,0,1 - v1,u1) - 47/6*G( - v1, - 
         v1,0,u1) + 8*G( - v1,u1)*zeta3 - 4/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0
         ,1 - v1,u1) - 3*G( - v1,0,1 - v1,0,u1) - 3/4*G( - v1,0,u1) + 7/3*G(
          - v1,0,u1)*Pi^2 - 3*G( - v1,0,0,1 - v1,u1) - 37/6*G( - v1,0,0,u1) - 
         3*G( - v1,0,1,1 - v1,u1) + 29/6*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,
         1 - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1) - 65/12*G(0,1 - v1,u1) - 2/3*
         G(0,1 - v1,u1)*Pi^2 + 29/6*G(0,1 - v1,u1)*G(1,v1) - 5*G(0,1 - v1,u1)*
         G(1,0,v1) + 2*G(0,1 - v1,0,1 - v1,u1) - 1/3*G(0,1 - v1,0,u1) + 2*G(0,
         1 - v1,0,u1)*G(1,v1) + G(0,1 - v1,1,1 - v1,u1) + G(0,1 - v1,1,u1)*G(1
         ,v1) - G(0, - v1,1 - v1,0,u1) + 4*G(0, - v1, - v1,0,u1) + 1/3*G(0, - 
         v1,u1)*Pi^2 + G(0, - v1,u1)*G(1,0,v1) - G(0, - v1,0,1 - v1,u1) + 1/6*
         G(0, - v1,0,u1) - G(0, - v1,0,u1)*G(1,v1) - 11/6*G(0,u1) + 3*G(0,u1)*
         zeta3 + 1/9*G(0,u1)*Pi^2 + 19/4*G(0,u1)*G(0,v1) + 7/3*G(0,u1)*G(0,v1)
         *Pi^2 - 65/12*G(0,u1)*G(1,v1) - 2/3*G(0,u1)*G(1,v1)*Pi^2 + 37/6*G(0,
         u1)*G(1,0,v1) - G(0,u1)*G(1,0,1,v1) + 29/6*G(0,u1)*G(1,1,v1) - 5*G(0,
         u1)*G(1,1,0,v1) + 11/2*G(0,v1) + 8*G(0,v1)*zeta3 + 8/3*G(0,v1)*Pi^2
          + 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 1/3*G(0,v1)*G(1 - v1,1 - v1,
         u1) - 5*G(0,v1)*G(1 - v1,1 - v1,0,u1) - G(0,v1)*G(1 - v1,1 - v1,1,u1)
          - G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 5*G(0,v1)*G(1 - v1, - v1, - v1
         ,u1) - 61/6*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,0,
         u1) - 55/4*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*
         G(0,v1)*G(1 - v1,0, - v1,u1) + 11/2*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*
         G(1 - v1,0,0,u1) - G(0,v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G(1 - v1,1,1
          - v1,u1) + 25/6*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(1 - v1,1,0,u1) - 
         4*G(0,v1)*G(1 - v1,1,1,u1) - 3*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 2/3
         *G(0,v1)*G( - v1,1 - v1,u1) + 5*G(0,v1)*G( - v1,1 - v1,0,u1) + 3*G(0,
         v1)*G( - v1,1 - v1,1,u1) - G(0,v1)*G( - v1, - v1,1 - v1,u1) + 8*G(0,
         v1)*G( - v1, - v1, - v1,u1) + 47/6*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,
         v1)*G( - v1, - v1,0,u1) + 3/4*G(0,v1)*G( - v1,u1) - 5/3*G(0,v1)*G( - 
         v1,u1)*Pi^2 + 10/3*G(0,v1)*G( - v1,0,u1) + 3*G(0,v1)*G( - v1,0,1,u1)
          - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 95/6*G(0,v1)*G(0,1 - v1,u1) + G(0
         ,v1)*G(0,1 - v1,0,u1) - G(0,v1)*G(0,1 - v1,1,u1) + G(0,v1)*G(0, - v1,
         1 - v1,u1) - 4*G(0,v1)*G(0, - v1, - v1,u1) - 1/6*G(0,v1)*G(0, - v1,u1
         ) + 2*G(0,v1)*G(0, - v1,0,u1) + G(0,v1)*G(1,1 - v1,1 - v1,u1) + 4*G(0
         ,v1)*G(1,1 - v1, - v1,u1) + 7*G(0,v1)*G(1,1 - v1,u1) - G(0,v1)*G(1,1
          - v1,0,u1) - G(0,v1)*G(1,1 - v1,1,u1) + 33/4*G(0,v1)*G(1,u1) - 2*G(0
         ,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0,1 - v1,u1) + 4*G(0,v1)*G(1,0, - 
         v1,u1) - 1/6*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(
         1,1,1 - v1,u1) - 6*G(0,v1)*G(1,1,u1) - G(0,v1)*G(1,1,0,u1) + 7*G(0,v1
         )*G(1,1,1,u1) + 2*G(0,0,1 - v1,1 - v1,u1) - 1/3*G(0,0,1 - v1,u1) - 4*
         G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0, - v1
         ,u1)*G(0,v1) + 2*G(0,0, - v1,0,u1) - 34/3*G(0,0,u1) - 7/3*G(0,0,u1)*
         Pi^2 - 37/6*G(0,0,u1)*G(0,v1) - 3*G(0,0,u1)*G(0,1,v1) - 1/3*G(0,0,u1)
         *G(1,v1) + G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) + 3/4*G(0,0,v1
         ) - 5/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 5*G(0,0,v1
         )*G(1 - v1, - v1,u1) - 11/6*G(0,0,v1)*G(1 - v1,u1) - 5*G(0,0,v1)*G(
          - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1, - v1,u1) - 1/2*G(0,0,v1)*G(
          - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0, - v1,u1) + 
         15/2*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) - 23/3*G(0,0,v1)*
         G(1,u1) + 2*G(0,0,v1)*G(1,0,u1) - 6*G(0,0,0,v1) - 3*G(0,0,0,v1)*G(1
          - v1,u1) + 6*G(0,0,0,v1)*G( - v1,u1) - 2*G(0,0,0,v1)*G(0,u1) - 2*G(0
         ,0,0,v1)*G(1,u1) + 6*G(0,0,0,0,v1) - 3*G(0,0,0,1,v1) - G(0,0,1,1 - v1
         ,u1) + G(0,0,1,u1)*G(0,v1) - G(0,0,1,u1)*G(1,v1) + 4/3*G(0,0,1,v1) + 
         G(0,0,1,v1)*G(1 - v1,u1) - 3*G(0,0,1,v1)*G( - v1,u1) + 3*G(0,0,1,v1)*
         G(0,u1) - 2*G(0,0,1,v1)*G(1,u1) - 5*G(0,0,1,0,v1) - 31/3*G(0,1,1 - v1
         ,u1) + 2*G(0,1,1 - v1,u1)*G(0,v1) + G(0,1,1 - v1,0,u1) - 7/3*G(0,1,u1
         )*Pi^2 + 31/3*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(0,1,v1) - 31/3*G(0,1,
         u1)*G(1,v1) + 2*G(0,1,u1)*G(1,0,v1) - 11/2*G(0,1,v1) + 19/6*G(0,1,v1)
         *Pi^2 - G(0,1,v1)*G(1 - v1,1 - v1,u1) - G(0,1,v1)*G(1 - v1, - v1,u1)
          + 23/6*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G(1 - v1,0,u1) - 2*G(0,1,
         v1)*G(1 - v1,1,u1) + 3*G(0,1,v1)*G( - v1,1 - v1,u1) - G(0,1,v1)*G( - 
         v1, - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 3*G(0,1,v1)*G( - v1,0,u1)
          - G(0,1,v1)*G(0,1 - v1,u1) + G(0,1,v1)*G(0, - v1,u1) - 11/2*G(0,1,v1
         )*G(0,u1) + G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0,u1) + 3*G(0,1,v1)*
         G(1,1,u1) + G(0,1,0,1 - v1,u1) - G(0,1,0,u1)*G(0,v1) + G(0,1,0,u1)*G(
         1,v1) + 41/6*G(0,1,0,v1) + 3*G(0,1,0,v1)*G(1 - v1,u1) - 5*G(0,1,0,v1)
         *G( - v1,u1) + 5*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 5*G(0,
         1,0,0,v1) + 3*G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1,1,u1)*G(
         0,v1) + 4*G(0,1,1,u1)*G(1,v1) - 5*G(0,1,1,0,v1) - 1/3*G(1,1 - v1,1 - 
         v1,u1) - 3*G(1,1 - v1,1 - v1,0,u1) - 4*G(1,1 - v1, - v1,0,u1) - 33/4*
         G(1,1 - v1,u1) + 5/3*G(1,1 - v1,u1)*Pi^2 - 3*G(1,1 - v1,0,1 - v1,u1)
          + 1/6*G(1,1 - v1,0,u1) + G(1,1 - v1,1,1 - v1,u1) - 6*G(1,u1)*zeta3
          - 15/2*G(1,u1)*Pi^2 - 33/4*G(1,u1)*G(1,v1) + 5/3*G(1,u1)*G(1,v1)*
         Pi^2 - 50/3*G(1,v1) - 4*G(1,v1)*zeta3 + 253/36*G(1,v1)*Pi^2 + G(1,v1)
         *G(1 - v1,1 - v1,1,u1) + G(1,v1)*G(1 - v1, - v1,0,u1) + 55/6*G(1,v1)*
         G(1 - v1,u1) - 5/2*G(1,v1)*G(1 - v1,u1)*Pi^2 + 29/6*G(1,v1)*G(1 - v1,
         0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1) + G(1,v1)*G(1 - v1,0,1,u1) - 25/6*
         G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G(1 - v1,1,0,u1) + 4*G(1,v1)*G(1 - 
         v1,1,1,u1) - 3*G(1,v1)*G( - v1,1 - v1,1,u1) + G(1,v1)*G( - v1, - v1,0
         ,u1) + 19/6*G(1,v1)*G( - v1,u1)*Pi^2 - 2/3*G(1,v1)*G( - v1,0,u1) - 3*
         G(1,v1)*G( - v1,0,0,u1) - 3*G(1,v1)*G( - v1,0,1,u1) - 1/3*G(1,v1)*G(1
         ,1 - v1,u1) - 3*G(1,v1)*G(1,1 - v1,0,u1) + G(1,v1)*G(1,1 - v1,1,u1)
          - 3*G(1,0,1 - v1,1 - v1,u1) + 1/6*G(1,0,1 - v1,u1) - 3*G(1,0,1 - v1,
         u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) + 5/2*G(1,0,u1)*Pi^2 + 1/6*G(1,0,u1
         )*G(1,v1) - G(1,0,u1)*G(1,0,v1) - 3*G(1,0,u1)*G(1,1,v1) + 33/4*G(1,0,
         v1) - 1/3*G(1,0,v1)*Pi^2 + 5*G(1,0,v1)*G(1 - v1,1 - v1,u1) - G(1,0,v1
         )*G(1 - v1, - v1,u1) - 67/3*G(1,0,v1)*G(1 - v1,u1) - 5*G(1,0,v1)*G(1
          - v1,0,u1) + 2*G(1,0,v1)*G(1 - v1,1,u1) - 5*G(1,0,v1)*G( - v1,1 - v1
         ,u1) - G(1,0,v1)*G( - v1, - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1) + 5*G(
         1,0,v1)*G( - v1,0,u1) + 6*G(1,0,v1)*G(1,1 - v1,u1) + 7*G(1,0,v1)*G(1,
         u1) - 4*G(1,0,v1)*G(1,1,u1) - 7/6*G(1,0,0,v1) + 4*G(1,0,0,v1)*G(1 - 
         v1,u1) - 5*G(1,0,0,v1)*G( - v1,u1) + 2*G(1,0,0,v1)*G(1,u1) - 3*G(1,0,
         0,0,v1) + G(1,0,0,1,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1
         ) + 19/6*G(1,0,1,v1) - G(1,0,1,v1)*G(1 - v1,u1) + 3*G(1,0,1,v1)*G( - 
         v1,u1) + 3*G(1,0,1,0,v1) + G(1,1,1 - v1,1 - v1,u1) + 6*G(1,1,1 - v1,
         u1) + G(1,1,1 - v1,u1)*G(1,v1) + G(1,1,1 - v1,0,u1) + 5/6*G(1,1,u1)*
         Pi^2 + 6*G(1,1,u1)*G(1,v1) + G(1,1,u1)*G(1,1,v1) + 55/6*G(1,1,v1) - 5/
         2*G(1,1,v1)*Pi^2 - 1/3*G(1,1,v1)*G(1,u1) + G(1,1,0,1 - v1,u1) + G(1,1
         ,0,u1)*G(1,v1) - 71/3*G(1,1,0,v1) + 5*G(1,1,0,v1)*G(1 - v1,u1) - 5*G(
         1,1,0,v1)*G( - v1,u1) + 6*G(1,1,0,v1)*G(1,u1) + 4*G(1,1,0,0,v1) - G(1
         ,1,0,1,v1) - 7*G(1,1,1,1 - v1,u1) - 7*G(1,1,1,u1)*G(1,v1) + 5*G(1,1,1
         ,0,v1) )

       + N*u1*v1 * (  - 61*zeta3 - 4/3*Pi^2 - 503/180*Pi^4 + 10*G(1 - v1,1 - 
         v1, - v1,0,u1) - 41*G(1 - v1,1 - v1,u1) + 9*G(1 - v1,1 - v1,u1)*Pi^2
          - 53/3*G(1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) - 8*G(1 - 
         v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) - 16*G(1 - v1,
          - v1, - v1,0,u1) + 26/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0
         ,1 - v1,u1) - 76/3*G(1 - v1, - v1,0,u1) - 8*G(1 - v1, - v1,0,0,u1) + 
         89/3*G(1 - v1,u1) + 20*G(1 - v1,u1)*zeta3 - 28/3*G(1 - v1,u1)*Pi^2 - 
         53/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 10*G(1 - v1,
         0, - v1,0,u1) + 43/3*G(1 - v1,0,u1) + 1/3*G(1 - v1,0,u1)*Pi^2 - 4*G(1
          - v1,0,0,1 - v1,u1) - 7/3*G(1 - v1,0,0,u1) - 8*G(1 - v1,0,1,1 - v1,
         u1) + 19/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,1 - v1,0,u1) + 2/3*G(
         1 - v1,1,u1)*Pi^2 + 2*G(1 - v1,1,0,1 - v1,u1) - 8*G(1 - v1,1,1,1 - v1
         ,u1) - 12*G( - v1,1 - v1, - v1,0,u1) - 31/3*G( - v1,1 - v1,u1)*Pi^2
          + 1/3*G( - v1,1 - v1,0,u1) + 6*G( - v1,1 - v1,0,0,u1) + 12*G( - v1,1
          - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 22*G( - v1, - v1,
          - v1,0,u1) - 14/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,
         u1) + 38/3*G( - v1, - v1,0,u1) + 6*G( - v1, - v1,0,0,u1) - 28*G( - v1
         ,u1)*zeta3 + 17/9*G( - v1,u1)*Pi^2 + 1/3*G( - v1,0,1 - v1,u1) + 6*G(
          - v1,0,1 - v1,0,u1) + 6*G( - v1,0, - v1,0,u1) - 37*G( - v1,0,u1) - 
         11/3*G( - v1,0,u1)*Pi^2 + 6*G( - v1,0,0,1 - v1,u1) + 40/3*G( - v1,0,0
         ,u1) + 12*G( - v1,0,1,1 - v1,u1) - 53/3*G(0,1 - v1,1 - v1,u1) - 4*G(0
         ,1 - v1,1 - v1,0,u1) - 10*G(0,1 - v1, - v1,0,u1) + 43/3*G(0,1 - v1,u1
         ) + 1/3*G(0,1 - v1,u1)*Pi^2 - 53/3*G(0,1 - v1,u1)*G(1,v1) + 16*G(0,1
          - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0,1 - v1,u1) - 7/3*G(0,1 - v1,0,u1
         ) - 4*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0,1 - v1,1,1 - v1,u1) - 8*G(0,1
          - v1,1,u1)*G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - v1, - v1,0,
         u1) - 2/3*G(0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1) + 2*G(0, - 
         v1,0,1 - v1,u1) - 22/3*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)*G(1,v1) - 
         89/6*G(0,u1) - 12*G(0,u1)*zeta3 + 76/9*G(0,u1)*Pi^2 - 193/6*G(0,u1)*
         G(0,v1) - 11/3*G(0,u1)*G(0,v1)*Pi^2 + 43/3*G(0,u1)*G(1,v1) + 1/3*G(0,
         u1)*G(1,v1)*Pi^2 - 34/3*G(0,u1)*G(1,0,v1) + 6*G(0,u1)*G(1,0,0,v1) + 2
         *G(0,u1)*G(1,0,1,v1) - 53/3*G(0,u1)*G(1,1,v1) + 16*G(0,u1)*G(1,1,0,v1
         ) - 89/6*G(0,v1) - 28*G(0,v1)*zeta3 - 9*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 13/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,v1
         )*G(1 - v1,1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)
         *G(1 - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 76/
         3*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 68/3*
         G(0,v1)*G(1 - v1,u1) + 17/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1
          - v1,0,1 - v1,u1) + 10*G(0,v1)*G(1 - v1,0, - v1,u1) - 11*G(0,v1)*G(1
          - v1,0,u1) - 8*G(0,v1)*G(1 - v1,0,0,u1) + 8*G(0,v1)*G(1 - v1,0,1,u1)
          - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 19/3*G(0,v1)*G(1 - v1,1,u1) - 2*
         G(0,v1)*G(1 - v1,1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1,u1) + 12*G(0,v1)*G(
          - v1,1 - v1, - v1,u1) - 1/3*G(0,v1)*G( - v1,1 - v1,u1) - 16*G(0,v1)*
         G( - v1,1 - v1,0,u1) - 12*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G(
          - v1, - v1,1 - v1,u1) - 22*G(0,v1)*G( - v1, - v1, - v1,u1) - 38/3*G(
         0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 37*G(0,v1)*
         G( - v1,u1) - 5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - 
         v1,u1) - 6*G(0,v1)*G( - v1,0, - v1,u1) - 20/3*G(0,v1)*G( - v1,0,u1)
          + 6*G(0,v1)*G( - v1,0,0,u1) - 12*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)
         *G(0,1 - v1,1 - v1,u1) + 10*G(0,v1)*G(0,1 - v1, - v1,u1) + 164/3*G(0,
         v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1 - 
         v1,1,u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*G(0, - v1, - v1
         ,u1) + 22/3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0
         ,v1)*G(1,1 - v1,1 - v1,u1) - 14*G(0,v1)*G(1,1 - v1, - v1,u1) - 20*G(0
         ,v1)*G(1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1,0,u1) - 4*G(0,v1)*G(1,1 - 
         v1,1,u1) + 91/6*G(0,v1)*G(1,u1) + 3*G(0,v1)*G(1,u1)*Pi^2 - 14*G(0,v1)
         *G(1,0,1 - v1,u1) - 14*G(0,v1)*G(1,0, - v1,u1) + 4/3*G(0,v1)*G(1,0,u1
         ) + 10*G(0,v1)*G(1,0,1,u1) + 8*G(0,v1)*G(1,1,1 - v1,u1) + 32*G(0,v1)*
         G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 20*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,
         1 - v1,1 - v1,u1) - 7/3*G(0,0,1 - v1,u1) + 14*G(0,0,1 - v1,u1)*G(0,v1
         ) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 10*G(0,0, - v1,u1)*G(0,v1) - 10*G(0,
         0, - v1,0,u1) + 41/2*G(0,0,u1) + 20/3*G(0,0,u1)*Pi^2 + 40/3*G(0,0,u1)
         *G(0,v1) + 6*G(0,0,u1)*G(0,0,v1) + 6*G(0,0,u1)*G(0,1,v1) - 7/3*G(0,0,
         u1)*G(1,v1) - 8*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1) + 55/3*G(
         0,0,v1) - 5/3*G(0,0,v1)*Pi^2 - 14*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 16*
         G(0,0,v1)*G(1 - v1, - v1,u1) + 26/3*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,
         v1)*G(1 - v1,0,u1) + 16*G(0,0,v1)*G( - v1,1 - v1,u1) - 22*G(0,0,v1)*
         G( - v1, - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) + 6*G(0,0,v1)*G(0,1 - 
         v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1) - 9*G(0,0,v1)*G(0,u1) - 10*G(0,0,
         v1)*G(1,1 - v1,u1) + 37/3*G(0,0,v1)*G(1,u1) - 10*G(0,0,v1)*G(1,0,u1)
          + 3*G(0,0,0,v1) + 6*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1)*G( - 
         v1,u1) - 2*G(0,0,0,v1)*G(0,u1) + 10*G(0,0,0,v1)*G(1,u1) - 12*G(0,0,0,
         0,v1) + 6*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1
         ) + 8*G(0,0,1,u1)*G(1,v1) - 14/3*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1
         ,u1) + 6*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,
         v1)*G(1,u1) + 16*G(0,0,1,0,v1) - 6*G(0,1,1 - v1,1 - v1,u1) + 116/3*G(
         0,1,1 - v1,u1) - 4*G(0,1,1 - v1,u1)*G(0,v1) - 6*G(0,1,1 - v1,u1)*G(1,
         v1) - 2*G(0,1,1 - v1,0,u1) + 29/3*G(0,1,u1)*Pi^2 - 116/3*G(0,1,u1)*G(
         0,v1) + 10*G(0,1,u1)*G(0,1,v1) + 116/3*G(0,1,u1)*G(1,v1) - 4*G(0,1,u1
         )*G(1,0,v1) - 6*G(0,1,u1)*G(1,1,v1) + 227/6*G(0,1,v1) - 31/3*G(0,1,v1
         )*Pi^2 + 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1, - v1
         ,u1) - 32/3*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,0,u1) + 4*
         G(0,1,v1)*G(1 - v1,1,u1) - 12*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,
         v1)*G( - v1, - v1,u1) - 1/3*G(0,1,v1)*G( - v1,u1) - 6*G(0,1,v1)*G( - 
         v1,0,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0, - v1,u1) + 
         16*G(0,1,v1)*G(0,u1) + 12*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*G(1,0,u1)
          - 12*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,
         v1) - 2*G(0,1,0,u1)*G(1,v1) - 77/3*G(0,1,0,v1) - 12*G(0,1,0,v1)*G(1
          - v1,u1) + 16*G(0,1,0,v1)*G( - v1,u1) - 16*G(0,1,0,v1)*G(0,u1) + 14*
         G(0,1,0,v1)*G(1,u1) + 16*G(0,1,0,0,v1) - 12*G(0,1,0,1,v1) - 14*G(0,1,
         1,1 - v1,u1) + 14*G(0,1,1,u1)*G(0,v1) - 14*G(0,1,1,u1)*G(1,v1) + 22*
         G(0,1,1,0,v1) - 13/3*G(1,1 - v1,1 - v1,u1) + 6*G(1,1 - v1,1 - v1,0,u1
         ) + 14*G(1,1 - v1, - v1,0,u1) - 91/6*G(1,1 - v1,u1) - 7/3*G(1,1 - v1,
         u1)*Pi^2 + 6*G(1,1 - v1,0,1 - v1,u1) - 4/3*G(1,1 - v1,0,u1) + 4*G(1,1
          - v1,1,1 - v1,u1) + 18*G(1,u1)*zeta3 + 151/6*G(1,u1)*Pi^2 - 91/6*G(1
         ,u1)*G(1,v1) - 7/3*G(1,u1)*G(1,v1)*Pi^2 + 89/3*G(1,v1) + 20*G(1,v1)*
         zeta3 - 169/18*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1
         ,v1)*G(1 - v1, - v1,0,u1) - 41*G(1,v1)*G(1 - v1,u1) + 9*G(1,v1)*G(1
          - v1,u1)*Pi^2 - 53/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0
         ,u1) - 8*G(1,v1)*G(1 - v1,0,1,u1) + 19/3*G(1,v1)*G(1 - v1,1,u1) + 2*
         G(1,v1)*G(1 - v1,1,0,u1) - 8*G(1,v1)*G(1 - v1,1,1,u1) + 12*G(1,v1)*G(
          - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 31/3*G(1,v1)*G(
          - v1,u1)*Pi^2 + 1/3*G(1,v1)*G( - v1,0,u1) + 6*G(1,v1)*G( - v1,0,0,u1
         ) + 12*G(1,v1)*G( - v1,0,1,u1) - 13/3*G(1,v1)*G(1,1 - v1,u1) + 6*G(1,
         v1)*G(1,1 - v1,0,u1) + 4*G(1,v1)*G(1,1 - v1,1,u1) + 6*G(1,0,1 - v1,1
          - v1,u1) - 4/3*G(1,0,1 - v1,u1) + 6*G(1,0,1 - v1,u1)*G(1,v1) + 14*G(
         1,0, - v1,0,u1) - 7*G(1,0,u1)*Pi^2 - 4/3*G(1,0,u1)*G(1,v1) + 8*G(1,0,
         u1)*G(1,0,v1) + 6*G(1,0,u1)*G(1,1,v1) + 17/3*G(1,0,v1)*Pi^2 - 22*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 185/3*G(
         1,0,v1)*G(1 - v1,u1) + 16*G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1
          - v1,1,u1) + 22*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1,
          - v1,u1) - 1/3*G(1,0,v1)*G( - v1,u1) - 16*G(1,0,v1)*G( - v1,0,u1) - 
         18*G(1,0,v1)*G(1,1 - v1,u1) - 20*G(1,0,v1)*G(1,u1) + 8*G(1,0,v1)*G(1,
         1,u1) + 25/3*G(1,0,0,v1) - 14*G(1,0,0,v1)*G(1 - v1,u1) + 16*G(1,0,0,
         v1)*G( - v1,u1) - 10*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) - 2*G(1,0,
         0,1,v1) - 10*G(1,0,1,1 - v1,u1) - 10*G(1,0,1,u1)*G(1,v1) - 31/3*G(1,0
         ,1,v1) + 8*G(1,0,1,v1)*G(1 - v1,u1) - 12*G(1,0,1,v1)*G( - v1,u1) - 12
         *G(1,0,1,0,v1) + 4*G(1,1,1 - v1,1 - v1,u1) - 32*G(1,1,1 - v1,u1) + 4*
         G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 20/3*G(1,1,u1)*Pi^2
          - 32*G(1,1,u1)*G(1,v1) + 4*G(1,1,u1)*G(1,1,v1) - 41*G(1,1,v1) + 9*G(
         1,1,v1)*Pi^2 - 13/3*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,
         1,0,u1)*G(1,v1) + 187/3*G(1,1,0,v1) - 22*G(1,1,0,v1)*G(1 - v1,u1) + 
         22*G(1,1,0,v1)*G( - v1,u1) - 18*G(1,1,0,v1)*G(1,u1) - 14*G(1,1,0,0,v1
         ) + 8*G(1,1,0,1,v1) + 20*G(1,1,1,1 - v1,u1) + 20*G(1,1,1,u1)*G(1,v1)
          - 22*G(1,1,1,0,v1) )

       + N*u1*v1^2 * ( 35/6*zeta3 + 13*Pi^2 + 967/360*Pi^4 - 9*G(1 - v1,1 - v1
         , - v1,0,u1) - 28/3*G(1 - v1,1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,1 - v1,0
         ,u1) + 4*G(1 - v1,1 - v1,0,0,u1) + 9*G(1 - v1,1 - v1,1,1 - v1,u1) + 2
         *G(1 - v1, - v1,1 - v1,0,u1) + 15*G(1 - v1, - v1, - v1,0,u1) - 8*G(1
          - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 31/6*G(1 - v1,
          - v1,0,u1) + 7*G(1 - v1, - v1,0,0,u1) - 18*G(1 - v1,u1)*zeta3 + 31/
         18*G(1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1 - 
         v1,0,u1) + 9*G(1 - v1,0, - v1,0,u1) - 39/2*G(1 - v1,0,u1) - 1/2*G(1
          - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) + 15/2*G(1 - v1,0,0,u1)
          + 9*G(1 - v1,0,1,1 - v1,u1) - 20/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1,1,1 - v1,0,u1) - 2/3*G(1 - v1,1,u1)*Pi^2 - 2*G(1 - v1,1,0,1 - v1,
         u1) + 8*G(1 - v1,1,1,1 - v1,u1) + 11*G( - v1,1 - v1, - v1,0,u1) + 32/
         3*G( - v1,1 - v1,u1)*Pi^2 - 5/6*G( - v1,1 - v1,0,u1) - 6*G( - v1,1 - 
         v1,0,0,u1) - 13*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,
         0,u1) - 21*G( - v1, - v1, - v1,0,u1) + 4*G( - v1, - v1,u1)*Pi^2 + 2*
         G( - v1, - v1,0,1 - v1,u1) - 3/2*G( - v1, - v1,0,u1) - 5*G( - v1, - 
         v1,0,0,u1) + 26*G( - v1,u1)*zeta3 - 37/6*G( - v1,u1)*Pi^2 - 5/6*G( - 
         v1,0,1 - v1,u1) - 6*G( - v1,0,1 - v1,0,u1) - 5*G( - v1,0, - v1,0,u1)
          + 39/2*G( - v1,0,u1) + 23/6*G( - v1,0,u1)*Pi^2 - 6*G( - v1,0,0,1 - 
         v1,u1) - 15/2*G( - v1,0,0,u1) - 13*G( - v1,0,1,1 - v1,u1) + 15/2*G(0,
         1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) + 9*G(0,1 - v1, - v1,0,
         u1) - 39/2*G(0,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*Pi^2 + 15/2*G(0,1 - v1
         ,u1)*G(1,v1) - 15*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,0,1 - v1,u1
         ) + 15/2*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) + 9*G(0,1 - v1
         ,1,1 - v1,u1) + 9*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,1 - v1,0,u1)
          + 8*G(0, - v1, - v1,0,u1) + 2/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,u1)
         *G(1,0,v1) - 2*G(0, - v1,0,1 - v1,u1) - 6*G(0, - v1,0,u1) - 2*G(0, - 
         v1,0,u1)*G(1,v1) + 11*G(0,u1)*zeta3 + 53/36*G(0,u1)*Pi^2 + 39/2*G(0,
         u1)*G(0,v1) + 23/6*G(0,u1)*G(0,v1)*Pi^2 - 39/2*G(0,u1)*G(1,v1) - 1/2*
         G(0,u1)*G(1,v1)*Pi^2 - 49/3*G(0,u1)*G(1,0,v1) - 5*G(0,u1)*G(1,0,0,v1)
          - 2*G(0,u1)*G(1,0,1,v1) + 15/2*G(0,u1)*G(1,1,v1) - 15*G(0,u1)*G(1,1,
         0,v1) + 26*G(0,v1)*zeta3 + 11/18*G(0,v1)*Pi^2 + 9*G(0,v1)*G(1 - v1,1
          - v1, - v1,u1) - 15/2*G(0,v1)*G(1 - v1,1 - v1,u1) - 15*G(0,v1)*G(1
          - v1,1 - v1,0,u1) - 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(0,v1)*G(1
          - v1, - v1,1 - v1,u1) - 15*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 31/6*
         G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 39/2*G(
         0,v1)*G(1 - v1,u1) - 29/6*G(0,v1)*G(1 - v1,u1)*Pi^2 + 7*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 9*G(0,v1)*G(1 - v1,0, - v1,u1) - 17*G(0,v1)*G(1
          - v1,0,u1) + 7*G(0,v1)*G(1 - v1,0,0,u1) - 9*G(0,v1)*G(1 - v1,0,1,u1)
          + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 20/3*G(0,v1)*G(1 - v1,1,u1) + 2*
         G(0,v1)*G(1 - v1,1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) - 11*G(0,v1)*G(
          - v1,1 - v1, - v1,u1) + 5/6*G(0,v1)*G( - v1,1 - v1,u1) + 15*G(0,v1)*
         G( - v1,1 - v1,0,u1) + 13*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G(
          - v1, - v1,1 - v1,u1) + 21*G(0,v1)*G( - v1, - v1, - v1,u1) + 3/2*G(0
         ,v1)*G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1) - 39/2*G(0,v1)
         *G( - v1,u1) + 5/6*G(0,v1)*G( - v1,u1)*Pi^2 - 7*G(0,v1)*G( - v1,0,1
          - v1,u1) + 5*G(0,v1)*G( - v1,0, - v1,u1) + 31/3*G(0,v1)*G( - v1,0,u1
         ) - 5*G(0,v1)*G( - v1,0,0,u1) + 13*G(0,v1)*G( - v1,0,1,u1) + 7*G(0,v1
         )*G(0,1 - v1,1 - v1,u1) - 9*G(0,v1)*G(0,1 - v1, - v1,u1) - 49/3*G(0,
         v1)*G(0,1 - v1,u1) + 7*G(0,v1)*G(0,1 - v1,0,u1) - 9*G(0,v1)*G(0,1 - 
         v1,1,u1) + 2*G(0,v1)*G(0, - v1,1 - v1,u1) - 8*G(0,v1)*G(0, - v1, - v1
         ,u1) + 6*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) - 5*G(0,v1
         )*G(1,1 - v1,1 - v1,u1) + 13*G(0,v1)*G(1,1 - v1, - v1,u1) + 31/3*G(0,
         v1)*G(1,1 - v1,u1) - 7*G(0,v1)*G(1,1 - v1,0,u1) + 5*G(0,v1)*G(1,1 - 
         v1,1,u1) - 39/2*G(0,v1)*G(1,u1) - 19/6*G(0,v1)*G(1,u1)*Pi^2 + 15*G(0,
         v1)*G(1,0,1 - v1,u1) + 13*G(0,v1)*G(1,0, - v1,u1) + 3/2*G(0,v1)*G(1,0
         ,u1) - 11*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1,u1) + 5/6*G(0,
         v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 21*G(0,v1)*G(1,1,1,u1) + 4*G(
         0,0,1 - v1,1 - v1,u1) + 15/2*G(0,0,1 - v1,u1) - 15*G(0,0,1 - v1,u1)*
         G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 9*G(0,0, - v1,u1)*G(0,v1) + 9*
         G(0,0, - v1,0,u1) - 19/3*G(0,0,u1)*Pi^2 - 15/2*G(0,0,u1)*G(0,v1) - 5*
         G(0,0,u1)*G(0,0,v1) - 6*G(0,0,u1)*G(0,1,v1) + 15/2*G(0,0,u1)*G(1,v1)
          + 7*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) - 39/2*G(0,0,v1) + 5/
         6*G(0,0,v1)*Pi^2 + 13*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 15*G(0,0,v1)*G(
         1 - v1, - v1,u1) + 119/6*G(0,0,v1)*G(1 - v1,u1) - 5*G(0,0,v1)*G(1 - 
         v1,0,u1) - 15*G(0,0,v1)*G( - v1,1 - v1,u1) + 21*G(0,0,v1)*G( - v1, - 
         v1,u1) - 79/6*G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G( - v1,0,u1) - 5*G(0
         ,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1) + 20*G(0,0,v1)*G(0,
         u1) + 9*G(0,0,v1)*G(1,1 - v1,u1) - 14*G(0,0,v1)*G(1,u1) + 9*G(0,0,v1)
         *G(1,0,u1) - 145/6*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1 - v1,u1) + 12*G(0,
         0,0,v1)*G( - v1,u1) + G(0,0,0,v1)*G(0,u1) - 9*G(0,0,0,v1)*G(1,u1) + 
         12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) - 9*G(0,0,1,1 - v1,u1) + 9*G(0,0,1
         ,u1)*G(0,v1) - 9*G(0,0,1,u1)*G(1,v1) + 3/2*G(0,0,1,v1) + 2*G(0,0,1,v1
         )*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,0,1,v1)*G(0,u1) - 
         4*G(0,0,1,v1)*G(1,u1) - 15*G(0,0,1,0,v1) + 7*G(0,1,1 - v1,1 - v1,u1)
          - 31/6*G(0,1,1 - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) + 7*G(0,1,1 - 
         v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) - 21/2*G(0,1,u1)*Pi^2 + 31/6*G(
         0,1,u1)*G(0,v1) - 11*G(0,1,u1)*G(0,1,v1) - 31/6*G(0,1,u1)*G(1,v1) + 4
         *G(0,1,u1)*G(1,0,v1) + 7*G(0,1,u1)*G(1,1,v1) + 32/3*G(0,1,v1)*Pi^2 - 
         9*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1, - v1,u1) - 5/
         6*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0,1,v1)*
         G(1 - v1,1,u1) + 13*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - 
         v1, - v1,u1) + 5/6*G(0,1,v1)*G( - v1,u1) + 6*G(0,1,v1)*G( - v1,0,u1)
          - 2*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0, - v1,u1) - 67/6*G(0,
         1,v1)*G(0,u1) + 67/6*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,u1) + 13*
         G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 
         2*G(0,1,0,u1)*G(1,v1) + 25/2*G(0,1,0,v1) + 11*G(0,1,0,v1)*G(1 - v1,u1
         ) - 15*G(0,1,0,v1)*G( - v1,u1) + 15*G(0,1,0,v1)*G(0,u1) - 13*G(0,1,0,
         v1)*G(1,u1) - 15*G(0,1,0,0,v1) + 13*G(0,1,0,1,v1) + 15*G(0,1,1,1 - v1
         ,u1) - 15*G(0,1,1,u1)*G(0,v1) + 15*G(0,1,1,u1)*G(1,v1) - 22*G(0,1,1,0
         ,v1) - 15/2*G(1,1 - v1,1 - v1,u1) - 6*G(1,1 - v1,1 - v1,0,u1) - 13*G(
         1,1 - v1, - v1,0,u1) + 39/2*G(1,1 - v1,u1) + 5/2*G(1,1 - v1,u1)*Pi^2
          - 6*G(1,1 - v1,0,1 - v1,u1) - 3/2*G(1,1 - v1,0,u1) - 5*G(1,1 - v1,1,
         1 - v1,u1) - 17*G(1,u1)*zeta3 - 197/36*G(1,u1)*Pi^2 + 39/2*G(1,u1)*G(
         1,v1) + 5/2*G(1,u1)*G(1,v1)*Pi^2 - 18*G(1,v1)*zeta3 + 11/6*G(1,v1)*
         Pi^2 + 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,
         u1) - 28/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 15/2*G(1,v1)*G(1 - v1,0,u1) + 
         4*G(1,v1)*G(1 - v1,0,0,u1) + 9*G(1,v1)*G(1 - v1,0,1,u1) - 20/3*G(1,v1
         )*G(1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1,1,0,u1) + 8*G(1,v1)*G(1 - v1,1,
         1,u1) - 13*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,
         u1) + 32/3*G(1,v1)*G( - v1,u1)*Pi^2 - 5/6*G(1,v1)*G( - v1,0,u1) - 6*
         G(1,v1)*G( - v1,0,0,u1) - 13*G(1,v1)*G( - v1,0,1,u1) - 15/2*G(1,v1)*
         G(1,1 - v1,u1) - 6*G(1,v1)*G(1,1 - v1,0,u1) - 5*G(1,v1)*G(1,1 - v1,1,
         u1) - 6*G(1,0,1 - v1,1 - v1,u1) - 3/2*G(1,0,1 - v1,u1) - 6*G(1,0,1 - 
         v1,u1)*G(1,v1) - 13*G(1,0, - v1,0,u1) + 20/3*G(1,0,u1)*Pi^2 - 3/2*G(1
         ,0,u1)*G(1,v1) - 7*G(1,0,u1)*G(1,0,v1) - 6*G(1,0,u1)*G(1,1,v1) + 39/2
         *G(1,0,v1) - 29/6*G(1,0,v1)*Pi^2 + 22*G(1,0,v1)*G(1 - v1,1 - v1,u1)
          - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 15/2*G(1,0,v1)*G(1 - v1,u1) - 15*
         G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 22*G(1,0,v1)*
         G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 5/6*G(1,0,v1)*G(
          - v1,u1) + 15*G(1,0,v1)*G( - v1,0,u1) + 17*G(1,0,v1)*G(1,1 - v1,u1)
          + 31/3*G(1,0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) + 41/2*G(1,0,0,v1)
          + 13*G(1,0,0,v1)*G(1 - v1,u1) - 15*G(1,0,0,v1)*G( - v1,u1) + 9*G(1,0
         ,0,v1)*G(1,u1) - 6*G(1,0,0,0,v1) + 2*G(1,0,0,1,v1) + 11*G(1,0,1,1 - 
         v1,u1) + 11*G(1,0,1,u1)*G(1,v1) - 3/2*G(1,0,1,v1) - 9*G(1,0,1,v1)*G(1
          - v1,u1) + 13*G(1,0,1,v1)*G( - v1,u1) + 11*G(1,0,1,0,v1) - 5*G(1,1,1
          - v1,1 - v1,u1) - 5/6*G(1,1,1 - v1,u1) - 5*G(1,1,1 - v1,u1)*G(1,v1)
          + 2*G(1,1,1 - v1,0,u1) + 15/2*G(1,1,u1)*Pi^2 - 5/6*G(1,1,u1)*G(1,v1)
          - 5*G(1,1,u1)*G(1,1,v1) - 28/3*G(1,1,v1)*Pi^2 - 15/2*G(1,1,v1)*G(1,
         u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 53/6*G(1,1,0,v1)
          + 22*G(1,1,0,v1)*G(1 - v1,u1) - 22*G(1,1,0,v1)*G( - v1,u1) + 17*G(1,
         1,0,v1)*G(1,u1) + 13*G(1,1,0,0,v1) - 9*G(1,1,0,1,v1) - 21*G(1,1,1,1
          - v1,u1) - 21*G(1,1,1,u1)*G(1,v1) + 22*G(1,1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * ( 1/9*Pi^2 + 2/3*G( - v1,0,u1) + G(0, - v1,0,u1
         ) + 2/3*G(0,u1)*G(0,v1) + G(0,u1)*G(1,0,v1) - 5/6*G(0,v1)*Pi^2 - 2/3*
         G(0,v1)*G( - v1,u1) + G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0, - v1,u1)
          + G(0,v1)*G(1,0,u1) - G(0,v1)*G(1,1,u1) - 2/3*G(0,0,v1) - 2*G(0,0,v1
         )*G(0,u1) + G(0,0,v1)*G(1,u1) + G(0,0,1,v1) + G(0,1,v1)*G(0,u1) - G(0
         ,1,v1)*G(1,u1) + G(0,1,0,v1) - G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 + 
         1/6*G(1,v1)*Pi^2 - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1,v1) - 2/3*G(1,0,
         v1) + G(1,0,0,v1) - G(1,0,1,v1) + G(1,1,1 - v1,u1) + G(1,1,u1)*G(1,v1
         ) - 2*G(1,1,0,v1) )

       + N*u1^2 * (  - 41*zeta3 - 493/36*Pi^2 - 503/180*Pi^4 + 10*G(1 - v1,1
          - v1, - v1,0,u1) - 41/2*G(1 - v1,1 - v1,u1) + 9*G(1 - v1,1 - v1,u1)*
         Pi^2 - 38/3*G(1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) - 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) - 16*G(1 - 
         v1, - v1, - v1,0,u1) + 26/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - 
         v1,0,1 - v1,u1) - 46/3*G(1 - v1, - v1,0,u1) - 8*G(1 - v1, - v1,0,0,u1
         ) + 89/6*G(1 - v1,u1) + 20*G(1 - v1,u1)*zeta3 - 61/6*G(1 - v1,u1)*
         Pi^2 - 38/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 10*G(
         1 - v1,0, - v1,0,u1) + 37/2*G(1 - v1,0,u1) + 1/3*G(1 - v1,0,u1)*Pi^2
          - 4*G(1 - v1,0,0,1 - v1,u1) - 7/3*G(1 - v1,0,0,u1) - 8*G(1 - v1,0,1,
         1 - v1,u1) + 31/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,1 - v1,0,u1)
          + 2/3*G(1 - v1,1,u1)*Pi^2 + 2*G(1 - v1,1,0,1 - v1,u1) - 8*G(1 - v1,1
         ,1,1 - v1,u1) - 12*G( - v1,1 - v1, - v1,0,u1) - 31/3*G( - v1,1 - v1,
         u1)*Pi^2 + 7/3*G( - v1,1 - v1,0,u1) + 6*G( - v1,1 - v1,0,0,u1) + 12*
         G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 22*G( - 
         v1, - v1, - v1,0,u1) - 14/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,
         0,1 - v1,u1) + 44/3*G( - v1, - v1,0,u1) + 6*G( - v1, - v1,0,0,u1) - 
         28*G( - v1,u1)*zeta3 - 4/9*G( - v1,u1)*Pi^2 + 7/3*G( - v1,0,1 - v1,u1
         ) + 6*G( - v1,0,1 - v1,0,u1) + 6*G( - v1,0, - v1,0,u1) - 80/3*G( - v1
         ,0,u1) - 11/3*G( - v1,0,u1)*Pi^2 + 6*G( - v1,0,0,1 - v1,u1) + 40/3*G(
          - v1,0,0,u1) + 12*G( - v1,0,1,1 - v1,u1) - 38/3*G(0,1 - v1,1 - v1,u1
         ) - 4*G(0,1 - v1,1 - v1,0,u1) - 10*G(0,1 - v1, - v1,0,u1) + 37/2*G(0,
         1 - v1,u1) + 1/3*G(0,1 - v1,u1)*Pi^2 - 38/3*G(0,1 - v1,u1)*G(1,v1) + 
         16*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0,1 - v1,u1) - 7/3*G(0,1
          - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0,1 - v1,1,1 - v1,u1)
          - 8*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - 
         v1, - v1,0,u1) - 2/3*G(0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1)
          + 2*G(0, - v1,0,1 - v1,u1) + 8/3*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)
         *G(1,v1) - 89/6*G(0,u1) - 12*G(0,u1)*zeta3 + 53/18*G(0,u1)*Pi^2 - 113/
         3*G(0,u1)*G(0,v1) - 11/3*G(0,u1)*G(0,v1)*Pi^2 + 37/2*G(0,u1)*G(1,v1)
          + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 16/3*G(0,u1)*G(1,0,v1) + 6*G(0,u1)*G(1,
         0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 38/3*G(0,u1)*G(1,1,v1) + 16*G(0,u1)
         *G(1,1,0,v1) - 28*G(0,v1)*zeta3 - 15/2*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) + 5/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,v1)
         *G(1 - v1,1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 46/
         3*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 17/3*
         G(0,v1)*G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 10*G(0,
         v1)*G(1 - v1,0, - v1,u1) - 5*G(0,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1
          - v1,0,0,u1) + 8*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1
          - v1,u1) - 31/3*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(1 - v1,1,0,u1)
          + 8*G(0,v1)*G(1 - v1,1,1,u1) + 12*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          - 7/3*G(0,v1)*G( - v1,1 - v1,u1) - 16*G(0,v1)*G( - v1,1 - v1,0,u1)
          - 12*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,
         u1) - 22*G(0,v1)*G( - v1, - v1, - v1,u1) - 44/3*G(0,v1)*G( - v1, - v1
         ,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 80/3*G(0,v1)*G( - v1,u1) - 5/3
         *G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - v1,u1) - 6*G(0,v1
         )*G( - v1,0, - v1,u1) - 20/3*G(0,v1)*G( - v1,0,u1) + 6*G(0,v1)*G( - 
         v1,0,0,u1) - 12*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1,1 - v1
         ,u1) + 10*G(0,v1)*G(0,1 - v1, - v1,u1) + 116/3*G(0,v1)*G(0,1 - v1,u1)
          - 8*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,1,u1) - 2*G(0,v1
         )*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*G(0, - v1, - v1,u1) - 8/3*G(0,v1)*
         G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1 - 
         v1,u1) - 14*G(0,v1)*G(1,1 - v1, - v1,u1) - 14*G(0,v1)*G(1,1 - v1,u1)
          + 8*G(0,v1)*G(1,1 - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1,u1) + 11*G(0,
         v1)*G(1,u1) + 3*G(0,v1)*G(1,u1)*Pi^2 - 14*G(0,v1)*G(1,0,1 - v1,u1) - 
         14*G(0,v1)*G(1,0, - v1,u1) + 1/3*G(0,v1)*G(1,0,u1) + 10*G(0,v1)*G(1,0
         ,1,u1) + 8*G(0,v1)*G(1,1,1 - v1,u1) + 12*G(0,v1)*G(1,1,u1) + 2*G(0,v1
         )*G(1,1,0,u1) - 20*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 
         7/3*G(0,0,1 - v1,u1) + 14*G(0,0,1 - v1,u1)*G(0,v1) - 4*G(0,0,1 - v1,
         u1)*G(1,v1) + 10*G(0,0, - v1,u1)*G(0,v1) - 10*G(0,0, - v1,0,u1) + 41/
         2*G(0,0,u1) + 20/3*G(0,0,u1)*Pi^2 + 40/3*G(0,0,u1)*G(0,v1) + 6*G(0,0,
         u1)*G(0,0,v1) + 6*G(0,0,u1)*G(0,1,v1) - 7/3*G(0,0,u1)*G(1,v1) - 8*G(0
         ,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1) + 80/3*G(0,0,v1) - 5/3*G(0,0
         ,v1)*Pi^2 - 14*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,0,v1)*G(1 - v1,
          - v1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(1 - v1,0,u1)
          + 16*G(0,0,v1)*G( - v1,1 - v1,u1) - 22*G(0,0,v1)*G( - v1, - v1,u1)
          - 2*G(0,0,v1)*G( - v1,0,u1) + 6*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,
         v1)*G(0, - v1,u1) - 17*G(0,0,v1)*G(0,u1) - 10*G(0,0,v1)*G(1,1 - v1,u1
         ) + 43/3*G(0,0,v1)*G(1,u1) - 10*G(0,0,v1)*G(1,0,u1) + 11*G(0,0,0,v1)
          + 6*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1)*G( - v1,u1) - 2*G(0,0,
         0,v1)*G(0,u1) + 10*G(0,0,0,v1)*G(1,u1) - 12*G(0,0,0,0,v1) + 6*G(0,0,0
         ,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1) + 8*G(0,0,1,u1)
         *G(1,v1) - 8/3*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) + 6*G(0,0,1,
         v1)*G( - v1,u1) - 6*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 16*
         G(0,0,1,0,v1) - 6*G(0,1,1 - v1,1 - v1,u1) + 77/3*G(0,1,1 - v1,u1) - 4
         *G(0,1,1 - v1,u1)*G(0,v1) - 6*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - 
         v1,0,u1) + 29/3*G(0,1,u1)*Pi^2 - 77/3*G(0,1,u1)*G(0,v1) + 10*G(0,1,u1
         )*G(0,1,v1) + 77/3*G(0,1,u1)*G(1,v1) - 4*G(0,1,u1)*G(1,0,v1) - 6*G(0,
         1,u1)*G(1,1,v1) + 11*G(0,1,v1) - 31/3*G(0,1,v1)*Pi^2 + 8*G(0,1,v1)*G(
         1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1, - v1,u1) - 26/3*G(0,1,v1)*
         G(1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1
         ) - 12*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1)
          - 7/3*G(0,1,v1)*G( - v1,u1) - 6*G(0,1,v1)*G( - v1,0,u1) + 2*G(0,1,v1
         )*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0, - v1,u1) + 13*G(0,1,v1)*G(0,u1)
          - 2*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*G(1,0,u1) - 12*G(0,1,v1)*G(1,1,
         u1) - 2*G(0,1,0,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(
         1,v1) - 41/3*G(0,1,0,v1) - 12*G(0,1,0,v1)*G(1 - v1,u1) + 16*G(0,1,0,
         v1)*G( - v1,u1) - 16*G(0,1,0,v1)*G(0,u1) + 14*G(0,1,0,v1)*G(1,u1) + 
         16*G(0,1,0,0,v1) - 12*G(0,1,0,1,v1) - 14*G(0,1,1,1 - v1,u1) + 14*G(0,
         1,1,u1)*G(0,v1) - 14*G(0,1,1,u1)*G(1,v1) + 22*G(0,1,1,0,v1) + 5/3*G(1
         ,1 - v1,1 - v1,u1) + 6*G(1,1 - v1,1 - v1,0,u1) + 14*G(1,1 - v1, - v1,
         0,u1) - 11*G(1,1 - v1,u1) - 7/3*G(1,1 - v1,u1)*Pi^2 + 6*G(1,1 - v1,0,
         1 - v1,u1) - 1/3*G(1,1 - v1,0,u1) + 4*G(1,1 - v1,1,1 - v1,u1) + 18*G(
         1,u1)*zeta3 + 29/2*G(1,u1)*Pi^2 - 11*G(1,u1)*G(1,v1) - 7/3*G(1,u1)*G(
         1,v1)*Pi^2 + 89/6*G(1,v1) + 20*G(1,v1)*zeta3 - 92/9*G(1,v1)*Pi^2 - 8*
         G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 41/2
         *G(1,v1)*G(1 - v1,u1) + 9*G(1,v1)*G(1 - v1,u1)*Pi^2 - 38/3*G(1,v1)*G(
         1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,u1) - 8*G(1,v1)*G(1 - v1,0,1,u1
         ) + 31/3*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1,1,0,u1) - 8*G(1,
         v1)*G(1 - v1,1,1,u1) + 12*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G(
          - v1, - v1,0,u1) - 31/3*G(1,v1)*G( - v1,u1)*Pi^2 + 7/3*G(1,v1)*G( - 
         v1,0,u1) + 6*G(1,v1)*G( - v1,0,0,u1) + 12*G(1,v1)*G( - v1,0,1,u1) + 5/
         3*G(1,v1)*G(1,1 - v1,u1) + 6*G(1,v1)*G(1,1 - v1,0,u1) + 4*G(1,v1)*G(1
         ,1 - v1,1,u1) + 6*G(1,0,1 - v1,1 - v1,u1) - 1/3*G(1,0,1 - v1,u1) + 6*
         G(1,0,1 - v1,u1)*G(1,v1) + 14*G(1,0, - v1,0,u1) - 7*G(1,0,u1)*Pi^2 - 
         1/3*G(1,0,u1)*G(1,v1) + 8*G(1,0,u1)*G(1,0,v1) + 6*G(1,0,u1)*G(1,1,v1)
          + 2/3*G(1,0,v1) + 17/3*G(1,0,v1)*Pi^2 - 22*G(1,0,v1)*G(1 - v1,1 - v1
         ,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 137/3*G(1,0,v1)*G(1 - v1,u1)
          + 16*G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1) + 22*G(1,
         0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) - 7/3*G(1,0,
         v1)*G( - v1,u1) - 16*G(1,0,v1)*G( - v1,0,u1) - 18*G(1,0,v1)*G(1,1 - 
         v1,u1) - 14*G(1,0,v1)*G(1,u1) + 8*G(1,0,v1)*G(1,1,u1) + 1/3*G(1,0,0,
         v1) - 14*G(1,0,0,v1)*G(1 - v1,u1) + 16*G(1,0,0,v1)*G( - v1,u1) - 10*
         G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) - 2*G(1,0,0,1,v1) - 10*G(1,0,1,
         1 - v1,u1) - 10*G(1,0,1,u1)*G(1,v1) - 25/3*G(1,0,1,v1) + 8*G(1,0,1,v1
         )*G(1 - v1,u1) - 12*G(1,0,1,v1)*G( - v1,u1) - 12*G(1,0,1,0,v1) + 4*G(
         1,1,1 - v1,1 - v1,u1) - 12*G(1,1,1 - v1,u1) + 4*G(1,1,1 - v1,u1)*G(1,
         v1) - 2*G(1,1,1 - v1,0,u1) - 20/3*G(1,1,u1)*Pi^2 - 12*G(1,1,u1)*G(1,
         v1) + 4*G(1,1,u1)*G(1,1,v1) - 41/2*G(1,1,v1) + 9*G(1,1,v1)*Pi^2 + 5/3
         *G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) + 
         139/3*G(1,1,0,v1) - 22*G(1,1,0,v1)*G(1 - v1,u1) + 22*G(1,1,0,v1)*G(
          - v1,u1) - 18*G(1,1,0,v1)*G(1,u1) - 14*G(1,1,0,0,v1) + 8*G(1,1,0,1,
         v1) + 20*G(1,1,1,1 - v1,u1) + 20*G(1,1,1,u1)*G(1,v1) - 22*G(1,1,1,0,
         v1) )

       + N*u1^2*v1 * ( 35/3*zeta3 + 74/3*Pi^2 + 967/180*Pi^4 - 18*G(1 - v1,1
          - v1, - v1,0,u1) - 56/3*G(1 - v1,1 - v1,u1)*Pi^2 + 15*G(1 - v1,1 - 
         v1,0,u1) + 8*G(1 - v1,1 - v1,0,0,u1) + 18*G(1 - v1,1 - v1,1,1 - v1,u1
         ) + 4*G(1 - v1, - v1,1 - v1,0,u1) + 30*G(1 - v1, - v1, - v1,0,u1) - 
         16*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1, - v1,0,1 - v1,u1) - 31/3*G(1
          - v1, - v1,0,u1) + 14*G(1 - v1, - v1,0,0,u1) - 36*G(1 - v1,u1)*zeta3
          + 31/9*G(1 - v1,u1)*Pi^2 + 15*G(1 - v1,0,1 - v1,u1) + 8*G(1 - v1,0,1
          - v1,0,u1) + 18*G(1 - v1,0, - v1,0,u1) - 37*G(1 - v1,0,u1) - G(1 - 
         v1,0,u1)*Pi^2 + 8*G(1 - v1,0,0,1 - v1,u1) + 15*G(1 - v1,0,0,u1) + 18*
         G(1 - v1,0,1,1 - v1,u1) - 40/3*G(1 - v1,1,1 - v1,u1) - 4*G(1 - v1,1,1
          - v1,0,u1) - 4/3*G(1 - v1,1,u1)*Pi^2 - 4*G(1 - v1,1,0,1 - v1,u1) + 
         16*G(1 - v1,1,1,1 - v1,u1) + 22*G( - v1,1 - v1, - v1,0,u1) + 64/3*G(
          - v1,1 - v1,u1)*Pi^2 - 5/3*G( - v1,1 - v1,0,u1) - 12*G( - v1,1 - v1,
         0,0,u1) - 26*G( - v1,1 - v1,1,1 - v1,u1) + 4*G( - v1, - v1,1 - v1,0,
         u1) - 42*G( - v1, - v1, - v1,0,u1) + 8*G( - v1, - v1,u1)*Pi^2 + 4*G(
          - v1, - v1,0,1 - v1,u1) - 3*G( - v1, - v1,0,u1) - 10*G( - v1, - v1,0
         ,0,u1) + 52*G( - v1,u1)*zeta3 - 37/3*G( - v1,u1)*Pi^2 - 5/3*G( - v1,0
         ,1 - v1,u1) - 12*G( - v1,0,1 - v1,0,u1) - 10*G( - v1,0, - v1,0,u1) + 
         37*G( - v1,0,u1) + 23/3*G( - v1,0,u1)*Pi^2 - 12*G( - v1,0,0,1 - v1,u1
         ) - 15*G( - v1,0,0,u1) - 26*G( - v1,0,1,1 - v1,u1) + 15*G(0,1 - v1,1
          - v1,u1) + 8*G(0,1 - v1,1 - v1,0,u1) + 18*G(0,1 - v1, - v1,0,u1) - 
         37*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 + 15*G(0,1 - v1,u1)*G(1,v1)
          - 30*G(0,1 - v1,u1)*G(1,0,v1) + 8*G(0,1 - v1,0,1 - v1,u1) + 15*G(0,1
          - v1,0,u1) + 8*G(0,1 - v1,0,u1)*G(1,v1) + 18*G(0,1 - v1,1,1 - v1,u1)
          + 18*G(0,1 - v1,1,u1)*G(1,v1) - 4*G(0, - v1,1 - v1,0,u1) + 16*G(0,
          - v1, - v1,0,u1) + 4/3*G(0, - v1,u1)*Pi^2 + 4*G(0, - v1,u1)*G(1,0,v1
         ) - 4*G(0, - v1,0,1 - v1,u1) - 14*G(0, - v1,0,u1) - 4*G(0, - v1,0,u1)
         *G(1,v1) + 22*G(0,u1)*zeta3 + 53/18*G(0,u1)*Pi^2 + 37*G(0,u1)*G(0,v1)
          + 23/3*G(0,u1)*G(0,v1)*Pi^2 - 37*G(0,u1)*G(1,v1) - G(0,u1)*G(1,v1)*
         Pi^2 - 104/3*G(0,u1)*G(1,0,v1) - 10*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1)*
         G(1,0,1,v1) + 15*G(0,u1)*G(1,1,v1) - 30*G(0,u1)*G(1,1,0,v1) + 52*G(0,
         v1)*zeta3 + 26/9*G(0,v1)*Pi^2 + 18*G(0,v1)*G(1 - v1,1 - v1, - v1,u1)
          - 15*G(0,v1)*G(1 - v1,1 - v1,u1) - 30*G(0,v1)*G(1 - v1,1 - v1,0,u1)
          - 18*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(0,v1)*G(1 - v1, - v1,1 - v1
         ,u1) - 30*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 31/3*G(0,v1)*G(1 - v1,
          - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 37*G(0,v1)*G(1 - v1,u1)
          - 29/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 14*G(0,v1)*G(1 - v1,0,1 - v1,u1)
          - 18*G(0,v1)*G(1 - v1,0, - v1,u1) - 34*G(0,v1)*G(1 - v1,0,u1) + 14*
         G(0,v1)*G(1 - v1,0,0,u1) - 18*G(0,v1)*G(1 - v1,0,1,u1) + 8*G(0,v1)*G(
         1 - v1,1,1 - v1,u1) + 40/3*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G(1 - 
         v1,1,0,u1) - 16*G(0,v1)*G(1 - v1,1,1,u1) - 22*G(0,v1)*G( - v1,1 - v1,
          - v1,u1) + 5/3*G(0,v1)*G( - v1,1 - v1,u1) + 30*G(0,v1)*G( - v1,1 - 
         v1,0,u1) + 26*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,
         1 - v1,u1) + 42*G(0,v1)*G( - v1, - v1, - v1,u1) + 3*G(0,v1)*G( - v1,
          - v1,u1) - 16*G(0,v1)*G( - v1, - v1,0,u1) - 37*G(0,v1)*G( - v1,u1)
          + 5/3*G(0,v1)*G( - v1,u1)*Pi^2 - 14*G(0,v1)*G( - v1,0,1 - v1,u1) + 
         10*G(0,v1)*G( - v1,0, - v1,u1) + 62/3*G(0,v1)*G( - v1,0,u1) - 10*G(0,
         v1)*G( - v1,0,0,u1) + 26*G(0,v1)*G( - v1,0,1,u1) + 14*G(0,v1)*G(0,1
          - v1,1 - v1,u1) - 18*G(0,v1)*G(0,1 - v1, - v1,u1) - 104/3*G(0,v1)*G(
         0,1 - v1,u1) + 14*G(0,v1)*G(0,1 - v1,0,u1) - 18*G(0,v1)*G(0,1 - v1,1,
         u1) + 4*G(0,v1)*G(0, - v1,1 - v1,u1) - 16*G(0,v1)*G(0, - v1, - v1,u1)
          + 14*G(0,v1)*G(0, - v1,u1) + 8*G(0,v1)*G(0, - v1,0,u1) - 10*G(0,v1)*
         G(1,1 - v1,1 - v1,u1) + 26*G(0,v1)*G(1,1 - v1, - v1,u1) + 62/3*G(0,v1
         )*G(1,1 - v1,u1) - 14*G(0,v1)*G(1,1 - v1,0,u1) + 10*G(0,v1)*G(1,1 - 
         v1,1,u1) - 37*G(0,v1)*G(1,u1) - 19/3*G(0,v1)*G(1,u1)*Pi^2 + 30*G(0,v1
         )*G(1,0,1 - v1,u1) + 26*G(0,v1)*G(1,0, - v1,u1) + G(0,v1)*G(1,0,u1)
          - 22*G(0,v1)*G(1,0,1,u1) - 16*G(0,v1)*G(1,1,1 - v1,u1) + 11/3*G(0,v1
         )*G(1,1,u1) - 4*G(0,v1)*G(1,1,0,u1) + 42*G(0,v1)*G(1,1,1,u1) + 8*G(0,
         0,1 - v1,1 - v1,u1) + 15*G(0,0,1 - v1,u1) - 30*G(0,0,1 - v1,u1)*G(0,
         v1) + 8*G(0,0,1 - v1,u1)*G(1,v1) - 18*G(0,0, - v1,u1)*G(0,v1) + 18*G(
         0,0, - v1,0,u1) - 38/3*G(0,0,u1)*Pi^2 - 15*G(0,0,u1)*G(0,v1) - 10*G(0
         ,0,u1)*G(0,0,v1) - 12*G(0,0,u1)*G(0,1,v1) + 15*G(0,0,u1)*G(1,v1) + 14
         *G(0,0,u1)*G(1,0,v1) + 8*G(0,0,u1)*G(1,1,v1) - 37*G(0,0,v1) + 5/3*G(0
         ,0,v1)*Pi^2 + 26*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 30*G(0,0,v1)*G(1 - 
         v1, - v1,u1) + 119/3*G(0,0,v1)*G(1 - v1,u1) - 10*G(0,0,v1)*G(1 - v1,0
         ,u1) - 30*G(0,0,v1)*G( - v1,1 - v1,u1) + 42*G(0,0,v1)*G( - v1, - v1,
         u1) - 79/3*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 10*G(0
         ,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - v1,u1) + 44*G(0,0,v1)*G(0
         ,u1) + 18*G(0,0,v1)*G(1,1 - v1,u1) - 30*G(0,0,v1)*G(1,u1) + 18*G(0,0,
         v1)*G(1,0,u1) - 145/3*G(0,0,0,v1) - 12*G(0,0,0,v1)*G(1 - v1,u1) + 24*
         G(0,0,0,v1)*G( - v1,u1) + 2*G(0,0,0,v1)*G(0,u1) - 18*G(0,0,0,v1)*G(1,
         u1) + 24*G(0,0,0,0,v1) - 12*G(0,0,0,1,v1) - 18*G(0,0,1,1 - v1,u1) + 
         18*G(0,0,1,u1)*G(0,v1) - 18*G(0,0,1,u1)*G(1,v1) + G(0,0,1,v1) + 4*G(0
         ,0,1,v1)*G(1 - v1,u1) - 12*G(0,0,1,v1)*G( - v1,u1) + 12*G(0,0,1,v1)*
         G(0,u1) - 8*G(0,0,1,v1)*G(1,u1) - 30*G(0,0,1,0,v1) + 14*G(0,1,1 - v1,
         1 - v1,u1) - 31/3*G(0,1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(0,v1) + 14*
         G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1,0,u1) - 21*G(0,1,u1)*Pi^2
          + 31/3*G(0,1,u1)*G(0,v1) - 22*G(0,1,u1)*G(0,1,v1) - 31/3*G(0,1,u1)*
         G(1,v1) + 8*G(0,1,u1)*G(1,0,v1) + 14*G(0,1,u1)*G(1,1,v1) + 64/3*G(0,1
         ,v1)*Pi^2 - 18*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1,
          - v1,u1) - 5/3*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1,0,u1)
          - 8*G(0,1,v1)*G(1 - v1,1,u1) + 26*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*
         G(0,1,v1)*G( - v1, - v1,u1) + 5/3*G(0,1,v1)*G( - v1,u1) + 12*G(0,1,v1
         )*G( - v1,0,u1) - 4*G(0,1,v1)*G(0,1 - v1,u1) + 4*G(0,1,v1)*G(0, - v1,
         u1) - 73/3*G(0,1,v1)*G(0,u1) + 73/3*G(0,1,v1)*G(1,u1) + 8*G(0,1,v1)*
         G(1,0,u1) + 26*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0
         ,u1)*G(0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 23*G(0,1,0,v1) + 22*G(0,1,0,v1
         )*G(1 - v1,u1) - 30*G(0,1,0,v1)*G( - v1,u1) + 30*G(0,1,0,v1)*G(0,u1)
          - 26*G(0,1,0,v1)*G(1,u1) - 30*G(0,1,0,0,v1) + 26*G(0,1,0,1,v1) + 30*
         G(0,1,1,1 - v1,u1) - 30*G(0,1,1,u1)*G(0,v1) + 30*G(0,1,1,u1)*G(1,v1)
          - 44*G(0,1,1,0,v1) - 15*G(1,1 - v1,1 - v1,u1) - 12*G(1,1 - v1,1 - v1
         ,0,u1) - 26*G(1,1 - v1, - v1,0,u1) + 37*G(1,1 - v1,u1) + 5*G(1,1 - v1
         ,u1)*Pi^2 - 12*G(1,1 - v1,0,1 - v1,u1) - G(1,1 - v1,0,u1) - 10*G(1,1
          - v1,1,1 - v1,u1) - 34*G(1,u1)*zeta3 - 221/18*G(1,u1)*Pi^2 + 37*G(1,
         u1)*G(1,v1) + 5*G(1,u1)*G(1,v1)*Pi^2 - 36*G(1,v1)*zeta3 + 10/3*G(1,v1
         )*Pi^2 + 18*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(1,v1)*G(1 - v1, - v1,
         0,u1) - 56/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 15*G(1,v1)*G(1 - v1,0,u1) + 
         8*G(1,v1)*G(1 - v1,0,0,u1) + 18*G(1,v1)*G(1 - v1,0,1,u1) - 40/3*G(1,
         v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1 - v1,1,0,u1) + 16*G(1,v1)*G(1 - v1
         ,1,1,u1) - 26*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1,
         0,u1) + 64/3*G(1,v1)*G( - v1,u1)*Pi^2 - 5/3*G(1,v1)*G( - v1,0,u1) - 
         12*G(1,v1)*G( - v1,0,0,u1) - 26*G(1,v1)*G( - v1,0,1,u1) - 15*G(1,v1)*
         G(1,1 - v1,u1) - 12*G(1,v1)*G(1,1 - v1,0,u1) - 10*G(1,v1)*G(1,1 - v1,
         1,u1) - 12*G(1,0,1 - v1,1 - v1,u1) - G(1,0,1 - v1,u1) - 12*G(1,0,1 - 
         v1,u1)*G(1,v1) - 26*G(1,0, - v1,0,u1) + 40/3*G(1,0,u1)*Pi^2 - G(1,0,
         u1)*G(1,v1) - 14*G(1,0,u1)*G(1,0,v1) - 12*G(1,0,u1)*G(1,1,v1) + 37*G(
         1,0,v1) - 29/3*G(1,0,v1)*Pi^2 + 44*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 4*
         G(1,0,v1)*G(1 - v1, - v1,u1) - 15*G(1,0,v1)*G(1 - v1,u1) - 30*G(1,0,
         v1)*G(1 - v1,0,u1) + 8*G(1,0,v1)*G(1 - v1,1,u1) - 44*G(1,0,v1)*G( - 
         v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 5/3*G(1,0,v1)*G( - v1
         ,u1) + 30*G(1,0,v1)*G( - v1,0,u1) + 34*G(1,0,v1)*G(1,1 - v1,u1) + 62/
         3*G(1,0,v1)*G(1,u1) - 16*G(1,0,v1)*G(1,1,u1) + 39*G(1,0,0,v1) + 26*G(
         1,0,0,v1)*G(1 - v1,u1) - 30*G(1,0,0,v1)*G( - v1,u1) + 18*G(1,0,0,v1)*
         G(1,u1) - 12*G(1,0,0,0,v1) + 4*G(1,0,0,1,v1) + 22*G(1,0,1,1 - v1,u1)
          + 22*G(1,0,1,u1)*G(1,v1) - G(1,0,1,v1) - 18*G(1,0,1,v1)*G(1 - v1,u1)
          + 26*G(1,0,1,v1)*G( - v1,u1) + 22*G(1,0,1,0,v1) - 10*G(1,1,1 - v1,1
          - v1,u1) - 11/3*G(1,1,1 - v1,u1) - 10*G(1,1,1 - v1,u1)*G(1,v1) + 4*
         G(1,1,1 - v1,0,u1) + 15*G(1,1,u1)*Pi^2 - 11/3*G(1,1,u1)*G(1,v1) - 10*
         G(1,1,u1)*G(1,1,v1) - 56/3*G(1,1,v1)*Pi^2 - 15*G(1,1,v1)*G(1,u1) + 4*
         G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) - 41/3*G(1,1,0,v1) + 44*G(
         1,1,0,v1)*G(1 - v1,u1) - 44*G(1,1,0,v1)*G( - v1,u1) + 34*G(1,1,0,v1)*
         G(1,u1) + 26*G(1,1,0,0,v1) - 18*G(1,1,0,1,v1) - 42*G(1,1,1,1 - v1,u1)
          - 42*G(1,1,1,u1)*G(1,v1) + 44*G(1,1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - G(0, - v1,0
         ,u1) - 2/3*G(0,u1)*G(0,v1) - G(0,u1)*G(1,0,v1) + 5/6*G(0,v1)*Pi^2 + 2/
         3*G(0,v1)*G( - v1,u1) - G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0, - v1,u1
         ) - G(0,v1)*G(1,0,u1) + G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1) + 2*G(0,0,
         v1)*G(0,u1) - G(0,0,v1)*G(1,u1) - G(0,0,1,v1) - G(0,1,v1)*G(0,u1) + 
         G(0,1,v1)*G(1,u1) - G(0,1,0,v1) + G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2
          - 1/6*G(1,v1)*Pi^2 + G(1,0,1 - v1,u1) + G(1,0,u1)*G(1,v1) + 2/3*G(1,
         0,v1) - G(1,0,0,v1) + G(1,0,1,v1) - G(1,1,1 - v1,u1) - G(1,1,u1)*G(1,
         v1) + 2*G(1,1,0,v1) )

       + N*u1^3 * ( 35/6*zeta3 + 37/3*Pi^2 + 967/360*Pi^4 - 9*G(1 - v1,1 - v1,
          - v1,0,u1) - 28/3*G(1 - v1,1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,1 - v1,0,
         u1) + 4*G(1 - v1,1 - v1,0,0,u1) + 9*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*
         G(1 - v1, - v1,1 - v1,0,u1) + 15*G(1 - v1, - v1, - v1,0,u1) - 8*G(1
          - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 31/6*G(1 - v1,
          - v1,0,u1) + 7*G(1 - v1, - v1,0,0,u1) - 18*G(1 - v1,u1)*zeta3 + 31/
         18*G(1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1 - 
         v1,0,u1) + 9*G(1 - v1,0, - v1,0,u1) - 37/2*G(1 - v1,0,u1) - 1/2*G(1
          - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) + 15/2*G(1 - v1,0,0,u1)
          + 9*G(1 - v1,0,1,1 - v1,u1) - 20/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1,1,1 - v1,0,u1) - 2/3*G(1 - v1,1,u1)*Pi^2 - 2*G(1 - v1,1,0,1 - v1,
         u1) + 8*G(1 - v1,1,1,1 - v1,u1) + 11*G( - v1,1 - v1, - v1,0,u1) + 32/
         3*G( - v1,1 - v1,u1)*Pi^2 - 5/6*G( - v1,1 - v1,0,u1) - 6*G( - v1,1 - 
         v1,0,0,u1) - 13*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,
         0,u1) - 21*G( - v1, - v1, - v1,0,u1) + 4*G( - v1, - v1,u1)*Pi^2 + 2*
         G( - v1, - v1,0,1 - v1,u1) - 3/2*G( - v1, - v1,0,u1) - 5*G( - v1, - 
         v1,0,0,u1) + 26*G( - v1,u1)*zeta3 - 37/6*G( - v1,u1)*Pi^2 - 5/6*G( - 
         v1,0,1 - v1,u1) - 6*G( - v1,0,1 - v1,0,u1) - 5*G( - v1,0, - v1,0,u1)
          + 37/2*G( - v1,0,u1) + 23/6*G( - v1,0,u1)*Pi^2 - 6*G( - v1,0,0,1 - 
         v1,u1) - 15/2*G( - v1,0,0,u1) - 13*G( - v1,0,1,1 - v1,u1) + 15/2*G(0,
         1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) + 9*G(0,1 - v1, - v1,0,
         u1) - 37/2*G(0,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*Pi^2 + 15/2*G(0,1 - v1
         ,u1)*G(1,v1) - 15*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,0,1 - v1,u1
         ) + 15/2*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) + 9*G(0,1 - v1
         ,1,1 - v1,u1) + 9*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,1 - v1,0,u1)
          + 8*G(0, - v1, - v1,0,u1) + 2/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,u1)
         *G(1,0,v1) - 2*G(0, - v1,0,1 - v1,u1) - 6*G(0, - v1,0,u1) - 2*G(0, - 
         v1,0,u1)*G(1,v1) + 11*G(0,u1)*zeta3 + 53/36*G(0,u1)*Pi^2 + 37/2*G(0,
         u1)*G(0,v1) + 23/6*G(0,u1)*G(0,v1)*Pi^2 - 37/2*G(0,u1)*G(1,v1) - 1/2*
         G(0,u1)*G(1,v1)*Pi^2 - 49/3*G(0,u1)*G(1,0,v1) - 5*G(0,u1)*G(1,0,0,v1)
          - 2*G(0,u1)*G(1,0,1,v1) + 15/2*G(0,u1)*G(1,1,v1) - 15*G(0,u1)*G(1,1,
         0,v1) + 26*G(0,v1)*zeta3 + 11/18*G(0,v1)*Pi^2 + 9*G(0,v1)*G(1 - v1,1
          - v1, - v1,u1) - 15/2*G(0,v1)*G(1 - v1,1 - v1,u1) - 15*G(0,v1)*G(1
          - v1,1 - v1,0,u1) - 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(0,v1)*G(1
          - v1, - v1,1 - v1,u1) - 15*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 31/6*
         G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 37/2*G(
         0,v1)*G(1 - v1,u1) - 29/6*G(0,v1)*G(1 - v1,u1)*Pi^2 + 7*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 9*G(0,v1)*G(1 - v1,0, - v1,u1) - 17*G(0,v1)*G(1
          - v1,0,u1) + 7*G(0,v1)*G(1 - v1,0,0,u1) - 9*G(0,v1)*G(1 - v1,0,1,u1)
          + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 20/3*G(0,v1)*G(1 - v1,1,u1) + 2*
         G(0,v1)*G(1 - v1,1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) - 11*G(0,v1)*G(
          - v1,1 - v1, - v1,u1) + 5/6*G(0,v1)*G( - v1,1 - v1,u1) + 15*G(0,v1)*
         G( - v1,1 - v1,0,u1) + 13*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G(
          - v1, - v1,1 - v1,u1) + 21*G(0,v1)*G( - v1, - v1, - v1,u1) + 3/2*G(0
         ,v1)*G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1) - 37/2*G(0,v1)
         *G( - v1,u1) + 5/6*G(0,v1)*G( - v1,u1)*Pi^2 - 7*G(0,v1)*G( - v1,0,1
          - v1,u1) + 5*G(0,v1)*G( - v1,0, - v1,u1) + 31/3*G(0,v1)*G( - v1,0,u1
         ) - 5*G(0,v1)*G( - v1,0,0,u1) + 13*G(0,v1)*G( - v1,0,1,u1) + 7*G(0,v1
         )*G(0,1 - v1,1 - v1,u1) - 9*G(0,v1)*G(0,1 - v1, - v1,u1) - 49/3*G(0,
         v1)*G(0,1 - v1,u1) + 7*G(0,v1)*G(0,1 - v1,0,u1) - 9*G(0,v1)*G(0,1 - 
         v1,1,u1) + 2*G(0,v1)*G(0, - v1,1 - v1,u1) - 8*G(0,v1)*G(0, - v1, - v1
         ,u1) + 6*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) - 5*G(0,v1
         )*G(1,1 - v1,1 - v1,u1) + 13*G(0,v1)*G(1,1 - v1, - v1,u1) + 31/3*G(0,
         v1)*G(1,1 - v1,u1) - 7*G(0,v1)*G(1,1 - v1,0,u1) + 5*G(0,v1)*G(1,1 - 
         v1,1,u1) - 37/2*G(0,v1)*G(1,u1) - 19/6*G(0,v1)*G(1,u1)*Pi^2 + 15*G(0,
         v1)*G(1,0,1 - v1,u1) + 13*G(0,v1)*G(1,0, - v1,u1) + 3/2*G(0,v1)*G(1,0
         ,u1) - 11*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1,u1) + 5/6*G(0,
         v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 21*G(0,v1)*G(1,1,1,u1) + 4*G(
         0,0,1 - v1,1 - v1,u1) + 15/2*G(0,0,1 - v1,u1) - 15*G(0,0,1 - v1,u1)*
         G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 9*G(0,0, - v1,u1)*G(0,v1) + 9*
         G(0,0, - v1,0,u1) - 19/3*G(0,0,u1)*Pi^2 - 15/2*G(0,0,u1)*G(0,v1) - 5*
         G(0,0,u1)*G(0,0,v1) - 6*G(0,0,u1)*G(0,1,v1) + 15/2*G(0,0,u1)*G(1,v1)
          + 7*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) - 37/2*G(0,0,v1) + 5/
         6*G(0,0,v1)*Pi^2 + 13*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 15*G(0,0,v1)*G(
         1 - v1, - v1,u1) + 119/6*G(0,0,v1)*G(1 - v1,u1) - 5*G(0,0,v1)*G(1 - 
         v1,0,u1) - 15*G(0,0,v1)*G( - v1,1 - v1,u1) + 21*G(0,0,v1)*G( - v1, - 
         v1,u1) - 79/6*G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G( - v1,0,u1) - 5*G(0
         ,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1) + 20*G(0,0,v1)*G(0,
         u1) + 9*G(0,0,v1)*G(1,1 - v1,u1) - 14*G(0,0,v1)*G(1,u1) + 9*G(0,0,v1)
         *G(1,0,u1) - 145/6*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1 - v1,u1) + 12*G(0,
         0,0,v1)*G( - v1,u1) + G(0,0,0,v1)*G(0,u1) - 9*G(0,0,0,v1)*G(1,u1) + 
         12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) - 9*G(0,0,1,1 - v1,u1) + 9*G(0,0,1
         ,u1)*G(0,v1) - 9*G(0,0,1,u1)*G(1,v1) + 3/2*G(0,0,1,v1) + 2*G(0,0,1,v1
         )*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,0,1,v1)*G(0,u1) - 
         4*G(0,0,1,v1)*G(1,u1) - 15*G(0,0,1,0,v1) + 7*G(0,1,1 - v1,1 - v1,u1)
          - 31/6*G(0,1,1 - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) + 7*G(0,1,1 - 
         v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) - 21/2*G(0,1,u1)*Pi^2 + 31/6*G(
         0,1,u1)*G(0,v1) - 11*G(0,1,u1)*G(0,1,v1) - 31/6*G(0,1,u1)*G(1,v1) + 4
         *G(0,1,u1)*G(1,0,v1) + 7*G(0,1,u1)*G(1,1,v1) + 32/3*G(0,1,v1)*Pi^2 - 
         9*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1, - v1,u1) - 5/
         6*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0,1,v1)*
         G(1 - v1,1,u1) + 13*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - 
         v1, - v1,u1) + 5/6*G(0,1,v1)*G( - v1,u1) + 6*G(0,1,v1)*G( - v1,0,u1)
          - 2*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0, - v1,u1) - 67/6*G(0,
         1,v1)*G(0,u1) + 67/6*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,u1) + 13*
         G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 
         2*G(0,1,0,u1)*G(1,v1) + 25/2*G(0,1,0,v1) + 11*G(0,1,0,v1)*G(1 - v1,u1
         ) - 15*G(0,1,0,v1)*G( - v1,u1) + 15*G(0,1,0,v1)*G(0,u1) - 13*G(0,1,0,
         v1)*G(1,u1) - 15*G(0,1,0,0,v1) + 13*G(0,1,0,1,v1) + 15*G(0,1,1,1 - v1
         ,u1) - 15*G(0,1,1,u1)*G(0,v1) + 15*G(0,1,1,u1)*G(1,v1) - 22*G(0,1,1,0
         ,v1) - 15/2*G(1,1 - v1,1 - v1,u1) - 6*G(1,1 - v1,1 - v1,0,u1) - 13*G(
         1,1 - v1, - v1,0,u1) + 37/2*G(1,1 - v1,u1) + 5/2*G(1,1 - v1,u1)*Pi^2
          - 6*G(1,1 - v1,0,1 - v1,u1) - 3/2*G(1,1 - v1,0,u1) - 5*G(1,1 - v1,1,
         1 - v1,u1) - 17*G(1,u1)*zeta3 - 197/36*G(1,u1)*Pi^2 + 37/2*G(1,u1)*G(
         1,v1) + 5/2*G(1,u1)*G(1,v1)*Pi^2 - 18*G(1,v1)*zeta3 + 11/6*G(1,v1)*
         Pi^2 + 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,
         u1) - 28/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 15/2*G(1,v1)*G(1 - v1,0,u1) + 
         4*G(1,v1)*G(1 - v1,0,0,u1) + 9*G(1,v1)*G(1 - v1,0,1,u1) - 20/3*G(1,v1
         )*G(1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1,1,0,u1) + 8*G(1,v1)*G(1 - v1,1,
         1,u1) - 13*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,
         u1) + 32/3*G(1,v1)*G( - v1,u1)*Pi^2 - 5/6*G(1,v1)*G( - v1,0,u1) - 6*
         G(1,v1)*G( - v1,0,0,u1) - 13*G(1,v1)*G( - v1,0,1,u1) - 15/2*G(1,v1)*
         G(1,1 - v1,u1) - 6*G(1,v1)*G(1,1 - v1,0,u1) - 5*G(1,v1)*G(1,1 - v1,1,
         u1) - 6*G(1,0,1 - v1,1 - v1,u1) - 3/2*G(1,0,1 - v1,u1) - 6*G(1,0,1 - 
         v1,u1)*G(1,v1) - 13*G(1,0, - v1,0,u1) + 20/3*G(1,0,u1)*Pi^2 - 3/2*G(1
         ,0,u1)*G(1,v1) - 7*G(1,0,u1)*G(1,0,v1) - 6*G(1,0,u1)*G(1,1,v1) + 37/2
         *G(1,0,v1) - 29/6*G(1,0,v1)*Pi^2 + 22*G(1,0,v1)*G(1 - v1,1 - v1,u1)
          - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 15/2*G(1,0,v1)*G(1 - v1,u1) - 15*
         G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 22*G(1,0,v1)*
         G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 5/6*G(1,0,v1)*G(
          - v1,u1) + 15*G(1,0,v1)*G( - v1,0,u1) + 17*G(1,0,v1)*G(1,1 - v1,u1)
          + 31/3*G(1,0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) + 41/2*G(1,0,0,v1)
          + 13*G(1,0,0,v1)*G(1 - v1,u1) - 15*G(1,0,0,v1)*G( - v1,u1) + 9*G(1,0
         ,0,v1)*G(1,u1) - 6*G(1,0,0,0,v1) + 2*G(1,0,0,1,v1) + 11*G(1,0,1,1 - 
         v1,u1) + 11*G(1,0,1,u1)*G(1,v1) - 3/2*G(1,0,1,v1) - 9*G(1,0,1,v1)*G(1
          - v1,u1) + 13*G(1,0,1,v1)*G( - v1,u1) + 11*G(1,0,1,0,v1) - 5*G(1,1,1
          - v1,1 - v1,u1) - 5/6*G(1,1,1 - v1,u1) - 5*G(1,1,1 - v1,u1)*G(1,v1)
          + 2*G(1,1,1 - v1,0,u1) + 15/2*G(1,1,u1)*Pi^2 - 5/6*G(1,1,u1)*G(1,v1)
          - 5*G(1,1,u1)*G(1,1,v1) - 28/3*G(1,1,v1)*Pi^2 - 15/2*G(1,1,v1)*G(1,
         u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 53/6*G(1,1,0,v1)
          + 22*G(1,1,0,v1)*G(1 - v1,u1) - 22*G(1,1,0,v1)*G( - v1,u1) + 17*G(1,
         1,0,v1)*G(1,u1) + 13*G(1,1,0,0,v1) - 9*G(1,1,0,1,v1) - 21*G(1,1,1,1
          - v1,u1) - 21*G(1,1,1,u1)*G(1,v1) + 22*G(1,1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-1 * ( 2/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(1,0,v1)
          - 5/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0,
          - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - 4/3*G(0,0
         ,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1
         )*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,
         0,u1) + 4/9*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 
         2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 2/3*G(1,1
         ,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-1 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1^2 * (  - 1/2*G(1 - v1,1,u1)*Pi + 1/2*G(0,v1)*G(1,u1)
         *Pi + 1/2*G(0,1,u1)*Pi - 1/2*G(1,1 - v1,u1)*Pi - 1/2*G(1,u1)*G(1,v1)*
         Pi - 1/2*G(1,1,u1)*Pi )

       + i_*N^-1*[1-u1]^-2 * (  - 1/2*G( - v1,u1)*Pi - 1/2*G(0,v1)*Pi )

       + i_*N^-1*[1-u1]^-1 * (  - 1/2*Pi + 5/2*G( - v1,u1)*Pi + 5/2*G(0,v1)*Pi
          )

       + i_*N^-1 * (  - 1/2*Pi - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi + 4*G(1,u1)*
         Pi )

       + i_*N^-1*v1*[1-u1]^-3 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi + 3*G( - 
         v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 3*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1
         )*Pi + 2*G(0,0,v1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( 3/2*Pi - 4/3*Pi^3 + 4*G(1 - v1, - v1,u1)*Pi
          - 5*G( - v1,u1)*Pi + 4*G(0, - v1,u1)*Pi - 3*G(0,v1)*Pi + 4*G(0,v1)*
         G(1 - v1,u1)*Pi - 4*G(0,0,v1)*Pi + 4*G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * ( 1/2*Pi + 1/3*Pi^3 - G(1 - v1,1 - v1,u1)*Pi
          + G(1 - v1, - v1,u1)*Pi - 3/2*G(1 - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + 
         9/2*G( - v1,u1)*Pi - G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*Pi - 5/2*G(0,
         u1)*Pi + G(0,u1)*G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi + 5/2*G(0,v1)*Pi + 
         G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G(1,u1)*Pi - G(0,0,v1)*Pi + G(0,1,
         u1)*Pi + G(0,1,v1)*Pi - G(1,1 - v1,u1)*Pi + 2*G(1,u1)*Pi - G(1,u1)*G(
         1,v1)*Pi - 3/2*G(1,v1)*Pi - G(1,v1)*G(1 - v1,u1)*Pi - G(1,0,u1)*Pi + 
         G(1,0,v1)*Pi - G(1,1,v1)*Pi )

       + i_*N^-1*v1 * (  - 2*Pi + 1/3*Pi^3 + G(1 - v1,1 - v1,u1)*Pi - 3*G(1 - 
         v1, - v1,u1)*Pi + 3/2*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi + G(1 - v1,
         1,u1)*Pi - 5/2*G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi - 3*G(0, - v1,u1)*
         Pi + 5/2*G(0,u1)*Pi - G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - 5/2*
         G(0,v1)*Pi - 3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*Pi + 3*G(0
         ,0,v1)*Pi - 2*G(0,1,u1)*Pi - G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*Pi - 11/
         2*G(1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 3/2*G(1,v1)*Pi + G(1,v1)*G(1 - 
         v1,u1)*Pi + G(1,0,u1)*Pi - 3*G(1,0,v1)*Pi + G(1,1,u1)*Pi + G(1,1,v1)*
         Pi )

       + i_*N^-1*v1^2*[1-u1]^-4 * (  - Pi^3 + 3*G(1 - v1, - v1,u1)*Pi + 3*G(0,
          - v1,u1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi - 3*G(0,0,v1)*Pi + 3*G(1,0,
         v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-3 * ( Pi^3 - 3*G(1 - v1, - v1,u1)*Pi + 3*G( - v1
         ,u1)*Pi - 3*G(0, - v1,u1)*Pi - 3*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1
         )*Pi - 3*G(1,0,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-2 * (  - 3/2*Pi - 1/6*Pi^3 - 1/2*G(1 - v1,1 - v1
         ,u1)*Pi + 3/2*G(1 - v1, - v1,u1)*Pi - 1/2*G(1 - v1,0,u1)*Pi + G(1 - 
         v1,1,u1)*Pi - 3/2*G( - v1,u1)*Pi - 1/2*G(0,1 - v1,u1)*Pi + 3/2*G(0,
          - v1,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi - 1/2*G(0,u1)*G(1,v1)*Pi + 3/2*
         G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,v1)*G(1,u1)*Pi - 3/2*G(0,0,v1)*Pi
          - 1/2*G(0,1,u1)*Pi + 1/2*G(0,1,v1)*Pi + 1/2*G(1,1 - v1,u1)*Pi + 1/2*
         G(1,u1)*G(1,v1)*Pi - 1/2*G(1,v1)*G(1 - v1,u1)*Pi - 1/2*G(1,0,u1)*Pi
          + 3/2*G(1,0,v1)*Pi + G(1,1,u1)*Pi - 1/2*G(1,1,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-1 * (  - 1/6*Pi^3 - 1/2*G(1 - v1,1 - v1,u1)*Pi
          + 3/2*G(1 - v1, - v1,u1)*Pi + G(1 - v1,u1)*Pi - 1/2*G(1 - v1,0,u1)*
         Pi + G(1 - v1,1,u1)*Pi + G( - v1,u1)*Pi - 1/2*G(0,1 - v1,u1)*Pi + 3/2
         *G(0, - v1,u1)*Pi - 1/2*G(0,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi - 1/2*G(0
         ,u1)*G(1,v1)*Pi - G(0,v1)*Pi + 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,
         v1)*G(1,u1)*Pi - 3/2*G(0,0,v1)*Pi - 1/2*G(0,1,u1)*Pi + 1/2*G(0,1,v1)*
         Pi + 1/2*G(1,1 - v1,u1)*Pi + 3/2*G(1,u1)*Pi + 1/2*G(1,u1)*G(1,v1)*Pi
          + G(1,v1)*Pi - 1/2*G(1,v1)*G(1 - v1,u1)*Pi - 1/2*G(1,0,u1)*Pi + 3/2*
         G(1,0,v1)*Pi + G(1,1,u1)*Pi - 1/2*G(1,1,v1)*Pi )

       + i_*N^-1*v1^2 * ( 2*Pi + 1/3*Pi^3 + G(1 - v1,1 - v1,u1)*Pi - 3*G(1 - 
         v1, - v1,u1)*Pi - 3/2*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi - 3*G(1 - 
         v1,1,u1)*Pi - 5/2*G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi - 3*G(0, - v1,u1
         )*Pi + 1/2*G(0,u1)*Pi - G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi + 3/2
         *G(0,v1)*Pi - 3*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi + 3*G(
         0,0,v1)*Pi + 2*G(0,1,u1)*Pi - G(0,1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi - 1/
         2*G(1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 3/2*G(1,v1)*Pi + G(1,v1)*G(1 - 
         v1,u1)*Pi + G(1,0,u1)*Pi - 3*G(1,0,v1)*Pi - 3*G(1,1,u1)*Pi + G(1,1,v1
         )*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * (  - 1/2*G( - v1,u1)*Pi - 1/2*G(0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 1/2*Pi + 2*G( - v1,u1)*Pi + 2*G(0,v1)*
         Pi )

       + i_*N^-1*u1 * (  - 2*Pi + 2*Pi*zeta3 + 1/2*Pi^3 - 3/2*G(1 - v1,1 - v1,
         u1)*Pi - G(1 - v1,1 - v1,0,u1)*Pi + 3*G(1 - v1,1 - v1,1,u1)*Pi - G(1
          - v1, - v1,1 - v1,u1)*Pi + G(1 - v1, - v1, - v1,u1)*Pi - 1/2*G(1 - 
         v1, - v1,u1)*Pi + 7/2*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - G(1
          - v1,0,1 - v1,u1)*Pi + G(1 - v1,0, - v1,u1)*Pi - G(1 - v1,0,0,u1)*Pi
          + 3*G(1 - v1,0,1,u1)*Pi + 3/2*G( - v1,1 - v1,u1)*Pi + G( - v1,1 - v1
         ,0,u1)*Pi - 3*G( - v1,1 - v1,1,u1)*Pi + G( - v1, - v1,1 - v1,u1)*Pi
          - G( - v1, - v1, - v1,u1)*Pi - 1/2*G( - v1, - v1,u1)*Pi - 7/2*G( - 
         v1,u1)*Pi - 1/3*G( - v1,u1)*Pi^3 + G( - v1,0,1 - v1,u1)*Pi - G( - v1,
         0, - v1,u1)*Pi + G( - v1,0,u1)*Pi + G( - v1,0,0,u1)*Pi - 3*G( - v1,0,
         1,u1)*Pi - G(0,1 - v1,1 - v1,u1)*Pi + G(0,1 - v1, - v1,u1)*Pi - G(0,1
          - v1,u1)*G(1,v1)*Pi - G(0,1 - v1,0,u1)*Pi + 3*G(0,1 - v1,1,u1)*Pi + 
         3/2*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 + G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,
         0,v1)*Pi - G(0,u1)*G(1,1,v1)*Pi - 7/2*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3
          - 2*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + G(0,v1)*G(1 - v1, - v1,u1)*Pi
          + 5/2*G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1
         )*G( - v1,1 - v1,u1)*Pi - G(0,v1)*G( - v1, - v1,u1)*Pi - 3/2*G(0,v1)*
         G( - v1,u1)*Pi - G(0,v1)*G( - v1,0,u1)*Pi + G(0,v1)*G(0,1 - v1,u1)*Pi
          - G(0,v1)*G(1,1 - v1,u1)*Pi - 3*G(0,v1)*G(1,u1)*Pi - G(0,v1)*G(1,0,
         u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - G(0,0,1 - v1,u1)*Pi + G(0,0, - v1,
         u1)*Pi + 3/2*G(0,0,u1)*Pi + G(0,0,u1)*G(0,v1)*Pi - G(0,0,u1)*G(1,v1)*
         Pi - 3/2*G(0,0,v1)*Pi - G(0,0,v1)*G(0,u1)*Pi + G(0,0,v1)*G(1,u1)*Pi
          - 2*G(0,0,1,u1)*Pi + 2*G(0,1,1 - v1,u1)*Pi - 15/2*G(0,1,u1)*Pi - 2*
         G(0,1,u1)*G(0,v1)*Pi + 2*G(0,1,u1)*G(1,v1)*Pi + 3/2*G(0,1,v1)*Pi + G(
         0,1,v1)*G(0,u1)*Pi - G(0,1,v1)*G(1,u1)*Pi - G(0,1,0,u1)*Pi + 2*G(0,1,
         0,v1)*Pi + 3*G(0,1,1,u1)*Pi + G(1,1 - v1,1 - v1,u1)*Pi - G(1,1 - v1,
          - v1,u1)*Pi + 3*G(1,1 - v1,u1)*Pi + G(1,1 - v1,0,u1)*Pi - 3*G(1,1 - 
         v1,1,u1)*Pi - 11/2*G(1,u1)*Pi - 1/3*G(1,u1)*Pi^3 + 3*G(1,u1)*G(1,v1)*
         Pi + 7/2*G(1,v1)*Pi + 1/3*G(1,v1)*Pi^3 - G(1,v1)*G(1 - v1, - v1,u1)*
         Pi - 3/2*G(1,v1)*G(1 - v1,u1)*Pi - G(1,v1)*G(1 - v1,0,u1)*Pi + G(1,v1
         )*G( - v1, - v1,u1)*Pi + 3/2*G(1,v1)*G( - v1,u1)*Pi + G(1,v1)*G( - v1
         ,0,u1)*Pi + G(1,v1)*G(1,1 - v1,u1)*Pi + G(1,0,1 - v1,u1)*Pi - G(1,0,
          - v1,u1)*Pi - 3/2*G(1,0,u1)*Pi + G(1,0,u1)*G(1,v1)*Pi + 5/2*G(1,0,v1
         )*Pi - 2*G(1,0,v1)*G(1 - v1,u1)*Pi + 2*G(1,0,v1)*G( - v1,u1)*Pi - G(1
         ,0,v1)*G(1,u1)*Pi + 2*G(1,0,1,u1)*Pi - 2*G(1,1,1 - v1,u1)*Pi + 9/2*G(
         1,1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi - 3/2*G(1,1,v1)*Pi + G(1,1,v1)*G(
         1,u1)*Pi + G(1,1,0,u1)*Pi - 2*G(1,1,0,v1)*Pi - 3*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1 * ( 2*Pi - 4*Pi*zeta3 + 4/3*Pi^3 + 4*G(1 - v1,1 - v1,u1
         )*Pi + 2*G(1 - v1,1 - v1,0,u1)*Pi - 6*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(
         1 - v1, - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1, - v1,u1)*Pi - 10*G(1
          - v1, - v1,u1)*Pi - 3/2*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi^3 + 2*
         G(1 - v1,0,1 - v1,u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi + G(1 - v1,0,u1)
         *Pi + 2*G(1 - v1,0,0,u1)*Pi - 6*G(1 - v1,0,1,u1)*Pi - 3*G(1 - v1,1,u1
         )*Pi - 3*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 6*G( - 
         v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,
          - v1,u1)*Pi + 5*G( - v1, - v1,u1)*Pi - 13/2*G( - v1,u1)*Pi + 2/3*G(
          - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 2*G( - v1,0, - v1,u1)*Pi
          + 2*G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 6*G( - v1,0,1,u1)*Pi
          + 2*G(0,1 - v1,1 - v1,u1)*Pi - 2*G(0,1 - v1, - v1,u1)*Pi + G(0,1 - 
         v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 2*G(0,1 - v1,0,u1)*Pi - 6*
         G(0,1 - v1,1,u1)*Pi - 3*G(0, - v1,u1)*Pi + 9/2*G(0,u1)*Pi - 2/3*G(0,
         u1)*Pi^3 + G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,0,
         v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 5/2*G(0,v1)*Pi + 2/3*G(0,v1)*Pi^3
          + 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi
          - 12*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,
         v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi + 3*G(0,v1
         )*G( - v1,u1)*Pi + 2*G(0,v1)*G( - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,
         u1)*Pi + 2*G(0,v1)*G(1,1 - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi + 2*G(0,
         v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,u1)*Pi - 2
         *G(0,0, - v1,u1)*Pi - 3*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0
         ,0,u1)*G(1,v1)*Pi + 6*G(0,0,v1)*Pi + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0
         ,v1)*G(1,u1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,1,1 - v1,u1)*Pi + 9*G(0,1,
         u1)*Pi + 4*G(0,1,u1)*G(0,v1)*Pi - 4*G(0,1,u1)*G(1,v1)*Pi - 4*G(0,1,v1
         )*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1
         )*Pi - 4*G(0,1,0,v1)*Pi - 6*G(0,1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*
         Pi + 2*G(1,1 - v1, - v1,u1)*Pi - 4*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0
         ,u1)*Pi + 6*G(1,1 - v1,1,u1)*Pi - 1/2*G(1,u1)*Pi + 2/3*G(1,u1)*Pi^3
          - 4*G(1,u1)*G(1,v1)*Pi - 3/2*G(1,v1)*Pi - 2/3*G(1,v1)*Pi^3 + 2*G(1,
         v1)*G(1 - v1, - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)*G(1
          - v1,0,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 3*G(1,v1)*G( - v1,
         u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2*G(1,v1)*G(1,1 - v1,u1)*Pi - 2
         *G(1,0,1 - v1,u1)*Pi + 2*G(1,0, - v1,u1)*Pi + 4*G(1,0,u1)*Pi - 2*G(1,
         0,u1)*G(1,v1)*Pi - 12*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*
         G(1,0,v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,1,u1)*Pi
          + 4*G(1,1,1 - v1,u1)*Pi - 8*G(1,1,u1)*Pi + 4*G(1,1,u1)*G(1,v1)*Pi + 
         4*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 4*G(1,1,
         0,v1)*Pi + 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1^2 * ( 2*Pi*zeta3 - 2*G(1 - v1,1 - v1, - v1,u1)*Pi - 2*
         G(1 - v1,1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi + 4*G(1 - v1, - v1, - v1,u1)*Pi + 2*G(1 - v1, - 
         v1,0,u1)*Pi - 2*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1
          - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi + 4*
         G(1 - v1,0,1,u1)*Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - v1,1 - 
         v1,0,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*
         Pi - 4*G( - v1, - v1, - v1,u1)*Pi - 2*G( - v1, - v1,0,u1)*Pi + 2*G(
          - v1,u1)*Pi - G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 4*G( - 
         v1,0, - v1,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*
         G(0,1 - v1,1 - v1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,
         u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 2*G(
         0,u1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 2*G(0,v1
         )*Pi - G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(
         1 - v1, - v1,u1)*Pi + 4*G(0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1
         ,1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0
         ,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,v1)*G(1,1 - v1,u1)*Pi
          - 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1,
         u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*
         G(1,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*G( - v1,u1)*Pi
          - 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi + 2*G(0,0,0,v1)*Pi
          - 2*G(0,0,1,u1)*Pi + 2*G(0,1,1 - v1,u1)*Pi - 2*G(0,1,u1)*G(0,v1)*Pi
          + 2*G(0,1,u1)*G(1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,
         u1)*Pi - 2*G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi + 2*
         G(1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,0
         ,u1)*Pi - 4*G(1,1 - v1,1,u1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi + G(1,
         v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,0,u1)
         *Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi + 2
         *G(1,v1)*G(1,1 - v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - v1,u1
         )*Pi + 2*G(1,0,u1)*G(1,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0
         ,v1)*G( - v1,u1)*Pi - 4*G(1,0,v1)*G(1,u1)*Pi - 2*G(1,0,0,v1)*Pi + 2*
         G(1,0,1,u1)*Pi - 2*G(1,1,1 - v1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi + 2*
         G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4*G(1,1,0,v1)*Pi - 4*G(1,1,
         1,u1)*Pi )

       + i_*N^-1*u1^2 * (  - 4*Pi*zeta3 + Pi^3 + 3*G(1 - v1,1 - v1,u1)*Pi + 2*
         G(1 - v1,1 - v1,0,u1)*Pi - 6*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1, - v1,u1)*Pi - 7*G(1 - v1, - 
         v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1 - v1,u1)*Pi - 2*G(
         1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,0,u1)*Pi - 6*G(1 - v1,0,1,u1)*Pi
          - 3*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 6*G( - v1,1
          - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1, - 
         v1,u1)*Pi + 5*G( - v1, - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 2/3*G( - v1,
         u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 2*G( - v1,0, - v1,u1)*Pi + 2*
         G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 6*G( - v1,0,1,u1)*Pi + 2*G(
         0,1 - v1,1 - v1,u1)*Pi - 2*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1 - v1,u1)
         *G(1,v1)*Pi + 2*G(0,1 - v1,0,u1)*Pi - 6*G(0,1 - v1,1,u1)*Pi + 4*G(0,
         u1)*Pi - 2/3*G(0,u1)*Pi^3 + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,0,v1
         )*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 4*G(0,v1)*Pi + 2/3*G(0,v1)*Pi^3 + 4*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 9*
         G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi + 3*G(0,v1)*G(
          - v1,u1)*Pi + 2*G(0,v1)*G( - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,u1)*
         Pi + 2*G(0,v1)*G(1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi + 2*G(0,v1)*
         G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,u1)*Pi - 2*G(0
         ,0, - v1,u1)*Pi - 3*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,
         u1)*G(1,v1)*Pi + 3*G(0,0,v1)*Pi + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,v1
         )*G(1,u1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,1,1 - v1,u1)*Pi + 7*G(0,1,u1)
         *Pi + 4*G(0,1,u1)*G(0,v1)*Pi - 4*G(0,1,u1)*G(1,v1)*Pi - 3*G(0,1,v1)*
         Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*
         Pi - 4*G(0,1,0,v1)*Pi - 6*G(0,1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*Pi
          + 2*G(1,1 - v1, - v1,u1)*Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0,
         u1)*Pi + 6*G(1,1 - v1,1,u1)*Pi + 2/3*G(1,u1)*Pi^3 - 2*G(1,u1)*G(1,v1)
         *Pi - 2/3*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3*G(1,v1)*
         G(1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G( - v1, - 
         v1,u1)*Pi - 3*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2
         *G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0,1 - v1,u1)*Pi + 2*G(1,0, - v1,u1
         )*Pi + 3*G(1,0,u1)*Pi - 2*G(1,0,u1)*G(1,v1)*Pi - 9*G(1,0,v1)*Pi + 4*
         G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*
         G(1,u1)*Pi - 4*G(1,0,1,u1)*Pi + 4*G(1,1,1 - v1,u1)*Pi - 5*G(1,1,u1)*
         Pi + 4*G(1,1,u1)*G(1,v1)*Pi + 3*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi
          - 2*G(1,1,0,u1)*Pi + 4*G(1,1,0,v1)*Pi + 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^2*v1 * ( 4*Pi*zeta3 - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 4*
         G(1 - v1,1 - v1,0,u1)*Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1,
          - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 4*G(1 - v1, - 
         v1,0,u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,
         1 - v1,u1)*Pi + 8*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi + 8
         *G(1 - v1,0,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - 
         v1,0,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*
         Pi - 8*G( - v1, - v1, - v1,u1)*Pi - 4*G( - v1, - v1,0,u1)*Pi + 4*G(
          - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G(
          - v1,0, - v1,u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)*Pi - 
         4*G(0,1 - v1,1 - v1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1
         ,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi - 4*
         G(0,u1)*Pi + 8*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 4*G(0,
         v1)*Pi - 2*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1
         )*G(1 - v1, - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,0,u1)*Pi + 8*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G( - v1, - v1,u1)*Pi - 8*G(0,v1)*G(
          - v1,0,u1)*Pi + 8*G(0,v1)*G(0,1 - v1,u1)*Pi - 8*G(0,v1)*G(1,1 - v1,
         u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1
          - v1,u1)*Pi + 8*G(0,0, - v1,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,
         0,u1)*G(1,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,
         u1)*Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,0,
         v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 4*G(0,1,u1)*G(0,
         v1)*Pi + 4*G(0,1,u1)*G(1,v1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1
         )*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi
          + 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1
          - v1,0,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi
          + 2*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 4*G(1,v1)*G(1
          - v1,0,u1)*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0
         ,u1)*Pi + 4*G(1,v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi - 8*G(1
         ,0, - v1,u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi - 8*G(1,0,v1)*G(1 - v1,u1)*
         Pi + 8*G(1,0,v1)*G( - v1,u1)*Pi - 8*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,0,
         v1)*Pi + 4*G(1,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi - 4*G(1,1,u1)*G(1,
         v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 8*G(1,1,0,v1)*Pi
          - 8*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^3 * ( 2*Pi*zeta3 - 2*G(1 - v1,1 - v1, - v1,u1)*Pi - 2*G(1
          - v1,1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1
         ,1 - v1,u1)*Pi + 4*G(1 - v1, - v1, - v1,u1)*Pi + 2*G(1 - v1, - v1,0,
         u1)*Pi - 2*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,
         u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi + 4*G(1 - 
         v1,0,1,u1)*Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - v1,1 - v1,0,u1
         )*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*Pi - 4*
         G( - v1, - v1, - v1,u1)*Pi - 2*G( - v1, - v1,0,u1)*Pi + 2*G( - v1,u1)
         *Pi - G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 4*G( - v1,0, - 
         v1,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*G(0,1 - 
         v1,1 - v1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,u1)*G(1,
         v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 2*G(0,u1)*Pi
          + 4*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 2*G(0,v1)*Pi - 
         G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi + 4*G(0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1
         ,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0,u1)*Pi
          + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,v1)*G(1,1 - v1,u1)*Pi - 2*G(0,
         v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi + 4
         *G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi
          - 2*G(0,0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*G( - v1,u1)*Pi - 4*G(0,0
         ,v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi + 2*G(0,0,0,v1)*Pi - 2*G(0,0
         ,1,u1)*Pi + 2*G(0,1,1 - v1,u1)*Pi - 2*G(0,1,u1)*G(0,v1)*Pi + 2*G(0,1,
         u1)*G(1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi - 2*
         G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi + 2*G(1,1 - v1,1
          - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,0,u1)*Pi - 4*
         G(1,1 - v1,1,u1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi + G(1,v1)*Pi^3 - 2*
         G(1,v1)*G(1 - v1, - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,
         v1)*G( - v1, - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1
         ,1 - v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - v1,u1)*Pi + 2*G(1
         ,0,u1)*G(1,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*G( - v1
         ,u1)*Pi - 4*G(1,0,v1)*G(1,u1)*Pi - 2*G(1,0,0,v1)*Pi + 2*G(1,0,1,u1)*
         Pi - 2*G(1,1,1 - v1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi + 2*G(1,1,v1)*G(1
         ,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,u1)*Pi )

       + i_*Nf*v1*[1-u1]^-1 * ( 1/3*Pi )

       + i_*Nf*v1 * (  - 1/3*Pi )

       + i_*Nf*v1^2*[1-u1]^-2 * (  - 1/3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi )

       + i_*Nf*v1^2*[1-u1]^-1 * (  - 1/3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi )

       + i_*Nf*v1^2 * ( 2/3*G(0,u1)*Pi - 4/3*G(0,v1)*Pi )

       + i_*Nf*u1 * (  - 1/3*Pi - 2/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 1/3*
         G(1 - v1, - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi - 1/3*G(1 - v1,0,u1)*Pi
          + 1/3*G(1 - v1,1,u1)*Pi + 1/3*G( - v1,1 - v1,u1)*Pi - 1/3*G(0,1 - v1
         ,u1)*Pi + 1/3*G(0, - v1,u1)*Pi - 1/3*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi
          - 1/3*G(0,u1)*G(1,v1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*G(
          - v1,u1)*Pi - 2/3*G(0,v1)*G(1,u1)*Pi - 2/3*G(0,0,u1)*Pi - 5/3*G(0,0,
         v1)*Pi + 1/3*G(0,1,u1)*Pi + 4/3*G(0,1,v1)*Pi + 1/3*G(1,v1)*Pi - 2/3*
         G(1,v1)*G(1 - v1,u1)*Pi + 1/3*G(1,v1)*G( - v1,u1)*Pi + 1/3*G(1,0,u1)*
         Pi + G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*Nf*u1*v1 * ( 4/9*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1
          - v1,1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 
         2/3*G(0, - v1,u1)*Pi + 4/3*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2/3*G(
         0,u1)*G(1,v1)*Pi - 4/3*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*
         G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi + 4/3*G(0,0,u1)*Pi + 
         10/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 8/3*G(0,1,v1)*Pi - 2/3*G(1,v1)
         *Pi + 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*
         G(1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 4/3*G(1,1,v1)*Pi )

       + i_*Nf*u1*v1^2 * (  - 4/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1
          - v1, - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi + 
         2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3*G(0, - v1,u1)
         *Pi + 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1
          - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*Pi - 
         4/3*G(0,0,u1)*Pi - 10/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 8/3*G(0,1,
         v1)*Pi - 4/3*G(1,v1)*G(1 - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/
         3*G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*Nf*u1^2 * ( 4/9*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1
          - v1,1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 
         2/3*G(0, - v1,u1)*Pi + 2/3*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2/3*G(
         0,u1)*G(1,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1
         )*Pi + 4/3*G(0,v1)*G(1,u1)*Pi + 4/3*G(0,0,u1)*Pi + 10/3*G(0,0,v1)*Pi
          - 2/3*G(0,1,u1)*Pi - 8/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*Pi + 4/3*G(1,v1)
         *G(1 - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,u1)*Pi - 2*
         G(1,0,v1)*Pi + 4/3*G(1,1,v1)*Pi )

       + i_*Nf*u1^2*v1 * (  - 8/9*Pi^3 - 8/3*G(1 - v1,1 - v1,u1)*Pi + 4/3*G(1
          - v1, - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 4/3*G(1 - v1,1,u1)*Pi + 
         4/3*G( - v1,1 - v1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi + 4/3*G(0, - v1,u1)
         *Pi + 4*G(0,u1)*G(0,v1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,v1)*G(1
          - v1,u1)*Pi - 8/3*G(0,v1)*G( - v1,u1)*Pi - 8/3*G(0,v1)*G(1,u1)*Pi - 
         8/3*G(0,0,u1)*Pi - 20/3*G(0,0,v1)*Pi + 4/3*G(0,1,u1)*Pi + 16/3*G(0,1,
         v1)*Pi - 8/3*G(1,v1)*G(1 - v1,u1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi + 4/
         3*G(1,0,u1)*Pi + 4*G(1,0,v1)*Pi - 8/3*G(1,1,v1)*Pi )

       + i_*Nf*u1^3 * (  - 4/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1, - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi + 2/3
         *G( - v1,1 - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi
          + 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1 - v1
         ,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*Pi - 4/3*
         G(0,0,u1)*Pi - 10/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 8/3*G(0,1,v1)*
         Pi - 4/3*G(1,v1)*G(1 - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*
         G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*N*u1^-2*v1 * ( G(1,u1)*Pi )

       + i_*N*u1^-2*v1^2 * ( 2/3*G(1 - v1,1,u1)*Pi - 4/3*G( - v1,1 - v1,u1)*Pi
          - 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(
         1,u1)*Pi - 2/3*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)
         *Pi - 4/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,u1)*Pi - 2/3*G(1,1,u1)*
         Pi )

       + i_*N*u1^-2*v1^3 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*Pi
          - 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,u1
         )*Pi + 5/3*G(1,u1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-2*v1^4 * ( 2*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi + 2
         *G( - v1, - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi
          - 2/3*G(1,u1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-2*v1^5 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G( - v1,1 - v1,u1)
         *Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*
         G( - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1 * (  - 23/4*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 1/3*Pi + 4/3*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,1,u1
         )*Pi - 2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 4/3*G(0,u1)
         *Pi - 4/3*G(0,v1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 2/3*G(0,v1)*G(1,
         u1)*Pi - 1/3*G(1,1 - v1,u1)*Pi - 1/2*G(1,u1)*Pi - 1/3*G(1,u1)*G(1,v1)
         *Pi + 4/3*G(1,v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 1/3*G(1,0,u1)*Pi
          - 1/3*G(1,1,u1)*Pi )

       + i_*N*u1^-1*v1^2 * ( 2/3*Pi - 8/3*G(1 - v1,u1)*Pi - 7/2*G(1 - v1,1,u1)
         *Pi + G( - v1,1 - v1,u1)*Pi - 3*G( - v1, - v1,u1)*Pi + 2*G( - v1,u1)*
         Pi + G( - v1,0,u1)*Pi - 8/3*G(0,u1)*Pi + 10/3*G(0,v1)*Pi - G(0,v1)*G(
          - v1,u1)*Pi + 5/2*G(0,v1)*G(1,u1)*Pi + 3/2*G(0,1,u1)*Pi - 5/2*G(1,1
          - v1,u1)*Pi + 43/12*G(1,u1)*Pi - 5/2*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1
         )*Pi + G(1,v1)*G( - v1,u1)*Pi - G(1,0,u1)*Pi - 1/2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*v1^3 * (  - 1/3*Pi + 2*G(1 - v1,u1)*Pi + 3*G(1 - v1,1,u1)*
         Pi - 3*G( - v1,1 - v1,u1)*Pi + 3*G( - v1, - v1,u1)*Pi - 2*G( - v1,u1)
         *Pi - 3*G( - v1,0,u1)*Pi + 2*G(0,u1)*Pi - 2*G(0,v1)*Pi + 3*G(0,v1)*G(
          - v1,u1)*Pi - 8/3*G(1,u1)*Pi + 2*G(1,v1)*Pi - 3*G(1,v1)*G( - v1,u1)*
         Pi )

       + i_*N*u1^-1*v1^4 * (  - 2/3*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,1,u1)*Pi + 
         4/3*G( - v1,1 - v1,u1)*Pi - 4/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,u1
         )*Pi + 4/3*G( - v1,0,u1)*Pi - 2/3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi - 4/3*
         G(0,v1)*G( - v1,u1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi + 4/3*G(1,v1
         )*G( - v1,u1)*Pi )

       + i_*N*[1-u1]^-2 * (  - 9/4*G( - v1,u1)*Pi - 9/4*G(0,v1)*Pi )

       + i_*N*[1-u1]^-1 * (  - 43/12*Pi - 2/3*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*
         Pi + 4/3*G(1 - v1,0,u1)*Pi + 5/4*G( - v1,u1)*Pi + 4/3*G(0,1 - v1,u1)*
         Pi - 4/3*G(0,u1)*G(0,v1)*Pi + 4/3*G(0,u1)*G(1,v1)*Pi + 5/4*G(0,v1)*Pi
          - 4/3*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,0,v1)*Pi - 4/3*G(0,1,v1)*Pi
          + 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 4/3*G(1,0,v1)*Pi + 4/3*G(1,1,v1)*Pi
          )

       + i_*N * (  - 7/2*Pi + 2/3*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi - 4/3*G(1
          - v1,0,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi - 4/3*G( - v1,1 - v1,u1)*Pi + 
         G( - v1,u1)*Pi - 4/3*G( - v1,0,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi + 4/3*
         G(0,u1)*G(0,v1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi + G(0,v1)*Pi + 4/3*G(0,v1
         )*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*
         Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1,u1)*Pi - 2*
         G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 4/
         3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,u1)*Pi + 4/3*G(1,0,v1)*Pi - 2/3*
         G(1,1,u1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*N*v1*[1-u1]^-3 * ( 3*Pi^3 - 9*G(1 - v1, - v1,u1)*Pi + 27/2*G( - v1
         ,u1)*Pi - 9*G(0, - v1,u1)*Pi + 27/2*G(0,v1)*Pi - 9*G(0,v1)*G(1 - v1,
         u1)*Pi + 9*G(0,0,v1)*Pi - 9*G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-2 * ( 43/4*Pi - 7/3*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi
          + 8*G(1 - v1, - v1,u1)*Pi - 8/3*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)
         *Pi - 45/2*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 8*G(0, - v1,u1)*
         Pi - 8/3*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,u1)*G(1,v1)*Pi
          - 65/6*G(0,v1)*Pi + 26/3*G(0,v1)*G(1 - v1,u1)*Pi - 26/3*G(0,0,v1)*Pi
          + 2/3*G(0,1,v1)*Pi - 8/3*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi + 
         26/3*G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*N*v1*[1-u1]^-1 * ( 11/4*Pi - Pi^3 + 8/3*G(1 - v1,1 - v1,u1)*Pi - 2
         *G(1 - v1, - v1,u1)*Pi + 9/2*G(1 - v1,u1)*Pi + 8/3*G(1 - v1,0,u1)*Pi
          + 10*G( - v1,u1)*Pi + 8/3*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 
         19/6*G(0,u1)*Pi - 8/3*G(0,u1)*G(0,v1)*Pi + 8/3*G(0,u1)*G(1,v1)*Pi - 3
         *G(0,v1)*Pi - 8/3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*Pi + 8/
         3*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi - 8/3*G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)
         *Pi + 10*G(1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 9/2*G(1,v1)*Pi + 8/3*G(1
         ,v1)*G(1 - v1,u1)*Pi + 2*G(1,0,u1)*Pi - 8/3*G(1,0,v1)*Pi + 8/3*G(1,1,
         v1)*Pi )

       + i_*N*v1 * (  - 13*Pi + 1/3*Pi^3 - 2*G(1 - v1,1 - v1,u1)*Pi + 3*G(1 - 
         v1, - v1,u1)*Pi - 13/6*G(1 - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + G( - 
         v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi + G( - v1,u1)*Pi + G( - v1,0,
         u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi - 5/6*G(0,u1)*Pi + 
         2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + G(0,v1)*Pi + 3*G(0,v1)*
         G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi + G(0,v1)*G(1,u1)*Pi - 3*G(0
         ,0,v1)*Pi + G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - G(1,1 - v1,u1)*Pi - 58/3*
         G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - 13/6*G(1,v1)*Pi - 2*G(1,v1)*G(1 - 
         v1,u1)*Pi + G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1)*Pi + 3*G(1,0,v1)*Pi
          + G(1,1,u1)*Pi - 2*G(1,1,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-4 * (  - 9/2*Pi^3 + 27/2*G(1 - v1, - v1,u1)*Pi + 27/
         2*G(0, - v1,u1)*Pi + 27/2*G(0,v1)*G(1 - v1,u1)*Pi - 27/2*G(0,0,v1)*Pi
          + 27/2*G(1,0,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-3 * ( 23/6*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 27/2
         *G(1 - v1, - v1,u1)*Pi + 4*G(1 - v1,u1)*Pi + 4/3*G(1 - v1,0,u1)*Pi + 
         27/2*G( - v1,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi - 27/2*G(0, - v1,u1)*Pi
          + 4*G(0,u1)*Pi - 4/3*G(0,u1)*G(0,v1)*Pi + 4/3*G(0,u1)*G(1,v1)*Pi - 4
         *G(0,v1)*Pi - 89/6*G(0,v1)*G(1 - v1,u1)*Pi + 89/6*G(0,0,v1)*Pi - 4/3*
         G(0,1,v1)*Pi + 4*G(1,v1)*Pi + 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 89/6*G(1,
         0,v1)*Pi + 4/3*G(1,1,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-2 * (  - 43/4*Pi - 7/6*Pi^3 - 1/3*G(1 - v1,1 - v1,
         u1)*Pi + 13/2*G(1 - v1, - v1,u1)*Pi + 19/12*G(1 - v1,u1)*Pi - 1/3*G(1
          - v1,0,u1)*Pi - G(1 - v1,1,u1)*Pi - 27/4*G( - v1,u1)*Pi - 1/3*G(0,1
          - v1,u1)*Pi + 13/2*G(0, - v1,u1)*Pi - 17/12*G(0,u1)*Pi + 4/3*G(0,u1)
         *G(0,v1)*Pi - 1/3*G(0,u1)*G(1,v1)*Pi - 5/4*G(0,v1)*Pi + 41/6*G(0,v1)*
         G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*Pi - 35/6*G(0,0,v1)*Pi - 2*G(0,1,
         u1)*Pi + 4/3*G(0,1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi + 1/2*G(1,u1)*Pi - 2*
         G(1,u1)*G(1,v1)*Pi + 19/12*G(1,v1)*Pi - 1/3*G(1,v1)*G(1 - v1,u1)*Pi
          - 2*G(1,0,u1)*Pi + 41/6*G(1,0,v1)*Pi + 8*G(1,1,u1)*Pi - 1/3*G(1,1,v1
         )*Pi )

       + i_*N*v1^2*[1-u1]^-1 * (  - Pi - 17/6*Pi^3 + 4*G(1 - v1,1 - v1,u1)*Pi
          + 7/2*G(1 - v1, - v1,u1)*Pi + 79/12*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,
         u1)*Pi - G(1 - v1,1,u1)*Pi + 17/4*G( - v1,u1)*Pi + 4*G(0,1 - v1,u1)*
         Pi + 7/2*G(0, - v1,u1)*Pi + 19/12*G(0,u1)*Pi - 3*G(0,u1)*G(0,v1)*Pi
          + 4*G(0,u1)*G(1,v1)*Pi - 49/4*G(0,v1)*Pi + 5/2*G(0,v1)*G(1 - v1,u1)*
         Pi - 5*G(0,v1)*G(1,u1)*Pi - 3/2*G(0,0,v1)*Pi - 5*G(0,1,u1)*Pi - 3*G(0
         ,1,v1)*Pi + G(1,1 - v1,u1)*Pi + 25/2*G(1,u1)*Pi + G(1,u1)*G(1,v1)*Pi
          + 79/12*G(1,v1)*Pi + 4*G(1,v1)*G(1 - v1,u1)*Pi + G(1,0,u1)*Pi + 5/2*
         G(1,0,v1)*Pi + 8*G(1,1,u1)*Pi + 4*G(1,1,v1)*Pi )

       + i_*N*v1^2 * ( 89/6*Pi + 14/3*Pi^3 - 5*G(1 - v1,1 - v1,u1)*Pi - 10*G(1
          - v1, - v1,u1)*Pi - 13*G(1 - v1,u1)*Pi - 5*G(1 - v1,0,u1)*Pi - 3*G(1
          - v1,1,u1)*Pi - 3*G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 13*
         G( - v1,u1)*Pi - 3*G( - v1,0,u1)*Pi - 5*G(0,1 - v1,u1)*Pi - 10*G(0,
          - v1,u1)*Pi - 7/2*G(0,u1)*Pi + 3*G(0,u1)*G(0,v1)*Pi - 5*G(0,u1)*G(1,
         v1)*Pi + 56/3*G(0,v1)*Pi - 8*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,v1)*G(
          - v1,u1)*Pi + 15*G(0,v1)*G(1,u1)*Pi + 6*G(0,0,v1)*Pi + 13*G(0,1,u1)*
         Pi + 3*G(0,1,v1)*Pi - 7*G(1,1 - v1,u1)*Pi - 29/6*G(1,u1)*Pi - 7*G(1,
         u1)*G(1,v1)*Pi - 13*G(1,v1)*Pi - 5*G(1,v1)*G(1 - v1,u1)*Pi - 3*G(1,v1
         )*G( - v1,u1)*Pi - G(1,0,u1)*Pi - 8*G(1,0,v1)*Pi - 20*G(1,1,u1)*Pi - 
         5*G(1,1,v1)*Pi )

       + i_*N*v1^3 * (  - G(1 - v1,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G( - 
         v1,1 - v1,u1)*Pi - 2/3*G( - v1, - v1,u1)*Pi + G( - v1,u1)*Pi + 2/3*G(
          - v1,0,u1)*Pi - G(0,u1)*Pi + G(0,v1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi
          + G(1,u1)*Pi - G(1,v1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * (  - 7/2*G( - v1,u1)*Pi - 7/2*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 7/2*Pi - 2/3*G( - v1,1 - v1,u1)*Pi - 2/3*
         G( - v1, - v1,u1)*Pi - G( - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi - G(0,v1
         )*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi - 2/3*G(1,
         1 - v1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi
          - 2/3*G(1,0,u1)*Pi - 2/3*G(1,1,u1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 2/3*Pi^3 + 4/3*G(1 - v1,0,u1)*Pi + 4/3*G(0,
         1 - v1,u1)*Pi - 4/3*G(0,u1)*G(0,v1)*Pi + 4/3*G(0,u1)*G(1,v1)*Pi - 4/3
         *G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,0,u1)*Pi + 4/3*G(0,0,v1)*Pi - 4/3*
         G(0,1,v1)*Pi - 4/3*G(1,0,v1)*Pi )

       + i_*N*u1 * (  - 13*Pi + 3*Pi*zeta3 - 25/36*Pi^3 - 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 29/6*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,1 - v1,0,u1)*
         Pi + G(1 - v1,1 - v1,1,u1)*Pi + G(1 - v1, - v1,1 - v1,u1)*Pi + 5*G(1
          - v1, - v1, - v1,u1)*Pi + 61/6*G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1,
          - v1,0,u1)*Pi - 7/4*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,1 - v1,u1)*Pi + 2
         *G(1 - v1,0, - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + 2*G(1 - v1,0,0,u1)*Pi
          + G(1 - v1,0,1,u1)*Pi - G(1 - v1,1,1 - v1,u1)*Pi - 25/6*G(1 - v1,1,
         u1)*Pi - G(1 - v1,1,0,u1)*Pi + 4*G(1 - v1,1,1,u1)*Pi + 3*G( - v1,1 - 
         v1, - v1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi - 3*G( - v1,1 - v1,0,u1)*
         Pi - 3*G( - v1,1 - v1,1,u1)*Pi + G( - v1, - v1,1 - v1,u1)*Pi - 8*G(
          - v1, - v1, - v1,u1)*Pi - 47/6*G( - v1, - v1,u1)*Pi + G( - v1, - v1,
         0,u1)*Pi - 3/4*G( - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi^3 - 3*G( - v1,0,1
          - v1,u1)*Pi - 4/3*G( - v1,0,u1)*Pi - 3*G( - v1,0,0,u1)*Pi - 3*G( - 
         v1,0,1,u1)*Pi + 2*G(0,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*
         Pi - G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 2*G(0,1 - v1,0
         ,u1)*Pi + G(0,1 - v1,1,u1)*Pi - G(0, - v1,1 - v1,u1)*Pi + 4*G(0, - v1
         , - v1,u1)*Pi + 1/6*G(0, - v1,u1)*Pi - G(0, - v1,u1)*G(1,v1)*Pi - G(0
         , - v1,0,u1)*Pi - 45/4*G(0,u1)*Pi - 3/2*G(0,u1)*Pi^3 - 37/6*G(0,u1)*
         G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 3/4*G(0,v1
         )*Pi + 2/3*G(0,v1)*Pi^3 - 6*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + G(0,v1)*
         G(1 - v1, - v1,u1)*Pi + 89/6*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G(1 - 
         v1,1,u1)*Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 5*G(0,v1)*G( - v1, - 
         v1,u1)*Pi - 3/2*G(0,v1)*G( - v1,u1)*Pi + 3*G(0,v1)*G( - v1,0,u1)*Pi
          + 3*G(0,v1)*G(0, - v1,u1)*Pi - G(0,v1)*G(1,1 - v1,u1)*Pi - 14/3*G(0,
         v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi + 2*
         G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi - 1/3*G(0,0,u1)*Pi - 3*G(0
         ,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 10/3*G(0,0,v1)*Pi + G(0,
         0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,v1)*G( - v1,u1)*Pi + 3*G(0,0,v1)*G(0,
         u1)*Pi - 5*G(0,0,0,v1)*Pi - G(0,0,1,u1)*Pi + 3*G(0,0,1,v1)*Pi + G(0,1
         ,1 - v1,u1)*Pi - 31/3*G(0,1,u1)*Pi - 3*G(0,1,u1)*G(0,v1)*Pi + G(0,1,
         u1)*G(1,v1)*Pi - 11/2*G(0,1,v1)*Pi - G(0,1,v1)*G(1 - v1,u1)*Pi + 3*G(
         0,1,v1)*G( - v1,u1)*Pi - 3*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,u1)
         *Pi + G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi - 3*G(1,1
          - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 16/3*G(1,1 - v1,u1)
         *Pi - 3*G(1,1 - v1,0,u1)*Pi + G(1,1 - v1,1,u1)*Pi - 33/4*G(1,u1)*Pi
          + 13/6*G(1,u1)*Pi^3 + 16/3*G(1,u1)*G(1,v1)*Pi - 7/4*G(1,v1)*Pi + G(1
         ,v1)*G(1 - v1, - v1,u1)*Pi + 29/6*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)
         *G(1 - v1,0,u1)*Pi - G(1,v1)*G(1 - v1,1,u1)*Pi + G(1,v1)*G( - v1, - 
         v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 3*G(1,v1)*G( - v1,0,u1)*Pi
          - 3*G(1,v1)*G(1,1 - v1,u1)*Pi - 3*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - 
         v1,u1)*Pi + 1/6*G(1,0,u1)*Pi - 3*G(1,0,u1)*G(1,v1)*Pi + 89/6*G(1,0,v1
         )*Pi - 6*G(1,0,v1)*G(1 - v1,u1)*Pi + 8*G(1,0,v1)*G( - v1,u1)*Pi - G(1
         ,0,v1)*G(1,u1)*Pi + G(1,0,0,v1)*Pi + 2*G(1,0,1,u1)*Pi - G(1,0,1,v1)*
         Pi + 2*G(1,1,1 - v1,u1)*Pi + 6*G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi
          + 29/6*G(1,1,v1)*Pi - 3*G(1,1,v1)*G(1,u1)*Pi + G(1,1,0,u1)*Pi - 6*G(
         1,1,0,v1)*Pi - 7*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1 * ( 89/6*Pi - 24*Pi*zeta3 + 68/9*Pi^3 + 10*G(1 - v1,1 - v1
         , - v1,u1)*Pi - 53/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)
         *Pi - 8*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1,1 - v1,u1)*Pi - 
         16*G(1 - v1, - v1, - v1,u1)*Pi - 76/3*G(1 - v1, - v1,u1)*Pi - 10*G(1
          - v1, - v1,0,u1)*Pi - 14/3*G(1 - v1,u1)*Pi - G(1 - v1,u1)*Pi^3 - 4*
         G(1 - v1,0,1 - v1,u1)*Pi - 10*G(1 - v1,0, - v1,u1)*Pi - 9*G(1 - v1,0,
         u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 8*G(1 - v1,0,1,u1)*Pi + 2*G(1 - v1,1
         ,1 - v1,u1)*Pi + 19/3*G(1 - v1,1,u1)*Pi + 2*G(1 - v1,1,0,u1)*Pi - 8*
         G(1 - v1,1,1,u1)*Pi - 12*G( - v1,1 - v1, - v1,u1)*Pi + 1/3*G( - v1,1
          - v1,u1)*Pi + 6*G( - v1,1 - v1,0,u1)*Pi + 12*G( - v1,1 - v1,1,u1)*Pi
          - 2*G( - v1, - v1,1 - v1,u1)*Pi + 22*G( - v1, - v1, - v1,u1)*Pi + 38/
         3*G( - v1, - v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 37*G( - v1,u1)*Pi
          - 1/3*G( - v1,u1)*Pi^3 + 6*G( - v1,0,1 - v1,u1)*Pi + 6*G( - v1,0, - 
         v1,u1)*Pi + 8/3*G( - v1,0,u1)*Pi + 6*G( - v1,0,0,u1)*Pi + 12*G( - v1,
         0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi - 10*G(0,1 - v1, - v1,u1)*Pi
          - 9*G(0,1 - v1,u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0
         ,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(0,
          - v1, - v1,u1)*Pi - 22/3*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*
         Pi + 2*G(0, - v1,0,u1)*Pi + 143/6*G(0,u1)*Pi + 5*G(0,u1)*Pi^3 + 55/3*
         G(0,u1)*G(0,v1)*Pi - 9*G(0,u1)*G(1,v1)*Pi - 6*G(0,u1)*G(1,0,v1)*Pi - 
         4*G(0,u1)*G(1,1,v1)*Pi - 16/3*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 24*G(0,
         v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 98/3*
         G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G(1
          - v1,1,u1)*Pi - 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - 
         v1, - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi - 6*G(0,v1)*G(0,1 - v1,u1)
         *Pi - 6*G(0,v1)*G(0, - v1,u1)*Pi + 8*G(0,v1)*G(1,1 - v1,u1)*Pi + 73/3
         *G(0,v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi - 10*G(0,v1)*G(1,1,u1)*
         Pi - 4*G(0,0,1 - v1,u1)*Pi - 10*G(0,0, - v1,u1)*Pi - 7/3*G(0,0,u1)*Pi
          + 6*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi - 8/3*G(0,0,v1)*Pi
          + 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,u1)*Pi - 6*G(0,0
         ,v1)*G(1,u1)*Pi + 4*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi - 6*G(0,0,1,v1)
         *Pi - 8*G(0,1,1 - v1,u1)*Pi + 116/3*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0,
         v1)*Pi - 8*G(0,1,u1)*G(1,v1)*Pi + 16*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1
          - v1,u1)*Pi - 6*G(0,1,v1)*G( - v1,u1)*Pi + 6*G(0,1,v1)*G(0,u1)*Pi - 
         4*G(0,1,v1)*G(1,u1)*Pi - 2*G(0,1,0,u1)*Pi - 28*G(0,1,0,v1)*Pi - 14*G(
         0,1,1,u1)*Pi + 6*G(1,1 - v1,1 - v1,u1)*Pi + 14*G(1,1 - v1, - v1,u1)*
         Pi - 50/3*G(1,1 - v1,u1)*Pi + 6*G(1,1 - v1,0,u1)*Pi + 4*G(1,1 - v1,1,
         u1)*Pi - 91/6*G(1,u1)*Pi - 19/3*G(1,u1)*Pi^3 - 50/3*G(1,u1)*G(1,v1)*
         Pi - 14/3*G(1,v1)*Pi - G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi
          - 53/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1
         ,v1)*G(1 - v1,1,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 1/3*G(1,v1)
         *G( - v1,u1)*Pi + 6*G(1,v1)*G( - v1,0,u1)*Pi + 6*G(1,v1)*G(1,1 - v1,
         u1)*Pi + 6*G(1,0,1 - v1,u1)*Pi + 14*G(1,0, - v1,u1)*Pi - 4/3*G(1,0,u1
         )*Pi + 6*G(1,0,u1)*G(1,v1)*Pi - 98/3*G(1,0,v1)*Pi + 24*G(1,0,v1)*G(1
          - v1,u1)*Pi - 28*G(1,0,v1)*G( - v1,u1)*Pi + 8*G(1,0,v1)*G(1,u1)*Pi
          + 4*G(1,0,0,v1)*Pi - 10*G(1,0,1,u1)*Pi + 2*G(1,0,1,v1)*Pi + 2*G(1,1,
         1 - v1,u1)*Pi - 32*G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi - 53/3*G(1,1
         ,v1)*Pi + 6*G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 24*G(1,1,0,v1)*
         Pi + 20*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1^2 * ( 25*Pi*zeta3 + 8/3*Pi^3 - 9*G(1 - v1,1 - v1, - v1,u1)
         *Pi + 15/2*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi + 9*G(
         1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 15*G(1 - v1
         , - v1, - v1,u1)*Pi - 31/6*G(1 - v1, - v1,u1)*Pi + 9*G(1 - v1, - v1,0
         ,u1)*Pi - 39/2*G(1 - v1,u1)*Pi + 5/6*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0
         ,1 - v1,u1)*Pi + 9*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi + 4*
         G(1 - v1,0,0,u1)*Pi + 9*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,1 - v1,u1)
         *Pi - 20/3*G(1 - v1,1,u1)*Pi - 2*G(1 - v1,1,0,u1)*Pi + 8*G(1 - v1,1,1
         ,u1)*Pi + 11*G( - v1,1 - v1, - v1,u1)*Pi - 5/6*G( - v1,1 - v1,u1)*Pi
          - 6*G( - v1,1 - v1,0,u1)*Pi - 13*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1
         , - v1,1 - v1,u1)*Pi - 21*G( - v1, - v1, - v1,u1)*Pi - 3/2*G( - v1,
          - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi + 39/2*G( - v1,u1)*Pi + 1/2*
         G( - v1,u1)*Pi^3 - 6*G( - v1,0,1 - v1,u1)*Pi - 5*G( - v1,0, - v1,u1)*
         Pi + 8/3*G( - v1,0,u1)*Pi - 6*G( - v1,0,0,u1)*Pi - 13*G( - v1,0,1,u1)
         *Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi + 9*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,
         1 - v1,u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi
          + 9*G(0,1 - v1,1,u1)*Pi - 2*G(0, - v1,1 - v1,u1)*Pi + 8*G(0, - v1,
          - v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 2*G(0, - v1,u1)*G(1,v1)*Pi - 2*G(
         0, - v1,0,u1)*Pi - 39/2*G(0,u1)*Pi - 14/3*G(0,u1)*Pi^3 - 23/3*G(0,u1)
         *G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 5*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,
         u1)*G(1,1,v1)*Pi + 39/2*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 24*G(0,v1)*G(
         1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 41/6*G(0,v1)
         *G(1 - v1,u1)*Pi + 5*G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G(1 - v1,1
         ,u1)*Pi + 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1, - v1
         ,u1)*Pi + 1/6*G(0,v1)*G( - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi + 5*
         G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,v1)*G(0, - v1,u1)*Pi - 7*G(0,v1)*G(
         1,1 - v1,u1)*Pi + 5/3*G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi + 
         11*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi + 9*G(0,0, - v1,u1)*
         Pi + 15/2*G(0,0,u1)*Pi - 6*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)
         *Pi + 21/2*G(0,0,v1)*Pi - 3*G(0,0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,v1)*
         G( - v1,u1)*Pi + G(0,0,v1)*G(0,u1)*Pi + 5*G(0,0,v1)*G(1,u1)*Pi - 5*G(
         0,0,0,v1)*Pi - 9*G(0,0,1,u1)*Pi + 6*G(0,0,1,v1)*Pi + 9*G(0,1,1 - v1,
         u1)*Pi - 31/6*G(0,1,u1)*Pi - 13*G(0,1,u1)*G(0,v1)*Pi + 9*G(0,1,u1)*G(
         1,v1)*Pi - 67/6*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + 6*G(0,1,
         v1)*G( - v1,u1)*Pi - 6*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi
          + 2*G(0,1,0,u1)*Pi + 28*G(0,1,0,v1)*Pi + 15*G(0,1,1,u1)*Pi - 6*G(1,1
          - v1,1 - v1,u1)*Pi - 13*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,u1)*
         Pi - 6*G(1,1 - v1,0,u1)*Pi - 5*G(1,1 - v1,1,u1)*Pi + 39/2*G(1,u1)*Pi
          + 6*G(1,u1)*Pi^3 + 2*G(1,u1)*G(1,v1)*Pi - 39/2*G(1,v1)*Pi + 5/6*G(1,
         v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 15/2*G(1,v1)*G(1 - v1,u1
         )*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G(1 - v1,1,u1)*Pi + 2*
         G(1,v1)*G( - v1, - v1,u1)*Pi - 5/6*G(1,v1)*G( - v1,u1)*Pi - 6*G(1,v1)
         *G( - v1,0,u1)*Pi - 6*G(1,v1)*G(1,1 - v1,u1)*Pi - 6*G(1,0,1 - v1,u1)*
         Pi - 13*G(1,0, - v1,u1)*Pi - 3/2*G(1,0,u1)*Pi - 6*G(1,0,u1)*G(1,v1)*
         Pi - 41/6*G(1,0,v1)*Pi - 24*G(1,0,v1)*G(1 - v1,u1)*Pi + 28*G(1,0,v1)*
         G( - v1,u1)*Pi - 7*G(1,0,v1)*G(1,u1)*Pi - 3*G(1,0,0,v1)*Pi + 11*G(1,0
         ,1,u1)*Pi - 2*G(1,0,1,v1)*Pi - 3*G(1,1,1 - v1,u1)*Pi - 5/6*G(1,1,u1)*
         Pi - 3*G(1,1,u1)*G(1,v1)*Pi + 15/2*G(1,1,v1)*Pi - 6*G(1,1,v1)*G(1,u1)
         *Pi + 2*G(1,1,0,u1)*Pi - 24*G(1,1,0,v1)*Pi - 21*G(1,1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 1/6*Pi^3 + 2/3*G( - v1,u1)*Pi + G(0, - v1,
         u1)*Pi + G(0,u1)*G(0,v1)*Pi + 2/3*G(0,v1)*Pi - G(0,0,v1)*Pi + G(0,1,
         v1)*Pi - G(1,1 - v1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - G(1,0,u1)*Pi + G(1,
         1,u1)*Pi )

       + i_*N*u1^2 * (  - 24*Pi*zeta3 + 26/9*Pi^3 + 10*G(1 - v1,1 - v1, - v1,
         u1)*Pi - 38/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi - 8
         *G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1,1 - v1,u1)*Pi - 16*G(1
          - v1, - v1, - v1,u1)*Pi - 46/3*G(1 - v1, - v1,u1)*Pi - 10*G(1 - v1,
          - v1,0,u1)*Pi + 9*G(1 - v1,u1)*Pi - G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0
         ,1 - v1,u1)*Pi - 10*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi - 4
         *G(1 - v1,0,0,u1)*Pi - 8*G(1 - v1,0,1,u1)*Pi + 2*G(1 - v1,1,1 - v1,u1
         )*Pi + 31/3*G(1 - v1,1,u1)*Pi + 2*G(1 - v1,1,0,u1)*Pi - 8*G(1 - v1,1,
         1,u1)*Pi - 12*G( - v1,1 - v1, - v1,u1)*Pi + 7/3*G( - v1,1 - v1,u1)*Pi
          + 6*G( - v1,1 - v1,0,u1)*Pi + 12*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1
         , - v1,1 - v1,u1)*Pi + 22*G( - v1, - v1, - v1,u1)*Pi + 44/3*G( - v1,
          - v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 80/3*G( - v1,u1)*Pi - 1/3*
         G( - v1,u1)*Pi^3 + 6*G( - v1,0,1 - v1,u1)*Pi + 6*G( - v1,0, - v1,u1)*
         Pi + 14/3*G( - v1,0,u1)*Pi + 6*G( - v1,0,0,u1)*Pi + 12*G( - v1,0,1,u1
         )*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi - 10*G(0,1 - v1, - v1,u1)*Pi - 4*G(
         0,1 - v1,u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi
          - 8*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(0, - v1,
          - v1,u1)*Pi + 8/3*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*Pi + 2*
         G(0, - v1,0,u1)*Pi + 28*G(0,u1)*Pi + 5*G(0,u1)*Pi^3 + 46/3*G(0,u1)*G(
         0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi - 6*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*
         G(1,1,v1)*Pi - 80/3*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 24*G(0,v1)*G(1 - 
         v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 74/3*G(0,v1)*G(1
          - v1,u1)*Pi - 6*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G(1 - v1,1,u1)
         *Pi - 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1, - v1,u1)
         *Pi + 2*G(0,v1)*G( - v1,u1)*Pi - 6*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,
         v1)*G(0, - v1,u1)*Pi + 8*G(0,v1)*G(1,1 - v1,u1)*Pi + 28/3*G(0,v1)*G(1
         ,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi - 10*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,
         1 - v1,u1)*Pi - 10*G(0,0, - v1,u1)*Pi - 7/3*G(0,0,u1)*Pi + 6*G(0,0,u1
         )*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi - 26/3*G(0,0,v1)*Pi + 4*G(0,0,
         v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,u1)*Pi - 6*G(0,0,v1)*G(1,u1
         )*Pi + 4*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi - 6*G(0,0,1,v1)*Pi - 8*G(0
         ,1,1 - v1,u1)*Pi + 77/3*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0,v1)*Pi - 8*G(
         0,1,u1)*G(1,v1)*Pi + 13*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,u1)*Pi - 
         6*G(0,1,v1)*G( - v1,u1)*Pi + 6*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1
         ,u1)*Pi - 2*G(0,1,0,u1)*Pi - 28*G(0,1,0,v1)*Pi - 14*G(0,1,1,u1)*Pi + 
         6*G(1,1 - v1,1 - v1,u1)*Pi + 14*G(1,1 - v1, - v1,u1)*Pi - 29/3*G(1,1
          - v1,u1)*Pi + 6*G(1,1 - v1,0,u1)*Pi + 4*G(1,1 - v1,1,u1)*Pi - 11*G(1
         ,u1)*Pi - 19/3*G(1,u1)*Pi^3 - 29/3*G(1,u1)*G(1,v1)*Pi + 9*G(1,v1)*Pi
          - G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 38/3*G(1,v1)*G(1
          - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G(1 - v1,1,u1)
         *Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 7/3*G(1,v1)*G( - v1,u1)*Pi + 6
         *G(1,v1)*G( - v1,0,u1)*Pi + 6*G(1,v1)*G(1,1 - v1,u1)*Pi + 6*G(1,0,1
          - v1,u1)*Pi + 14*G(1,0, - v1,u1)*Pi - 1/3*G(1,0,u1)*Pi + 6*G(1,0,u1)
         *G(1,v1)*Pi - 74/3*G(1,0,v1)*Pi + 24*G(1,0,v1)*G(1 - v1,u1)*Pi - 28*
         G(1,0,v1)*G( - v1,u1)*Pi + 8*G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,0,v1)*Pi
          - 10*G(1,0,1,u1)*Pi + 2*G(1,0,1,v1)*Pi + 2*G(1,1,1 - v1,u1)*Pi - 12*
         G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi - 38/3*G(1,1,v1)*Pi + 6*G(1,1,
         v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 24*G(1,1,0,v1)*Pi + 20*G(1,1,1,u1
         )*Pi )

       + i_*N*u1^2*v1 * ( 50*Pi*zeta3 + 5*Pi^3 - 18*G(1 - v1,1 - v1, - v1,u1)*
         Pi + 15*G(1 - v1,1 - v1,u1)*Pi + 8*G(1 - v1,1 - v1,0,u1)*Pi + 18*G(1
          - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1, - v1,1 - v1,u1)*Pi + 30*G(1 - v1,
          - v1, - v1,u1)*Pi - 31/3*G(1 - v1, - v1,u1)*Pi + 18*G(1 - v1, - v1,0
         ,u1)*Pi - 37*G(1 - v1,u1)*Pi + 5/3*G(1 - v1,u1)*Pi^3 + 8*G(1 - v1,0,1
          - v1,u1)*Pi + 18*G(1 - v1,0, - v1,u1)*Pi + 8*G(1 - v1,0,u1)*Pi + 8*
         G(1 - v1,0,0,u1)*Pi + 18*G(1 - v1,0,1,u1)*Pi - 4*G(1 - v1,1,1 - v1,u1
         )*Pi - 40/3*G(1 - v1,1,u1)*Pi - 4*G(1 - v1,1,0,u1)*Pi + 16*G(1 - v1,1
         ,1,u1)*Pi + 22*G( - v1,1 - v1, - v1,u1)*Pi - 5/3*G( - v1,1 - v1,u1)*
         Pi - 12*G( - v1,1 - v1,0,u1)*Pi - 26*G( - v1,1 - v1,1,u1)*Pi + 4*G(
          - v1, - v1,1 - v1,u1)*Pi - 42*G( - v1, - v1, - v1,u1)*Pi - 3*G( - v1
         , - v1,u1)*Pi - 6*G( - v1, - v1,0,u1)*Pi + 37*G( - v1,u1)*Pi + G( - 
         v1,u1)*Pi^3 - 12*G( - v1,0,1 - v1,u1)*Pi - 10*G( - v1,0, - v1,u1)*Pi
          + 16/3*G( - v1,0,u1)*Pi - 12*G( - v1,0,0,u1)*Pi - 26*G( - v1,0,1,u1)
         *Pi + 8*G(0,1 - v1,1 - v1,u1)*Pi + 18*G(0,1 - v1, - v1,u1)*Pi + 8*G(0
         ,1 - v1,u1)*Pi + 8*G(0,1 - v1,u1)*G(1,v1)*Pi + 8*G(0,1 - v1,0,u1)*Pi
          + 18*G(0,1 - v1,1,u1)*Pi - 4*G(0, - v1,1 - v1,u1)*Pi + 16*G(0, - v1,
          - v1,u1)*Pi - 14*G(0, - v1,u1)*Pi - 4*G(0, - v1,u1)*G(1,v1)*Pi - 4*
         G(0, - v1,0,u1)*Pi - 37*G(0,u1)*Pi - 28/3*G(0,u1)*Pi^3 - 52/3*G(0,u1)
         *G(0,v1)*Pi + 8*G(0,u1)*G(1,v1)*Pi + 10*G(0,u1)*G(1,0,v1)*Pi + 8*G(0,
         u1)*G(1,1,v1)*Pi + 37*G(0,v1)*Pi + G(0,v1)*Pi^3 - 48*G(0,v1)*G(1 - v1
         ,1 - v1,u1)*Pi + 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 41/3*G(0,v1)*G(1
          - v1,u1)*Pi + 10*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(1 - v1,1,u1
         )*Pi + 56*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1
         )*Pi + 1/3*G(0,v1)*G( - v1,u1)*Pi + 2*G(0,v1)*G( - v1,0,u1)*Pi + 10*
         G(0,v1)*G(0,1 - v1,u1)*Pi + 12*G(0,v1)*G(0, - v1,u1)*Pi - 14*G(0,v1)*
         G(1,1 - v1,u1)*Pi + 10/3*G(0,v1)*G(1,u1)*Pi + 8*G(0,v1)*G(1,0,u1)*Pi
          + 22*G(0,v1)*G(1,1,u1)*Pi + 8*G(0,0,1 - v1,u1)*Pi + 18*G(0,0, - v1,
         u1)*Pi + 15*G(0,0,u1)*Pi - 12*G(0,0,u1)*G(0,v1)*Pi + 8*G(0,0,u1)*G(1,
         v1)*Pi + 23*G(0,0,v1)*Pi - 6*G(0,0,v1)*G(1 - v1,u1)*Pi - 10*G(0,0,v1)
         *G( - v1,u1)*Pi + 2*G(0,0,v1)*G(0,u1)*Pi + 10*G(0,0,v1)*G(1,u1)*Pi - 
         10*G(0,0,0,v1)*Pi - 18*G(0,0,1,u1)*Pi + 12*G(0,0,1,v1)*Pi + 18*G(0,1,
         1 - v1,u1)*Pi - 31/3*G(0,1,u1)*Pi - 26*G(0,1,u1)*G(0,v1)*Pi + 18*G(0,
         1,u1)*G(1,v1)*Pi - 73/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(1 - v1,u1)*Pi + 
         12*G(0,1,v1)*G( - v1,u1)*Pi - 12*G(0,1,v1)*G(0,u1)*Pi + 8*G(0,1,v1)*
         G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi + 56*G(0,1,0,v1)*Pi + 30*G(0,1,1,u1)*Pi
          - 12*G(1,1 - v1,1 - v1,u1)*Pi - 26*G(1,1 - v1, - v1,u1)*Pi + 6*G(1,1
          - v1,u1)*Pi - 12*G(1,1 - v1,0,u1)*Pi - 10*G(1,1 - v1,1,u1)*Pi + 37*
         G(1,u1)*Pi + 12*G(1,u1)*Pi^3 + 6*G(1,u1)*G(1,v1)*Pi - 37*G(1,v1)*Pi
          + 5/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 15*G(1,v1)*G(
         1 - v1,u1)*Pi + 8*G(1,v1)*G(1 - v1,0,u1)*Pi - 4*G(1,v1)*G(1 - v1,1,u1
         )*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 5/3*G(1,v1)*G( - v1,u1)*Pi - 
         12*G(1,v1)*G( - v1,0,u1)*Pi - 12*G(1,v1)*G(1,1 - v1,u1)*Pi - 12*G(1,0
         ,1 - v1,u1)*Pi - 26*G(1,0, - v1,u1)*Pi - G(1,0,u1)*Pi - 12*G(1,0,u1)*
         G(1,v1)*Pi - 41/3*G(1,0,v1)*Pi - 48*G(1,0,v1)*G(1 - v1,u1)*Pi + 56*G(
         1,0,v1)*G( - v1,u1)*Pi - 14*G(1,0,v1)*G(1,u1)*Pi - 6*G(1,0,0,v1)*Pi
          + 22*G(1,0,1,u1)*Pi - 4*G(1,0,1,v1)*Pi - 6*G(1,1,1 - v1,u1)*Pi - 11/
         3*G(1,1,u1)*Pi - 6*G(1,1,u1)*G(1,v1)*Pi + 15*G(1,1,v1)*Pi - 12*G(1,1,
         v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 48*G(1,1,0,v1)*Pi - 42*G(1,1,1,u1
         )*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * (  - 1/6*Pi^3 - 2/3*G( - v1,u1)*Pi - G(0, - 
         v1,u1)*Pi - G(0,u1)*G(0,v1)*Pi - 2/3*G(0,v1)*Pi + G(0,0,v1)*Pi - G(0,
         1,v1)*Pi + G(1,1 - v1,u1)*Pi + G(1,u1)*G(1,v1)*Pi + G(1,0,u1)*Pi - G(
         1,1,u1)*Pi )

       + i_*N*u1^3 * ( 25*Pi*zeta3 + 8/3*Pi^3 - 9*G(1 - v1,1 - v1, - v1,u1)*Pi
          + 15/2*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi + 9*G(1
          - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 15*G(1 - v1,
          - v1, - v1,u1)*Pi - 31/6*G(1 - v1, - v1,u1)*Pi + 9*G(1 - v1, - v1,0,
         u1)*Pi - 37/2*G(1 - v1,u1)*Pi + 5/6*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,
         1 - v1,u1)*Pi + 9*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi + 4*
         G(1 - v1,0,0,u1)*Pi + 9*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,1 - v1,u1)
         *Pi - 20/3*G(1 - v1,1,u1)*Pi - 2*G(1 - v1,1,0,u1)*Pi + 8*G(1 - v1,1,1
         ,u1)*Pi + 11*G( - v1,1 - v1, - v1,u1)*Pi - 5/6*G( - v1,1 - v1,u1)*Pi
          - 6*G( - v1,1 - v1,0,u1)*Pi - 13*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1
         , - v1,1 - v1,u1)*Pi - 21*G( - v1, - v1, - v1,u1)*Pi - 3/2*G( - v1,
          - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi + 37/2*G( - v1,u1)*Pi + 1/2*
         G( - v1,u1)*Pi^3 - 6*G( - v1,0,1 - v1,u1)*Pi - 5*G( - v1,0, - v1,u1)*
         Pi + 8/3*G( - v1,0,u1)*Pi - 6*G( - v1,0,0,u1)*Pi - 13*G( - v1,0,1,u1)
         *Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi + 9*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,
         1 - v1,u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi
          + 9*G(0,1 - v1,1,u1)*Pi - 2*G(0, - v1,1 - v1,u1)*Pi + 8*G(0, - v1,
          - v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 2*G(0, - v1,u1)*G(1,v1)*Pi - 2*G(
         0, - v1,0,u1)*Pi - 37/2*G(0,u1)*Pi - 14/3*G(0,u1)*Pi^3 - 23/3*G(0,u1)
         *G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 5*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,
         u1)*G(1,1,v1)*Pi + 37/2*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 24*G(0,v1)*G(
         1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 41/6*G(0,v1)
         *G(1 - v1,u1)*Pi + 5*G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G(1 - v1,1
         ,u1)*Pi + 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1, - v1
         ,u1)*Pi + 1/6*G(0,v1)*G( - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi + 5*
         G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,v1)*G(0, - v1,u1)*Pi - 7*G(0,v1)*G(
         1,1 - v1,u1)*Pi + 5/3*G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi + 
         11*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi + 9*G(0,0, - v1,u1)*
         Pi + 15/2*G(0,0,u1)*Pi - 6*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)
         *Pi + 21/2*G(0,0,v1)*Pi - 3*G(0,0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,v1)*
         G( - v1,u1)*Pi + G(0,0,v1)*G(0,u1)*Pi + 5*G(0,0,v1)*G(1,u1)*Pi - 5*G(
         0,0,0,v1)*Pi - 9*G(0,0,1,u1)*Pi + 6*G(0,0,1,v1)*Pi + 9*G(0,1,1 - v1,
         u1)*Pi - 31/6*G(0,1,u1)*Pi - 13*G(0,1,u1)*G(0,v1)*Pi + 9*G(0,1,u1)*G(
         1,v1)*Pi - 67/6*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + 6*G(0,1,
         v1)*G( - v1,u1)*Pi - 6*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi
          + 2*G(0,1,0,u1)*Pi + 28*G(0,1,0,v1)*Pi + 15*G(0,1,1,u1)*Pi - 6*G(1,1
          - v1,1 - v1,u1)*Pi - 13*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,u1)*
         Pi - 6*G(1,1 - v1,0,u1)*Pi - 5*G(1,1 - v1,1,u1)*Pi + 37/2*G(1,u1)*Pi
          + 6*G(1,u1)*Pi^3 + 2*G(1,u1)*G(1,v1)*Pi - 37/2*G(1,v1)*Pi + 5/6*G(1,
         v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 15/2*G(1,v1)*G(1 - v1,u1
         )*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G(1 - v1,1,u1)*Pi + 2*
         G(1,v1)*G( - v1, - v1,u1)*Pi - 5/6*G(1,v1)*G( - v1,u1)*Pi - 6*G(1,v1)
         *G( - v1,0,u1)*Pi - 6*G(1,v1)*G(1,1 - v1,u1)*Pi - 6*G(1,0,1 - v1,u1)*
         Pi - 13*G(1,0, - v1,u1)*Pi - 3/2*G(1,0,u1)*Pi - 6*G(1,0,u1)*G(1,v1)*
         Pi - 41/6*G(1,0,v1)*Pi - 24*G(1,0,v1)*G(1 - v1,u1)*Pi + 28*G(1,0,v1)*
         G( - v1,u1)*Pi - 7*G(1,0,v1)*G(1,u1)*Pi - 3*G(1,0,0,v1)*Pi + 11*G(1,0
         ,1,u1)*Pi - 2*G(1,0,1,v1)*Pi - 3*G(1,1,1 - v1,u1)*Pi - 5/6*G(1,1,u1)*
         Pi - 3*G(1,1,u1)*G(1,v1)*Pi + 15/2*G(1,1,v1)*Pi - 6*G(1,1,v1)*G(1,u1)
         *Pi + 2*G(1,1,0,u1)*Pi - 24*G(1,1,0,v1)*Pi - 21*G(1,1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-1 * ( 1/9*Pi^3 + 2/3*G(0, - v1,u1)*Pi + 2/3*G(0,
         u1)*G(0,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1
         ,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*
         Pi ) ;
g [gamma2_2L] =  + N^-1*u1^-2 * ( 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1,
         u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1,u1)
          - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( 1/2*G(1 - v1,u1) - 5/2*G(0,v1)*G(1 - v1,u1) + 5/2*G(0,
         v1)*G(1,u1) - 5/2*G(1,1 - v1,u1) - 5/2*G(1,u1)*G(1,v1) + 1/2*G(1,v1)
          )

       + N^-1*u1^-1*v1 * (  - 1/2*G(1 - v1,u1) + 1/2*G(0,v1) + 2*G(0,v1)*G(1
          - v1,u1) - 2*G(0,v1)*G(1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1)
          - 1/2*G(1,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - zeta3 + 1/6*Pi^2 - 1/2*G(1 - v1, - v1,0,u1)
          - 1/12*G(1 - v1,u1)*Pi^2 + 1/2*G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)
         *Pi^2 + G( - v1,0,u1) + 1/2*G( - v1,0,0,u1) + 1/2*G(0, - v1,0,u1) + 1/
         12*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,0,v1) - 5/12*G(0,
         v1)*Pi^2 + 1/2*G(0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1
         ) - 1/2*G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)
         *G(0, - v1,u1) + 1/2*G(0,0,u1)*G(0,v1) - G(0,0,v1) + 1/2*G(0,0,v1)*G(
         1 - v1,u1) - 1/2*G(0,0,v1)*G( - v1,u1) - 1/2*G(0,0,v1)*G(0,u1) + 1/2*
         G(0,1,0,v1) - 1/12*G(1,v1)*Pi^2 - G(1,0,v1) + 1/2*G(1,0,v1)*G(1 - v1,
         u1) + 1/2*G(1,0,0,v1) + 1/2*G(1,1,0,v1) )

       + N^-1*[1-v1]^-1 * ( G(0,v1) )

       + N^-1*[u1+v1]^-2 * ( 1/2*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) - 5/
         2*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G(0,1 - v1,
         u1) + 5/2*G(0,v1)*G(1,u1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(
         0,1,u1)*G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - 5/2*G(1,1 - v1,u1) - 5/2*
         G(1,u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,
         v1)*G(1 - v1,u1) + G(1,0,1,v1) - G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( 1/2*Pi^2 - G(1 - v1,u1) + 1/2*G(1 - v1,u1)*Pi^2
          - G(1 - v1,1,1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - 
         v1,1,u1) - G(0,v1)*G(0,1 - v1,u1) + 1/2*G(0,v1)*G(1,u1) - G(0,1,1 - 
         v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) + G(0,1,v1) + G(0,1,v1
         )*G(1 - v1,u1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) - G(1,v1)
          + 1/2*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1) - G(1,0,v1)*
         G(1 - v1,u1) + G(1,0,1,v1) - G(1,1,0,v1) )

       + N^-1 * ( 1 + 9/2*zeta3 + 1/12*Pi^2 + 11/360*Pi^4 - 1/2*G(1 - v1,1 - 
         v1,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,1 - v1,0,u1) + 
         G(1 - v1,1 - v1,0,0,u1) - 3*G(1 - v1,1 - v1,1,1 - v1,u1) + G(1 - v1,
          - v1,1 - v1,0,u1) - G(1 - v1, - v1, - v1,0,u1) - 1/3*G(1 - v1, - v1,
         u1)*Pi^2 + G(1 - v1, - v1,0,1 - v1,u1) + 1/2*G(1 - v1, - v1,0,u1) - 
         G(1 - v1, - v1,0,0,u1) + 5/2*G(1 - v1,u1) + 2*G(1 - v1,u1)*zeta3 - 5/
         3*G(1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,0,1 - v1,u1) + G(1 - v1,0,1 - v1,0
         ,u1) - G(1 - v1,0, - v1,0,u1) - 1/2*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,
         u1)*Pi^2 + G(1 - v1,0,0,1 - v1,u1) - 3*G(1 - v1,0,1,1 - v1,u1) - 5/2*
         G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,u1)*Pi^2 - G( - v1,1 - v1,
         0,0,u1) + 3*G( - v1,1 - v1,1,1 - v1,u1) - G( - v1, - v1,1 - v1,0,u1)
          + G( - v1, - v1, - v1,0,u1) + 1/3*G( - v1, - v1,u1)*Pi^2 - G( - v1,
          - v1,0,1 - v1,u1) - G( - v1, - v1,0,u1) + G( - v1, - v1,0,0,u1) - 2*
         G( - v1,u1)*zeta3 + 2/3*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,0,u1) + 
         G( - v1,0, - v1,0,u1) - 5/2*G( - v1,0,u1) + 2/3*G( - v1,0,u1)*Pi^2 - 
         G( - v1,0,0,1 - v1,u1) - G( - v1,0,0,u1) + 3*G( - v1,0,1,1 - v1,u1)
          + 3/2*G(0,1 - v1,1 - v1,u1) + G(0,1 - v1,1 - v1,0,u1) - G(0,1 - v1,
          - v1,0,u1) - 1/2*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*Pi^2 + 3/2*G(0,
         1 - v1,u1)*G(1,v1) - G(0,1 - v1,u1)*G(1,0,v1) + G(0,1 - v1,0,1 - v1,
         u1) + G(0,1 - v1,0,u1)*G(1,v1) - 3*G(0,1 - v1,1,1 - v1,u1) - 3*G(0,1
          - v1,1,u1)*G(1,v1) - 3/2*G(0, - v1,0,u1) + 1/2*G(0,u1) + G(0,u1)*
         zeta3 - 5/4*G(0,u1)*Pi^2 - 3/2*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(0,v1)*
         Pi^2 - 1/2*G(0,u1)*G(1,v1) - 2/3*G(0,u1)*G(1,v1)*Pi^2 + 1/2*G(0,u1)*
         G(1,0,v1) + G(0,u1)*G(1,0,0,v1) + 3/2*G(0,u1)*G(1,1,v1) - G(0,u1)*G(1
         ,1,0,v1) - 2*G(0,v1) - 2*G(0,v1)*zeta3 + 5/3*G(0,v1)*Pi^2 - 9/2*G(0,
         v1)*G(1 - v1,1 - v1,u1) - G(0,v1)*G(1 - v1,1 - v1,0,u1) + 3*G(0,v1)*
         G(1 - v1,1 - v1,1,u1) - G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + G(0,v1)*
         G(1 - v1, - v1, - v1,u1) - 1/2*G(0,v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)
         *G(1 - v1,u1) + 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 3*G(0,v1)*G(1 - v1,0,
         1 - v1,u1) + G(0,v1)*G(1 - v1,0, - v1,u1) + 1/2*G(0,v1)*G(1 - v1,0,u1
         ) - G(0,v1)*G(1 - v1,0,0,u1) + 3*G(0,v1)*G(1 - v1,0,1,u1) + 5/2*G(0,
         v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1,0,u1) - 3*G(0,v1)*G( - v1
         ,1 - v1,1,u1) + G(0,v1)*G( - v1, - v1,1 - v1,u1) - G(0,v1)*G( - v1,
          - v1, - v1,u1) + G(0,v1)*G( - v1, - v1,u1) + 5/2*G(0,v1)*G( - v1,u1)
          - 1/3*G(0,v1)*G( - v1,u1)*Pi^2 + 3*G(0,v1)*G( - v1,0,1 - v1,u1) - G(
         0,v1)*G( - v1,0, - v1,u1) + G(0,v1)*G( - v1,0,0,u1) - 3*G(0,v1)*G( - 
         v1,0,1,u1) - 3*G(0,v1)*G(0,1 - v1,1 - v1,u1) + G(0,v1)*G(0,1 - v1, - 
         v1,u1) + 7/2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0,1 - v1,0,u1) + 3*G(
         0,v1)*G(0,1 - v1,1,u1) + 3/2*G(0,v1)*G(0, - v1,u1) + 3*G(0,v1)*G(1,1
          - v1,1 - v1,u1) - G(0,v1)*G(1,1 - v1, - v1,u1) + G(0,v1)*G(1,1 - v1,
         0,u1) - 3*G(0,v1)*G(1,1 - v1,1,u1) - 13/2*G(0,v1)*G(1,u1) - 2/3*G(0,
         v1)*G(1,u1)*Pi^2 - G(0,v1)*G(1,0,1 - v1,u1) - G(0,v1)*G(1,0, - v1,u1)
          - 3/2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,0,1,u1) + 9/2*G(0,v1)*G(1,1,
         u1) + G(0,v1)*G(1,1,0,u1) - 3*G(0,v1)*G(1,1,1,u1) + G(0,0,1 - v1,1 - 
         v1,u1) + G(0,0,1 - v1,u1)*G(0,v1) + G(0,0,1 - v1,u1)*G(1,v1) + G(0,0,
          - v1,u1)*G(0,v1) - G(0,0, - v1,0,u1) + 1/2*G(0,0,u1) - 1/2*G(0,0,u1)
         *Pi^2 - G(0,0,u1)*G(0,v1) + G(0,0,u1)*G(0,0,v1) - G(0,0,u1)*G(0,1,v1)
          - G(0,0,u1)*G(1,0,v1) + G(0,0,u1)*G(1,1,v1) + 5/2*G(0,0,v1) - 1/3*G(
         0,0,v1)*Pi^2 + G(0,0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,0,v1)*G(1 - v1,
         u1) + G(0,0,v1)*G(1 - v1,0,u1) - G(0,0,v1)*G( - v1, - v1,u1) + G(0,0,
         v1)*G( - v1,u1) - G(0,0,v1)*G( - v1,0,u1) + G(0,0,v1)*G(0,1 - v1,u1)
          + 3/2*G(0,0,v1)*G(0,u1) - G(0,0,v1)*G(1,1 - v1,u1) - G(0,0,v1)*G(1,0
         ,u1) - 1/2*G(0,0,0,v1) - G(0,0,0,v1)*G(0,u1) + G(0,0,0,v1)*G(1,u1) + 
         G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,
         0,1,u1)*G(1,v1) - G(0,0,1,v1)*G(1 - v1,u1) + G(0,0,1,v1)*G( - v1,u1)
          - 3*G(0,1,1 - v1,1 - v1,u1) + 5*G(0,1,1 - v1,u1) - 3*G(0,1,1 - v1,u1
         )*G(1,v1) + G(0,1,1 - v1,0,u1) + 3/2*G(0,1,u1)*Pi^2 - 5*G(0,1,u1)*G(0
         ,v1) + 3*G(0,1,u1)*G(0,1,v1) + 5*G(0,1,u1)*G(1,v1) - 3*G(0,1,u1)*G(1,
         1,v1) - 1/2*G(0,1,v1) - 2/3*G(0,1,v1)*Pi^2 + 3*G(0,1,v1)*G(1 - v1,1
          - v1,u1) - G(0,1,v1)*G(1 - v1, - v1,u1) - 2*G(0,1,v1)*G(1 - v1,u1)
          - 3*G(0,1,v1)*G( - v1,1 - v1,u1) + G(0,1,v1)*G( - v1, - v1,u1) - 3/2
         *G(0,1,v1)*G(0,u1) + 9/2*G(0,1,v1)*G(1,u1) + G(0,1,v1)*G(1,0,u1) - 3*
         G(0,1,v1)*G(1,1,u1) + G(0,1,0,1 - v1,u1) - G(0,1,0,u1)*G(0,v1) + G(0,
         1,0,u1)*G(1,v1) + 3/2*G(0,1,0,v1) + G(0,1,0,v1)*G(0,u1) - G(0,1,0,v1)
         *G(1,u1) - 3*G(0,1,0,1,v1) - 3*G(0,1,1,1 - v1,u1) + 3*G(0,1,1,u1)*G(0
         ,v1) - 3*G(0,1,1,u1)*G(1,v1) + 2*G(0,1,1,0,v1) - 9/2*G(1,1 - v1,1 - 
         v1,u1) - G(1,1 - v1,1 - v1,0,u1) + G(1,1 - v1, - v1,0,u1) + 13/2*G(1,
         1 - v1,u1) + 2/3*G(1,1 - v1,u1)*Pi^2 - G(1,1 - v1,0,1 - v1,u1) + 3/2*
         G(1,1 - v1,0,u1) + 3*G(1,1 - v1,1,1 - v1,u1) - G(1,u1)*zeta3 + 9/4*G(
         1,u1)*Pi^2 + 13/2*G(1,u1)*G(1,v1) + 2/3*G(1,u1)*G(1,v1)*Pi^2 + 5/2*G(
         1,v1) + 2*G(1,v1)*zeta3 - 5/3*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1 - 
         v1,1,u1) + G(1,v1)*G(1 - v1, - v1,0,u1) - 1/2*G(1,v1)*G(1 - v1,u1) + 
         2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 3/2*G(1,v1)*G(1 - v1,0,u1) + G(1,v1)*
         G(1 - v1,0,0,u1) - 3*G(1,v1)*G(1 - v1,0,1,u1) - 5/2*G(1,v1)*G(1 - v1,
         1,u1) + 3*G(1,v1)*G( - v1,1 - v1,1,u1) - G(1,v1)*G( - v1, - v1,0,u1)
          - 2/3*G(1,v1)*G( - v1,u1)*Pi^2 - G(1,v1)*G( - v1,0,0,u1) + 3*G(1,v1)
         *G( - v1,0,1,u1) - 9/2*G(1,v1)*G(1,1 - v1,u1) - G(1,v1)*G(1,1 - v1,0,
         u1) + 3*G(1,v1)*G(1,1 - v1,1,u1) - G(1,0,1 - v1,1 - v1,u1) + 3/2*G(1,
         0,1 - v1,u1) - G(1,0,1 - v1,u1)*G(1,v1) + G(1,0, - v1,0,u1) + 1/2*G(1
         ,0,u1)*Pi^2 + 3/2*G(1,0,u1)*G(1,v1) + G(1,0,u1)*G(1,0,v1) - G(1,0,u1)
         *G(1,1,v1) + 2*G(1,0,v1) + 1/3*G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1,
         1 - v1,u1) - G(1,0,v1)*G(1 - v1, - v1,u1) - 3/2*G(1,0,v1)*G(1 - v1,u1
         ) - G(1,0,v1)*G(1 - v1,0,u1) + 2*G(1,0,v1)*G( - v1,1 - v1,u1) + G(1,0
         ,v1)*G( - v1, - v1,u1) + G(1,0,v1)*G( - v1,0,u1) + G(1,0,v1)*G(1,1 - 
         v1,u1) - 1/2*G(1,0,0,v1) - G(1,0,0,v1)*G(1,u1) - G(1,0,0,1,v1) - 2*G(
         1,0,1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) - 2*G(1,0,1,v1) + 3*G(1,0,1,
         v1)*G(1 - v1,u1) - 3*G(1,0,1,v1)*G( - v1,u1) + 3*G(1,1,1 - v1,1 - v1,
         u1) - 9/2*G(1,1,1 - v1,u1) + 3*G(1,1,1 - v1,u1)*G(1,v1) - G(1,1,1 - 
         v1,0,u1) - 3/2*G(1,1,u1)*Pi^2 - 9/2*G(1,1,u1)*G(1,v1) + 3*G(1,1,u1)*
         G(1,1,v1) - 1/2*G(1,1,v1) + 2/3*G(1,1,v1)*Pi^2 - 9/2*G(1,1,v1)*G(1,u1
         ) - G(1,1,0,1 - v1,u1) - G(1,1,0,u1)*G(1,v1) - 3/2*G(1,1,0,v1) - 2*G(
         1,1,0,v1)*G(1 - v1,u1) + 2*G(1,1,0,v1)*G( - v1,u1) + G(1,1,0,v1)*G(1,
         u1) + 3*G(1,1,0,1,v1) + 3*G(1,1,1,1 - v1,u1) + 3*G(1,1,1,u1)*G(1,v1)
          - 2*G(1,1,1,0,v1) )

       + N^-1*v1 * (  - 5/2*zeta3 - 5/4*Pi^2 - 11/360*Pi^4 + 1/2*G(1 - v1,1 - 
         v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3/2*G(1 - v1,1 - v1,0,u1) - 
         G(1 - v1,1 - v1,0,0,u1) + 3*G(1 - v1,1 - v1,1,1 - v1,u1) - G(1 - v1,
          - v1,1 - v1,0,u1) + G(1 - v1, - v1, - v1,0,u1) + 1/3*G(1 - v1, - v1,
         u1)*Pi^2 - G(1 - v1, - v1,0,1 - v1,u1) + 1/2*G(1 - v1, - v1,0,u1) + 
         G(1 - v1, - v1,0,0,u1) - 2*G(1 - v1,u1) - 2*G(1 - v1,u1)*zeta3 + 5/6*
         G(1 - v1,u1)*Pi^2 - 3/2*G(1 - v1,0,1 - v1,u1) - G(1 - v1,0,1 - v1,0,
         u1) + G(1 - v1,0, - v1,0,u1) + 1/2*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,u1
         )*Pi^2 - G(1 - v1,0,0,1 - v1,u1) + 3*G(1 - v1,0,1,1 - v1,u1) + 9/2*G(
         1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,u1)*Pi^2 + G( - v1,1 - v1,0,
         0,u1) - 3*G( - v1,1 - v1,1,1 - v1,u1) + G( - v1, - v1,1 - v1,0,u1) - 
         G( - v1, - v1, - v1,0,u1) - 1/3*G( - v1, - v1,u1)*Pi^2 + G( - v1, - 
         v1,0,1 - v1,u1) - G( - v1, - v1,0,0,u1) + 2*G( - v1,u1)*zeta3 + G( - 
         v1,0,1 - v1,0,u1) - G( - v1,0, - v1,0,u1) + G( - v1,0,u1) - 2/3*G( - 
         v1,0,u1)*Pi^2 + G( - v1,0,0,1 - v1,u1) - 3*G( - v1,0,1,1 - v1,u1) - 3/
         2*G(0,1 - v1,1 - v1,u1) - G(0,1 - v1,1 - v1,0,u1) + G(0,1 - v1, - v1,
         0,u1) + 1/2*G(0,1 - v1,u1) + 2/3*G(0,1 - v1,u1)*Pi^2 - 3/2*G(0,1 - v1
         ,u1)*G(1,v1) + G(0,1 - v1,u1)*G(1,0,v1) - G(0,1 - v1,0,1 - v1,u1) - 
         G(0,1 - v1,0,u1)*G(1,v1) + 3*G(0,1 - v1,1,1 - v1,u1) + 3*G(0,1 - v1,1
         ,u1)*G(1,v1) + 1/2*G(0, - v1,0,u1) - G(0,u1)*zeta3 + 13/12*G(0,u1)*
         Pi^2 - 1/2*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(0,v1)*Pi^2 + 1/2*G(0,u1)*
         G(1,v1) + 2/3*G(0,u1)*G(1,v1)*Pi^2 + 1/2*G(0,u1)*G(1,0,v1) - G(0,u1)*
         G(1,0,0,v1) - 3/2*G(0,u1)*G(1,1,v1) + G(0,u1)*G(1,1,0,v1) + 2*G(0,v1)
          + 2*G(0,v1)*zeta3 - 5/6*G(0,v1)*Pi^2 + 9/2*G(0,v1)*G(1 - v1,1 - v1,
         u1) + G(0,v1)*G(1 - v1,1 - v1,0,u1) - 3*G(0,v1)*G(1 - v1,1 - v1,1,u1)
          + G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - G(0,v1)*G(1 - v1, - v1, - v1,
         u1) - 1/2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) - 1/3*
         G(0,v1)*G(1 - v1,u1)*Pi^2 + 3*G(0,v1)*G(1 - v1,0,1 - v1,u1) - G(0,v1)
         *G(1 - v1,0, - v1,u1) + 1/2*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1
         ,0,0,u1) - 3*G(0,v1)*G(1 - v1,0,1,u1) - 9/2*G(0,v1)*G(1 - v1,1,u1) - 
         G(0,v1)*G( - v1,1 - v1,0,u1) + 3*G(0,v1)*G( - v1,1 - v1,1,u1) - G(0,
         v1)*G( - v1, - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1, - v1,u1) - G(0,
         v1)*G( - v1,u1) + 1/3*G(0,v1)*G( - v1,u1)*Pi^2 - 3*G(0,v1)*G( - v1,0,
         1 - v1,u1) + G(0,v1)*G( - v1,0, - v1,u1) - G(0,v1)*G( - v1,0,0,u1) + 
         3*G(0,v1)*G( - v1,0,1,u1) + 3*G(0,v1)*G(0,1 - v1,1 - v1,u1) - G(0,v1)
         *G(0,1 - v1, - v1,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0,1 - 
         v1,0,u1) - 3*G(0,v1)*G(0,1 - v1,1,u1) - 1/2*G(0,v1)*G(0, - v1,u1) - 3
         *G(0,v1)*G(1,1 - v1,1 - v1,u1) + G(0,v1)*G(1,1 - v1, - v1,u1) - G(0,
         v1)*G(1,1 - v1,0,u1) + 3*G(0,v1)*G(1,1 - v1,1,u1) + 3/2*G(0,v1)*G(1,
         u1) + 2/3*G(0,v1)*G(1,u1)*Pi^2 + G(0,v1)*G(1,0,1 - v1,u1) + G(0,v1)*
         G(1,0, - v1,u1) + 3/2*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) - 9/2
         *G(0,v1)*G(1,1,u1) - G(0,v1)*G(1,1,0,u1) + 3*G(0,v1)*G(1,1,1,u1) - G(
         0,0,1 - v1,1 - v1,u1) - G(0,0,1 - v1,u1)*G(0,v1) - G(0,0,1 - v1,u1)*
         G(1,v1) - G(0,0, - v1,u1)*G(0,v1) + G(0,0, - v1,0,u1) + 1/2*G(0,0,u1)
         *Pi^2 - G(0,0,u1)*G(0,0,v1) + G(0,0,u1)*G(0,1,v1) + G(0,0,u1)*G(1,0,
         v1) - G(0,0,u1)*G(1,1,v1) - G(0,0,v1) + 1/3*G(0,0,v1)*Pi^2 - G(0,0,v1
         )*G(1 - v1, - v1,u1) - 1/2*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G(1 - 
         v1,0,u1) + G(0,0,v1)*G( - v1, - v1,u1) + G(0,0,v1)*G( - v1,0,u1) - G(
         0,0,v1)*G(0,1 - v1,u1) - 1/2*G(0,0,v1)*G(0,u1) + G(0,0,v1)*G(1,1 - v1
         ,u1) + G(0,0,v1)*G(1,0,u1) + 1/2*G(0,0,0,v1) + G(0,0,0,v1)*G(0,u1) - 
         G(0,0,0,v1)*G(1,u1) - G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(0,0,
         1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + G(0,0,1,v1)*G(1 - v1,u1) - G(
         0,0,1,v1)*G( - v1,u1) + 3*G(0,1,1 - v1,1 - v1,u1) - 3*G(0,1,1 - v1,u1
         ) + 3*G(0,1,1 - v1,u1)*G(1,v1) - G(0,1,1 - v1,0,u1) - 3/2*G(0,1,u1)*
         Pi^2 + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(0,1,v1) - 3*G(0,1,u1)*G(1,
         v1) + 3*G(0,1,u1)*G(1,1,v1) - 1/2*G(0,1,v1) + 2/3*G(0,1,v1)*Pi^2 - 3*
         G(0,1,v1)*G(1 - v1,1 - v1,u1) + G(0,1,v1)*G(1 - v1, - v1,u1) + 3*G(0,
         1,v1)*G( - v1,1 - v1,u1) - G(0,1,v1)*G( - v1, - v1,u1) + 3/2*G(0,1,v1
         )*G(0,u1) - 9/2*G(0,1,v1)*G(1,u1) - G(0,1,v1)*G(1,0,u1) + 3*G(0,1,v1)
         *G(1,1,u1) - G(0,1,0,1 - v1,u1) + G(0,1,0,u1)*G(0,v1) - G(0,1,0,u1)*
         G(1,v1) - 5/2*G(0,1,0,v1) - G(0,1,0,v1)*G(0,u1) + G(0,1,0,v1)*G(1,u1)
          + 3*G(0,1,0,1,v1) + 3*G(0,1,1,1 - v1,u1) - 3*G(0,1,1,u1)*G(0,v1) + 3
         *G(0,1,1,u1)*G(1,v1) - 2*G(0,1,1,0,v1) + 9/2*G(1,1 - v1,1 - v1,u1) + 
         G(1,1 - v1,1 - v1,0,u1) - G(1,1 - v1, - v1,0,u1) - 3/2*G(1,1 - v1,u1)
          - 2/3*G(1,1 - v1,u1)*Pi^2 + G(1,1 - v1,0,1 - v1,u1) - 3/2*G(1,1 - v1
         ,0,u1) - 3*G(1,1 - v1,1,1 - v1,u1) + G(1,u1)*zeta3 - 9/4*G(1,u1)*Pi^2
          - 3/2*G(1,u1)*G(1,v1) - 2/3*G(1,u1)*G(1,v1)*Pi^2 - 2*G(1,v1) - 2*G(1
         ,v1)*zeta3 + 5/6*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1,1 - v1,1,u1) - G(1
         ,v1)*G(1 - v1, - v1,0,u1) + 1/2*G(1,v1)*G(1 - v1,u1) - 2/3*G(1,v1)*G(
         1 - v1,u1)*Pi^2 - 3/2*G(1,v1)*G(1 - v1,0,u1) - G(1,v1)*G(1 - v1,0,0,
         u1) + 3*G(1,v1)*G(1 - v1,0,1,u1) + 9/2*G(1,v1)*G(1 - v1,1,u1) - 3*G(1
         ,v1)*G( - v1,1 - v1,1,u1) + G(1,v1)*G( - v1, - v1,0,u1) + 2/3*G(1,v1)
         *G( - v1,u1)*Pi^2 + G(1,v1)*G( - v1,0,0,u1) - 3*G(1,v1)*G( - v1,0,1,
         u1) + 9/2*G(1,v1)*G(1,1 - v1,u1) + G(1,v1)*G(1,1 - v1,0,u1) - 3*G(1,
         v1)*G(1,1 - v1,1,u1) + G(1,0,1 - v1,1 - v1,u1) - 3/2*G(1,0,1 - v1,u1)
          + G(1,0,1 - v1,u1)*G(1,v1) - G(1,0, - v1,0,u1) - 1/2*G(1,0,u1)*Pi^2
          - 3/2*G(1,0,u1)*G(1,v1) - G(1,0,u1)*G(1,0,v1) + G(1,0,u1)*G(1,1,v1)
          + G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - v1,1 - v1,u1)
          + G(1,0,v1)*G(1 - v1, - v1,u1) + 5/2*G(1,0,v1)*G(1 - v1,u1) + G(1,0,
         v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G( - v1,1 - v1,u1) - G(1,0,v1)*G( - 
         v1, - v1,u1) - G(1,0,v1)*G( - v1,0,u1) - G(1,0,v1)*G(1,1 - v1,u1) - 1/
         2*G(1,0,0,v1) + G(1,0,0,v1)*G(1,u1) + G(1,0,0,1,v1) + 2*G(1,0,1,1 - 
         v1,u1) + 2*G(1,0,1,u1)*G(1,v1) - 3*G(1,0,1,v1)*G(1 - v1,u1) + 3*G(1,0
         ,1,v1)*G( - v1,u1) - 3*G(1,1,1 - v1,1 - v1,u1) + 9/2*G(1,1,1 - v1,u1)
          - 3*G(1,1,1 - v1,u1)*G(1,v1) + G(1,1,1 - v1,0,u1) + 3/2*G(1,1,u1)*
         Pi^2 + 9/2*G(1,1,u1)*G(1,v1) - 3*G(1,1,u1)*G(1,1,v1) + 1/2*G(1,1,v1)
          - 2/3*G(1,1,v1)*Pi^2 + 9/2*G(1,1,v1)*G(1,u1) + G(1,1,0,1 - v1,u1) + 
         G(1,1,0,u1)*G(1,v1) + 5/2*G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) - 
         2*G(1,1,0,v1)*G( - v1,u1) - G(1,1,0,v1)*G(1,u1) - 3*G(1,1,0,1,v1) - 3
         *G(1,1,1,1 - v1,u1) - 3*G(1,1,1,u1)*G(1,v1) + 2*G(1,1,1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 2*zeta3 + G(1 - v1, - v1,0,u1) + 1/6*G(1 - 
         v1,u1)*Pi^2 - G( - v1, - v1,0,u1) + 2/3*G( - v1,u1)*Pi^2 - G( - v1,0,
         0,u1) - G(0, - v1,0,u1) - 1/6*G(0,u1)*Pi^2 + G(0,u1)*G(1,0,v1) + 5/6*
         G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) + 
         G(0,v1)*G( - v1, - v1,u1) + G(0,v1)*G(0, - v1,u1) - G(0,0,u1)*G(0,v1)
          - G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G(0,u1)
          - G(0,1,0,v1) + 1/6*G(1,v1)*Pi^2 - G(1,0,v1)*G(1 - v1,u1) - G(1,0,0,
         v1) - G(1,1,0,v1) )

       + N^-1*u1*[1-v1]^-2 * (  - G(0,v1) )

       + N^-1*u1*[1-v1]^-1 * (  - 1 + G(0,v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - 2*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,1,1 - v1,
         u1) + 3*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*
         G(0,1 - v1,u1) - 3*G(0,v1)*G(1,u1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)
         *G(0,v1) + 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 3*G(1,1
          - v1,u1) + 3*G(1,u1)*G(1,v1) - 2*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1
         ,u1) + 4*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,1,v1) + 4*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - 2*Pi^2 + 3/2*G(1 - v1,u1) + G(1 - v1,u1)*
         Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*
         G(1 - v1,1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(1,u1) - 2*G(0,1
         ,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1)
          + 2*G(0,1,v1)*G(1 - v1,u1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) + 3/2*
         G(1,v1) + G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1) - 2*
         G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-1 * (  - 4*zeta3 + 7/4*Pi^2 - 3/2*G(1 - v1,u1) - 1/3
         *G(1 - v1,u1)*Pi^2 - 5/2*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 4*G(1
          - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1)
          + 2/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 2*G( - v1,0,u1) + 
         2*G( - v1,0,0,u1) - 5/2*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0,
          - v1,0,u1) - G(0,u1) + 4/3*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1) - 5/2*G(0,
         u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) + 5/2*G(0,v1) - 2/3*G(0,v1)*Pi^2 + 
         7/2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1
          - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,
         u1) - 2*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(
         0, - v1,u1) - 3/2*G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1,u1) + G(0,0,u1) + 
         2*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1) - 2*G(0,0,v1)
         *G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,1,v1) + 4*G(0,1,1 - v1,
         u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 4*G(0
         ,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) + 3/2*G(1,1 - v1,u1) + 
         3/2*G(1,u1)*G(1,v1) - 3/2*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1
          - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,v1) + 2*G(1,0,v1)*G(1
          - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 4*G(1,0,1,v1) + 2*G(1,1,0,v1) )

       + N^-1*u1 * ( 9/2*zeta3 - 13/12*Pi^2 - 11/120*Pi^4 + 5/2*G(1 - v1,1 - 
         v1,u1) - 2*G(1 - v1,1 - v1,u1)*Pi^2 - 9/2*G(1 - v1,1 - v1,0,u1) - 3*
         G(1 - v1,1 - v1,0,0,u1) + 9*G(1 - v1,1 - v1,1,1 - v1,u1) - 3*G(1 - v1
         , - v1,1 - v1,0,u1) + 3*G(1 - v1, - v1, - v1,0,u1) + G(1 - v1, - v1,
         u1)*Pi^2 - 3*G(1 - v1, - v1,0,1 - v1,u1) + 11/2*G(1 - v1, - v1,0,u1)
          + 3*G(1 - v1, - v1,0,0,u1) - 4*G(1 - v1,u1) - 6*G(1 - v1,u1)*zeta3
          + 23/6*G(1 - v1,u1)*Pi^2 - 9/2*G(1 - v1,0,1 - v1,u1) - 3*G(1 - v1,0,
         1 - v1,0,u1) + 3*G(1 - v1,0, - v1,0,u1) + 1/2*G(1 - v1,0,u1) + 2*G(1
          - v1,0,u1)*Pi^2 - 3*G(1 - v1,0,0,1 - v1,u1) + 4*G(1 - v1,0,0,u1) + 9
         *G(1 - v1,0,1,1 - v1,u1) + 3/2*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - 
         v1,u1)*Pi^2 + 4*G( - v1,1 - v1,0,u1) + 3*G( - v1,1 - v1,0,0,u1) - 9*
         G( - v1,1 - v1,1,1 - v1,u1) + 3*G( - v1, - v1,1 - v1,0,u1) - 3*G( - 
         v1, - v1, - v1,0,u1) - G( - v1, - v1,u1)*Pi^2 + 3*G( - v1, - v1,0,1
          - v1,u1) - 4*G( - v1, - v1,0,u1) - 3*G( - v1, - v1,0,0,u1) + 6*G( - 
         v1,u1)*zeta3 - 4/3*G( - v1,u1)*Pi^2 + 4*G( - v1,0,1 - v1,u1) + 3*G(
          - v1,0,1 - v1,0,u1) - 3*G( - v1,0, - v1,0,u1) + 2*G( - v1,0,u1) - 2*
         G( - v1,0,u1)*Pi^2 + 3*G( - v1,0,0,1 - v1,u1) - 4*G( - v1,0,0,u1) - 9
         *G( - v1,0,1,1 - v1,u1) - 9/2*G(0,1 - v1,1 - v1,u1) - 3*G(0,1 - v1,1
          - v1,0,u1) + 3*G(0,1 - v1, - v1,0,u1) + 1/2*G(0,1 - v1,u1) + 2*G(0,1
          - v1,u1)*Pi^2 - 9/2*G(0,1 - v1,u1)*G(1,v1) + 3*G(0,1 - v1,u1)*G(1,0,
         v1) - 3*G(0,1 - v1,0,1 - v1,u1) + 4*G(0,1 - v1,0,u1) - 3*G(0,1 - v1,0
         ,u1)*G(1,v1) + 9*G(0,1 - v1,1,1 - v1,u1) + 9*G(0,1 - v1,1,u1)*G(1,v1)
          + 3/2*G(0, - v1,0,u1) + 2*G(0,u1) - 3*G(0,u1)*zeta3 - 3/4*G(0,u1)*
         Pi^2 + 1/2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(0,v1)*Pi^2 + 1/2*G(0,u1)*G(1
         ,v1) + 2*G(0,u1)*G(1,v1)*Pi^2 + 3/2*G(0,u1)*G(1,0,v1) - 3*G(0,u1)*G(1
         ,0,0,v1) - 9/2*G(0,u1)*G(1,1,v1) + 3*G(0,u1)*G(1,1,0,v1) + 6*G(0,v1)*
         zeta3 - 11/6*G(0,v1)*Pi^2 + 19/2*G(0,v1)*G(1 - v1,1 - v1,u1) + 3*G(0,
         v1)*G(1 - v1,1 - v1,0,u1) - 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 3*G(0,
         v1)*G(1 - v1, - v1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 
         11/2*G(0,v1)*G(1 - v1, - v1,u1) - 5*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(
         1 - v1,u1)*Pi^2 + 9*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 3*G(0,v1)*G(1 - 
         v1,0, - v1,u1) + 3/2*G(0,v1)*G(1 - v1,0,u1) + 3*G(0,v1)*G(1 - v1,0,0,
         u1) - 9*G(0,v1)*G(1 - v1,0,1,u1) - 3/2*G(0,v1)*G(1 - v1,1,u1) - 4*G(0
         ,v1)*G( - v1,1 - v1,u1) - 3*G(0,v1)*G( - v1,1 - v1,0,u1) + 9*G(0,v1)*
         G( - v1,1 - v1,1,u1) - 3*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 3*G(0,v1)
         *G( - v1, - v1, - v1,u1) + 4*G(0,v1)*G( - v1, - v1,u1) - 2*G(0,v1)*G(
          - v1,u1) + G(0,v1)*G( - v1,u1)*Pi^2 - 9*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 3*G(0,v1)*G( - v1,0, - v1,u1) - 3*G(0,v1)*G( - v1,0,0,u1) + 9*G(0,
         v1)*G( - v1,0,1,u1) + 9*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 3*G(0,v1)*G(0
         ,1 - v1, - v1,u1) - 17/2*G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(0,1 - 
         v1,0,u1) - 9*G(0,v1)*G(0,1 - v1,1,u1) - 3/2*G(0,v1)*G(0, - v1,u1) - 9
         *G(0,v1)*G(1,1 - v1,1 - v1,u1) + 3*G(0,v1)*G(1,1 - v1, - v1,u1) - 3*
         G(0,v1)*G(1,1 - v1,0,u1) + 9*G(0,v1)*G(1,1 - v1,1,u1) + 9/2*G(0,v1)*
         G(1,u1) + 2*G(0,v1)*G(1,u1)*Pi^2 + 3*G(0,v1)*G(1,0,1 - v1,u1) + 3*G(0
         ,v1)*G(1,0, - v1,u1) + 9/2*G(0,v1)*G(1,0,u1) - 6*G(0,v1)*G(1,0,1,u1)
          - 19/2*G(0,v1)*G(1,1,u1) - 3*G(0,v1)*G(1,1,0,u1) + 9*G(0,v1)*G(1,1,1
         ,u1) - 3*G(0,0,1 - v1,1 - v1,u1) + 4*G(0,0,1 - v1,u1) - 3*G(0,0,1 - 
         v1,u1)*G(0,v1) - 3*G(0,0,1 - v1,u1)*G(1,v1) - 3*G(0,0, - v1,u1)*G(0,
         v1) + 3*G(0,0, - v1,0,u1) - 2*G(0,0,u1) + 3/2*G(0,0,u1)*Pi^2 - 4*G(0,
         0,u1)*G(0,v1) - 3*G(0,0,u1)*G(0,0,v1) + 3*G(0,0,u1)*G(0,1,v1) + 4*G(0
         ,0,u1)*G(1,v1) + 3*G(0,0,u1)*G(1,0,v1) - 3*G(0,0,u1)*G(1,1,v1) - 2*G(
         0,0,v1) + G(0,0,v1)*Pi^2 - 3*G(0,0,v1)*G(1 - v1, - v1,u1) - 11/2*G(0,
         0,v1)*G(1 - v1,u1) - 3*G(0,0,v1)*G(1 - v1,0,u1) + 3*G(0,0,v1)*G( - v1
         , - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) + 3*G(0,0,v1)*G( - v1,0,u1) - 3*
         G(0,0,v1)*G(0,1 - v1,u1) - 3/2*G(0,0,v1)*G(0,u1) + 3*G(0,0,v1)*G(1,1
          - v1,u1) + 3*G(0,0,v1)*G(1,0,u1) + 11/2*G(0,0,0,v1) + 3*G(0,0,0,v1)*
         G(0,u1) - 3*G(0,0,0,v1)*G(1,u1) - 3*G(0,0,0,1,v1) - 6*G(0,0,1,1 - v1,
         u1) + 6*G(0,0,1,u1)*G(0,v1) - 6*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1,v1)
          + 3*G(0,0,1,v1)*G(1 - v1,u1) - 3*G(0,0,1,v1)*G( - v1,u1) + 9*G(0,1,1
          - v1,1 - v1,u1) - 13*G(0,1,1 - v1,u1) + 9*G(0,1,1 - v1,u1)*G(1,v1)
          - 3*G(0,1,1 - v1,0,u1) - 9/2*G(0,1,u1)*Pi^2 + 13*G(0,1,u1)*G(0,v1)
          - 9*G(0,1,u1)*G(0,1,v1) - 13*G(0,1,u1)*G(1,v1) + 9*G(0,1,u1)*G(1,1,
         v1) - 1/2*G(0,1,v1) + 2*G(0,1,v1)*Pi^2 - 9*G(0,1,v1)*G(1 - v1,1 - v1,
         u1) + 3*G(0,1,v1)*G(1 - v1, - v1,u1) + 8*G(0,1,v1)*G(1 - v1,u1) + 9*
         G(0,1,v1)*G( - v1,1 - v1,u1) - 3*G(0,1,v1)*G( - v1, - v1,u1) - 4*G(0,
         1,v1)*G( - v1,u1) + 9/2*G(0,1,v1)*G(0,u1) - 19/2*G(0,1,v1)*G(1,u1) - 
         3*G(0,1,v1)*G(1,0,u1) + 9*G(0,1,v1)*G(1,1,u1) - 3*G(0,1,0,1 - v1,u1)
          + 3*G(0,1,0,u1)*G(0,v1) - 3*G(0,1,0,u1)*G(1,v1) - 7/2*G(0,1,0,v1) - 
         3*G(0,1,0,v1)*G(0,u1) + 3*G(0,1,0,v1)*G(1,u1) + 9*G(0,1,0,1,v1) + 9*
         G(0,1,1,1 - v1,u1) - 9*G(0,1,1,u1)*G(0,v1) + 9*G(0,1,1,u1)*G(1,v1) - 
         6*G(0,1,1,0,v1) + 19/2*G(1,1 - v1,1 - v1,u1) + 3*G(1,1 - v1,1 - v1,0,
         u1) - 3*G(1,1 - v1, - v1,0,u1) - 9/2*G(1,1 - v1,u1) - 2*G(1,1 - v1,u1
         )*Pi^2 + 3*G(1,1 - v1,0,1 - v1,u1) - 9/2*G(1,1 - v1,0,u1) - 9*G(1,1
          - v1,1,1 - v1,u1) + 3*G(1,u1)*zeta3 - 41/12*G(1,u1)*Pi^2 - 9/2*G(1,
         u1)*G(1,v1) - 2*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1) - 6*G(1,v1)*zeta3 + 
         23/6*G(1,v1)*Pi^2 + 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 3*G(1,v1)*G(1
          - v1, - v1,0,u1) + 5/2*G(1,v1)*G(1 - v1,u1) - 2*G(1,v1)*G(1 - v1,u1)
         *Pi^2 - 9/2*G(1,v1)*G(1 - v1,0,u1) - 3*G(1,v1)*G(1 - v1,0,0,u1) + 9*
         G(1,v1)*G(1 - v1,0,1,u1) + 3/2*G(1,v1)*G(1 - v1,1,u1) - 9*G(1,v1)*G(
          - v1,1 - v1,1,u1) + 3*G(1,v1)*G( - v1, - v1,0,u1) + 2*G(1,v1)*G( - 
         v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,u1) + 3*G(1,v1)*G( - v1,0,0,u1) - 9
         *G(1,v1)*G( - v1,0,1,u1) + 19/2*G(1,v1)*G(1,1 - v1,u1) + 3*G(1,v1)*G(
         1,1 - v1,0,u1) - 9*G(1,v1)*G(1,1 - v1,1,u1) + 3*G(1,0,1 - v1,1 - v1,
         u1) - 9/2*G(1,0,1 - v1,u1) + 3*G(1,0,1 - v1,u1)*G(1,v1) - 3*G(1,0, - 
         v1,0,u1) - 3/2*G(1,0,u1)*Pi^2 - 9/2*G(1,0,u1)*G(1,v1) - 3*G(1,0,u1)*
         G(1,0,v1) + 3*G(1,0,u1)*G(1,1,v1) - G(1,0,v1)*Pi^2 + 6*G(1,0,v1)*G(1
          - v1,1 - v1,u1) + 3*G(1,0,v1)*G(1 - v1, - v1,u1) - 1/2*G(1,0,v1)*G(1
          - v1,u1) + 3*G(1,0,v1)*G(1 - v1,0,u1) - 6*G(1,0,v1)*G( - v1,1 - v1,
         u1) - 3*G(1,0,v1)*G( - v1, - v1,u1) - 4*G(1,0,v1)*G( - v1,u1) - 3*G(1
         ,0,v1)*G( - v1,0,u1) - 3*G(1,0,v1)*G(1,1 - v1,u1) - 11/2*G(1,0,0,v1)
          + 3*G(1,0,0,v1)*G(1,u1) + 3*G(1,0,0,1,v1) + 6*G(1,0,1,1 - v1,u1) + 6
         *G(1,0,1,u1)*G(1,v1) + 8*G(1,0,1,v1) - 9*G(1,0,1,v1)*G(1 - v1,u1) + 9
         *G(1,0,1,v1)*G( - v1,u1) - 9*G(1,1,1 - v1,1 - v1,u1) + 19/2*G(1,1,1
          - v1,u1) - 9*G(1,1,1 - v1,u1)*G(1,v1) + 3*G(1,1,1 - v1,0,u1) + 9/2*
         G(1,1,u1)*Pi^2 + 19/2*G(1,1,u1)*G(1,v1) - 9*G(1,1,u1)*G(1,1,v1) + 5/2
         *G(1,1,v1) - 2*G(1,1,v1)*Pi^2 + 19/2*G(1,1,v1)*G(1,u1) + 3*G(1,1,0,1
          - v1,u1) + 3*G(1,1,0,u1)*G(1,v1) - 1/2*G(1,1,0,v1) + 6*G(1,1,0,v1)*
         G(1 - v1,u1) - 6*G(1,1,0,v1)*G( - v1,u1) - 3*G(1,1,0,v1)*G(1,u1) - 9*
         G(1,1,0,1,v1) - 9*G(1,1,1,1 - v1,u1) - 9*G(1,1,1,u1)*G(1,v1) + 6*G(1,
         1,1,0,v1) )

       + N^-1*u1*v1 * (  - 3*zeta3 + 2/3*Pi^2 + 11/180*Pi^4 - 2*G(1 - v1,1 - 
         v1,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1 - v1,1 - v1,0,u1) + 2*
         G(1 - v1,1 - v1,0,0,u1) - 6*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1
         , - v1,1 - v1,0,u1) - 2*G(1 - v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - 
         v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 5*G(1 - v1, - v1,0,u1)
          - 2*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3
          - 5/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1
          - v1,0,u1) - 2*G(1 - v1,0, - v1,0,u1) + 5/2*G(1 - v1,0,u1) - 4/3*G(1
          - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 2*G(1 - v1,0,0,u1) - 6
         *G(1 - v1,0,1,1 - v1,u1) - 3*G(1 - v1,1,1 - v1,u1) - 4/3*G( - v1,1 - 
         v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0,u1) - 2*G( - v1,1 - v1,0,0,u1) + 6*
         G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 2*G( - 
         v1, - v1, - v1,0,u1) + 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0
         ,1 - v1,u1) + 2*G( - v1, - v1,0,u1) + 2*G( - v1, - v1,0,0,u1) - 4*G(
          - v1,u1)*zeta3 + 2/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) - 2*
         G( - v1,0,1 - v1,0,u1) + 2*G( - v1,0, - v1,0,u1) - 9/2*G( - v1,0,u1)
          + 4/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) + 2*G( - v1,0,0,
         u1) + 6*G( - v1,0,1,1 - v1,u1) + 3*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - 
         v1,1 - v1,0,u1) - 2*G(0,1 - v1, - v1,0,u1) + 5/2*G(0,1 - v1,u1) - 4/3
         *G(0,1 - v1,u1)*Pi^2 + 3*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,u1)*G(
         1,0,v1) + 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0,1 - 
         v1,0,u1)*G(1,v1) - 6*G(0,1 - v1,1,1 - v1,u1) - 6*G(0,1 - v1,1,u1)*G(1
         ,v1) - 3*G(0, - v1,0,u1) + 2*G(0,u1)*zeta3 + 1/2*G(0,u1)*Pi^2 - 5/2*
         G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(0,v1)*Pi^2 + 5/2*G(0,u1)*G(1,v1) - 4/
         3*G(0,u1)*G(1,v1)*Pi^2 - 3*G(0,u1)*G(1,0,v1) + 2*G(0,u1)*G(1,0,0,v1)
          + 3*G(0,u1)*G(1,1,v1) - 2*G(0,u1)*G(1,1,0,v1) - 2*G(0,v1) - 4*G(0,v1
         )*zeta3 + 5/3*G(0,v1)*Pi^2 - 5*G(0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,v1
         )*G(1 - v1,1 - v1,0,u1) + 6*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(0,v1)
         *G(1 - v1, - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 5*
         G(0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*
         G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 2*G(0,v1)*G(1
          - v1,0, - v1,u1) - 3*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,0,0
         ,u1) + 6*G(0,v1)*G(1 - v1,0,1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,
         v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 6*G(0,v1)*
         G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 2*G(0,v1)
         *G( - v1, - v1, - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) + 9/2*G(0,v1)*
         G( - v1,u1) - 2/3*G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - 
         v1,u1) - 2*G(0,v1)*G( - v1,0, - v1,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 
         6*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 2*G(0,
         v1)*G(0,1 - v1, - v1,u1) + G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,1
          - v1,0,u1) + 6*G(0,v1)*G(0,1 - v1,1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 
         6*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1, - v1,u1) + 2*
         G(0,v1)*G(1,1 - v1,0,u1) - 6*G(0,v1)*G(1,1 - v1,1,u1) + 5/2*G(0,v1)*
         G(1,u1) - 4/3*G(0,v1)*G(1,u1)*Pi^2 - 2*G(0,v1)*G(1,0,1 - v1,u1) - 2*
         G(0,v1)*G(1,0, - v1,u1) - 3*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,0,1,u1)
          + 5*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 6*G(0,v1)*G(1,1,1,u1
         ) + 2*G(0,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1) + 2*G(0,0,1 - v1,
         u1)*G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1) + 2*G(0,0, - v1,u1)*G(0,v1)
          - 2*G(0,0, - v1,0,u1) - G(0,0,u1)*Pi^2 + 2*G(0,0,u1)*G(0,v1) + 2*G(0
         ,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 2*G(0,0,u1)*G(1,v1) - 2*G(
         0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) + 9/2*G(0,0,v1) - 2/3*G(0,0
         ,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1, - v1,u1) + 5*G(0,0,v1)*G(1 - v1,u1)
          + 2*G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G( - v1, - v1,u1) - 2*G(0
         ,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) + 2*G(0,0,v1)*G(0,1 - 
         v1,u1) + 3*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,1 - v1,u1) - 2*G(0,0,
         v1)*G(1,0,u1) - 5*G(0,0,0,v1) - 2*G(0,0,0,v1)*G(0,u1) + 2*G(0,0,0,v1)
         *G(1,u1) + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0
         ,v1) + 4*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1
         ,u1) + 2*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,1,1 - v1,1 - v1,u1) + 4*G(0,
         1,1 - v1,u1) - 6*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) + 3*
         G(0,1,u1)*Pi^2 - 4*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(0,1,v1) + 4*G(0,
         1,u1)*G(1,v1) - 6*G(0,1,u1)*G(1,1,v1) + 2*G(0,1,v1) - 4/3*G(0,1,v1)*
         Pi^2 + 6*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1, - v1,
         u1) - 2*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*
         G(0,1,v1)*G( - v1, - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 3*G(0,1,v1)*
         G(0,u1) + 5*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0,u1) - 6*G(0,1,v1)*
         G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,
         u1)*G(1,v1) + G(0,1,0,v1) + 2*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,v1)*G(1
         ,u1) - 6*G(0,1,0,1,v1) - 6*G(0,1,1,1 - v1,u1) + 6*G(0,1,1,u1)*G(0,v1)
          - 6*G(0,1,1,u1)*G(1,v1) + 4*G(0,1,1,0,v1) - 5*G(1,1 - v1,1 - v1,u1)
          - 2*G(1,1 - v1,1 - v1,0,u1) + 2*G(1,1 - v1, - v1,0,u1) - 5/2*G(1,1
          - v1,u1) + 4/3*G(1,1 - v1,u1)*Pi^2 - 2*G(1,1 - v1,0,1 - v1,u1) + 3*
         G(1,1 - v1,0,u1) + 6*G(1,1 - v1,1,1 - v1,u1) - 2*G(1,u1)*zeta3 + 7/6*
         G(1,u1)*Pi^2 - 5/2*G(1,u1)*G(1,v1) + 4/3*G(1,u1)*G(1,v1)*Pi^2 + 2*G(1
         ,v1) + 4*G(1,v1)*zeta3 - 5/3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1 - v1
         ,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 2*G(1,v1)*G(1 - v1,u1) + 4/
         3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(
         1 - v1,0,0,u1) - 6*G(1,v1)*G(1 - v1,0,1,u1) - 3*G(1,v1)*G(1 - v1,1,u1
         ) + 6*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 
         4/3*G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,u1) - 2*G(1,v1)*G(
          - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,u1) - 5*G(1,v1)*G(1,1 - v1,u1)
          - 2*G(1,v1)*G(1,1 - v1,0,u1) + 6*G(1,v1)*G(1,1 - v1,1,u1) - 2*G(1,0,
         1 - v1,1 - v1,u1) + 3*G(1,0,1 - v1,u1) - 2*G(1,0,1 - v1,u1)*G(1,v1)
          + 2*G(1,0, - v1,0,u1) + G(1,0,u1)*Pi^2 + 3*G(1,0,u1)*G(1,v1) + 2*G(1
         ,0,u1)*G(1,0,v1) - 2*G(1,0,u1)*G(1,1,v1) - 9/2*G(1,0,v1) + 2/3*G(1,0,
         v1)*Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1, - 
         v1,u1) - G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,
         0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,v1
         )*G( - v1,u1) + 2*G(1,0,v1)*G( - v1,0,u1) + 2*G(1,0,v1)*G(1,1 - v1,u1
         ) + 5*G(1,0,0,v1) - 2*G(1,0,0,v1)*G(1,u1) - 2*G(1,0,0,1,v1) - 4*G(1,0
         ,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1) - 2*G(1,0,1,v1) + 6*G(1,0,1,v1)
         *G(1 - v1,u1) - 6*G(1,0,1,v1)*G( - v1,u1) + 6*G(1,1,1 - v1,1 - v1,u1)
          - 5*G(1,1,1 - v1,u1) + 6*G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0
         ,u1) - 3*G(1,1,u1)*Pi^2 - 5*G(1,1,u1)*G(1,v1) + 6*G(1,1,u1)*G(1,1,v1)
          - 2*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 5*G(1,1,v1)*G(1,u1) - 2*G(1,1,0
         ,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) - G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1
          - v1,u1) + 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) + 6*G(1
         ,1,0,1,v1) + 6*G(1,1,1,1 - v1,u1) + 6*G(1,1,1,u1)*G(1,v1) - 4*G(1,1,1
         ,0,v1) )

       + N^-1*u1^2*[1-u1-v1]^-1 * (  - zeta3 - 1/2*G(1 - v1, - v1,0,u1) - 1/12
         *G(1 - v1,u1)*Pi^2 + 1/2*G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2
          + 1/2*G( - v1,0,0,u1) + 1/2*G(0, - v1,0,u1) + 1/12*G(0,u1)*Pi^2 - 1/
         2*G(0,u1)*G(1,0,v1) - 5/12*G(0,v1)*Pi^2 + 1/2*G(0,v1)*G(1 - v1, - v1,
         u1) - 1/2*G(0,v1)*G(1 - v1,0,u1) - 1/2*G(0,v1)*G( - v1, - v1,u1) - 1/
         2*G(0,v1)*G(0, - v1,u1) + 1/2*G(0,0,u1)*G(0,v1) + 1/2*G(0,0,v1)*G(1
          - v1,u1) - 1/2*G(0,0,v1)*G( - v1,u1) - 1/2*G(0,0,v1)*G(0,u1) + 1/2*
         G(0,1,0,v1) - 1/12*G(1,v1)*Pi^2 + 1/2*G(1,0,v1)*G(1 - v1,u1) + 1/2*G(
         1,0,0,v1) + 1/2*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-4 * ( 3/2*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,1,1 - v1,
         u1) + 3*G(0,v1)*G(1 - v1,1,u1) - 3*G(0,v1)*G(0,1 - v1,u1) - 3*G(0,1,1
          - v1,u1) + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) + 3*G(0,1,v1)*
         G(1 - v1,u1) + 3/2*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1) - 3*G(1,0,
         v1)*G(1 - v1,u1) + 3*G(1,0,1,v1) - 3*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-3 * ( 3/2*Pi^2 - 3/2*G(1 - v1,u1)*Pi^2 + 3*G(1 - 
         v1,1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)*G(0,1 - v1,u1)
          + 3*G(0,v1)*G(1,u1) + 3*G(0,1,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*
         G(0,1,u1)*G(1,v1) + 3*G(0,1,v1) - 3*G(0,1,v1)*G(1 - v1,u1) - 3*G(1,1
          - v1,u1) - 3*G(1,u1)*G(1,v1) - 3/2*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1
         ,1,u1) - 3*G(1,0,v1) + 3*G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,1,v1) + 3*
         G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-2 * ( 2*zeta3 - 3/4*Pi^2 + 1/2*G(1 - v1, - v1,0,u1
         ) + 5/12*G(1 - v1,u1)*Pi^2 + 1/2*G(1 - v1,0,0,u1) - 3/2*G(1 - v1,1,1
          - v1,u1) + 1/2*G( - v1,1 - v1,0,u1) - G( - v1, - v1,0,u1) + 1/6*G(
          - v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) - G( - v1,0,0,u1) + 1/2*G(0
         ,1 - v1,0,u1) - G(0, - v1,0,u1) + 3/2*G(0,u1) - 5/12*G(0,u1)*Pi^2 - 3/
         2*G(0,v1) + 7/12*G(0,v1)*Pi^2 - 1/2*G(0,v1)*G(1 - v1, - v1,u1) + 3/2*
         G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G(
          - v1, - v1,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0, - v1,u1)
          - 3/2*G(0,v1)*G(1,u1) + 1/2*G(0,0,1 - v1,u1) - G(0,0,u1)*G(0,v1) + 1/
         2*G(0,0,u1)*G(1,v1) - 1/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G( - v1,
         u1) + G(0,0,v1)*G(0,u1) - 1/2*G(0,0,1,v1) - 3/2*G(0,1,1 - v1,u1) + 3/
         2*G(0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,v1) - 3/2*G(0,1,v1) + 3/2*G(0
         ,1,v1)*G(1 - v1,u1) - 1/2*G(0,1,v1)*G( - v1,u1) - 1/2*G(0,1,0,v1) + 3/
         2*G(1,1 - v1,u1) + 3/2*G(1,u1)*G(1,v1) + 5/12*G(1,v1)*Pi^2 - 3/2*G(1,
         v1)*G(1 - v1,1,u1) + 1/2*G(1,v1)*G( - v1,0,u1) + 3/2*G(1,0,v1) - 3/2*
         G(1,0,v1)*G(1 - v1,u1) - 1/2*G(1,0,v1)*G( - v1,u1) - 1/2*G(1,0,0,v1)
          + 3/2*G(1,0,1,v1) - 3/2*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-1 * ( 2*zeta3 + Pi^2 + 1/2*G(1 - v1, - v1,0,u1) + 
         5/12*G(1 - v1,u1)*Pi^2 + 1/2*G(1 - v1,0,u1) + 1/2*G(1 - v1,0,0,u1) - 
         3/2*G(1 - v1,1,1 - v1,u1) + 1/2*G( - v1,1 - v1,0,u1) - G( - v1, - v1,
         0,u1) + 1/6*G( - v1,u1)*Pi^2 + 1/2*G( - v1,0,1 - v1,u1) - 3/2*G( - v1
         ,0,u1) - G( - v1,0,0,u1) + 1/2*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,0,u1)
          - G(0, - v1,0,u1) - 5/12*G(0,u1)*Pi^2 + 1/2*G(0,u1)*G(1,v1) + 7/12*
         G(0,v1)*Pi^2 - 1/2*G(0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,v1)*G(1 - v1,
         u1) + 3/2*G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) + 
         G(0,v1)*G( - v1, - v1,u1) + 3/2*G(0,v1)*G( - v1,u1) - 3/2*G(0,v1)*G(0
         ,1 - v1,u1) + G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,u1) + 1/2*G(0,0,1
          - v1,u1) - 3/2*G(0,0,u1) - G(0,0,u1)*G(0,v1) + 1/2*G(0,0,u1)*G(1,v1)
          + 3/2*G(0,0,v1) - 1/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G( - v1,u1)
          + G(0,0,v1)*G(0,u1) - 1/2*G(0,0,1,v1) - 3/2*G(0,1,1 - v1,u1) + 3/2*
         G(0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1) + 3/2*G(0,1
         ,v1)*G(1 - v1,u1) - 1/2*G(0,1,v1)*G( - v1,u1) - 1/2*G(0,1,0,v1) - G(1
         ,1 - v1,u1) - G(1,u1)*G(1,v1) + 5/12*G(1,v1)*Pi^2 - 3/2*G(1,v1)*G(1
          - v1,1,u1) + 1/2*G(1,v1)*G( - v1,0,u1) - 3/2*G(1,0,v1) - 3/2*G(1,0,
         v1)*G(1 - v1,u1) - 1/2*G(1,0,v1)*G( - v1,u1) - 1/2*G(1,0,0,v1) + 3/2*
         G(1,0,1,v1) - 3/2*G(1,1,0,v1) )

       + N^-1*u1^2 * (  - 9*zeta3 - 3*Pi^2 - 17/180*Pi^4 + 2*G(1 - v1,1 - v1,
          - v1,0,u1) - 2*G(1 - v1,1 - v1,u1) + 2*G(1 - v1,1 - v1,u1)*Pi^2 + 3*
         G(1 - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) - 10*G(1 - v1,1 - 
         v1,1,1 - v1,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) - 6*G(1 - v1, - v1,
          - v1,0,u1) + 4*G(1 - v1, - v1,0,1 - v1,u1) - 7*G(1 - v1, - v1,0,u1)
          - 6*G(1 - v1, - v1,0,0,u1) + 2*G(1 - v1,u1) + 12*G(1 - v1,u1)*zeta3
          - 8/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1
          - v1,0,u1) - 6*G(1 - v1,0, - v1,0,u1) + 4*G(1 - v1,0,u1) - 3*G(1 - 
         v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 3*G(1 - v1,0,0,u1) - 10*
         G(1 - v1,0,1,1 - v1,u1) - 2*G( - v1,1 - v1, - v1,0,u1) - 2*G( - v1,1
          - v1,u1)*Pi^2 - 3*G( - v1,1 - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 
         10*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 6*G(
          - v1, - v1, - v1,0,u1) - 4*G( - v1, - v1,0,1 - v1,u1) + 5*G( - v1,
          - v1,0,u1) + 6*G( - v1, - v1,0,0,u1) - 12*G( - v1,u1)*zeta3 - 1/3*G(
          - v1,u1)*Pi^2 - 3*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,u1) + 
         6*G( - v1,0, - v1,0,u1) - 6*G( - v1,0,u1) + 3*G( - v1,0,u1)*Pi^2 - 4*
         G( - v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) + 10*G( - v1,0,1,1 - v1,u1
         ) + 3*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) - 6*G(0,1 - 
         v1, - v1,0,u1) + 4*G(0,1 - v1,u1) - 3*G(0,1 - v1,u1)*Pi^2 + 3*G(0,1
          - v1,u1)*G(1,v1) - 2*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,0,1 - 
         v1,u1) - 3*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) - 10*G(0,1
          - v1,1,1 - v1,u1) - 10*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0,u1) + 2*G(0,
         u1)*zeta3 + 3/2*G(0,u1)*Pi^2 - 6*G(0,u1)*G(0,v1) + 3*G(0,u1)*G(0,v1)*
         Pi^2 + 4*G(0,u1)*G(1,v1) - 3*G(0,u1)*G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0,
         v1) + 6*G(0,u1)*G(1,0,0,v1) + 3*G(0,u1)*G(1,1,v1) - 2*G(0,u1)*G(1,1,0
         ,v1) - 12*G(0,v1)*zeta3 - 1/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - 
         v1, - v1,u1) - 5*G(0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1
          - v1,0,u1) + 10*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(0,v1)*G(1 - v1,
          - v1,1 - v1,u1) + 6*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 7*G(0,v1)*G(1
          - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G(1 - v1,u1)*
         Pi^2 - 10*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 6*G(0,v1)*G(1 - v1,0, - v1,
         u1) - 4*G(0,v1)*G(1 - v1,0,u1) - 6*G(0,v1)*G(1 - v1,0,0,u1) + 10*G(0,
         v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 3*G(0,v1)
         *G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 10*G(0,v1)*G(
          - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 6*G(0,v1)*
         G( - v1, - v1, - v1,u1) - 5*G(0,v1)*G( - v1, - v1,u1) + 6*G(0,v1)*G(
          - v1,u1) - 3*G(0,v1)*G( - v1,u1)*Pi^2 + 10*G(0,v1)*G( - v1,0,1 - v1,
         u1) - 6*G(0,v1)*G( - v1,0, - v1,u1) + 6*G(0,v1)*G( - v1,0,0,u1) - 10*
         G(0,v1)*G( - v1,0,1,u1) - 10*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 6*G(0,v1
         )*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 6*G(0,v1)*G(0,1
          - v1,0,u1) + 10*G(0,v1)*G(0,1 - v1,1,u1) + 10*G(0,v1)*G(1,1 - v1,1
          - v1,u1) - 6*G(0,v1)*G(1,1 - v1, - v1,u1) + 6*G(0,v1)*G(1,1 - v1,0,
         u1) - 10*G(0,v1)*G(1,1 - v1,1,u1) + 2*G(0,v1)*G(1,u1) - 3*G(0,v1)*G(1
         ,u1)*Pi^2 - 2*G(0,v1)*G(1,0,1 - v1,u1) - 6*G(0,v1)*G(1,0, - v1,u1) - 
         3*G(0,v1)*G(1,0,u1) + 6*G(0,v1)*G(1,0,1,u1) + 5*G(0,v1)*G(1,1,u1) + 4
         *G(0,v1)*G(1,1,0,u1) - 10*G(0,v1)*G(1,1,1,u1) + 4*G(0,0,1 - v1,1 - v1
         ,u1) - 3*G(0,0,1 - v1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - 
         v1,u1)*G(1,v1) + 6*G(0,0, - v1,u1)*G(0,v1) - 6*G(0,0, - v1,0,u1) + 2*
         G(0,0,u1) - 4/3*G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1) + 6*G(0,0,u1)*G(
         0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 3*G(0,0,u1)*G(1,v1) - 6*G(0,0,u1)*
         G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) + 6*G(0,0,v1) - 3*G(0,0,v1)*Pi^2 - 
         2*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 6*G(0,0,v1)*G(1 - v1, - v1,u1) + 7*
         G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G(
          - v1,1 - v1,u1) - 6*G(0,0,v1)*G( - v1, - v1,u1) - 5*G(0,0,v1)*G( - 
         v1,u1) - 6*G(0,0,v1)*G( - v1,0,u1) + 6*G(0,0,v1)*G(0,1 - v1,u1) - 6*
         G(0,0,v1)*G(1,1 - v1,u1) - 6*G(0,0,v1)*G(1,0,u1) - 5*G(0,0,0,v1) - 6*
         G(0,0,0,v1)*G(0,u1) + 6*G(0,0,0,v1)*G(1,u1) + 4*G(0,0,0,1,v1) + 6*G(0
         ,0,1,1 - v1,u1) - 6*G(0,0,1,u1)*G(0,v1) + 6*G(0,0,1,u1)*G(1,v1) + 3*
         G(0,0,1,v1) - 4*G(0,0,1,v1)*G(1 - v1,u1) + 4*G(0,0,1,v1)*G( - v1,u1)
          + 2*G(0,0,1,0,v1) - 10*G(0,1,1 - v1,1 - v1,u1) + 7*G(0,1,1 - v1,u1)
          - 10*G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1,0,u1) + 13/3*G(0,1,u1
         )*Pi^2 - 7*G(0,1,u1)*G(0,v1) + 10*G(0,1,u1)*G(0,1,v1) + 7*G(0,1,u1)*
         G(1,v1) - 10*G(0,1,u1)*G(1,1,v1) - 2*G(0,1,v1)*Pi^2 + 10*G(0,1,v1)*G(
         1 - v1,1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1, - v1,u1) - 5*G(0,1,v1)*G(1
          - v1,u1) - 10*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - 
         v1,u1) + 3*G(0,1,v1)*G( - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 5*G(0,1,v1)*
         G(1,u1) + 4*G(0,1,v1)*G(1,0,u1) - 10*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,
         1 - v1,u1) - 4*G(0,1,0,u1)*G(0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 3*G(0,1,
         0,v1) - 2*G(0,1,0,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,u1) + 2*G(
         0,1,0,v1)*G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) + 2*G(0,1,0,0,v1) - 10*G(0,
         1,0,1,v1) - 10*G(0,1,1,1 - v1,u1) + 10*G(0,1,1,u1)*G(0,v1) - 10*G(0,1
         ,1,u1)*G(1,v1) + 8*G(0,1,1,0,v1) - 5*G(1,1 - v1,1 - v1,u1) - 4*G(1,1
          - v1,1 - v1,0,u1) + 6*G(1,1 - v1, - v1,0,u1) - 2*G(1,1 - v1,u1) + 3*
         G(1,1 - v1,u1)*Pi^2 - 4*G(1,1 - v1,0,1 - v1,u1) + 3*G(1,1 - v1,0,u1)
          + 10*G(1,1 - v1,1,1 - v1,u1) - 2*G(1,u1)*zeta3 + 7/6*G(1,u1)*Pi^2 - 
         2*G(1,u1)*G(1,v1) + 3*G(1,u1)*G(1,v1)*Pi^2 + 2*G(1,v1) + 12*G(1,v1)*
         zeta3 - 8/3*G(1,v1)*Pi^2 - 10*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(1,
         v1)*G(1 - v1, - v1,0,u1) - 2*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 + 3*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1)
          - 10*G(1,v1)*G(1 - v1,0,1,u1) + 10*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*
         G(1,v1)*G( - v1, - v1,0,u1) - 2*G(1,v1)*G( - v1,u1)*Pi^2 - 3*G(1,v1)*
         G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,0,u1) + 10*G(1,v1)*G( - v1,0,1,u1
         ) - 5*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 10*G(1,v1
         )*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) + 3*G(1,0,1 - v1,u1)
          - 4*G(1,0,1 - v1,u1)*G(1,v1) + 6*G(1,0, - v1,0,u1) + 4/3*G(1,0,u1)*
         Pi^2 + 3*G(1,0,u1)*G(1,v1) + 6*G(1,0,u1)*G(1,0,v1) - 4*G(1,0,u1)*G(1,
         1,v1) - 2*G(1,0,v1) + 3*G(1,0,v1)*Pi^2 - 8*G(1,0,v1)*G(1 - v1,1 - v1,
         u1) - 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 3*G(1,0,v1)*G(1 - v1,u1) - 2*
         G(1,0,v1)*G(1 - v1,0,u1) + 8*G(1,0,v1)*G( - v1,1 - v1,u1) + 4*G(1,0,
         v1)*G( - v1, - v1,u1) + 3*G(1,0,v1)*G( - v1,u1) + 2*G(1,0,v1)*G( - v1
         ,0,u1) + 2*G(1,0,v1)*G(1,1 - v1,u1) + 7*G(1,0,0,v1) - 2*G(1,0,0,v1)*
         G(1 - v1,u1) + 2*G(1,0,0,v1)*G( - v1,u1) - 6*G(1,0,0,v1)*G(1,u1) - 4*
         G(1,0,0,1,v1) - 6*G(1,0,1,1 - v1,u1) - 6*G(1,0,1,u1)*G(1,v1) - 5*G(1,
         0,1,v1) + 10*G(1,0,1,v1)*G(1 - v1,u1) - 10*G(1,0,1,v1)*G( - v1,u1) - 
         2*G(1,0,1,0,v1) + 10*G(1,1,1 - v1,1 - v1,u1) - 5*G(1,1,1 - v1,u1) + 
         10*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1 - v1,0,u1) - 13/3*G(1,1,u1)*
         Pi^2 - 5*G(1,1,u1)*G(1,v1) + 10*G(1,1,u1)*G(1,1,v1) - 2*G(1,1,v1) + 2
         *G(1,1,v1)*Pi^2 - 5*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,1 - v1,u1) - 4*G(1,
         1,0,u1)*G(1,v1) + 3*G(1,1,0,v1) - 8*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,
         1,0,v1)*G( - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) - 2*G(1,1,0,0,v1) + 10*G(
         1,1,0,1,v1) + 10*G(1,1,1,1 - v1,u1) + 10*G(1,1,1,u1)*G(1,v1) - 8*G(1,
         1,1,0,v1) )

       + N^-1*u1^2*v1 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v1,1 - v1, - v1,0,u1)
          - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - v1,1 - v1,0,0,u1) + 4*G(1
          - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) + 4*G(1 - 
         v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1
         ,0,1 - v1,u1) + 4*G(1 - v1, - v1,0,0,u1) - 8*G(1 - v1,u1)*zeta3 - 2*
         G(1 - v1,0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 2*G(1 - v1,0,u1)
          + 5/3*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 4*G(1 - v1,0
         ,1,1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) + 2/3*G( - v1,1 - v1,u1)
         *Pi^2 + 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*
         G( - v1, - v1,1 - v1,0,u1) - 4*G( - v1, - v1, - v1,0,u1) + 2/3*G( - 
         v1, - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 4*G( - v1, - v1,0,
         0,u1) + 8*G( - v1,u1)*zeta3 + 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0,
          - v1,0,u1) + 2*G( - v1,0,u1) - 5/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,
         0,1 - v1,u1) - 4*G( - v1,0,1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1)
          + 4*G(0,1 - v1, - v1,0,u1) - 2*G(0,1 - v1,u1) + 5/3*G(0,1 - v1,u1)*
         Pi^2 - 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 4*G(0
         ,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0,u1)*G(0,v1)
          - 5/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,v1)
         *Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 8*G(0,v1)*zeta3 + 2*G(0,v1)*G(1 - v1,
         1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - 
         v1, - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 2*G(0,v1)*
         G(1 - v1,u1) - 7/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0,1
          - v1,u1) - 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,0,
         u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          + 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1
         ) + 4*G(0,v1)*G( - v1, - v1, - v1,u1) - 2*G(0,v1)*G( - v1,u1) + 7/3*
         G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(0,v1)
         *G( - v1,0, - v1,u1) - 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G( - v1,
         0,1,u1) + 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,1,u1) - 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 4*G(
         0,v1)*G(1,1 - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1,u1) - 2*G(0,v1)*G(1,
         u1) + 5/3*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) - 2*G(0,v1
         )*G(1,0,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 4*G(0,v1)*G(1,1,1,u1) - 2*G(0
         ,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0, - v1,u1)
         *G(0,v1) + 4*G(0,0, - v1,0,u1) + 1/3*G(0,0,u1)*Pi^2 - 4*G(0,0,u1)*G(0
         ,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 4*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*
         G(1,1,v1) - 2*G(0,0,v1) + 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1
          - v1,u1) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,
         u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 4*G(0,0,v1)*G( - v1, - v1,u1)
          + 4*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 4*G(0,0,
         v1)*G(1,1 - v1,u1) + 4*G(0,0,v1)*G(1,0,u1) + 4*G(0,0,0,v1)*G(0,u1) - 
         4*G(0,0,0,v1)*G(1,u1) - 2*G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(
         0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1
         ) - 2*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,1 - 
         v1,u1) + 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 4/3*G(0,
         1,u1)*Pi^2 - 4*G(0,1,u1)*G(0,1,v1) + 4*G(0,1,u1)*G(1,1,v1) + 2/3*G(0,
         1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,
          - v1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - 
         v1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 4*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1
          - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) + 2*G(0,1,0
         ,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*
         G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1,1,u1)*G(0,v1) + 4*G(0,
         1,1,u1)*G(1,v1) - 4*G(0,1,1,0,v1) + 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1
         ,1 - v1, - v1,0,u1) + 2*G(1,1 - v1,u1) - 5/3*G(1,1 - v1,u1)*Pi^2 + 2*
         G(1,1 - v1,0,1 - v1,u1) - 4*G(1,1 - v1,1,1 - v1,u1) + 2*G(1,u1)*G(1,
         v1) - 5/3*G(1,u1)*G(1,v1)*Pi^2 - 8*G(1,v1)*zeta3 + 4*G(1,v1)*G(1 - v1
         ,1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1
         ,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1)
          - 4*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 2/
         3*G(1,v1)*G( - v1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G(
          - v1,0,1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,
         u1) + 2*G(1,0,1 - v1,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,
         0, - v1,0,u1) - 1/3*G(1,0,u1)*Pi^2 - 4*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,
         u1)*G(1,1,v1) + 2*G(1,0,v1) - 7/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 4*G(1,0,v1)*G( - v1,
         1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G(1 - v1,
         u1) - 2*G(1,0,0,v1)*G( - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,1
         ,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1) - 4*G(1,0,1,v1)*
         G(1 - v1,u1) + 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) - 4*G(1,1,
         1 - v1,1 - v1,u1) - 4*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1)
          + 4/3*G(1,1,u1)*Pi^2 - 4*G(1,1,u1)*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 
         2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1)
          - 4*G(1,1,1,1 - v1,u1) - 4*G(1,1,1,u1)*G(1,v1) + 4*G(1,1,1,0,v1) )

       + N^-1*u1^3 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v1,1 - v1, - v1,0,u1) - 
         2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 2*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1
         ,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) + 4*G(1 - v1, - 
         v1, - v1,0,u1) - 2/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1
          - v1,u1) + 4*G(1 - v1, - v1,0,0,u1) - 8*G(1 - v1,u1)*zeta3 - 2*G(1
          - v1,0,1 - v1,0,u1) + 4*G(1 - v1,0, - v1,0,u1) - 2*G(1 - v1,0,u1) + 
         5/3*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 4*G(1 - v1,0,1,
         1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) + 2/3*G( - v1,1 - v1,u1)*
         Pi^2 + 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*
         G( - v1, - v1,1 - v1,0,u1) - 4*G( - v1, - v1, - v1,0,u1) + 2/3*G( - 
         v1, - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 4*G( - v1, - v1,0,
         0,u1) + 8*G( - v1,u1)*zeta3 + 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0,
          - v1,0,u1) + 2*G( - v1,0,u1) - 5/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,
         0,1 - v1,u1) - 4*G( - v1,0,1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1)
          + 4*G(0,1 - v1, - v1,0,u1) - 2*G(0,1 - v1,u1) + 5/3*G(0,1 - v1,u1)*
         Pi^2 - 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 4*G(0
         ,1 - v1,1,1 - v1,u1) + 4*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0,u1)*G(0,v1)
          - 5/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,v1)
         *Pi^2 - 4*G(0,u1)*G(1,0,0,v1) + 8*G(0,v1)*zeta3 + 2*G(0,v1)*G(1 - v1,
         1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - 
         v1, - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 2*G(0,v1)*
         G(1 - v1,u1) - 7/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 4*G(0,v1)*G(1 - v1,0,1
          - v1,u1) - 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,0,
         u1) - 4*G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          + 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1
         ) + 4*G(0,v1)*G( - v1, - v1, - v1,u1) - 2*G(0,v1)*G( - v1,u1) + 7/3*
         G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(0,v1)
         *G( - v1,0, - v1,u1) - 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G( - v1,
         0,1,u1) + 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 4*G(0,v1)*G(0,1 - v1,1,u1) - 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 4*G(
         0,v1)*G(1,1 - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1,u1) - 2*G(0,v1)*G(1,
         u1) + 5/3*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) - 2*G(0,v1
         )*G(1,0,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 4*G(0,v1)*G(1,1,1,u1) - 2*G(0
         ,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 4*G(0,0, - v1,u1)
         *G(0,v1) + 4*G(0,0, - v1,0,u1) + 1/3*G(0,0,u1)*Pi^2 - 4*G(0,0,u1)*G(0
         ,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 4*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*
         G(1,1,v1) - 2*G(0,0,v1) + 7/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1
          - v1,u1) - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,
         u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 4*G(0,0,v1)*G( - v1, - v1,u1)
          + 4*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 4*G(0,0,
         v1)*G(1,1 - v1,u1) + 4*G(0,0,v1)*G(1,0,u1) + 4*G(0,0,0,v1)*G(0,u1) - 
         4*G(0,0,0,v1)*G(1,u1) - 2*G(0,0,0,1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(
         0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1
         ) - 2*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,1 - 
         v1,u1) + 4*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 4/3*G(0,
         1,u1)*Pi^2 - 4*G(0,1,u1)*G(0,1,v1) + 4*G(0,1,u1)*G(1,1,v1) + 2/3*G(0,
         1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,
          - v1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - 
         v1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 4*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1
          - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) + 2*G(0,1,0
         ,v1)*G(1 - v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*
         G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1,1,u1)*G(0,v1) + 4*G(0,
         1,1,u1)*G(1,v1) - 4*G(0,1,1,0,v1) + 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1
         ,1 - v1, - v1,0,u1) + 2*G(1,1 - v1,u1) - 5/3*G(1,1 - v1,u1)*Pi^2 + 2*
         G(1,1 - v1,0,1 - v1,u1) - 4*G(1,1 - v1,1,1 - v1,u1) + 2*G(1,u1)*G(1,
         v1) - 5/3*G(1,u1)*G(1,v1)*Pi^2 - 8*G(1,v1)*zeta3 + 4*G(1,v1)*G(1 - v1
         ,1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1
         ,u1)*Pi^2 - 2*G(1,v1)*G(1 - v1,0,0,u1) + 4*G(1,v1)*G(1 - v1,0,1,u1)
          - 4*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 2/
         3*G(1,v1)*G( - v1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G(
          - v1,0,1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,
         u1) + 2*G(1,0,1 - v1,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,
         0, - v1,0,u1) - 1/3*G(1,0,u1)*Pi^2 - 4*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,
         u1)*G(1,1,v1) + 2*G(1,0,v1) - 7/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 4*G(1,0,v1)*G( - v1,
         1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,0,v1)*G(1 - v1,
         u1) - 2*G(1,0,0,v1)*G( - v1,u1) + 4*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,1
         ,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1) - 4*G(1,0,1,v1)*
         G(1 - v1,u1) + 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) - 4*G(1,1,
         1 - v1,1 - v1,u1) - 4*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1)
          + 4/3*G(1,1,u1)*Pi^2 - 4*G(1,1,u1)*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 
         2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) + 4*G(1,1,0,v1)*G(1 - v1
         ,u1) - 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1)
          - 4*G(1,1,1,1 - v1,u1) - 4*G(1,1,1,u1)*G(1,v1) + 4*G(1,1,1,0,v1) )

       + Nf * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,1 - v1,0,u1)
          - 1/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,
         1 - v1,u1) + 1/3*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,0,u1) - 1/3*G(1 - v1
         ,1,1 - v1,u1) - 1/3*G( - v1,1 - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 - 1/3
         *G( - v1,0,1 - v1,u1) - 2/3*G( - v1,0,0,u1) + 2/3*G(0,1 - v1,1 - v1,
         u1) + 1/3*G(0,1 - v1,u1) + 2/3*G(0,1 - v1,u1)*G(1,v1) + 2/3*G(0,1 - 
         v1,0,u1) - 1/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2 - 1/3*G(0,u1)*G(0,
         v1) + 1/3*G(0,u1)*G(1,v1) - 5/3*G(0,u1)*G(1,0,v1) + 2/3*G(0,u1)*G(1,1
         ,v1) + 1/3*G(0,v1)*Pi^2 - 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 1/3*G(0,
         v1)*G(1 - v1, - v1,u1) - 4/3*G(0,v1)*G(1 - v1,u1) - 5/3*G(0,v1)*G(1
          - v1,0,u1) + 1/3*G(0,v1)*G(1 - v1,1,u1) + 1/3*G(0,v1)*G( - v1,1 - v1
         ,u1) + 4/3*G(0,v1)*G( - v1,0,u1) - 5/3*G(0,v1)*G(0,1 - v1,u1) + 1/3*
         G(0,v1)*G(0, - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) + 1/3*G(0,v1)*G(1,
         0,u1) + 2/3*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1)*G(0,v1) + 2/3*G(0,0,u1)*
         G(1,v1) + 2*G(0,0,v1) + 7/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(
          - v1,u1) + 7/3*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 3*G(0,0,0,
         v1) + 1/3*G(0,0,1,v1) - 1/3*G(0,1,1 - v1,u1) + 1/3*G(0,1,u1)*G(0,v1)
          - 1/3*G(0,1,u1)*G(1,v1) - 4/3*G(0,1,v1) - 1/3*G(0,1,v1)*G(1 - v1,u1)
          + 1/3*G(0,1,v1)*G( - v1,u1) - 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,v1)*
         G(1,u1) + 4/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,1 - v1,u1) - 1/3*G(1,1 - 
         v1,0,u1) - 1/3*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 + 2/3*G(1,v1)*G(1 - v1
         ,u1) + 2/3*G(1,v1)*G(1 - v1,0,u1) - 1/3*G(1,v1)*G(1 - v1,1,u1) - 1/3*
         G(1,v1)*G( - v1,0,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) - 1/3*G(1,0,1 - v1
         ,u1) - 1/3*G(1,0,u1)*G(1,v1) - 4/3*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1
         ,u1) + 1/3*G(1,0,v1)*G( - v1,u1) + 4/3*G(1,0,v1)*G(1,u1) + 7/3*G(1,0,
         0,v1) - 1/3*G(1,0,1,v1) + 2/3*G(1,1,v1) - 2/3*G(1,1,v1)*G(1,u1) - 2/3
         *G(1,1,0,v1) )

       + Nf*v1 * (  - 1/3*Pi^2 - 2/3*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1
         ,0,u1) + 1/3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1
          - v1,0,1 - v1,u1) - 1/3*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 1/3*
         G(1 - v1,1,1 - v1,u1) + 1/3*G( - v1,1 - v1,0,u1) + 1/3*G( - v1,u1)*
         Pi^2 + 1/3*G( - v1,0,1 - v1,u1) + 2/3*G( - v1,0,0,u1) - 2/3*G(0,1 - 
         v1,1 - v1,u1) - 1/3*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*G(1,v1) - 2/3
         *G(0,1 - v1,0,u1) + 1/3*G(0, - v1,0,u1) - 1/9*G(0,u1)*Pi^2 + 1/3*G(0,
         u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,0,v1) - 2/3*G(0,
         u1)*G(1,1,v1) - 1/3*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 
         1/3*G(0,v1)*G(1 - v1, - v1,u1) + 4/3*G(0,v1)*G(1 - v1,u1) + 5/3*G(0,
         v1)*G(1 - v1,0,u1) - 1/3*G(0,v1)*G(1 - v1,1,u1) - 1/3*G(0,v1)*G( - v1
         ,1 - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 5/3*G(0,v1)*G(0,1 - v1,u1)
          - 1/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) - 1/3*G(0,
         v1)*G(1,0,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,u1)*G(0,v1) - 2/3*G(
         0,0,u1)*G(1,v1) - 2*G(0,0,v1) - 7/3*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,
         v1)*G( - v1,u1) - 7/3*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 3*G(0
         ,0,0,v1) - 1/3*G(0,0,1,v1) + 1/3*G(0,1,1 - v1,u1) - 1/3*G(0,1,u1)*G(0
         ,v1) + 1/3*G(0,1,u1)*G(1,v1) + 4/3*G(0,1,v1) + 1/3*G(0,1,v1)*G(1 - v1
         ,u1) - 1/3*G(0,1,v1)*G( - v1,u1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,
         v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) + 1/3*G(1,1
          - v1,0,u1) + 1/3*G(1,u1)*Pi^2 - 1/9*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1
          - v1,u1) - 2/3*G(1,v1)*G(1 - v1,0,u1) + 1/3*G(1,v1)*G(1 - v1,1,u1)
          + 1/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) + 1/3*G(1,0
         ,1 - v1,u1) + 1/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1) + 2/3*G(1,0,v1)*
         G(1 - v1,u1) - 1/3*G(1,0,v1)*G( - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) - 7/
         3*G(1,0,0,v1) + 1/3*G(1,0,1,v1) - 2/3*G(1,1,v1) + 2/3*G(1,1,v1)*G(1,
         u1) + 2/3*G(1,1,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 2/3*Pi^2 - 1/3*G(1 - v1,u1) - 2/3*G(1 - v1,0,
         u1) - 2/3*G(0,1 - v1,u1) - 1/3*G(0,u1) + 8/3*G(0,u1)*G(0,v1) - 2/3*G(
         0,u1)*G(1,v1) + G(0,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 4/3*G(0,0,u1) - 
         4*G(0,0,v1) + 2/3*G(0,1,v1) - 1/3*G(1,v1) + 2/3*G(1,0,v1) )

       + Nf*u1 * (  - 1/3*Pi^2 - 2*G(1 - v1,1 - v1,u1) - 2*G(1 - v1,1 - v1,0,
         u1) + G(1 - v1, - v1,0,u1) + 1/3*G(1 - v1,u1) - 1/3*G(1 - v1,u1)*Pi^2
          - 2*G(1 - v1,0,1 - v1,u1) - 1/3*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1)
          + G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1,0,u1) + G( - v1,u1)*Pi^2 + 
         G( - v1,0,1 - v1,u1) + 2*G( - v1,0,0,u1) - 2*G(0,1 - v1,1 - v1,u1) - 
         1/3*G(0,1 - v1,u1) - 2*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,0,u1) + 
         G(0, - v1,0,u1) + 1/3*G(0,u1) - 1/3*G(0,u1)*Pi^2 - 5/3*G(0,u1)*G(0,v1
         ) - 1/3*G(0,u1)*G(1,v1) + 5*G(0,u1)*G(1,0,v1) - 2*G(0,u1)*G(1,1,v1)
          - G(0,v1) - G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - G(0,v1)*
         G(1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,u1) + 5*G(0,v1)*G(1 - v1,0
         ,u1) - G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) - 4*G(0,v1
         )*G( - v1,0,u1) + 5*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0, - v1,u1) - 
         4*G(0,v1)*G(1,1 - v1,u1) - G(0,v1)*G(1,0,u1) - 2*G(0,0,1 - v1,u1) + 4/
         3*G(0,0,u1) + 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1)
          - 7*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G( - v1,u1) - 7*G(0,0,v1)*
         G(0,u1) + 6*G(0,0,v1)*G(1,u1) + 9*G(0,0,0,v1) - G(0,0,1,v1) + G(0,1,1
          - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) + 10/3*G(0,1,v1) + 
         G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G(0,u1)
          - 4*G(0,1,v1)*G(1,u1) - 4*G(0,1,0,v1) + 2*G(1,1 - v1,1 - v1,u1) + G(
         1,1 - v1,0,u1) + G(1,u1)*Pi^2 + 1/3*G(1,v1) - 1/3*G(1,v1)*Pi^2 - 2*G(
         1,v1)*G(1 - v1,u1) - 2*G(1,v1)*G(1 - v1,0,u1) + G(1,v1)*G(1 - v1,1,u1
         ) + G(1,v1)*G( - v1,0,u1) + 2*G(1,v1)*G(1,1 - v1,u1) + G(1,0,1 - v1,
         u1) + G(1,0,u1)*G(1,v1) + 10/3*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1)
          - G(1,0,v1)*G( - v1,u1) - 4*G(1,0,v1)*G(1,u1) - 7*G(1,0,0,v1) + G(1,
         0,1,v1) - 2*G(1,1,v1) + 2*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,v1) )

       + Nf*u1*v1 * ( 2/3*Pi^2 + 4/3*G(1 - v1,1 - v1,u1) + 4/3*G(1 - v1,1 - v1
         ,0,u1) - 2/3*G(1 - v1, - v1,0,u1) + 2/9*G(1 - v1,u1)*Pi^2 + 4/3*G(1
          - v1,0,1 - v1,u1) + 2/3*G(1 - v1,0,u1) + 4/3*G(1 - v1,0,0,u1) - 2/3*
         G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1,u1)*
         Pi^2 - 2/3*G( - v1,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) + 4/3*G(0,1 - 
         v1,1 - v1,u1) + 2/3*G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1,v1) + 4/3
         *G(0,1 - v1,0,u1) - 2/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*Pi^2 - 2/3*G(0,
         u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 10/3*G(0,u1)*G(1,0,v1) + 4/3*G(0,
         u1)*G(1,1,v1) + 2/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 
         2/3*G(0,v1)*G(1 - v1, - v1,u1) - 8/3*G(0,v1)*G(1 - v1,u1) - 10/3*G(0,
         v1)*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1
         ,1 - v1,u1) + 8/3*G(0,v1)*G( - v1,0,u1) - 10/3*G(0,v1)*G(0,1 - v1,u1)
          + 2/3*G(0,v1)*G(0, - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) + 2/3*G(0,
         v1)*G(1,0,u1) + 4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1)*G(0,v1) + 4/3*G(
         0,0,u1)*G(1,v1) + 4*G(0,0,v1) + 14/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0
         ,v1)*G( - v1,u1) + 14/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 6*
         G(0,0,0,v1) + 2/3*G(0,0,1,v1) - 2/3*G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*
         G(0,v1) - 2/3*G(0,1,u1)*G(1,v1) - 8/3*G(0,1,v1) - 2/3*G(0,1,v1)*G(1
          - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) - 8/3*G(0,1,v1)*G(0,u1) + 8/3*
         G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 4/3*G(1,1 - v1,1 - v1,u1) - 2/3
         *G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 + 2/9*G(1,v1)*Pi^2 + 4/3*G(1,v1)
         *G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,
         u1) - 2/3*G(1,v1)*G( - v1,0,u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(
         1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) - 8/3*G(1,0,v1) - 4/3*G(1,0,v1
         )*G(1 - v1,u1) + 2/3*G(1,0,v1)*G( - v1,u1) + 8/3*G(1,0,v1)*G(1,u1) + 
         14/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 4/3*G(1,1,v1) - 4/3*G(1,1,v1)*G(
         1,u1) - 4/3*G(1,1,0,v1) )

       + Nf*u1^2*[u1+v1]^-2 * ( 1/3*Pi^2 + 1/3*G(1 - v1,0,u1) + 1/3*G(0,1 - v1
         ,u1) - 4/3*G(0,u1)*G(0,v1) + 1/3*G(0,u1)*G(1,v1) - 1/3*G(0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,0,u1) + 2*G(0,0,v1) - 1/3*G(0,1,v1) - 1/3*G(1,0,v1)
          )

       + Nf*u1^2*[u1+v1]^-1 * ( 1/3*Pi^2 + 1/3*G(1 - v1,0,u1) + 1/3*G(0,1 - v1
         ,u1) - 4/3*G(0,u1)*G(0,v1) + 1/3*G(0,u1)*G(1,v1) - 1/3*G(0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,0,u1) + 2*G(0,0,v1) - 1/3*G(0,1,v1) - 1/3*G(1,0,v1)
          )

       + Nf*u1^2 * ( 4/3*G(1 - v1,1 - v1,u1) + 8/3*G(1 - v1,1 - v1,0,u1) - 4/3
         *G(1 - v1, - v1,0,u1) + 4/9*G(1 - v1,u1)*Pi^2 + 8/3*G(1 - v1,0,1 - v1
         ,u1) + 8/3*G(1 - v1,0,0,u1) - 4/3*G(1 - v1,1,1 - v1,u1) - 4/3*G( - v1
         ,1 - v1,0,u1) - 4/3*G( - v1,u1)*Pi^2 - 4/3*G( - v1,0,1 - v1,u1) - 8/3
         *G( - v1,0,0,u1) + 8/3*G(0,1 - v1,1 - v1,u1) + 8/3*G(0,1 - v1,u1)*G(1
         ,v1) + 8/3*G(0,1 - v1,0,u1) - 4/3*G(0, - v1,0,u1) + 4/9*G(0,u1)*Pi^2
          + 2*G(0,u1)*G(0,v1) - 20/3*G(0,u1)*G(1,0,v1) + 8/3*G(0,u1)*G(1,1,v1)
          + 4/3*G(0,v1)*Pi^2 - 8/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 4/3*G(0,v1)*
         G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) - 20/3*G(0,v1)*G(1 - v1,0
         ,u1) + 4/3*G(0,v1)*G(1 - v1,1,u1) + 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 
         16/3*G(0,v1)*G( - v1,0,u1) - 20/3*G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,v1
         )*G(0, - v1,u1) + 16/3*G(0,v1)*G(1,1 - v1,u1) + 4/3*G(0,v1)*G(1,0,u1)
          + 8/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1) - 8/3*G(0,0,u1)*G(0,v1) + 8/3
         *G(0,0,u1)*G(1,v1) + 28/3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G( - 
         v1,u1) + 28/3*G(0,0,v1)*G(0,u1) - 8*G(0,0,v1)*G(1,u1) - 12*G(0,0,0,v1
         ) + 4/3*G(0,0,1,v1) - 4/3*G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*G(0,v1) - 
         4/3*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) - 4/3*G(0,1,v1)*G(1 - v1,u1) + 4/
         3*G(0,1,v1)*G( - v1,u1) - 16/3*G(0,1,v1)*G(0,u1) + 16/3*G(0,1,v1)*G(1
         ,u1) + 16/3*G(0,1,0,v1) - 8/3*G(1,1 - v1,1 - v1,u1) - 4/3*G(1,1 - v1,
         0,u1) - 4/3*G(1,u1)*Pi^2 + 4/9*G(1,v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,u1
         ) + 8/3*G(1,v1)*G(1 - v1,0,u1) - 4/3*G(1,v1)*G(1 - v1,1,u1) - 4/3*G(1
         ,v1)*G( - v1,0,u1) - 8/3*G(1,v1)*G(1,1 - v1,u1) - 4/3*G(1,0,1 - v1,u1
         ) - 4/3*G(1,0,u1)*G(1,v1) - 2*G(1,0,v1) - 8/3*G(1,0,v1)*G(1 - v1,u1)
          + 4/3*G(1,0,v1)*G( - v1,u1) + 16/3*G(1,0,v1)*G(1,u1) + 28/3*G(1,0,0,
         v1) - 4/3*G(1,0,1,v1) + 4/3*G(1,1,v1) - 8/3*G(1,1,v1)*G(1,u1) - 8/3*
         G(1,1,0,v1) )

       + Nf*u1^2*v1 * (  - 4/3*G(1 - v1,1 - v1,0,u1) + 2/3*G(1 - v1, - v1,0,u1
         ) - 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) - 4/3*G(1 - v1,
         0,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) + 2/3*
         G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 4/3*G( - v1,0,0,u1) - 4/
         3*G(0,1 - v1,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(1,v1) - 4/3*G(0,1 - v1
         ,0,u1) + 2/3*G(0, - v1,0,u1) - 2/9*G(0,u1)*Pi^2 + 10/3*G(0,u1)*G(1,0,
         v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/3*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,
         0,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1)
          - 8/3*G(0,v1)*G( - v1,0,u1) + 10/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,
         v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 2/3*G(0,v1)*G(1,0,u1
         ) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,
         v1) - 14/3*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 14/3*G(
         0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 6*G(0,0,0,v1) - 2/3*G(0,0,1,
         v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(
         1,v1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) + 8/3*
         G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/3*G(0,1,0,v1) + 4/3*G(1
         ,1 - v1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 - 2/9*G(
         1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          + 2/3*G(1,v1)*G( - v1,0,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0
         ,1 - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) - 2/
         3*G(1,0,v1)*G( - v1,u1) - 8/3*G(1,0,v1)*G(1,u1) - 14/3*G(1,0,0,v1) + 
         2/3*G(1,0,1,v1) + 4/3*G(1,1,v1)*G(1,u1) + 4/3*G(1,1,0,v1) )

       + Nf*u1^3 * (  - 4/3*G(1 - v1,1 - v1,0,u1) + 2/3*G(1 - v1, - v1,0,u1)
          - 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) - 4/3*G(1 - v1,0
         ,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) + 2/3*
         G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 4/3*G( - v1,0,0,u1) - 4/
         3*G(0,1 - v1,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(1,v1) - 4/3*G(0,1 - v1
         ,0,u1) + 2/3*G(0, - v1,0,u1) - 2/9*G(0,u1)*Pi^2 + 10/3*G(0,u1)*G(1,0,
         v1) - 4/3*G(0,u1)*G(1,1,v1) - 2/3*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1
         ,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1, - v1,u1) + 10/3*G(0,v1)*G(1 - v1,
         0,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1)
          - 8/3*G(0,v1)*G( - v1,0,u1) + 10/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,
         v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 2/3*G(0,v1)*G(1,0,u1
         ) - 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1)*G(0,v1) - 4/3*G(0,0,u1)*G(1,
         v1) - 14/3*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,u1) - 14/3*G(
         0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 6*G(0,0,0,v1) - 2/3*G(0,0,1,
         v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/3*G(0,1,u1)*G(
         1,v1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) + 8/3*
         G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/3*G(0,1,0,v1) + 4/3*G(1
         ,1 - v1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1) + 2/3*G(1,u1)*Pi^2 - 2/9*G(
         1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          + 2/3*G(1,v1)*G( - v1,0,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0
         ,1 - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) - 2/
         3*G(1,0,v1)*G( - v1,u1) - 8/3*G(1,0,v1)*G(1,u1) - 14/3*G(1,0,0,v1) + 
         2/3*G(1,0,1,v1) + 4/3*G(1,1,v1)*G(1,u1) + 4/3*G(1,1,0,v1) )

       + N*u1^-2 * ( 7/2*G(0,v1)*G(1 - v1,u1) - 7/2*G(0,v1)*G(1,u1) + 7/2*G(1,
         1 - v1,u1) + 7/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 7/2*G(0,v1)*G(1 - v1,u1) + 7/2*G(0,v1)*G(1,u1) - 7/
         2*G(1,1 - v1,u1) - 7/2*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 7/2*G(1 - v1,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1
         ,1 - v1,u1) + 4/3*G( - v1,1 - v1,0,u1) - 4/3*G( - v1,u1)*Pi^2 + 4/3*
         G( - v1,0,1 - v1,u1) - 5/2*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - 
         v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1
         ) + 5/2*G(0,v1)*G(1,u1) - 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,
         u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,
         v1)*G(1 - v1,u1) - 4/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1)
          - 5/2*G(1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*G(1,u1)*Pi^2 - 5/2
         *G(1,u1)*G(1,v1) + 7/2*G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 4/3*G(1
         ,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) - 4/
         3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1
         ) )

       + N*u1^-1*v1 * (  - 7/2*G(1 - v1,u1) - 5/18*G(1 - v1,u1)*Pi^2 + 5/3*G(1
          - v1,1,1 - v1,u1) - 7/3*G( - v1,1 - v1,0,u1) + G( - v1, - v1,0,u1)
          + 13/6*G( - v1,u1)*Pi^2 - 7/3*G( - v1,0,1 - v1,u1) + 7/2*G(0,v1) - 5/
         3*G(0,v1)*G(1 - v1,u1) + 5/3*G(0,v1)*G(1 - v1,0,u1) - 5/3*G(0,v1)*G(1
          - v1,1,u1) + 7/3*G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*G( - v1, - v1,
         u1) + 5/3*G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1
         ,u1) - 5/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,0,v1)*G(1,u1) - 5/3*G(0,1
         ,v1)*G(1 - v1,u1) + 7/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(0,1,v1)*G(1,u1)
          - 5/3*G(1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 - 5/3
         *G(1,u1)*G(1,v1) - 7/2*G(1,v1) + 5/3*G(1,v1)*G(1 - v1,1,u1) - 7/3*G(1
         ,v1)*G( - v1,0,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) + 7/
         3*G(1,0,v1)*G( - v1,u1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1)*G(1,v1
         ) )

       + N*u1^-1*v1^2 * ( 1/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) + 2*
         G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,0,u1) - 5/3*G( - v1,u1)*Pi^2
          + 2*G( - v1,0,1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1
          - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1)
          + 2*G(0,v1)*G( - v1, - v1,u1) - 4/3*G(0,v1)*G(1,u1) + 2*G(0,0,v1)*G(
         1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 4/3
         *G(1,1 - v1,u1) + 4/3*G(1,u1)*G(1,v1) - 2*G(1,v1)*G(1 - v1,1,u1) + 2*
         G(1,v1)*G( - v1,0,u1) - 2*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*v1^3 * (  - 5/18*G(1 - v1,u1)*Pi^2 + 5/3*G(1 - v1,1,1 - v1,u1
         ) - 5/3*G( - v1,1 - v1,0,u1) + 5/3*G( - v1, - v1,0,u1) + 25/18*G( - 
         v1,u1)*Pi^2 - 5/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) + 5/
         3*G(0,v1)*G(1 - v1,0,u1) - 5/3*G(0,v1)*G(1 - v1,1,u1) + 5/3*G(0,v1)*
         G( - v1,1 - v1,u1) - 5/3*G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G(1,
         u1) - 5/3*G(0,0,v1)*G(1 - v1,u1) - 5/3*G(0,1,v1)*G(1 - v1,u1) + 5/3*
         G(0,1,v1)*G( - v1,u1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) + 5/
         3*G(1,v1)*G(1 - v1,1,u1) - 5/3*G(1,v1)*G( - v1,0,u1) + 5/3*G(1,0,v1)*
         G( - v1,u1) )

       + N*u1^-1*v1^4 * ( 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1,1 - v1,u1) + 
         2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - v1,0,u1) - 5/9*G( - v1,u1)*
         Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(
         0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1)*
         G( - v1, - v1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(1 - 
         v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3
         *G(1,v1)*G( - v1,0,u1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1,0,u1)
          - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(
          - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G(1,0,
         u1) - 2/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,v1)*
         G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*G(1,
         u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1) + 2/3*G(1
         ,0,u1)*G(1,v1) - 2/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,1 - v1,u1) + 2/
         3*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-1 * (  - zeta3 + 2/3*Pi^2 - 3/2*G(1 - v1, - v1,0,u1) - 1/
         4*G(1 - v1,u1)*Pi^2 - 1/2*G( - v1, - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2
          + 4*G( - v1,0,u1) + 3/2*G( - v1,0,0,u1) + 3/2*G(0, - v1,0,u1) + 1/4*
         G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) - 3/2*G(0,u1)*G(1,0,v1) - 3/4*G(0,v1
         )*Pi^2 + 3/2*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1) - 
         3/2*G(0,v1)*G(1 - v1,0,u1) + 1/2*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,v1
         )*G( - v1,u1) - G(0,v1)*G( - v1,0,u1) - 3/2*G(0,v1)*G(0, - v1,u1) + 2/
         3*G(0,v1)*G(1,u1) + 3/2*G(0,0,u1)*G(0,v1) - 4*G(0,0,v1) + 3/2*G(0,0,
         v1)*G(1 - v1,u1) + 1/2*G(0,0,v1)*G( - v1,u1) - 3/2*G(0,0,v1)*G(0,u1)
          + G(0,0,0,v1) + 1/2*G(0,1,0,v1) - 2/3*G(1,1 - v1,u1) - 2/3*G(1,u1)*
         G(1,v1) - 1/4*G(1,v1)*Pi^2 - 4*G(1,0,v1) + 3/2*G(1,0,v1)*G(1 - v1,u1)
          + 3/2*G(1,0,0,v1) + 3/2*G(1,1,0,v1) )

       + N*[1-v1]^-1 * ( G(0,v1) )

       + N*[u1+v1]^-2 * ( 9/4*G(1 - v1,u1)*Pi^2 - 9/2*G(1 - v1,1,1 - v1,u1) - 
         45/4*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1 - v1,1,u1) - 9/2*G(0,v1)*
         G(0,1 - v1,u1) + 45/4*G(0,v1)*G(1,u1) - 9/2*G(0,1,1 - v1,u1) + 9/2*G(
         0,1,u1)*G(0,v1) - 9/2*G(0,1,u1)*G(1,v1) + 9/2*G(0,1,v1)*G(1 - v1,u1)
          - 45/4*G(1,1 - v1,u1) - 45/4*G(1,u1)*G(1,v1) + 9/4*G(1,v1)*Pi^2 - 9/
         2*G(1,v1)*G(1 - v1,1,u1) - 9/2*G(1,0,v1)*G(1 - v1,u1) + 9/2*G(1,0,1,
         v1) - 9/2*G(1,1,0,v1) )

       + N*[u1+v1]^-1 * ( 43/12*Pi^2 - 43/6*G(1 - v1,u1) - 7/4*G(1 - v1,u1)*
         Pi^2 - 4/3*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 11/2*G(1 - v1,1,1 - 
         v1,u1) - 4/3*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0,u1)*Pi^2 - 4/
         3*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) - 2*G(0,v1)*Pi^2 + 163/12*G(0
         ,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 11/2*G(0,v1)*G(1 - v1,
         1,u1) + 15/2*G(0,v1)*G(0,1 - v1,u1) - 31/4*G(0,v1)*G(1,u1) - 2*G(0,0,
         1 - v1,u1) - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0
         ,1,v1) + 11/2*G(0,1,1 - v1,u1) - 11/2*G(0,1,u1)*G(0,v1) + 11/2*G(0,1,
         u1)*G(1,v1) + 35/6*G(0,1,v1) - 11/2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,
         v1)*G(0,u1) - 2*G(0,1,0,v1) + 31/4*G(1,1 - v1,u1) + 31/4*G(1,u1)*G(1,
         v1) - 43/6*G(1,v1) - 7/4*G(1,v1)*Pi^2 + 11/2*G(1,v1)*G(1 - v1,1,u1)
          - 19/6*G(1,0,v1) + 11/2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1) - 11/
         2*G(1,0,1,v1) + 11/2*G(1,1,0,v1) )

       + N * ( 1 - 16*zeta3 - 29/18*Pi^2 - 127/180*Pi^4 + 2*G(1 - v1,1 - v1,
          - v1,0,u1) - 55/6*G(1 - v1,1 - v1,u1) + 5/2*G(1 - v1,1 - v1,u1)*Pi^2
          - 37/6*G(1 - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,0,0,u1) - G(1 - v1,
         1 - v1,1,1 - v1,u1) - G(1 - v1, - v1,1 - v1,0,u1) - 5*G(1 - v1, - v1,
          - v1,0,u1) + 7/3*G(1 - v1, - v1,u1)*Pi^2 - G(1 - v1, - v1,0,1 - v1,
         u1) - 14/3*G(1 - v1, - v1,0,u1) - G(1 - v1, - v1,0,0,u1) + 35/2*G(1
          - v1,u1) + 4*G(1 - v1,u1)*zeta3 - 73/36*G(1 - v1,u1)*Pi^2 - 37/6*G(1
          - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1) - 2*G(1 - v1,0, - v1,0
         ,u1) + 11/3*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0
         ,1 - v1,u1) - 2/3*G(1 - v1,0,0,u1) - G(1 - v1,0,1,1 - v1,u1) + 1/3*G(
         1 - v1,1,1 - v1,u1) + G(1 - v1,1,1 - v1,0,u1) + 1/3*G(1 - v1,1,u1)*
         Pi^2 + G(1 - v1,1,0,1 - v1,u1) - 4*G(1 - v1,1,1,1 - v1,u1) - 3*G( - 
         v1,1 - v1, - v1,0,u1) - 19/6*G( - v1,1 - v1,u1)*Pi^2 - 2/3*G( - v1,1
          - v1,0,u1) + 3*G( - v1,1 - v1,0,0,u1) + 3*G( - v1,1 - v1,1,1 - v1,u1
         ) - G( - v1, - v1,1 - v1,0,u1) + 8*G( - v1, - v1, - v1,0,u1) - 1/3*G(
          - v1, - v1,u1)*Pi^2 - G( - v1, - v1,0,1 - v1,u1) + 1/3*G( - v1, - v1
         ,0,u1) - 8*G( - v1,u1)*zeta3 + 34/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,
         1 - v1,u1) + 3*G( - v1,0,1 - v1,0,u1) - 6*G( - v1,0,u1) - 7/3*G( - v1
         ,0,u1)*Pi^2 + 3*G( - v1,0,0,1 - v1,u1) + 14/3*G( - v1,0,0,u1) + 3*G(
          - v1,0,1,1 - v1,u1) - 37/6*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - 
         v1,0,u1) - 2*G(0,1 - v1, - v1,0,u1) + 11/3*G(0,1 - v1,u1) + 2/3*G(0,1
          - v1,u1)*Pi^2 - 37/6*G(0,1 - v1,u1)*G(1,v1) + 5*G(0,1 - v1,u1)*G(1,0
         ,v1) - 2*G(0,1 - v1,0,1 - v1,u1) - 2/3*G(0,1 - v1,0,u1) - 2*G(0,1 - 
         v1,0,u1)*G(1,v1) - G(0,1 - v1,1,1 - v1,u1) - G(0,1 - v1,1,u1)*G(1,v1)
          + G(0, - v1,1 - v1,0,u1) - 4*G(0, - v1, - v1,0,u1) - 1/3*G(0, - v1,
         u1)*Pi^2 - G(0, - v1,u1)*G(1,0,v1) + G(0, - v1,0,1 - v1,u1) - 2/3*G(0
         , - v1,0,u1) + G(0, - v1,0,u1)*G(1,v1) + 7/2*G(0,u1) - 3*G(0,u1)*
         zeta3 - 1/36*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) - 7/3*G(0,u1)*G(0,v1)*
         Pi^2 + 11/3*G(0,u1)*G(1,v1) + 2/3*G(0,u1)*G(1,v1)*Pi^2 + 2/3*G(0,u1)*
         G(1,0,v1) + G(0,u1)*G(1,0,1,v1) - 37/6*G(0,u1)*G(1,1,v1) + 5*G(0,u1)*
         G(1,1,0,v1) - 49/6*G(0,v1) - 8*G(0,v1)*zeta3 - 5/4*G(0,v1)*Pi^2 - 2*
         G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 1/3*G(0,v1)*G(1 - v1,1 - v1,u1)
          + 5*G(0,v1)*G(1 - v1,1 - v1,0,u1) + G(0,v1)*G(1 - v1,1 - v1,1,u1) + 
         G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 5*G(0,v1)*G(1 - v1, - v1, - v1,u1
         ) + 14/3*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,0,u1)
          + 26/3*G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 2*G(0,
         v1)*G(1 - v1,0, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G(1 - 
         v1,0,0,u1) + G(0,v1)*G(1 - v1,0,1,u1) - 2*G(0,v1)*G(1 - v1,1,1 - v1,
         u1) - 1/3*G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G(1 - v1,1,0,u1) + 4*G(0,
         v1)*G(1 - v1,1,1,u1) + 3*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 2/3*G(0,
         v1)*G( - v1,1 - v1,u1) - 5*G(0,v1)*G( - v1,1 - v1,0,u1) - 3*G(0,v1)*
         G( - v1,1 - v1,1,u1) + G(0,v1)*G( - v1, - v1,1 - v1,u1) - 8*G(0,v1)*
         G( - v1, - v1, - v1,u1) - 1/3*G(0,v1)*G( - v1, - v1,u1) + 4*G(0,v1)*
         G( - v1, - v1,0,u1) + 6*G(0,v1)*G( - v1,u1) + 5/3*G(0,v1)*G( - v1,u1)
         *Pi^2 - 19/3*G(0,v1)*G( - v1,0,u1) - 3*G(0,v1)*G( - v1,0,1,u1) + 2*G(
         0,v1)*G(0,1 - v1, - v1,u1) + 38/3*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(
         0,1 - v1,0,u1) + G(0,v1)*G(0,1 - v1,1,u1) - G(0,v1)*G(0, - v1,1 - v1,
         u1) + 4*G(0,v1)*G(0, - v1, - v1,u1) + 2/3*G(0,v1)*G(0, - v1,u1) - 2*
         G(0,v1)*G(0, - v1,0,u1) - G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*
         G(1,1 - v1, - v1,u1) - 7*G(0,v1)*G(1,1 - v1,u1) + G(0,v1)*G(1,1 - v1,
         0,u1) + G(0,v1)*G(1,1 - v1,1,u1) - 11/3*G(0,v1)*G(1,u1) + 2*G(0,v1)*
         G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0,1 - v1,u1) - 4*G(0,v1)*G(1,0, - v1,u1)
          + 5/6*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,0,1,u1) + 4*G(0,v1)*G(1,1,1
          - v1,u1) + 20/3*G(0,v1)*G(1,1,u1) + G(0,v1)*G(1,1,0,u1) - 7*G(0,v1)*
         G(1,1,1,u1) - 2*G(0,0,1 - v1,1 - v1,u1) - 2/3*G(0,0,1 - v1,u1) + 4*G(
         0,0,1 - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1) + 2*G(0,0, - v1,
         u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) + 3/2*G(0,0,u1) + 7/3*G(0,0,u1)*
         Pi^2 + 14/3*G(0,0,u1)*G(0,v1) + 3*G(0,0,u1)*G(0,1,v1) - 2/3*G(0,0,u1)
         *G(1,v1) - G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*G(1,1,v1) - 8/3*G(0,0,v1
         ) + 5/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 5*G(0,0,v1
         )*G(1 - v1, - v1,u1) - 10/3*G(0,0,v1)*G(1 - v1,u1) + 5*G(0,0,v1)*G(
          - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1, - v1,u1) + 8*G(0,0,v1)*G( - 
         v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)*G(0, - v1,u1) - 28/3
         *G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,1 - v1,u1) + 7*G(0,0,v1)*G(1,u1)
          - 2*G(0,0,v1)*G(1,0,u1) + 11*G(0,0,0,v1) + 3*G(0,0,0,v1)*G(1 - v1,u1
         ) - 6*G(0,0,0,v1)*G( - v1,u1) + 2*G(0,0,0,v1)*G(0,u1) + 2*G(0,0,0,v1)
         *G(1,u1) - 6*G(0,0,0,0,v1) + 3*G(0,0,0,1,v1) + G(0,0,1,1 - v1,u1) - 
         G(0,0,1,u1)*G(0,v1) + G(0,0,1,u1)*G(1,v1) - 1/3*G(0,0,1,v1) - G(0,0,1
         ,v1)*G(1 - v1,u1) + 3*G(0,0,1,v1)*G( - v1,u1) - 3*G(0,0,1,v1)*G(0,u1)
          + 2*G(0,0,1,v1)*G(1,u1) + 5*G(0,0,1,0,v1) + 35/6*G(0,1,1 - v1,u1) - 
         2*G(0,1,1 - v1,u1)*G(0,v1) - G(0,1,1 - v1,0,u1) + 7/3*G(0,1,u1)*Pi^2
          - 35/6*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(0,1,v1) + 35/6*G(0,1,u1)*G(
         1,v1) - 2*G(0,1,u1)*G(1,0,v1) + 5*G(0,1,v1) - 19/6*G(0,1,v1)*Pi^2 + 
         G(0,1,v1)*G(1 - v1,1 - v1,u1) + G(0,1,v1)*G(1 - v1, - v1,u1) + G(0,1,
         v1)*G(1 - v1,0,u1) + 2*G(0,1,v1)*G(1 - v1,1,u1) - 3*G(0,1,v1)*G( - v1
         ,1 - v1,u1) + G(0,1,v1)*G( - v1, - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1)
          - 3*G(0,1,v1)*G( - v1,0,u1) + G(0,1,v1)*G(0,1 - v1,u1) - G(0,1,v1)*
         G(0, - v1,u1) + 41/6*G(0,1,v1)*G(0,u1) - 1/3*G(0,1,v1)*G(1,u1) - 2*G(
         0,1,v1)*G(1,0,u1) - 3*G(0,1,v1)*G(1,1,u1) - G(0,1,0,1 - v1,u1) + G(0,
         1,0,u1)*G(0,v1) - G(0,1,0,u1)*G(1,v1) - 31/3*G(0,1,0,v1) - 3*G(0,1,0,
         v1)*G(1 - v1,u1) + 5*G(0,1,0,v1)*G( - v1,u1) - 5*G(0,1,0,v1)*G(0,u1)
          + 4*G(0,1,0,v1)*G(1,u1) + 5*G(0,1,0,0,v1) - 3*G(0,1,0,1,v1) - 4*G(0,
         1,1,1 - v1,u1) + 4*G(0,1,1,u1)*G(0,v1) - 4*G(0,1,1,u1)*G(1,v1) + 5*G(
         0,1,1,0,v1) + 1/3*G(1,1 - v1,1 - v1,u1) + 3*G(1,1 - v1,1 - v1,0,u1)
          + 4*G(1,1 - v1, - v1,0,u1) + 11/3*G(1,1 - v1,u1) - 5/3*G(1,1 - v1,u1
         )*Pi^2 + 3*G(1,1 - v1,0,1 - v1,u1) - 5/6*G(1,1 - v1,0,u1) - G(1,1 - 
         v1,1,1 - v1,u1) + 6*G(1,u1)*zeta3 + 151/18*G(1,u1)*Pi^2 + 11/3*G(1,u1
         )*G(1,v1) - 5/3*G(1,u1)*G(1,v1)*Pi^2 + 35/2*G(1,v1) + 4*G(1,v1)*zeta3
          - 73/36*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1 - v1,1,u1) - G(1,v1)*G(1
          - v1, - v1,0,u1) - 55/6*G(1,v1)*G(1 - v1,u1) + 5/2*G(1,v1)*G(1 - v1,
         u1)*Pi^2 - 37/6*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1)
          - G(1,v1)*G(1 - v1,0,1,u1) + 1/3*G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G(
         1 - v1,1,0,u1) - 4*G(1,v1)*G(1 - v1,1,1,u1) + 3*G(1,v1)*G( - v1,1 - 
         v1,1,u1) - G(1,v1)*G( - v1, - v1,0,u1) - 19/6*G(1,v1)*G( - v1,u1)*
         Pi^2 - 2/3*G(1,v1)*G( - v1,0,u1) + 3*G(1,v1)*G( - v1,0,0,u1) + 3*G(1,
         v1)*G( - v1,0,1,u1) + 1/3*G(1,v1)*G(1,1 - v1,u1) + 3*G(1,v1)*G(1,1 - 
         v1,0,u1) - G(1,v1)*G(1,1 - v1,1,u1) + 3*G(1,0,1 - v1,1 - v1,u1) - 5/6
         *G(1,0,1 - v1,u1) + 3*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1,0, - v1,0,u1)
          - 5/2*G(1,0,u1)*Pi^2 - 5/6*G(1,0,u1)*G(1,v1) + G(1,0,u1)*G(1,0,v1)
          + 3*G(1,0,u1)*G(1,1,v1) - 6*G(1,0,v1) + 1/3*G(1,0,v1)*Pi^2 - 5*G(1,0
         ,v1)*G(1 - v1,1 - v1,u1) + G(1,0,v1)*G(1 - v1, - v1,u1) + 37/3*G(1,0,
         v1)*G(1 - v1,u1) + 5*G(1,0,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G(1 - v1,
         1,u1) + 5*G(1,0,v1)*G( - v1,1 - v1,u1) + G(1,0,v1)*G( - v1, - v1,u1)
          + 2/3*G(1,0,v1)*G( - v1,u1) - 5*G(1,0,v1)*G( - v1,0,u1) - 6*G(1,0,v1
         )*G(1,1 - v1,u1) - 7*G(1,0,v1)*G(1,u1) + 4*G(1,0,v1)*G(1,1,u1) - 10/3
         *G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1 - v1,u1) + 5*G(1,0,0,v1)*G( - v1,u1)
          - 2*G(1,0,0,v1)*G(1,u1) + 3*G(1,0,0,0,v1) - G(1,0,0,1,v1) - 2*G(1,0,
         1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) + 4/3*G(1,0,1,v1) + G(1,0,1,v1)*
         G(1 - v1,u1) - 3*G(1,0,1,v1)*G( - v1,u1) - 3*G(1,0,1,0,v1) - G(1,1,1
          - v1,1 - v1,u1) - 20/3*G(1,1,1 - v1,u1) - G(1,1,1 - v1,u1)*G(1,v1)
          - G(1,1,1 - v1,0,u1) - 5/6*G(1,1,u1)*Pi^2 - 20/3*G(1,1,u1)*G(1,v1)
          - G(1,1,u1)*G(1,1,v1) - 55/6*G(1,1,v1) + 5/2*G(1,1,v1)*Pi^2 + 1/3*G(
         1,1,v1)*G(1,u1) - G(1,1,0,1 - v1,u1) - G(1,1,0,u1)*G(1,v1) + 41/3*G(1
         ,1,0,v1) - 5*G(1,1,0,v1)*G(1 - v1,u1) + 5*G(1,1,0,v1)*G( - v1,u1) - 6
         *G(1,1,0,v1)*G(1,u1) - 4*G(1,1,0,0,v1) + G(1,1,0,1,v1) + 7*G(1,1,1,1
          - v1,u1) + 7*G(1,1,1,u1)*G(1,v1) - 5*G(1,1,1,0,v1) )

       + N*v1*[1-u1]^-1 * ( 4/3*G(1 - v1,1 - v1,0,u1) - 4/3*G(1 - v1,u1)*Pi^2
          + 4/3*G(1 - v1,0,1 - v1,u1) + 4/3*G(0,1 - v1,1 - v1,u1) + 4/3*G(0,1
          - v1,u1)*G(1,v1) - 2/3*G(0,u1)*Pi^2 - 4/3*G(0,u1)*G(1,0,v1) + 4/3*G(
         0,u1)*G(1,1,v1) + 4/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,0,u1) - 4/3
         *G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,0,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(0,
         u1) - 4/3*G(1,v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,0,u1) )

       + N*v1 * ( 12*zeta3 - 37/36*Pi^2 + 127/180*Pi^4 - 2*G(1 - v1,1 - v1, - 
         v1,0,u1) + 55/6*G(1 - v1,1 - v1,u1) - 5/2*G(1 - v1,1 - v1,u1)*Pi^2 + 
         29/6*G(1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,0,0,u1) + G(1 - v1,1
          - v1,1,1 - v1,u1) + G(1 - v1, - v1,1 - v1,0,u1) + 5*G(1 - v1, - v1,
          - v1,0,u1) - 7/3*G(1 - v1, - v1,u1)*Pi^2 + G(1 - v1, - v1,0,1 - v1,
         u1) + 8/3*G(1 - v1, - v1,0,u1) + G(1 - v1, - v1,0,0,u1) - 27/2*G(1 - 
         v1,u1) - 4*G(1 - v1,u1)*zeta3 + 31/12*G(1 - v1,u1)*Pi^2 + 29/6*G(1 - 
         v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1) + 2*G(1 - v1,0, - v1,0,u1
         ) - 10/3*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0,1
          - v1,u1) + 8/3*G(1 - v1,0,0,u1) + G(1 - v1,0,1,1 - v1,u1) - 5/3*G(1
          - v1,1,1 - v1,u1) - G(1 - v1,1,1 - v1,0,u1) - 1/3*G(1 - v1,1,u1)*
         Pi^2 - G(1 - v1,1,0,1 - v1,u1) + 4*G(1 - v1,1,1,1 - v1,u1) + 3*G( - 
         v1,1 - v1, - v1,0,u1) + 19/6*G( - v1,1 - v1,u1)*Pi^2 + 4/3*G( - v1,1
          - v1,0,u1) - 3*G( - v1,1 - v1,0,0,u1) - 3*G( - v1,1 - v1,1,1 - v1,u1
         ) + G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 1/3*G(
          - v1, - v1,u1)*Pi^2 + G( - v1, - v1,0,1 - v1,u1) + 5/3*G( - v1, - v1
         ,0,u1) + 8*G( - v1,u1)*zeta3 - 52/9*G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,
         1 - v1,u1) - 3*G( - v1,0,1 - v1,0,u1) + 23/2*G( - v1,0,u1) + 7/3*G(
          - v1,0,u1)*Pi^2 - 3*G( - v1,0,0,1 - v1,u1) - 8/3*G( - v1,0,0,u1) - 3
         *G( - v1,0,1,1 - v1,u1) + 29/6*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1
          - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1) - 10/3*G(0,1 - v1,u1) - 2/3*G(
         0,1 - v1,u1)*Pi^2 + 29/6*G(0,1 - v1,u1)*G(1,v1) - 5*G(0,1 - v1,u1)*G(
         1,0,v1) + 2*G(0,1 - v1,0,1 - v1,u1) + 8/3*G(0,1 - v1,0,u1) + 2*G(0,1
          - v1,0,u1)*G(1,v1) + G(0,1 - v1,1,1 - v1,u1) + G(0,1 - v1,1,u1)*G(1,
         v1) - G(0, - v1,1 - v1,0,u1) + 4*G(0, - v1, - v1,0,u1) + 1/3*G(0, - 
         v1,u1)*Pi^2 + G(0, - v1,u1)*G(1,0,v1) - G(0, - v1,0,1 - v1,u1) + 8/3*
         G(0, - v1,0,u1) - G(0, - v1,0,u1)*G(1,v1) + 3*G(0,u1)*zeta3 - 35/36*
         G(0,u1)*Pi^2 + 7/3*G(0,u1)*G(0,v1) + 7/3*G(0,u1)*G(0,v1)*Pi^2 - 10/3*
         G(0,u1)*G(1,v1) - 2/3*G(0,u1)*G(1,v1)*Pi^2 - 10/3*G(0,u1)*G(1,0,v1)
          - G(0,u1)*G(1,0,1,v1) + 29/6*G(0,u1)*G(1,1,v1) - 5*G(0,u1)*G(1,1,0,
         v1) + 83/6*G(0,v1) + 8*G(0,v1)*zeta3 + 1/4*G(0,v1)*Pi^2 + 2*G(0,v1)*
         G(1 - v1,1 - v1, - v1,u1) - 1/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 5*G(0,
         v1)*G(1 - v1,1 - v1,0,u1) - G(0,v1)*G(1 - v1,1 - v1,1,u1) - G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 5*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 8/3*
         G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,0,u1) - 32/3*G(
         0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 2*G(0,v1)*G(1 - 
         v1,0, - v1,u1) - 5*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,0,0,u1)
          - G(0,v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 5/3*
         G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(1 - v1,1,0,u1) - 4*G(0,v1)*G(1 - 
         v1,1,1,u1) - 3*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 4/3*G(0,v1)*G( - v1
         ,1 - v1,u1) + 5*G(0,v1)*G( - v1,1 - v1,0,u1) + 3*G(0,v1)*G( - v1,1 - 
         v1,1,u1) - G(0,v1)*G( - v1, - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1
         , - v1,u1) - 5/3*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,v1)*G( - v1, - v1,
         0,u1) - 23/2*G(0,v1)*G( - v1,u1) - 5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 19/
         3*G(0,v1)*G( - v1,0,u1) + 3*G(0,v1)*G( - v1,0,1,u1) - 2*G(0,v1)*G(0,1
          - v1, - v1,u1) - 43/3*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0,1 - v1,0,
         u1) - G(0,v1)*G(0,1 - v1,1,u1) + G(0,v1)*G(0, - v1,1 - v1,u1) - 4*G(0
         ,v1)*G(0, - v1, - v1,u1) - 8/3*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(0,
          - v1,0,u1) + G(0,v1)*G(1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1,
          - v1,u1) + 7*G(0,v1)*G(1,1 - v1,u1) - G(0,v1)*G(1,1 - v1,0,u1) - G(0
         ,v1)*G(1,1 - v1,1,u1) + 1/2*G(0,v1)*G(1,u1) - 2*G(0,v1)*G(1,u1)*Pi^2
          + 4*G(0,v1)*G(1,0,1 - v1,u1) + 4*G(0,v1)*G(1,0, - v1,u1) - 7/6*G(0,
         v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(1,1,1 - v1,u1) - 
         7*G(0,v1)*G(1,1,u1) - G(0,v1)*G(1,1,0,u1) + 7*G(0,v1)*G(1,1,1,u1) + 2
         *G(0,0,1 - v1,1 - v1,u1) + 8/3*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*
         G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0, - v1,u1)*G(0,v1) + 2*
         G(0,0, - v1,0,u1) - 7/3*G(0,0,u1)*Pi^2 - 8/3*G(0,0,u1)*G(0,v1) - 3*G(
         0,0,u1)*G(0,1,v1) + 8/3*G(0,0,u1)*G(1,v1) + G(0,0,u1)*G(1,0,v1) + 2*
         G(0,0,u1)*G(1,1,v1) - 13/6*G(0,0,v1) - 5/3*G(0,0,v1)*Pi^2 + 4*G(0,0,
         v1)*G(1 - v1,1 - v1,u1) - 5*G(0,0,v1)*G(1 - v1, - v1,u1) + 23/3*G(0,0
         ,v1)*G(1 - v1,u1) - 5*G(0,0,v1)*G( - v1,1 - v1,u1) + 8*G(0,0,v1)*G(
          - v1, - v1,u1) - 10*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1
         ) - 4*G(0,0,v1)*G(0, - v1,u1) + 6*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1
         ,1 - v1,u1) - 20/3*G(0,0,v1)*G(1,u1) + 2*G(0,0,v1)*G(1,0,u1) - 11*G(0
         ,0,0,v1) - 3*G(0,0,0,v1)*G(1 - v1,u1) + 6*G(0,0,0,v1)*G( - v1,u1) - 2
         *G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1) + 6*G(0,0,0,0,v1) - 3*G(
         0,0,0,1,v1) - G(0,0,1,1 - v1,u1) + G(0,0,1,u1)*G(0,v1) - G(0,0,1,u1)*
         G(1,v1) + 7/3*G(0,0,1,v1) + G(0,0,1,v1)*G(1 - v1,u1) - 3*G(0,0,1,v1)*
         G( - v1,u1) + 3*G(0,0,1,v1)*G(0,u1) - 2*G(0,0,1,v1)*G(1,u1) - 5*G(0,0
         ,1,0,v1) - 41/6*G(0,1,1 - v1,u1) + 2*G(0,1,1 - v1,u1)*G(0,v1) + G(0,1
         ,1 - v1,0,u1) - 7/3*G(0,1,u1)*Pi^2 + 41/6*G(0,1,u1)*G(0,v1) - 2*G(0,1
         ,u1)*G(0,1,v1) - 41/6*G(0,1,u1)*G(1,v1) + 2*G(0,1,u1)*G(1,0,v1) - 61/
         6*G(0,1,v1) + 19/6*G(0,1,v1)*Pi^2 - G(0,1,v1)*G(1 - v1,1 - v1,u1) - 
         G(0,1,v1)*G(1 - v1, - v1,u1) + 4/3*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)
         *G(1 - v1,0,u1) - 2*G(0,1,v1)*G(1 - v1,1,u1) + 3*G(0,1,v1)*G( - v1,1
          - v1,u1) - G(0,1,v1)*G( - v1, - v1,u1) - 4/3*G(0,1,v1)*G( - v1,u1)
          + 3*G(0,1,v1)*G( - v1,0,u1) - G(0,1,v1)*G(0,1 - v1,u1) + G(0,1,v1)*
         G(0, - v1,u1) - 15/2*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,0,u1) + 3*G(
         0,1,v1)*G(1,1,u1) + G(0,1,0,1 - v1,u1) - G(0,1,0,u1)*G(0,v1) + G(0,1,
         0,u1)*G(1,v1) + 43/3*G(0,1,0,v1) + 3*G(0,1,0,v1)*G(1 - v1,u1) - 5*G(0
         ,1,0,v1)*G( - v1,u1) + 5*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1)
          - 5*G(0,1,0,0,v1) + 3*G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1
         ,1,u1)*G(0,v1) + 4*G(0,1,1,u1)*G(1,v1) - 5*G(0,1,1,0,v1) - 1/3*G(1,1
          - v1,1 - v1,u1) - 3*G(1,1 - v1,1 - v1,0,u1) - 4*G(1,1 - v1, - v1,0,
         u1) - 1/2*G(1,1 - v1,u1) + 5/3*G(1,1 - v1,u1)*Pi^2 - 3*G(1,1 - v1,0,1
          - v1,u1) + 7/6*G(1,1 - v1,0,u1) + G(1,1 - v1,1,1 - v1,u1) - 6*G(1,u1
         )*zeta3 - 53/6*G(1,u1)*Pi^2 - 1/2*G(1,u1)*G(1,v1) + 5/3*G(1,u1)*G(1,
         v1)*Pi^2 - 27/2*G(1,v1) - 4*G(1,v1)*zeta3 + 91/36*G(1,v1)*Pi^2 + G(1,
         v1)*G(1 - v1,1 - v1,1,u1) + G(1,v1)*G(1 - v1, - v1,0,u1) + 55/6*G(1,
         v1)*G(1 - v1,u1) - 5/2*G(1,v1)*G(1 - v1,u1)*Pi^2 + 29/6*G(1,v1)*G(1
          - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1) + G(1,v1)*G(1 - v1,0,1,u1)
          - 5/3*G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G(1 - v1,1,0,u1) + 4*G(1,v1)*
         G(1 - v1,1,1,u1) - 3*G(1,v1)*G( - v1,1 - v1,1,u1) + G(1,v1)*G( - v1,
          - v1,0,u1) + 19/6*G(1,v1)*G( - v1,u1)*Pi^2 + 4/3*G(1,v1)*G( - v1,0,
         u1) - 3*G(1,v1)*G( - v1,0,0,u1) - 3*G(1,v1)*G( - v1,0,1,u1) - 1/3*G(1
         ,v1)*G(1,1 - v1,u1) - 3*G(1,v1)*G(1,1 - v1,0,u1) + G(1,v1)*G(1,1 - v1
         ,1,u1) - 3*G(1,0,1 - v1,1 - v1,u1) + 7/6*G(1,0,1 - v1,u1) - 3*G(1,0,1
          - v1,u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) + 5/2*G(1,0,u1)*Pi^2 + 7/6*G(
         1,0,u1)*G(1,v1) - G(1,0,u1)*G(1,0,v1) - 3*G(1,0,u1)*G(1,1,v1) + 31/6*
         G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 5*G(1,0,v1)*G(1 - v1,1 - v1,u1) - G(
         1,0,v1)*G(1 - v1, - v1,u1) - 34/3*G(1,0,v1)*G(1 - v1,u1) - 5*G(1,0,v1
         )*G(1 - v1,0,u1) + 2*G(1,0,v1)*G(1 - v1,1,u1) - 5*G(1,0,v1)*G( - v1,1
          - v1,u1) - G(1,0,v1)*G( - v1, - v1,u1) - 4/3*G(1,0,v1)*G( - v1,u1)
          + 5*G(1,0,v1)*G( - v1,0,u1) + 6*G(1,0,v1)*G(1,1 - v1,u1) + 7*G(1,0,
         v1)*G(1,u1) - 4*G(1,0,v1)*G(1,1,u1) + 22/3*G(1,0,0,v1) + 4*G(1,0,0,v1
         )*G(1 - v1,u1) - 5*G(1,0,0,v1)*G( - v1,u1) + 2*G(1,0,0,v1)*G(1,u1) - 
         3*G(1,0,0,0,v1) + G(1,0,0,1,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1
         )*G(1,v1) - 1/3*G(1,0,1,v1) - G(1,0,1,v1)*G(1 - v1,u1) + 3*G(1,0,1,v1
         )*G( - v1,u1) + 3*G(1,0,1,0,v1) + G(1,1,1 - v1,1 - v1,u1) + 7*G(1,1,1
          - v1,u1) + G(1,1,1 - v1,u1)*G(1,v1) + G(1,1,1 - v1,0,u1) + 5/6*G(1,1
         ,u1)*Pi^2 + 7*G(1,1,u1)*G(1,v1) + G(1,1,u1)*G(1,1,v1) + 55/6*G(1,1,v1
         ) - 5/2*G(1,1,v1)*Pi^2 - 1/3*G(1,1,v1)*G(1,u1) + G(1,1,0,1 - v1,u1)
          + G(1,1,0,u1)*G(1,v1) - 38/3*G(1,1,0,v1) + 5*G(1,1,0,v1)*G(1 - v1,u1
         ) - 5*G(1,1,0,v1)*G( - v1,u1) + 6*G(1,1,0,v1)*G(1,u1) + 4*G(1,1,0,0,
         v1) - G(1,1,0,1,v1) - 7*G(1,1,1,1 - v1,u1) - 7*G(1,1,1,u1)*G(1,v1) + 
         5*G(1,1,1,0,v1) )

       + N*v1^2 * (  - 11/9*Pi^2 - 1/3*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*Pi^2 + 
         5/3*G(1 - v1,0,u1) + G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1,0,u1) + 
         G( - v1, - v1,0,u1) + 5/6*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,u1) - 5/
         3*G( - v1,0,u1) + 5/3*G(0,1 - v1,u1) - G(0,u1)*G(0,v1) + 5/3*G(0,u1)*
         G(1,v1) + 1/3*G(0,v1) - 7/3*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,0
         ,u1) - G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*
         G( - v1, - v1,u1) + 5/3*G(0,v1)*G( - v1,u1) + 5/3*G(0,v1)*G(1,u1) + 
         G(0,0,v1) - G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1) - G(0,1,v1)*G(1 - 
         v1,u1) + G(0,1,v1)*G( - v1,u1) - 5/3*G(1,1 - v1,u1) - 5/3*G(1,u1)*G(1
         ,v1) - 1/3*G(1,v1) + G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G( - v1,0,u1)
          - 5/3*G(1,0,v1) + G(1,0,v1)*G( - v1,u1) )

       + N*v1^3 * ( 4/9*Pi^2 + 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1) - 2/
         3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - v1, - 
         v1,0,u1) - 5/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 2/3*G(
          - v1,0,u1) - 2/3*G(0,1 - v1,u1) + 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*
         G(1,v1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3
         *G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 2/3*G(0,v1
         )*G( - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(1,u1)
          - 2/3*G(0,0,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G(1 - 
         v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(1,1 - v1,u1) + 2/3*G(1,u1)
         *G(1,v1) - 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*G( - v1,0,u1) + 2/
         3*G(1,0,v1) - 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 4/3*G( - v1,1 - v1,0,u1) - 4/3*G(
          - v1, - v1,0,u1) + 14/9*G( - v1,u1)*Pi^2 - 4/3*G( - v1,0,1 - v1,u1)
          - 2/3*G( - v1,0,u1) - 2/3*G(0,u1)*G(0,v1) + 4/3*G(0,v1)*G( - v1,1 - 
         v1,u1) + 4/3*G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 4/
         3*G(0,v1)*G(1,0,u1) + 4/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1) - 4/3*G(0
         ,0,v1)*G(1,u1) + 4/3*G(0,1,v1)*G( - v1,u1) + 4/3*G(0,1,v1)*G(1,u1) - 
         4/3*G(1,1 - v1,0,u1) + 16/9*G(1,u1)*Pi^2 - 4/3*G(1,v1)*G( - v1,0,u1)
          - 4/3*G(1,0,1 - v1,u1) - 4/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) + 4/3
         *G(1,0,v1)*G( - v1,u1) - 4/3*G(1,1,1 - v1,u1) - 4/3*G(1,1,u1)*G(1,v1)
          )

       + N*u1*[1-u1-v1]^-1 * ( 2*zeta3 + 13/9*Pi^2 + 3*G(1 - v1, - v1,0,u1) + 
         1/2*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1) - G( - v1,1 - v1,0,u1) + 5/
         2*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,u1) + 10/3*G( - v1,0,u1) - 3*G(
          - v1,0,0,u1) - 2/3*G(0,1 - v1,u1) - 3*G(0, - v1,0,u1) - 1/2*G(0,u1)*
         Pi^2 + 4*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 3*G(0,u1)*G(1,0,v1)
          + 1/3*G(0,v1) + 3/2*G(0,v1)*Pi^2 - 3*G(0,v1)*G(1 - v1, - v1,u1) + 4/
         3*G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G( - v1,1
          - v1,u1) - 10/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) + 3*G(
         0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + G(0,v1)*G(1,0,u1) + G(0,
         v1)*G(1,1,u1) - 3*G(0,0,u1)*G(0,v1) - 4*G(0,0,v1) - 3*G(0,0,v1)*G(1
          - v1,u1) - G(0,0,v1)*G( - v1,u1) + 3*G(0,0,v1)*G(0,u1) - G(0,0,v1)*
         G(1,u1) - 2*G(0,0,0,v1) + 2/3*G(0,1,v1) + G(0,1,v1)*G( - v1,u1) + G(0
         ,1,v1)*G(1,u1) - G(0,1,0,v1) + 2/3*G(1,1 - v1,u1) - G(1,1 - v1,0,u1)
          + 4/3*G(1,u1)*Pi^2 + 2/3*G(1,u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 - G(1,v1
         )*G( - v1,0,u1) - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1,v1) - 10/3*G(1,0,
         v1) - 3*G(1,0,v1)*G(1 - v1,u1) + G(1,0,v1)*G( - v1,u1) - 3*G(1,0,0,v1
         ) - G(1,1,1 - v1,u1) - G(1,1,u1)*G(1,v1) - 3*G(1,1,0,v1) )

       + N*u1*[1-v1]^-2 * (  - G(0,v1) )

       + N*u1*[1-v1]^-1 * (  - 1 + G(0,v1) )

       + N*u1*[u1+v1]^-3 * (  - 9*G(1 - v1,u1)*Pi^2 + 18*G(1 - v1,1,1 - v1,u1)
          + 27/2*G(0,v1)*G(1 - v1,u1) - 18*G(0,v1)*G(1 - v1,1,u1) + 18*G(0,v1)
         *G(0,1 - v1,u1) - 27/2*G(0,v1)*G(1,u1) + 18*G(0,1,1 - v1,u1) - 18*G(0
         ,1,u1)*G(0,v1) + 18*G(0,1,u1)*G(1,v1) - 18*G(0,1,v1)*G(1 - v1,u1) + 
         27/2*G(1,1 - v1,u1) + 27/2*G(1,u1)*G(1,v1) - 9*G(1,v1)*Pi^2 + 18*G(1,
         v1)*G(1 - v1,1,u1) + 18*G(1,0,v1)*G(1 - v1,u1) - 18*G(1,0,1,v1) + 18*
         G(1,1,0,v1) )

       + N*u1*[u1+v1]^-2 * (  - 43/3*Pi^2 + 43/4*G(1 - v1,u1) + 17/2*G(1 - v1,
         u1)*Pi^2 + 16/3*G(1 - v1,0,u1) + 2*G(1 - v1,0,0,u1) - 19*G(1 - v1,1,1
          - v1,u1) + 16/3*G(0,1 - v1,u1) + 2*G(0,1 - v1,0,u1) - 2*G(0,u1)*Pi^2
          + 16/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) + 2*G(0,v1)*Pi^2 - 113/
         6*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 19*G(0,v1)*G(1 - 
         v1,1,u1) - 21*G(0,v1)*G(0,1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 2*G(0,0,
         1 - v1,u1) + 2*G(0,0,u1)*G(1,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0
         ,1,v1) - 19*G(0,1,1 - v1,u1) + 19*G(0,1,u1)*G(0,v1) - 19*G(0,1,u1)*G(
         1,v1) - 70/3*G(0,1,v1) + 19*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,
         u1) + 2*G(0,1,0,v1) + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) + 43/4
         *G(1,v1) + 17/2*G(1,v1)*Pi^2 - 19*G(1,v1)*G(1 - v1,1,u1) + 38/3*G(1,0
         ,v1) - 19*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1) + 19*G(1,0,1,v1) - 
         19*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 12*zeta3 + 29/6*Pi^2 - 6*G(1 - v1, - v1,0,u1)
          - 95/12*G(1 - v1,u1) - 41/6*G(1 - v1,u1)*Pi^2 + 1/3*G(1 - v1,0,u1)
          + 2*G(1 - v1,0,0,u1) + 11*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1,0
         ,u1) + 16*G( - v1, - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1
          - v1,u1) + 11*G( - v1,0,u1) + 1/3*G(0,1 - v1,u1) + 2*G(0,1 - v1,0,u1
         ) - 2*G(0, - v1,0,u1) - 16/3*G(0,u1) - 1/3*G(0,u1)*Pi^2 - 32/3*G(0,u1
         )*G(0,v1) + 1/3*G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,0,v1) + 149/12*G(0,v1
         ) - G(0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - v1,u1) + 31/6*G(0,v1)*G(1 - 
         v1,u1) - 6*G(0,v1)*G(1 - v1,0,u1) - 11*G(0,v1)*G(1 - v1,1,u1) + 2*G(0
         ,v1)*G( - v1,1 - v1,u1) - 16*G(0,v1)*G( - v1, - v1,u1) - 11*G(0,v1)*
         G( - v1,u1) + 8*G(0,v1)*G( - v1,0,u1) + 9*G(0,v1)*G(0,1 - v1,u1) + 2*
         G(0,v1)*G(0, - v1,u1) + 7/2*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1) + 55/
         3*G(0,0,u1) + 2*G(0,0,u1)*G(1,v1) + 5*G(0,0,v1) + 6*G(0,0,v1)*G(1 - 
         v1,u1) - 16*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 12*G(0,0,0,
         v1) + 2*G(0,0,1,v1) + 11*G(0,1,1 - v1,u1) - 11*G(0,1,u1)*G(0,v1) + 11
         *G(0,1,u1)*G(1,v1) + 26/3*G(0,1,v1) - 11*G(0,1,v1)*G(1 - v1,u1) + 2*
         G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(0,u1) + 6*G(0,1,0,v1) - 7/2*G(1
         ,1 - v1,u1) - 7/2*G(1,u1)*G(1,v1) - 95/12*G(1,v1) - 41/6*G(1,v1)*Pi^2
          + 11*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) - 34/3*G(1,0,
         v1) + 15*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) + 6*G(1,0,0
         ,v1) - 11*G(1,0,1,v1) + 15*G(1,1,0,v1) )

       + N*u1 * ( 57*zeta3 + 373/36*Pi^2 + 7/2*Pi^4 - 12*G(1 - v1,1 - v1, - v1
         ,0,u1) + 89/3*G(1 - v1,1 - v1,u1) - 23/2*G(1 - v1,1 - v1,u1)*Pi^2 + 
         35/2*G(1 - v1,1 - v1,0,u1) + 6*G(1 - v1,1 - v1,0,0,u1) + 9*G(1 - v1,1
          - v1,1,1 - v1,u1) + 3*G(1 - v1, - v1,1 - v1,0,u1) + 21*G(1 - v1, - 
         v1, - v1,0,u1) - 11*G(1 - v1, - v1,u1)*Pi^2 + 3*G(1 - v1, - v1,0,1 - 
         v1,u1) + 19*G(1 - v1, - v1,0,u1) + 9*G(1 - v1, - v1,0,0,u1) - 63/2*G(
         1 - v1,u1) - 24*G(1 - v1,u1)*zeta3 + 143/12*G(1 - v1,u1)*Pi^2 + 35/2*
         G(1 - v1,0,1 - v1,u1) + 6*G(1 - v1,0,1 - v1,0,u1) + 12*G(1 - v1,0, - 
         v1,0,u1) - 65/3*G(1 - v1,0,u1) - G(1 - v1,0,u1)*Pi^2 + 6*G(1 - v1,0,0
         ,1 - v1,u1) + 6*G(1 - v1,0,0,u1) + 9*G(1 - v1,0,1,1 - v1,u1) - 11*G(1
          - v1,1,1 - v1,u1) - 3*G(1 - v1,1,1 - v1,0,u1) - G(1 - v1,1,u1)*Pi^2
          - 3*G(1 - v1,1,0,1 - v1,u1) + 12*G(1 - v1,1,1,1 - v1,u1) + 15*G( - 
         v1,1 - v1, - v1,0,u1) + 27/2*G( - v1,1 - v1,u1)*Pi^2 - G( - v1,1 - v1
         ,0,u1) - 9*G( - v1,1 - v1,0,0,u1) - 15*G( - v1,1 - v1,1,1 - v1,u1) + 
         3*G( - v1, - v1,1 - v1,0,u1) - 30*G( - v1, - v1, - v1,0,u1) + 5*G( - 
         v1, - v1,u1)*Pi^2 + 3*G( - v1, - v1,0,1 - v1,u1) - 14*G( - v1, - v1,0
         ,u1) - 6*G( - v1, - v1,0,0,u1) + 36*G( - v1,u1)*zeta3 - 25/6*G( - v1,
         u1)*Pi^2 - G( - v1,0,1 - v1,u1) - 9*G( - v1,0,1 - v1,0,u1) - 6*G( - 
         v1,0, - v1,0,u1) + 221/6*G( - v1,0,u1) + 6*G( - v1,0,u1)*Pi^2 - 9*G(
          - v1,0,0,1 - v1,u1) - 18*G( - v1,0,0,u1) - 15*G( - v1,0,1,1 - v1,u1)
          + 35/2*G(0,1 - v1,1 - v1,u1) + 6*G(0,1 - v1,1 - v1,0,u1) + 12*G(0,1
          - v1, - v1,0,u1) - 65/3*G(0,1 - v1,u1) - G(0,1 - v1,u1)*Pi^2 + 35/2*
         G(0,1 - v1,u1)*G(1,v1) - 21*G(0,1 - v1,u1)*G(1,0,v1) + 6*G(0,1 - v1,0
         ,1 - v1,u1) + 6*G(0,1 - v1,0,u1) + 6*G(0,1 - v1,0,u1)*G(1,v1) + 9*G(0
         ,1 - v1,1,1 - v1,u1) + 9*G(0,1 - v1,1,u1)*G(1,v1) - 3*G(0, - v1,1 - 
         v1,0,u1) + 12*G(0, - v1, - v1,0,u1) + G(0, - v1,u1)*Pi^2 + 3*G(0, - 
         v1,u1)*G(1,0,v1) - 3*G(0, - v1,0,1 - v1,u1) - 3*G(0, - v1,0,u1) - 3*
         G(0, - v1,0,u1)*G(1,v1) + 12*G(0,u1) + 15*G(0,u1)*zeta3 - 19/4*G(0,u1
         )*Pi^2 + 73/2*G(0,u1)*G(0,v1) + 6*G(0,u1)*G(0,v1)*Pi^2 - 65/3*G(0,u1)
         *G(1,v1) - G(0,u1)*G(1,v1)*Pi^2 + G(0,u1)*G(1,0,v1) - 6*G(0,u1)*G(1,0
         ,0,v1) - 3*G(0,u1)*G(1,0,1,v1) + 35/2*G(0,u1)*G(1,1,v1) - 21*G(0,u1)*
         G(1,1,0,v1) + 37/6*G(0,v1) + 36*G(0,v1)*zeta3 + 39/4*G(0,v1)*Pi^2 + 
         12*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1,u1)
          - 21*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 9*G(0,v1)*G(1 - v1,1 - v1,1,u1)
          - 3*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 21*G(0,v1)*G(1 - v1, - v1,
          - v1,u1) - 19*G(0,v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)*G(1 - v1, - v1,
         0,u1) - 16*G(0,v1)*G(1 - v1,u1) - 6*G(0,v1)*G(1 - v1,u1)*Pi^2 + 6*G(0
         ,v1)*G(1 - v1,0,1 - v1,u1) - 12*G(0,v1)*G(1 - v1,0, - v1,u1) + G(0,v1
         )*G(1 - v1,0,u1) + 9*G(0,v1)*G(1 - v1,0,0,u1) - 9*G(0,v1)*G(1 - v1,0,
         1,u1) + 6*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 11*G(0,v1)*G(1 - v1,1,u1)
          + 3*G(0,v1)*G(1 - v1,1,0,u1) - 12*G(0,v1)*G(1 - v1,1,1,u1) - 15*G(0,
         v1)*G( - v1,1 - v1, - v1,u1) + G(0,v1)*G( - v1,1 - v1,u1) + 21*G(0,v1
         )*G( - v1,1 - v1,0,u1) + 15*G(0,v1)*G( - v1,1 - v1,1,u1) - 3*G(0,v1)*
         G( - v1, - v1,1 - v1,u1) + 30*G(0,v1)*G( - v1, - v1, - v1,u1) + 14*G(
         0,v1)*G( - v1, - v1,u1) - 12*G(0,v1)*G( - v1, - v1,0,u1) - 221/6*G(0,
         v1)*G( - v1,u1) - 6*G(0,v1)*G( - v1,0,1 - v1,u1) + 6*G(0,v1)*G( - v1,
         0, - v1,u1) + 13*G(0,v1)*G( - v1,0,u1) - 6*G(0,v1)*G( - v1,0,0,u1) + 
         15*G(0,v1)*G( - v1,0,1,u1) + 6*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 12*G(0
         ,v1)*G(0,1 - v1, - v1,u1) - 54*G(0,v1)*G(0,1 - v1,u1) + 9*G(0,v1)*G(0
         ,1 - v1,0,u1) - 9*G(0,v1)*G(0,1 - v1,1,u1) + 3*G(0,v1)*G(0, - v1,1 - 
         v1,u1) - 12*G(0,v1)*G(0, - v1, - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 6
         *G(0,v1)*G(0, - v1,0,u1) - 3*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 18*G(0,
         v1)*G(1,1 - v1, - v1,u1) + 21*G(0,v1)*G(1,1 - v1,u1) - 9*G(0,v1)*G(1,
         1 - v1,0,u1) + 3*G(0,v1)*G(1,1 - v1,1,u1) - 7*G(0,v1)*G(1,u1) - 5*G(0
         ,v1)*G(1,u1)*Pi^2 + 18*G(0,v1)*G(1,0,1 - v1,u1) + 18*G(0,v1)*G(1,0,
          - v1,u1) - 5/2*G(0,v1)*G(1,0,u1) - 12*G(0,v1)*G(1,0,1,u1) - 12*G(0,
         v1)*G(1,1,1 - v1,u1) - 18*G(0,v1)*G(1,1,u1) - 3*G(0,v1)*G(1,1,0,u1)
          + 27*G(0,v1)*G(1,1,1,u1) + 6*G(0,0,1 - v1,1 - v1,u1) + 6*G(0,0,1 - 
         v1,u1) - 18*G(0,0,1 - v1,u1)*G(0,v1) + 6*G(0,0,1 - v1,u1)*G(1,v1) - 
         12*G(0,0, - v1,u1)*G(0,v1) + 12*G(0,0, - v1,0,u1) - 64/3*G(0,0,u1) - 
         9*G(0,0,u1)*Pi^2 - 18*G(0,0,u1)*G(0,v1) - 6*G(0,0,u1)*G(0,0,v1) - 9*
         G(0,0,u1)*G(0,1,v1) + 6*G(0,0,u1)*G(1,v1) + 9*G(0,0,u1)*G(1,0,v1) + 6
         *G(0,0,u1)*G(1,1,v1) - 161/6*G(0,0,v1) + 18*G(0,0,v1)*G(1 - v1,1 - v1
         ,u1) - 21*G(0,0,v1)*G(1 - v1, - v1,u1) + 5*G(0,0,v1)*G(1 - v1,u1) - 6
         *G(0,0,v1)*G(1 - v1,0,u1) - 21*G(0,0,v1)*G( - v1,1 - v1,u1) + 30*G(0,
         0,v1)*G( - v1, - v1,u1) - 8*G(0,0,v1)*G( - v1,u1) - 6*G(0,0,v1)*G(0,1
          - v1,u1) - 12*G(0,0,v1)*G(0, - v1,u1) + 27*G(0,0,v1)*G(0,u1) + 12*G(
         0,0,v1)*G(1,1 - v1,u1) - 22*G(0,0,v1)*G(1,u1) + 12*G(0,0,v1)*G(1,0,u1
         ) - 22*G(0,0,0,v1) - 9*G(0,0,0,v1)*G(1 - v1,u1) + 18*G(0,0,0,v1)*G(
          - v1,u1) - 12*G(0,0,0,v1)*G(1,u1) + 18*G(0,0,0,0,v1) - 9*G(0,0,0,1,
         v1) - 9*G(0,0,1,1 - v1,u1) + 9*G(0,0,1,u1)*G(0,v1) - 9*G(0,0,1,u1)*G(
         1,v1) + 3*G(0,0,1,v1) + 3*G(0,0,1,v1)*G(1 - v1,u1) - 9*G(0,0,1,v1)*G(
          - v1,u1) + 9*G(0,0,1,v1)*G(0,u1) - 6*G(0,0,1,v1)*G(1,u1) - 21*G(0,0,
         1,0,v1) + 6*G(0,1,1 - v1,1 - v1,u1) - 65/2*G(0,1,1 - v1,u1) + 6*G(0,1
         ,1 - v1,u1)*G(0,v1) + 6*G(0,1,1 - v1,u1)*G(1,v1) + 3*G(0,1,1 - v1,0,
         u1) - 12*G(0,1,u1)*Pi^2 + 65/2*G(0,1,u1)*G(0,v1) - 12*G(0,1,u1)*G(0,1
         ,v1) - 65/2*G(0,1,u1)*G(1,v1) + 6*G(0,1,u1)*G(1,0,v1) + 6*G(0,1,u1)*
         G(1,1,v1) - 23*G(0,1,v1) + 27/2*G(0,1,v1)*Pi^2 - 9*G(0,1,v1)*G(1 - v1
         ,1 - v1,u1) - 3*G(0,1,v1)*G(1 - v1, - v1,u1) + 9*G(0,1,v1)*G(1 - v1,
         u1) - 3*G(0,1,v1)*G(1 - v1,0,u1) - 6*G(0,1,v1)*G(1 - v1,1,u1) + 15*G(
         0,1,v1)*G( - v1,1 - v1,u1) - 3*G(0,1,v1)*G( - v1, - v1,u1) + G(0,1,v1
         )*G( - v1,u1) + 9*G(0,1,v1)*G( - v1,0,u1) - 3*G(0,1,v1)*G(0,1 - v1,u1
         ) + 3*G(0,1,v1)*G(0, - v1,u1) - 43/2*G(0,1,v1)*G(0,u1) + 3*G(0,1,v1)*
         G(1,u1) + 6*G(0,1,v1)*G(1,0,u1) + 15*G(0,1,v1)*G(1,1,u1) + 3*G(0,1,0,
         1 - v1,u1) - 3*G(0,1,0,u1)*G(0,v1) + 3*G(0,1,0,u1)*G(1,v1) + 26*G(0,1
         ,0,v1) + 15*G(0,1,0,v1)*G(1 - v1,u1) - 21*G(0,1,0,v1)*G( - v1,u1) + 
         21*G(0,1,0,v1)*G(0,u1) - 18*G(0,1,0,v1)*G(1,u1) - 21*G(0,1,0,0,v1) + 
         15*G(0,1,0,1,v1) + 18*G(0,1,1,1 - v1,u1) - 18*G(0,1,1,u1)*G(0,v1) + 
         18*G(0,1,1,u1)*G(1,v1) - 27*G(0,1,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1)
          - 9*G(1,1 - v1,1 - v1,0,u1) - 18*G(1,1 - v1, - v1,0,u1) + 7*G(1,1 - 
         v1,u1) + 4*G(1,1 - v1,u1)*Pi^2 - 9*G(1,1 - v1,0,1 - v1,u1) + 5/2*G(1,
         1 - v1,0,u1) - 3*G(1,1 - v1,1,1 - v1,u1) - 24*G(1,u1)*zeta3 - 24*G(1,
         u1)*Pi^2 + 7*G(1,u1)*G(1,v1) + 4*G(1,u1)*G(1,v1)*Pi^2 - 63/2*G(1,v1)
          - 24*G(1,v1)*zeta3 + 143/12*G(1,v1)*Pi^2 + 9*G(1,v1)*G(1 - v1,1 - v1
         ,1,u1) + 3*G(1,v1)*G(1 - v1, - v1,0,u1) + 89/3*G(1,v1)*G(1 - v1,u1)
          - 23/2*G(1,v1)*G(1 - v1,u1)*Pi^2 + 35/2*G(1,v1)*G(1 - v1,0,u1) + 6*
         G(1,v1)*G(1 - v1,0,0,u1) + 9*G(1,v1)*G(1 - v1,0,1,u1) - 11*G(1,v1)*G(
         1 - v1,1,u1) - 3*G(1,v1)*G(1 - v1,1,0,u1) + 12*G(1,v1)*G(1 - v1,1,1,
         u1) - 15*G(1,v1)*G( - v1,1 - v1,1,u1) + 3*G(1,v1)*G( - v1, - v1,0,u1)
          + 27/2*G(1,v1)*G( - v1,u1)*Pi^2 - G(1,v1)*G( - v1,0,u1) - 9*G(1,v1)*
         G( - v1,0,0,u1) - 15*G(1,v1)*G( - v1,0,1,u1) - 2*G(1,v1)*G(1,1 - v1,
         u1) - 9*G(1,v1)*G(1,1 - v1,0,u1) - 3*G(1,v1)*G(1,1 - v1,1,u1) - 9*G(1
         ,0,1 - v1,1 - v1,u1) + 5/2*G(1,0,1 - v1,u1) - 9*G(1,0,1 - v1,u1)*G(1,
         v1) - 18*G(1,0, - v1,0,u1) + 19/2*G(1,0,u1)*Pi^2 + 5/2*G(1,0,u1)*G(1,
         v1) - 9*G(1,0,u1)*G(1,0,v1) - 9*G(1,0,u1)*G(1,1,v1) + 71/6*G(1,0,v1)
          - 6*G(1,0,v1)*Pi^2 + 27*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 3*G(1,0,v1)*
         G(1 - v1, - v1,u1) - 57*G(1,0,v1)*G(1 - v1,u1) - 21*G(1,0,v1)*G(1 - 
         v1,0,u1) + 6*G(1,0,v1)*G(1 - v1,1,u1) - 27*G(1,0,v1)*G( - v1,1 - v1,
         u1) - 3*G(1,0,v1)*G( - v1, - v1,u1) + G(1,0,v1)*G( - v1,u1) + 21*G(1,
         0,v1)*G( - v1,0,u1) + 24*G(1,0,v1)*G(1,1 - v1,u1) + 21*G(1,0,v1)*G(1,
         u1) - 12*G(1,0,v1)*G(1,1,u1) + 5*G(1,0,0,v1) + 18*G(1,0,0,v1)*G(1 - 
         v1,u1) - 21*G(1,0,0,v1)*G( - v1,u1) + 12*G(1,0,0,v1)*G(1,u1) - 9*G(1,
         0,0,0,v1) + 3*G(1,0,0,1,v1) + 12*G(1,0,1,1 - v1,u1) + 12*G(1,0,1,u1)*
         G(1,v1) + 9*G(1,0,1,v1) - 9*G(1,0,1,v1)*G(1 - v1,u1) + 15*G(1,0,1,v1)
         *G( - v1,u1) + 15*G(1,0,1,0,v1) - 3*G(1,1,1 - v1,1 - v1,u1) + 18*G(1,
         1,1 - v1,u1) - 3*G(1,1,1 - v1,u1)*G(1,v1) + 3*G(1,1,1 - v1,0,u1) + 15/
         2*G(1,1,u1)*Pi^2 + 18*G(1,1,u1)*G(1,v1) - 3*G(1,1,u1)*G(1,1,v1) + 89/
         3*G(1,1,v1) - 23/2*G(1,1,v1)*Pi^2 - 2*G(1,1,v1)*G(1,u1) + 3*G(1,1,0,1
          - v1,u1) + 3*G(1,1,0,u1)*G(1,v1) - 57*G(1,1,0,v1) + 27*G(1,1,0,v1)*
         G(1 - v1,u1) - 27*G(1,1,0,v1)*G( - v1,u1) + 24*G(1,1,0,v1)*G(1,u1) + 
         18*G(1,1,0,0,v1) - 9*G(1,1,0,1,v1) - 27*G(1,1,1,1 - v1,u1) - 27*G(1,1
         ,1,u1)*G(1,v1) + 27*G(1,1,1,0,v1) )

       + N*u1*v1 * (  - 21*zeta3 + 1/4*Pi^2 - 503/180*Pi^4 + 10*G(1 - v1,1 - 
         v1, - v1,0,u1) - 41/2*G(1 - v1,1 - v1,u1) + 9*G(1 - v1,1 - v1,u1)*
         Pi^2 - 38/3*G(1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) - 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) - 16*G(1 - 
         v1, - v1, - v1,0,u1) + 26/3*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - 
         v1,0,1 - v1,u1) - 7/3*G(1 - v1, - v1,0,u1) - 8*G(1 - v1, - v1,0,0,u1)
          + 89/6*G(1 - v1,u1) + 20*G(1 - v1,u1)*zeta3 - 5/6*G(1 - v1,u1)*Pi^2
          - 38/3*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 10*G(1 - 
         v1,0, - v1,0,u1) + 41/3*G(1 - v1,0,u1) + 1/3*G(1 - v1,0,u1)*Pi^2 - 4*
         G(1 - v1,0,0,1 - v1,u1) - 22/3*G(1 - v1,0,0,u1) - 8*G(1 - v1,0,1,1 - 
         v1,u1) + 1/3*G(1 - v1,1,1 - v1,u1) + 2*G(1 - v1,1,1 - v1,0,u1) + 2/3*
         G(1 - v1,1,u1)*Pi^2 + 2*G(1 - v1,1,0,1 - v1,u1) - 8*G(1 - v1,1,1,1 - 
         v1,u1) - 12*G( - v1,1 - v1, - v1,0,u1) - 31/3*G( - v1,1 - v1,u1)*Pi^2
          + 4/3*G( - v1,1 - v1,0,u1) + 6*G( - v1,1 - v1,0,0,u1) + 12*G( - v1,1
          - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 22*G( - v1, - v1,
          - v1,0,u1) - 14/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,
         u1) - 16/3*G( - v1, - v1,0,u1) + 6*G( - v1, - v1,0,0,u1) - 28*G( - v1
         ,u1)*zeta3 + 62/9*G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,1 - v1,u1) + 6*G(
          - v1,0,1 - v1,0,u1) + 6*G( - v1,0, - v1,0,u1) - 181/6*G( - v1,0,u1)
          - 11/3*G( - v1,0,u1)*Pi^2 + 6*G( - v1,0,0,1 - v1,u1) + 22/3*G( - v1,
         0,0,u1) + 12*G( - v1,0,1,1 - v1,u1) - 38/3*G(0,1 - v1,1 - v1,u1) - 4*
         G(0,1 - v1,1 - v1,0,u1) - 10*G(0,1 - v1, - v1,0,u1) + 41/3*G(0,1 - v1
         ,u1) + 1/3*G(0,1 - v1,u1)*Pi^2 - 38/3*G(0,1 - v1,u1)*G(1,v1) + 16*G(0
         ,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0,1 - v1,u1) - 22/3*G(0,1 - v1,0
         ,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0,1 - v1,1,1 - v1,u1) - 8*G(0
         ,1 - v1,1,u1)*G(1,v1) + 2*G(0, - v1,1 - v1,0,u1) - 8*G(0, - v1, - v1,
         0,u1) - 2/3*G(0, - v1,u1)*Pi^2 - 2*G(0, - v1,u1)*G(1,0,v1) + 2*G(0,
          - v1,0,1 - v1,u1) - 4/3*G(0, - v1,0,u1) + 2*G(0, - v1,0,u1)*G(1,v1)
          + 1/3*G(0,u1) - 12*G(0,u1)*zeta3 + 43/9*G(0,u1)*Pi^2 - 41/3*G(0,u1)*
         G(0,v1) - 11/3*G(0,u1)*G(0,v1)*Pi^2 + 41/3*G(0,u1)*G(1,v1) + 1/3*G(0,
         u1)*G(1,v1)*Pi^2 + 32/3*G(0,u1)*G(1,0,v1) + 6*G(0,u1)*G(1,0,0,v1) + 2
         *G(0,u1)*G(1,0,1,v1) - 38/3*G(0,u1)*G(1,1,v1) + 16*G(0,u1)*G(1,1,0,v1
         ) - 91/6*G(0,v1) - 28*G(0,v1)*zeta3 - 4*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) + 5/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,v1)
         *G(1 - v1,1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 7/3
         *G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 25/6*
         G(0,v1)*G(1 - v1,u1) + 17/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1
          - v1,0,1 - v1,u1) + 10*G(0,v1)*G(1 - v1,0, - v1,u1) + 11*G(0,v1)*G(1
          - v1,0,u1) - 8*G(0,v1)*G(1 - v1,0,0,u1) + 8*G(0,v1)*G(1 - v1,0,1,u1)
          - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,1,u1) - 2*
         G(0,v1)*G(1 - v1,1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1,u1) + 12*G(0,v1)*G(
          - v1,1 - v1, - v1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) - 16*G(0,v1)*
         G( - v1,1 - v1,0,u1) - 12*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G(
          - v1, - v1,1 - v1,u1) - 22*G(0,v1)*G( - v1, - v1, - v1,u1) + 16/3*G(
         0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 181/6*G(0,
         v1)*G( - v1,u1) - 5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,
         1 - v1,u1) - 6*G(0,v1)*G( - v1,0, - v1,u1) - 38/3*G(0,v1)*G( - v1,0,
         u1) + 6*G(0,v1)*G( - v1,0,0,u1) - 12*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,
         v1)*G(0,1 - v1,1 - v1,u1) + 10*G(0,v1)*G(0,1 - v1, - v1,u1) + 98/3*G(
         0,v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1
          - v1,1,u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*G(0, - v1,
          - v1,u1) + 4/3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) + 4
         *G(0,v1)*G(1,1 - v1,1 - v1,u1) - 14*G(0,v1)*G(1,1 - v1, - v1,u1) - 14
         *G(0,v1)*G(1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1,0,u1) - 4*G(0,v1)*G(1,
         1 - v1,1,u1) + 22*G(0,v1)*G(1,u1) + 3*G(0,v1)*G(1,u1)*Pi^2 - 14*G(0,
         v1)*G(1,0,1 - v1,u1) - 14*G(0,v1)*G(1,0, - v1,u1) + 7/3*G(0,v1)*G(1,0
         ,u1) + 10*G(0,v1)*G(1,0,1,u1) + 8*G(0,v1)*G(1,1,1 - v1,u1) + 14*G(0,
         v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 20*G(0,v1)*G(1,1,1,u1) - 4*G(
         0,0,1 - v1,1 - v1,u1) - 22/3*G(0,0,1 - v1,u1) + 14*G(0,0,1 - v1,u1)*
         G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 10*G(0,0, - v1,u1)*G(0,v1) - 
         10*G(0,0, - v1,0,u1) + 20/3*G(0,0,u1)*Pi^2 + 22/3*G(0,0,u1)*G(0,v1)
          + 6*G(0,0,u1)*G(0,0,v1) + 6*G(0,0,u1)*G(0,1,v1) - 22/3*G(0,0,u1)*G(1
         ,v1) - 8*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1) + 73/6*G(0,0,v1)
          - 5/3*G(0,0,v1)*Pi^2 - 14*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,0,
         v1)*G(1 - v1, - v1,u1) - 43/3*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(
         1 - v1,0,u1) + 16*G(0,0,v1)*G( - v1,1 - v1,u1) - 22*G(0,0,v1)*G( - v1
         , - v1,u1) + 18*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) + 6
         *G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1) - 15*G(0,0,v1)*
         G(0,u1) - 10*G(0,0,v1)*G(1,1 - v1,u1) + 37/3*G(0,0,v1)*G(1,u1) - 10*
         G(0,0,v1)*G(1,0,u1) + 21*G(0,0,0,v1) + 6*G(0,0,0,v1)*G(1 - v1,u1) - 
         12*G(0,0,0,v1)*G( - v1,u1) - 2*G(0,0,0,v1)*G(0,u1) + 10*G(0,0,0,v1)*
         G(1,u1) - 12*G(0,0,0,0,v1) + 6*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1)
          - 8*G(0,0,1,u1)*G(0,v1) + 8*G(0,0,1,u1)*G(1,v1) - 17/3*G(0,0,1,v1)
          - 2*G(0,0,1,v1)*G(1 - v1,u1) + 6*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,0,1
         ,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 16*G(0,0,1,0,v1) - 6*G(0,1,1
          - v1,1 - v1,u1) + 47/3*G(0,1,1 - v1,u1) - 4*G(0,1,1 - v1,u1)*G(0,v1)
          - 6*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) + 29/3*G(0,1,u1)
         *Pi^2 - 47/3*G(0,1,u1)*G(0,v1) + 10*G(0,1,u1)*G(0,1,v1) + 47/3*G(0,1,
         u1)*G(1,v1) - 4*G(0,1,u1)*G(1,0,v1) - 6*G(0,1,u1)*G(1,1,v1) + 157/6*
         G(0,1,v1) - 31/3*G(0,1,v1)*Pi^2 + 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2
         *G(0,1,v1)*G(1 - v1, - v1,u1) + 4/3*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,
         v1)*G(1 - v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 12*G(0,1,v1)*G( - 
         v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - 4/3*G(0,1,v1)*G( - v1
         ,u1) - 6*G(0,1,v1)*G( - v1,0,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0
         ,1,v1)*G(0, - v1,u1) + 17*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,0,u1)
          - 12*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,
         v1) - 2*G(0,1,0,u1)*G(1,v1) - 80/3*G(0,1,0,v1) - 12*G(0,1,0,v1)*G(1
          - v1,u1) + 16*G(0,1,0,v1)*G( - v1,u1) - 16*G(0,1,0,v1)*G(0,u1) + 14*
         G(0,1,0,v1)*G(1,u1) + 16*G(0,1,0,0,v1) - 12*G(0,1,0,1,v1) - 14*G(0,1,
         1,1 - v1,u1) + 14*G(0,1,1,u1)*G(0,v1) - 14*G(0,1,1,u1)*G(1,v1) + 22*
         G(0,1,1,0,v1) + 5/3*G(1,1 - v1,1 - v1,u1) + 6*G(1,1 - v1,1 - v1,0,u1)
          + 14*G(1,1 - v1, - v1,0,u1) - 22*G(1,1 - v1,u1) - 7/3*G(1,1 - v1,u1)
         *Pi^2 + 6*G(1,1 - v1,0,1 - v1,u1) - 7/3*G(1,1 - v1,0,u1) + 4*G(1,1 - 
         v1,1,1 - v1,u1) + 18*G(1,u1)*zeta3 + 103/6*G(1,u1)*Pi^2 - 22*G(1,u1)*
         G(1,v1) - 7/3*G(1,u1)*G(1,v1)*Pi^2 + 89/6*G(1,v1) + 20*G(1,v1)*zeta3
          - 8/9*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,v1)*G(1
          - v1, - v1,0,u1) - 41/2*G(1,v1)*G(1 - v1,u1) + 9*G(1,v1)*G(1 - v1,u1
         )*Pi^2 - 38/3*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,u1) - 8
         *G(1,v1)*G(1 - v1,0,1,u1) + 1/3*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(
         1 - v1,1,0,u1) - 8*G(1,v1)*G(1 - v1,1,1,u1) + 12*G(1,v1)*G( - v1,1 - 
         v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 31/3*G(1,v1)*G( - v1,u1)*
         Pi^2 + 4/3*G(1,v1)*G( - v1,0,u1) + 6*G(1,v1)*G( - v1,0,0,u1) + 12*G(1
         ,v1)*G( - v1,0,1,u1) + 5/3*G(1,v1)*G(1,1 - v1,u1) + 6*G(1,v1)*G(1,1
          - v1,0,u1) + 4*G(1,v1)*G(1,1 - v1,1,u1) + 6*G(1,0,1 - v1,1 - v1,u1)
          - 7/3*G(1,0,1 - v1,u1) + 6*G(1,0,1 - v1,u1)*G(1,v1) + 14*G(1,0, - v1
         ,0,u1) - 7*G(1,0,u1)*Pi^2 - 7/3*G(1,0,u1)*G(1,v1) + 8*G(1,0,u1)*G(1,0
         ,v1) + 6*G(1,0,u1)*G(1,1,v1) - 107/6*G(1,0,v1) + 17/3*G(1,0,v1)*Pi^2
          - 22*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1)
          + 71/3*G(1,0,v1)*G(1 - v1,u1) + 16*G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,
         0,v1)*G(1 - v1,1,u1) + 22*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*
         G( - v1, - v1,u1) - 4/3*G(1,0,v1)*G( - v1,u1) - 16*G(1,0,v1)*G( - v1,
         0,u1) - 18*G(1,0,v1)*G(1,1 - v1,u1) - 14*G(1,0,v1)*G(1,u1) + 8*G(1,0,
         v1)*G(1,1,u1) - 44/3*G(1,0,0,v1) - 14*G(1,0,0,v1)*G(1 - v1,u1) + 16*
         G(1,0,0,v1)*G( - v1,u1) - 10*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) - 
         2*G(1,0,0,1,v1) - 10*G(1,0,1,1 - v1,u1) - 10*G(1,0,1,u1)*G(1,v1) + 5/
         3*G(1,0,1,v1) + 8*G(1,0,1,v1)*G(1 - v1,u1) - 12*G(1,0,1,v1)*G( - v1,
         u1) - 12*G(1,0,1,0,v1) + 4*G(1,1,1 - v1,1 - v1,u1) - 14*G(1,1,1 - v1,
         u1) + 4*G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 20/3*G(1,1,
         u1)*Pi^2 - 14*G(1,1,u1)*G(1,v1) + 4*G(1,1,u1)*G(1,1,v1) - 41/2*G(1,1,
         v1) + 9*G(1,1,v1)*Pi^2 + 5/3*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1)
          - 2*G(1,1,0,u1)*G(1,v1) + 73/3*G(1,1,0,v1) - 22*G(1,1,0,v1)*G(1 - v1
         ,u1) + 22*G(1,1,0,v1)*G( - v1,u1) - 18*G(1,1,0,v1)*G(1,u1) - 14*G(1,1
         ,0,0,v1) + 8*G(1,1,0,1,v1) + 20*G(1,1,1,1 - v1,u1) + 20*G(1,1,1,u1)*
         G(1,v1) - 22*G(1,1,1,0,v1) )

       + N*u1*v1^2 * ( 2/9*Pi^2 - 1/3*G(1 - v1,0,u1) + 1/3*G( - v1,0,u1) - 1/3
         *G(0,1 - v1,u1) + 1/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 1/3*G(0
         ,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G( - v1,u1) - 1/3*G(0,v1)*G(1,u1) - 1/
         3*G(0,0,v1) + 1/3*G(1,1 - v1,u1) + 1/3*G(1,u1)*G(1,v1) + 1/3*G(1,0,v1
         ) )

       + N*u1^2*[1-u1-v1]^-2 * ( 1/6*Pi^2 + 2/3*G( - v1,1 - v1,0,u1) + 2/3*G(
          - v1, - v1,0,u1) - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1)
          + G( - v1,0,u1) + G(0,u1)*G(0,v1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1)
          - 2/3*G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*
         G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - G(0,0,v1) + 2/3*G(0,0,v1)*G(1,u1)
          - 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1
         ,0,u1) - 8/9*G(1,u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1
          - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) - G(1,0,v1) - 2/3*G(1,0,v1)*G( - v1
         ,u1) + 2/3*G(1,1,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - zeta3 - 29/24*Pi^2 - 3/2*G(1 - v1, - v1,0,
         u1) - 1/4*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,u1) + G( - v1,1 - v1,0,
         u1) + 1/2*G( - v1, - v1,0,u1) - 11/6*G( - v1,u1)*Pi^2 + G( - v1,0,1
          - v1,u1) - 31/12*G( - v1,0,u1) + 3/2*G( - v1,0,0,u1) + 2/3*G(0,1 - 
         v1,u1) + 1/2*G(0, - v1,0,u1) + 1/3*G(0,u1) + 1/4*G(0,u1)*Pi^2 - 31/12
         *G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(1,v1) - 5/2*G(0,u1)*G(1,0,v1) - 2/3*
         G(0,v1) + 1/12*G(0,v1)*Pi^2 + 3/2*G(0,v1)*G(1 - v1, - v1,u1) - 4/3*G(
         0,v1)*G(1 - v1,u1) - 3/2*G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G( - v1,1
          - v1,u1) - 1/2*G(0,v1)*G( - v1, - v1,u1) + 31/12*G(0,v1)*G( - v1,u1)
          - G(0,v1)*G( - v1,0,u1) - G(0,v1)*G(0,1 - v1,u1) - 1/2*G(0,v1)*G(0,
          - v1,u1) - 2*G(0,v1)*G(1,0,u1) + 3/2*G(0,0,u1)*G(0,v1) + 47/12*G(0,0
         ,v1) + 3/2*G(0,0,v1)*G(1 - v1,u1) + 1/2*G(0,0,v1)*G( - v1,u1) + 1/2*
         G(0,0,v1)*G(0,u1) + G(0,0,0,v1) - G(0,0,1,v1) - 4/3*G(0,1,v1) - G(0,1
         ,v1)*G( - v1,u1) - G(0,1,v1)*G(0,u1) - 1/2*G(0,1,0,v1) + 2*G(1,1 - v1
         ,0,u1) - 2*G(1,u1)*Pi^2 - 5/12*G(1,v1)*Pi^2 + G(1,v1)*G( - v1,0,u1)
          + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) + 5/4*G(1,0,v1) + 3/2*G(1
         ,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) + 1/2*G(1,0,0,v1) + G(1,0
         ,1,v1) + 7/2*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-4 * ( 27/4*G(1 - v1,u1)*Pi^2 - 27/2*G(1 - v1,1,1 - v1
         ,u1) + 27/2*G(0,v1)*G(1 - v1,1,u1) - 27/2*G(0,v1)*G(0,1 - v1,u1) - 27/
         2*G(0,1,1 - v1,u1) + 27/2*G(0,1,u1)*G(0,v1) - 27/2*G(0,1,u1)*G(1,v1)
          + 27/2*G(0,1,v1)*G(1 - v1,u1) + 27/4*G(1,v1)*Pi^2 - 27/2*G(1,v1)*G(1
          - v1,1,u1) - 27/2*G(1,0,v1)*G(1 - v1,u1) + 27/2*G(1,0,1,v1) - 27/2*
         G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-3 * ( 43/4*Pi^2 - 73/12*G(1 - v1,u1)*Pi^2 - 4*G(1 - 
         v1,0,u1) - 4/3*G(1 - v1,0,0,u1) + 27/2*G(1 - v1,1,1 - v1,u1) - 4*G(0,
         1 - v1,u1) - 4/3*G(0,1 - v1,0,u1) + 4/3*G(0,u1)*Pi^2 - 4*G(0,u1)*G(1,
         v1) + 4/3*G(0,u1)*G(1,0,v1) - 4/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,
         u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 27/2*G(0,v1)*G(1 - v1,1,u1) + 89/6
         *G(0,v1)*G(0,1 - v1,u1) + 27/2*G(0,v1)*G(1,u1) - 4/3*G(0,0,1 - v1,u1)
          - 4/3*G(0,0,u1)*G(1,v1) - 4/3*G(0,0,v1)*G(1 - v1,u1) - 4/3*G(0,0,1,
         v1) + 27/2*G(0,1,1 - v1,u1) - 27/2*G(0,1,u1)*G(0,v1) + 27/2*G(0,1,u1)
         *G(1,v1) + 35/2*G(0,1,v1) - 27/2*G(0,1,v1)*G(1 - v1,u1) + 4/3*G(0,1,
         v1)*G(0,u1) - 4/3*G(0,1,0,v1) - 27/2*G(1,1 - v1,u1) - 27/2*G(1,u1)*G(
         1,v1) - 73/12*G(1,v1)*Pi^2 + 27/2*G(1,v1)*G(1 - v1,1,u1) - 19/2*G(1,0
         ,v1) + 27/2*G(1,0,v1)*G(1 - v1,u1) - 4/3*G(1,0,0,v1) - 27/2*G(1,0,1,
         v1) + 27/2*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-2 * ( 6*zeta3 - 143/24*Pi^2 + 2*G(1 - v1, - v1,0,u1)
          + 11/4*G(1 - v1,u1)*Pi^2 + 17/12*G(1 - v1,0,u1) + 1/3*G(1 - v1,0,0,
         u1) - 13/2*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1,0,u1) - 8*G( - v1
         , - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) - 1/2*G(
          - v1,0,u1) + 17/12*G(0,1 - v1,u1) + 1/3*G(0,1 - v1,0,u1) + G(0, - v1
         ,0,u1) + 43/4*G(0,u1) - 2/3*G(0,u1)*Pi^2 + 23/3*G(0,u1)*G(0,v1) + 17/
         12*G(0,u1)*G(1,v1) + 2/3*G(0,u1)*G(1,0,v1) - 43/4*G(0,v1) + 1/3*G(0,
         v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) - 17/12*G(0,v1)*G(1 - v1,u1)
          + 2/3*G(0,v1)*G(1 - v1,0,u1) + 13/2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,
         v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1,u1) + 1/2*G(0,v1)*G(
          - v1,u1) - 4*G(0,v1)*G( - v1,0,u1) - 35/6*G(0,v1)*G(0,1 - v1,u1) - 
         G(0,v1)*G(0, - v1,u1) - 27/4*G(0,v1)*G(1,u1) + 1/3*G(0,0,1 - v1,u1)
          - 17/2*G(0,0,u1) + 1/3*G(0,0,u1)*G(1,v1) - 41/6*G(0,0,v1) - 5/3*G(0,
         0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 
         6*G(0,0,0,v1) - 5/3*G(0,0,1,v1) - 13/2*G(0,1,1 - v1,u1) + 13/2*G(0,1,
         u1)*G(0,v1) - 13/2*G(0,1,u1)*G(1,v1) - 49/6*G(0,1,v1) + 13/2*G(0,1,v1
         )*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 2/3*G(0,1,v1)*G(0,u1) - 5/
         3*G(0,1,0,v1) + 27/4*G(1,1 - v1,u1) + 27/4*G(1,u1)*G(1,v1) + 11/4*G(1
         ,v1)*Pi^2 - 13/2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1,0,u1) + 
         16/3*G(1,0,v1) - 13/2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G( - v1,u1
         ) - 5/3*G(1,0,0,v1) + 13/2*G(1,0,1,v1) - 13/2*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-1 * ( 6*zeta3 + 133/24*Pi^2 + 5*G(1 - v1, - v1,0,u1)
          + 59/12*G(1 - v1,u1)*Pi^2 - 19/12*G(1 - v1,0,u1) - 4*G(1 - v1,0,0,u1
         ) - 7/2*G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1,0,u1) - 8*G( - v1, - 
         v1,0,u1) + 7/3*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,u1) - 25/2*G( - v1
         ,0,u1) - 19/12*G(0,1 - v1,u1) - 4*G(0,1 - v1,0,u1) + G(0, - v1,0,u1)
          + G(0,u1) + 13/6*G(0,u1)*Pi^2 + 11/3*G(0,u1)*G(0,v1) - 19/12*G(0,u1)
         *G(1,v1) + 8*G(0,u1)*G(1,0,v1) - G(0,v1) + 1/2*G(0,v1)*Pi^2 - 5*G(0,
         v1)*G(1 - v1, - v1,u1) + 19/12*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G(1
          - v1,0,u1) + 7/2*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G( - v1,1 - v1,u1)
          + 8*G(0,v1)*G( - v1, - v1,u1) + 25/2*G(0,v1)*G( - v1,u1) - 4*G(0,v1)
         *G( - v1,0,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0, - v1,u1)
          + 17/4*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1,u1) - 21/2*G(0,0,u1) - 4*G(0
         ,0,u1)*G(1,v1) + 19/6*G(0,0,v1) - 6*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,
         v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 6*G(0,0,0,v1) - 7/2*G(0,1,1
          - v1,u1) + 7/2*G(0,1,u1)*G(0,v1) - 7/2*G(0,1,u1)*G(1,v1) + 35/6*G(0,
         1,v1) + 7/2*G(0,1,v1)*G(1 - v1,u1) + G(0,1,v1)*G( - v1,u1) + 2*G(0,1,
         v1)*G(0,u1) - 6*G(0,1,0,v1) - 17/4*G(1,1 - v1,u1) - 17/4*G(1,u1)*G(1,
         v1) + 59/12*G(1,v1)*Pi^2 - 7/2*G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G( - 
         v1,0,u1) - 8/3*G(1,0,v1) - 19/2*G(1,0,v1)*G(1 - v1,u1) + G(1,0,v1)*G(
          - v1,u1) - 6*G(1,0,0,v1) + 7/2*G(1,0,1,v1) - 19/2*G(1,1,0,v1) )

       + N*u1^2 * (  - 281/6*zeta3 - 929/36*Pi^2 - 1973/360*Pi^4 + 19*G(1 - v1
         ,1 - v1, - v1,0,u1) - 41/2*G(1 - v1,1 - v1,u1) + 55/3*G(1 - v1,1 - v1
         ,u1)*Pi^2 - 121/6*G(1 - v1,1 - v1,0,u1) - 8*G(1 - v1,1 - v1,0,0,u1)
          - 17*G(1 - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) - 
         31*G(1 - v1, - v1, - v1,0,u1) + 50/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1
          - v1, - v1,0,1 - v1,u1) - 61/6*G(1 - v1, - v1,0,u1) - 15*G(1 - v1,
          - v1,0,0,u1) + 89/6*G(1 - v1,u1) + 38*G(1 - v1,u1)*zeta3 - 107/9*G(1
          - v1,u1)*Pi^2 - 121/6*G(1 - v1,0,1 - v1,u1) - 8*G(1 - v1,0,1 - v1,0,
         u1) - 19*G(1 - v1,0, - v1,0,u1) + 37*G(1 - v1,0,u1) + 5/6*G(1 - v1,0,
         u1)*Pi^2 - 8*G(1 - v1,0,0,1 - v1,u1) - 59/6*G(1 - v1,0,0,u1) - 17*G(1
          - v1,0,1,1 - v1,u1) + 17*G(1 - v1,1,1 - v1,u1) + 4*G(1 - v1,1,1 - v1
         ,0,u1) + 4/3*G(1 - v1,1,u1)*Pi^2 + 4*G(1 - v1,1,0,1 - v1,u1) - 16*G(1
          - v1,1,1,1 - v1,u1) - 23*G( - v1,1 - v1, - v1,0,u1) - 21*G( - v1,1
          - v1,u1)*Pi^2 + 19/6*G( - v1,1 - v1,0,u1) + 12*G( - v1,1 - v1,0,0,u1
         ) + 25*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 
         43*G( - v1, - v1, - v1,0,u1) - 26/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - 
         v1, - v1,0,1 - v1,u1) + 97/6*G( - v1, - v1,0,u1) + 11*G( - v1, - v1,0
         ,0,u1) - 54*G( - v1,u1)*zeta3 + 103/18*G( - v1,u1)*Pi^2 + 19/6*G( - 
         v1,0,1 - v1,u1) + 12*G( - v1,0,1 - v1,0,u1) + 11*G( - v1,0, - v1,0,u1
         ) - 259/6*G( - v1,0,u1) - 15/2*G( - v1,0,u1)*Pi^2 + 12*G( - v1,0,0,1
          - v1,u1) + 125/6*G( - v1,0,0,u1) + 25*G( - v1,0,1,1 - v1,u1) - 121/6
         *G(0,1 - v1,1 - v1,u1) - 8*G(0,1 - v1,1 - v1,0,u1) - 19*G(0,1 - v1,
          - v1,0,u1) + 37*G(0,1 - v1,u1) + 5/6*G(0,1 - v1,u1)*Pi^2 - 121/6*G(0
         ,1 - v1,u1)*G(1,v1) + 31*G(0,1 - v1,u1)*G(1,0,v1) - 8*G(0,1 - v1,0,1
          - v1,u1) - 59/6*G(0,1 - v1,0,u1) - 8*G(0,1 - v1,0,u1)*G(1,v1) - 17*
         G(0,1 - v1,1,1 - v1,u1) - 17*G(0,1 - v1,1,u1)*G(1,v1) + 4*G(0, - v1,1
          - v1,0,u1) - 16*G(0, - v1, - v1,0,u1) - 4/3*G(0, - v1,u1)*Pi^2 - 4*
         G(0, - v1,u1)*G(1,0,v1) + 4*G(0, - v1,0,1 - v1,u1) + 32/3*G(0, - v1,0
         ,u1) + 4*G(0, - v1,0,u1)*G(1,v1) - 91/6*G(0,u1) - 23*G(0,u1)*zeta3 + 
         53/36*G(0,u1)*Pi^2 - 329/6*G(0,u1)*G(0,v1) - 15/2*G(0,u1)*G(0,v1)*
         Pi^2 + 37*G(0,u1)*G(1,v1) + 5/6*G(0,u1)*G(1,v1)*Pi^2 + 13*G(0,u1)*G(1
         ,0,v1) + 11*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) - 121/6*G(0,
         u1)*G(1,1,v1) + 31*G(0,u1)*G(1,1,0,v1) + 1/3*G(0,v1) - 54*G(0,v1)*
         zeta3 - 88/9*G(0,v1)*Pi^2 - 19*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 55/
         6*G(0,v1)*G(1 - v1,1 - v1,u1) + 31*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 17
         *G(0,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1)
          + 31*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 61/6*G(0,v1)*G(1 - v1, - v1,
         u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) - 107/6*G(0,v1)*G(1 - v1,u1) + 
         21/2*G(0,v1)*G(1 - v1,u1)*Pi^2 - 13*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 
         19*G(0,v1)*G(1 - v1,0, - v1,u1) + 12*G(0,v1)*G(1 - v1,0,u1) - 15*G(0,
         v1)*G(1 - v1,0,0,u1) + 17*G(0,v1)*G(1 - v1,0,1,u1) - 8*G(0,v1)*G(1 - 
         v1,1,1 - v1,u1) - 17*G(0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G(1 - v1,1,0,
         u1) + 16*G(0,v1)*G(1 - v1,1,1,u1) + 23*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) - 19/6*G(0,v1)*G( - v1,1 - v1,u1) - 31*G(0,v1)*G( - v1,1 - v1,0,
         u1) - 25*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - 
         v1,u1) - 43*G(0,v1)*G( - v1, - v1, - v1,u1) - 97/6*G(0,v1)*G( - v1,
          - v1,u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 259/6*G(0,v1)*G( - v1,u1
         ) - 5/2*G(0,v1)*G( - v1,u1)*Pi^2 + 13*G(0,v1)*G( - v1,0,1 - v1,u1) - 
         11*G(0,v1)*G( - v1,0, - v1,u1) - 17*G(0,v1)*G( - v1,0,u1) + 11*G(0,v1
         )*G( - v1,0,0,u1) - 25*G(0,v1)*G( - v1,0,1,u1) - 13*G(0,v1)*G(0,1 - 
         v1,1 - v1,u1) + 19*G(0,v1)*G(0,1 - v1, - v1,u1) + 57*G(0,v1)*G(0,1 - 
         v1,u1) - 15*G(0,v1)*G(0,1 - v1,0,u1) + 17*G(0,v1)*G(0,1 - v1,1,u1) - 
         4*G(0,v1)*G(0, - v1,1 - v1,u1) + 16*G(0,v1)*G(0, - v1, - v1,u1) - 32/
         3*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(0, - v1,0,u1) + 9*G(0,v1)*G(1,1
          - v1,1 - v1,u1) - 27*G(0,v1)*G(1,1 - v1, - v1,u1) - 73/3*G(0,v1)*G(1
         ,1 - v1,u1) + 15*G(0,v1)*G(1,1 - v1,0,u1) - 9*G(0,v1)*G(1,1 - v1,1,u1
         ) + 59/2*G(0,v1)*G(1,u1) + 37/6*G(0,v1)*G(1,u1)*Pi^2 - 29*G(0,v1)*G(1
         ,0,1 - v1,u1) - 27*G(0,v1)*G(1,0, - v1,u1) + 5/6*G(0,v1)*G(1,0,u1) + 
         21*G(0,v1)*G(1,0,1,u1) + 16*G(0,v1)*G(1,1,1 - v1,u1) + 55/6*G(0,v1)*
         G(1,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 41*G(0,v1)*G(1,1,1,u1) - 8*G(0,0,
         1 - v1,1 - v1,u1) - 59/6*G(0,0,1 - v1,u1) + 29*G(0,0,1 - v1,u1)*G(0,
         v1) - 8*G(0,0,1 - v1,u1)*G(1,v1) + 19*G(0,0, - v1,u1)*G(0,v1) - 19*G(
         0,0, - v1,0,u1) + 41/2*G(0,0,u1) + 13*G(0,0,u1)*Pi^2 + 125/6*G(0,0,u1
         )*G(0,v1) + 11*G(0,0,u1)*G(0,0,v1) + 12*G(0,0,u1)*G(0,1,v1) - 59/6*G(
         0,0,u1)*G(1,v1) - 15*G(0,0,u1)*G(1,0,v1) - 8*G(0,0,u1)*G(1,1,v1) + 85/
         2*G(0,0,v1) - 5/2*G(0,0,v1)*Pi^2 - 27*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          + 31*G(0,0,v1)*G(1 - v1, - v1,u1) - 115/6*G(0,0,v1)*G(1 - v1,u1) + 
         11*G(0,0,v1)*G(1 - v1,0,u1) + 31*G(0,0,v1)*G( - v1,1 - v1,u1) - 43*G(
         0,0,v1)*G( - v1, - v1,u1) + 79/6*G(0,0,v1)*G( - v1,u1) - 3*G(0,0,v1)*
         G( - v1,0,u1) + 11*G(0,0,v1)*G(0,1 - v1,u1) + 16*G(0,0,v1)*G(0, - v1,
         u1) - 41*G(0,0,v1)*G(0,u1) - 19*G(0,0,v1)*G(1,1 - v1,u1) + 91/3*G(0,0
         ,v1)*G(1,u1) - 19*G(0,0,v1)*G(1,0,u1) + 211/6*G(0,0,0,v1) + 12*G(0,0,
         0,v1)*G(1 - v1,u1) - 24*G(0,0,0,v1)*G( - v1,u1) - 3*G(0,0,0,v1)*G(0,
         u1) + 19*G(0,0,0,v1)*G(1,u1) - 24*G(0,0,0,0,v1) + 12*G(0,0,0,1,v1) + 
         17*G(0,0,1,1 - v1,u1) - 17*G(0,0,1,u1)*G(0,v1) + 17*G(0,0,1,u1)*G(1,
         v1) - 13/6*G(0,0,1,v1) - 4*G(0,0,1,v1)*G(1 - v1,u1) + 12*G(0,0,1,v1)*
         G( - v1,u1) - 12*G(0,0,1,v1)*G(0,u1) + 8*G(0,0,1,v1)*G(1,u1) + 31*G(0
         ,0,1,0,v1) - 13*G(0,1,1 - v1,1 - v1,u1) + 185/6*G(0,1,1 - v1,u1) - 8*
         G(0,1,1 - v1,u1)*G(0,v1) - 13*G(0,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - 
         v1,0,u1) + 121/6*G(0,1,u1)*Pi^2 - 185/6*G(0,1,u1)*G(0,v1) + 21*G(0,1,
         u1)*G(0,1,v1) + 185/6*G(0,1,u1)*G(1,v1) - 8*G(0,1,u1)*G(1,0,v1) - 13*
         G(0,1,u1)*G(1,1,v1) + 35/3*G(0,1,v1) - 21*G(0,1,v1)*Pi^2 + 17*G(0,1,
         v1)*G(1 - v1,1 - v1,u1) + 4*G(0,1,v1)*G(1 - v1, - v1,u1) - 47/6*G(0,1
         ,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(1 - v1,0,u1) + 8*G(0,1,v1)*G(1 - v1
         ,1,u1) - 25*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,
         u1) - 19/6*G(0,1,v1)*G( - v1,u1) - 12*G(0,1,v1)*G( - v1,0,u1) + 4*G(0
         ,1,v1)*G(0,1 - v1,u1) - 4*G(0,1,v1)*G(0, - v1,u1) + 157/6*G(0,1,v1)*
         G(0,u1) - 91/6*G(0,1,v1)*G(1,u1) - 8*G(0,1,v1)*G(1,0,u1) - 25*G(0,1,
         v1)*G(1,1,u1) - 4*G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,
         1,0,u1)*G(1,v1) - 145/6*G(0,1,0,v1) - 23*G(0,1,0,v1)*G(1 - v1,u1) + 
         31*G(0,1,0,v1)*G( - v1,u1) - 31*G(0,1,0,v1)*G(0,u1) + 27*G(0,1,0,v1)*
         G(1,u1) + 31*G(0,1,0,0,v1) - 25*G(0,1,0,1,v1) - 29*G(0,1,1,1 - v1,u1)
          + 29*G(0,1,1,u1)*G(0,v1) - 29*G(0,1,1,u1)*G(1,v1) + 44*G(0,1,1,0,v1)
          + 55/6*G(1,1 - v1,1 - v1,u1) + 12*G(1,1 - v1,1 - v1,0,u1) + 27*G(1,1
          - v1, - v1,0,u1) - 59/2*G(1,1 - v1,u1) - 29/6*G(1,1 - v1,u1)*Pi^2 + 
         12*G(1,1 - v1,0,1 - v1,u1) - 5/6*G(1,1 - v1,0,u1) + 9*G(1,1 - v1,1,1
          - v1,u1) + 35*G(1,u1)*zeta3 + 767/36*G(1,u1)*Pi^2 - 59/2*G(1,u1)*G(1
         ,v1) - 29/6*G(1,u1)*G(1,v1)*Pi^2 + 89/6*G(1,v1) + 38*G(1,v1)*zeta3 - 
         211/18*G(1,v1)*Pi^2 - 17*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*G(
         1 - v1, - v1,0,u1) - 41/2*G(1,v1)*G(1 - v1,u1) + 55/3*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 - 121/6*G(1,v1)*G(1 - v1,0,u1) - 8*G(1,v1)*G(1 - v1,0,0,
         u1) - 17*G(1,v1)*G(1 - v1,0,1,u1) + 17*G(1,v1)*G(1 - v1,1,u1) + 4*G(1
         ,v1)*G(1 - v1,1,0,u1) - 16*G(1,v1)*G(1 - v1,1,1,u1) + 25*G(1,v1)*G(
          - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 21*G(1,v1)*G( - 
         v1,u1)*Pi^2 + 19/6*G(1,v1)*G( - v1,0,u1) + 12*G(1,v1)*G( - v1,0,0,u1)
          + 25*G(1,v1)*G( - v1,0,1,u1) + 55/6*G(1,v1)*G(1,1 - v1,u1) + 12*G(1,
         v1)*G(1,1 - v1,0,u1) + 9*G(1,v1)*G(1,1 - v1,1,u1) + 12*G(1,0,1 - v1,1
          - v1,u1) - 5/6*G(1,0,1 - v1,u1) + 12*G(1,0,1 - v1,u1)*G(1,v1) + 27*
         G(1,0, - v1,0,u1) - 41/3*G(1,0,u1)*Pi^2 - 5/6*G(1,0,u1)*G(1,v1) + 15*
         G(1,0,u1)*G(1,0,v1) + 12*G(1,0,u1)*G(1,1,v1) - 37/2*G(1,0,v1) + 21/2*
         G(1,0,v1)*Pi^2 - 44*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1
          - v1, - v1,u1) + 319/6*G(1,0,v1)*G(1 - v1,u1) + 31*G(1,0,v1)*G(1 - 
         v1,0,u1) - 8*G(1,0,v1)*G(1 - v1,1,u1) + 44*G(1,0,v1)*G( - v1,1 - v1,
         u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) - 19/6*G(1,0,v1)*G( - v1,u1) - 31
         *G(1,0,v1)*G( - v1,0,u1) - 35*G(1,0,v1)*G(1,1 - v1,u1) - 73/3*G(1,0,
         v1)*G(1,u1) + 16*G(1,0,v1)*G(1,1,u1) - 109/6*G(1,0,0,v1) - 27*G(1,0,0
         ,v1)*G(1 - v1,u1) + 31*G(1,0,0,v1)*G( - v1,u1) - 19*G(1,0,0,v1)*G(1,
         u1) + 12*G(1,0,0,0,v1) - 4*G(1,0,0,1,v1) - 21*G(1,0,1,1 - v1,u1) - 21
         *G(1,0,1,u1)*G(1,v1) - 53/6*G(1,0,1,v1) + 17*G(1,0,1,v1)*G(1 - v1,u1)
          - 25*G(1,0,1,v1)*G( - v1,u1) - 23*G(1,0,1,0,v1) + 9*G(1,1,1 - v1,1
          - v1,u1) - 55/6*G(1,1,1 - v1,u1) + 9*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(
         1,1,1 - v1,0,u1) - 85/6*G(1,1,u1)*Pi^2 - 55/6*G(1,1,u1)*G(1,v1) + 9*
         G(1,1,u1)*G(1,1,v1) - 41/2*G(1,1,v1) + 55/3*G(1,1,v1)*Pi^2 + 55/6*G(1
         ,1,v1)*G(1,u1) - 4*G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) + 307/6
         *G(1,1,0,v1) - 44*G(1,1,0,v1)*G(1 - v1,u1) + 44*G(1,1,0,v1)*G( - v1,
         u1) - 35*G(1,1,0,v1)*G(1,u1) - 27*G(1,1,0,0,v1) + 17*G(1,1,0,1,v1) + 
         41*G(1,1,1,1 - v1,u1) + 41*G(1,1,1,u1)*G(1,v1) - 44*G(1,1,1,0,v1) )

       + N*u1^2*v1 * ( 35/6*zeta3 + 115/9*Pi^2 + 967/360*Pi^4 - 9*G(1 - v1,1
          - v1, - v1,0,u1) - 28/3*G(1 - v1,1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,1
          - v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) + 9*G(1 - v1,1 - v1,1,1 - v1,
         u1) + 2*G(1 - v1, - v1,1 - v1,0,u1) + 15*G(1 - v1, - v1, - v1,0,u1)
          - 8*G(1 - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 31/6*
         G(1 - v1, - v1,0,u1) + 7*G(1 - v1, - v1,0,0,u1) - 18*G(1 - v1,u1)*
         zeta3 + 31/18*G(1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,0,1 - v1,u1) + 4*G(1
          - v1,0,1 - v1,0,u1) + 9*G(1 - v1,0, - v1,0,u1) - 115/6*G(1 - v1,0,u1
         ) - 1/2*G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) + 15/2*G(1 - 
         v1,0,0,u1) + 9*G(1 - v1,0,1,1 - v1,u1) - 20/3*G(1 - v1,1,1 - v1,u1)
          - 2*G(1 - v1,1,1 - v1,0,u1) - 2/3*G(1 - v1,1,u1)*Pi^2 - 2*G(1 - v1,1
         ,0,1 - v1,u1) + 8*G(1 - v1,1,1,1 - v1,u1) + 11*G( - v1,1 - v1, - v1,0
         ,u1) + 32/3*G( - v1,1 - v1,u1)*Pi^2 - 5/6*G( - v1,1 - v1,0,u1) - 6*G(
          - v1,1 - v1,0,0,u1) - 13*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - 
         v1,1 - v1,0,u1) - 21*G( - v1, - v1, - v1,0,u1) + 4*G( - v1, - v1,u1)*
         Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 3/2*G( - v1, - v1,0,u1) - 5*G(
          - v1, - v1,0,0,u1) + 26*G( - v1,u1)*zeta3 - 37/6*G( - v1,u1)*Pi^2 - 
         5/6*G( - v1,0,1 - v1,u1) - 6*G( - v1,0,1 - v1,0,u1) - 5*G( - v1,0, - 
         v1,0,u1) + 115/6*G( - v1,0,u1) + 23/6*G( - v1,0,u1)*Pi^2 - 6*G( - v1,
         0,0,1 - v1,u1) - 15/2*G( - v1,0,0,u1) - 13*G( - v1,0,1,1 - v1,u1) + 
         15/2*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) + 9*G(0,1 - v1
         , - v1,0,u1) - 115/6*G(0,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*Pi^2 + 15/2*
         G(0,1 - v1,u1)*G(1,v1) - 15*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,0
         ,1 - v1,u1) + 15/2*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) + 9*
         G(0,1 - v1,1,1 - v1,u1) + 9*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,1
          - v1,0,u1) + 8*G(0, - v1, - v1,0,u1) + 2/3*G(0, - v1,u1)*Pi^2 + 2*G(
         0, - v1,u1)*G(1,0,v1) - 2*G(0, - v1,0,1 - v1,u1) - 6*G(0, - v1,0,u1)
          - 2*G(0, - v1,0,u1)*G(1,v1) + 11*G(0,u1)*zeta3 + 53/36*G(0,u1)*Pi^2
          + 115/6*G(0,u1)*G(0,v1) + 23/6*G(0,u1)*G(0,v1)*Pi^2 - 115/6*G(0,u1)*
         G(1,v1) - 1/2*G(0,u1)*G(1,v1)*Pi^2 - 49/3*G(0,u1)*G(1,0,v1) - 5*G(0,
         u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1,0,1,v1) + 15/2*G(0,u1)*G(1,1,v1) - 15
         *G(0,u1)*G(1,1,0,v1) + 26*G(0,v1)*zeta3 + 11/18*G(0,v1)*Pi^2 + 9*G(0,
         v1)*G(1 - v1,1 - v1, - v1,u1) - 15/2*G(0,v1)*G(1 - v1,1 - v1,u1) - 15
         *G(0,v1)*G(1 - v1,1 - v1,0,u1) - 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*
         G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 15*G(0,v1)*G(1 - v1, - v1, - v1,
         u1) + 31/6*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1
         ) + 115/6*G(0,v1)*G(1 - v1,u1) - 29/6*G(0,v1)*G(1 - v1,u1)*Pi^2 + 7*
         G(0,v1)*G(1 - v1,0,1 - v1,u1) - 9*G(0,v1)*G(1 - v1,0, - v1,u1) - 17*
         G(0,v1)*G(1 - v1,0,u1) + 7*G(0,v1)*G(1 - v1,0,0,u1) - 9*G(0,v1)*G(1
          - v1,0,1,u1) + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 20/3*G(0,v1)*G(1 - 
         v1,1,u1) + 2*G(0,v1)*G(1 - v1,1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) - 
         11*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 5/6*G(0,v1)*G( - v1,1 - v1,u1)
          + 15*G(0,v1)*G( - v1,1 - v1,0,u1) + 13*G(0,v1)*G( - v1,1 - v1,1,u1)
          - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 21*G(0,v1)*G( - v1, - v1, - 
         v1,u1) + 3/2*G(0,v1)*G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1
         ) - 115/6*G(0,v1)*G( - v1,u1) + 5/6*G(0,v1)*G( - v1,u1)*Pi^2 - 7*G(0,
         v1)*G( - v1,0,1 - v1,u1) + 5*G(0,v1)*G( - v1,0, - v1,u1) + 31/3*G(0,
         v1)*G( - v1,0,u1) - 5*G(0,v1)*G( - v1,0,0,u1) + 13*G(0,v1)*G( - v1,0,
         1,u1) + 7*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 9*G(0,v1)*G(0,1 - v1, - v1,
         u1) - 49/3*G(0,v1)*G(0,1 - v1,u1) + 7*G(0,v1)*G(0,1 - v1,0,u1) - 9*G(
         0,v1)*G(0,1 - v1,1,u1) + 2*G(0,v1)*G(0, - v1,1 - v1,u1) - 8*G(0,v1)*
         G(0, - v1, - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0
         ,u1) - 5*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 13*G(0,v1)*G(1,1 - v1, - v1,
         u1) + 31/3*G(0,v1)*G(1,1 - v1,u1) - 7*G(0,v1)*G(1,1 - v1,0,u1) + 5*G(
         0,v1)*G(1,1 - v1,1,u1) - 115/6*G(0,v1)*G(1,u1) - 19/6*G(0,v1)*G(1,u1)
         *Pi^2 + 15*G(0,v1)*G(1,0,1 - v1,u1) + 13*G(0,v1)*G(1,0, - v1,u1) + 3/
         2*G(0,v1)*G(1,0,u1) - 11*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1
         ,u1) + 5/6*G(0,v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 21*G(0,v1)*G(1
         ,1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) + 15/2*G(0,0,1 - v1,u1) - 15*G(0
         ,0,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 9*G(0,0, - v1,u1
         )*G(0,v1) + 9*G(0,0, - v1,0,u1) - 19/3*G(0,0,u1)*Pi^2 - 15/2*G(0,0,u1
         )*G(0,v1) - 5*G(0,0,u1)*G(0,0,v1) - 6*G(0,0,u1)*G(0,1,v1) + 15/2*G(0,
         0,u1)*G(1,v1) + 7*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) - 115/6
         *G(0,0,v1) + 5/6*G(0,0,v1)*Pi^2 + 13*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 
         15*G(0,0,v1)*G(1 - v1, - v1,u1) + 119/6*G(0,0,v1)*G(1 - v1,u1) - 5*G(
         0,0,v1)*G(1 - v1,0,u1) - 15*G(0,0,v1)*G( - v1,1 - v1,u1) + 21*G(0,0,
         v1)*G( - v1, - v1,u1) - 79/6*G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G( - 
         v1,0,u1) - 5*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1) + 
         20*G(0,0,v1)*G(0,u1) + 9*G(0,0,v1)*G(1,1 - v1,u1) - 14*G(0,0,v1)*G(1,
         u1) + 9*G(0,0,v1)*G(1,0,u1) - 145/6*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1
          - v1,u1) + 12*G(0,0,0,v1)*G( - v1,u1) + G(0,0,0,v1)*G(0,u1) - 9*G(0,
         0,0,v1)*G(1,u1) + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) - 9*G(0,0,1,1 - 
         v1,u1) + 9*G(0,0,1,u1)*G(0,v1) - 9*G(0,0,1,u1)*G(1,v1) + 3/2*G(0,0,1,
         v1) + 2*G(0,0,1,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,
         0,1,v1)*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 15*G(0,0,1,0,v1) + 7*G(0,1,
         1 - v1,1 - v1,u1) - 31/6*G(0,1,1 - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1
         ) + 7*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) - 21/2*G(0,1,u1
         )*Pi^2 + 31/6*G(0,1,u1)*G(0,v1) - 11*G(0,1,u1)*G(0,1,v1) - 31/6*G(0,1
         ,u1)*G(1,v1) + 4*G(0,1,u1)*G(1,0,v1) + 7*G(0,1,u1)*G(1,1,v1) + 32/3*
         G(0,1,v1)*Pi^2 - 9*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - 
         v1, - v1,u1) - 5/6*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,u1
         ) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 13*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*
         G(0,1,v1)*G( - v1, - v1,u1) + 5/6*G(0,1,v1)*G( - v1,u1) + 6*G(0,1,v1)
         *G( - v1,0,u1) - 2*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0, - v1,
         u1) - 67/6*G(0,1,v1)*G(0,u1) + 67/6*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*
         G(1,0,u1) + 13*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0
         ,u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) + 25/2*G(0,1,0,v1) + 11*G(0,1,0,
         v1)*G(1 - v1,u1) - 15*G(0,1,0,v1)*G( - v1,u1) + 15*G(0,1,0,v1)*G(0,u1
         ) - 13*G(0,1,0,v1)*G(1,u1) - 15*G(0,1,0,0,v1) + 13*G(0,1,0,1,v1) + 15
         *G(0,1,1,1 - v1,u1) - 15*G(0,1,1,u1)*G(0,v1) + 15*G(0,1,1,u1)*G(1,v1)
          - 22*G(0,1,1,0,v1) - 15/2*G(1,1 - v1,1 - v1,u1) - 6*G(1,1 - v1,1 - 
         v1,0,u1) - 13*G(1,1 - v1, - v1,0,u1) + 115/6*G(1,1 - v1,u1) + 5/2*G(1
         ,1 - v1,u1)*Pi^2 - 6*G(1,1 - v1,0,1 - v1,u1) - 3/2*G(1,1 - v1,0,u1)
          - 5*G(1,1 - v1,1,1 - v1,u1) - 17*G(1,u1)*zeta3 - 197/36*G(1,u1)*Pi^2
          + 115/6*G(1,u1)*G(1,v1) + 5/2*G(1,u1)*G(1,v1)*Pi^2 - 18*G(1,v1)*
         zeta3 + 11/6*G(1,v1)*Pi^2 + 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,
         v1)*G(1 - v1, - v1,0,u1) - 28/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 15/2*G(1,
         v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1) + 9*G(1,v1)*G(1 - v1,
         0,1,u1) - 20/3*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1,1,0,u1) + 
         8*G(1,v1)*G(1 - v1,1,1,u1) - 13*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,
         v1)*G( - v1, - v1,0,u1) + 32/3*G(1,v1)*G( - v1,u1)*Pi^2 - 5/6*G(1,v1)
         *G( - v1,0,u1) - 6*G(1,v1)*G( - v1,0,0,u1) - 13*G(1,v1)*G( - v1,0,1,
         u1) - 15/2*G(1,v1)*G(1,1 - v1,u1) - 6*G(1,v1)*G(1,1 - v1,0,u1) - 5*G(
         1,v1)*G(1,1 - v1,1,u1) - 6*G(1,0,1 - v1,1 - v1,u1) - 3/2*G(1,0,1 - v1
         ,u1) - 6*G(1,0,1 - v1,u1)*G(1,v1) - 13*G(1,0, - v1,0,u1) + 20/3*G(1,0
         ,u1)*Pi^2 - 3/2*G(1,0,u1)*G(1,v1) - 7*G(1,0,u1)*G(1,0,v1) - 6*G(1,0,
         u1)*G(1,1,v1) + 115/6*G(1,0,v1) - 29/6*G(1,0,v1)*Pi^2 + 22*G(1,0,v1)*
         G(1 - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 15/2*G(1,0,v1)
         *G(1 - v1,u1) - 15*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,
         u1) - 22*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1)
          + 5/6*G(1,0,v1)*G( - v1,u1) + 15*G(1,0,v1)*G( - v1,0,u1) + 17*G(1,0,
         v1)*G(1,1 - v1,u1) + 31/3*G(1,0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1)
          + 41/2*G(1,0,0,v1) + 13*G(1,0,0,v1)*G(1 - v1,u1) - 15*G(1,0,0,v1)*G(
          - v1,u1) + 9*G(1,0,0,v1)*G(1,u1) - 6*G(1,0,0,0,v1) + 2*G(1,0,0,1,v1)
          + 11*G(1,0,1,1 - v1,u1) + 11*G(1,0,1,u1)*G(1,v1) - 3/2*G(1,0,1,v1)
          - 9*G(1,0,1,v1)*G(1 - v1,u1) + 13*G(1,0,1,v1)*G( - v1,u1) + 11*G(1,0
         ,1,0,v1) - 5*G(1,1,1 - v1,1 - v1,u1) - 5/6*G(1,1,1 - v1,u1) - 5*G(1,1
         ,1 - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1) + 15/2*G(1,1,u1)*Pi^2 - 5/
         6*G(1,1,u1)*G(1,v1) - 5*G(1,1,u1)*G(1,1,v1) - 28/3*G(1,1,v1)*Pi^2 - 
         15/2*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1)
          - 53/6*G(1,1,0,v1) + 22*G(1,1,0,v1)*G(1 - v1,u1) - 22*G(1,1,0,v1)*G(
          - v1,u1) + 17*G(1,1,0,v1)*G(1,u1) + 13*G(1,1,0,0,v1) - 9*G(1,1,0,1,
         v1) - 21*G(1,1,1,1 - v1,u1) - 21*G(1,1,1,u1)*G(1,v1) + 22*G(1,1,1,0,
         v1) )

       + N*u1^3*[1-u1-v1]^-2 * (  - 1/6*Pi^2 - G( - v1,0,u1) - 2/3*G(0, - v1,0
         ,u1) - G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,0,v1) + 5/9*G(0,v1)*Pi^2 + 
         G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0,
          - v1,u1) - 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) + G(0,0,v1)
          + 4/3*G(0,0,v1)*G(0,u1) - 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,0,1,v1) - 
         2/3*G(0,1,v1)*G(0,u1) + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3
         *G(1,1 - v1,0,u1) - 4/9*G(1,u1)*Pi^2 - 1/9*G(1,v1)*Pi^2 + 2/3*G(1,0,1
          - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) + G(1,0,v1) - 2/3*G(1,0,0,v1) + 2/3
         *G(1,0,1,v1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1)*G(1,v1) + 4/3*G(1
         ,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * ( 2/3*Pi^2 - 2/3*G(1 - v1,0,u1) + 8/3*G( - v1,0
         ,u1) - 2/3*G(0,1 - v1,u1) + 3*G(0, - v1,0,u1) - 1/3*G(0,u1) + 2*G(0,
         u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 3*G(0,u1)*G(1,0,v1) + 1/3*G(0,v1)
          - 5/2*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G( - v1,
         u1) + 3*G(0,v1)*G(0,1 - v1,u1) - 3*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1
         )*G(1,u1) + 3*G(0,v1)*G(1,0,u1) - 3*G(0,v1)*G(1,1,u1) - 10/3*G(0,0,v1
         ) - 6*G(0,0,v1)*G(0,u1) + 3*G(0,0,v1)*G(1,u1) + 3*G(0,0,1,v1) + 2/3*
         G(0,1,v1) + 3*G(0,1,v1)*G(0,u1) - 3*G(0,1,v1)*G(1,u1) + 3*G(0,1,0,v1)
          + 2/3*G(1,1 - v1,u1) - 3*G(1,1 - v1,0,u1) + 2*G(1,u1)*Pi^2 + 2/3*G(1
         ,u1)*G(1,v1) + 1/2*G(1,v1)*Pi^2 - 3*G(1,0,1 - v1,u1) - 3*G(1,0,u1)*G(
         1,v1) + 3*G(1,0,0,v1) - 3*G(1,0,1,v1) + 3*G(1,1,1 - v1,u1) + 3*G(1,1,
         u1)*G(1,v1) - 6*G(1,1,0,v1) )

       + N*u1^3 * ( 35/6*zeta3 + 107/9*Pi^2 + 967/360*Pi^4 - 9*G(1 - v1,1 - v1
         , - v1,0,u1) - 28/3*G(1 - v1,1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,1 - v1,0
         ,u1) + 4*G(1 - v1,1 - v1,0,0,u1) + 9*G(1 - v1,1 - v1,1,1 - v1,u1) + 2
         *G(1 - v1, - v1,1 - v1,0,u1) + 15*G(1 - v1, - v1, - v1,0,u1) - 8*G(1
          - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) - 31/6*G(1 - v1,
          - v1,0,u1) + 7*G(1 - v1, - v1,0,0,u1) - 18*G(1 - v1,u1)*zeta3 + 31/
         18*G(1 - v1,u1)*Pi^2 + 15/2*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1 - 
         v1,0,u1) + 9*G(1 - v1,0, - v1,0,u1) - 107/6*G(1 - v1,0,u1) - 1/2*G(1
          - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) + 15/2*G(1 - v1,0,0,u1)
          + 9*G(1 - v1,0,1,1 - v1,u1) - 20/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - 
         v1,1,1 - v1,0,u1) - 2/3*G(1 - v1,1,u1)*Pi^2 - 2*G(1 - v1,1,0,1 - v1,
         u1) + 8*G(1 - v1,1,1,1 - v1,u1) + 11*G( - v1,1 - v1, - v1,0,u1) + 32/
         3*G( - v1,1 - v1,u1)*Pi^2 - 5/6*G( - v1,1 - v1,0,u1) - 6*G( - v1,1 - 
         v1,0,0,u1) - 13*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,
         0,u1) - 21*G( - v1, - v1, - v1,0,u1) + 4*G( - v1, - v1,u1)*Pi^2 + 2*
         G( - v1, - v1,0,1 - v1,u1) - 3/2*G( - v1, - v1,0,u1) - 5*G( - v1, - 
         v1,0,0,u1) + 26*G( - v1,u1)*zeta3 - 37/6*G( - v1,u1)*Pi^2 - 5/6*G( - 
         v1,0,1 - v1,u1) - 6*G( - v1,0,1 - v1,0,u1) - 5*G( - v1,0, - v1,0,u1)
          + 107/6*G( - v1,0,u1) + 23/6*G( - v1,0,u1)*Pi^2 - 6*G( - v1,0,0,1 - 
         v1,u1) - 15/2*G( - v1,0,0,u1) - 13*G( - v1,0,1,1 - v1,u1) + 15/2*G(0,
         1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) + 9*G(0,1 - v1, - v1,0,
         u1) - 107/6*G(0,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*Pi^2 + 15/2*G(0,1 - 
         v1,u1)*G(1,v1) - 15*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,0,1 - v1,
         u1) + 15/2*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) + 9*G(0,1 - 
         v1,1,1 - v1,u1) + 9*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,1 - v1,0,
         u1) + 8*G(0, - v1, - v1,0,u1) + 2/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,
         u1)*G(1,0,v1) - 2*G(0, - v1,0,1 - v1,u1) - 8*G(0, - v1,0,u1) - 2*G(0,
          - v1,0,u1)*G(1,v1) + 11*G(0,u1)*zeta3 + 53/36*G(0,u1)*Pi^2 + 107/6*
         G(0,u1)*G(0,v1) + 23/6*G(0,u1)*G(0,v1)*Pi^2 - 107/6*G(0,u1)*G(1,v1)
          - 1/2*G(0,u1)*G(1,v1)*Pi^2 - 55/3*G(0,u1)*G(1,0,v1) - 5*G(0,u1)*G(1,
         0,0,v1) - 2*G(0,u1)*G(1,0,1,v1) + 15/2*G(0,u1)*G(1,1,v1) - 15*G(0,u1)
         *G(1,1,0,v1) + 26*G(0,v1)*zeta3 + 41/18*G(0,v1)*Pi^2 + 9*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 15/2*G(0,v1)*G(1 - v1,1 - v1,u1) - 15*G(0,v1
         )*G(1 - v1,1 - v1,0,u1) - 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(0,v1)
         *G(1 - v1, - v1,1 - v1,u1) - 15*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 31/
         6*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1) + 107/6
         *G(0,v1)*G(1 - v1,u1) - 29/6*G(0,v1)*G(1 - v1,u1)*Pi^2 + 7*G(0,v1)*G(
         1 - v1,0,1 - v1,u1) - 9*G(0,v1)*G(1 - v1,0, - v1,u1) - 17*G(0,v1)*G(1
          - v1,0,u1) + 7*G(0,v1)*G(1 - v1,0,0,u1) - 9*G(0,v1)*G(1 - v1,0,1,u1)
          + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 20/3*G(0,v1)*G(1 - v1,1,u1) + 2*
         G(0,v1)*G(1 - v1,1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) - 11*G(0,v1)*G(
          - v1,1 - v1, - v1,u1) + 5/6*G(0,v1)*G( - v1,1 - v1,u1) + 15*G(0,v1)*
         G( - v1,1 - v1,0,u1) + 13*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G(
          - v1, - v1,1 - v1,u1) + 21*G(0,v1)*G( - v1, - v1, - v1,u1) + 3/2*G(0
         ,v1)*G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1) - 107/6*G(0,v1
         )*G( - v1,u1) + 5/6*G(0,v1)*G( - v1,u1)*Pi^2 - 7*G(0,v1)*G( - v1,0,1
          - v1,u1) + 5*G(0,v1)*G( - v1,0, - v1,u1) + 31/3*G(0,v1)*G( - v1,0,u1
         ) - 5*G(0,v1)*G( - v1,0,0,u1) + 13*G(0,v1)*G( - v1,0,1,u1) + 7*G(0,v1
         )*G(0,1 - v1,1 - v1,u1) - 9*G(0,v1)*G(0,1 - v1, - v1,u1) - 55/3*G(0,
         v1)*G(0,1 - v1,u1) + 7*G(0,v1)*G(0,1 - v1,0,u1) - 9*G(0,v1)*G(0,1 - 
         v1,1,u1) + 2*G(0,v1)*G(0, - v1,1 - v1,u1) - 8*G(0,v1)*G(0, - v1, - v1
         ,u1) + 8*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) - 5*G(0,v1
         )*G(1,1 - v1,1 - v1,u1) + 13*G(0,v1)*G(1,1 - v1, - v1,u1) + 31/3*G(0,
         v1)*G(1,1 - v1,u1) - 7*G(0,v1)*G(1,1 - v1,0,u1) + 5*G(0,v1)*G(1,1 - 
         v1,1,u1) - 107/6*G(0,v1)*G(1,u1) - 19/6*G(0,v1)*G(1,u1)*Pi^2 + 15*G(0
         ,v1)*G(1,0,1 - v1,u1) + 13*G(0,v1)*G(1,0, - v1,u1) - 1/2*G(0,v1)*G(1,
         0,u1) - 11*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1,u1) + 17/6*G(
         0,v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 21*G(0,v1)*G(1,1,1,u1) + 4*
         G(0,0,1 - v1,1 - v1,u1) + 15/2*G(0,0,1 - v1,u1) - 15*G(0,0,1 - v1,u1)
         *G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 9*G(0,0, - v1,u1)*G(0,v1) + 9
         *G(0,0, - v1,0,u1) - 19/3*G(0,0,u1)*Pi^2 - 15/2*G(0,0,u1)*G(0,v1) - 5
         *G(0,0,u1)*G(0,0,v1) - 6*G(0,0,u1)*G(0,1,v1) + 15/2*G(0,0,u1)*G(1,v1)
          + 7*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) - 107/6*G(0,0,v1) + 
         5/6*G(0,0,v1)*Pi^2 + 13*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 15*G(0,0,v1)*
         G(1 - v1, - v1,u1) + 119/6*G(0,0,v1)*G(1 - v1,u1) - 5*G(0,0,v1)*G(1
          - v1,0,u1) - 15*G(0,0,v1)*G( - v1,1 - v1,u1) + 21*G(0,0,v1)*G( - v1,
          - v1,u1) - 79/6*G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G( - v1,0,u1) - 5*
         G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1) + 24*G(0,0,v1)*
         G(0,u1) + 9*G(0,0,v1)*G(1,1 - v1,u1) - 16*G(0,0,v1)*G(1,u1) + 9*G(0,0
         ,v1)*G(1,0,u1) - 145/6*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1 - v1,u1) + 12*
         G(0,0,0,v1)*G( - v1,u1) + G(0,0,0,v1)*G(0,u1) - 9*G(0,0,0,v1)*G(1,u1)
          + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) - 9*G(0,0,1,1 - v1,u1) + 9*G(0,
         0,1,u1)*G(0,v1) - 9*G(0,0,1,u1)*G(1,v1) - 1/2*G(0,0,1,v1) + 2*G(0,0,1
         ,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,0,1,v1)*G(0,u1)
          - 4*G(0,0,1,v1)*G(1,u1) - 15*G(0,0,1,0,v1) + 7*G(0,1,1 - v1,1 - v1,
         u1) - 31/6*G(0,1,1 - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) + 7*G(0,1,1
          - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) - 21/2*G(0,1,u1)*Pi^2 + 31/6
         *G(0,1,u1)*G(0,v1) - 11*G(0,1,u1)*G(0,1,v1) - 31/6*G(0,1,u1)*G(1,v1)
          + 4*G(0,1,u1)*G(1,0,v1) + 7*G(0,1,u1)*G(1,1,v1) + 32/3*G(0,1,v1)*
         Pi^2 - 9*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1, - v1,
         u1) - 5/6*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,0,u1) - 4*G(0
         ,1,v1)*G(1 - v1,1,u1) + 13*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)
         *G( - v1, - v1,u1) + 5/6*G(0,1,v1)*G( - v1,u1) + 6*G(0,1,v1)*G( - v1,
         0,u1) - 2*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0, - v1,u1) - 79/6
         *G(0,1,v1)*G(0,u1) + 79/6*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,u1)
          + 13*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,
         v1) + 2*G(0,1,0,u1)*G(1,v1) + 21/2*G(0,1,0,v1) + 11*G(0,1,0,v1)*G(1
          - v1,u1) - 15*G(0,1,0,v1)*G( - v1,u1) + 15*G(0,1,0,v1)*G(0,u1) - 13*
         G(0,1,0,v1)*G(1,u1) - 15*G(0,1,0,0,v1) + 13*G(0,1,0,1,v1) + 15*G(0,1,
         1,1 - v1,u1) - 15*G(0,1,1,u1)*G(0,v1) + 15*G(0,1,1,u1)*G(1,v1) - 22*
         G(0,1,1,0,v1) - 15/2*G(1,1 - v1,1 - v1,u1) - 6*G(1,1 - v1,1 - v1,0,u1
         ) - 13*G(1,1 - v1, - v1,0,u1) + 107/6*G(1,1 - v1,u1) + 5/2*G(1,1 - v1
         ,u1)*Pi^2 - 6*G(1,1 - v1,0,1 - v1,u1) + 1/2*G(1,1 - v1,0,u1) - 5*G(1,
         1 - v1,1,1 - v1,u1) - 17*G(1,u1)*zeta3 - 245/36*G(1,u1)*Pi^2 + 107/6*
         G(1,u1)*G(1,v1) + 5/2*G(1,u1)*G(1,v1)*Pi^2 - 18*G(1,v1)*zeta3 + 3/2*
         G(1,v1)*Pi^2 + 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1,
          - v1,0,u1) - 28/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 15/2*G(1,v1)*G(1 - v1,
         0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1) + 9*G(1,v1)*G(1 - v1,0,1,u1) - 20/
         3*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1,1,0,u1) + 8*G(1,v1)*G(1
          - v1,1,1,u1) - 13*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1,
          - v1,0,u1) + 32/3*G(1,v1)*G( - v1,u1)*Pi^2 - 5/6*G(1,v1)*G( - v1,0,
         u1) - 6*G(1,v1)*G( - v1,0,0,u1) - 13*G(1,v1)*G( - v1,0,1,u1) - 15/2*
         G(1,v1)*G(1,1 - v1,u1) - 6*G(1,v1)*G(1,1 - v1,0,u1) - 5*G(1,v1)*G(1,1
          - v1,1,u1) - 6*G(1,0,1 - v1,1 - v1,u1) + 1/2*G(1,0,1 - v1,u1) - 6*G(
         1,0,1 - v1,u1)*G(1,v1) - 13*G(1,0, - v1,0,u1) + 20/3*G(1,0,u1)*Pi^2
          + 1/2*G(1,0,u1)*G(1,v1) - 7*G(1,0,u1)*G(1,0,v1) - 6*G(1,0,u1)*G(1,1,
         v1) + 107/6*G(1,0,v1) - 29/6*G(1,0,v1)*Pi^2 + 22*G(1,0,v1)*G(1 - v1,1
          - v1,u1) - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 15/2*G(1,0,v1)*G(1 - v1,
         u1) - 15*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 22*
         G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 5/6*G(
         1,0,v1)*G( - v1,u1) + 15*G(1,0,v1)*G( - v1,0,u1) + 17*G(1,0,v1)*G(1,1
          - v1,u1) + 31/3*G(1,0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) + 37/2*G(1
         ,0,0,v1) + 13*G(1,0,0,v1)*G(1 - v1,u1) - 15*G(1,0,0,v1)*G( - v1,u1)
          + 9*G(1,0,0,v1)*G(1,u1) - 6*G(1,0,0,0,v1) + 2*G(1,0,0,1,v1) + 11*G(1
         ,0,1,1 - v1,u1) + 11*G(1,0,1,u1)*G(1,v1) + 1/2*G(1,0,1,v1) - 9*G(1,0,
         1,v1)*G(1 - v1,u1) + 13*G(1,0,1,v1)*G( - v1,u1) + 11*G(1,0,1,0,v1) - 
         5*G(1,1,1 - v1,1 - v1,u1) - 17/6*G(1,1,1 - v1,u1) - 5*G(1,1,1 - v1,u1
         )*G(1,v1) + 2*G(1,1,1 - v1,0,u1) + 15/2*G(1,1,u1)*Pi^2 - 17/6*G(1,1,
         u1)*G(1,v1) - 5*G(1,1,u1)*G(1,1,v1) - 28/3*G(1,1,v1)*Pi^2 - 15/2*G(1,
         1,v1)*G(1,u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 29/6*
         G(1,1,0,v1) + 22*G(1,1,0,v1)*G(1 - v1,u1) - 22*G(1,1,0,v1)*G( - v1,u1
         ) + 17*G(1,1,0,v1)*G(1,u1) + 13*G(1,1,0,0,v1) - 9*G(1,1,0,1,v1) - 21*
         G(1,1,1,1 - v1,u1) - 21*G(1,1,1,u1)*G(1,v1) + 22*G(1,1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-2 * ( 1/9*Pi^2 + 2/3*G( - v1,0,u1) + 4/3*G(0, - v1,
         0,u1) + 2/3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,0,v1) - 10/9*G(0,v1)*
         Pi^2 - 2/3*G(0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0
         ,v1)*G(0, - v1,u1) + 4/3*G(0,v1)*G(1,0,u1) - 4/3*G(0,v1)*G(1,1,u1) - 
         2/3*G(0,0,v1) - 8/3*G(0,0,v1)*G(0,u1) + 4/3*G(0,0,v1)*G(1,u1) + 4/3*
         G(0,0,1,v1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(0
         ,1,0,v1) - 4/3*G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 + 2/9*G(1,v1)*Pi^2
          - 4/3*G(1,0,1 - v1,u1) - 4/3*G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1) + 4/3
         *G(1,0,0,v1) - 4/3*G(1,0,1,v1) + 4/3*G(1,1,1 - v1,u1) + 4/3*G(1,1,u1)
         *G(1,v1) - 8/3*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-1 * (  - 4/9*Pi^2 + 2/3*G(1 - v1,0,u1) - 2/3*G( - 
         v1,0,u1) + 2/3*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1) - 2/3*G(0,u1)*G(0,
         v1) + 2/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) + 5/3*G(0,v1)*Pi^2 - 
         2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0,1
          - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2/3*G(0,v1)*G(1,u1) - 2*G(0,v1)
         *G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1) + 4*G(0,0,v1)*G(0,u1
         ) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2*G(0,1,v1)*G(0,u1) + 2*G(0
         ,1,v1)*G(1,u1) - 2*G(0,1,0,v1) - 2/3*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,
         u1) - 4/3*G(1,u1)*Pi^2 - 2/3*G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 2*
         G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 2/3*G(1,0,v1) - 2*G(1,0,0,v1
         ) + 2*G(1,0,1,v1) - 2*G(1,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,
         1,0,v1) )

       + N*u1^5*[1-u1-v1]^-2 * (  - 2/3*G(0, - v1,0,u1) - 2/3*G(0,u1)*G(1,0,v1
         ) + 5/9*G(0,v1)*Pi^2 - 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*G(0,
          - v1,u1) - 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) + 4/3*G(0,0
         ,v1)*G(0,u1) - 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,0,1,v1) - 2/3*G(0,1,v1
         )*G(0,u1) + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,
         0,u1) - 4/9*G(1,u1)*Pi^2 - 1/9*G(1,v1)*Pi^2 + 2/3*G(1,0,1 - v1,u1) + 
         2/3*G(1,0,u1)*G(1,v1) - 2/3*G(1,0,0,v1) + 2/3*G(1,0,1,v1) - 2/3*G(1,1
         ,1 - v1,u1) - 2/3*G(1,1,u1)*G(1,v1) + 4/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-2 * ( 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( 1/2*Pi - 5/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 1/2*Pi + 2*G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 1/12*Pi^3 - 1/2*G(1 - v1, - v1,u1)*Pi + 1/2*
         G( - v1, - v1,u1)*Pi + G( - v1,u1)*Pi + 1/2*G( - v1,0,u1)*Pi + 1/2*G(
         0, - v1,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi + G(0,v1)*Pi - 1/2*G(0,v1)*G(
         1 - v1,u1)*Pi - 1/2*G(0,0,v1)*Pi - 1/2*G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi
          - G(0,1,u1)*Pi - 5/2*G(1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - Pi - G(1 - v1,1,u1)*Pi + G(0,v1)*Pi + G(0,
         v1)*G(1 - v1,u1)*Pi - G(0,1,u1)*Pi - 1/2*G(1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1 * ( 3*Pi - 2*Pi*zeta3 - Pi^3 + 3/2*G(1 - v1,1 - v1,u1)*Pi + 
         G(1 - v1,1 - v1,0,u1)*Pi - 3*G(1 - v1,1 - v1,1,u1)*Pi + G(1 - v1, - 
         v1,1 - v1,u1)*Pi - G(1 - v1, - v1, - v1,u1)*Pi + 1/2*G(1 - v1, - v1,
         u1)*Pi - G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + G(1 - v1,0,1 - v1,
         u1)*Pi - G(1 - v1,0, - v1,u1)*Pi + 3/2*G(1 - v1,0,u1)*Pi + G(1 - v1,0
         ,0,u1)*Pi - 3*G(1 - v1,0,1,u1)*Pi - 5/2*G(1 - v1,1,u1)*Pi - G( - v1,1
          - v1,0,u1)*Pi + 3*G( - v1,1 - v1,1,u1)*Pi - G( - v1, - v1,1 - v1,u1)
         *Pi + G( - v1, - v1, - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 5/2*G( - v1
         ,u1)*Pi + 1/3*G( - v1,u1)*Pi^3 - G( - v1,0,1 - v1,u1)*Pi + G( - v1,0,
          - v1,u1)*Pi - G( - v1,0,u1)*Pi - G( - v1,0,0,u1)*Pi + 3*G( - v1,0,1,
         u1)*Pi + G(0,1 - v1,1 - v1,u1)*Pi - G(0,1 - v1, - v1,u1)*Pi + 3/2*G(0
         ,1 - v1,u1)*Pi + G(0,1 - v1,u1)*G(1,v1)*Pi + G(0,1 - v1,0,u1)*Pi - 3*
         G(0,1 - v1,1,u1)*Pi - 3/2*G(0, - v1,u1)*Pi - 1/3*G(0,u1)*Pi^3 - 5/2*
         G(0,u1)*G(0,v1)*Pi + 3/2*G(0,u1)*G(1,v1)*Pi - G(0,u1)*G(1,0,v1)*Pi + 
         G(0,u1)*G(1,1,v1)*Pi - 2*G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 + 2*G(0,v1)*G(
         1 - v1,1 - v1,u1)*Pi - G(0,v1)*G(1 - v1, - v1,u1)*Pi - 3/2*G(0,v1)*G(
         1 - v1,u1)*Pi - G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,1 - v1,
         u1)*Pi + G(0,v1)*G( - v1, - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi - G(
         0,v1)*G(0,1 - v1,u1)*Pi + G(0,v1)*G(1,1 - v1,u1)*Pi + 3*G(0,v1)*G(1,
         u1)*Pi + G(0,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi + G(0,0,1 - v1
         ,u1)*Pi - G(0,0, - v1,u1)*Pi - G(0,0,u1)*G(0,v1)*Pi + G(0,0,u1)*G(1,
         v1)*Pi + 3/2*G(0,0,v1)*Pi + G(0,0,v1)*G(0,u1)*Pi - G(0,0,v1)*G(1,u1)*
         Pi + 2*G(0,0,1,u1)*Pi - 2*G(0,1,1 - v1,u1)*Pi + 5*G(0,1,u1)*Pi + 2*G(
         0,1,u1)*G(0,v1)*Pi - 2*G(0,1,u1)*G(1,v1)*Pi - 3/2*G(0,1,v1)*Pi - G(0,
         1,v1)*G(0,u1)*Pi + G(0,1,v1)*G(1,u1)*Pi + G(0,1,0,u1)*Pi - 2*G(0,1,0,
         v1)*Pi - 3*G(0,1,1,u1)*Pi - G(1,1 - v1,1 - v1,u1)*Pi + G(1,1 - v1, - 
         v1,u1)*Pi - 3*G(1,1 - v1,u1)*Pi - G(1,1 - v1,0,u1)*Pi + 3*G(1,1 - v1,
         1,u1)*Pi + 13/2*G(1,u1)*Pi + 1/3*G(1,u1)*Pi^3 - 3*G(1,u1)*G(1,v1)*Pi
          - G(1,v1)*Pi - 1/3*G(1,v1)*Pi^3 + G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3/
         2*G(1,v1)*G(1 - v1,u1)*Pi + G(1,v1)*G(1 - v1,0,u1)*Pi - G(1,v1)*G( - 
         v1, - v1,u1)*Pi - G(1,v1)*G( - v1,0,u1)*Pi - G(1,v1)*G(1,1 - v1,u1)*
         Pi - G(1,0,1 - v1,u1)*Pi + G(1,0, - v1,u1)*Pi + 3/2*G(1,0,u1)*Pi - G(
         1,0,u1)*G(1,v1)*Pi - 3/2*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1 - v1,u1)*Pi
          - 2*G(1,0,v1)*G( - v1,u1)*Pi + G(1,0,v1)*G(1,u1)*Pi - 2*G(1,0,1,u1)*
         Pi + 2*G(1,1,1 - v1,u1)*Pi - 9/2*G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*
         Pi + 3/2*G(1,1,v1)*Pi - G(1,1,v1)*G(1,u1)*Pi - G(1,1,0,u1)*Pi + 2*G(1
         ,1,0,v1)*Pi + 3*G(1,1,1,u1)*Pi )

       + i_*N^-1*v1 * (  - 2*Pi + 2*Pi*zeta3 + 5/6*Pi^3 - 3/2*G(1 - v1,1 - v1,
         u1)*Pi - G(1 - v1,1 - v1,0,u1)*Pi + 3*G(1 - v1,1 - v1,1,u1)*Pi - G(1
          - v1, - v1,1 - v1,u1)*Pi + G(1 - v1, - v1, - v1,u1)*Pi + 1/2*G(1 - 
         v1, - v1,u1)*Pi + G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - G(1 - v1,
         0,1 - v1,u1)*Pi + G(1 - v1,0, - v1,u1)*Pi - 3/2*G(1 - v1,0,u1)*Pi - 
         G(1 - v1,0,0,u1)*Pi + 3*G(1 - v1,0,1,u1)*Pi + 9/2*G(1 - v1,1,u1)*Pi
          + G( - v1,1 - v1,0,u1)*Pi - 3*G( - v1,1 - v1,1,u1)*Pi + G( - v1, - 
         v1,1 - v1,u1)*Pi - G( - v1, - v1, - v1,u1)*Pi + G( - v1,u1)*Pi - 1/3*
         G( - v1,u1)*Pi^3 + G( - v1,0,1 - v1,u1)*Pi - G( - v1,0, - v1,u1)*Pi
          + G( - v1,0,0,u1)*Pi - 3*G( - v1,0,1,u1)*Pi - G(0,1 - v1,1 - v1,u1)*
         Pi + G(0,1 - v1, - v1,u1)*Pi - 3/2*G(0,1 - v1,u1)*Pi - G(0,1 - v1,u1)
         *G(1,v1)*Pi - G(0,1 - v1,0,u1)*Pi + 3*G(0,1 - v1,1,u1)*Pi + 1/2*G(0,
          - v1,u1)*Pi + 1/2*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 + 3/2*G(0,u1)*G(0,v1
         )*Pi - 3/2*G(0,u1)*G(1,v1)*Pi + G(0,u1)*G(1,0,v1)*Pi - G(0,u1)*G(1,1,
         v1)*Pi - G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 - 2*G(0,v1)*G(1 - v1,1 - v1,u1
         )*Pi + G(0,v1)*G(1 - v1, - v1,u1)*Pi + 1/2*G(0,v1)*G(1 - v1,u1)*Pi + 
         G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi - G(0,v1)
         *G( - v1, - v1,u1)*Pi - G(0,v1)*G( - v1,0,u1)*Pi + G(0,v1)*G(0,1 - v1
         ,u1)*Pi - G(0,v1)*G(1,1 - v1,u1)*Pi - 3*G(0,v1)*G(1,u1)*Pi - G(0,v1)*
         G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - G(0,0,1 - v1,u1)*Pi + G(0,0,
          - v1,u1)*Pi + G(0,0,u1)*G(0,v1)*Pi - G(0,0,u1)*G(1,v1)*Pi - 1/2*G(0,
         0,v1)*Pi - G(0,0,v1)*G(0,u1)*Pi + G(0,0,v1)*G(1,u1)*Pi - 2*G(0,0,1,u1
         )*Pi + 2*G(0,1,1 - v1,u1)*Pi - 3*G(0,1,u1)*Pi - 2*G(0,1,u1)*G(0,v1)*
         Pi + 2*G(0,1,u1)*G(1,v1)*Pi + 3/2*G(0,1,v1)*Pi + G(0,1,v1)*G(0,u1)*Pi
          - G(0,1,v1)*G(1,u1)*Pi - G(0,1,0,u1)*Pi + 2*G(0,1,0,v1)*Pi + 3*G(0,1
         ,1,u1)*Pi + G(1,1 - v1,1 - v1,u1)*Pi - G(1,1 - v1, - v1,u1)*Pi + 3*G(
         1,1 - v1,u1)*Pi + G(1,1 - v1,0,u1)*Pi - 3*G(1,1 - v1,1,u1)*Pi - 3/2*
         G(1,u1)*Pi - 1/3*G(1,u1)*Pi^3 + 3*G(1,u1)*G(1,v1)*Pi + G(1,v1)*Pi + 1/
         3*G(1,v1)*Pi^3 - G(1,v1)*G(1 - v1, - v1,u1)*Pi - 3/2*G(1,v1)*G(1 - v1
         ,u1)*Pi - G(1,v1)*G(1 - v1,0,u1)*Pi + G(1,v1)*G( - v1, - v1,u1)*Pi + 
         G(1,v1)*G( - v1,0,u1)*Pi + G(1,v1)*G(1,1 - v1,u1)*Pi + G(1,0,1 - v1,
         u1)*Pi - G(1,0, - v1,u1)*Pi - 3/2*G(1,0,u1)*Pi + G(1,0,u1)*G(1,v1)*Pi
          + 1/2*G(1,0,v1)*Pi - 2*G(1,0,v1)*G(1 - v1,u1)*Pi + 2*G(1,0,v1)*G( - 
         v1,u1)*Pi - G(1,0,v1)*G(1,u1)*Pi + 2*G(1,0,1,u1)*Pi - 2*G(1,1,1 - v1,
         u1)*Pi + 9/2*G(1,1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi - 3/2*G(1,1,v1)*Pi
          + G(1,1,v1)*G(1,u1)*Pi + G(1,1,0,u1)*Pi - 2*G(1,1,0,v1)*Pi - 3*G(1,1
         ,1,u1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 1/6*Pi^3 + G(1 - v1, - v1,u1)*Pi - G(
          - v1, - v1,u1)*Pi - G( - v1,0,u1)*Pi - G(0, - v1,u1)*Pi - G(0,u1)*G(
         0,v1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi + G(0,0,v1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( 4*G(1 - v1,1,u1)*Pi - 4*G(0,v1)*G(1 - v1,u1
         )*Pi + 4*G(0,1,u1)*Pi + 3*G(1,u1)*Pi - 4*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * ( 3/2*Pi - 2*G(1 - v1,1,u1)*Pi - 4*G(0,v1)*Pi
          + 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,1,u1)*Pi + G(1,u1)*Pi + 2*G(1,0,
         v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - 5/2*Pi + 2/3*Pi^3 - 5/2*G(1 - v1,u1)*Pi
          - 2*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)*
         Pi + 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi
          + 2*G(0, - v1,u1)*Pi - 3/2*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0
         ,u1)*G(1,v1)*Pi + 3*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1
         )*G( - v1,u1)*Pi - 2*G(0,0,u1)*Pi + 4*G(0,1,u1)*Pi + 3/2*G(1,u1)*Pi
          - 5/2*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*u1 * (  - 2*Pi + 6*Pi*zeta3 - 1/6*Pi^3 - 9/2*G(1 - v1,1 - v1,
         u1)*Pi - 3*G(1 - v1,1 - v1,0,u1)*Pi + 9*G(1 - v1,1 - v1,1,u1)*Pi - 3*
         G(1 - v1, - v1,1 - v1,u1)*Pi + 3*G(1 - v1, - v1, - v1,u1)*Pi + 11/2*
         G(1 - v1, - v1,u1)*Pi + 3*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 - 3*G(1
          - v1,0,1 - v1,u1)*Pi + 3*G(1 - v1,0, - v1,u1)*Pi - 1/2*G(1 - v1,0,u1
         )*Pi - 3*G(1 - v1,0,0,u1)*Pi + 9*G(1 - v1,0,1,u1)*Pi + 3/2*G(1 - v1,1
         ,u1)*Pi + 4*G( - v1,1 - v1,u1)*Pi + 3*G( - v1,1 - v1,0,u1)*Pi - 9*G(
          - v1,1 - v1,1,u1)*Pi + 3*G( - v1, - v1,1 - v1,u1)*Pi - 3*G( - v1, - 
         v1, - v1,u1)*Pi - 4*G( - v1, - v1,u1)*Pi + 2*G( - v1,u1)*Pi - G( - v1
         ,u1)*Pi^3 + 3*G( - v1,0,1 - v1,u1)*Pi - 3*G( - v1,0, - v1,u1)*Pi + 3*
         G( - v1,0,0,u1)*Pi - 9*G( - v1,0,1,u1)*Pi - 3*G(0,1 - v1,1 - v1,u1)*
         Pi + 3*G(0,1 - v1, - v1,u1)*Pi - 1/2*G(0,1 - v1,u1)*Pi - 3*G(0,1 - v1
         ,u1)*G(1,v1)*Pi - 3*G(0,1 - v1,0,u1)*Pi + 9*G(0,1 - v1,1,u1)*Pi + 3/2
         *G(0, - v1,u1)*Pi - 3/2*G(0,u1)*Pi + G(0,u1)*Pi^3 + 1/2*G(0,u1)*G(0,
         v1)*Pi - 1/2*G(0,u1)*G(1,v1)*Pi + 3*G(0,u1)*G(1,0,v1)*Pi - 3*G(0,u1)*
         G(1,1,v1)*Pi - G(0,v1)*Pi^3 - 6*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 3*G(
         0,v1)*G(1 - v1, - v1,u1)*Pi + 19/2*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,v1
         )*G(1 - v1,0,u1)*Pi + 6*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 3*G(0,v1)*G(
          - v1, - v1,u1)*Pi - 4*G(0,v1)*G( - v1,u1)*Pi - 3*G(0,v1)*G( - v1,0,
         u1)*Pi + 3*G(0,v1)*G(0,1 - v1,u1)*Pi - 3*G(0,v1)*G(1,1 - v1,u1)*Pi - 
         5*G(0,v1)*G(1,u1)*Pi - 3*G(0,v1)*G(1,0,u1)*Pi + 6*G(0,v1)*G(1,1,u1)*
         Pi - 3*G(0,0,1 - v1,u1)*Pi + 3*G(0,0, - v1,u1)*Pi + 4*G(0,0,u1)*Pi + 
         3*G(0,0,u1)*G(0,v1)*Pi - 3*G(0,0,u1)*G(1,v1)*Pi - 11/2*G(0,0,v1)*Pi
          - 3*G(0,0,v1)*G(0,u1)*Pi + 3*G(0,0,v1)*G(1,u1)*Pi - 6*G(0,0,1,u1)*Pi
          + 6*G(0,1,1 - v1,u1)*Pi - 13*G(0,1,u1)*Pi - 6*G(0,1,u1)*G(0,v1)*Pi
          + 6*G(0,1,u1)*G(1,v1)*Pi + 9/2*G(0,1,v1)*Pi + 3*G(0,1,v1)*G(0,u1)*Pi
          - 3*G(0,1,v1)*G(1,u1)*Pi - 3*G(0,1,0,u1)*Pi + 6*G(0,1,0,v1)*Pi + 9*
         G(0,1,1,u1)*Pi + 3*G(1,1 - v1,1 - v1,u1)*Pi - 3*G(1,1 - v1, - v1,u1)*
         Pi + 5*G(1,1 - v1,u1)*Pi + 3*G(1,1 - v1,0,u1)*Pi - 9*G(1,1 - v1,1,u1)
         *Pi - 9/2*G(1,u1)*Pi - G(1,u1)*Pi^3 + 5*G(1,u1)*G(1,v1)*Pi + 3*G(1,v1
         )*Pi + G(1,v1)*Pi^3 - 3*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 9/2*G(1,v1)*
         G(1 - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,0,u1)*Pi + 3*G(1,v1)*G( - v1, - 
         v1,u1)*Pi + 4*G(1,v1)*G( - v1,u1)*Pi + 3*G(1,v1)*G( - v1,0,u1)*Pi + 3
         *G(1,v1)*G(1,1 - v1,u1)*Pi + 3*G(1,0,1 - v1,u1)*Pi - 3*G(1,0, - v1,u1
         )*Pi - 9/2*G(1,0,u1)*Pi + 3*G(1,0,u1)*G(1,v1)*Pi + 19/2*G(1,0,v1)*Pi
          - 6*G(1,0,v1)*G(1 - v1,u1)*Pi + 6*G(1,0,v1)*G( - v1,u1)*Pi - 3*G(1,0
         ,v1)*G(1,u1)*Pi + 6*G(1,0,1,u1)*Pi - 6*G(1,1,1 - v1,u1)*Pi + 19/2*G(1
         ,1,u1)*Pi - 6*G(1,1,u1)*G(1,v1)*Pi - 9/2*G(1,1,v1)*Pi + 3*G(1,1,v1)*
         G(1,u1)*Pi + 3*G(1,1,0,u1)*Pi - 6*G(1,1,0,v1)*Pi - 9*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1 * ( 2*Pi - 4*Pi*zeta3 + 1/3*Pi^3 + 3*G(1 - v1,1 - v1,u1
         )*Pi + 2*G(1 - v1,1 - v1,0,u1)*Pi - 6*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(
         1 - v1, - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1, - v1,u1)*Pi - 5*G(1 - 
         v1, - v1,u1)*Pi + 1/2*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi^3 + 2*G(1
          - v1,0,1 - v1,u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi + G(1 - v1,0,u1)*Pi
          + 2*G(1 - v1,0,0,u1)*Pi - 6*G(1 - v1,0,1,u1)*Pi - 3*G(1 - v1,1,u1)*
         Pi - 2*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 6*G( - v1,
         1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1, - 
         v1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi - 9/2*G( - v1,u1)*Pi + 2/3*G( - v1
         ,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 2*G( - v1,0, - v1,u1)*Pi - 2*
         G( - v1,0,0,u1)*Pi + 6*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1,1 - v1,u1)*
         Pi - 2*G(0,1 - v1, - v1,u1)*Pi + G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)
         *G(1,v1)*Pi + 2*G(0,1 - v1,0,u1)*Pi - 6*G(0,1 - v1,1,u1)*Pi - 3*G(0,
          - v1,u1)*Pi + 5/2*G(0,u1)*Pi - 2/3*G(0,u1)*Pi^3 - G(0,u1)*G(0,v1)*Pi
          + G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,0,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*
         Pi - 1/2*G(0,v1)*Pi + 2/3*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,1 - v1,u1
         )*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 5*G(0,v1)*G(1 - v1,u1)*Pi - 
         2*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0
         ,v1)*G( - v1, - v1,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi + 2*G(0,v1)*G(
          - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,u1)*Pi + 2*G(0,v1)*G(1,1 - v1,
         u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(
         1,1,u1)*Pi + 2*G(0,0,1 - v1,u1)*Pi - 2*G(0,0, - v1,u1)*Pi - 2*G(0,0,
         u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 5*G(0,0,v1
         )*Pi + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,1,u1
         )*Pi - 4*G(0,1,1 - v1,u1)*Pi + 4*G(0,1,u1)*Pi + 4*G(0,1,u1)*G(0,v1)*
         Pi - 4*G(0,1,u1)*G(1,v1)*Pi - 3*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi
          + 2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi - 4*G(0,1,0,v1)*Pi - 6*
         G(0,1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*Pi + 2*G(1,1 - v1, - v1,u1)*
         Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0,u1)*Pi + 6*G(1,1 - v1,1,u1)
         *Pi - 5/2*G(1,u1)*Pi + 2/3*G(1,u1)*Pi^3 - 2*G(1,u1)*G(1,v1)*Pi + 1/2*
         G(1,v1)*Pi - 2/3*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3*
         G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,
         u1)*Pi - 2*G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0,1 - v1,u1)*Pi + 2*G(1,
         0, - v1,u1)*Pi + 3*G(1,0,u1)*Pi - 2*G(1,0,u1)*G(1,v1)*Pi - 5*G(1,0,v1
         )*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,v1)*G( - v1,u1)*Pi + 2*
         G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,1,u1)*Pi + 4*G(1,1,1 - v1,u1)*Pi - 5*
         G(1,1,u1)*Pi + 4*G(1,1,u1)*G(1,v1)*Pi + 3*G(1,1,v1)*Pi - 2*G(1,1,v1)*
         G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 4*G(1,1,0,v1)*Pi + 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-1 * ( 1/12*Pi^3 - 1/2*G(1 - v1, - v1,u1)*Pi
          + 1/2*G( - v1, - v1,u1)*Pi + 1/2*G( - v1,0,u1)*Pi + 1/2*G(0, - v1,u1
         )*Pi + 1/2*G(0,u1)*G(0,v1)*Pi - 1/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0
         ,0,v1)*Pi - 1/2*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-4 * (  - 3*G(1 - v1,1,u1)*Pi + 3*G(0,v1)*G(1 - 
         v1,u1)*Pi - 3*G(0,1,u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-3 * ( 3*G(1 - v1,1,u1)*Pi + 3*G(0,v1)*Pi - 3*G(
         0,v1)*G(1 - v1,u1)*Pi + 3*G(0,1,u1)*Pi - 3*G(1,u1)*Pi - 3*G(1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[u1+v1]^-2 * ( 3/2*Pi - 1/4*Pi^3 + 1/2*G(1 - v1, - v1,u1
         )*Pi + 1/2*G(1 - v1,0,u1)*Pi - 3/2*G(1 - v1,1,u1)*Pi + 1/2*G( - v1,1
          - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 1/2*G( - v1,0,u1)*Pi + 1/2*G(0,
         1 - v1,u1)*Pi - G(0, - v1,u1)*Pi - G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*
         G(1,v1)*Pi - 3/2*G(0,v1)*Pi + 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,
         v1)*G( - v1,u1)*Pi + 1/2*G(0,0,u1)*Pi + 1/2*G(0,0,v1)*Pi - 3/2*G(0,1,
         u1)*Pi + 3/2*G(1,u1)*Pi + 1/2*G(1,v1)*G( - v1,u1)*Pi + 3/2*G(1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[u1+v1]^-1 * (  - 1/4*Pi^3 + 1/2*G(1 - v1, - v1,u1)*Pi
          + 1/2*G(1 - v1,u1)*Pi + 1/2*G(1 - v1,0,u1)*Pi - 3/2*G(1 - v1,1,u1)*
         Pi + 1/2*G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 3/2*G( - v1,
         u1)*Pi - 1/2*G( - v1,0,u1)*Pi + 1/2*G(0,1 - v1,u1)*Pi - G(0, - v1,u1)
         *Pi - G(0,u1)*Pi - G(0,u1)*G(0,v1)*Pi + 1/2*G(0,u1)*G(1,v1)*Pi + 1/2*
         G(0,v1)*Pi + 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi
          + 1/2*G(0,0,u1)*Pi + 1/2*G(0,0,v1)*Pi - 3/2*G(0,1,u1)*Pi - G(1,u1)*
         Pi + 1/2*G(1,v1)*Pi + 1/2*G(1,v1)*G( - v1,u1)*Pi + 3/2*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2 * (  - 6*Pi*zeta3 + Pi^3 + 2*G(1 - v1,1 - v1, - v1,u1)*
         Pi + 3*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi - 10*G(1
          - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1, - v1,1 - v1,u1)*Pi - 6*G(1 - v1,
          - v1, - v1,u1)*Pi - 7*G(1 - v1, - v1,u1)*Pi - 2*G(1 - v1, - v1,0,u1)
         *Pi + 2*G(1 - v1,u1)*Pi - 5/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1
         ,u1)*Pi - 6*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi - 10*G(1
          - v1,0,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi - 3*G( - v1,1 - v1,
         u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 10*G( - v1,1 - v1,1,u1)*Pi - 4*
         G( - v1, - v1,1 - v1,u1)*Pi + 6*G( - v1, - v1, - v1,u1)*Pi + 5*G( - 
         v1, - v1,u1)*Pi + 2*G( - v1, - v1,0,u1)*Pi - 6*G( - v1,u1)*Pi + 5/3*
         G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 6*G( - v1,0, - v1,u1)*
         Pi + 2*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 10*G( - v1,0,1,u1)*
         Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 6*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,1
          - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 10*G(0,1 - v1,1,u1)*Pi
          + 6*G(0,u1)*Pi - 2/3*G(0,u1)*Pi^3 + 2*G(0,u1)*G(0,v1)*Pi - 6*G(0,u1)
         *G(1,0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 6*G(0,v1)*Pi + 5/3*G(0,v1)*
         Pi^3 + 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1, - v1,u1
         )*Pi - 9*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,v1)*G(1 - v1,0,u1)*Pi - 8*G(
         0,v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,u1)*Pi + 3*G(0,
         v1)*G( - v1,u1)*Pi + 6*G(0,v1)*G( - v1,0,u1)*Pi - 6*G(0,v1)*G(0,1 - 
         v1,u1)*Pi + 6*G(0,v1)*G(1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi + 4*G(
         0,v1)*G(1,0,u1)*Pi - 6*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi
          - 6*G(0,0, - v1,u1)*Pi - 3*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 4
         *G(0,0,u1)*G(1,v1)*Pi + 3*G(0,0,v1)*Pi + 2*G(0,0,v1)*G(1 - v1,u1)*Pi
          - 2*G(0,0,v1)*G( - v1,u1)*Pi + 6*G(0,0,v1)*G(0,u1)*Pi - 6*G(0,0,v1)*
         G(1,u1)*Pi - 2*G(0,0,0,v1)*Pi + 6*G(0,0,1,u1)*Pi - 6*G(0,1,1 - v1,u1)
         *Pi + 7*G(0,1,u1)*Pi + 6*G(0,1,u1)*G(0,v1)*Pi - 6*G(0,1,u1)*G(1,v1)*
         Pi - 3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi
          + 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 10*G(0,1,1,u1)*Pi - 4*G(1,1
          - v1,1 - v1,u1)*Pi + 6*G(1,1 - v1, - v1,u1)*Pi - 2*G(1,1 - v1,u1)*Pi
          - 4*G(1,1 - v1,0,u1)*Pi + 10*G(1,1 - v1,1,u1)*Pi - 2*G(1,u1)*Pi + 2/
         3*G(1,u1)*Pi^3 - 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*Pi - 5/3*G(1,v1)*
         Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3*G(1,v1)*G(1 - v1,u1)*Pi + 
         4*G(1,v1)*G(1 - v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 3*G(1,
         v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,v1)*G(1,1 - 
         v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi + 6*G(1,0, - v1,u1)*Pi + 3*G(1,0,u1
         )*Pi - 4*G(1,0,u1)*G(1,v1)*Pi - 9*G(1,0,v1)*Pi + 8*G(1,0,v1)*G(1 - v1
         ,u1)*Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi + 6*G(1,0,v1)*G(1,u1)*Pi + 2*G(1
         ,0,0,v1)*Pi - 6*G(1,0,1,u1)*Pi + 6*G(1,1,1 - v1,u1)*Pi - 5*G(1,1,u1)*
         Pi + 6*G(1,1,u1)*G(1,v1)*Pi + 3*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi
          - 4*G(1,1,0,u1)*Pi + 8*G(1,1,0,v1)*Pi + 10*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^2*v1 * ( 2*Pi*zeta3 - 2*G(1 - v1,1 - v1, - v1,u1)*Pi - 2*
         G(1 - v1,1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi + 4*G(1 - v1, - v1, - v1,u1)*Pi + 2*G(1 - v1, - 
         v1,0,u1)*Pi - 2*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1
          - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi + 4*
         G(1 - v1,0,1,u1)*Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - v1,1 - 
         v1,0,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*
         Pi - 4*G( - v1, - v1, - v1,u1)*Pi - 2*G( - v1, - v1,0,u1)*Pi + 2*G(
          - v1,u1)*Pi - G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 4*G( - 
         v1,0, - v1,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*
         G(0,1 - v1,1 - v1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,
         u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 2*G(
         0,u1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 2*G(0,v1
         )*Pi - G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(
         1 - v1, - v1,u1)*Pi + 4*G(0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1
         ,1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0
         ,u1)*Pi + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,v1)*G(1,1 - v1,u1)*Pi
          - 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1,
         u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*
         G(1,v1)*Pi - 2*G(0,0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*G( - v1,u1)*Pi
          - 4*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi + 2*G(0,0,0,v1)*Pi
          - 2*G(0,0,1,u1)*Pi + 2*G(0,1,1 - v1,u1)*Pi - 2*G(0,1,u1)*G(0,v1)*Pi
          + 2*G(0,1,u1)*G(1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,
         u1)*Pi - 2*G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi + 2*
         G(1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,0
         ,u1)*Pi - 4*G(1,1 - v1,1,u1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi + G(1,
         v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,0,u1)
         *Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi + 2
         *G(1,v1)*G(1,1 - v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - v1,u1
         )*Pi + 2*G(1,0,u1)*G(1,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0
         ,v1)*G( - v1,u1)*Pi - 4*G(1,0,v1)*G(1,u1)*Pi - 2*G(1,0,0,v1)*Pi + 2*
         G(1,0,1,u1)*Pi - 2*G(1,1,1 - v1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi + 2*
         G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4*G(1,1,0,v1)*Pi - 4*G(1,1,
         1,u1)*Pi )

       + i_*N^-1*u1^3 * ( 2*Pi*zeta3 - 2*G(1 - v1,1 - v1, - v1,u1)*Pi - 2*G(1
          - v1,1 - v1,0,u1)*Pi + 4*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1
         ,1 - v1,u1)*Pi + 4*G(1 - v1, - v1, - v1,u1)*Pi + 2*G(1 - v1, - v1,0,
         u1)*Pi - 2*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,
         u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi + 4*G(1 - 
         v1,0,1,u1)*Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - v1,1 - v1,0,u1
         )*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*Pi - 4*
         G( - v1, - v1, - v1,u1)*Pi - 2*G( - v1, - v1,0,u1)*Pi + 2*G( - v1,u1)
         *Pi - G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 4*G( - v1,0, - 
         v1,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*G(0,1 - 
         v1,1 - v1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,u1)*G(1,
         v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi - 2*G(0,u1)*Pi
          + 4*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 2*G(0,v1)*Pi - 
         G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi + 4*G(0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1
         ,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0,u1)*Pi
          + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,v1)*G(1,1 - v1,u1)*Pi - 2*G(0,
         v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi + 4
         *G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi
          - 2*G(0,0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*G( - v1,u1)*Pi - 4*G(0,0
         ,v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi + 2*G(0,0,0,v1)*Pi - 2*G(0,0
         ,1,u1)*Pi + 2*G(0,1,1 - v1,u1)*Pi - 2*G(0,1,u1)*G(0,v1)*Pi + 2*G(0,1,
         u1)*G(1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi - 2*
         G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi + 2*G(1,1 - v1,1
          - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,0,u1)*Pi - 4*
         G(1,1 - v1,1,u1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi + G(1,v1)*Pi^3 - 2*
         G(1,v1)*G(1 - v1, - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,
         v1)*G( - v1, - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1
         ,1 - v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - v1,u1)*Pi + 2*G(1
         ,0,u1)*G(1,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*G( - v1
         ,u1)*Pi - 4*G(1,0,v1)*G(1,u1)*Pi - 2*G(1,0,0,v1)*Pi + 2*G(1,0,1,u1)*
         Pi - 2*G(1,1,1 - v1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi + 2*G(1,1,v1)*G(1
         ,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4*G(1,1,0,v1)*Pi - 4*G(1,1,1,u1)*Pi )

       + i_*Nf * ( 2/9*Pi^3 + 2/3*G(1 - v1,1 - v1,u1)*Pi - 1/3*G(1 - v1, - v1,
         u1)*Pi + 1/3*G(1 - v1,0,u1)*Pi - 1/3*G(1 - v1,1,u1)*Pi - 1/3*G( - v1,
         1 - v1,u1)*Pi + 1/3*G(0,1 - v1,u1)*Pi - 1/3*G(0, - v1,u1)*Pi + 1/3*G(
         0,u1)*Pi - G(0,u1)*G(0,v1)*Pi + 1/3*G(0,u1)*G(1,v1)*Pi - 2/3*G(0,v1)*
         Pi - G(0,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 2/3*G(0,
         v1)*G(1,u1)*Pi + 2/3*G(0,0,u1)*Pi + 5/3*G(0,0,v1)*Pi - 1/3*G(0,1,u1)*
         Pi - 4/3*G(0,1,v1)*Pi + 2/3*G(1,v1)*G(1 - v1,u1)*Pi - 1/3*G(1,v1)*G(
          - v1,u1)*Pi - 1/3*G(1,0,u1)*Pi - G(1,0,v1)*Pi + 2/3*G(1,1,v1)*Pi )

       + i_*Nf*v1 * (  - 2/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 1/3*G(1 - v1,
          - v1,u1)*Pi - 1/3*G(1 - v1,0,u1)*Pi + 1/3*G(1 - v1,1,u1)*Pi + 1/3*G(
          - v1,1 - v1,u1)*Pi - 1/3*G(0,1 - v1,u1)*Pi + 1/3*G(0, - v1,u1)*Pi - 
         1/3*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi - 1/3*G(0,u1)*G(1,v1)*Pi + 2/3*G(
         0,v1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 2/3
         *G(0,v1)*G(1,u1)*Pi - 2/3*G(0,0,u1)*Pi - 5/3*G(0,0,v1)*Pi + 1/3*G(0,1
         ,u1)*Pi + 4/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi + 1/3*G(1,v1
         )*G( - v1,u1)*Pi + 1/3*G(1,0,u1)*Pi + G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi
          )

       + i_*Nf*u1*[u1+v1]^-1 * ( 1/3*Pi - 2/3*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*Pi
          - 2/3*G(1,v1)*Pi )

       + i_*Nf*u1 * (  - 1/3*Pi - 2/3*Pi^3 - 2*G(1 - v1,1 - v1,u1)*Pi + G(1 - 
         v1, - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + G(1 - v1,
         1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*
         Pi - G(0,u1)*Pi + 3*G(0,u1)*G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi + 2/3*G(0
         ,v1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 2*G(
         0,v1)*G(1,u1)*Pi - 2*G(0,0,u1)*Pi - 5*G(0,0,v1)*Pi + G(0,1,u1)*Pi + 4
         *G(0,1,v1)*Pi + 2/3*G(1,v1)*Pi - 2*G(1,v1)*G(1 - v1,u1)*Pi + G(1,v1)*
         G( - v1,u1)*Pi + G(1,0,u1)*Pi + 3*G(1,0,v1)*Pi - 2*G(1,1,v1)*Pi )

       + i_*Nf*u1*v1 * ( 4/9*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(
          - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi + 
         2/3*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,u1)*G(1,v1)*Pi - 4/3*
         G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi
          + 4/3*G(0,v1)*G(1,u1)*Pi + 4/3*G(0,0,u1)*Pi + 10/3*G(0,0,v1)*Pi - 2/
         3*G(0,1,u1)*Pi - 8/3*G(0,1,v1)*Pi + 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 2/3
         *G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 4/3*G(1
         ,1,v1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-2 * ( 1/3*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*Pi + 1/3*
         G(1,v1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-1 * ( 1/3*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*Pi + 1/3*
         G(1,v1)*Pi )

       + i_*Nf*u1^2 * ( 8/9*Pi^3 + 8/3*G(1 - v1,1 - v1,u1)*Pi - 4/3*G(1 - v1,
          - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi + 4/3*G(1 - v1,0,u1)*Pi - 4/3*G(1
          - v1,1,u1)*Pi - 4/3*G( - v1,1 - v1,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi - 
         4/3*G(0, - v1,u1)*Pi + 2/3*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 4/3*G(
         0,u1)*G(1,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 8/3*G(0,v1)*G( - v1,u1
         )*Pi + 8/3*G(0,v1)*G(1,u1)*Pi + 8/3*G(0,0,u1)*Pi + 20/3*G(0,0,v1)*Pi
          - 4/3*G(0,1,u1)*Pi - 16/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*Pi + 8/3*G(1,v1
         )*G(1 - v1,u1)*Pi - 4/3*G(1,v1)*G( - v1,u1)*Pi - 4/3*G(1,0,u1)*Pi - 4
         *G(1,0,v1)*Pi + 8/3*G(1,1,v1)*Pi )

       + i_*Nf*u1^2*v1 * (  - 4/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1
          - v1, - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi + 
         2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3*G(0, - v1,u1)
         *Pi + 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1
          - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*Pi - 
         4/3*G(0,0,u1)*Pi - 10/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 8/3*G(0,1,
         v1)*Pi - 4/3*G(1,v1)*G(1 - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/
         3*G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*Nf*u1^3 * (  - 4/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1, - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi + 2/3
         *G( - v1,1 - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2/3*G(0, - v1,u1)*Pi
          + 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1 - v1
         ,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*Pi - 4/3*
         G(0,0,u1)*Pi - 10/3*G(0,0,v1)*Pi + 2/3*G(0,1,u1)*Pi + 8/3*G(0,1,v1)*
         Pi - 4/3*G(1,v1)*G(1 - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*
         G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*N*u1^-2 * ( 7/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 7/2*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 7/2*Pi - 2/3*G(1 - v1,1,u1)*Pi + 4/3*G( - v1,1 - v1,u1
         )*Pi + 4/3*G( - v1,0,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1
         )*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi - 5/2*G(1,u1)*Pi + 2/3*G(1,u1)*
         G(1,v1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,
         1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 7/2*Pi + 5/3*G(1 - v1,1,u1)*Pi - 7/3*G( - v1,1
          - v1,u1)*Pi + G( - v1, - v1,u1)*Pi - 7/3*G( - v1,0,u1)*Pi + 7/3*G(0,
         v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi - 2/3*G(1,1 - v1,u1)*Pi
          - 5/3*G(1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 7/3*G(1,v1)*G( - v1,u1)*
         Pi - 2/3*G(1,0,u1)*Pi - 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^-1*v1^2 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*Pi
          - 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,u1
         )*Pi + 4/3*G(1,u1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*v1^3 * ( 5/3*G(1 - v1,1,u1)*Pi - 5/3*G( - v1,1 - v1,u1)*Pi
          + 5/3*G( - v1, - v1,u1)*Pi - 5/3*G( - v1,0,u1)*Pi + 5/3*G(0,v1)*G(
          - v1,u1)*Pi - 2/3*G(1,u1)*Pi - 5/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*v1^4 * (  - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G( - v1,1 - v1,u1)
         *Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*
         G( - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1, - v1,
         u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,
         v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi + 2/3
         *G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 1/4*Pi^3 - 3/2*G(1 - v1, - v1,u1)*Pi - 1/2*G(
          - v1, - v1,u1)*Pi + 4*G( - v1,u1)*Pi + 3/2*G( - v1,0,u1)*Pi + 3/2*G(
         0, - v1,u1)*Pi + 3/2*G(0,u1)*G(0,v1)*Pi + 4*G(0,v1)*Pi - 3/2*G(0,v1)*
         G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi - 3/2*G(0,0,v1)*Pi - 2/3*G(1
         ,u1)*Pi - 3/2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9/2*G(1 - v1,1,u1)*Pi + 9/2*G(0,v1)*G(1 - v1,
         u1)*Pi - 9/2*G(0,1,u1)*Pi - 45/4*G(1,u1)*Pi + 9/2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 43/6*Pi + Pi^3 - 4/3*G(1 - v1,u1)*Pi - 2*G(1
          - v1,0,u1)*Pi + 11/2*G(1 - v1,1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi - 4/3*
         G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 35/6*G(0,
         v1)*Pi - 7/2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,v1)*
         Pi + 11/2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 31/4*G(1,u1)*Pi - 4/3*G(1,
         v1)*Pi - 7/2*G(1,0,v1)*Pi )

       + i_*N * ( 21*Pi - 3*Pi*zeta3 + 5/18*Pi^3 + 2*G(1 - v1,1 - v1, - v1,u1)
         *Pi - 37/6*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi - G(1
          - v1,1 - v1,1,u1)*Pi - G(1 - v1, - v1,1 - v1,u1)*Pi - 5*G(1 - v1, - 
         v1, - v1,u1)*Pi - 14/3*G(1 - v1, - v1,u1)*Pi - 2*G(1 - v1, - v1,0,u1)
         *Pi - 2*G(1 - v1,0,1 - v1,u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi - 4/3*G(
         1 - v1,0,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi - G(1 - v1,0,1,u1)*Pi + G(1
          - v1,1,1 - v1,u1)*Pi + 1/3*G(1 - v1,1,u1)*Pi + G(1 - v1,1,0,u1)*Pi
          - 4*G(1 - v1,1,1,u1)*Pi - 3*G( - v1,1 - v1, - v1,u1)*Pi - 2/3*G( - 
         v1,1 - v1,u1)*Pi + 3*G( - v1,1 - v1,0,u1)*Pi + 3*G( - v1,1 - v1,1,u1)
         *Pi - G( - v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 1/
         3*G( - v1, - v1,u1)*Pi - G( - v1, - v1,0,u1)*Pi - 6*G( - v1,u1)*Pi - 
         2/3*G( - v1,u1)*Pi^3 + 3*G( - v1,0,1 - v1,u1)*Pi - 3/2*G( - v1,0,u1)*
         Pi + 3*G( - v1,0,0,u1)*Pi + 3*G( - v1,0,1,u1)*Pi - 2*G(0,1 - v1,1 - 
         v1,u1)*Pi - 2*G(0,1 - v1, - v1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi - 2*G(0
         ,1 - v1,u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi - G(0,1 - v1,1,u1)*Pi
          + G(0, - v1,1 - v1,u1)*Pi - 4*G(0, - v1, - v1,u1)*Pi - 2/3*G(0, - v1
         ,u1)*Pi + G(0, - v1,u1)*G(1,v1)*Pi + G(0, - v1,0,u1)*Pi + 31/6*G(0,u1
         )*Pi + 3/2*G(0,u1)*Pi^3 + 6*G(0,u1)*G(0,v1)*Pi - 4/3*G(0,u1)*G(1,v1)*
         Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 3/2*G(0,v1)*Pi - 2/3*G(0,v1)*Pi^3 + 6*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - G(0,v1)*G(1 - v1, - v1,u1)*Pi - 7/2*
         G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*G( - 
         v1,1 - v1,u1)*Pi + 5*G(0,v1)*G( - v1, - v1,u1)*Pi - 1/6*G(0,v1)*G( - 
         v1,u1)*Pi - 3*G(0,v1)*G( - v1,0,u1)*Pi - 3*G(0,v1)*G(0, - v1,u1)*Pi
          + G(0,v1)*G(1,1 - v1,u1)*Pi + 6*G(0,v1)*G(1,u1)*Pi - 2*G(0,v1)*G(1,0
         ,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi - 2*G(0,0,
          - v1,u1)*Pi - 2/3*G(0,0,u1)*Pi + 3*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1
         )*G(1,v1)*Pi - 25/6*G(0,0,v1)*Pi - G(0,0,v1)*G(1 - v1,u1)*Pi + 5*G(0,
         0,v1)*G( - v1,u1)*Pi - 3*G(0,0,v1)*G(0,u1)*Pi + 5*G(0,0,0,v1)*Pi + G(
         0,0,1,u1)*Pi - 3*G(0,0,1,v1)*Pi - G(0,1,1 - v1,u1)*Pi + 35/6*G(0,1,u1
         )*Pi + 3*G(0,1,u1)*G(0,v1)*Pi - G(0,1,u1)*G(1,v1)*Pi + 41/6*G(0,1,v1)
         *Pi + G(0,1,v1)*G(1 - v1,u1)*Pi - 3*G(0,1,v1)*G( - v1,u1)*Pi + 3*G(0,
         1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi - G(0,1,0,u1)*Pi - 8*G(0,1,
         0,v1)*Pi - 4*G(0,1,1,u1)*Pi + 3*G(1,1 - v1,1 - v1,u1)*Pi + 4*G(1,1 - 
         v1, - v1,u1)*Pi - 6*G(1,1 - v1,u1)*Pi + 3*G(1,1 - v1,0,u1)*Pi - G(1,1
          - v1,1,u1)*Pi + 11/3*G(1,u1)*Pi - 13/6*G(1,u1)*Pi^3 - 6*G(1,u1)*G(1,
         v1)*Pi - G(1,v1)*G(1 - v1, - v1,u1)*Pi - 37/6*G(1,v1)*G(1 - v1,u1)*Pi
          - 2*G(1,v1)*G(1 - v1,0,u1)*Pi + G(1,v1)*G(1 - v1,1,u1)*Pi - G(1,v1)*
         G( - v1, - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi + 3*G(1,v1)*G( - v1
         ,0,u1)*Pi + 3*G(1,v1)*G(1,1 - v1,u1)*Pi + 3*G(1,0,1 - v1,u1)*Pi + 4*
         G(1,0, - v1,u1)*Pi - 5/6*G(1,0,u1)*Pi + 3*G(1,0,u1)*G(1,v1)*Pi - 7/2*
         G(1,0,v1)*Pi + 6*G(1,0,v1)*G(1 - v1,u1)*Pi - 8*G(1,0,v1)*G( - v1,u1)*
         Pi + G(1,0,v1)*G(1,u1)*Pi - G(1,0,0,v1)*Pi - 2*G(1,0,1,u1)*Pi + G(1,0
         ,1,v1)*Pi - 2*G(1,1,1 - v1,u1)*Pi - 20/3*G(1,1,u1)*Pi - 2*G(1,1,u1)*
         G(1,v1)*Pi - 37/6*G(1,1,v1)*Pi + 3*G(1,1,v1)*G(1,u1)*Pi - G(1,1,0,u1)
         *Pi + 6*G(1,1,0,v1)*Pi + 7*G(1,1,1,u1)*Pi )

       + i_*N*v1*[1-u1]^-1 * (  - 2/3*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi + 4/3*
         G(1 - v1,0,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi - 4/3*G(0,u1)*G(0,v1)*Pi + 
         4/3*G(0,u1)*G(1,v1)*Pi - 4/3*G(0,v1)*G(1 - v1,u1)*Pi + 4/3*G(0,0,v1)*
         Pi - 4/3*G(0,1,v1)*Pi + 4/3*G(1,v1)*G(1 - v1,u1)*Pi - 4/3*G(1,0,v1)*
         Pi + 4/3*G(1,1,v1)*Pi )

       + i_*N*v1 * (  - 27/2*Pi + 3*Pi*zeta3 - 5/18*Pi^3 - 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 29/6*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,1 - v1,0,u1)*
         Pi + G(1 - v1,1 - v1,1,u1)*Pi + G(1 - v1, - v1,1 - v1,u1)*Pi + 5*G(1
          - v1, - v1, - v1,u1)*Pi + 8/3*G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1, - 
         v1,0,u1)*Pi + 1/3*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,1 - v1,u1)*Pi + 2*G(
         1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi + 2*G(1 - v1,0,0,u1)*Pi
          + G(1 - v1,0,1,u1)*Pi - G(1 - v1,1,1 - v1,u1)*Pi - 5/3*G(1 - v1,1,u1
         )*Pi - G(1 - v1,1,0,u1)*Pi + 4*G(1 - v1,1,1,u1)*Pi + 3*G( - v1,1 - v1
         , - v1,u1)*Pi + 4/3*G( - v1,1 - v1,u1)*Pi - 3*G( - v1,1 - v1,0,u1)*Pi
          - 3*G( - v1,1 - v1,1,u1)*Pi + G( - v1, - v1,1 - v1,u1)*Pi - 8*G( - 
         v1, - v1, - v1,u1)*Pi + 5/3*G( - v1, - v1,u1)*Pi + G( - v1, - v1,0,u1
         )*Pi + 23/2*G( - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi^3 - 3*G( - v1,0,1 - 
         v1,u1)*Pi + 25/6*G( - v1,0,u1)*Pi - 3*G( - v1,0,0,u1)*Pi - 3*G( - v1,
         0,1,u1)*Pi + 2*G(0,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi
          + 2*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 2*G(0,1 - v1,0
         ,u1)*Pi + G(0,1 - v1,1,u1)*Pi - G(0, - v1,1 - v1,u1)*Pi + 4*G(0, - v1
         , - v1,u1)*Pi + 8/3*G(0, - v1,u1)*Pi - G(0, - v1,u1)*G(1,v1)*Pi - G(0
         , - v1,0,u1)*Pi - 10/3*G(0,u1)*Pi - 3/2*G(0,u1)*Pi^3 - 14/3*G(0,u1)*
         G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 7/3*G(0,
         v1)*Pi + 2/3*G(0,v1)*Pi^3 - 6*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + G(0,v1
         )*G(1 - v1, - v1,u1)*Pi + 11/6*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G(1
          - v1,1,u1)*Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 5*G(0,v1)*G( - v1,
          - v1,u1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi + 3*G(0,v1)*G( - v1,0,u1)*
         Pi + 3*G(0,v1)*G(0, - v1,u1)*Pi - G(0,v1)*G(1,1 - v1,u1)*Pi - 20/3*G(
         0,v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi + 
         2*G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 8/3*G(0,0,u1)*Pi - 3*
         G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 17/6*G(0,0,v1)*Pi + 
         G(0,0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,v1)*G( - v1,u1)*Pi + 3*G(0,0,v1)*
         G(0,u1)*Pi - 5*G(0,0,0,v1)*Pi - G(0,0,1,u1)*Pi + 3*G(0,0,1,v1)*Pi + 
         G(0,1,1 - v1,u1)*Pi - 41/6*G(0,1,u1)*Pi - 3*G(0,1,u1)*G(0,v1)*Pi + G(
         0,1,u1)*G(1,v1)*Pi - 15/2*G(0,1,v1)*Pi - G(0,1,v1)*G(1 - v1,u1)*Pi + 
         3*G(0,1,v1)*G( - v1,u1)*Pi - 3*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1
         ,u1)*Pi + G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi - 3*G(
         1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 19/3*G(1,1 - v1,
         u1)*Pi - 3*G(1,1 - v1,0,u1)*Pi + G(1,1 - v1,1,u1)*Pi - 1/2*G(1,u1)*Pi
          + 13/6*G(1,u1)*Pi^3 + 19/3*G(1,u1)*G(1,v1)*Pi + 1/3*G(1,v1)*Pi + G(1
         ,v1)*G(1 - v1, - v1,u1)*Pi + 29/6*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)
         *G(1 - v1,0,u1)*Pi - G(1,v1)*G(1 - v1,1,u1)*Pi + G(1,v1)*G( - v1, - 
         v1,u1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi - 3*G(1,v1)*G( - v1,0,u1)*Pi
          - 3*G(1,v1)*G(1,1 - v1,u1)*Pi - 3*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - 
         v1,u1)*Pi + 7/6*G(1,0,u1)*Pi - 3*G(1,0,u1)*G(1,v1)*Pi + 11/6*G(1,0,v1
         )*Pi - 6*G(1,0,v1)*G(1 - v1,u1)*Pi + 8*G(1,0,v1)*G( - v1,u1)*Pi - G(1
         ,0,v1)*G(1,u1)*Pi + G(1,0,0,v1)*Pi + 2*G(1,0,1,u1)*Pi - G(1,0,1,v1)*
         Pi + 2*G(1,1,1 - v1,u1)*Pi + 7*G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi
          + 29/6*G(1,1,v1)*Pi - 3*G(1,1,v1)*G(1,u1)*Pi + G(1,1,0,u1)*Pi - 6*G(
         1,1,0,v1)*Pi - 7*G(1,1,1,u1)*Pi )

       + i_*N*v1^2 * (  - 1/3*Pi + 5/3*G(1 - v1,u1)*Pi + G(1 - v1,1,u1)*Pi - 
         G( - v1,1 - v1,u1)*Pi + G( - v1, - v1,u1)*Pi - 5/3*G( - v1,u1)*Pi - 
         G( - v1,0,u1)*Pi + 5/3*G(0,u1)*Pi - 5/3*G(0,v1)*Pi + G(0,v1)*G( - v1,
         u1)*Pi - 5/3*G(1,u1)*Pi + 5/3*G(1,v1)*Pi - G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*v1^3 * (  - 2/3*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi + 2/3*G(
          - v1,1 - v1,u1)*Pi - 2/3*G( - v1, - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi
          + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,u1)*Pi + 2/3*G(0,v1)*Pi - 2/3*G(0,
         v1)*G( - v1,u1)*Pi + 2/3*G(1,u1)*Pi - 2/3*G(1,v1)*Pi + 2/3*G(1,v1)*G(
          - v1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * (  - 4/3*G( - v1,1 - v1,u1)*Pi - 4/3*G( - v1,
          - v1,u1)*Pi - 2/3*G( - v1,u1)*Pi - 4/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1
         )*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 8/3*G(0,v1)*G(1,u1)*Pi - 4/3*G(1,
         1 - v1,u1)*Pi - 4/3*G(1,u1)*G(1,v1)*Pi - 4/3*G(1,v1)*G( - v1,u1)*Pi
          - 4/3*G(1,0,u1)*Pi - 4/3*G(1,1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 1/2*Pi^3 + 3*G(1 - v1, - v1,u1)*Pi - 2/3*
         G(1 - v1,u1)*Pi - G( - v1,1 - v1,u1)*Pi + 10/3*G( - v1,u1)*Pi - 4*G(
          - v1,0,u1)*Pi - 3*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi - 3*G(0,u1)*G(0,
         v1)*Pi + 14/3*G(0,v1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,v1)*G(
          - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi + 3*G(0,0,v1)*Pi - G(1,1 - v1,u1)
         *Pi + 2/3*G(1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*Pi - G(1,v1)*
         G( - v1,u1)*Pi - G(1,0,u1)*Pi + 3*G(1,0,v1)*Pi - G(1,1,u1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 18*G(1 - v1,1,u1)*Pi - 18*G(0,v1)*G(1 - v1,u1)
         *Pi + 18*G(0,1,u1)*Pi + 27/2*G(1,u1)*Pi - 18*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * ( 43/4*Pi - Pi^3 + 16/3*G(1 - v1,u1)*Pi + 2*G(1
          - v1,0,u1)*Pi - 19*G(1 - v1,1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi + 16/3*G(
         0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi - 70/3*G(0,v1)
         *Pi + 17*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0,0,v1)*Pi - 
         19*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 9/2*G(1,u1)*Pi + 16/3*G(1,v1)*Pi
          + 17*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 75/4*Pi + Pi^3 - 6*G(1 - v1, - v1,u1)*Pi + 
         1/3*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi + 11*G(1 - v1,1,u1)*Pi - 2*
         G( - v1,1 - v1,u1)*Pi + 16*G( - v1, - v1,u1)*Pi + 11*G( - v1,u1)*Pi
          - 2*G( - v1,0,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 23/
         3*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi + 9*G(0,v1
         )*Pi - 17*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,u1)*Pi + 2*G(0
         ,0,u1)*Pi + 6*G(0,0,v1)*Pi + 11*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi - 7/2*
         G(1,u1)*Pi + 1/3*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 17*G(1,0,v1)
         *Pi )

       + i_*N*u1 * (  - 14*Pi + 27*Pi*zeta3 - 23/6*Pi^3 - 12*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 35/2*G(1 - v1,1 - v1,u1)*Pi + 6*G(1 - v1,1 - v1,0,u1)*
         Pi + 9*G(1 - v1,1 - v1,1,u1)*Pi + 3*G(1 - v1, - v1,1 - v1,u1)*Pi + 21
         *G(1 - v1, - v1, - v1,u1)*Pi + 19*G(1 - v1, - v1,u1)*Pi + 12*G(1 - v1
         , - v1,0,u1)*Pi - 17/2*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 + 6*G(1 - 
         v1,0,1 - v1,u1)*Pi + 12*G(1 - v1,0, - v1,u1)*Pi + 7*G(1 - v1,0,u1)*Pi
          + 6*G(1 - v1,0,0,u1)*Pi + 9*G(1 - v1,0,1,u1)*Pi - 3*G(1 - v1,1,1 - 
         v1,u1)*Pi - 11*G(1 - v1,1,u1)*Pi - 3*G(1 - v1,1,0,u1)*Pi + 12*G(1 - 
         v1,1,1,u1)*Pi + 15*G( - v1,1 - v1, - v1,u1)*Pi - G( - v1,1 - v1,u1)*
         Pi - 9*G( - v1,1 - v1,0,u1)*Pi - 15*G( - v1,1 - v1,1,u1)*Pi + 3*G( - 
         v1, - v1,1 - v1,u1)*Pi - 30*G( - v1, - v1, - v1,u1)*Pi - 14*G( - v1,
          - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi + 221/6*G( - v1,u1)*Pi + G(
          - v1,u1)*Pi^3 - 9*G( - v1,0,1 - v1,u1)*Pi - 6*G( - v1,0, - v1,u1)*Pi
          - 5/2*G( - v1,0,u1)*Pi - 9*G( - v1,0,0,u1)*Pi - 15*G( - v1,0,1,u1)*
         Pi + 6*G(0,1 - v1,1 - v1,u1)*Pi + 12*G(0,1 - v1, - v1,u1)*Pi + 7*G(0,
         1 - v1,u1)*Pi + 6*G(0,1 - v1,u1)*G(1,v1)*Pi + 6*G(0,1 - v1,0,u1)*Pi
          + 9*G(0,1 - v1,1,u1)*Pi - 3*G(0, - v1,1 - v1,u1)*Pi + 12*G(0, - v1,
          - v1,u1)*Pi - 3*G(0, - v1,u1)*Pi - 3*G(0, - v1,u1)*G(1,v1)*Pi - 3*G(
         0, - v1,0,u1)*Pi - 32*G(0,u1)*Pi - 13/2*G(0,u1)*Pi^3 - 23*G(0,u1)*G(0
         ,v1)*Pi + 7*G(0,u1)*G(1,v1)*Pi + 6*G(0,u1)*G(1,0,v1)*Pi + 6*G(0,u1)*
         G(1,1,v1)*Pi + 19*G(0,v1)*Pi + G(0,v1)*Pi^3 - 30*G(0,v1)*G(1 - v1,1
          - v1,u1)*Pi + 3*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 53/2*G(0,v1)*G(1 - 
         v1,u1)*Pi + 6*G(0,v1)*G(1 - v1,0,u1)*Pi - 3*G(0,v1)*G(1 - v1,1,u1)*Pi
          + 36*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 15*G(0,v1)*G( - v1, - v1,u1)*Pi
          - 5/2*G(0,v1)*G( - v1,u1)*Pi + 3*G(0,v1)*G( - v1,0,u1)*Pi + 6*G(0,v1
         )*G(0,1 - v1,u1)*Pi + 9*G(0,v1)*G(0, - v1,u1)*Pi - 9*G(0,v1)*G(1,1 - 
         v1,u1)*Pi - 16*G(0,v1)*G(1,u1)*Pi + 6*G(0,v1)*G(1,0,u1)*Pi + 12*G(0,
         v1)*G(1,1,u1)*Pi + 6*G(0,0,1 - v1,u1)*Pi + 12*G(0,0, - v1,u1)*Pi + 6*
         G(0,0,u1)*Pi - 9*G(0,0,u1)*G(0,v1)*Pi + 6*G(0,0,u1)*G(1,v1)*Pi + 27/2
         *G(0,0,v1)*Pi - 3*G(0,0,v1)*G(1 - v1,u1)*Pi - 9*G(0,0,v1)*G( - v1,u1)
         *Pi + 3*G(0,0,v1)*G(0,u1)*Pi + 6*G(0,0,v1)*G(1,u1)*Pi - 9*G(0,0,0,v1)
         *Pi - 9*G(0,0,1,u1)*Pi + 9*G(0,0,1,v1)*Pi + 9*G(0,1,1 - v1,u1)*Pi - 
         65/2*G(0,1,u1)*Pi - 15*G(0,1,u1)*G(0,v1)*Pi + 9*G(0,1,u1)*G(1,v1)*Pi
          - 43/2*G(0,1,v1)*Pi - 3*G(0,1,v1)*G(1 - v1,u1)*Pi + 9*G(0,1,v1)*G(
          - v1,u1)*Pi - 9*G(0,1,v1)*G(0,u1)*Pi + 6*G(0,1,v1)*G(1,u1)*Pi + 3*G(
         0,1,0,u1)*Pi + 36*G(0,1,0,v1)*Pi + 18*G(0,1,1,u1)*Pi - 9*G(1,1 - v1,1
          - v1,u1)*Pi - 18*G(1,1 - v1, - v1,u1)*Pi + 17*G(1,1 - v1,u1)*Pi - 9*
         G(1,1 - v1,0,u1)*Pi - 3*G(1,1 - v1,1,u1)*Pi + 7*G(1,u1)*Pi + 17/2*G(1
         ,u1)*Pi^3 + 17*G(1,u1)*G(1,v1)*Pi - 17/2*G(1,v1)*Pi + G(1,v1)*Pi^3 + 
         3*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 35/2*G(1,v1)*G(1 - v1,u1)*Pi + 6*G(
         1,v1)*G(1 - v1,0,u1)*Pi - 3*G(1,v1)*G(1 - v1,1,u1)*Pi + 3*G(1,v1)*G(
          - v1, - v1,u1)*Pi - G(1,v1)*G( - v1,u1)*Pi - 9*G(1,v1)*G( - v1,0,u1)
         *Pi - 9*G(1,v1)*G(1,1 - v1,u1)*Pi - 9*G(1,0,1 - v1,u1)*Pi - 18*G(1,0,
          - v1,u1)*Pi + 5/2*G(1,0,u1)*Pi - 9*G(1,0,u1)*G(1,v1)*Pi + 53/2*G(1,0
         ,v1)*Pi - 30*G(1,0,v1)*G(1 - v1,u1)*Pi + 36*G(1,0,v1)*G( - v1,u1)*Pi
          - 9*G(1,0,v1)*G(1,u1)*Pi - 3*G(1,0,0,v1)*Pi + 12*G(1,0,1,u1)*Pi - 3*
         G(1,0,1,v1)*Pi + 18*G(1,1,u1)*Pi + 35/2*G(1,1,v1)*Pi - 9*G(1,1,v1)*G(
         1,u1)*Pi + 3*G(1,1,0,u1)*Pi - 30*G(1,1,0,v1)*Pi - 27*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1 * ( 91/6*Pi - 24*Pi*zeta3 + 37/18*Pi^3 + 10*G(1 - v1,1 - 
         v1, - v1,u1)*Pi - 38/3*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,
         u1)*Pi - 8*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1,1 - v1,u1)*Pi
          - 16*G(1 - v1, - v1, - v1,u1)*Pi - 7/3*G(1 - v1, - v1,u1)*Pi - 10*G(
         1 - v1, - v1,0,u1)*Pi + 25/6*G(1 - v1,u1)*Pi - G(1 - v1,u1)*Pi^3 - 4*
         G(1 - v1,0,1 - v1,u1)*Pi - 10*G(1 - v1,0, - v1,u1)*Pi - 9*G(1 - v1,0,
         u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 8*G(1 - v1,0,1,u1)*Pi + 2*G(1 - v1,1
         ,1 - v1,u1)*Pi + 1/3*G(1 - v1,1,u1)*Pi + 2*G(1 - v1,1,0,u1)*Pi - 8*G(
         1 - v1,1,1,u1)*Pi - 12*G( - v1,1 - v1, - v1,u1)*Pi + 4/3*G( - v1,1 - 
         v1,u1)*Pi + 6*G( - v1,1 - v1,0,u1)*Pi + 12*G( - v1,1 - v1,1,u1)*Pi - 
         2*G( - v1, - v1,1 - v1,u1)*Pi + 22*G( - v1, - v1, - v1,u1)*Pi - 16/3*
         G( - v1, - v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 181/6*G( - v1,u1)*
         Pi - 1/3*G( - v1,u1)*Pi^3 + 6*G( - v1,0,1 - v1,u1)*Pi + 6*G( - v1,0,
          - v1,u1)*Pi - 7/3*G( - v1,0,u1)*Pi + 6*G( - v1,0,0,u1)*Pi + 12*G( - 
         v1,0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi - 10*G(0,1 - v1, - v1,u1)*
         Pi - 9*G(0,1 - v1,u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1
         ,0,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(0
         , - v1, - v1,u1)*Pi - 4/3*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*
         Pi + 2*G(0, - v1,0,u1)*Pi + 41/3*G(0,u1)*Pi + 5*G(0,u1)*Pi^3 + 40/3*
         G(0,u1)*G(0,v1)*Pi - 9*G(0,u1)*G(1,v1)*Pi - 6*G(0,u1)*G(1,0,v1)*Pi - 
         4*G(0,u1)*G(1,1,v1)*Pi + 3/2*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 + 24*G(0,
         v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 4/3*G(
         0,v1)*G(1 - v1,u1)*Pi - 6*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G(1
          - v1,1,u1)*Pi - 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - 
         v1, - v1,u1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi - 6*G(0,v1)*G(0,1 - v1,u1)
         *Pi - 6*G(0,v1)*G(0, - v1,u1)*Pi + 8*G(0,v1)*G(1,1 - v1,u1)*Pi + 40/3
         *G(0,v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi - 10*G(0,v1)*G(1,1,u1)*
         Pi - 4*G(0,0,1 - v1,u1)*Pi - 10*G(0,0, - v1,u1)*Pi - 22/3*G(0,0,u1)*
         Pi + 6*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi - 29/3*G(0,0,v1)
         *Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,u1)*Pi - 6*G(
         0,0,v1)*G(1,u1)*Pi + 4*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi - 6*G(0,0,1,
         v1)*Pi - 8*G(0,1,1 - v1,u1)*Pi + 47/3*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0
         ,v1)*Pi - 8*G(0,1,u1)*G(1,v1)*Pi + 17*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1
          - v1,u1)*Pi - 6*G(0,1,v1)*G( - v1,u1)*Pi + 6*G(0,1,v1)*G(0,u1)*Pi - 
         4*G(0,1,v1)*G(1,u1)*Pi - 2*G(0,1,0,u1)*Pi - 28*G(0,1,0,v1)*Pi - 14*G(
         0,1,1,u1)*Pi + 6*G(1,1 - v1,1 - v1,u1)*Pi + 14*G(1,1 - v1, - v1,u1)*
         Pi - 35/3*G(1,1 - v1,u1)*Pi + 6*G(1,1 - v1,0,u1)*Pi + 4*G(1,1 - v1,1,
         u1)*Pi - 22*G(1,u1)*Pi - 19/3*G(1,u1)*Pi^3 - 35/3*G(1,u1)*G(1,v1)*Pi
          + 25/6*G(1,v1)*Pi - G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi
          - 38/3*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1
         ,v1)*G(1 - v1,1,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 4/3*G(1,v1)
         *G( - v1,u1)*Pi + 6*G(1,v1)*G( - v1,0,u1)*Pi + 6*G(1,v1)*G(1,1 - v1,
         u1)*Pi + 6*G(1,0,1 - v1,u1)*Pi + 14*G(1,0, - v1,u1)*Pi - 7/3*G(1,0,u1
         )*Pi + 6*G(1,0,u1)*G(1,v1)*Pi + 4/3*G(1,0,v1)*Pi + 24*G(1,0,v1)*G(1
          - v1,u1)*Pi - 28*G(1,0,v1)*G( - v1,u1)*Pi + 8*G(1,0,v1)*G(1,u1)*Pi
          + 4*G(1,0,0,v1)*Pi - 10*G(1,0,1,u1)*Pi + 2*G(1,0,1,v1)*Pi + 2*G(1,1,
         1 - v1,u1)*Pi - 14*G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi - 38/3*G(1,1
         ,v1)*Pi + 6*G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 24*G(1,1,0,v1)*
         Pi + 20*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1^2 * (  - 1/3*G(1 - v1,u1)*Pi + 1/3*G( - v1,u1)*Pi - 1/3*G(
         0,u1)*Pi + 1/3*G(0,v1)*Pi + 1/3*G(1,u1)*Pi - 1/3*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1,
          - v1,u1)*Pi + G( - v1,u1)*Pi + 2/3*G( - v1,0,u1)*Pi + G(0,v1)*Pi - 2/
         3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1
         )*Pi + 2/3*G(1,u1)*G(1,v1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,
         0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 1/3*Pi + 1/12*Pi^3 - 3/2*G(1 - v1, - v1,u1
         )*Pi + 2/3*G(1 - v1,u1)*Pi + G( - v1,1 - v1,u1)*Pi + 1/2*G( - v1, - 
         v1,u1)*Pi - 31/12*G( - v1,u1)*Pi + 5/2*G( - v1,0,u1)*Pi + 1/2*G(0, - 
         v1,u1)*Pi + 2/3*G(0,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi - 47/12*G(0,v1)*
         Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,
         v1)*G(1,u1)*Pi - 1/2*G(0,0,v1)*Pi - G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*
         Pi + 2*G(1,u1)*G(1,v1)*Pi + 2/3*G(1,v1)*Pi + G(1,v1)*G( - v1,u1)*Pi
          + 2*G(1,0,u1)*Pi - 3/2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-4 * (  - 27/2*G(1 - v1,1,u1)*Pi + 27/2*G(0,v1)*G(1
          - v1,u1)*Pi - 27/2*G(0,1,u1)*Pi + 27/2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-3 * ( 2/3*Pi^3 - 4*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,
         0,u1)*Pi + 27/2*G(1 - v1,1,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi - 4*G(0,u1)
         *Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi + 35/2*G(0,v1)*
         Pi - 73/6*G(0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,0,u1)*Pi - 4/3*G(0,0,v1)*
         Pi + 27/2*G(0,1,u1)*Pi + 4/3*G(0,1,v1)*Pi - 27/2*G(1,u1)*Pi - 4*G(1,
         v1)*Pi - 73/6*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-2 * ( 43/4*Pi - 5/6*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi
          + 17/12*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,0,u1)*Pi - 13/2*G(1 - v1,1,u1
         )*Pi + 2*G( - v1,1 - v1,u1)*Pi - 8*G( - v1, - v1,u1)*Pi - 1/2*G( - v1
         ,u1)*Pi + 2*G( - v1,0,u1)*Pi + 1/3*G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*
         Pi - 19/12*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi + 1/3*G(0,u1)*G(1,v1)*
         Pi - 6*G(0,v1)*Pi + 43/6*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,v1)*G( - v1,
         u1)*Pi + 1/3*G(0,0,u1)*Pi - 11/3*G(0,0,v1)*Pi - 13/2*G(0,1,u1)*Pi + 2/
         3*G(0,1,v1)*Pi + 27/4*G(1,u1)*Pi + 17/12*G(1,v1)*Pi + 2*G(1,v1)*G( - 
         v1,u1)*Pi + 43/6*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-1 * ( Pi + 1/3*Pi^3 + 5*G(1 - v1, - v1,u1)*Pi - 19/
         12*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi - 7/2*G(1 - v1,1,u1)*Pi - G(
          - v1,1 - v1,u1)*Pi - 8*G( - v1, - v1,u1)*Pi - 25/2*G( - v1,u1)*Pi - 
         G( - v1,0,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*Pi - 79/12*G(0
         ,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi + 4*G(0,v1)*Pi
          + 23/2*G(0,v1)*G(1 - v1,u1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,0,
         u1)*Pi - 2*G(0,0,v1)*Pi - 7/2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 17/4*G(
         1,u1)*Pi - 19/12*G(1,v1)*Pi - G(1,v1)*G( - v1,u1)*Pi + 23/2*G(1,0,v1)
         *Pi )

       + i_*N*u1^2 * (  - 1/3*Pi - 49*Pi*zeta3 + 5/9*Pi^3 + 19*G(1 - v1,1 - v1
         , - v1,u1)*Pi - 121/6*G(1 - v1,1 - v1,u1)*Pi - 8*G(1 - v1,1 - v1,0,u1
         )*Pi - 17*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1, - v1,1 - v1,u1)*Pi
          - 31*G(1 - v1, - v1, - v1,u1)*Pi - 61/6*G(1 - v1, - v1,u1)*Pi - 19*
         G(1 - v1, - v1,0,u1)*Pi + 55/2*G(1 - v1,u1)*Pi - 11/6*G(1 - v1,u1)*
         Pi^3 - 8*G(1 - v1,0,1 - v1,u1)*Pi - 19*G(1 - v1,0, - v1,u1)*Pi - 8*G(
         1 - v1,0,u1)*Pi - 8*G(1 - v1,0,0,u1)*Pi - 17*G(1 - v1,0,1,u1)*Pi + 4*
         G(1 - v1,1,1 - v1,u1)*Pi + 17*G(1 - v1,1,u1)*Pi + 4*G(1 - v1,1,0,u1)*
         Pi - 16*G(1 - v1,1,1,u1)*Pi - 23*G( - v1,1 - v1, - v1,u1)*Pi + 19/6*
         G( - v1,1 - v1,u1)*Pi + 12*G( - v1,1 - v1,0,u1)*Pi + 25*G( - v1,1 - 
         v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 43*G( - v1, - v1, - v1,
         u1)*Pi + 97/6*G( - v1, - v1,u1)*Pi + 7*G( - v1, - v1,0,u1)*Pi - 259/6
         *G( - v1,u1)*Pi - 5/6*G( - v1,u1)*Pi^3 + 12*G( - v1,0,1 - v1,u1)*Pi
          + 11*G( - v1,0, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 12*G( - v1,0,0,u1
         )*Pi + 25*G( - v1,0,1,u1)*Pi - 8*G(0,1 - v1,1 - v1,u1)*Pi - 19*G(0,1
          - v1, - v1,u1)*Pi - 8*G(0,1 - v1,u1)*Pi - 8*G(0,1 - v1,u1)*G(1,v1)*
         Pi - 8*G(0,1 - v1,0,u1)*Pi - 17*G(0,1 - v1,1,u1)*Pi + 4*G(0, - v1,1
          - v1,u1)*Pi - 16*G(0, - v1, - v1,u1)*Pi + 32/3*G(0, - v1,u1)*Pi + 4*
         G(0, - v1,u1)*G(1,v1)*Pi + 4*G(0, - v1,0,u1)*Pi + 93/2*G(0,u1)*Pi + 
         29/3*G(0,u1)*Pi^3 + 25*G(0,u1)*G(0,v1)*Pi - 8*G(0,u1)*G(1,v1)*Pi - 11
         *G(0,u1)*G(1,0,v1)*Pi - 8*G(0,u1)*G(1,1,v1)*Pi - 259/6*G(0,v1)*Pi - 5/
         6*G(0,v1)*Pi^3 + 48*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G(1 - 
         v1, - v1,u1)*Pi - 107/6*G(0,v1)*G(1 - v1,u1)*Pi - 11*G(0,v1)*G(1 - v1
         ,0,u1)*Pi + 4*G(0,v1)*G(1 - v1,1,u1)*Pi - 56*G(0,v1)*G( - v1,1 - v1,
         u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi + 11/6*G(0,v1)*G( - v1,u1)*
         Pi - G(0,v1)*G( - v1,0,u1)*Pi - 11*G(0,v1)*G(0,1 - v1,u1)*Pi - 12*G(0
         ,v1)*G(0, - v1,u1)*Pi + 15*G(0,v1)*G(1,1 - v1,u1)*Pi + 23/3*G(0,v1)*
         G(1,u1)*Pi - 8*G(0,v1)*G(1,0,u1)*Pi - 21*G(0,v1)*G(1,1,u1)*Pi - 8*G(0
         ,0,1 - v1,u1)*Pi - 19*G(0,0, - v1,u1)*Pi - 59/6*G(0,0,u1)*Pi + 12*G(0
         ,0,u1)*G(0,v1)*Pi - 8*G(0,0,u1)*G(1,v1)*Pi - 127/6*G(0,0,v1)*Pi + 7*
         G(0,0,v1)*G(1 - v1,u1)*Pi + 9*G(0,0,v1)*G( - v1,u1)*Pi - G(0,0,v1)*G(
         0,u1)*Pi - 11*G(0,0,v1)*G(1,u1)*Pi + 9*G(0,0,0,v1)*Pi + 17*G(0,0,1,u1
         )*Pi - 12*G(0,0,1,v1)*Pi - 17*G(0,1,1 - v1,u1)*Pi + 185/6*G(0,1,u1)*
         Pi + 25*G(0,1,u1)*G(0,v1)*Pi - 17*G(0,1,u1)*G(1,v1)*Pi + 157/6*G(0,1,
         v1)*Pi + 4*G(0,1,v1)*G(1 - v1,u1)*Pi - 12*G(0,1,v1)*G( - v1,u1)*Pi + 
         12*G(0,1,v1)*G(0,u1)*Pi - 8*G(0,1,v1)*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi
          - 56*G(0,1,0,v1)*Pi - 29*G(0,1,1,u1)*Pi + 12*G(1,1 - v1,1 - v1,u1)*
         Pi + 27*G(1,1 - v1, - v1,u1)*Pi - 41/3*G(1,1 - v1,u1)*Pi + 12*G(1,1
          - v1,0,u1)*Pi + 9*G(1,1 - v1,1,u1)*Pi - 59/2*G(1,u1)*Pi - 37/3*G(1,
         u1)*Pi^3 - 41/3*G(1,u1)*G(1,v1)*Pi + 55/2*G(1,v1)*Pi - 11/6*G(1,v1)*
         Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 121/6*G(1,v1)*G(1 - v1,u1)*
         Pi - 8*G(1,v1)*G(1 - v1,0,u1)*Pi + 4*G(1,v1)*G(1 - v1,1,u1)*Pi - 4*G(
         1,v1)*G( - v1, - v1,u1)*Pi + 19/6*G(1,v1)*G( - v1,u1)*Pi + 12*G(1,v1)
         *G( - v1,0,u1)*Pi + 12*G(1,v1)*G(1,1 - v1,u1)*Pi + 12*G(1,0,1 - v1,u1
         )*Pi + 27*G(1,0, - v1,u1)*Pi - 5/6*G(1,0,u1)*Pi + 12*G(1,0,u1)*G(1,v1
         )*Pi - 107/6*G(1,0,v1)*Pi + 48*G(1,0,v1)*G(1 - v1,u1)*Pi - 56*G(1,0,
         v1)*G( - v1,u1)*Pi + 15*G(1,0,v1)*G(1,u1)*Pi + 7*G(1,0,0,v1)*Pi - 21*
         G(1,0,1,u1)*Pi + 4*G(1,0,1,v1)*Pi + 5*G(1,1,1 - v1,u1)*Pi - 55/6*G(1,
         1,u1)*Pi + 5*G(1,1,u1)*G(1,v1)*Pi - 121/6*G(1,1,v1)*Pi + 12*G(1,1,v1)
         *G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 48*G(1,1,0,v1)*Pi + 41*G(1,1,1,u1)*
         Pi )

       + i_*N*u1^2*v1 * ( 25*Pi*zeta3 + 8/3*Pi^3 - 9*G(1 - v1,1 - v1, - v1,u1)
         *Pi + 15/2*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi + 9*G(
         1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 15*G(1 - v1
         , - v1, - v1,u1)*Pi - 31/6*G(1 - v1, - v1,u1)*Pi + 9*G(1 - v1, - v1,0
         ,u1)*Pi - 115/6*G(1 - v1,u1)*Pi + 5/6*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,
         0,1 - v1,u1)*Pi + 9*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi + 4
         *G(1 - v1,0,0,u1)*Pi + 9*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,1 - v1,u1
         )*Pi - 20/3*G(1 - v1,1,u1)*Pi - 2*G(1 - v1,1,0,u1)*Pi + 8*G(1 - v1,1,
         1,u1)*Pi + 11*G( - v1,1 - v1, - v1,u1)*Pi - 5/6*G( - v1,1 - v1,u1)*Pi
          - 6*G( - v1,1 - v1,0,u1)*Pi - 13*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1
         , - v1,1 - v1,u1)*Pi - 21*G( - v1, - v1, - v1,u1)*Pi - 3/2*G( - v1,
          - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi + 115/6*G( - v1,u1)*Pi + 1/2*
         G( - v1,u1)*Pi^3 - 6*G( - v1,0,1 - v1,u1)*Pi - 5*G( - v1,0, - v1,u1)*
         Pi + 8/3*G( - v1,0,u1)*Pi - 6*G( - v1,0,0,u1)*Pi - 13*G( - v1,0,1,u1)
         *Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi + 9*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,
         1 - v1,u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi
          + 9*G(0,1 - v1,1,u1)*Pi - 2*G(0, - v1,1 - v1,u1)*Pi + 8*G(0, - v1,
          - v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 2*G(0, - v1,u1)*G(1,v1)*Pi - 2*G(
         0, - v1,0,u1)*Pi - 115/6*G(0,u1)*Pi - 14/3*G(0,u1)*Pi^3 - 23/3*G(0,u1
         )*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 5*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,
         u1)*G(1,1,v1)*Pi + 115/6*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 24*G(0,v1)*
         G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 41/6*G(0,
         v1)*G(1 - v1,u1)*Pi + 5*G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G(1 - 
         v1,1,u1)*Pi + 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1,
          - v1,u1)*Pi + 1/6*G(0,v1)*G( - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi
          + 5*G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,v1)*G(0, - v1,u1)*Pi - 7*G(0,
         v1)*G(1,1 - v1,u1)*Pi + 5/3*G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*
         Pi + 11*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi + 9*G(0,0, - v1,
         u1)*Pi + 15/2*G(0,0,u1)*Pi - 6*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1
         ,v1)*Pi + 21/2*G(0,0,v1)*Pi - 3*G(0,0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,
         v1)*G( - v1,u1)*Pi + G(0,0,v1)*G(0,u1)*Pi + 5*G(0,0,v1)*G(1,u1)*Pi - 
         5*G(0,0,0,v1)*Pi - 9*G(0,0,1,u1)*Pi + 6*G(0,0,1,v1)*Pi + 9*G(0,1,1 - 
         v1,u1)*Pi - 31/6*G(0,1,u1)*Pi - 13*G(0,1,u1)*G(0,v1)*Pi + 9*G(0,1,u1)
         *G(1,v1)*Pi - 67/6*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + 6*G(0
         ,1,v1)*G( - v1,u1)*Pi - 6*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*
         Pi + 2*G(0,1,0,u1)*Pi + 28*G(0,1,0,v1)*Pi + 15*G(0,1,1,u1)*Pi - 6*G(1
         ,1 - v1,1 - v1,u1)*Pi - 13*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,u1)
         *Pi - 6*G(1,1 - v1,0,u1)*Pi - 5*G(1,1 - v1,1,u1)*Pi + 115/6*G(1,u1)*
         Pi + 6*G(1,u1)*Pi^3 + 2*G(1,u1)*G(1,v1)*Pi - 115/6*G(1,v1)*Pi + 5/6*
         G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 15/2*G(1,v1)*G(1 - 
         v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G(1 - v1,1,u1)*Pi
          + 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 5/6*G(1,v1)*G( - v1,u1)*Pi - 6*G(
         1,v1)*G( - v1,0,u1)*Pi - 6*G(1,v1)*G(1,1 - v1,u1)*Pi - 6*G(1,0,1 - v1
         ,u1)*Pi - 13*G(1,0, - v1,u1)*Pi - 3/2*G(1,0,u1)*Pi - 6*G(1,0,u1)*G(1,
         v1)*Pi - 41/6*G(1,0,v1)*Pi - 24*G(1,0,v1)*G(1 - v1,u1)*Pi + 28*G(1,0,
         v1)*G( - v1,u1)*Pi - 7*G(1,0,v1)*G(1,u1)*Pi - 3*G(1,0,0,v1)*Pi + 11*
         G(1,0,1,u1)*Pi - 2*G(1,0,1,v1)*Pi - 3*G(1,1,1 - v1,u1)*Pi - 5/6*G(1,1
         ,u1)*Pi - 3*G(1,1,u1)*G(1,v1)*Pi + 15/2*G(1,1,v1)*Pi - 6*G(1,1,v1)*G(
         1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 24*G(1,1,0,v1)*Pi - 21*G(1,1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * (  - 1/9*Pi^3 - G( - v1,u1)*Pi - 2/3*G(0, - 
         v1,u1)*Pi - 2/3*G(0,u1)*G(0,v1)*Pi - G(0,v1)*Pi + 2/3*G(0,0,v1)*Pi - 
         2/3*G(0,1,v1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi + 2/
         3*G(1,0,u1)*Pi - 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * (  - 1/3*Pi + 1/2*Pi^3 - 2/3*G(1 - v1,u1)*Pi
          + 8/3*G( - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + 3*G(0,
         u1)*G(0,v1)*Pi + 8/3*G(0,v1)*Pi - 3*G(0,0,v1)*Pi + 3*G(0,1,v1)*Pi - 3
         *G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*Pi - 3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,
         v1)*Pi - 3*G(1,0,u1)*Pi + 3*G(1,1,u1)*Pi )

       + i_*N*u1^3 * ( 25*Pi*zeta3 + 7/3*Pi^3 - 9*G(1 - v1,1 - v1, - v1,u1)*Pi
          + 15/2*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi + 9*G(1
          - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 15*G(1 - v1,
          - v1, - v1,u1)*Pi - 31/6*G(1 - v1, - v1,u1)*Pi + 9*G(1 - v1, - v1,0,
         u1)*Pi - 107/6*G(1 - v1,u1)*Pi + 5/6*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0
         ,1 - v1,u1)*Pi + 9*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,u1)*Pi + 4*
         G(1 - v1,0,0,u1)*Pi + 9*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,1 - v1,u1)
         *Pi - 20/3*G(1 - v1,1,u1)*Pi - 2*G(1 - v1,1,0,u1)*Pi + 8*G(1 - v1,1,1
         ,u1)*Pi + 11*G( - v1,1 - v1, - v1,u1)*Pi - 5/6*G( - v1,1 - v1,u1)*Pi
          - 6*G( - v1,1 - v1,0,u1)*Pi - 13*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1
         , - v1,1 - v1,u1)*Pi - 21*G( - v1, - v1, - v1,u1)*Pi - 3/2*G( - v1,
          - v1,u1)*Pi - 3*G( - v1, - v1,0,u1)*Pi + 107/6*G( - v1,u1)*Pi + 1/2*
         G( - v1,u1)*Pi^3 - 6*G( - v1,0,1 - v1,u1)*Pi - 5*G( - v1,0, - v1,u1)*
         Pi + 8/3*G( - v1,0,u1)*Pi - 6*G( - v1,0,0,u1)*Pi - 13*G( - v1,0,1,u1)
         *Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi + 9*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,
         1 - v1,u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi
          + 9*G(0,1 - v1,1,u1)*Pi - 2*G(0, - v1,1 - v1,u1)*Pi + 8*G(0, - v1,
          - v1,u1)*Pi - 8*G(0, - v1,u1)*Pi - 2*G(0, - v1,u1)*G(1,v1)*Pi - 2*G(
         0, - v1,0,u1)*Pi - 107/6*G(0,u1)*Pi - 14/3*G(0,u1)*Pi^3 - 29/3*G(0,u1
         )*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 5*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,
         u1)*G(1,1,v1)*Pi + 107/6*G(0,v1)*Pi + 1/2*G(0,v1)*Pi^3 - 24*G(0,v1)*
         G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 41/6*G(0,
         v1)*G(1 - v1,u1)*Pi + 5*G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G(1 - 
         v1,1,u1)*Pi + 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1,
          - v1,u1)*Pi + 1/6*G(0,v1)*G( - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi
          + 5*G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,v1)*G(0, - v1,u1)*Pi - 7*G(0,
         v1)*G(1,1 - v1,u1)*Pi + 5/3*G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*
         Pi + 11*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi + 9*G(0,0, - v1,
         u1)*Pi + 15/2*G(0,0,u1)*Pi - 6*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1
         ,v1)*Pi + 25/2*G(0,0,v1)*Pi - 3*G(0,0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,
         v1)*G( - v1,u1)*Pi + G(0,0,v1)*G(0,u1)*Pi + 5*G(0,0,v1)*G(1,u1)*Pi - 
         5*G(0,0,0,v1)*Pi - 9*G(0,0,1,u1)*Pi + 6*G(0,0,1,v1)*Pi + 9*G(0,1,1 - 
         v1,u1)*Pi - 31/6*G(0,1,u1)*Pi - 13*G(0,1,u1)*G(0,v1)*Pi + 9*G(0,1,u1)
         *G(1,v1)*Pi - 79/6*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1 - v1,u1)*Pi + 6*G(0
         ,1,v1)*G( - v1,u1)*Pi - 6*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*
         Pi + 2*G(0,1,0,u1)*Pi + 28*G(0,1,0,v1)*Pi + 15*G(0,1,1,u1)*Pi - 6*G(1
         ,1 - v1,1 - v1,u1)*Pi - 13*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1 - v1,u1)
         *Pi - 6*G(1,1 - v1,0,u1)*Pi - 5*G(1,1 - v1,1,u1)*Pi + 107/6*G(1,u1)*
         Pi + 6*G(1,u1)*Pi^3 + 4*G(1,u1)*G(1,v1)*Pi - 107/6*G(1,v1)*Pi + 5/6*
         G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 15/2*G(1,v1)*G(1 - 
         v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G(1 - v1,1,u1)*Pi
          + 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 5/6*G(1,v1)*G( - v1,u1)*Pi - 6*G(
         1,v1)*G( - v1,0,u1)*Pi - 6*G(1,v1)*G(1,1 - v1,u1)*Pi - 6*G(1,0,1 - v1
         ,u1)*Pi - 13*G(1,0, - v1,u1)*Pi + 1/2*G(1,0,u1)*Pi - 6*G(1,0,u1)*G(1,
         v1)*Pi - 41/6*G(1,0,v1)*Pi - 24*G(1,0,v1)*G(1 - v1,u1)*Pi + 28*G(1,0,
         v1)*G( - v1,u1)*Pi - 7*G(1,0,v1)*G(1,u1)*Pi - 3*G(1,0,0,v1)*Pi + 11*
         G(1,0,1,u1)*Pi - 2*G(1,0,1,v1)*Pi - 3*G(1,1,1 - v1,u1)*Pi - 17/6*G(1,
         1,u1)*Pi - 3*G(1,1,u1)*G(1,v1)*Pi + 15/2*G(1,1,v1)*Pi - 6*G(1,1,v1)*
         G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 24*G(1,1,0,v1)*Pi - 21*G(1,1,1,u1)*Pi
          )

       + i_*N*u1^4*[1-u1-v1]^-2 * ( 2/9*Pi^3 + 2/3*G( - v1,u1)*Pi + 4/3*G(0,
          - v1,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,v1)*Pi - 4/3*G(0,0,v1
         )*Pi + 4/3*G(0,1,v1)*Pi - 4/3*G(1,1 - v1,u1)*Pi - 4/3*G(1,u1)*G(1,v1)
         *Pi - 4/3*G(1,0,u1)*Pi + 4/3*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-1 * (  - 1/3*Pi^3 + 2/3*G(1 - v1,u1)*Pi - 2/3*G(
          - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 2/3*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1
         )*Pi - 2/3*G(0,v1)*Pi + 2*G(0,0,v1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1,1 - 
         v1,u1)*Pi - 2/3*G(1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2/3*G(1,v1)*Pi + 
         2*G(1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^5*[1-u1-v1]^-2 * (  - 1/9*Pi^3 - 2/3*G(0, - v1,u1)*Pi - 2/3*
         G(0,u1)*G(0,v1)*Pi + 2/3*G(0,0,v1)*Pi - 2/3*G(0,1,v1)*Pi + 2/3*G(1,1
          - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi + 2/3*G(1,0,u1)*Pi - 2/3*G(1,1,
         u1)*Pi ) ;
g [gamma3_2L] =  + N^-1*u1^-2 * ( 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1,
         u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)*G(1,u1)
          - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*[u1+v1]^-1 * ( 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(0,v1)*G(1,
         u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( 1/2*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*
         G(1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 1/2*G(1,v1) )

       + N^-1*u1^-1*v1 * (  - 1/2*G(1 - v1,u1) + 1/2*G(1 - v1,1,1 - v1,u1) + 1/
         2*G(0,v1) + 1/2*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,u1)
          - 1/2*G(0,v1)*G(1 - v1,1,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1
         )*G(1,u1) - 1/2*G(0,v1)*G(1,1,u1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,
         u1)*G(0,v1) - 1/2*G(0,1,u1)*G(1,v1) - 1/2*G(0,1,v1)*G(1,u1) + 1/2*G(1
         ,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,u1) - 5/12*G(1,u1)*Pi^2 + 2*G(1,u1)
         *G(1,v1) - 1/2*G(1,v1) + 1/2*G(1,v1)*G(1 - v1,1,u1) + 1/2*G(1,v1)*G(1
         ,1 - v1,u1) + 1/2*G(1,1,1 - v1,u1) + 1/2*G(1,1,u1)*G(1,v1) + 1/2*G(1,
         1,v1)*G(1,u1) )

       + N^-1*[1-u1-v1]^-1*[1-u1]^-1 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) + 1/2*
         G(0,u1)*G(0,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0
         ,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - zeta3 + 1/12*Pi^2 - 1/2*G(1 - v1, - v1,0,u1)
          - 1/12*G(1 - v1,u1)*Pi^2 + 1/2*G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)
         *Pi^2 + 1/2*G( - v1,0,u1) + 1/2*G( - v1,0,0,u1) + 1/2*G(0, - v1,0,u1)
          + 1/12*G(0,u1)*Pi^2 + 1/2*G(0,u1)*G(0,v1) - 1/2*G(0,u1)*G(1,0,v1) + 
         1/2*G(0,v1) - 5/12*G(0,v1)*Pi^2 + 1/2*G(0,v1)*G(1 - v1, - v1,u1) - 1/
         2*G(0,v1)*G(1 - v1,0,u1) - 1/2*G(0,v1)*G( - v1, - v1,u1) - 1/2*G(0,v1
         )*G( - v1,u1) - 1/2*G(0,v1)*G(0, - v1,u1) + 1/2*G(0,0,u1)*G(0,v1) - 1/
         2*G(0,0,v1) + 1/2*G(0,0,v1)*G(1 - v1,u1) - 1/2*G(0,0,v1)*G( - v1,u1)
          - 1/2*G(0,0,v1)*G(0,u1) + 1/2*G(0,1,0,v1) - 1/12*G(1,v1)*Pi^2 - 1/2*
         G(1,0,v1) + 1/2*G(1,0,v1)*G(1 - v1,u1) + 1/2*G(1,0,0,v1) + 1/2*G(1,1,
         0,v1) )

       + N^-1*[1-u1]^-2 * (  - 1/6*Pi^2 - G( - v1,0,u1) - G(0,u1)*G(0,v1) + G(
         0,v1)*G( - v1,u1) + G(0,0,v1) + G(1,0,v1) )

       + N^-1*[1-u1]^-1 * (  - 1/6*Pi^2 - G( - v1,0,u1) - 1/2*G(0,u1) - G(0,u1
         )*G(0,v1) + G(0,v1)*G( - v1,u1) + G(0,0,v1) + G(1,0,v1) )

       + N^-1*[1-v1]^-1 * ( G(0,v1) )

       + N^-1*[u1+v1]^-2 * ( 1/2*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) - 
         G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G(0,1 - v1,u1
         ) + G(0,v1)*G(1,u1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1
         )*G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1)
          + 1/2*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1)*G(1 - v1,u1)
          + G(1,0,1,v1) - G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( 1/2*Pi^2 - 1/2*G(1 - v1,u1) + 1/2*G(1 - v1,u1)*
         Pi^2 - G(1 - v1,1,1 - v1,u1) - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - 
         v1,1,u1) - G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(1,u1) - G(0,1,1 - v1,
         u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) + G(0,1,v1) + G(0,1,v1)*
         G(1 - v1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 1/2*G(1,v1) + 1/
         2*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1) - G(1,0,v1)*G(1
          - v1,u1) + G(1,0,1,v1) - G(1,1,0,v1) )

       + N^-1 * ( 1 + 9/2*zeta3 + 5/12*Pi^2 + 11/360*Pi^4 - 1/2*G(1 - v1,1 - 
         v1,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,1 - v1,0,u1) + 
         G(1 - v1,1 - v1,0,0,u1) - 3*G(1 - v1,1 - v1,1,1 - v1,u1) + G(1 - v1,
          - v1,1 - v1,0,u1) - G(1 - v1, - v1, - v1,0,u1) - 1/3*G(1 - v1, - v1,
         u1)*Pi^2 + G(1 - v1, - v1,0,1 - v1,u1) + 1/2*G(1 - v1, - v1,0,u1) - 
         G(1 - v1, - v1,0,0,u1) + 3*G(1 - v1,u1) + 2*G(1 - v1,u1)*zeta3 - 5/3*
         G(1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,0,1 - v1,u1) + G(1 - v1,0,1 - v1,0,
         u1) - G(1 - v1,0, - v1,0,u1) - 1/2*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,u1
         )*Pi^2 + G(1 - v1,0,0,1 - v1,u1) - 3*G(1 - v1,0,1,1 - v1,u1) - 5/2*G(
         1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,u1)*Pi^2 - G( - v1,1 - v1,0,
         0,u1) + 3*G( - v1,1 - v1,1,1 - v1,u1) - G( - v1, - v1,1 - v1,0,u1) + 
         G( - v1, - v1, - v1,0,u1) + 1/3*G( - v1, - v1,u1)*Pi^2 - G( - v1, - 
         v1,0,1 - v1,u1) - G( - v1, - v1,0,u1) + G( - v1, - v1,0,0,u1) - 2*G(
          - v1,u1)*zeta3 + 2/3*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,0,u1) + G(
          - v1,0, - v1,0,u1) - 1/2*G( - v1,0,u1) + 2/3*G( - v1,0,u1)*Pi^2 - G(
          - v1,0,0,1 - v1,u1) - G( - v1,0,0,u1) + 3*G( - v1,0,1,1 - v1,u1) + 3/
         2*G(0,1 - v1,1 - v1,u1) + G(0,1 - v1,1 - v1,0,u1) - G(0,1 - v1, - v1,
         0,u1) - 1/2*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*Pi^2 + 3/2*G(0,1 - v1
         ,u1)*G(1,v1) - G(0,1 - v1,u1)*G(1,0,v1) + G(0,1 - v1,0,1 - v1,u1) + 
         G(0,1 - v1,0,u1)*G(1,v1) - 3*G(0,1 - v1,1,1 - v1,u1) - 3*G(0,1 - v1,1
         ,u1)*G(1,v1) - 3/2*G(0, - v1,0,u1) + G(0,u1) + G(0,u1)*zeta3 - 5/4*G(
         0,u1)*Pi^2 + 1/2*G(0,u1)*G(0,v1) + 2/3*G(0,u1)*G(0,v1)*Pi^2 - 1/2*G(0
         ,u1)*G(1,v1) - 2/3*G(0,u1)*G(1,v1)*Pi^2 + 1/2*G(0,u1)*G(1,0,v1) + G(0
         ,u1)*G(1,0,0,v1) + 3/2*G(0,u1)*G(1,1,v1) - G(0,u1)*G(1,1,0,v1) - 2*G(
         0,v1) - 2*G(0,v1)*zeta3 + 5/3*G(0,v1)*Pi^2 - 9/2*G(0,v1)*G(1 - v1,1
          - v1,u1) - G(0,v1)*G(1 - v1,1 - v1,0,u1) + 3*G(0,v1)*G(1 - v1,1 - v1
         ,1,u1) - G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + G(0,v1)*G(1 - v1, - v1,
          - v1,u1) - 1/2*G(0,v1)*G(1 - v1, - v1,u1) + 5/2*G(0,v1)*G(1 - v1,u1)
          + 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 3*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 
         G(0,v1)*G(1 - v1,0, - v1,u1) + 1/2*G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*
         G(1 - v1,0,0,u1) + 3*G(0,v1)*G(1 - v1,0,1,u1) + 5/2*G(0,v1)*G(1 - v1,
         1,u1) + G(0,v1)*G( - v1,1 - v1,0,u1) - 3*G(0,v1)*G( - v1,1 - v1,1,u1)
          + G(0,v1)*G( - v1, - v1,1 - v1,u1) - G(0,v1)*G( - v1, - v1, - v1,u1)
          + G(0,v1)*G( - v1, - v1,u1) + 1/2*G(0,v1)*G( - v1,u1) - 1/3*G(0,v1)*
         G( - v1,u1)*Pi^2 + 3*G(0,v1)*G( - v1,0,1 - v1,u1) - G(0,v1)*G( - v1,0
         , - v1,u1) + G(0,v1)*G( - v1,0,0,u1) - 3*G(0,v1)*G( - v1,0,1,u1) - 3*
         G(0,v1)*G(0,1 - v1,1 - v1,u1) + G(0,v1)*G(0,1 - v1, - v1,u1) + 7/2*G(
         0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0,1 - v1,0,u1) + 3*G(0,v1)*G(0,1 - 
         v1,1,u1) + 3/2*G(0,v1)*G(0, - v1,u1) + 3*G(0,v1)*G(1,1 - v1,1 - v1,u1
         ) - G(0,v1)*G(1,1 - v1, - v1,u1) + G(0,v1)*G(1,1 - v1,0,u1) - 3*G(0,
         v1)*G(1,1 - v1,1,u1) - 3*G(0,v1)*G(1,u1) - 2/3*G(0,v1)*G(1,u1)*Pi^2
          - G(0,v1)*G(1,0,1 - v1,u1) - G(0,v1)*G(1,0, - v1,u1) - 3/2*G(0,v1)*
         G(1,0,u1) + 2*G(0,v1)*G(1,0,1,u1) + 9/2*G(0,v1)*G(1,1,u1) + G(0,v1)*
         G(1,1,0,u1) - 3*G(0,v1)*G(1,1,1,u1) + G(0,0,1 - v1,1 - v1,u1) + G(0,0
         ,1 - v1,u1)*G(0,v1) + G(0,0,1 - v1,u1)*G(1,v1) + G(0,0, - v1,u1)*G(0,
         v1) - G(0,0, - v1,0,u1) + 1/2*G(0,0,u1) - 1/2*G(0,0,u1)*Pi^2 - G(0,0,
         u1)*G(0,v1) + G(0,0,u1)*G(0,0,v1) - G(0,0,u1)*G(0,1,v1) - G(0,0,u1)*
         G(1,0,v1) + G(0,0,u1)*G(1,1,v1) + 1/2*G(0,0,v1) - 1/3*G(0,0,v1)*Pi^2
          + G(0,0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,
         v1)*G(1 - v1,0,u1) - G(0,0,v1)*G( - v1, - v1,u1) + G(0,0,v1)*G( - v1,
         u1) - G(0,0,v1)*G( - v1,0,u1) + G(0,0,v1)*G(0,1 - v1,u1) + 3/2*G(0,0,
         v1)*G(0,u1) - G(0,0,v1)*G(1,1 - v1,u1) - G(0,0,v1)*G(1,0,u1) - 1/2*G(
         0,0,0,v1) - G(0,0,0,v1)*G(0,u1) + G(0,0,0,v1)*G(1,u1) + G(0,0,0,1,v1)
          + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,
         v1) - G(0,0,1,v1)*G(1 - v1,u1) + G(0,0,1,v1)*G( - v1,u1) - 3*G(0,1,1
          - v1,1 - v1,u1) + 5*G(0,1,1 - v1,u1) - 3*G(0,1,1 - v1,u1)*G(1,v1) + 
         G(0,1,1 - v1,0,u1) + 3/2*G(0,1,u1)*Pi^2 - 5*G(0,1,u1)*G(0,v1) + 3*G(0
         ,1,u1)*G(0,1,v1) + 5*G(0,1,u1)*G(1,v1) - 3*G(0,1,u1)*G(1,1,v1) - 1/2*
         G(0,1,v1) - 2/3*G(0,1,v1)*Pi^2 + 3*G(0,1,v1)*G(1 - v1,1 - v1,u1) - G(
         0,1,v1)*G(1 - v1, - v1,u1) - 2*G(0,1,v1)*G(1 - v1,u1) - 3*G(0,1,v1)*
         G( - v1,1 - v1,u1) + G(0,1,v1)*G( - v1, - v1,u1) - 3/2*G(0,1,v1)*G(0,
         u1) + 9/2*G(0,1,v1)*G(1,u1) + G(0,1,v1)*G(1,0,u1) - 3*G(0,1,v1)*G(1,1
         ,u1) + G(0,1,0,1 - v1,u1) - G(0,1,0,u1)*G(0,v1) + G(0,1,0,u1)*G(1,v1)
          + 3/2*G(0,1,0,v1) + G(0,1,0,v1)*G(0,u1) - G(0,1,0,v1)*G(1,u1) - 3*G(
         0,1,0,1,v1) - 3*G(0,1,1,1 - v1,u1) + 3*G(0,1,1,u1)*G(0,v1) - 3*G(0,1,
         1,u1)*G(1,v1) + 2*G(0,1,1,0,v1) - 9/2*G(1,1 - v1,1 - v1,u1) - G(1,1
          - v1,1 - v1,0,u1) + G(1,1 - v1, - v1,0,u1) + 3*G(1,1 - v1,u1) + 2/3*
         G(1,1 - v1,u1)*Pi^2 - G(1,1 - v1,0,1 - v1,u1) + 3/2*G(1,1 - v1,0,u1)
          + 3*G(1,1 - v1,1,1 - v1,u1) - G(1,u1)*zeta3 + 9/4*G(1,u1)*Pi^2 + 3*
         G(1,u1)*G(1,v1) + 2/3*G(1,u1)*G(1,v1)*Pi^2 + 3*G(1,v1) + 2*G(1,v1)*
         zeta3 - 5/3*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1 - v1,1,u1) + G(1,v1)*
         G(1 - v1, - v1,0,u1) - 1/2*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 + 3/2*G(1,v1)*G(1 - v1,0,u1) + G(1,v1)*G(1 - v1,0,0,u1)
          - 3*G(1,v1)*G(1 - v1,0,1,u1) - 5/2*G(1,v1)*G(1 - v1,1,u1) + 3*G(1,v1
         )*G( - v1,1 - v1,1,u1) - G(1,v1)*G( - v1, - v1,0,u1) - 2/3*G(1,v1)*G(
          - v1,u1)*Pi^2 - G(1,v1)*G( - v1,0,0,u1) + 3*G(1,v1)*G( - v1,0,1,u1)
          - 9/2*G(1,v1)*G(1,1 - v1,u1) - G(1,v1)*G(1,1 - v1,0,u1) + 3*G(1,v1)*
         G(1,1 - v1,1,u1) - G(1,0,1 - v1,1 - v1,u1) + 3/2*G(1,0,1 - v1,u1) - 
         G(1,0,1 - v1,u1)*G(1,v1) + G(1,0, - v1,0,u1) + 1/2*G(1,0,u1)*Pi^2 + 3/
         2*G(1,0,u1)*G(1,v1) + G(1,0,u1)*G(1,0,v1) - G(1,0,u1)*G(1,1,v1) + 1/3
         *G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1,1 - v1,u1) - G(1,0,v1)*G(1 - 
         v1, - v1,u1) - 3/2*G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G(1 - v1,0,u1)
          + 2*G(1,0,v1)*G( - v1,1 - v1,u1) + G(1,0,v1)*G( - v1, - v1,u1) + G(1
         ,0,v1)*G( - v1,0,u1) + G(1,0,v1)*G(1,1 - v1,u1) - 1/2*G(1,0,0,v1) - 
         G(1,0,0,v1)*G(1,u1) - G(1,0,0,1,v1) - 2*G(1,0,1,1 - v1,u1) - 2*G(1,0,
         1,u1)*G(1,v1) - 2*G(1,0,1,v1) + 3*G(1,0,1,v1)*G(1 - v1,u1) - 3*G(1,0,
         1,v1)*G( - v1,u1) + 3*G(1,1,1 - v1,1 - v1,u1) - 9/2*G(1,1,1 - v1,u1)
          + 3*G(1,1,1 - v1,u1)*G(1,v1) - G(1,1,1 - v1,0,u1) - 3/2*G(1,1,u1)*
         Pi^2 - 9/2*G(1,1,u1)*G(1,v1) + 3*G(1,1,u1)*G(1,1,v1) - 1/2*G(1,1,v1)
          + 2/3*G(1,1,v1)*Pi^2 - 9/2*G(1,1,v1)*G(1,u1) - G(1,1,0,1 - v1,u1) - 
         G(1,1,0,u1)*G(1,v1) - 3/2*G(1,1,0,v1) - 2*G(1,1,0,v1)*G(1 - v1,u1) + 
         2*G(1,1,0,v1)*G( - v1,u1) + G(1,1,0,v1)*G(1,u1) + 3*G(1,1,0,1,v1) + 3
         *G(1,1,1,1 - v1,u1) + 3*G(1,1,1,u1)*G(1,v1) - 2*G(1,1,1,0,v1) )

       + N^-1*v1*[1-u1]^-3 * (  - zeta3 - G(1 - v1, - v1,0,u1) - 1/6*G(1 - v1,
         u1)*Pi^2 - G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2 - G(0,u1)*G(1,0,v1) + 1/
         6*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,0,u1)
          + G(0,v1)*G(0, - v1,u1) + G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G(0,u1)
          - G(0,0,0,v1) - G(0,1,0,v1) - 1/6*G(1,v1)*Pi^2 + G(1,0,v1)*G(1 - v1,
         u1) + G(1,0,0,v1) + G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-2 * (  - zeta3 + 1/3*Pi^2 - G(1 - v1, - v1,0,u1) - 1/
         6*G(1 - v1,u1)*Pi^2 - G( - v1,0,u1) - G(0, - v1,0,u1) + 1/3*G(0,u1)*
         Pi^2 - G(0,u1)*G(1,0,v1) + 1/6*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1, - v1,
         u1) - G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(0, - 
         v1,u1) + G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) + G(0,0,v1)*G(0,u1) - G(0
         ,0,0,v1) - G(0,1,0,v1) - 1/6*G(1,v1)*Pi^2 - G(1,0,v1) + G(1,0,v1)*G(1
          - v1,u1) + G(1,0,0,v1) + G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-1 * ( 1/2*zeta3 - 2/3*Pi^2 - G(1 - v1,1 - v1,u1) + 3/
         2*G(1 - v1,1 - v1,0,u1) - 5/2*G(1 - v1, - v1,0,u1) + 1/2*G(1 - v1,u1)
          - 7/6*G(1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,
         u1) - G(1 - v1,1,1 - v1,u1) - 3/2*G( - v1,0,u1) + 3/2*G(0,1 - v1,1 - 
         v1,u1) + 2*G(0,1 - v1,u1) + 3/2*G(0,1 - v1,u1)*G(1,v1) - 5/2*G(0, - 
         v1,0,u1) - 5/12*G(0,u1)*Pi^2 - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1)
          - 5/2*G(0,u1)*G(1,0,v1) + 3/2*G(0,u1)*G(1,1,v1) - 1/2*G(0,v1) + 7/6*
         G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1,1 - v1,u1) + 5/2*G(0,v1)*G(1 - v1, - 
         v1,u1) - 5/2*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,1,u1) + 3/2*G(
         0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 5/2*G(0,v1)*G(0, - v1,
         u1) + G(0,v1)*G(1,u1) - 3/2*G(0,v1)*G(1,0,u1) + G(0,v1)*G(1,1,u1) + 3/
         2*G(0,0,v1) + 5/2*G(0,0,v1)*G(1 - v1,u1) + 5/2*G(0,0,v1)*G(0,u1) - 5/
         2*G(0,0,0,v1) - 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*G(0,v1) - 1/2*G(
         0,1,u1)*G(1,v1) + G(0,1,v1) - 3/2*G(0,1,v1)*G(0,u1) + G(0,1,v1)*G(1,
         u1) + 1/2*G(0,1,0,v1) - G(1,1 - v1,1 - v1,u1) - G(1,1 - v1,u1) + 3/2*
         G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 - G(1,u1)*G(1,v1) + 1/2*G(1,v1)
          - 7/6*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,u1) + 3/2*G(1,v1)*G(1 - v1,0,
         u1) - G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G(1,1 - v1,u1) + 3/2*G(1,0,1
          - v1,u1) + 3/2*G(1,0,u1)*G(1,v1) - 3/2*G(1,0,v1) - 1/2*G(1,0,v1)*G(1
          - v1,u1) + 5/2*G(1,0,0,v1) - G(1,1,1 - v1,u1) - G(1,1,u1)*G(1,v1) - 
         G(1,1,v1) - G(1,1,v1)*G(1,u1) - 1/2*G(1,1,0,v1) )

       + N^-1*v1 * (  - zeta3 - 4/3*Pi^2 - 11/360*Pi^4 + 2*G(1 - v1,1 - v1,u1)
          - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3*G(1 - v1,1 - v1,0,u1) - G(1 - v1,
         1 - v1,0,0,u1) + 3*G(1 - v1,1 - v1,1,1 - v1,u1) - G(1 - v1, - v1,1 - 
         v1,0,u1) + G(1 - v1, - v1, - v1,0,u1) + 1/3*G(1 - v1, - v1,u1)*Pi^2
          - G(1 - v1, - v1,0,1 - v1,u1) + 5*G(1 - v1, - v1,0,u1) + G(1 - v1,
          - v1,0,0,u1) - 3*G(1 - v1,u1) - 2*G(1 - v1,u1)*zeta3 + 7/3*G(1 - v1,
         u1)*Pi^2 - 3*G(1 - v1,0,1 - v1,u1) - G(1 - v1,0,1 - v1,0,u1) + G(1 - 
         v1,0, - v1,0,u1) - 3/2*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 - G(1
          - v1,0,0,1 - v1,u1) + 3*G(1 - v1,0,1,1 - v1,u1) + 5*G(1 - v1,1,1 - 
         v1,u1) + 2/3*G( - v1,1 - v1,u1)*Pi^2 + G( - v1,1 - v1,0,0,u1) - 3*G(
          - v1,1 - v1,1,1 - v1,u1) + G( - v1, - v1,1 - v1,0,u1) - G( - v1, - 
         v1, - v1,0,u1) - 1/3*G( - v1, - v1,u1)*Pi^2 + G( - v1, - v1,0,1 - v1,
         u1) - G( - v1, - v1,0,0,u1) + 2*G( - v1,u1)*zeta3 + G( - v1,0,1 - v1,
         0,u1) - G( - v1,0, - v1,0,u1) + 7/2*G( - v1,0,u1) - 2/3*G( - v1,0,u1)
         *Pi^2 + G( - v1,0,0,1 - v1,u1) - 3*G( - v1,0,1,1 - v1,u1) - 3*G(0,1
          - v1,1 - v1,u1) - G(0,1 - v1,1 - v1,0,u1) + G(0,1 - v1, - v1,0,u1)
          - 3/2*G(0,1 - v1,u1) + 2/3*G(0,1 - v1,u1)*Pi^2 - 3*G(0,1 - v1,u1)*G(
         1,v1) + G(0,1 - v1,u1)*G(1,0,v1) - G(0,1 - v1,0,1 - v1,u1) - G(0,1 - 
         v1,0,u1)*G(1,v1) + 3*G(0,1 - v1,1,1 - v1,u1) + 3*G(0,1 - v1,1,u1)*G(1
         ,v1) + 5*G(0, - v1,0,u1) - G(0,u1)*zeta3 + 5/6*G(0,u1)*Pi^2 + 3/2*G(0
         ,u1)*G(0,v1) - 2/3*G(0,u1)*G(0,v1)*Pi^2 - 3/2*G(0,u1)*G(1,v1) + 2/3*
         G(0,u1)*G(1,v1)*Pi^2 + 5*G(0,u1)*G(1,0,v1) - G(0,u1)*G(1,0,0,v1) - 3*
         G(0,u1)*G(1,1,v1) + G(0,u1)*G(1,1,0,v1) + 3*G(0,v1) + 2*G(0,v1)*zeta3
          - 7/3*G(0,v1)*Pi^2 + 5*G(0,v1)*G(1 - v1,1 - v1,u1) + G(0,v1)*G(1 - 
         v1,1 - v1,0,u1) - 3*G(0,v1)*G(1 - v1,1 - v1,1,u1) + G(0,v1)*G(1 - v1,
          - v1,1 - v1,u1) - G(0,v1)*G(1 - v1, - v1, - v1,u1) - 5*G(0,v1)*G(1
          - v1, - v1,u1) - 1/2*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1)
         *Pi^2 + 3*G(0,v1)*G(1 - v1,0,1 - v1,u1) - G(0,v1)*G(1 - v1,0, - v1,u1
         ) + 5*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,0,0,u1) - 3*G(0,v1)*
         G(1 - v1,0,1,u1) - 5*G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,
         0,u1) + 3*G(0,v1)*G( - v1,1 - v1,1,u1) - G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) + G(0,v1)*G( - v1, - v1, - v1,u1) - 7/2*G(0,v1)*G( - v1,u1) + 1/
         3*G(0,v1)*G( - v1,u1)*Pi^2 - 3*G(0,v1)*G( - v1,0,1 - v1,u1) + G(0,v1)
         *G( - v1,0, - v1,u1) - G(0,v1)*G( - v1,0,0,u1) + 3*G(0,v1)*G( - v1,0,
         1,u1) + 3*G(0,v1)*G(0,1 - v1,1 - v1,u1) - G(0,v1)*G(0,1 - v1, - v1,u1
         ) + G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0,1 - v1,0,u1) - 3*G(0,v1)*G(0
         ,1 - v1,1,u1) - 5*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,1 - v1,1 - v1
         ,u1) + G(0,v1)*G(1,1 - v1, - v1,u1) - G(0,v1)*G(1,1 - v1,0,u1) + 3*G(
         0,v1)*G(1,1 - v1,1,u1) - 3/2*G(0,v1)*G(1,u1) + 2/3*G(0,v1)*G(1,u1)*
         Pi^2 + G(0,v1)*G(1,0,1 - v1,u1) + G(0,v1)*G(1,0, - v1,u1) + 3*G(0,v1)
         *G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) - 5*G(0,v1)*G(1,1,u1) - G(0,v1)*G(
         1,1,0,u1) + 3*G(0,v1)*G(1,1,1,u1) - G(0,0,1 - v1,1 - v1,u1) - G(0,0,1
          - v1,u1)*G(0,v1) - G(0,0,1 - v1,u1)*G(1,v1) - G(0,0, - v1,u1)*G(0,v1
         ) + G(0,0, - v1,0,u1) + 1/2*G(0,0,u1)*Pi^2 - G(0,0,u1)*G(0,0,v1) + G(
         0,0,u1)*G(0,1,v1) + G(0,0,u1)*G(1,0,v1) - G(0,0,u1)*G(1,1,v1) - 7/2*
         G(0,0,v1) + 1/3*G(0,0,v1)*Pi^2 - G(0,0,v1)*G(1 - v1, - v1,u1) - 5*G(0
         ,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G(1 - v1,0,u1) + G(0,0,v1)*G( - v1,
          - v1,u1) + G(0,0,v1)*G( - v1,0,u1) - G(0,0,v1)*G(0,1 - v1,u1) - 5*G(
         0,0,v1)*G(0,u1) + G(0,0,v1)*G(1,1 - v1,u1) + G(0,0,v1)*G(1,0,u1) + 5*
         G(0,0,0,v1) + G(0,0,0,v1)*G(0,u1) - G(0,0,0,v1)*G(1,u1) - G(0,0,0,1,
         v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*G(
         1,v1) + G(0,0,1,v1)*G(1 - v1,u1) - G(0,0,1,v1)*G( - v1,u1) + 3*G(0,1,
         1 - v1,1 - v1,u1) - 2*G(0,1,1 - v1,u1) + 3*G(0,1,1 - v1,u1)*G(1,v1)
          - G(0,1,1 - v1,0,u1) - 3/2*G(0,1,u1)*Pi^2 + 2*G(0,1,u1)*G(0,v1) - 3*
         G(0,1,u1)*G(0,1,v1) - 2*G(0,1,u1)*G(1,v1) + 3*G(0,1,u1)*G(1,1,v1) - 2
         *G(0,1,v1) + 2/3*G(0,1,v1)*Pi^2 - 3*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 
         G(0,1,v1)*G(1 - v1, - v1,u1) + 3*G(0,1,v1)*G( - v1,1 - v1,u1) - G(0,1
         ,v1)*G( - v1, - v1,u1) + 3*G(0,1,v1)*G(0,u1) - 5*G(0,1,v1)*G(1,u1) - 
         G(0,1,v1)*G(1,0,u1) + 3*G(0,1,v1)*G(1,1,u1) - G(0,1,0,1 - v1,u1) + G(
         0,1,0,u1)*G(0,v1) - G(0,1,0,u1)*G(1,v1) - G(0,1,0,v1) - G(0,1,0,v1)*
         G(0,u1) + G(0,1,0,v1)*G(1,u1) + 3*G(0,1,0,1,v1) + 3*G(0,1,1,1 - v1,u1
         ) - 3*G(0,1,1,u1)*G(0,v1) + 3*G(0,1,1,u1)*G(1,v1) - 2*G(0,1,1,0,v1)
          + 5*G(1,1 - v1,1 - v1,u1) + G(1,1 - v1,1 - v1,0,u1) - G(1,1 - v1, - 
         v1,0,u1) + 3/2*G(1,1 - v1,u1) - 2/3*G(1,1 - v1,u1)*Pi^2 + G(1,1 - v1,
         0,1 - v1,u1) - 3*G(1,1 - v1,0,u1) - 3*G(1,1 - v1,1,1 - v1,u1) + G(1,
         u1)*zeta3 - 7/6*G(1,u1)*Pi^2 + 3/2*G(1,u1)*G(1,v1) - 2/3*G(1,u1)*G(1,
         v1)*Pi^2 - 3*G(1,v1) - 2*G(1,v1)*zeta3 + 7/3*G(1,v1)*Pi^2 + 3*G(1,v1)
         *G(1 - v1,1 - v1,1,u1) - G(1,v1)*G(1 - v1, - v1,0,u1) + 2*G(1,v1)*G(1
          - v1,u1) - 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 3*G(1,v1)*G(1 - v1,0,u1)
          - G(1,v1)*G(1 - v1,0,0,u1) + 3*G(1,v1)*G(1 - v1,0,1,u1) + 5*G(1,v1)*
         G(1 - v1,1,u1) - 3*G(1,v1)*G( - v1,1 - v1,1,u1) + G(1,v1)*G( - v1, - 
         v1,0,u1) + 2/3*G(1,v1)*G( - v1,u1)*Pi^2 + G(1,v1)*G( - v1,0,0,u1) - 3
         *G(1,v1)*G( - v1,0,1,u1) + 5*G(1,v1)*G(1,1 - v1,u1) + G(1,v1)*G(1,1
          - v1,0,u1) - 3*G(1,v1)*G(1,1 - v1,1,u1) + G(1,0,1 - v1,1 - v1,u1) - 
         3*G(1,0,1 - v1,u1) + G(1,0,1 - v1,u1)*G(1,v1) - G(1,0, - v1,0,u1) - 1/
         2*G(1,0,u1)*Pi^2 - 3*G(1,0,u1)*G(1,v1) - G(1,0,u1)*G(1,0,v1) + G(1,0,
         u1)*G(1,1,v1) + 7/2*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1
          - v1,1 - v1,u1) + G(1,0,v1)*G(1 - v1, - v1,u1) + G(1,0,v1)*G(1 - v1,
         u1) + G(1,0,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G( - v1,1 - v1,u1) - G(1
         ,0,v1)*G( - v1, - v1,u1) - G(1,0,v1)*G( - v1,0,u1) - G(1,0,v1)*G(1,1
          - v1,u1) - 5*G(1,0,0,v1) + G(1,0,0,v1)*G(1,u1) + G(1,0,0,1,v1) + 2*
         G(1,0,1,1 - v1,u1) + 2*G(1,0,1,u1)*G(1,v1) - 3*G(1,0,1,v1)*G(1 - v1,
         u1) + 3*G(1,0,1,v1)*G( - v1,u1) - 3*G(1,1,1 - v1,1 - v1,u1) + 5*G(1,1
         ,1 - v1,u1) - 3*G(1,1,1 - v1,u1)*G(1,v1) + G(1,1,1 - v1,0,u1) + 3/2*
         G(1,1,u1)*Pi^2 + 5*G(1,1,u1)*G(1,v1) - 3*G(1,1,u1)*G(1,1,v1) + 2*G(1,
         1,v1) - 2/3*G(1,1,v1)*Pi^2 + 5*G(1,1,v1)*G(1,u1) + G(1,1,0,1 - v1,u1)
          + G(1,1,0,u1)*G(1,v1) + G(1,1,0,v1) + 2*G(1,1,0,v1)*G(1 - v1,u1) - 2
         *G(1,1,0,v1)*G( - v1,u1) - G(1,1,0,v1)*G(1,u1) - 3*G(1,1,0,1,v1) - 3*
         G(1,1,1,1 - v1,u1) - 3*G(1,1,1,u1)*G(1,v1) + 2*G(1,1,1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) + 1/2*G(0,u1)*
         G(0,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( zeta3 - 1/3*Pi^2 + 1/2*G(1 - v1, - v1,0,u1)
          + 1/12*G(1 - v1,u1)*Pi^2 - 1/2*G( - v1, - v1,0,u1) + 1/3*G( - v1,u1)
         *Pi^2 - 2*G( - v1,0,u1) - 1/2*G( - v1,0,0,u1) - 1/2*G(0, - v1,0,u1)
          + 1/2*G(0,u1) - 1/12*G(0,u1)*Pi^2 - 2*G(0,u1)*G(0,v1) + 1/2*G(0,u1)*
         G(1,0,v1) - 1/2*G(0,v1) + 5/12*G(0,v1)*Pi^2 - 1/2*G(0,v1)*G(1 - v1,
          - v1,u1) + 1/2*G(0,v1)*G(1 - v1,0,u1) + 1/2*G(0,v1)*G( - v1, - v1,u1
         ) + 2*G(0,v1)*G( - v1,u1) + 1/2*G(0,v1)*G(0, - v1,u1) - 1/2*G(0,0,u1)
         *G(0,v1) + 2*G(0,0,v1) - 1/2*G(0,0,v1)*G(1 - v1,u1) + 1/2*G(0,0,v1)*
         G( - v1,u1) + 1/2*G(0,0,v1)*G(0,u1) - 1/2*G(0,1,0,v1) + 1/12*G(1,v1)*
         Pi^2 + 2*G(1,0,v1) - 1/2*G(1,0,v1)*G(1 - v1,u1) - 1/2*G(1,0,0,v1) - 1/
         2*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - 1/2*G(1 - v1,u1)*Pi^2 + G(1 - v1,1,1 - v1,
         u1) - G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) + G(0,1,1 - v1,
         u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) - G(0,1,v1)*G(1 - v1,u1)
          - 1/2*G(1,v1)*Pi^2 + G(1,v1)*G(1 - v1,1,u1) + G(1,0,v1)*G(1 - v1,u1)
          - G(1,0,1,v1) + G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - 1/2*Pi^2 - 1/2*G(1 - v1,u1)*Pi^2 + G(1 - v1
         ,1,1 - v1,u1) - G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) - G(0
         ,v1)*G(1,u1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,
         v1) - G(0,1,v1) - G(0,1,v1)*G(1 - v1,u1) + G(1,1 - v1,u1) + G(1,u1)*
         G(1,v1) - 1/2*G(1,v1)*Pi^2 + G(1,v1)*G(1 - v1,1,u1) + G(1,0,v1) + G(1
         ,0,v1)*G(1 - v1,u1) - G(1,0,1,v1) + G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-1 * (  - 2*zeta3 + 7/12*Pi^2 + 1/2*G(1 - v1, - v1,0,
         u1) + 1/12*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) - 3/2*G(1 - v1,0,0,u1
         ) + 5/2*G(1 - v1,1,1 - v1,u1) - 3/2*G( - v1,1 - v1,0,u1) + G( - v1,
          - v1,0,u1) + 5/6*G( - v1,u1)*Pi^2 - 3/2*G( - v1,0,1 - v1,u1) + G( - 
         v1,0,u1) + G( - v1,0,0,u1) - 2*G(0,1 - v1,u1) - 3/2*G(0,1 - v1,0,u1)
          + G(0, - v1,0,u1) - 1/2*G(0,u1) + 11/12*G(0,u1)*Pi^2 - 2*G(0,u1)*G(1
         ,v1) + 2*G(0,u1)*G(1,0,v1) + 1/2*G(0,v1) - 1/12*G(0,v1)*Pi^2 - 1/2*G(
         0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - 
         v1,0,u1) - 5/2*G(0,v1)*G(1 - v1,1,u1) + 3/2*G(0,v1)*G( - v1,1 - v1,u1
         ) - G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) + 5/2*G(0,v1)*G(0
         ,1 - v1,u1) - G(0,v1)*G(0, - v1,u1) - 3/2*G(0,v1)*G(1,u1) - 3/2*G(0,0
         ,1 - v1,u1) + G(0,0,u1) + G(0,0,u1)*G(0,v1) - 3/2*G(0,0,u1)*G(1,v1)
          - G(0,0,v1) - 1/2*G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,u1) - 
         G(0,0,v1)*G(0,u1) + 3/2*G(0,0,1,v1) + 5/2*G(0,1,1 - v1,u1) - 5/2*G(0,
         1,u1)*G(0,v1) + 5/2*G(0,1,u1)*G(1,v1) + 1/2*G(0,1,v1) - 5/2*G(0,1,v1)
         *G(1 - v1,u1) + 3/2*G(0,1,v1)*G( - v1,u1) - 1/2*G(0,1,0,v1) + 3/2*G(1
         ,1 - v1,u1) + 3/2*G(1,u1)*G(1,v1) + 1/12*G(1,v1)*Pi^2 + 5/2*G(1,v1)*
         G(1 - v1,1,u1) - 3/2*G(1,v1)*G( - v1,0,u1) + 7/2*G(1,0,v1) + 1/2*G(1,
         0,v1)*G(1 - v1,u1) + 3/2*G(1,0,v1)*G( - v1,u1) - 1/2*G(1,0,0,v1) - 5/
         2*G(1,0,1,v1) + 1/2*G(1,1,0,v1) )

       + N^-1*u1 * ( 9*zeta3 + 7/3*Pi^2 - 11/180*Pi^4 + 2*G(1 - v1,1 - v1,u1)
          - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3*G(1 - v1,1 - v1,0,u1) - 2*G(1 - 
         v1,1 - v1,0,0,u1) + 6*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1
         ,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 2/3*G(1 - v1, - v1,u1)
         *Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + 7*G(1 - v1, - v1,0,u1) + 2*G(
         1 - v1, - v1,0,0,u1) - 3*G(1 - v1,u1) - 4*G(1 - v1,u1)*zeta3 + 8/3*G(
         1 - v1,u1)*Pi^2 - 3*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1)
          + 2*G(1 - v1,0, - v1,0,u1) - 3*G(1 - v1,0,u1) + 4/3*G(1 - v1,0,u1)*
         Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 3*G(1 - v1,0,0,u1) + 6*G(1 - v1,0,
         1,1 - v1,u1) + 4/3*G( - v1,1 - v1,u1)*Pi^2 + 3*G( - v1,1 - v1,0,u1)
          + 2*G( - v1,1 - v1,0,0,u1) - 6*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - 
         v1, - v1,1 - v1,0,u1) - 2*G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - 
         v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 5*G( - v1, - v1,0,u1) - 
         2*G( - v1, - v1,0,0,u1) + 4*G( - v1,u1)*zeta3 + 1/3*G( - v1,u1)*Pi^2
          + 3*G( - v1,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,0,u1) - 2*G( - v1,0,
          - v1,0,u1) + 5*G( - v1,0,u1) - 4/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,
         0,1 - v1,u1) - 5*G( - v1,0,0,u1) - 6*G( - v1,0,1,1 - v1,u1) - 3*G(0,1
          - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1) + 2*G(0,1 - v1, - v1,0,
         u1) - 3*G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*Pi^2 - 3*G(0,1 - v1,u1)*
         G(1,v1) + 2*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,0,1 - v1,u1) + 3*
         G(0,1 - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 6*G(0,1 - v1,1,1 - v1
         ,u1) + 6*G(0,1 - v1,1,u1)*G(1,v1) + 3*G(0,u1) - 2*G(0,u1)*zeta3 - 3/2
         *G(0,u1)*Pi^2 + 5*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(0,v1)*Pi^2 - 3*G(0,
         u1)*G(1,v1) + 4/3*G(0,u1)*G(1,v1)*Pi^2 + 4*G(0,u1)*G(1,0,v1) - 2*G(0,
         u1)*G(1,0,0,v1) - 3*G(0,u1)*G(1,1,v1) + 2*G(0,u1)*G(1,1,0,v1) + 4*G(0
         ,v1)*zeta3 + 1/3*G(0,v1)*Pi^2 + 5*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0
         ,v1)*G(1 - v1,1 - v1,0,u1) - 6*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,
         v1)*G(1 - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 
         7*G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1
          - v1,u1)*Pi^2 + 6*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1 - v1
         ,0, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1)
          - 6*G(0,v1)*G(1 - v1,0,1,u1) - 3*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,
         v1)*G( - v1,1 - v1,0,u1) + 6*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)
         *G( - v1, - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1, - v1,u1) + 5*G(0
         ,v1)*G( - v1, - v1,u1) - 5*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,
         u1)*Pi^2 - 6*G(0,v1)*G( - v1,0,1 - v1,u1) + 2*G(0,v1)*G( - v1,0, - v1
         ,u1) - 2*G(0,v1)*G( - v1,0,0,u1) + 6*G(0,v1)*G( - v1,0,1,u1) + 6*G(0,
         v1)*G(0,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 4*G(0,v1
         )*G(0,1 - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 6*G(0,v1)*G(0,1 - v1,
         1,u1) - 6*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1,1 - v1, - v1,
         u1) - 2*G(0,v1)*G(1,1 - v1,0,u1) + 6*G(0,v1)*G(1,1 - v1,1,u1) - G(0,
         v1)*G(1,u1) + 4/3*G(0,v1)*G(1,u1)*Pi^2 + 2*G(0,v1)*G(1,0,1 - v1,u1)
          + 2*G(0,v1)*G(1,0, - v1,u1) + 3*G(0,v1)*G(1,0,u1) - 4*G(0,v1)*G(1,0,
         1,u1) - 5*G(0,v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 6*G(0,v1)*G(1,1
         ,1,u1) - 2*G(0,0,1 - v1,1 - v1,u1) + 3*G(0,0,1 - v1,u1) - 2*G(0,0,1
          - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0, - v1,u1)*G(
         0,v1) + 2*G(0,0, - v1,0,u1) - 2*G(0,0,u1) + G(0,0,u1)*Pi^2 - 5*G(0,0,
         u1)*G(0,v1) - 2*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 3*G(0,0
         ,u1)*G(1,v1) + 2*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*G(1,1,v1) - 5*G(0,
         0,v1) + 2/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1, - v1,u1) - 7*G(0,0
         ,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G( - v1,
          - v1,u1) + 5*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 2*
         G(0,0,v1)*G(0,1 - v1,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) + 2*G(0,0,v1)*
         G(1,0,u1) + 5*G(0,0,0,v1) + 2*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1
         ,u1) - 2*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1)
          - 4*G(0,0,1,u1)*G(1,v1) - 3*G(0,0,1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1)
          - 2*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,1,1 - v1,1 - v1,u1) - 7*G(0,1,1
          - v1,u1) + 6*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 3*G(0
         ,1,u1)*Pi^2 + 7*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(0,1,v1) - 7*G(0,1,
         u1)*G(1,v1) + 6*G(0,1,u1)*G(1,1,v1) + 4/3*G(0,1,v1)*Pi^2 - 6*G(0,1,v1
         )*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1, - v1,u1) + 5*G(0,1,v1)*
         G(1 - v1,u1) + 6*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1,
          - v1,u1) - 3*G(0,1,v1)*G( - v1,u1) + 3*G(0,1,v1)*G(0,u1) - 5*G(0,1,
         v1)*G(1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 6*G(0,1,v1)*G(1,1,u1) - 2*G(0,1
         ,0,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 3*G(0
         ,1,0,v1) - 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,v1)*G(1,u1) + 6*G(0,1,0,
         1,v1) + 6*G(0,1,1,1 - v1,u1) - 6*G(0,1,1,u1)*G(0,v1) + 6*G(0,1,1,u1)*
         G(1,v1) - 4*G(0,1,1,0,v1) + 5*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,1
          - v1,0,u1) - 2*G(1,1 - v1, - v1,0,u1) + G(1,1 - v1,u1) - 4/3*G(1,1
          - v1,u1)*Pi^2 + 2*G(1,1 - v1,0,1 - v1,u1) - 3*G(1,1 - v1,0,u1) - 6*
         G(1,1 - v1,1,1 - v1,u1) + 2*G(1,u1)*zeta3 - 7/6*G(1,u1)*Pi^2 + G(1,u1
         )*G(1,v1) - 4/3*G(1,u1)*G(1,v1)*Pi^2 - 3*G(1,v1) - 4*G(1,v1)*zeta3 + 
         8/3*G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,v1)*G(1 - 
         v1, - v1,0,u1) + 2*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*G(1 - v1,u1)*
         Pi^2 - 3*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 6*G(1,
         v1)*G(1 - v1,0,1,u1) - 6*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G(
          - v1, - v1,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 3*G(1,v1)*G( - v1,
         0,u1) + 2*G(1,v1)*G( - v1,0,0,u1) - 6*G(1,v1)*G( - v1,0,1,u1) + 5*G(1
         ,v1)*G(1,1 - v1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 6*G(1,v1)*G(1,1 - 
         v1,1,u1) + 2*G(1,0,1 - v1,1 - v1,u1) - 3*G(1,0,1 - v1,u1) + 2*G(1,0,1
          - v1,u1)*G(1,v1) - 2*G(1,0, - v1,0,u1) - G(1,0,u1)*Pi^2 - 3*G(1,0,u1
         )*G(1,v1) - 2*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,u1)*G(1,1,v1) + G(1,0,v1)
          - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)
         *G(1 - v1, - v1,u1) - 3*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1
         ,0,u1) - 4*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,
         u1) - 3*G(1,0,v1)*G( - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) - 2*G(1,0,
         v1)*G(1,1 - v1,u1) - 7*G(1,0,0,v1) + 2*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,
         0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) + 5*G(1,0,1,v1
         ) - 6*G(1,0,1,v1)*G(1 - v1,u1) + 6*G(1,0,1,v1)*G( - v1,u1) - 6*G(1,1,
         1 - v1,1 - v1,u1) + 5*G(1,1,1 - v1,u1) - 6*G(1,1,1 - v1,u1)*G(1,v1)
          + 2*G(1,1,1 - v1,0,u1) + 3*G(1,1,u1)*Pi^2 + 5*G(1,1,u1)*G(1,v1) - 6*
         G(1,1,u1)*G(1,1,v1) + 2*G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2 + 5*G(1,1,v1)*
         G(1,u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 3*G(1,1,0,v1
         ) + 4*G(1,1,0,v1)*G(1 - v1,u1) - 4*G(1,1,0,v1)*G( - v1,u1) - 2*G(1,1,
         0,v1)*G(1,u1) - 6*G(1,1,0,1,v1) - 6*G(1,1,1,1 - v1,u1) - 6*G(1,1,1,u1
         )*G(1,v1) + 4*G(1,1,1,0,v1) )

       + N^-1*u1*v1 * (  - 2*Pi^2 - 7/45*Pi^4 + 2*G(1 - v1,1 - v1, - v1,0,u1)
          + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - v1,1 - v1,0,0,u1) - 4*G(1
          - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1, - v1,1 - v1,0,u1) - 4*G(1 - 
         v1, - v1, - v1,0,u1) + 2/3*G(1 - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1
         ,0,1 - v1,u1) - 4*G(1 - v1, - v1,0,0,u1) + 8*G(1 - v1,u1)*zeta3 + 2*
         G(1 - v1,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 3*G(1 - v1,0,u1)
          - 5/3*G(1 - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 4*G(1 - v1,0
         ,1,1 - v1,u1) - 2*G( - v1,1 - v1, - v1,0,u1) - 2/3*G( - v1,1 - v1,u1)
         *Pi^2 - 2*G( - v1,1 - v1,0,0,u1) + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*
         G( - v1, - v1,1 - v1,0,u1) + 4*G( - v1, - v1, - v1,0,u1) - 2/3*G( - 
         v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) + 4*G( - v1, - v1,0,
         0,u1) - 8*G( - v1,u1)*zeta3 - 2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0,
          - v1,0,u1) - 3*G( - v1,0,u1) + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,
         0,1 - v1,u1) + 4*G( - v1,0,1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1)
          - 4*G(0,1 - v1, - v1,0,u1) + 3*G(0,1 - v1,u1) - 5/3*G(0,1 - v1,u1)*
         Pi^2 + 2*G(0,1 - v1,0,1 - v1,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 4*G(0
         ,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1,u1)*G(1,v1) - 3*G(0,u1)*G(0,v1)
          + 5/3*G(0,u1)*G(0,v1)*Pi^2 + 3*G(0,u1)*G(1,v1) - 5/3*G(0,u1)*G(1,v1)
         *Pi^2 + 4*G(0,u1)*G(1,0,0,v1) - 8*G(0,v1)*zeta3 - 2*G(0,v1)*G(1 - v1,
         1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(0,v1)*G(1 - 
         v1, - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 3*G(0,v1)*
         G(1 - v1,u1) + 7/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1
          - v1,u1) + 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,0,
         u1) + 4*G(0,v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          - 4*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1
         ) - 4*G(0,v1)*G( - v1, - v1, - v1,u1) + 3*G(0,v1)*G( - v1,u1) - 7/3*
         G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)
         *G( - v1,0, - v1,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,
         0,1,u1) - 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) + 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1, - v1,u1) + 4*G(
         0,v1)*G(1,1 - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1,u1) + 3*G(0,v1)*G(1,
         u1) - 5/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0, - v1,u1) + 2*G(0,v1
         )*G(1,0,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 4*G(0,v1)*G(1,1,1,u1) + 2*G(0
         ,0,1 - v1,1 - v1,u1) + 2*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0, - v1,u1)
         *G(0,v1) - 4*G(0,0, - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0
         ,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*
         G(1,1,v1) + 3*G(0,0,v1) - 7/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1,1
          - v1,u1) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 4*G(0,0,v1)*G(1 - v1,0,
         u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1)
          - 4*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,
         v1)*G(1,1 - v1,u1) - 4*G(0,0,v1)*G(1,0,u1) - 4*G(0,0,0,v1)*G(0,u1) + 
         4*G(0,0,0,v1)*G(1,u1) + 2*G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(
         0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1
         ) + 2*G(0,0,1,v1)*G( - v1,u1) + 2*G(0,0,1,0,v1) - 4*G(0,1,1 - v1,1 - 
         v1,u1) - 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) + 4/3*G(0,
         1,u1)*Pi^2 + 4*G(0,1,u1)*G(0,1,v1) - 4*G(0,1,u1)*G(1,1,v1) - 2/3*G(0,
         1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,
          - v1,u1) - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - 
         v1,u1) + 2*G(0,1,v1)*G(1,0,u1) - 4*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1
          - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) - 2*G(0,1,0
         ,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,u1) + 2*G(0,1,0,0,v1) - 4*
         G(0,1,0,1,v1) - 4*G(0,1,1,1 - v1,u1) + 4*G(0,1,1,u1)*G(0,v1) - 4*G(0,
         1,1,u1)*G(1,v1) + 4*G(0,1,1,0,v1) - 2*G(1,1 - v1,1 - v1,0,u1) + 4*G(1
         ,1 - v1, - v1,0,u1) - 3*G(1,1 - v1,u1) + 5/3*G(1,1 - v1,u1)*Pi^2 - 2*
         G(1,1 - v1,0,1 - v1,u1) + 4*G(1,1 - v1,1,1 - v1,u1) - 3*G(1,u1)*G(1,
         v1) + 5/3*G(1,u1)*G(1,v1)*Pi^2 + 8*G(1,v1)*zeta3 - 4*G(1,v1)*G(1 - v1
         ,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1
         ,u1)*Pi^2 + 2*G(1,v1)*G(1 - v1,0,0,u1) - 4*G(1,v1)*G(1 - v1,0,1,u1)
          + 4*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 2/
         3*G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,0,u1) + 4*G(1,v1)*G(
          - v1,0,1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 4*G(1,v1)*G(1,1 - v1,1,
         u1) - 2*G(1,0,1 - v1,1 - v1,u1) - 2*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1,
         0, - v1,0,u1) + 1/3*G(1,0,u1)*Pi^2 + 4*G(1,0,u1)*G(1,0,v1) - 2*G(1,0,
         u1)*G(1,1,v1) - 3*G(1,0,v1) + 7/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 4*G(1,0,v1)*G( - v1,
         1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) - 2*G(1,0,0,v1)*G(1 - v1,
         u1) + 2*G(1,0,0,v1)*G( - v1,u1) - 4*G(1,0,0,v1)*G(1,u1) - 2*G(1,0,0,1
         ,v1) - 2*G(1,0,1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) + 4*G(1,0,1,v1)*
         G(1 - v1,u1) - 4*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1) + 4*G(1,1,
         1 - v1,1 - v1,u1) + 4*G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1)
          - 4/3*G(1,1,u1)*Pi^2 + 4*G(1,1,u1)*G(1,1,v1) + 2/3*G(1,1,v1)*Pi^2 - 
         2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) - 4*G(1,1,0,v1)*G(1 - v1
         ,u1) + 4*G(1,1,0,v1)*G( - v1,u1) - 2*G(1,1,0,0,v1) + 4*G(1,1,0,1,v1)
          + 4*G(1,1,1,1 - v1,u1) + 4*G(1,1,1,u1)*G(1,v1) - 4*G(1,1,1,0,v1) )

       + N^-1*u1^2 * (  - 2*Pi^2 - 7/45*Pi^4 + 2*G(1 - v1,1 - v1, - v1,0,u1)
          + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 2*G(1 - v1,1 - v1,0,0,u1) - 4*G(1
          - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1, - v1,1 - v1,0,u1) - 4*G(1 - 
         v1, - v1, - v1,0,u1) + 2/3*G(1 - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1
         ,0,1 - v1,u1) - 4*G(1 - v1, - v1,0,0,u1) + 8*G(1 - v1,u1)*zeta3 + 2*
         G(1 - v1,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 3*G(1 - v1,0,u1)
          - 5/3*G(1 - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 4*G(1 - v1,0
         ,1,1 - v1,u1) - 2*G( - v1,1 - v1, - v1,0,u1) - 2/3*G( - v1,1 - v1,u1)
         *Pi^2 - 2*G( - v1,1 - v1,0,0,u1) + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*
         G( - v1, - v1,1 - v1,0,u1) + 4*G( - v1, - v1, - v1,0,u1) - 2/3*G( - 
         v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) + 4*G( - v1, - v1,0,
         0,u1) - 8*G( - v1,u1)*zeta3 - 2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0,
          - v1,0,u1) - 3*G( - v1,0,u1) + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,
         0,1 - v1,u1) + 4*G( - v1,0,1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1)
          - 4*G(0,1 - v1, - v1,0,u1) + 3*G(0,1 - v1,u1) - 5/3*G(0,1 - v1,u1)*
         Pi^2 + 2*G(0,1 - v1,0,1 - v1,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 4*G(0
         ,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1,u1)*G(1,v1) - 3*G(0,u1)*G(0,v1)
          + 5/3*G(0,u1)*G(0,v1)*Pi^2 + 3*G(0,u1)*G(1,v1) - 5/3*G(0,u1)*G(1,v1)
         *Pi^2 + 4*G(0,u1)*G(1,0,0,v1) - 8*G(0,v1)*zeta3 - 2*G(0,v1)*G(1 - v1,
         1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(0,v1)*G(1 - 
         v1, - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 3*G(0,v1)*
         G(1 - v1,u1) + 7/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 4*G(0,v1)*G(1 - v1,0,1
          - v1,u1) + 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,0,
         u1) + 4*G(0,v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1)
          - 4*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1
         ) - 4*G(0,v1)*G( - v1, - v1, - v1,u1) + 3*G(0,v1)*G( - v1,u1) - 7/3*
         G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)
         *G( - v1,0, - v1,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,
         0,1,u1) - 4*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1, - 
         v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) + 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1, - v1,u1) + 4*G(
         0,v1)*G(1,1 - v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1,u1) + 3*G(0,v1)*G(1,
         u1) - 5/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0, - v1,u1) + 2*G(0,v1
         )*G(1,0,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 4*G(0,v1)*G(1,1,1,u1) + 2*G(0
         ,0,1 - v1,1 - v1,u1) + 2*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0, - v1,u1)
         *G(0,v1) - 4*G(0,0, - v1,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0
         ,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*
         G(1,1,v1) + 3*G(0,0,v1) - 7/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1,1
          - v1,u1) + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 4*G(0,0,v1)*G(1 - v1,0,
         u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1)
          - 4*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,
         v1)*G(1,1 - v1,u1) - 4*G(0,0,v1)*G(1,0,u1) - 4*G(0,0,0,v1)*G(0,u1) + 
         4*G(0,0,0,v1)*G(1,u1) + 2*G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(
         0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1
         ) + 2*G(0,0,1,v1)*G( - v1,u1) + 2*G(0,0,1,0,v1) - 4*G(0,1,1 - v1,1 - 
         v1,u1) - 4*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) + 4/3*G(0,
         1,u1)*Pi^2 + 4*G(0,1,u1)*G(0,1,v1) - 4*G(0,1,u1)*G(1,1,v1) - 2/3*G(0,
         1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,
          - v1,u1) - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - 
         v1,u1) + 2*G(0,1,v1)*G(1,0,u1) - 4*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1
          - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) - 2*G(0,1,0
         ,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,u1) + 2*G(0,1,0,0,v1) - 4*
         G(0,1,0,1,v1) - 4*G(0,1,1,1 - v1,u1) + 4*G(0,1,1,u1)*G(0,v1) - 4*G(0,
         1,1,u1)*G(1,v1) + 4*G(0,1,1,0,v1) - 2*G(1,1 - v1,1 - v1,0,u1) + 4*G(1
         ,1 - v1, - v1,0,u1) - 3*G(1,1 - v1,u1) + 5/3*G(1,1 - v1,u1)*Pi^2 - 2*
         G(1,1 - v1,0,1 - v1,u1) + 4*G(1,1 - v1,1,1 - v1,u1) - 3*G(1,u1)*G(1,
         v1) + 5/3*G(1,u1)*G(1,v1)*Pi^2 + 8*G(1,v1)*zeta3 - 4*G(1,v1)*G(1 - v1
         ,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1
         ,u1)*Pi^2 + 2*G(1,v1)*G(1 - v1,0,0,u1) - 4*G(1,v1)*G(1 - v1,0,1,u1)
          + 4*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 2/
         3*G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,0,u1) + 4*G(1,v1)*G(
          - v1,0,1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 4*G(1,v1)*G(1,1 - v1,1,
         u1) - 2*G(1,0,1 - v1,1 - v1,u1) - 2*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1,
         0, - v1,0,u1) + 1/3*G(1,0,u1)*Pi^2 + 4*G(1,0,u1)*G(1,0,v1) - 2*G(1,0,
         u1)*G(1,1,v1) - 3*G(1,0,v1) + 7/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1 - 
         v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 4*G(1,0,v1)*G( - v1,
         1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) - 2*G(1,0,0,v1)*G(1 - v1,
         u1) + 2*G(1,0,0,v1)*G( - v1,u1) - 4*G(1,0,0,v1)*G(1,u1) - 2*G(1,0,0,1
         ,v1) - 2*G(1,0,1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) + 4*G(1,0,1,v1)*
         G(1 - v1,u1) - 4*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1) + 4*G(1,1,
         1 - v1,1 - v1,u1) + 4*G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1)
          - 4/3*G(1,1,u1)*Pi^2 + 4*G(1,1,u1)*G(1,1,v1) + 2/3*G(1,1,v1)*Pi^2 - 
         2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) - 4*G(1,1,0,v1)*G(1 - v1
         ,u1) + 4*G(1,1,0,v1)*G( - v1,u1) - 2*G(1,1,0,0,v1) + 4*G(1,1,0,1,v1)
          + 4*G(1,1,1,1 - v1,u1) + 4*G(1,1,1,u1)*G(1,v1) - 4*G(1,1,1,0,v1) )

       + Nf * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,1 - v1,0,u1)
          - 1/3*G(1 - v1, - v1,0,u1) + 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0,
         1 - v1,u1) + 1/3*G(1 - v1,0,u1) + 2/3*G(1 - v1,0,0,u1) - 1/3*G(1 - v1
         ,1,1 - v1,u1) - 1/3*G( - v1,1 - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 - 1/3
         *G( - v1,0,1 - v1,u1) - 2/3*G( - v1,0,0,u1) + 2/3*G(0,1 - v1,1 - v1,
         u1) + 1/3*G(0,1 - v1,u1) + 2/3*G(0,1 - v1,u1)*G(1,v1) + 2/3*G(0,1 - 
         v1,0,u1) - 1/3*G(0, - v1,0,u1) + 1/9*G(0,u1)*Pi^2 - 1/3*G(0,u1)*G(0,
         v1) + 1/3*G(0,u1)*G(1,v1) - 5/3*G(0,u1)*G(1,0,v1) + 2/3*G(0,u1)*G(1,1
         ,v1) + 1/3*G(0,v1)*Pi^2 - 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 1/3*G(0,
         v1)*G(1 - v1, - v1,u1) - 4/3*G(0,v1)*G(1 - v1,u1) - 5/3*G(0,v1)*G(1
          - v1,0,u1) + 1/3*G(0,v1)*G(1 - v1,1,u1) + 1/3*G(0,v1)*G( - v1,1 - v1
         ,u1) + 4/3*G(0,v1)*G( - v1,0,u1) - 5/3*G(0,v1)*G(0,1 - v1,u1) + 1/3*
         G(0,v1)*G(0, - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) + 1/3*G(0,v1)*G(1,
         0,u1) + 2/3*G(0,0,1 - v1,u1) - 2/3*G(0,0,u1)*G(0,v1) + 2/3*G(0,0,u1)*
         G(1,v1) + 2*G(0,0,v1) + 7/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(
          - v1,u1) + 7/3*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 3*G(0,0,0,
         v1) + 1/3*G(0,0,1,v1) - 1/3*G(0,1,1 - v1,u1) + 1/3*G(0,1,u1)*G(0,v1)
          - 1/3*G(0,1,u1)*G(1,v1) - 4/3*G(0,1,v1) - 1/3*G(0,1,v1)*G(1 - v1,u1)
          + 1/3*G(0,1,v1)*G( - v1,u1) - 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,v1)*
         G(1,u1) + 4/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,1 - v1,u1) - 1/3*G(1,1 - 
         v1,0,u1) - 1/3*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 + 2/3*G(1,v1)*G(1 - v1
         ,u1) + 2/3*G(1,v1)*G(1 - v1,0,u1) - 1/3*G(1,v1)*G(1 - v1,1,u1) - 1/3*
         G(1,v1)*G( - v1,0,u1) - 2/3*G(1,v1)*G(1,1 - v1,u1) - 1/3*G(1,0,1 - v1
         ,u1) - 1/3*G(1,0,u1)*G(1,v1) - 4/3*G(1,0,v1) - 2/3*G(1,0,v1)*G(1 - v1
         ,u1) + 1/3*G(1,0,v1)*G( - v1,u1) + 4/3*G(1,0,v1)*G(1,u1) + 7/3*G(1,0,
         0,v1) - 1/3*G(1,0,1,v1) + 2/3*G(1,1,v1) - 2/3*G(1,1,v1)*G(1,u1) - 2/3
         *G(1,1,0,v1) )

       + Nf*v1*[1-u1]^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v1,1 - v1,u1) + 1/3*G(1 - v1
         ,0,u1) + 1/3*G(0,1 - v1,u1) - 1/3*G(0,u1)*G(0,v1) + 1/3*G(0,u1)*G(1,
         v1) - 4/3*G(0,v1)*G(1 - v1,u1) + 2*G(0,0,v1) - 4/3*G(0,1,v1) + 2/3*G(
         1,v1)*G(1 - v1,u1) - 4/3*G(1,0,v1) + 2/3*G(1,1,v1) )

       + Nf*v1 * (  - 2/3*Pi^2 - 4/3*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1
         ,0,u1) + 1/3*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1
          - v1,0,1 - v1,u1) - 2/3*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,0,u1) + 1/3*
         G(1 - v1,1,1 - v1,u1) + 1/3*G( - v1,1 - v1,0,u1) + 1/3*G( - v1,u1)*
         Pi^2 + 1/3*G( - v1,0,1 - v1,u1) + 2/3*G( - v1,0,0,u1) - 2/3*G(0,1 - 
         v1,1 - v1,u1) - 2/3*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*G(1,v1) - 2/3
         *G(0,1 - v1,0,u1) + 1/3*G(0, - v1,0,u1) - 1/9*G(0,u1)*Pi^2 + 2/3*G(0,
         u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 5/3*G(0,u1)*G(1,0,v1) - 2/3*G(0,
         u1)*G(1,1,v1) - 1/3*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 
         1/3*G(0,v1)*G(1 - v1, - v1,u1) + 8/3*G(0,v1)*G(1 - v1,u1) + 5/3*G(0,
         v1)*G(1 - v1,0,u1) - 1/3*G(0,v1)*G(1 - v1,1,u1) - 1/3*G(0,v1)*G( - v1
         ,1 - v1,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 5/3*G(0,v1)*G(0,1 - v1,u1)
          - 1/3*G(0,v1)*G(0, - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) - 1/3*G(0,
         v1)*G(1,0,u1) - 2/3*G(0,0,1 - v1,u1) + 2/3*G(0,0,u1)*G(0,v1) - 2/3*G(
         0,0,u1)*G(1,v1) - 4*G(0,0,v1) - 7/3*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,
         v1)*G( - v1,u1) - 7/3*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 3*G(0
         ,0,0,v1) - 1/3*G(0,0,1,v1) + 1/3*G(0,1,1 - v1,u1) - 1/3*G(0,1,u1)*G(0
         ,v1) + 1/3*G(0,1,u1)*G(1,v1) + 8/3*G(0,1,v1) + 1/3*G(0,1,v1)*G(1 - v1
         ,u1) - 1/3*G(0,1,v1)*G( - v1,u1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,
         v1)*G(1,u1) - 4/3*G(0,1,0,v1) + 2/3*G(1,1 - v1,1 - v1,u1) + 1/3*G(1,1
          - v1,0,u1) + 1/3*G(1,u1)*Pi^2 - 1/9*G(1,v1)*Pi^2 - 4/3*G(1,v1)*G(1
          - v1,u1) - 2/3*G(1,v1)*G(1 - v1,0,u1) + 1/3*G(1,v1)*G(1 - v1,1,u1)
          + 1/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,v1)*G(1,1 - v1,u1) + 1/3*G(1,0
         ,1 - v1,u1) + 1/3*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1) + 2/3*G(1,0,v1)*
         G(1 - v1,u1) - 1/3*G(1,0,v1)*G( - v1,u1) - 4/3*G(1,0,v1)*G(1,u1) - 7/
         3*G(1,0,0,v1) + 1/3*G(1,0,1,v1) - 4/3*G(1,1,v1) + 2/3*G(1,1,v1)*G(1,
         u1) + 2/3*G(1,1,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v1,0,u1) - 1/3*G(0,1 - 
         v1,u1) + 4/3*G(0,u1)*G(0,v1) - 1/3*G(0,u1)*G(1,v1) + 1/3*G(0,v1)*G(1
          - v1,u1) - 2/3*G(0,0,u1) - 2*G(0,0,v1) + 1/3*G(0,1,v1) + 1/3*G(1,0,
         v1) )

       + Nf*u1 * (  - 4/3*G(1 - v1,1 - v1,u1) - 4/3*G(1 - v1,1 - v1,0,u1) + 2/
         3*G(1 - v1, - v1,0,u1) - 2/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - 
         v1,u1) - 4/3*G(1 - v1,0,0,u1) + 2/3*G(1 - v1,1,1 - v1,u1) + 2/3*G( - 
         v1,1 - v1,0,u1) + 2/3*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) + 4/
         3*G( - v1,0,0,u1) - 4/3*G(0,1 - v1,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*G(
         1,v1) - 4/3*G(0,1 - v1,0,u1) + 2/3*G(0, - v1,0,u1) - 2/9*G(0,u1)*Pi^2
          - 2*G(0,u1)*G(0,v1) + 10/3*G(0,u1)*G(1,0,v1) - 4/3*G(0,u1)*G(1,1,v1)
          - 2/3*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1,1 - v1,u1) - 2/3*G(0,v1)*
         G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) + 10/3*G(0,v1)*G(1 - v1,0
         ,u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 
         8/3*G(0,v1)*G( - v1,0,u1) + 10/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)
         *G(0, - v1,u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 2/3*G(0,v1)*G(1,0,u1)
          - 4/3*G(0,0,1 - v1,u1) + 4/3*G(0,0,u1) + 4/3*G(0,0,u1)*G(0,v1) - 4/3
         *G(0,0,u1)*G(1,v1) - 14/3*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - 
         v1,u1) - 14/3*G(0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(1,u1) + 6*G(0,0,0,v1)
          - 2/3*G(0,0,1,v1) + 2/3*G(0,1,1 - v1,u1) - 2/3*G(0,1,u1)*G(0,v1) + 2/
         3*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 2/3*
         G(0,1,v1)*G( - v1,u1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1)
          - 8/3*G(0,1,0,v1) + 4/3*G(1,1 - v1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1)
          + 2/3*G(1,u1)*Pi^2 - 2/9*G(1,v1)*Pi^2 - 4/3*G(1,v1)*G(1 - v1,u1) - 4/
         3*G(1,v1)*G(1 - v1,0,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,v1)*
         G( - v1,0,u1) + 4/3*G(1,v1)*G(1,1 - v1,u1) + 2/3*G(1,0,1 - v1,u1) + 2/
         3*G(1,0,u1)*G(1,v1) + 2*G(1,0,v1) + 4/3*G(1,0,v1)*G(1 - v1,u1) - 2/3*
         G(1,0,v1)*G( - v1,u1) - 8/3*G(1,0,v1)*G(1,u1) - 14/3*G(1,0,0,v1) + 2/
         3*G(1,0,1,v1) - 4/3*G(1,1,v1) + 4/3*G(1,1,v1)*G(1,u1) + 4/3*G(1,1,0,
         v1) )

       + Nf*u1*v1 * ( 4/3*G(1 - v1,1 - v1,0,u1) - 2/3*G(1 - v1, - v1,0,u1) + 2/
         9*G(1 - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,1 - v1,u1) + 4/3*G(1 - v1,0,0,u1
         ) - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - 
         v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) + 4/3*G(
         0,1 - v1,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1,v1) + 4/3*G(0,1 - v1,0,
         u1) - 2/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*Pi^2 - 10/3*G(0,u1)*G(1,0,v1)
          + 4/3*G(0,u1)*G(1,1,v1) + 2/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/3*G(0,v1)*G(1 - v1,0,
         u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/
         3*G(0,v1)*G( - v1,0,u1) - 10/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*
         G(0, - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) + 
         4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1)*G(0,v1) + 4/3*G(0,0,u1)*G(1,v1)
          + 14/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 14/3*G(0,0
         ,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0,1,v1)
          - 2/3*G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,
         v1) - 2/3*G(0,1,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) - 8/3*G(
         0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 4/3*G(1,1
          - v1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 + 2/9*G(1,
         v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 
         2/3*G(1,v1)*G( - v1,0,u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,1
          - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) - 4/3*G(1,0,v1)*G(1 - v1,u1) + 2/3*
         G(1,0,v1)*G( - v1,u1) + 8/3*G(1,0,v1)*G(1,u1) + 14/3*G(1,0,0,v1) - 2/
         3*G(1,0,1,v1) - 4/3*G(1,1,v1)*G(1,u1) - 4/3*G(1,1,0,v1) )

       + Nf*u1^2 * ( 4/3*G(1 - v1,1 - v1,0,u1) - 2/3*G(1 - v1, - v1,0,u1) + 2/
         9*G(1 - v1,u1)*Pi^2 + 4/3*G(1 - v1,0,1 - v1,u1) + 4/3*G(1 - v1,0,0,u1
         ) - 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G( - 
         v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) - 4/3*G( - v1,0,0,u1) + 4/3*G(
         0,1 - v1,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*G(1,v1) + 4/3*G(0,1 - v1,0,
         u1) - 2/3*G(0, - v1,0,u1) + 2/9*G(0,u1)*Pi^2 - 10/3*G(0,u1)*G(1,0,v1)
          + 4/3*G(0,u1)*G(1,1,v1) + 2/3*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G(1 - v1,1
          - v1,u1) + 2/3*G(0,v1)*G(1 - v1, - v1,u1) - 10/3*G(0,v1)*G(1 - v1,0,
         u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/
         3*G(0,v1)*G( - v1,0,u1) - 10/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0,v1)*
         G(0, - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) + 
         4/3*G(0,0,1 - v1,u1) - 4/3*G(0,0,u1)*G(0,v1) + 4/3*G(0,0,u1)*G(1,v1)
          + 14/3*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 14/3*G(0,0
         ,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 6*G(0,0,0,v1) + 2/3*G(0,0,1,v1)
          - 2/3*G(0,1,1 - v1,u1) + 2/3*G(0,1,u1)*G(0,v1) - 2/3*G(0,1,u1)*G(1,
         v1) - 2/3*G(0,1,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) - 8/3*G(
         0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 4/3*G(1,1
          - v1,1 - v1,u1) - 2/3*G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 + 2/9*G(1,
         v1)*Pi^2 + 4/3*G(1,v1)*G(1 - v1,0,u1) - 2/3*G(1,v1)*G(1 - v1,1,u1) - 
         2/3*G(1,v1)*G( - v1,0,u1) - 4/3*G(1,v1)*G(1,1 - v1,u1) - 2/3*G(1,0,1
          - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) - 4/3*G(1,0,v1)*G(1 - v1,u1) + 2/3*
         G(1,0,v1)*G( - v1,u1) + 8/3*G(1,0,v1)*G(1,u1) + 14/3*G(1,0,0,v1) - 2/
         3*G(1,0,1,v1) - 4/3*G(1,1,v1)*G(1,u1) - 4/3*G(1,1,0,v1) )

       + N*u1^-2 * ( 5/2*G(0,v1)*G(1 - v1,u1) - 5/2*G(0,v1)*G(1,u1) + 5/2*G(1,
         1 - v1,u1) + 5/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * ( 1/9*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,1,1 - v1,u1) + 4/
         3*G( - v1,1 - v1,0,u1) - 4/3*G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,1 - v1,
         u1) - 3/2*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 2/3*G(0
         ,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G( - v1,1 - v1,u1) + 3/2*G(0,v1)*G(
         1,u1) - 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1)
         *G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 
         4/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) - 3/2*G(1,1 - v1,u1
         ) + 2/3*G(1,1 - v1,0,u1) - 8/9*G(1,u1)*Pi^2 - 3/2*G(1,u1)*G(1,v1) - 2/
         3*G(1,v1)*G(1 - v1,1,u1) + 4/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - 
         v1,u1) + 2/3*G(1,0,u1)*G(1,v1) - 4/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,
         1,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-2*v1^2 * (  - 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1)
          - 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1) + 5/3*G( - v1,u1)*
         Pi^2 - 2*G( - v1,0,1 - v1,u1) - 5/3*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*
         G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,
         u1) - 2*G(0,v1)*G( - v1, - v1,u1) + 5/3*G(0,v1)*G(1,u1) - 2*G(0,0,v1)
         *G(1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 
         5/3*G(1,1 - v1,u1) - 5/3*G(1,u1)*G(1,v1) + 2*G(1,v1)*G(1 - v1,1,u1)
          - 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-2*v1^3 * ( 1/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) + 2*
         G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,0,u1) - 5/3*G( - v1,u1)*Pi^2
          + 2*G( - v1,0,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1
          - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1)
          + 2*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2*G(0,0,v1)*G(
         1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 2/3
         *G(1,1 - v1,u1) + 2/3*G(1,u1)*G(1,v1) - 2*G(1,v1)*G(1 - v1,1,u1) + 2*
         G(1,v1)*G( - v1,0,u1) - 2*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-2*v1^4 * (  - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,1,1 - v1,u1)
          - 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1,0,u1) + 5/9*G( - v1,
         u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,u1) - 2/
         3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/3*G(0,
         v1)*G( - v1, - v1,u1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*G(
         1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(1,v1)*G(1 - v1,1,u1)
          - 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*[u1+v1]^-1 * ( 9/4*G(0,v1)*G(1 - v1,u1) - 9/4*G(0,v1)*G(1,u1)
          + 9/4*G(1,1 - v1,u1) + 9/4*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 4/3*Pi^2 + 23/6*G(1 - v1,u1) + 1/9*G(1 - v1,u1)*Pi^2 - 4/
         3*G(1 - v1,0,u1) - 2/3*G(1 - v1,1,1 - v1,u1) + 4/3*G( - v1,1 - v1,0,
         u1) - 4/3*G( - v1,u1)*Pi^2 + 4/3*G( - v1,0,1 - v1,u1) - 4/3*G(0,1 - 
         v1,u1) - 4/3*G(0,u1)*G(1,v1) + 17/6*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1
         )*G(1 - v1,0,u1) + 2/3*G(0,v1)*G(1 - v1,1,u1) - 4/3*G(0,v1)*G( - v1,1
          - v1,u1) - 3/2*G(0,v1)*G(1,u1) - 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)
         *G(1,1,u1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,v1)*G(1,u1) + 4/3
         *G(0,1,v1) + 2/3*G(0,1,v1)*G(1 - v1,u1) - 4/3*G(0,1,v1)*G( - v1,u1)
          - 2/3*G(0,1,v1)*G(1,u1) + 3/2*G(1,1 - v1,u1) + 2/3*G(1,1 - v1,0,u1)
          - 8/9*G(1,u1)*Pi^2 + 3/2*G(1,u1)*G(1,v1) + 23/6*G(1,v1) - 2/3*G(1,v1
         )*G(1 - v1,1,u1) + 4/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1)
          + 2/3*G(1,0,u1)*G(1,v1) + 4/3*G(1,0,v1) - 4/3*G(1,0,v1)*G( - v1,u1)
          + 2/3*G(1,1,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*v1 * (  - 22/9*Pi^2 - 25/6*G(1 - v1,u1) - 1/3*G(1 - v1,u1)*
         Pi^2 + 8/3*G(1 - v1,0,u1) + 7/2*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,1
          - v1,0,u1) + 2*G( - v1, - v1,0,u1) + 5/3*G( - v1,u1)*Pi^2 - 2*G( - 
         v1,0,1 - v1,u1) - 2*G( - v1,0,u1) + 8/3*G(0,1 - v1,u1) - 4/3*G(0,u1)*
         G(0,v1) + 8/3*G(0,u1)*G(1,v1) + 23/6*G(0,v1) + 3/2*G(0,v1)*G(1 - v1,1
          - v1,u1) - 71/12*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 7/
         2*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*
         G( - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) - 3/2*G(0,v1)*G(0,1 - v1,u1
         ) - G(0,v1)*G(1,1 - v1,u1) + 47/12*G(0,v1)*G(1,u1) + 1/2*G(0,v1)*G(1,
         1,u1) + 4/3*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) - 3/2*G(0,1,1 - v1,
         u1) + 3/2*G(0,1,u1)*G(0,v1) - 3/2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) - 2
         *G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 1/2*G(0,1,v1)*G(1
         ,u1) + 3/2*G(1,1 - v1,1 - v1,u1) - 47/12*G(1,1 - v1,u1) - 7/12*G(1,u1
         )*Pi^2 - 47/12*G(1,u1)*G(1,v1) - 25/6*G(1,v1) + 7/2*G(1,v1)*G(1 - v1,
         1,u1) - 2*G(1,v1)*G( - v1,0,u1) + 3/2*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,
         0,v1) + 2*G(1,0,v1)*G( - v1,u1) - G(1,0,v1)*G(1,u1) - 1/2*G(1,1,1 - 
         v1,u1) - 1/2*G(1,1,u1)*G(1,v1) + 3/2*G(1,1,v1)*G(1,u1) )

       + N*u1^-1*v1^2 * ( 13/9*Pi^2 + 1/3*G(1 - v1,u1) + 1/3*G(1 - v1,u1)*Pi^2
          - 2*G(1 - v1,0,u1) - 2*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1,0,u1
         ) - 2*G( - v1, - v1,0,u1) - 5/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1
         ,u1) + 2*G( - v1,0,u1) - 2*G(0,1 - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 2*
         G(0,u1)*G(1,v1) - 1/3*G(0,v1) + 8/3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*
         G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,
         u1) + 2*G(0,v1)*G( - v1, - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)
         *G(1,u1) - 4/3*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,1,v1)
          + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 2*G(1,1 - v1,
         u1) + 2*G(1,u1)*G(1,v1) + 1/3*G(1,v1) - 2*G(1,v1)*G(1 - v1,1,u1) + 2*
         G(1,v1)*G( - v1,0,u1) + 2*G(1,0,v1) - 2*G(1,0,v1)*G( - v1,u1) )

       + N*u1^-1*v1^3 * (  - 4/9*Pi^2 - 1/9*G(1 - v1,u1)*Pi^2 + 2/3*G(1 - v1,0
         ,u1) + 2/3*G(1 - v1,1,1 - v1,u1) - 2/3*G( - v1,1 - v1,0,u1) + 2/3*G(
          - v1, - v1,0,u1) + 5/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1)
          - 2/3*G( - v1,0,u1) + 2/3*G(0,1 - v1,u1) - 2/3*G(0,u1)*G(0,v1) + 2/3
         *G(0,u1)*G(1,v1) - 2/3*G(0,v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,0,
         u1) - 2/3*G(0,v1)*G(1 - v1,1,u1) + 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 2/
         3*G(0,v1)*G( - v1, - v1,u1) + 2/3*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*
         G(1,u1) + 2/3*G(0,0,v1) - 2/3*G(0,0,v1)*G(1 - v1,u1) - 2/3*G(0,1,v1)*
         G(1 - v1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) - 2/3*G(1,1 - v1,u1) - 2/3*
         G(1,u1)*G(1,v1) + 2/3*G(1,v1)*G(1 - v1,1,u1) - 2/3*G(1,v1)*G( - v1,0,
         u1) - 2/3*G(1,0,v1) + 2/3*G(1,0,v1)*G( - v1,u1) )

       + N*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,0,u1) + 2/3*G( - v1, - v1,0,u1)
          - 7/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2/3*G(0,v1)*G(
          - v1,1 - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,u1) - 2/3*G(0,v1)*G(1,0,
         u1) - 2/3*G(0,v1)*G(1,1,u1) + 2/3*G(0,0,v1)*G(1,u1) - 2/3*G(0,1,v1)*
         G( - v1,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(1,1 - v1,0,u1) - 8/9*G(1,
         u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) + 2/3*G(1,0,1 - v1,u1) + 2/3*G(1
         ,0,u1)*G(1,v1) - 2/3*G(1,0,v1)*G( - v1,u1) + 2/3*G(1,1,1 - v1,u1) + 2/
         3*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-1*[1-u1]^-1 * ( 3/8*Pi^2 + 9/4*G( - v1,0,u1) + 9/4*G(0,
         u1)*G(0,v1) - 9/4*G(0,v1)*G( - v1,u1) - 9/4*G(0,0,v1) - 9/4*G(1,0,v1)
          )

       + N*[1-u1-v1]^-1 * (  - zeta3 + 7/24*Pi^2 - 3/2*G(1 - v1, - v1,0,u1) - 
         1/4*G(1 - v1,u1)*Pi^2 - 1/2*G( - v1, - v1,0,u1) - 2/3*G( - v1,u1)*
         Pi^2 + 7/4*G( - v1,0,u1) + 3/2*G( - v1,0,0,u1) + 3/2*G(0, - v1,0,u1)
          + 1/4*G(0,u1)*Pi^2 + 7/4*G(0,u1)*G(0,v1) - 3/2*G(0,u1)*G(1,0,v1) + 7/
         2*G(0,v1) - 3/4*G(0,v1)*Pi^2 + 3/2*G(0,v1)*G(1 - v1, - v1,u1) - 2/3*
         G(0,v1)*G(1 - v1,u1) - 3/2*G(0,v1)*G(1 - v1,0,u1) + 1/2*G(0,v1)*G( - 
         v1, - v1,u1) - 7/4*G(0,v1)*G( - v1,u1) - G(0,v1)*G( - v1,0,u1) - 3/2*
         G(0,v1)*G(0, - v1,u1) + 2/3*G(0,v1)*G(1,u1) + 3/2*G(0,0,u1)*G(0,v1)
          - 7/4*G(0,0,v1) + 3/2*G(0,0,v1)*G(1 - v1,u1) + 1/2*G(0,0,v1)*G( - v1
         ,u1) - 3/2*G(0,0,v1)*G(0,u1) + G(0,0,0,v1) + 1/2*G(0,1,0,v1) - 2/3*G(
         1,1 - v1,u1) - 2/3*G(1,u1)*G(1,v1) - 1/4*G(1,v1)*Pi^2 - 7/4*G(1,0,v1)
          + 3/2*G(1,0,v1)*G(1 - v1,u1) + 3/2*G(1,0,0,v1) + 3/2*G(1,1,0,v1) )

       + N*[1-u1]^-2 * (  - 3/4*Pi^2 - 9/2*G( - v1,0,u1) - 9/2*G(0,u1)*G(0,v1)
          + 9/2*G(0,v1)*G( - v1,u1) + 9/2*G(0,0,v1) + 9/2*G(1,0,v1) )

       + N*[1-u1]^-1 * (  - 5/12*Pi^2 - 4/3*G(1 - v1,1 - v1,0,u1) + 4/3*G(1 - 
         v1,u1)*Pi^2 - 4/3*G(1 - v1,0,1 - v1,u1) + 4/3*G(1 - v1,0,u1) + 11/2*
         G( - v1,0,u1) - 4/3*G(0,1 - v1,1 - v1,u1) + 4/3*G(0,1 - v1,u1) - 4/3*
         G(0,1 - v1,u1)*G(1,v1) - 17/4*G(0,u1) + 2/3*G(0,u1)*Pi^2 + 25/6*G(0,
         u1)*G(0,v1) + 4/3*G(0,u1)*G(1,v1) + 4/3*G(0,u1)*G(1,0,v1) - 4/3*G(0,
         u1)*G(1,1,v1) - 4/3*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1,0,u1) - 11/2*
         G(0,v1)*G( - v1,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) - 11/2*G(0,0,v1) - 4/
         3*G(0,0,v1)*G(0,u1) + 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(1,v1)*Pi^2 - 4/3*
         G(1,v1)*G(1 - v1,0,u1) - 11/2*G(1,0,v1) )

       + N*[1-v1]^-1 * ( G(0,v1) )

       + N*[u1+v1]^-2 * ( 9/4*G(1 - v1,u1)*Pi^2 - 9/2*G(1 - v1,1,1 - v1,u1) - 
         9/2*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1 - v1,1,u1) - 9/2*G(0,v1)*
         G(0,1 - v1,u1) + 9/2*G(0,v1)*G(1,u1) - 9/2*G(0,1,1 - v1,u1) + 9/2*G(0
         ,1,u1)*G(0,v1) - 9/2*G(0,1,u1)*G(1,v1) + 9/2*G(0,1,v1)*G(1 - v1,u1)
          - 9/2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) + 9/4*G(1,v1)*Pi^2 - 9/2*
         G(1,v1)*G(1 - v1,1,u1) - 9/2*G(1,0,v1)*G(1 - v1,u1) + 9/2*G(1,0,1,v1)
          - 9/2*G(1,1,0,v1) )

       + N*[u1+v1]^-1 * ( 35/12*Pi^2 - 17/4*G(1 - v1,u1) - 7/4*G(1 - v1,u1)*
         Pi^2 - 2/3*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 11/2*G(1 - v1,1,1 - 
         v1,u1) - 2/3*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0,u1)*Pi^2 - 2/
         3*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) - 2*G(0,v1)*Pi^2 + 37/6*G(0,
         v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 11/2*G(0,v1)*G(1 - v1,1
         ,u1) + 15/2*G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1
         ,u1) - 2*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,1,v1)
          + 11/2*G(0,1,1 - v1,u1) - 11/2*G(0,1,u1)*G(0,v1) + 11/2*G(0,1,u1)*G(
         1,v1) + 31/6*G(0,1,v1) - 11/2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(
         0,u1) - 2*G(0,1,0,v1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 17/4*G(1,
         v1) - 7/4*G(1,v1)*Pi^2 + 11/2*G(1,v1)*G(1 - v1,1,u1) - 23/6*G(1,0,v1)
          + 11/2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1) - 11/2*G(1,0,1,v1) + 
         11/2*G(1,1,0,v1) )

       + N * ( 1 - 16*zeta3 + 8/9*Pi^2 - 127/180*Pi^4 + 2*G(1 - v1,1 - v1, - 
         v1,0,u1) - 55/6*G(1 - v1,1 - v1,u1) + 5/2*G(1 - v1,1 - v1,u1)*Pi^2 - 
         29/6*G(1 - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,0,0,u1) - G(1 - v1,1
          - v1,1,1 - v1,u1) - G(1 - v1, - v1,1 - v1,0,u1) - 5*G(1 - v1, - v1,
          - v1,0,u1) + 7/3*G(1 - v1, - v1,u1)*Pi^2 - G(1 - v1, - v1,0,1 - v1,
         u1) - 14/3*G(1 - v1, - v1,0,u1) - G(1 - v1, - v1,0,0,u1) + 131/6*G(1
          - v1,u1) + 4*G(1 - v1,u1)*zeta3 - 13/4*G(1 - v1,u1)*Pi^2 - 29/6*G(1
          - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1) - 2*G(1 - v1,0, - v1,0
         ,u1) + G(1 - v1,0,u1) + 2/3*G(1 - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - 
         v1,u1) - 2/3*G(1 - v1,0,0,u1) - G(1 - v1,0,1,1 - v1,u1) - 1/3*G(1 - 
         v1,1,1 - v1,u1) + G(1 - v1,1,1 - v1,0,u1) + 1/3*G(1 - v1,1,u1)*Pi^2
          + G(1 - v1,1,0,1 - v1,u1) - 4*G(1 - v1,1,1,1 - v1,u1) - 3*G( - v1,1
          - v1, - v1,0,u1) - 19/6*G( - v1,1 - v1,u1)*Pi^2 + 2/3*G( - v1,1 - v1
         ,0,u1) + 3*G( - v1,1 - v1,0,0,u1) + 3*G( - v1,1 - v1,1,1 - v1,u1) - 
         G( - v1, - v1,1 - v1,0,u1) + 8*G( - v1, - v1, - v1,0,u1) - 1/3*G( - 
         v1, - v1,u1)*Pi^2 - G( - v1, - v1,0,1 - v1,u1) + 1/3*G( - v1, - v1,0,
         u1) - 8*G( - v1,u1)*zeta3 + 22/9*G( - v1,u1)*Pi^2 + 2/3*G( - v1,0,1
          - v1,u1) + 3*G( - v1,0,1 - v1,0,u1) - 7*G( - v1,0,u1) - 7/3*G( - v1,
         0,u1)*Pi^2 + 3*G( - v1,0,0,1 - v1,u1) + 14/3*G( - v1,0,0,u1) + 3*G(
          - v1,0,1,1 - v1,u1) - 29/6*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - 
         v1,0,u1) - 2*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1) + 2/3*G(0,1 - v1
         ,u1)*Pi^2 - 29/6*G(0,1 - v1,u1)*G(1,v1) + 5*G(0,1 - v1,u1)*G(1,0,v1)
          - 2*G(0,1 - v1,0,1 - v1,u1) - 2/3*G(0,1 - v1,0,u1) - 2*G(0,1 - v1,0,
         u1)*G(1,v1) - G(0,1 - v1,1,1 - v1,u1) - G(0,1 - v1,1,u1)*G(1,v1) + G(
         0, - v1,1 - v1,0,u1) - 4*G(0, - v1, - v1,0,u1) - 1/3*G(0, - v1,u1)*
         Pi^2 - G(0, - v1,u1)*G(1,0,v1) + G(0, - v1,0,1 - v1,u1) - 2/3*G(0, - 
         v1,0,u1) + G(0, - v1,0,u1)*G(1,v1) + 97/12*G(0,u1) - 3*G(0,u1)*zeta3
          - 25/36*G(0,u1)*Pi^2 + 7/3*G(0,u1)*G(0,v1) - 7/3*G(0,u1)*G(0,v1)*
         Pi^2 + G(0,u1)*G(1,v1) + 2/3*G(0,u1)*G(1,v1)*Pi^2 - 2/3*G(0,u1)*G(1,0
         ,v1) + G(0,u1)*G(1,0,1,v1) - 29/6*G(0,u1)*G(1,1,v1) + 5*G(0,u1)*G(1,1
         ,0,v1) - 35/4*G(0,v1) - 8*G(0,v1)*zeta3 + 1/12*G(0,v1)*Pi^2 - 2*G(0,
         v1)*G(1 - v1,1 - v1, - v1,u1) + 1/3*G(0,v1)*G(1 - v1,1 - v1,u1) + 5*
         G(0,v1)*G(1 - v1,1 - v1,0,u1) + G(0,v1)*G(1 - v1,1 - v1,1,u1) + G(0,
         v1)*G(1 - v1, - v1,1 - v1,u1) + 5*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 
         14/3*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,0,u1) + 17
         *G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 2*G(0,v1)*G(1
          - v1,0, - v1,u1) - G(0,v1)*G(1 - v1,0,0,u1) + G(0,v1)*G(1 - v1,0,1,
         u1) - 2*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 1/3*G(0,v1)*G(1 - v1,1,u1) - 
         G(0,v1)*G(1 - v1,1,0,u1) + 4*G(0,v1)*G(1 - v1,1,1,u1) + 3*G(0,v1)*G(
          - v1,1 - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1,1 - v1,u1) - 5*G(0,v1)*
         G( - v1,1 - v1,0,u1) - 3*G(0,v1)*G( - v1,1 - v1,1,u1) + G(0,v1)*G( - 
         v1, - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1, - v1, - v1,u1) - 1/3*G(0,v1)
         *G( - v1, - v1,u1) + 4*G(0,v1)*G( - v1, - v1,0,u1) + 7*G(0,v1)*G( - 
         v1,u1) + 5/3*G(0,v1)*G( - v1,u1)*Pi^2 - 19/3*G(0,v1)*G( - v1,0,u1) - 
         3*G(0,v1)*G( - v1,0,1,u1) + 2*G(0,v1)*G(0,1 - v1, - v1,u1) + 34/3*G(0
         ,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0,1 - v1,0,u1) + G(0,v1)*G(0,1 - v1,1
         ,u1) - G(0,v1)*G(0, - v1,1 - v1,u1) + 4*G(0,v1)*G(0, - v1, - v1,u1)
          + 2/3*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(0, - v1,0,u1) - G(0,v1)*G(
         1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 7*G(0,v1)*G(1,
         1 - v1,u1) + G(0,v1)*G(1,1 - v1,0,u1) + G(0,v1)*G(1,1 - v1,1,u1) - 32/
         3*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0,1 - v1,
         u1) - 4*G(0,v1)*G(1,0, - v1,u1) + 1/6*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*
         G(1,0,1,u1) + 4*G(0,v1)*G(1,1,1 - v1,u1) + 6*G(0,v1)*G(1,1,u1) + G(0,
         v1)*G(1,1,0,u1) - 7*G(0,v1)*G(1,1,1,u1) - 2*G(0,0,1 - v1,1 - v1,u1)
          - 2/3*G(0,0,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1
         ,u1)*G(1,v1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) + 3/2*
         G(0,0,u1) + 7/3*G(0,0,u1)*Pi^2 + 14/3*G(0,0,u1)*G(0,v1) + 3*G(0,0,u1)
         *G(0,1,v1) - 2/3*G(0,0,u1)*G(1,v1) - G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1
         )*G(1,1,v1) - 5/3*G(0,0,v1) + 5/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - 
         v1,1 - v1,u1) + 5*G(0,0,v1)*G(1 - v1, - v1,u1) - 8/3*G(0,0,v1)*G(1 - 
         v1,u1) + 5*G(0,0,v1)*G( - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1, - v1,
         u1) + 8*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,
         v1)*G(0, - v1,u1) - 8*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,1 - v1,u1)
          + 23/3*G(0,0,v1)*G(1,u1) - 2*G(0,0,v1)*G(1,0,u1) + 11*G(0,0,0,v1) + 
         3*G(0,0,0,v1)*G(1 - v1,u1) - 6*G(0,0,0,v1)*G( - v1,u1) + 2*G(0,0,0,v1
         )*G(0,u1) + 2*G(0,0,0,v1)*G(1,u1) - 6*G(0,0,0,0,v1) + 3*G(0,0,0,1,v1)
          + G(0,0,1,1 - v1,u1) - G(0,0,1,u1)*G(0,v1) + G(0,0,1,u1)*G(1,v1) - 1/
         3*G(0,0,1,v1) - G(0,0,1,v1)*G(1 - v1,u1) + 3*G(0,0,1,v1)*G( - v1,u1)
          - 3*G(0,0,1,v1)*G(0,u1) + 2*G(0,0,1,v1)*G(1,u1) + 5*G(0,0,1,0,v1) + 
         35/6*G(0,1,1 - v1,u1) - 2*G(0,1,1 - v1,u1)*G(0,v1) - G(0,1,1 - v1,0,
         u1) + 7/3*G(0,1,u1)*Pi^2 - 35/6*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(0,1
         ,v1) + 35/6*G(0,1,u1)*G(1,v1) - 2*G(0,1,u1)*G(1,0,v1) + 19/3*G(0,1,v1
         ) - 19/6*G(0,1,v1)*Pi^2 + G(0,1,v1)*G(1 - v1,1 - v1,u1) + G(0,1,v1)*
         G(1 - v1, - v1,u1) + 2/3*G(0,1,v1)*G(1 - v1,u1) + G(0,1,v1)*G(1 - v1,
         0,u1) + 2*G(0,1,v1)*G(1 - v1,1,u1) - 3*G(0,1,v1)*G( - v1,1 - v1,u1)
          + G(0,1,v1)*G( - v1, - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1) - 3*G(0,1,
         v1)*G( - v1,0,u1) + G(0,1,v1)*G(0,1 - v1,u1) - G(0,1,v1)*G(0, - v1,u1
         ) + 11/2*G(0,1,v1)*G(0,u1) - G(0,1,v1)*G(1,u1) - 2*G(0,1,v1)*G(1,0,u1
         ) - 3*G(0,1,v1)*G(1,1,u1) - G(0,1,0,1 - v1,u1) + G(0,1,0,u1)*G(0,v1)
          - G(0,1,0,u1)*G(1,v1) - 31/3*G(0,1,0,v1) - 3*G(0,1,0,v1)*G(1 - v1,u1
         ) + 5*G(0,1,0,v1)*G( - v1,u1) - 5*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,v1)
         *G(1,u1) + 5*G(0,1,0,0,v1) - 3*G(0,1,0,1,v1) - 4*G(0,1,1,1 - v1,u1)
          + 4*G(0,1,1,u1)*G(0,v1) - 4*G(0,1,1,u1)*G(1,v1) + 5*G(0,1,1,0,v1) + 
         1/3*G(1,1 - v1,1 - v1,u1) + 3*G(1,1 - v1,1 - v1,0,u1) + 4*G(1,1 - v1,
          - v1,0,u1) + 32/3*G(1,1 - v1,u1) - 5/3*G(1,1 - v1,u1)*Pi^2 + 3*G(1,1
          - v1,0,1 - v1,u1) - 1/6*G(1,1 - v1,0,u1) - G(1,1 - v1,1,1 - v1,u1)
          + 6*G(1,u1)*zeta3 + 15/2*G(1,u1)*Pi^2 + 32/3*G(1,u1)*G(1,v1) - 5/3*
         G(1,u1)*G(1,v1)*Pi^2 + 131/6*G(1,v1) + 4*G(1,v1)*zeta3 - 121/36*G(1,
         v1)*Pi^2 - G(1,v1)*G(1 - v1,1 - v1,1,u1) - G(1,v1)*G(1 - v1, - v1,0,
         u1) - 55/6*G(1,v1)*G(1 - v1,u1) + 5/2*G(1,v1)*G(1 - v1,u1)*Pi^2 - 29/
         6*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) - G(1,v1)*G(1
          - v1,0,1,u1) - 1/3*G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G(1 - v1,1,0,u1)
          - 4*G(1,v1)*G(1 - v1,1,1,u1) + 3*G(1,v1)*G( - v1,1 - v1,1,u1) - G(1,
         v1)*G( - v1, - v1,0,u1) - 19/6*G(1,v1)*G( - v1,u1)*Pi^2 + 2/3*G(1,v1)
         *G( - v1,0,u1) + 3*G(1,v1)*G( - v1,0,0,u1) + 3*G(1,v1)*G( - v1,0,1,u1
         ) + 1/3*G(1,v1)*G(1,1 - v1,u1) + 3*G(1,v1)*G(1,1 - v1,0,u1) - G(1,v1)
         *G(1,1 - v1,1,u1) + 3*G(1,0,1 - v1,1 - v1,u1) - 1/6*G(1,0,1 - v1,u1)
          + 3*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1,0, - v1,0,u1) - 5/2*G(1,0,u1)*
         Pi^2 - 1/6*G(1,0,u1)*G(1,v1) + G(1,0,u1)*G(1,0,v1) + 3*G(1,0,u1)*G(1,
         1,v1) - 11/3*G(1,0,v1) + 1/3*G(1,0,v1)*Pi^2 - 5*G(1,0,v1)*G(1 - v1,1
          - v1,u1) + G(1,0,v1)*G(1 - v1, - v1,u1) + 37/3*G(1,0,v1)*G(1 - v1,u1
         ) + 5*G(1,0,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G(1 - v1,1,u1) + 5*G(1,0
         ,v1)*G( - v1,1 - v1,u1) + G(1,0,v1)*G( - v1, - v1,u1) - 2/3*G(1,0,v1)
         *G( - v1,u1) - 5*G(1,0,v1)*G( - v1,0,u1) - 6*G(1,0,v1)*G(1,1 - v1,u1)
          - 7*G(1,0,v1)*G(1,u1) + 4*G(1,0,v1)*G(1,1,u1) - 10/3*G(1,0,0,v1) - 4
         *G(1,0,0,v1)*G(1 - v1,u1) + 5*G(1,0,0,v1)*G( - v1,u1) - 2*G(1,0,0,v1)
         *G(1,u1) + 3*G(1,0,0,0,v1) - G(1,0,0,1,v1) - 2*G(1,0,1,1 - v1,u1) - 2
         *G(1,0,1,u1)*G(1,v1) + 4/3*G(1,0,1,v1) + G(1,0,1,v1)*G(1 - v1,u1) - 3
         *G(1,0,1,v1)*G( - v1,u1) - 3*G(1,0,1,0,v1) - G(1,1,1 - v1,1 - v1,u1)
          - 6*G(1,1,1 - v1,u1) - G(1,1,1 - v1,u1)*G(1,v1) - G(1,1,1 - v1,0,u1)
          - 5/6*G(1,1,u1)*Pi^2 - 6*G(1,1,u1)*G(1,v1) - G(1,1,u1)*G(1,1,v1) - 
         55/6*G(1,1,v1) + 5/2*G(1,1,v1)*Pi^2 + 1/3*G(1,1,v1)*G(1,u1) - G(1,1,0
         ,1 - v1,u1) - G(1,1,0,u1)*G(1,v1) + 41/3*G(1,1,0,v1) - 5*G(1,1,0,v1)*
         G(1 - v1,u1) + 5*G(1,1,0,v1)*G( - v1,u1) - 6*G(1,1,0,v1)*G(1,u1) - 4*
         G(1,1,0,0,v1) + G(1,1,0,1,v1) + 7*G(1,1,1,1 - v1,u1) + 7*G(1,1,1,u1)*
         G(1,v1) - 5*G(1,1,1,0,v1) )

       + N*v1*[1-u1]^-3 * (  - 9/2*zeta3 - 9/2*G(1 - v1, - v1,0,u1) - 3/4*G(1
          - v1,u1)*Pi^2 - 9/2*G(0, - v1,0,u1) + 3/2*G(0,u1)*Pi^2 - 9/2*G(0,u1)
         *G(1,0,v1) + 3/4*G(0,v1)*Pi^2 + 9/2*G(0,v1)*G(1 - v1, - v1,u1) - 9/2*
         G(0,v1)*G(1 - v1,0,u1) + 9/2*G(0,v1)*G(0, - v1,u1) + 9/2*G(0,0,v1)*G(
         1 - v1,u1) + 9/2*G(0,0,v1)*G(0,u1) - 9/2*G(0,0,0,v1) - 9/2*G(0,1,0,v1
         ) - 3/4*G(1,v1)*Pi^2 + 9/2*G(1,0,v1)*G(1 - v1,u1) + 9/2*G(1,0,0,v1)
          + 9/2*G(1,1,0,v1) )

       + N*v1*[1-u1]^-2 * ( 11/2*zeta3 + 7/2*Pi^2 - 2/3*G(1 - v1,1 - v1,0,u1)
          + 11/2*G(1 - v1, - v1,0,u1) + 19/12*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1
         ,0,1 - v1,u1) - 2*G(1 - v1,0,u1) - 9/2*G( - v1,0,u1) - 2/3*G(0,1 - v1
         ,1 - v1,u1) - 2*G(0,1 - v1,u1) - 2/3*G(0,1 - v1,u1)*G(1,v1) + 11/2*G(
         0, - v1,0,u1) - 3/2*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,
         v1) + 37/6*G(0,u1)*G(1,0,v1) - 2/3*G(0,u1)*G(1,1,v1) - 19/12*G(0,v1)*
         Pi^2 - 11/2*G(0,v1)*G(1 - v1, - v1,u1) + 37/6*G(0,v1)*G(1 - v1,0,u1)
          + 9/2*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G(0,1 - v1,u1) - 11/2*G(0,v1
         )*G(0, - v1,u1) + 9/2*G(0,0,v1) - 11/2*G(0,0,v1)*G(1 - v1,u1) - 37/6*
         G(0,0,v1)*G(0,u1) + 11/2*G(0,0,0,v1) + 2/3*G(0,1,v1)*G(0,u1) + 11/2*
         G(0,1,0,v1) + 19/12*G(1,v1)*Pi^2 - 2/3*G(1,v1)*G(1 - v1,0,u1) - 9/2*
         G(1,0,v1) - 11/2*G(1,0,v1)*G(1 - v1,u1) - 11/2*G(1,0,0,v1) - 11/2*G(1
         ,1,0,v1) )

       + N*v1*[1-u1]^-1 * (  - 21/2*zeta3 + 21/4*Pi^2 - 59/6*G(1 - v1,1 - v1,
         u1) - G(1 - v1,1 - v1,0,u1) - 9/2*G(1 - v1, - v1,0,u1) + 17/4*G(1 - 
         v1,u1) - 5/4*G(1 - v1,u1)*Pi^2 - G(1 - v1,0,1 - v1,u1) - 49/12*G(1 - 
         v1,0,u1) + G(1 - v1,1,1 - v1,u1) + 13/4*G( - v1,0,u1) - G(0,1 - v1,1
          - v1,u1) - 49/12*G(0,1 - v1,u1) - G(0,1 - v1,u1)*G(1,v1) - 9/2*G(0,
          - v1,0,u1) + 2*G(0,u1)*Pi^2 + 49/12*G(0,u1)*G(0,v1) - 49/12*G(0,u1)*
         G(1,v1) - 9/2*G(0,u1)*G(1,0,v1) - G(0,u1)*G(1,1,v1) - 17/4*G(0,v1) + 
         11/12*G(0,v1)*Pi^2 + 9/2*G(0,v1)*G(1 - v1, - v1,u1) + 5*G(0,v1)*G(1
          - v1,u1) - 9/2*G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G(1 - v1,1,u1) - 13/
         4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) + 9/2*G(0,v1)*G(0,
          - v1,u1) - 4*G(0,v1)*G(1,1 - v1,u1) + 17/2*G(0,v1)*G(1,u1) + 8*G(0,
         v1)*G(1,1,u1) - 143/12*G(0,0,v1) + 7/2*G(0,0,v1)*G(1 - v1,u1) + 11/2*
         G(0,0,v1)*G(0,u1) - 7/2*G(0,0,0,v1) - G(0,0,1,v1) + 4*G(0,1,1 - v1,u1
         ) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 27/2*G(0,1,v1) - G(0,
         1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(1,u1) - 13/2*G(0,1,0,v1) - 17/2*G(
         1,1 - v1,u1) + 8/3*G(1,u1)*Pi^2 - 17/2*G(1,u1)*G(1,v1) + 17/4*G(1,v1)
          - 5/4*G(1,v1)*Pi^2 - 59/6*G(1,v1)*G(1 - v1,u1) - G(1,v1)*G(1 - v1,0,
         u1) + G(1,v1)*G(1 - v1,1,u1) + 33/4*G(1,0,v1) + 17/2*G(1,0,v1)*G(1 - 
         v1,u1) - 4*G(1,0,v1)*G(1,u1) + 7/2*G(1,0,0,v1) - G(1,0,1,v1) - 8*G(1,
         1,1 - v1,u1) - 8*G(1,1,u1)*G(1,v1) - 59/6*G(1,1,v1) + 17/2*G(1,1,0,v1
         ) )

       + N*v1 * ( 43/2*zeta3 - 451/36*Pi^2 + 127/180*Pi^4 - 2*G(1 - v1,1 - v1,
          - v1,0,u1) + 41/2*G(1 - v1,1 - v1,u1) - 5/2*G(1 - v1,1 - v1,u1)*Pi^2
          + 47/6*G(1 - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,0,0,u1) + G(1 - v1,
         1 - v1,1,1 - v1,u1) + G(1 - v1, - v1,1 - v1,0,u1) + 5*G(1 - v1, - v1,
          - v1,0,u1) - 7/3*G(1 - v1, - v1,u1)*Pi^2 + G(1 - v1, - v1,0,1 - v1,
         u1) + 37/6*G(1 - v1, - v1,0,u1) + G(1 - v1, - v1,0,0,u1) - 131/6*G(1
          - v1,u1) - 4*G(1 - v1,u1)*zeta3 + 3/2*G(1 - v1,u1)*Pi^2 + 47/6*G(1
          - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1) + 2*G(1 - v1,0, - v1,0
         ,u1) + 19/4*G(1 - v1,0,u1) - 2/3*G(1 - v1,0,u1)*Pi^2 + 2*G(1 - v1,0,0
         ,1 - v1,u1) + 8/3*G(1 - v1,0,0,u1) + G(1 - v1,0,1,1 - v1,u1) + 11/6*
         G(1 - v1,1,1 - v1,u1) - G(1 - v1,1,1 - v1,0,u1) - 1/3*G(1 - v1,1,u1)*
         Pi^2 - G(1 - v1,1,0,1 - v1,u1) + 4*G(1 - v1,1,1,1 - v1,u1) + 3*G( - 
         v1,1 - v1, - v1,0,u1) + 19/6*G( - v1,1 - v1,u1)*Pi^2 + 4/3*G( - v1,1
          - v1,0,u1) - 3*G( - v1,1 - v1,0,0,u1) - 3*G( - v1,1 - v1,1,1 - v1,u1
         ) + G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 1/3*G(
          - v1, - v1,u1)*Pi^2 + G( - v1, - v1,0,1 - v1,u1) + 11/3*G( - v1, - 
         v1,0,u1) + 8*G( - v1,u1)*zeta3 - 55/9*G( - v1,u1)*Pi^2 + 4/3*G( - v1,
         0,1 - v1,u1) - 3*G( - v1,0,1 - v1,0,u1) + 47/4*G( - v1,0,u1) + 7/3*G(
          - v1,0,u1)*Pi^2 - 3*G( - v1,0,0,1 - v1,u1) - 8/3*G( - v1,0,0,u1) - 3
         *G( - v1,0,1,1 - v1,u1) + 47/6*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1
          - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1) + 19/4*G(0,1 - v1,u1) - 2/3*G(
         0,1 - v1,u1)*Pi^2 + 47/6*G(0,1 - v1,u1)*G(1,v1) - 5*G(0,1 - v1,u1)*G(
         1,0,v1) + 2*G(0,1 - v1,0,1 - v1,u1) + 8/3*G(0,1 - v1,0,u1) + 2*G(0,1
          - v1,0,u1)*G(1,v1) + G(0,1 - v1,1,1 - v1,u1) + G(0,1 - v1,1,u1)*G(1,
         v1) - G(0, - v1,1 - v1,0,u1) + 4*G(0, - v1, - v1,0,u1) + 1/3*G(0, - 
         v1,u1)*Pi^2 + G(0, - v1,u1)*G(1,0,v1) - G(0, - v1,0,1 - v1,u1) + 37/6
         *G(0, - v1,0,u1) - G(0, - v1,0,u1)*G(1,v1) - 1/3*G(0,u1) + 3*G(0,u1)*
         zeta3 - 131/36*G(0,u1)*Pi^2 - 19/4*G(0,u1)*G(0,v1) + 7/3*G(0,u1)*G(0,
         v1)*Pi^2 + 19/4*G(0,u1)*G(1,v1) - 2/3*G(0,u1)*G(1,v1)*Pi^2 - 11/6*G(0
         ,u1)*G(1,0,v1) - G(0,u1)*G(1,0,1,v1) + 47/6*G(0,u1)*G(1,1,v1) - 5*G(0
         ,u1)*G(1,1,0,v1) + 133/6*G(0,v1) + 8*G(0,v1)*zeta3 + 3/2*G(0,v1)*Pi^2
          + 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 19/6*G(0,v1)*G(1 - v1,1 - v1
         ,u1) - 5*G(0,v1)*G(1 - v1,1 - v1,0,u1) - G(0,v1)*G(1 - v1,1 - v1,1,u1
         ) - G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 5*G(0,v1)*G(1 - v1, - v1, - 
         v1,u1) - 37/6*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,0
         ,u1) - 271/12*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 
         2*G(0,v1)*G(1 - v1,0, - v1,u1) - 5/2*G(0,v1)*G(1 - v1,0,u1) + G(0,v1)
         *G(1 - v1,0,0,u1) - G(0,v1)*G(1 - v1,0,1,u1) + 2*G(0,v1)*G(1 - v1,1,1
          - v1,u1) - 11/6*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(1 - v1,1,0,u1) - 
         4*G(0,v1)*G(1 - v1,1,1,u1) - 3*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 4/3
         *G(0,v1)*G( - v1,1 - v1,u1) + 5*G(0,v1)*G( - v1,1 - v1,0,u1) + 3*G(0,
         v1)*G( - v1,1 - v1,1,u1) - G(0,v1)*G( - v1, - v1,1 - v1,u1) + 8*G(0,
         v1)*G( - v1, - v1, - v1,u1) - 11/3*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,
         v1)*G( - v1, - v1,0,u1) - 47/4*G(0,v1)*G( - v1,u1) - 5/3*G(0,v1)*G(
          - v1,u1)*Pi^2 + 19/3*G(0,v1)*G( - v1,0,u1) + 3*G(0,v1)*G( - v1,0,1,
         u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 143/6*G(0,v1)*G(0,1 - v1,u1)
          + G(0,v1)*G(0,1 - v1,0,u1) - G(0,v1)*G(0,1 - v1,1,u1) + G(0,v1)*G(0,
          - v1,1 - v1,u1) - 4*G(0,v1)*G(0, - v1, - v1,u1) - 37/6*G(0,v1)*G(0,
          - v1,u1) + 2*G(0,v1)*G(0, - v1,0,u1) + G(0,v1)*G(1,1 - v1,1 - v1,u1)
          + 4*G(0,v1)*G(1,1 - v1, - v1,u1) + 10*G(0,v1)*G(1,1 - v1,u1) - G(0,
         v1)*G(1,1 - v1,0,u1) - G(0,v1)*G(1,1 - v1,1,u1) - 43/12*G(0,v1)*G(1,
         u1) - 2*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0,1 - v1,u1) + 4*G(0,v1)
         *G(1,0, - v1,u1) - 13/6*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) - 4
         *G(0,v1)*G(1,1,1 - v1,u1) - 35/2*G(0,v1)*G(1,1,u1) - G(0,v1)*G(1,1,0,
         u1) + 7*G(0,v1)*G(1,1,1,u1) + 2*G(0,0,1 - v1,1 - v1,u1) + 8/3*G(0,0,1
          - v1,u1) - 4*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1)
          - 2*G(0,0, - v1,u1)*G(0,v1) + 2*G(0,0, - v1,0,u1) - 7/3*G(0,0,u1)*
         Pi^2 - 8/3*G(0,0,u1)*G(0,v1) - 3*G(0,0,u1)*G(0,1,v1) + 8/3*G(0,0,u1)*
         G(1,v1) + G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) + 25/4*G(0,0,v1
         ) - 5/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 5*G(0,0,v1
         )*G(1 - v1, - v1,u1) + 25/6*G(0,0,v1)*G(1 - v1,u1) - 5*G(0,0,v1)*G(
          - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1, - v1,u1) - 10*G(0,0,v1)*G( - 
         v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0, - v1,u1) + 7/2*
         G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) - 17/3*G(0,0,v1)*G(1,
         u1) + 2*G(0,0,v1)*G(1,0,u1) - 17/2*G(0,0,0,v1) - 3*G(0,0,0,v1)*G(1 - 
         v1,u1) + 6*G(0,0,0,v1)*G( - v1,u1) - 2*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,
         0,v1)*G(1,u1) + 6*G(0,0,0,0,v1) - 3*G(0,0,0,1,v1) - G(0,0,1,1 - v1,u1
         ) + G(0,0,1,u1)*G(0,v1) - G(0,0,1,u1)*G(1,v1) + 10/3*G(0,0,1,v1) + G(
         0,0,1,v1)*G(1 - v1,u1) - 3*G(0,0,1,v1)*G( - v1,u1) + 3*G(0,0,1,v1)*G(
         0,u1) - 2*G(0,0,1,v1)*G(1,u1) - 5*G(0,0,1,0,v1) - 43/3*G(0,1,1 - v1,
         u1) + 2*G(0,1,1 - v1,u1)*G(0,v1) + G(0,1,1 - v1,0,u1) - 7/3*G(0,1,u1)
         *Pi^2 + 43/3*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(0,1,v1) - 43/3*G(0,1,
         u1)*G(1,v1) + 2*G(0,1,u1)*G(1,0,v1) - 157/6*G(0,1,v1) + 19/6*G(0,1,v1
         )*Pi^2 - G(0,1,v1)*G(1 - v1,1 - v1,u1) - G(0,1,v1)*G(1 - v1, - v1,u1)
          + 4/3*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G(1 - v1,0,u1) - 2*G(0,1,v1
         )*G(1 - v1,1,u1) + 3*G(0,1,v1)*G( - v1,1 - v1,u1) - G(0,1,v1)*G( - v1
         , - v1,u1) - 4/3*G(0,1,v1)*G( - v1,u1) + 3*G(0,1,v1)*G( - v1,0,u1) - 
         G(0,1,v1)*G(0,1 - v1,u1) + G(0,1,v1)*G(0, - v1,u1) - 19/2*G(0,1,v1)*
         G(0,u1) - 15/2*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0,u1) + 3*G(0,1,v1
         )*G(1,1,u1) + G(0,1,0,1 - v1,u1) - G(0,1,0,u1)*G(0,v1) + G(0,1,0,u1)*
         G(1,v1) + 119/6*G(0,1,0,v1) + 3*G(0,1,0,v1)*G(1 - v1,u1) - 5*G(0,1,0,
         v1)*G( - v1,u1) + 5*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 5*
         G(0,1,0,0,v1) + 3*G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4*G(0,1,1,u1
         )*G(0,v1) + 4*G(0,1,1,u1)*G(1,v1) - 5*G(0,1,1,0,v1) + 19/6*G(1,1 - v1
         ,1 - v1,u1) - 3*G(1,1 - v1,1 - v1,0,u1) - 4*G(1,1 - v1, - v1,0,u1) + 
         43/12*G(1,1 - v1,u1) + 5/3*G(1,1 - v1,u1)*Pi^2 - 3*G(1,1 - v1,0,1 - 
         v1,u1) + 13/6*G(1,1 - v1,0,u1) + G(1,1 - v1,1,1 - v1,u1) - 6*G(1,u1)*
         zeta3 - 181/12*G(1,u1)*Pi^2 + 43/12*G(1,u1)*G(1,v1) + 5/3*G(1,u1)*G(1
         ,v1)*Pi^2 - 131/6*G(1,v1) - 4*G(1,v1)*zeta3 + 29/18*G(1,v1)*Pi^2 + G(
         1,v1)*G(1 - v1,1 - v1,1,u1) + G(1,v1)*G(1 - v1, - v1,0,u1) + 41/2*G(1
         ,v1)*G(1 - v1,u1) - 5/2*G(1,v1)*G(1 - v1,u1)*Pi^2 + 47/6*G(1,v1)*G(1
          - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1) + G(1,v1)*G(1 - v1,0,1,u1)
          + 11/6*G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G(1 - v1,1,0,u1) + 4*G(1,v1)
         *G(1 - v1,1,1,u1) - 3*G(1,v1)*G( - v1,1 - v1,1,u1) + G(1,v1)*G( - v1,
          - v1,0,u1) + 19/6*G(1,v1)*G( - v1,u1)*Pi^2 + 4/3*G(1,v1)*G( - v1,0,
         u1) - 3*G(1,v1)*G( - v1,0,0,u1) - 3*G(1,v1)*G( - v1,0,1,u1) + 19/6*G(
         1,v1)*G(1,1 - v1,u1) - 3*G(1,v1)*G(1,1 - v1,0,u1) + G(1,v1)*G(1,1 - 
         v1,1,u1) - 3*G(1,0,1 - v1,1 - v1,u1) + 13/6*G(1,0,1 - v1,u1) - 3*G(1,
         0,1 - v1,u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) + 5/2*G(1,0,u1)*Pi^2 + 13/
         6*G(1,0,u1)*G(1,v1) - G(1,0,u1)*G(1,0,v1) - 3*G(1,0,u1)*G(1,1,v1) - 7/
         12*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 5*G(1,0,v1)*G(1 - v1,1 - v1,u1)
          - G(1,0,v1)*G(1 - v1, - v1,u1) - 113/6*G(1,0,v1)*G(1 - v1,u1) - 5*G(
         1,0,v1)*G(1 - v1,0,u1) + 2*G(1,0,v1)*G(1 - v1,1,u1) - 5*G(1,0,v1)*G(
          - v1,1 - v1,u1) - G(1,0,v1)*G( - v1, - v1,u1) - 4/3*G(1,0,v1)*G( - 
         v1,u1) + 5*G(1,0,v1)*G( - v1,0,u1) + 6*G(1,0,v1)*G(1,1 - v1,u1) + 10*
         G(1,0,v1)*G(1,u1) - 4*G(1,0,v1)*G(1,1,u1) + 29/6*G(1,0,0,v1) + 4*G(1,
         0,0,v1)*G(1 - v1,u1) - 5*G(1,0,0,v1)*G( - v1,u1) + 2*G(1,0,0,v1)*G(1,
         u1) - 3*G(1,0,0,0,v1) + G(1,0,0,1,v1) + 2*G(1,0,1,1 - v1,u1) + 2*G(1,
         0,1,u1)*G(1,v1) + 2/3*G(1,0,1,v1) - G(1,0,1,v1)*G(1 - v1,u1) + 3*G(1,
         0,1,v1)*G( - v1,u1) + 3*G(1,0,1,0,v1) + G(1,1,1 - v1,1 - v1,u1) + 35/
         2*G(1,1,1 - v1,u1) + G(1,1,1 - v1,u1)*G(1,v1) + G(1,1,1 - v1,0,u1) + 
         5/6*G(1,1,u1)*Pi^2 + 35/2*G(1,1,u1)*G(1,v1) + G(1,1,u1)*G(1,1,v1) + 
         41/2*G(1,1,v1) - 5/2*G(1,1,v1)*Pi^2 + 19/6*G(1,1,v1)*G(1,u1) + G(1,1,
         0,1 - v1,u1) + G(1,1,0,u1)*G(1,v1) - 121/6*G(1,1,0,v1) + 5*G(1,1,0,v1
         )*G(1 - v1,u1) - 5*G(1,1,0,v1)*G( - v1,u1) + 6*G(1,1,0,v1)*G(1,u1) + 
         4*G(1,1,0,0,v1) - G(1,1,0,1,v1) - 7*G(1,1,1,1 - v1,u1) - 7*G(1,1,1,u1
         )*G(1,v1) + 5*G(1,1,1,0,v1) )

       + N*v1^2 * (  - 2/9*Pi^2 + 1/3*G(1 - v1,0,u1) - 1/3*G( - v1,0,u1) + 1/3
         *G(0,1 - v1,u1) - 1/3*G(0,u1)*G(0,v1) + 1/3*G(0,u1)*G(1,v1) - 1/3*G(0
         ,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G( - v1,u1) + 1/3*G(0,v1)*G(1,u1) + 1/
         3*G(0,0,v1) - 1/3*G(1,1 - v1,u1) - 1/3*G(1,u1)*G(1,v1) - 1/3*G(1,0,v1
         ) )

       + N*u1*[1-u1-v1]^-2 * ( 17/36*Pi^2 - 2/3*G( - v1,1 - v1,0,u1) - 2/3*G(
          - v1, - v1,0,u1) + 7/9*G( - v1,u1)*Pi^2 - 2/3*G( - v1,0,1 - v1,u1)
          + 17/6*G( - v1,0,u1) + 17/6*G(0,u1)*G(0,v1) + 2/3*G(0,v1)*G( - v1,1
          - v1,u1) + 2/3*G(0,v1)*G( - v1, - v1,u1) - 17/6*G(0,v1)*G( - v1,u1)
          + 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) - 17/6*G(0,0,v1) - 2/
         3*G(0,0,v1)*G(1,u1) + 2/3*G(0,1,v1)*G( - v1,u1) + 2/3*G(0,1,v1)*G(1,
         u1) - 2/3*G(1,1 - v1,0,u1) + 8/9*G(1,u1)*Pi^2 - 2/3*G(1,v1)*G( - v1,0
         ,u1) - 2/3*G(1,0,1 - v1,u1) - 2/3*G(1,0,u1)*G(1,v1) - 17/6*G(1,0,v1)
          + 2/3*G(1,0,v1)*G( - v1,u1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1)*
         G(1,v1) )

       + N*u1*[1-u1-v1]^-1 * ( zeta3 + 95/72*Pi^2 + 3/2*G(1 - v1, - v1,0,u1)
          + 1/4*G(1 - v1,u1)*Pi^2 - 2/3*G(1 - v1,0,u1) + 1/2*G( - v1, - v1,0,
         u1) + 2/3*G( - v1,u1)*Pi^2 + 31/12*G( - v1,0,u1) - 3/2*G( - v1,0,0,u1
         ) - 2/3*G(0,1 - v1,u1) - 3/2*G(0, - v1,0,u1) + 7/2*G(0,u1) - 1/4*G(0,
         u1)*Pi^2 + 13/4*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,v1) + 3/2*G(0,u1)*
         G(1,0,v1) - 19/6*G(0,v1) + 3/4*G(0,v1)*Pi^2 - 3/2*G(0,v1)*G(1 - v1,
          - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1) + 3/2*G(0,v1)*G(1 - v1,0,u1) - 1/
         2*G(0,v1)*G( - v1, - v1,u1) - 31/12*G(0,v1)*G( - v1,u1) + G(0,v1)*G(
          - v1,0,u1) + 3/2*G(0,v1)*G(0, - v1,u1) - 3/2*G(0,0,u1)*G(0,v1) - 13/
         4*G(0,0,v1) - 3/2*G(0,0,v1)*G(1 - v1,u1) - 1/2*G(0,0,v1)*G( - v1,u1)
          + 3/2*G(0,0,v1)*G(0,u1) - G(0,0,0,v1) + 2/3*G(0,1,v1) - 1/2*G(0,1,0,
         v1) + 1/4*G(1,v1)*Pi^2 - 31/12*G(1,0,v1) - 3/2*G(1,0,v1)*G(1 - v1,u1)
          - 3/2*G(1,0,0,v1) - 3/2*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-3 * (  - 9/4*G(1 - v1,u1)*Pi^2 + 9/2*G(1 - v1,1,1 - v1,
         u1) - 9/2*G(0,v1)*G(1 - v1,1,u1) + 9/2*G(0,v1)*G(0,1 - v1,u1) + 9/2*
         G(0,1,1 - v1,u1) - 9/2*G(0,1,u1)*G(0,v1) + 9/2*G(0,1,u1)*G(1,v1) - 9/
         2*G(0,1,v1)*G(1 - v1,u1) - 9/4*G(1,v1)*Pi^2 + 9/2*G(1,v1)*G(1 - v1,1,
         u1) + 9/2*G(1,0,v1)*G(1 - v1,u1) - 9/2*G(1,0,1,v1) + 9/2*G(1,1,0,v1)
          )

       + N*u1*[u1+v1]^-2 * (  - 17/4*Pi^2 + 29/12*G(1 - v1,u1)*Pi^2 + 2*G(1 - 
         v1,0,u1) + 2/3*G(1 - v1,0,0,u1) - 11/2*G(1 - v1,1,1 - v1,u1) + 2*G(0,
         1 - v1,u1) + 2/3*G(0,1 - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(1,
         v1) - 2/3*G(0,u1)*G(1,0,v1) + 2/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,
         u1) - 2/3*G(0,v1)*G(1 - v1,0,u1) + 11/2*G(0,v1)*G(1 - v1,1,u1) - 37/6
         *G(0,v1)*G(0,1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 2/3*G(0,0,1 - v1,u1)
          + 2/3*G(0,0,u1)*G(1,v1) + 2/3*G(0,0,v1)*G(1 - v1,u1) + 2/3*G(0,0,1,
         v1) - 11/2*G(0,1,1 - v1,u1) + 11/2*G(0,1,u1)*G(0,v1) - 11/2*G(0,1,u1)
         *G(1,v1) - 13/2*G(0,1,v1) + 11/2*G(0,1,v1)*G(1 - v1,u1) - 2/3*G(0,1,
         v1)*G(0,u1) + 2/3*G(0,1,0,v1) + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,
         v1) + 29/12*G(1,v1)*Pi^2 - 11/2*G(1,v1)*G(1 - v1,1,u1) + 5/2*G(1,0,v1
         ) - 11/2*G(1,0,v1)*G(1 - v1,u1) + 2/3*G(1,0,0,v1) + 11/2*G(1,0,1,v1)
          - 11/2*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 6*zeta3 - 79/24*Pi^2 - 4*G(1 - v1, - v1,0,u1)
          - 41/12*G(1 - v1,u1)*Pi^2 + 49/12*G(1 - v1,0,u1) + G(1 - v1,0,0,u1)
          + 9/2*G(1 - v1,1,1 - v1,u1) + 8*G( - v1, - v1,0,u1) - 4/3*G( - v1,u1
         )*Pi^2 + 17/2*G( - v1,0,u1) + 49/12*G(0,1 - v1,u1) + G(0,1 - v1,0,u1)
          - G(0, - v1,0,u1) - 17/4*G(0,u1) + 1/3*G(0,u1)*Pi^2 - 5*G(0,u1)*G(0,
         v1) + 49/12*G(0,u1)*G(1,v1) - 4*G(0,u1)*G(1,0,v1) + 17/4*G(0,v1) - 2*
         G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1, - v1,u1) - 49/12*G(0,v1)*G(1 - v1,
         u1) - 4*G(0,v1)*G(1 - v1,0,u1) - 9/2*G(0,v1)*G(1 - v1,1,u1) - 8*G(0,
         v1)*G( - v1, - v1,u1) - 17/2*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G( - v1,
         0,u1) + 9/2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0, - v1,u1) + 13/4*G(0
         ,v1)*G(1,u1) + G(0,0,1 - v1,u1) + 59/6*G(0,0,u1) + G(0,0,u1)*G(1,v1)
          + 1/6*G(0,0,v1) + 3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G( - v1,u1)
          + 2*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) - G(0,0,1,v1) + 9/2*G(0,1,1 - 
         v1,u1) - 9/2*G(0,1,u1)*G(0,v1) + 9/2*G(0,1,u1)*G(1,v1) - 5/6*G(0,1,v1
         ) - 9/2*G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,0,v1) - 13/4*G(1,1 - v1,u1)
          - 13/4*G(1,u1)*G(1,v1) - 41/12*G(1,v1)*Pi^2 + 9/2*G(1,v1)*G(1 - v1,1
         ,u1) - 22/3*G(1,0,v1) + 17/2*G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,0,v1)
          - 9/2*G(1,0,1,v1) + 17/2*G(1,1,0,v1) )

       + N*u1 * ( 41*zeta3 + 223/12*Pi^2 + 503/180*Pi^4 - 10*G(1 - v1,1 - v1,
          - v1,0,u1) + 41/2*G(1 - v1,1 - v1,u1) - 9*G(1 - v1,1 - v1,u1)*Pi^2
          + 38/3*G(1 - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) + 8*G(1 - 
         v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1, - v1,1 - v1,0,u1) + 16*G(1 - v1,
          - v1, - v1,0,u1) - 26/3*G(1 - v1, - v1,u1)*Pi^2 + 2*G(1 - v1, - v1,0
         ,1 - v1,u1) + 46/3*G(1 - v1, - v1,0,u1) + 8*G(1 - v1, - v1,0,0,u1) - 
         131/6*G(1 - v1,u1) - 20*G(1 - v1,u1)*zeta3 + 61/6*G(1 - v1,u1)*Pi^2
          + 38/3*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1 - v1,0,u1) + 10*G(1 - 
         v1,0, - v1,0,u1) - 157/6*G(1 - v1,0,u1) - 1/3*G(1 - v1,0,u1)*Pi^2 + 4
         *G(1 - v1,0,0,1 - v1,u1) + 7/3*G(1 - v1,0,0,u1) + 8*G(1 - v1,0,1,1 - 
         v1,u1) - 31/3*G(1 - v1,1,1 - v1,u1) - 2*G(1 - v1,1,1 - v1,0,u1) - 2/3
         *G(1 - v1,1,u1)*Pi^2 - 2*G(1 - v1,1,0,1 - v1,u1) + 8*G(1 - v1,1,1,1
          - v1,u1) + 12*G( - v1,1 - v1, - v1,0,u1) + 31/3*G( - v1,1 - v1,u1)*
         Pi^2 - 7/3*G( - v1,1 - v1,0,u1) - 6*G( - v1,1 - v1,0,0,u1) - 12*G( - 
         v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,0,u1) - 22*G( - v1,
          - v1, - v1,0,u1) + 14/3*G( - v1, - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1
          - v1,u1) - 44/3*G( - v1, - v1,0,u1) - 6*G( - v1, - v1,0,0,u1) + 28*
         G( - v1,u1)*zeta3 + 4/9*G( - v1,u1)*Pi^2 - 7/3*G( - v1,0,1 - v1,u1)
          - 6*G( - v1,0,1 - v1,0,u1) - 6*G( - v1,0, - v1,0,u1) + 97/3*G( - v1,
         0,u1) + 11/3*G( - v1,0,u1)*Pi^2 - 6*G( - v1,0,0,1 - v1,u1) - 40/3*G(
          - v1,0,0,u1) - 12*G( - v1,0,1,1 - v1,u1) + 38/3*G(0,1 - v1,1 - v1,u1
         ) + 4*G(0,1 - v1,1 - v1,0,u1) + 10*G(0,1 - v1, - v1,0,u1) - 157/6*G(0
         ,1 - v1,u1) - 1/3*G(0,1 - v1,u1)*Pi^2 + 38/3*G(0,1 - v1,u1)*G(1,v1)
          - 16*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - v1,0,1 - v1,u1) + 7/3*G(0,
         1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0,1 - v1,1,1 - v1,u1)
          + 8*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0, - v1,1 - v1,0,u1) + 8*G(0, - 
         v1, - v1,0,u1) + 2/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,u1)*G(1,0,v1)
          - 2*G(0, - v1,0,1 - v1,u1) - 11/3*G(0, - v1,0,u1) - 2*G(0, - v1,0,u1
         )*G(1,v1) + 133/6*G(0,u1) + 12*G(0,u1)*zeta3 - 53/18*G(0,u1)*Pi^2 + 
         44*G(0,u1)*G(0,v1) + 11/3*G(0,u1)*G(0,v1)*Pi^2 - 157/6*G(0,u1)*G(1,v1
         ) - 1/3*G(0,u1)*G(1,v1)*Pi^2 + 13/3*G(0,u1)*G(1,0,v1) - 6*G(0,u1)*G(1
         ,0,0,v1) - 2*G(0,u1)*G(1,0,1,v1) + 38/3*G(0,u1)*G(1,1,v1) - 16*G(0,u1
         )*G(1,1,0,v1) - 1/3*G(0,v1) + 28*G(0,v1)*zeta3 + 25/3*G(0,v1)*Pi^2 + 
         10*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 5/3*G(0,v1)*G(1 - v1,1 - v1,u1
         ) - 16*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1
         ) - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1,
          - v1,u1) - 46/3*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - 
         v1,0,u1) + 7*G(0,v1)*G(1 - v1,u1) - 17/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 
         6*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 10*G(0,v1)*G(1 - v1,0, - v1,u1) + 5
         *G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,0,0,u1) - 8*G(0,v1)*G(1
          - v1,0,1,u1) + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 31/3*G(0,v1)*G(1 - 
         v1,1,u1) + 2*G(0,v1)*G(1 - v1,1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) - 
         12*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 7/3*G(0,v1)*G( - v1,1 - v1,u1)
          + 16*G(0,v1)*G( - v1,1 - v1,0,u1) + 12*G(0,v1)*G( - v1,1 - v1,1,u1)
          - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 22*G(0,v1)*G( - v1, - v1, - 
         v1,u1) + 44/3*G(0,v1)*G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,
         u1) - 97/3*G(0,v1)*G( - v1,u1) + 5/3*G(0,v1)*G( - v1,u1)*Pi^2 - 6*G(0
         ,v1)*G( - v1,0,1 - v1,u1) + 6*G(0,v1)*G( - v1,0, - v1,u1) + 20/3*G(0,
         v1)*G( - v1,0,u1) - 6*G(0,v1)*G( - v1,0,0,u1) + 12*G(0,v1)*G( - v1,0,
         1,u1) + 6*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 10*G(0,v1)*G(0,1 - v1, - v1
         ,u1) - 119/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1) - 8*
         G(0,v1)*G(0,1 - v1,1,u1) + 2*G(0,v1)*G(0, - v1,1 - v1,u1) - 8*G(0,v1)
         *G(0, - v1, - v1,u1) + 11/3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - 
         v1,0,u1) - 4*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 14*G(0,v1)*G(1,1 - v1,
          - v1,u1) + 14*G(0,v1)*G(1,1 - v1,u1) - 8*G(0,v1)*G(1,1 - v1,0,u1) + 
         4*G(0,v1)*G(1,1 - v1,1,u1) - 56/3*G(0,v1)*G(1,u1) - 3*G(0,v1)*G(1,u1)
         *Pi^2 + 14*G(0,v1)*G(1,0,1 - v1,u1) + 14*G(0,v1)*G(1,0, - v1,u1) - 4/
         3*G(0,v1)*G(1,0,u1) - 10*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1
         ,u1) - 11*G(0,v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 20*G(0,v1)*G(1,
         1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) + 7/3*G(0,0,1 - v1,u1) - 14*G(0,0
         ,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 10*G(0,0, - v1,u1)
         *G(0,v1) + 10*G(0,0, - v1,0,u1) - 41/2*G(0,0,u1) - 20/3*G(0,0,u1)*
         Pi^2 - 40/3*G(0,0,u1)*G(0,v1) - 6*G(0,0,u1)*G(0,0,v1) - 6*G(0,0,u1)*
         G(0,1,v1) + 7/3*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,
         u1)*G(1,1,v1) - 95/3*G(0,0,v1) + 5/3*G(0,0,v1)*Pi^2 + 14*G(0,0,v1)*G(
         1 - v1,1 - v1,u1) - 16*G(0,0,v1)*G(1 - v1, - v1,u1) - 2/3*G(0,0,v1)*
         G(1 - v1,u1) - 6*G(0,0,v1)*G(1 - v1,0,u1) - 16*G(0,0,v1)*G( - v1,1 - 
         v1,u1) + 22*G(0,0,v1)*G( - v1, - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1)
          - 6*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1) + 19*G(0,0,
         v1)*G(0,u1) + 10*G(0,0,v1)*G(1,1 - v1,u1) - 46/3*G(0,0,v1)*G(1,u1) + 
         10*G(0,0,v1)*G(1,0,u1) - 11*G(0,0,0,v1) - 6*G(0,0,0,v1)*G(1 - v1,u1)
          + 12*G(0,0,0,v1)*G( - v1,u1) + 2*G(0,0,0,v1)*G(0,u1) - 10*G(0,0,0,v1
         )*G(1,u1) + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) - 8*G(0,0,1,1 - v1,u1)
          + 8*G(0,0,1,u1)*G(0,v1) - 8*G(0,0,1,u1)*G(1,v1) + 5/3*G(0,0,1,v1) + 
         2*G(0,0,1,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,0,1,v1
         )*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 16*G(0,0,1,0,v1) + 6*G(0,1,1 - v1
         ,1 - v1,u1) - 77/3*G(0,1,1 - v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) + 6*
         G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) - 29/3*G(0,1,u1)*Pi^2
          + 77/3*G(0,1,u1)*G(0,v1) - 10*G(0,1,u1)*G(0,1,v1) - 77/3*G(0,1,u1)*
         G(1,v1) + 4*G(0,1,u1)*G(1,0,v1) + 6*G(0,1,u1)*G(1,1,v1) - 35/3*G(0,1,
         v1) + 31/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1
         ,v1)*G(1 - v1, - v1,u1) + 26/3*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*
         G(1 - v1,0,u1) - 4*G(0,1,v1)*G(1 - v1,1,u1) + 12*G(0,1,v1)*G( - v1,1
          - v1,u1) - 2*G(0,1,v1)*G( - v1, - v1,u1) + 7/3*G(0,1,v1)*G( - v1,u1)
          + 6*G(0,1,v1)*G( - v1,0,u1) - 2*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,
         v1)*G(0, - v1,u1) - 14*G(0,1,v1)*G(0,u1) + 3*G(0,1,v1)*G(1,u1) + 4*G(
         0,1,v1)*G(1,0,u1) + 12*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2
         *G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) + 38/3*G(0,1,0,v1) + 12*
         G(0,1,0,v1)*G(1 - v1,u1) - 16*G(0,1,0,v1)*G( - v1,u1) + 16*G(0,1,0,v1
         )*G(0,u1) - 14*G(0,1,0,v1)*G(1,u1) - 16*G(0,1,0,0,v1) + 12*G(0,1,0,1,
         v1) + 14*G(0,1,1,1 - v1,u1) - 14*G(0,1,1,u1)*G(0,v1) + 14*G(0,1,1,u1)
         *G(1,v1) - 22*G(0,1,1,0,v1) - 5/3*G(1,1 - v1,1 - v1,u1) - 6*G(1,1 - 
         v1,1 - v1,0,u1) - 14*G(1,1 - v1, - v1,0,u1) + 56/3*G(1,1 - v1,u1) + 7/
         3*G(1,1 - v1,u1)*Pi^2 - 6*G(1,1 - v1,0,1 - v1,u1) + 4/3*G(1,1 - v1,0,
         u1) - 4*G(1,1 - v1,1,1 - v1,u1) - 18*G(1,u1)*zeta3 - 91/6*G(1,u1)*
         Pi^2 + 56/3*G(1,u1)*G(1,v1) + 7/3*G(1,u1)*G(1,v1)*Pi^2 - 131/6*G(1,v1
         ) - 20*G(1,v1)*zeta3 + 181/18*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1 - 
         v1,1,u1) + 2*G(1,v1)*G(1 - v1, - v1,0,u1) + 41/2*G(1,v1)*G(1 - v1,u1)
          - 9*G(1,v1)*G(1 - v1,u1)*Pi^2 + 38/3*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,
         v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - v1,0,1,u1) - 31/3*G(1,v1)*G(1
          - v1,1,u1) - 2*G(1,v1)*G(1 - v1,1,0,u1) + 8*G(1,v1)*G(1 - v1,1,1,u1)
          - 12*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 
         31/3*G(1,v1)*G( - v1,u1)*Pi^2 - 7/3*G(1,v1)*G( - v1,0,u1) - 6*G(1,v1)
         *G( - v1,0,0,u1) - 12*G(1,v1)*G( - v1,0,1,u1) - 5/3*G(1,v1)*G(1,1 - 
         v1,u1) - 6*G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,u1) - 6*
         G(1,0,1 - v1,1 - v1,u1) + 4/3*G(1,0,1 - v1,u1) - 6*G(1,0,1 - v1,u1)*
         G(1,v1) - 14*G(1,0, - v1,0,u1) + 7*G(1,0,u1)*Pi^2 + 4/3*G(1,0,u1)*G(1
         ,v1) - 8*G(1,0,u1)*G(1,0,v1) - 6*G(1,0,u1)*G(1,1,v1) + 23/3*G(1,0,v1)
          - 17/3*G(1,0,v1)*Pi^2 + 22*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,0,
         v1)*G(1 - v1, - v1,u1) - 137/3*G(1,0,v1)*G(1 - v1,u1) - 16*G(1,0,v1)*
         G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 22*G(1,0,v1)*G( - v1,1
          - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) + 7/3*G(1,0,v1)*G( - v1,u1)
          + 16*G(1,0,v1)*G( - v1,0,u1) + 18*G(1,0,v1)*G(1,1 - v1,u1) + 14*G(1,
         0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) - 4/3*G(1,0,0,v1) + 14*G(1,0,0,
         v1)*G(1 - v1,u1) - 16*G(1,0,0,v1)*G( - v1,u1) + 10*G(1,0,0,v1)*G(1,u1
         ) - 6*G(1,0,0,0,v1) + 2*G(1,0,0,1,v1) + 10*G(1,0,1,1 - v1,u1) + 10*G(
         1,0,1,u1)*G(1,v1) + 28/3*G(1,0,1,v1) - 8*G(1,0,1,v1)*G(1 - v1,u1) + 
         12*G(1,0,1,v1)*G( - v1,u1) + 12*G(1,0,1,0,v1) - 4*G(1,1,1 - v1,1 - v1
         ,u1) + 11*G(1,1,1 - v1,u1) - 4*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1
          - v1,0,u1) + 20/3*G(1,1,u1)*Pi^2 + 11*G(1,1,u1)*G(1,v1) - 4*G(1,1,u1
         )*G(1,1,v1) + 41/2*G(1,1,v1) - 9*G(1,1,v1)*Pi^2 - 5/3*G(1,1,v1)*G(1,
         u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 133/3*G(1,1,0,v1
         ) + 22*G(1,1,0,v1)*G(1 - v1,u1) - 22*G(1,1,0,v1)*G( - v1,u1) + 18*G(1
         ,1,0,v1)*G(1,u1) + 14*G(1,1,0,0,v1) - 8*G(1,1,0,1,v1) - 20*G(1,1,1,1
          - v1,u1) - 20*G(1,1,1,u1)*G(1,v1) + 22*G(1,1,1,0,v1) )

       + N*u1*v1 * (  - 35/6*zeta3 - 157/9*Pi^2 - 967/360*Pi^4 + 9*G(1 - v1,1
          - v1, - v1,0,u1) + 28/3*G(1 - v1,1 - v1,u1)*Pi^2 - 15/2*G(1 - v1,1
          - v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) - 9*G(1 - v1,1 - v1,1,1 - v1,
         u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) - 15*G(1 - v1, - v1, - v1,0,u1)
          + 8*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + 31/6*
         G(1 - v1, - v1,0,u1) - 7*G(1 - v1, - v1,0,0,u1) + 18*G(1 - v1,u1)*
         zeta3 - 31/18*G(1 - v1,u1)*Pi^2 - 15/2*G(1 - v1,0,1 - v1,u1) - 4*G(1
          - v1,0,1 - v1,0,u1) - 9*G(1 - v1,0, - v1,0,u1) + 157/6*G(1 - v1,0,u1
         ) + 1/2*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) - 15/2*G(1 - 
         v1,0,0,u1) - 9*G(1 - v1,0,1,1 - v1,u1) + 20/3*G(1 - v1,1,1 - v1,u1)
          + 2*G(1 - v1,1,1 - v1,0,u1) + 2/3*G(1 - v1,1,u1)*Pi^2 + 2*G(1 - v1,1
         ,0,1 - v1,u1) - 8*G(1 - v1,1,1,1 - v1,u1) - 11*G( - v1,1 - v1, - v1,0
         ,u1) - 32/3*G( - v1,1 - v1,u1)*Pi^2 + 5/6*G( - v1,1 - v1,0,u1) + 6*G(
          - v1,1 - v1,0,0,u1) + 13*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - 
         v1,1 - v1,0,u1) + 21*G( - v1, - v1, - v1,0,u1) - 4*G( - v1, - v1,u1)*
         Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) + 3/2*G( - v1, - v1,0,u1) + 5*G(
          - v1, - v1,0,0,u1) - 26*G( - v1,u1)*zeta3 + 37/6*G( - v1,u1)*Pi^2 + 
         5/6*G( - v1,0,1 - v1,u1) + 6*G( - v1,0,1 - v1,0,u1) + 5*G( - v1,0, - 
         v1,0,u1) - 157/6*G( - v1,0,u1) - 23/6*G( - v1,0,u1)*Pi^2 + 6*G( - v1,
         0,0,1 - v1,u1) + 15/2*G( - v1,0,0,u1) + 13*G( - v1,0,1,1 - v1,u1) - 
         15/2*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1) - 9*G(0,1 - v1
         , - v1,0,u1) + 157/6*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,u1)*Pi^2 - 15/2*
         G(0,1 - v1,u1)*G(1,v1) + 15*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0
         ,1 - v1,u1) - 15/2*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) - 9*
         G(0,1 - v1,1,1 - v1,u1) - 9*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0, - v1,1
          - v1,0,u1) - 8*G(0, - v1, - v1,0,u1) - 2/3*G(0, - v1,u1)*Pi^2 - 2*G(
         0, - v1,u1)*G(1,0,v1) + 2*G(0, - v1,0,1 - v1,u1) + 6*G(0, - v1,0,u1)
          + 2*G(0, - v1,0,u1)*G(1,v1) - 11*G(0,u1)*zeta3 - 53/36*G(0,u1)*Pi^2
          - 157/6*G(0,u1)*G(0,v1) - 23/6*G(0,u1)*G(0,v1)*Pi^2 + 157/6*G(0,u1)*
         G(1,v1) + 1/2*G(0,u1)*G(1,v1)*Pi^2 + 49/3*G(0,u1)*G(1,0,v1) + 5*G(0,
         u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 15/2*G(0,u1)*G(1,1,v1) + 15
         *G(0,u1)*G(1,1,0,v1) - 26*G(0,v1)*zeta3 - 11/18*G(0,v1)*Pi^2 - 9*G(0,
         v1)*G(1 - v1,1 - v1, - v1,u1) + 15/2*G(0,v1)*G(1 - v1,1 - v1,u1) + 15
         *G(0,v1)*G(1 - v1,1 - v1,0,u1) + 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*
         G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 15*G(0,v1)*G(1 - v1, - v1, - v1,
         u1) - 31/6*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1
         ) - 157/6*G(0,v1)*G(1 - v1,u1) + 29/6*G(0,v1)*G(1 - v1,u1)*Pi^2 - 7*
         G(0,v1)*G(1 - v1,0,1 - v1,u1) + 9*G(0,v1)*G(1 - v1,0, - v1,u1) + 17*
         G(0,v1)*G(1 - v1,0,u1) - 7*G(0,v1)*G(1 - v1,0,0,u1) + 9*G(0,v1)*G(1
          - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 20/3*G(0,v1)*G(1 - 
         v1,1,u1) - 2*G(0,v1)*G(1 - v1,1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1,u1) + 
         11*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 5/6*G(0,v1)*G( - v1,1 - v1,u1)
          - 15*G(0,v1)*G( - v1,1 - v1,0,u1) - 13*G(0,v1)*G( - v1,1 - v1,1,u1)
          + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 21*G(0,v1)*G( - v1, - v1, - 
         v1,u1) - 3/2*G(0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1
         ) + 157/6*G(0,v1)*G( - v1,u1) - 5/6*G(0,v1)*G( - v1,u1)*Pi^2 + 7*G(0,
         v1)*G( - v1,0,1 - v1,u1) - 5*G(0,v1)*G( - v1,0, - v1,u1) - 31/3*G(0,
         v1)*G( - v1,0,u1) + 5*G(0,v1)*G( - v1,0,0,u1) - 13*G(0,v1)*G( - v1,0,
         1,u1) - 7*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 9*G(0,v1)*G(0,1 - v1, - v1,
         u1) + 49/3*G(0,v1)*G(0,1 - v1,u1) - 7*G(0,v1)*G(0,1 - v1,0,u1) + 9*G(
         0,v1)*G(0,1 - v1,1,u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*
         G(0, - v1, - v1,u1) - 6*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0
         ,u1) + 5*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 13*G(0,v1)*G(1,1 - v1, - v1,
         u1) - 31/3*G(0,v1)*G(1,1 - v1,u1) + 7*G(0,v1)*G(1,1 - v1,0,u1) - 5*G(
         0,v1)*G(1,1 - v1,1,u1) + 157/6*G(0,v1)*G(1,u1) + 19/6*G(0,v1)*G(1,u1)
         *Pi^2 - 15*G(0,v1)*G(1,0,1 - v1,u1) - 13*G(0,v1)*G(1,0, - v1,u1) - 3/
         2*G(0,v1)*G(1,0,u1) + 11*G(0,v1)*G(1,0,1,u1) + 8*G(0,v1)*G(1,1,1 - v1
         ,u1) - 5/6*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 21*G(0,v1)*G(1
         ,1,1,u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 15/2*G(0,0,1 - v1,u1) + 15*G(0
         ,0,1 - v1,u1)*G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 9*G(0,0, - v1,u1
         )*G(0,v1) - 9*G(0,0, - v1,0,u1) + 19/3*G(0,0,u1)*Pi^2 + 15/2*G(0,0,u1
         )*G(0,v1) + 5*G(0,0,u1)*G(0,0,v1) + 6*G(0,0,u1)*G(0,1,v1) - 15/2*G(0,
         0,u1)*G(1,v1) - 7*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1) + 157/6
         *G(0,0,v1) - 5/6*G(0,0,v1)*Pi^2 - 13*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 
         15*G(0,0,v1)*G(1 - v1, - v1,u1) - 119/6*G(0,0,v1)*G(1 - v1,u1) + 5*G(
         0,0,v1)*G(1 - v1,0,u1) + 15*G(0,0,v1)*G( - v1,1 - v1,u1) - 21*G(0,0,
         v1)*G( - v1, - v1,u1) + 79/6*G(0,0,v1)*G( - v1,u1) - G(0,0,v1)*G( - 
         v1,0,u1) + 5*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1) - 
         20*G(0,0,v1)*G(0,u1) - 9*G(0,0,v1)*G(1,1 - v1,u1) + 14*G(0,0,v1)*G(1,
         u1) - 9*G(0,0,v1)*G(1,0,u1) + 145/6*G(0,0,0,v1) + 6*G(0,0,0,v1)*G(1
          - v1,u1) - 12*G(0,0,0,v1)*G( - v1,u1) - G(0,0,0,v1)*G(0,u1) + 9*G(0,
         0,0,v1)*G(1,u1) - 12*G(0,0,0,0,v1) + 6*G(0,0,0,1,v1) + 9*G(0,0,1,1 - 
         v1,u1) - 9*G(0,0,1,u1)*G(0,v1) + 9*G(0,0,1,u1)*G(1,v1) - 3/2*G(0,0,1,
         v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) + 6*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,
         0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 15*G(0,0,1,0,v1) - 7*G(0,1,
         1 - v1,1 - v1,u1) + 31/6*G(0,1,1 - v1,u1) - 4*G(0,1,1 - v1,u1)*G(0,v1
         ) - 7*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) + 21/2*G(0,1,u1
         )*Pi^2 - 31/6*G(0,1,u1)*G(0,v1) + 11*G(0,1,u1)*G(0,1,v1) + 31/6*G(0,1
         ,u1)*G(1,v1) - 4*G(0,1,u1)*G(1,0,v1) - 7*G(0,1,u1)*G(1,1,v1) - 32/3*
         G(0,1,v1)*Pi^2 + 9*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - 
         v1, - v1,u1) + 5/6*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1,0,u1
         ) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 13*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*
         G(0,1,v1)*G( - v1, - v1,u1) - 5/6*G(0,1,v1)*G( - v1,u1) - 6*G(0,1,v1)
         *G( - v1,0,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0, - v1,
         u1) + 67/6*G(0,1,v1)*G(0,u1) - 67/6*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*
         G(1,0,u1) - 13*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1 - v1,u1) + 2*G(0,1,0
         ,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 25/2*G(0,1,0,v1) - 11*G(0,1,0,
         v1)*G(1 - v1,u1) + 15*G(0,1,0,v1)*G( - v1,u1) - 15*G(0,1,0,v1)*G(0,u1
         ) + 13*G(0,1,0,v1)*G(1,u1) + 15*G(0,1,0,0,v1) - 13*G(0,1,0,1,v1) - 15
         *G(0,1,1,1 - v1,u1) + 15*G(0,1,1,u1)*G(0,v1) - 15*G(0,1,1,u1)*G(1,v1)
          + 22*G(0,1,1,0,v1) + 15/2*G(1,1 - v1,1 - v1,u1) + 6*G(1,1 - v1,1 - 
         v1,0,u1) + 13*G(1,1 - v1, - v1,0,u1) - 157/6*G(1,1 - v1,u1) - 5/2*G(1
         ,1 - v1,u1)*Pi^2 + 6*G(1,1 - v1,0,1 - v1,u1) + 3/2*G(1,1 - v1,0,u1)
          + 5*G(1,1 - v1,1,1 - v1,u1) + 17*G(1,u1)*zeta3 + 197/36*G(1,u1)*Pi^2
          - 157/6*G(1,u1)*G(1,v1) - 5/2*G(1,u1)*G(1,v1)*Pi^2 + 18*G(1,v1)*
         zeta3 - 11/6*G(1,v1)*Pi^2 - 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,
         v1)*G(1 - v1, - v1,0,u1) + 28/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 15/2*G(1,
         v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,u1) - 9*G(1,v1)*G(1 - v1,
         0,1,u1) + 20/3*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1,1,0,u1) - 
         8*G(1,v1)*G(1 - v1,1,1,u1) + 13*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,
         v1)*G( - v1, - v1,0,u1) - 32/3*G(1,v1)*G( - v1,u1)*Pi^2 + 5/6*G(1,v1)
         *G( - v1,0,u1) + 6*G(1,v1)*G( - v1,0,0,u1) + 13*G(1,v1)*G( - v1,0,1,
         u1) + 15/2*G(1,v1)*G(1,1 - v1,u1) + 6*G(1,v1)*G(1,1 - v1,0,u1) + 5*G(
         1,v1)*G(1,1 - v1,1,u1) + 6*G(1,0,1 - v1,1 - v1,u1) + 3/2*G(1,0,1 - v1
         ,u1) + 6*G(1,0,1 - v1,u1)*G(1,v1) + 13*G(1,0, - v1,0,u1) - 20/3*G(1,0
         ,u1)*Pi^2 + 3/2*G(1,0,u1)*G(1,v1) + 7*G(1,0,u1)*G(1,0,v1) + 6*G(1,0,
         u1)*G(1,1,v1) - 157/6*G(1,0,v1) + 29/6*G(1,0,v1)*Pi^2 - 22*G(1,0,v1)*
         G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 15/2*G(1,0,v1)
         *G(1 - v1,u1) + 15*G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,
         u1) + 22*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1)
          - 5/6*G(1,0,v1)*G( - v1,u1) - 15*G(1,0,v1)*G( - v1,0,u1) - 17*G(1,0,
         v1)*G(1,1 - v1,u1) - 31/3*G(1,0,v1)*G(1,u1) + 8*G(1,0,v1)*G(1,1,u1)
          - 41/2*G(1,0,0,v1) - 13*G(1,0,0,v1)*G(1 - v1,u1) + 15*G(1,0,0,v1)*G(
          - v1,u1) - 9*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) - 2*G(1,0,0,1,v1)
          - 11*G(1,0,1,1 - v1,u1) - 11*G(1,0,1,u1)*G(1,v1) + 3/2*G(1,0,1,v1)
          + 9*G(1,0,1,v1)*G(1 - v1,u1) - 13*G(1,0,1,v1)*G( - v1,u1) - 11*G(1,0
         ,1,0,v1) + 5*G(1,1,1 - v1,1 - v1,u1) + 5/6*G(1,1,1 - v1,u1) + 5*G(1,1
         ,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 15/2*G(1,1,u1)*Pi^2 + 5/
         6*G(1,1,u1)*G(1,v1) + 5*G(1,1,u1)*G(1,1,v1) + 28/3*G(1,1,v1)*Pi^2 + 
         15/2*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1)
          + 53/6*G(1,1,0,v1) - 22*G(1,1,0,v1)*G(1 - v1,u1) + 22*G(1,1,0,v1)*G(
          - v1,u1) - 17*G(1,1,0,v1)*G(1,u1) - 13*G(1,1,0,0,v1) + 9*G(1,1,0,1,
         v1) + 21*G(1,1,1,1 - v1,u1) + 21*G(1,1,1,u1)*G(1,v1) - 22*G(1,1,1,0,
         v1) )

       + N*u1^2*[1-u1-v1]^-2 * ( 1/18*Pi^2 + 1/3*G( - v1,0,u1) + 1/3*G(0,u1)*
         G(0,v1) - 1/3*G(0,v1)*G( - v1,u1) - 1/3*G(0,0,v1) - 1/3*G(1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - 2/9*Pi^2 - 2*G( - v1,0,u1) - 2*G(0, - v1,0
         ,u1) + 1/3*G(0,u1) - 4/3*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1) - 1/3*
         G(0,v1) + 5/3*G(0,v1)*Pi^2 - 2/3*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(
          - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 2*G(
         0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 8/3*G(0,0,v1) + 4*G(0,0,v1)*
         G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,1,v1) - 2/3*G(0,1,v1) - 2*G(0
         ,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(1,1 - v1,0
         ,u1) - 4/3*G(1,u1)*Pi^2 - 1/3*G(1,v1)*Pi^2 + 2*G(1,0,1 - v1,u1) + 2*
         G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) - 2
         *G(1,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) + 4*G(1,1,0,v1) )

       + N*u1^2 * (  - 35/6*zeta3 - 149/9*Pi^2 - 967/360*Pi^4 + 9*G(1 - v1,1
          - v1, - v1,0,u1) + 28/3*G(1 - v1,1 - v1,u1)*Pi^2 - 15/2*G(1 - v1,1
          - v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) - 9*G(1 - v1,1 - v1,1,1 - v1,
         u1) - 2*G(1 - v1, - v1,1 - v1,0,u1) - 15*G(1 - v1, - v1, - v1,0,u1)
          + 8*G(1 - v1, - v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + 31/6*
         G(1 - v1, - v1,0,u1) - 7*G(1 - v1, - v1,0,0,u1) + 18*G(1 - v1,u1)*
         zeta3 - 31/18*G(1 - v1,u1)*Pi^2 - 15/2*G(1 - v1,0,1 - v1,u1) - 4*G(1
          - v1,0,1 - v1,0,u1) - 9*G(1 - v1,0, - v1,0,u1) + 149/6*G(1 - v1,0,u1
         ) + 1/2*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) - 15/2*G(1 - 
         v1,0,0,u1) - 9*G(1 - v1,0,1,1 - v1,u1) + 20/3*G(1 - v1,1,1 - v1,u1)
          + 2*G(1 - v1,1,1 - v1,0,u1) + 2/3*G(1 - v1,1,u1)*Pi^2 + 2*G(1 - v1,1
         ,0,1 - v1,u1) - 8*G(1 - v1,1,1,1 - v1,u1) - 11*G( - v1,1 - v1, - v1,0
         ,u1) - 32/3*G( - v1,1 - v1,u1)*Pi^2 + 5/6*G( - v1,1 - v1,0,u1) + 6*G(
          - v1,1 - v1,0,0,u1) + 13*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - 
         v1,1 - v1,0,u1) + 21*G( - v1, - v1, - v1,0,u1) - 4*G( - v1, - v1,u1)*
         Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) + 3/2*G( - v1, - v1,0,u1) + 5*G(
          - v1, - v1,0,0,u1) - 26*G( - v1,u1)*zeta3 + 37/6*G( - v1,u1)*Pi^2 + 
         5/6*G( - v1,0,1 - v1,u1) + 6*G( - v1,0,1 - v1,0,u1) + 5*G( - v1,0, - 
         v1,0,u1) - 149/6*G( - v1,0,u1) - 23/6*G( - v1,0,u1)*Pi^2 + 6*G( - v1,
         0,0,1 - v1,u1) + 15/2*G( - v1,0,0,u1) + 13*G( - v1,0,1,1 - v1,u1) - 
         15/2*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1) - 9*G(0,1 - v1
         , - v1,0,u1) + 149/6*G(0,1 - v1,u1) + 1/2*G(0,1 - v1,u1)*Pi^2 - 15/2*
         G(0,1 - v1,u1)*G(1,v1) + 15*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0
         ,1 - v1,u1) - 15/2*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) - 9*
         G(0,1 - v1,1,1 - v1,u1) - 9*G(0,1 - v1,1,u1)*G(1,v1) + 2*G(0, - v1,1
          - v1,0,u1) - 8*G(0, - v1, - v1,0,u1) - 2/3*G(0, - v1,u1)*Pi^2 - 2*G(
         0, - v1,u1)*G(1,0,v1) + 2*G(0, - v1,0,1 - v1,u1) + 8*G(0, - v1,0,u1)
          + 2*G(0, - v1,0,u1)*G(1,v1) - 11*G(0,u1)*zeta3 - 53/36*G(0,u1)*Pi^2
          - 149/6*G(0,u1)*G(0,v1) - 23/6*G(0,u1)*G(0,v1)*Pi^2 + 149/6*G(0,u1)*
         G(1,v1) + 1/2*G(0,u1)*G(1,v1)*Pi^2 + 55/3*G(0,u1)*G(1,0,v1) + 5*G(0,
         u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 15/2*G(0,u1)*G(1,1,v1) + 15
         *G(0,u1)*G(1,1,0,v1) - 26*G(0,v1)*zeta3 - 41/18*G(0,v1)*Pi^2 - 9*G(0,
         v1)*G(1 - v1,1 - v1, - v1,u1) + 15/2*G(0,v1)*G(1 - v1,1 - v1,u1) + 15
         *G(0,v1)*G(1 - v1,1 - v1,0,u1) + 9*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*
         G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 15*G(0,v1)*G(1 - v1, - v1, - v1,
         u1) - 31/6*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1
         ) - 149/6*G(0,v1)*G(1 - v1,u1) + 29/6*G(0,v1)*G(1 - v1,u1)*Pi^2 - 7*
         G(0,v1)*G(1 - v1,0,1 - v1,u1) + 9*G(0,v1)*G(1 - v1,0, - v1,u1) + 17*
         G(0,v1)*G(1 - v1,0,u1) - 7*G(0,v1)*G(1 - v1,0,0,u1) + 9*G(0,v1)*G(1
          - v1,0,1,u1) - 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 20/3*G(0,v1)*G(1 - 
         v1,1,u1) - 2*G(0,v1)*G(1 - v1,1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1,u1) + 
         11*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 5/6*G(0,v1)*G( - v1,1 - v1,u1)
          - 15*G(0,v1)*G( - v1,1 - v1,0,u1) - 13*G(0,v1)*G( - v1,1 - v1,1,u1)
          + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 21*G(0,v1)*G( - v1, - v1, - 
         v1,u1) - 3/2*G(0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1
         ) + 149/6*G(0,v1)*G( - v1,u1) - 5/6*G(0,v1)*G( - v1,u1)*Pi^2 + 7*G(0,
         v1)*G( - v1,0,1 - v1,u1) - 5*G(0,v1)*G( - v1,0, - v1,u1) - 31/3*G(0,
         v1)*G( - v1,0,u1) + 5*G(0,v1)*G( - v1,0,0,u1) - 13*G(0,v1)*G( - v1,0,
         1,u1) - 7*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 9*G(0,v1)*G(0,1 - v1, - v1,
         u1) + 55/3*G(0,v1)*G(0,1 - v1,u1) - 7*G(0,v1)*G(0,1 - v1,0,u1) + 9*G(
         0,v1)*G(0,1 - v1,1,u1) - 2*G(0,v1)*G(0, - v1,1 - v1,u1) + 8*G(0,v1)*
         G(0, - v1, - v1,u1) - 8*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0
         ,u1) + 5*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 13*G(0,v1)*G(1,1 - v1, - v1,
         u1) - 31/3*G(0,v1)*G(1,1 - v1,u1) + 7*G(0,v1)*G(1,1 - v1,0,u1) - 5*G(
         0,v1)*G(1,1 - v1,1,u1) + 149/6*G(0,v1)*G(1,u1) + 19/6*G(0,v1)*G(1,u1)
         *Pi^2 - 15*G(0,v1)*G(1,0,1 - v1,u1) - 13*G(0,v1)*G(1,0, - v1,u1) + 1/
         2*G(0,v1)*G(1,0,u1) + 11*G(0,v1)*G(1,0,1,u1) + 8*G(0,v1)*G(1,1,1 - v1
         ,u1) - 17/6*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 21*G(0,v1)*G(
         1,1,1,u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 15/2*G(0,0,1 - v1,u1) + 15*G(
         0,0,1 - v1,u1)*G(0,v1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 9*G(0,0, - v1,
         u1)*G(0,v1) - 9*G(0,0, - v1,0,u1) + 19/3*G(0,0,u1)*Pi^2 + 15/2*G(0,0,
         u1)*G(0,v1) + 5*G(0,0,u1)*G(0,0,v1) + 6*G(0,0,u1)*G(0,1,v1) - 15/2*G(
         0,0,u1)*G(1,v1) - 7*G(0,0,u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1) + 149/
         6*G(0,0,v1) - 5/6*G(0,0,v1)*Pi^2 - 13*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          + 15*G(0,0,v1)*G(1 - v1, - v1,u1) - 119/6*G(0,0,v1)*G(1 - v1,u1) + 5
         *G(0,0,v1)*G(1 - v1,0,u1) + 15*G(0,0,v1)*G( - v1,1 - v1,u1) - 21*G(0,
         0,v1)*G( - v1, - v1,u1) + 79/6*G(0,0,v1)*G( - v1,u1) - G(0,0,v1)*G(
          - v1,0,u1) + 5*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1)
          - 24*G(0,0,v1)*G(0,u1) - 9*G(0,0,v1)*G(1,1 - v1,u1) + 16*G(0,0,v1)*
         G(1,u1) - 9*G(0,0,v1)*G(1,0,u1) + 145/6*G(0,0,0,v1) + 6*G(0,0,0,v1)*
         G(1 - v1,u1) - 12*G(0,0,0,v1)*G( - v1,u1) - G(0,0,0,v1)*G(0,u1) + 9*
         G(0,0,0,v1)*G(1,u1) - 12*G(0,0,0,0,v1) + 6*G(0,0,0,1,v1) + 9*G(0,0,1,
         1 - v1,u1) - 9*G(0,0,1,u1)*G(0,v1) + 9*G(0,0,1,u1)*G(1,v1) + 1/2*G(0,
         0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) + 6*G(0,0,1,v1)*G( - v1,u1) - 6*
         G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 15*G(0,0,1,0,v1) - 7*G(
         0,1,1 - v1,1 - v1,u1) + 31/6*G(0,1,1 - v1,u1) - 4*G(0,1,1 - v1,u1)*G(
         0,v1) - 7*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) + 21/2*G(0,
         1,u1)*Pi^2 - 31/6*G(0,1,u1)*G(0,v1) + 11*G(0,1,u1)*G(0,1,v1) + 31/6*
         G(0,1,u1)*G(1,v1) - 4*G(0,1,u1)*G(1,0,v1) - 7*G(0,1,u1)*G(1,1,v1) - 
         32/3*G(0,1,v1)*Pi^2 + 9*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)*
         G(1 - v1, - v1,u1) + 5/6*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(1 - 
         v1,0,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 13*G(0,1,v1)*G( - v1,1 - v1,
         u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - 5/6*G(0,1,v1)*G( - v1,u1) - 6*
         G(0,1,v1)*G( - v1,0,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(
         0, - v1,u1) + 79/6*G(0,1,v1)*G(0,u1) - 79/6*G(0,1,v1)*G(1,u1) - 4*G(0
         ,1,v1)*G(1,0,u1) - 13*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1 - v1,u1) + 2*
         G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 21/2*G(0,1,0,v1) - 11*
         G(0,1,0,v1)*G(1 - v1,u1) + 15*G(0,1,0,v1)*G( - v1,u1) - 15*G(0,1,0,v1
         )*G(0,u1) + 13*G(0,1,0,v1)*G(1,u1) + 15*G(0,1,0,0,v1) - 13*G(0,1,0,1,
         v1) - 15*G(0,1,1,1 - v1,u1) + 15*G(0,1,1,u1)*G(0,v1) - 15*G(0,1,1,u1)
         *G(1,v1) + 22*G(0,1,1,0,v1) + 15/2*G(1,1 - v1,1 - v1,u1) + 6*G(1,1 - 
         v1,1 - v1,0,u1) + 13*G(1,1 - v1, - v1,0,u1) - 149/6*G(1,1 - v1,u1) - 
         5/2*G(1,1 - v1,u1)*Pi^2 + 6*G(1,1 - v1,0,1 - v1,u1) - 1/2*G(1,1 - v1,
         0,u1) + 5*G(1,1 - v1,1,1 - v1,u1) + 17*G(1,u1)*zeta3 + 245/36*G(1,u1)
         *Pi^2 - 149/6*G(1,u1)*G(1,v1) - 5/2*G(1,u1)*G(1,v1)*Pi^2 + 18*G(1,v1)
         *zeta3 - 3/2*G(1,v1)*Pi^2 - 9*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,
         v1)*G(1 - v1, - v1,0,u1) + 28/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 15/2*G(1,
         v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,u1) - 9*G(1,v1)*G(1 - v1,
         0,1,u1) + 20/3*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1,1,0,u1) - 
         8*G(1,v1)*G(1 - v1,1,1,u1) + 13*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,
         v1)*G( - v1, - v1,0,u1) - 32/3*G(1,v1)*G( - v1,u1)*Pi^2 + 5/6*G(1,v1)
         *G( - v1,0,u1) + 6*G(1,v1)*G( - v1,0,0,u1) + 13*G(1,v1)*G( - v1,0,1,
         u1) + 15/2*G(1,v1)*G(1,1 - v1,u1) + 6*G(1,v1)*G(1,1 - v1,0,u1) + 5*G(
         1,v1)*G(1,1 - v1,1,u1) + 6*G(1,0,1 - v1,1 - v1,u1) - 1/2*G(1,0,1 - v1
         ,u1) + 6*G(1,0,1 - v1,u1)*G(1,v1) + 13*G(1,0, - v1,0,u1) - 20/3*G(1,0
         ,u1)*Pi^2 - 1/2*G(1,0,u1)*G(1,v1) + 7*G(1,0,u1)*G(1,0,v1) + 6*G(1,0,
         u1)*G(1,1,v1) - 149/6*G(1,0,v1) + 29/6*G(1,0,v1)*Pi^2 - 22*G(1,0,v1)*
         G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1, - v1,u1) + 15/2*G(1,0,v1)
         *G(1 - v1,u1) + 15*G(1,0,v1)*G(1 - v1,0,u1) - 4*G(1,0,v1)*G(1 - v1,1,
         u1) + 22*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1)
          - 5/6*G(1,0,v1)*G( - v1,u1) - 15*G(1,0,v1)*G( - v1,0,u1) - 17*G(1,0,
         v1)*G(1,1 - v1,u1) - 31/3*G(1,0,v1)*G(1,u1) + 8*G(1,0,v1)*G(1,1,u1)
          - 37/2*G(1,0,0,v1) - 13*G(1,0,0,v1)*G(1 - v1,u1) + 15*G(1,0,0,v1)*G(
          - v1,u1) - 9*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,0,v1) - 2*G(1,0,0,1,v1)
          - 11*G(1,0,1,1 - v1,u1) - 11*G(1,0,1,u1)*G(1,v1) - 1/2*G(1,0,1,v1)
          + 9*G(1,0,1,v1)*G(1 - v1,u1) - 13*G(1,0,1,v1)*G( - v1,u1) - 11*G(1,0
         ,1,0,v1) + 5*G(1,1,1 - v1,1 - v1,u1) + 17/6*G(1,1,1 - v1,u1) + 5*G(1,
         1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 15/2*G(1,1,u1)*Pi^2 + 
         17/6*G(1,1,u1)*G(1,v1) + 5*G(1,1,u1)*G(1,1,v1) + 28/3*G(1,1,v1)*Pi^2
          + 15/2*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,
         v1) + 29/6*G(1,1,0,v1) - 22*G(1,1,0,v1)*G(1 - v1,u1) + 22*G(1,1,0,v1)
         *G( - v1,u1) - 17*G(1,1,0,v1)*G(1,u1) - 13*G(1,1,0,0,v1) + 9*G(1,1,0,
         1,v1) + 21*G(1,1,1,1 - v1,u1) + 21*G(1,1,1,u1)*G(1,v1) - 22*G(1,1,1,0
         ,v1) )

       + N*u1^3*[1-u1-v1]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v1,0,u1) - 2/3*G(0, - 
         v1,0,u1) - 2/3*G(0,u1)*G(0,v1) - 2/3*G(0,u1)*G(1,0,v1) + 5/9*G(0,v1)*
         Pi^2 + 2/3*G(0,v1)*G( - v1,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 2/3*G(0
         ,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) + 
         2/3*G(0,0,v1) + 4/3*G(0,0,v1)*G(0,u1) - 2/3*G(0,0,v1)*G(1,u1) - 2/3*
         G(0,0,1,v1) - 2/3*G(0,1,v1)*G(0,u1) + 2/3*G(0,1,v1)*G(1,u1) - 2/3*G(0
         ,1,0,v1) + 2/3*G(1,1 - v1,0,u1) - 4/9*G(1,u1)*Pi^2 - 1/9*G(1,v1)*Pi^2
          + 2/3*G(1,0,1 - v1,u1) + 2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) - 2/3
         *G(1,0,0,v1) + 2/3*G(1,0,1,v1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1)
         *G(1,v1) + 4/3*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * ( 4/9*Pi^2 - 2/3*G(1 - v1,0,u1) + 2/3*G( - v1,0
         ,u1) - 2/3*G(0,1 - v1,u1) + 2*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(0,v1)
          - 2/3*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) - 5/3*G(0,v1)*Pi^2 + 2/3
         *G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0,1 - 
         v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2/3*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(
         1,0,u1) - 2*G(0,v1)*G(1,1,u1) - 2/3*G(0,0,v1) - 4*G(0,0,v1)*G(0,u1)
          + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,1,v1) + 2*G(0,1,v1)*G(0,u1) - 2*G(0,
         1,v1)*G(1,u1) + 2*G(0,1,0,v1) + 2/3*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,
         u1) + 4/3*G(1,u1)*Pi^2 + 2/3*G(1,u1)*G(1,v1) + 1/3*G(1,v1)*Pi^2 - 2*
         G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,v1) + 2*G(1,0,0,v1
         ) - 2*G(1,0,1,v1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) - 4*G(1,
         1,0,v1) )

       + N*u1^4*[1-u1-v1]^-2 * ( 2/3*G(0, - v1,0,u1) + 2/3*G(0,u1)*G(1,0,v1)
          - 5/9*G(0,v1)*Pi^2 + 2/3*G(0,v1)*G(0,1 - v1,u1) - 2/3*G(0,v1)*G(0,
          - v1,u1) + 2/3*G(0,v1)*G(1,0,u1) - 2/3*G(0,v1)*G(1,1,u1) - 4/3*G(0,0
         ,v1)*G(0,u1) + 2/3*G(0,0,v1)*G(1,u1) + 2/3*G(0,0,1,v1) + 2/3*G(0,1,v1
         )*G(0,u1) - 2/3*G(0,1,v1)*G(1,u1) + 2/3*G(0,1,0,v1) - 2/3*G(1,1 - v1,
         0,u1) + 4/9*G(1,u1)*Pi^2 + 1/9*G(1,v1)*Pi^2 - 2/3*G(1,0,1 - v1,u1) - 
         2/3*G(1,0,u1)*G(1,v1) + 2/3*G(1,0,0,v1) - 2/3*G(1,0,1,v1) + 2/3*G(1,1
         ,1 - v1,u1) + 2/3*G(1,1,u1)*G(1,v1) - 4/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-2 * ( 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*[u1+v1]^-1 * ( 1/2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( 1/2*Pi - 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 1/2*Pi + 1/2*G(1 - v1,1,u1)*Pi - 1/2*G(0,v1)*
         G(1,u1)*Pi - 1/2*G(0,1,u1)*Pi + 1/2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*Pi
          + 1/2*G(1,u1)*G(1,v1)*Pi + 1/2*G(1,1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1*[1-u1]^-1 * ( 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*
         Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 1/12*Pi^3 - 1/2*G(1 - v1, - v1,u1)*Pi + 1/2*
         G( - v1, - v1,u1)*Pi + 1/2*G( - v1,u1)*Pi + 1/2*G( - v1,0,u1)*Pi + 1/
         2*G(0, - v1,u1)*Pi + 1/2*G(0,u1)*G(0,v1)*Pi + 1/2*G(0,v1)*Pi - 1/2*G(
         0,v1)*G(1 - v1,u1)*Pi - 1/2*G(0,0,v1)*Pi - 1/2*G(1,0,v1)*Pi )

       + i_*N^-1*[1-u1]^-2 * (  - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*[1-u1]^-1 * (  - 1/2*Pi - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi
          - G(0,1,u1)*Pi - G(1,u1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - 1/2*Pi - G(1 - v1,1,u1)*Pi + G(0,v1)*Pi + 
         G(0,v1)*G(1 - v1,u1)*Pi - G(0,1,u1)*Pi - 2*G(1,u1)*Pi + G(1,0,v1)*Pi
          )

       + i_*N^-1 * ( 4*Pi - 2*Pi*zeta3 - Pi^3 + 3/2*G(1 - v1,1 - v1,u1)*Pi + 
         G(1 - v1,1 - v1,0,u1)*Pi - 3*G(1 - v1,1 - v1,1,u1)*Pi + G(1 - v1, - 
         v1,1 - v1,u1)*Pi - G(1 - v1, - v1, - v1,u1)*Pi + 1/2*G(1 - v1, - v1,
         u1)*Pi - G(1 - v1,u1)*Pi - 1/3*G(1 - v1,u1)*Pi^3 + G(1 - v1,0,1 - v1,
         u1)*Pi - G(1 - v1,0, - v1,u1)*Pi + 3/2*G(1 - v1,0,u1)*Pi + G(1 - v1,0
         ,0,u1)*Pi - 3*G(1 - v1,0,1,u1)*Pi - 5/2*G(1 - v1,1,u1)*Pi - G( - v1,1
          - v1,0,u1)*Pi + 3*G( - v1,1 - v1,1,u1)*Pi - G( - v1, - v1,1 - v1,u1)
         *Pi + G( - v1, - v1, - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 1/2*G( - v1
         ,u1)*Pi + 1/3*G( - v1,u1)*Pi^3 - G( - v1,0,1 - v1,u1)*Pi + G( - v1,0,
          - v1,u1)*Pi - G( - v1,0,u1)*Pi - G( - v1,0,0,u1)*Pi + 3*G( - v1,0,1,
         u1)*Pi + G(0,1 - v1,1 - v1,u1)*Pi - G(0,1 - v1, - v1,u1)*Pi + 3/2*G(0
         ,1 - v1,u1)*Pi + G(0,1 - v1,u1)*G(1,v1)*Pi + G(0,1 - v1,0,u1)*Pi - 3*
         G(0,1 - v1,1,u1)*Pi - 3/2*G(0, - v1,u1)*Pi - 1/3*G(0,u1)*Pi^3 - 5/2*
         G(0,u1)*G(0,v1)*Pi + 3/2*G(0,u1)*G(1,v1)*Pi - G(0,u1)*G(1,0,v1)*Pi + 
         G(0,u1)*G(1,1,v1)*Pi + 1/3*G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1,1 - v1,
         u1)*Pi - G(0,v1)*G(1 - v1, - v1,u1)*Pi - 3/2*G(0,v1)*G(1 - v1,u1)*Pi
          - G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi + G(0,
         v1)*G( - v1, - v1,u1)*Pi + G(0,v1)*G( - v1,0,u1)*Pi - G(0,v1)*G(0,1
          - v1,u1)*Pi + G(0,v1)*G(1,1 - v1,u1)*Pi + 3*G(0,v1)*G(1,u1)*Pi + G(0
         ,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi + G(0,0,1 - v1,u1)*Pi - G(
         0,0, - v1,u1)*Pi - G(0,0,u1)*G(0,v1)*Pi + G(0,0,u1)*G(1,v1)*Pi + 3/2*
         G(0,0,v1)*Pi + G(0,0,v1)*G(0,u1)*Pi - G(0,0,v1)*G(1,u1)*Pi + 2*G(0,0,
         1,u1)*Pi - 2*G(0,1,1 - v1,u1)*Pi + 5*G(0,1,u1)*Pi + 2*G(0,1,u1)*G(0,
         v1)*Pi - 2*G(0,1,u1)*G(1,v1)*Pi - 3/2*G(0,1,v1)*Pi - G(0,1,v1)*G(0,u1
         )*Pi + G(0,1,v1)*G(1,u1)*Pi + G(0,1,0,u1)*Pi - 2*G(0,1,0,v1)*Pi - 3*
         G(0,1,1,u1)*Pi - G(1,1 - v1,1 - v1,u1)*Pi + G(1,1 - v1, - v1,u1)*Pi
          - 3*G(1,1 - v1,u1)*Pi - G(1,1 - v1,0,u1)*Pi + 3*G(1,1 - v1,1,u1)*Pi
          + 3*G(1,u1)*Pi + 1/3*G(1,u1)*Pi^3 - 3*G(1,u1)*G(1,v1)*Pi - G(1,v1)*
         Pi - 1/3*G(1,v1)*Pi^3 + G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3/2*G(1,v1)*
         G(1 - v1,u1)*Pi + G(1,v1)*G(1 - v1,0,u1)*Pi - G(1,v1)*G( - v1, - v1,
         u1)*Pi - G(1,v1)*G( - v1,0,u1)*Pi - G(1,v1)*G(1,1 - v1,u1)*Pi - G(1,0
         ,1 - v1,u1)*Pi + G(1,0, - v1,u1)*Pi + 3/2*G(1,0,u1)*Pi - G(1,0,u1)*G(
         1,v1)*Pi - 3/2*G(1,0,v1)*Pi + 2*G(1,0,v1)*G(1 - v1,u1)*Pi - 2*G(1,0,
         v1)*G( - v1,u1)*Pi + G(1,0,v1)*G(1,u1)*Pi - 2*G(1,0,1,u1)*Pi + 2*G(1,
         1,1 - v1,u1)*Pi - 9/2*G(1,1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi + 3/2*G(1
         ,1,v1)*Pi - G(1,1,v1)*G(1,u1)*Pi - G(1,1,0,u1)*Pi + 2*G(1,1,0,v1)*Pi
          + 3*G(1,1,1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-3 * ( 1/3*Pi^3 - G(1 - v1, - v1,u1)*Pi - G(0, - v1
         ,u1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi + G(0,0,v1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( 1/3*Pi^3 - G(1 - v1, - v1,u1)*Pi - G( - v1,
         u1)*Pi - G(0, - v1,u1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi + G(0,0,v1)*Pi - 
         G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * ( 1/2*Pi - 1/6*Pi^3 + 3/2*G(1 - v1,1 - v1,u1)*
         Pi - 5/2*G(1 - v1, - v1,u1)*Pi + G(1 - v1,u1)*Pi + 3/2*G(1 - v1,0,u1)
         *Pi - G(1 - v1,1,u1)*Pi - 3/2*G( - v1,u1)*Pi + 3/2*G(0,1 - v1,u1)*Pi
          - 5/2*G(0, - v1,u1)*Pi + 2*G(0,u1)*Pi - 3/2*G(0,u1)*G(0,v1)*Pi + 3/2
         *G(0,u1)*G(1,v1)*Pi - G(0,v1)*Pi - 5/2*G(0,v1)*G(1 - v1,u1)*Pi - 1/2*
         G(0,v1)*G(1,u1)*Pi + 5/2*G(0,0,v1)*Pi - 1/2*G(0,1,u1)*Pi - 3/2*G(0,1,
         v1)*Pi + 1/2*G(1,1 - v1,u1)*Pi - G(1,u1)*Pi + 1/2*G(1,u1)*G(1,v1)*Pi
          + G(1,v1)*Pi + 3/2*G(1,v1)*G(1 - v1,u1)*Pi + 3/2*G(1,0,u1)*Pi - 5/2*
         G(1,0,v1)*Pi - G(1,1,u1)*Pi + 3/2*G(1,1,v1)*Pi )

       + i_*N^-1*v1 * (  - 3*Pi + 2*Pi*zeta3 + 1/3*Pi^3 - 3*G(1 - v1,1 - v1,u1
         )*Pi - G(1 - v1,1 - v1,0,u1)*Pi + 3*G(1 - v1,1 - v1,1,u1)*Pi - G(1 - 
         v1, - v1,1 - v1,u1)*Pi + G(1 - v1, - v1, - v1,u1)*Pi + 5*G(1 - v1, - 
         v1,u1)*Pi + 1/2*G(1 - v1,u1)*Pi + 1/3*G(1 - v1,u1)*Pi^3 - G(1 - v1,0,
         1 - v1,u1)*Pi + G(1 - v1,0, - v1,u1)*Pi - 3*G(1 - v1,0,u1)*Pi - G(1
          - v1,0,0,u1)*Pi + 3*G(1 - v1,0,1,u1)*Pi + 5*G(1 - v1,1,u1)*Pi + G(
          - v1,1 - v1,0,u1)*Pi - 3*G( - v1,1 - v1,1,u1)*Pi + G( - v1, - v1,1
          - v1,u1)*Pi - G( - v1, - v1, - v1,u1)*Pi + 7/2*G( - v1,u1)*Pi - 1/3*
         G( - v1,u1)*Pi^3 + G( - v1,0,1 - v1,u1)*Pi - G( - v1,0, - v1,u1)*Pi
          + G( - v1,0,0,u1)*Pi - 3*G( - v1,0,1,u1)*Pi - G(0,1 - v1,1 - v1,u1)*
         Pi + G(0,1 - v1, - v1,u1)*Pi - 3*G(0,1 - v1,u1)*Pi - G(0,1 - v1,u1)*
         G(1,v1)*Pi - G(0,1 - v1,0,u1)*Pi + 3*G(0,1 - v1,1,u1)*Pi + 5*G(0, - 
         v1,u1)*Pi - 3/2*G(0,u1)*Pi + 1/3*G(0,u1)*Pi^3 + 3*G(0,u1)*G(0,v1)*Pi
          - 3*G(0,u1)*G(1,v1)*Pi + G(0,u1)*G(1,0,v1)*Pi - G(0,u1)*G(1,1,v1)*Pi
          - 1/2*G(0,v1)*Pi - 1/3*G(0,v1)*Pi^3 - 2*G(0,v1)*G(1 - v1,1 - v1,u1)*
         Pi + G(0,v1)*G(1 - v1, - v1,u1)*Pi + 5*G(0,v1)*G(1 - v1,u1)*Pi + G(0,
         v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi - G(0,v1)*G(
          - v1, - v1,u1)*Pi - G(0,v1)*G( - v1,0,u1)*Pi + G(0,v1)*G(0,1 - v1,u1
         )*Pi - G(0,v1)*G(1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*Pi - G(0,v1)*G(1
         ,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - G(0,0,1 - v1,u1)*Pi + G(0,0, - 
         v1,u1)*Pi + G(0,0,u1)*G(0,v1)*Pi - G(0,0,u1)*G(1,v1)*Pi - 5*G(0,0,v1)
         *Pi - G(0,0,v1)*G(0,u1)*Pi + G(0,0,v1)*G(1,u1)*Pi - 2*G(0,0,1,u1)*Pi
          + 2*G(0,1,1 - v1,u1)*Pi - 2*G(0,1,u1)*Pi - 2*G(0,1,u1)*G(0,v1)*Pi + 
         2*G(0,1,u1)*G(1,v1)*Pi + 3*G(0,1,v1)*Pi + G(0,1,v1)*G(0,u1)*Pi - G(0,
         1,v1)*G(1,u1)*Pi - G(0,1,0,u1)*Pi + 2*G(0,1,0,v1)*Pi + 3*G(0,1,1,u1)*
         Pi + G(1,1 - v1,1 - v1,u1)*Pi - G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - 
         v1,u1)*Pi + G(1,1 - v1,0,u1)*Pi - 3*G(1,1 - v1,1,u1)*Pi + 3/2*G(1,u1)
         *Pi - 1/3*G(1,u1)*Pi^3 + 2*G(1,u1)*G(1,v1)*Pi + 1/2*G(1,v1)*Pi + 1/3*
         G(1,v1)*Pi^3 - G(1,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,u1)
         *Pi - G(1,v1)*G(1 - v1,0,u1)*Pi + G(1,v1)*G( - v1, - v1,u1)*Pi + G(1,
         v1)*G( - v1,0,u1)*Pi + G(1,v1)*G(1,1 - v1,u1)*Pi + G(1,0,1 - v1,u1)*
         Pi - G(1,0, - v1,u1)*Pi - 3*G(1,0,u1)*Pi + G(1,0,u1)*G(1,v1)*Pi + 5*
         G(1,0,v1)*Pi - 2*G(1,0,v1)*G(1 - v1,u1)*Pi + 2*G(1,0,v1)*G( - v1,u1)*
         Pi - G(1,0,v1)*G(1,u1)*Pi + 2*G(1,0,1,u1)*Pi - 2*G(1,1,1 - v1,u1)*Pi
          + 5*G(1,1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi - 3*G(1,1,v1)*Pi + G(1,1,
         v1)*G(1,u1)*Pi + G(1,1,0,u1)*Pi - 2*G(1,1,0,v1)*Pi - 3*G(1,1,1,u1)*Pi
          )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( 1/2*Pi - 1/12*Pi^3 + 1/2*G(1 - v1, - v1,
         u1)*Pi - 1/2*G( - v1, - v1,u1)*Pi - 2*G( - v1,u1)*Pi - 1/2*G( - v1,0,
         u1)*Pi - 1/2*G(0, - v1,u1)*Pi - 1/2*G(0,u1)*G(0,v1)*Pi - 2*G(0,v1)*Pi
          + 1/2*G(0,v1)*G(1 - v1,u1)*Pi + 1/2*G(0,0,v1)*Pi + 1/2*G(1,0,v1)*Pi
          )

       + i_*N^-1*u1*[u1+v1]^-3 * ( G(1 - v1,1,u1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi
          + G(0,1,u1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * ( G(1 - v1,1,u1)*Pi - G(0,v1)*Pi - G(0,v1)*G(
         1 - v1,u1)*Pi + G(0,1,u1)*Pi + G(1,u1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - 1/2*Pi + 5/12*Pi^3 + 1/2*G(1 - v1, - v1,
         u1)*Pi - 2*G(1 - v1,u1)*Pi - 3/2*G(1 - v1,0,u1)*Pi + 5/2*G(1 - v1,1,
         u1)*Pi - 3/2*G( - v1,1 - v1,u1)*Pi + G( - v1, - v1,u1)*Pi + G( - v1,
         u1)*Pi - 1/2*G( - v1,0,u1)*Pi - 3/2*G(0,1 - v1,u1)*Pi + G(0, - v1,u1)
         *Pi - G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi - 3/2*G(0,u1)*G(1,v1)*Pi + 1/2*
         G(0,v1)*Pi - 1/2*G(0,v1)*G(1 - v1,u1)*Pi + 3/2*G(0,v1)*G( - v1,u1)*Pi
          - 3/2*G(0,0,u1)*Pi + 1/2*G(0,0,v1)*Pi + 5/2*G(0,1,u1)*Pi + 3/2*G(1,
         u1)*Pi - 2*G(1,v1)*Pi - 3/2*G(1,v1)*G( - v1,u1)*Pi - 1/2*G(1,0,v1)*Pi
          )

       + i_*N^-1*u1 * ( 4*Pi*zeta3 - Pi^3 - 3*G(1 - v1,1 - v1,u1)*Pi - 2*G(1
          - v1,1 - v1,0,u1)*Pi + 6*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1
         ,1 - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi + 7*G(1 - v1, - v1,u1)
         *Pi - G(1 - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,
         u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi + 6*G(1 - 
         v1,0,1,u1)*Pi + 3*G( - v1,1 - v1,u1)*Pi + 2*G( - v1,1 - v1,0,u1)*Pi
          - 6*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*Pi - 2*G(
          - v1, - v1, - v1,u1)*Pi - 5*G( - v1, - v1,u1)*Pi + 5*G( - v1,u1)*Pi
          - 2/3*G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 2*G( - v1,0, - 
         v1,u1)*Pi - 2*G( - v1,0,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 6*G( - v1,0,1
         ,u1)*Pi - 2*G(0,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi - 2*
         G(0,1 - v1,u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 6*G(0,1 - v1,1,u1
         )*Pi - 5*G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3 - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0
         ,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 5*G(0,v1)*Pi - 2/3*G(0,
         v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - 
         v1,u1)*Pi + 9*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi
          + 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi
          - 3*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,v1)*G( - v1,0,u1)*Pi + 2*G(0,v1)*
         G(0,1 - v1,u1)*Pi - 2*G(0,v1)*G(1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*
         Pi - 2*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1
         ,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 3*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)
         *Pi - 2*G(0,0,u1)*G(1,v1)*Pi - 3*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(0,u1)*
         Pi + 2*G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*
         Pi - 7*G(0,1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1)*Pi
          + 3*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi
          - 2*G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 6*G(0,1,1,u1)*Pi + 2*G(1,1
          - v1,1 - v1,u1)*Pi - 2*G(1,1 - v1, - v1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi
          + 2*G(1,1 - v1,0,u1)*Pi - 6*G(1,1 - v1,1,u1)*Pi + G(1,u1)*Pi - 2/3*
         G(1,u1)*Pi^3 + 2*G(1,u1)*G(1,v1)*Pi - G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3
          - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(
         1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 3*G(1,v1)*
         G( - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1,1 - v1,u1
         )*Pi + 2*G(1,0,1 - v1,u1)*Pi - 2*G(1,0, - v1,u1)*Pi - 3*G(1,0,u1)*Pi
          + 2*G(1,0,u1)*G(1,v1)*Pi + 9*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)
         *Pi + 4*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,1
         ,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi + 5*G(1,1,u1)*Pi - 4*G(1,1,u1)*G(1,v1
         )*Pi - 3*G(1,1,v1)*Pi + 2*G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4
         *G(1,1,0,v1)*Pi - 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1 * (  - 2*Pi*zeta3 + 2*G(1 - v1,1 - v1, - v1,u1)*Pi + 2*
         G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1, - v1,u1)*Pi - 2*G(1 - v1, - 
         v1,0,u1)*Pi + 3*G(1 - v1,u1)*Pi - G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1
          - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,0,u1)*Pi - 4*
         G(1 - v1,0,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - 
         v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*
         Pi + 4*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - v1,0,u1)*Pi - 3*G(
          - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 4*G( - 
         v1,0, - v1,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 4*G( - v1,0,1,u1)*Pi + 2*
         G(0,1 - v1,1 - v1,u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1 - v1,
         u1)*G(1,v1)*Pi + 2*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi + 3*G(
         0,u1)*Pi - 4*G(0,u1)*G(1,0,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 3*G(0,v1
         )*Pi + G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(
         1 - v1, - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G( - v1
         ,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi + 4*G(0,v1)*G( - v1,0
         ,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*G(0,v1)*G(1,1 - v1,u1)*Pi
          + 2*G(0,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,
         u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*
         G(1,v1)*Pi + 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*Pi
          + 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,v1)*G(1,u1)*Pi - 2*G(0,0,0,v1)*Pi
          + 2*G(0,0,1,u1)*Pi - 2*G(0,1,1 - v1,u1)*Pi + 2*G(0,1,u1)*G(0,v1)*Pi
          - 2*G(0,1,u1)*G(1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,
         u1)*Pi + 2*G(0,1,0,u1)*Pi - 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,u1)*Pi - 2*
         G(1,1 - v1,1 - v1,u1)*Pi + 4*G(1,1 - v1, - v1,u1)*Pi - 2*G(1,1 - v1,0
         ,u1)*Pi + 4*G(1,1 - v1,1,u1)*Pi - 3*G(1,u1)*Pi + 3*G(1,v1)*Pi - G(1,
         v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)
         *Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2
         *G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0,1 - v1,u1)*Pi + 4*G(1,0, - v1,u1
         )*Pi - 2*G(1,0,u1)*G(1,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0
         ,v1)*G( - v1,u1)*Pi + 4*G(1,0,v1)*G(1,u1)*Pi + 2*G(1,0,0,v1)*Pi - 2*
         G(1,0,1,u1)*Pi + 2*G(1,1,1 - v1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi - 2*
         G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 4*G(1,1,0,v1)*Pi + 4*G(1,1,
         1,u1)*Pi )

       + i_*N^-1*u1^2 * (  - 2*Pi*zeta3 + 2*G(1 - v1,1 - v1, - v1,u1)*Pi + 2*
         G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1, - v1,u1)*Pi - 2*G(1 - v1, - 
         v1,0,u1)*Pi + 3*G(1 - v1,u1)*Pi - G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1
          - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,0,u1)*Pi - 4*
         G(1 - v1,0,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - 
         v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*
         Pi + 4*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - v1,0,u1)*Pi - 3*G(
          - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 4*G( - 
         v1,0, - v1,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 4*G( - v1,0,1,u1)*Pi + 2*
         G(0,1 - v1,1 - v1,u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1 - v1,
         u1)*G(1,v1)*Pi + 2*G(0,1 - v1,0,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi + 3*G(
         0,u1)*Pi - 4*G(0,u1)*G(1,0,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 3*G(0,v1
         )*Pi + G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(
         1 - v1, - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G( - v1
         ,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi + 4*G(0,v1)*G( - v1,0
         ,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*G(0,v1)*G(1,1 - v1,u1)*Pi
          + 2*G(0,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,
         u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*
         G(1,v1)*Pi + 2*G(0,0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*Pi
          + 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,v1)*G(1,u1)*Pi - 2*G(0,0,0,v1)*Pi
          + 2*G(0,0,1,u1)*Pi - 2*G(0,1,1 - v1,u1)*Pi + 2*G(0,1,u1)*G(0,v1)*Pi
          - 2*G(0,1,u1)*G(1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,
         u1)*Pi + 2*G(0,1,0,u1)*Pi - 4*G(0,1,0,v1)*Pi - 4*G(0,1,1,u1)*Pi - 2*
         G(1,1 - v1,1 - v1,u1)*Pi + 4*G(1,1 - v1, - v1,u1)*Pi - 2*G(1,1 - v1,0
         ,u1)*Pi + 4*G(1,1 - v1,1,u1)*Pi - 3*G(1,u1)*Pi + 3*G(1,v1)*Pi - G(1,
         v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)
         *Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2
         *G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0,1 - v1,u1)*Pi + 4*G(1,0, - v1,u1
         )*Pi - 2*G(1,0,u1)*G(1,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0
         ,v1)*G( - v1,u1)*Pi + 4*G(1,0,v1)*G(1,u1)*Pi + 2*G(1,0,0,v1)*Pi - 2*
         G(1,0,1,u1)*Pi + 2*G(1,1,1 - v1,u1)*Pi + 2*G(1,1,u1)*G(1,v1)*Pi - 2*
         G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 4*G(1,1,0,v1)*Pi + 4*G(1,1,
         1,u1)*Pi )

       + i_*Nf * ( 2/9*Pi^3 + 2/3*G(1 - v1,1 - v1,u1)*Pi - 1/3*G(1 - v1, - v1,
         u1)*Pi + 1/3*G(1 - v1,0,u1)*Pi - 1/3*G(1 - v1,1,u1)*Pi - 1/3*G( - v1,
         1 - v1,u1)*Pi + 1/3*G(0,1 - v1,u1)*Pi - 1/3*G(0, - v1,u1)*Pi + 1/3*G(
         0,u1)*Pi - G(0,u1)*G(0,v1)*Pi + 1/3*G(0,u1)*G(1,v1)*Pi - 2/3*G(0,v1)*
         Pi - G(0,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 2/3*G(0,
         v1)*G(1,u1)*Pi + 2/3*G(0,0,u1)*Pi + 5/3*G(0,0,v1)*Pi - 1/3*G(0,1,u1)*
         Pi - 4/3*G(0,1,v1)*Pi + 2/3*G(1,v1)*G(1 - v1,u1)*Pi - 1/3*G(1,v1)*G(
          - v1,u1)*Pi - 1/3*G(1,0,u1)*Pi - G(1,0,v1)*Pi + 2/3*G(1,1,v1)*Pi )

       + i_*Nf*v1*[1-u1]^-1 * ( 1/3*G(0,u1)*Pi - 2/3*G(0,v1)*Pi )

       + i_*Nf*v1 * (  - 2/9*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 1/3*G(1 - v1,
          - v1,u1)*Pi - 1/3*G(1 - v1,0,u1)*Pi + 1/3*G(1 - v1,1,u1)*Pi + 1/3*G(
          - v1,1 - v1,u1)*Pi - 1/3*G(0,1 - v1,u1)*Pi + 1/3*G(0, - v1,u1)*Pi - 
         2/3*G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi - 1/3*G(0,u1)*G(1,v1)*Pi + 4/3*G(
         0,v1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 2/3
         *G(0,v1)*G(1,u1)*Pi - 2/3*G(0,0,u1)*Pi - 5/3*G(0,0,v1)*Pi + 1/3*G(0,1
         ,u1)*Pi + 4/3*G(0,1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi + 1/3*G(1,v1
         )*G( - v1,u1)*Pi + 1/3*G(1,0,u1)*Pi + G(1,0,v1)*Pi - 2/3*G(1,1,v1)*Pi
          )

       + i_*Nf*u1*[u1+v1]^-1 * (  - 1/3*G(1 - v1,u1)*Pi + 2/3*G(0,v1)*Pi - 1/3
         *G(1,v1)*Pi )

       + i_*Nf*u1 * (  - 4/9*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi + 2/3*G(1 - v1,
          - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi + 2/3*G(1
          - v1,1,u1)*Pi + 2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 
         2/3*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1
         )*Pi - 4/3*G(0,v1)*G(1,u1)*Pi - 4/3*G(0,0,u1)*Pi - 10/3*G(0,0,v1)*Pi
          + 2/3*G(0,1,u1)*Pi + 8/3*G(0,1,v1)*Pi + 2/3*G(1,v1)*Pi - 4/3*G(1,v1)
         *G(1 - v1,u1)*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2*
         G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*Nf*u1*v1 * ( 4/9*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(
          - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi - 
         2*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,u1)*G(1,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1
         )*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi + 4/3*G(0,
         0,u1)*Pi + 10/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 8/3*G(0,1,v1)*Pi + 
         4/3*G(1,v1)*G(1 - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,
         u1)*Pi - 2*G(1,0,v1)*Pi + 4/3*G(1,1,v1)*Pi )

       + i_*Nf*u1^2 * ( 4/9*Pi^3 + 4/3*G(1 - v1,1 - v1,u1)*Pi - 2/3*G(1 - v1,
          - v1,u1)*Pi + 2/3*G(1 - v1,0,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi - 2/3*G(
          - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi - 
         2*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,u1)*G(1,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1
         )*Pi + 4/3*G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi + 4/3*G(0,
         0,u1)*Pi + 10/3*G(0,0,v1)*Pi - 2/3*G(0,1,u1)*Pi - 8/3*G(0,1,v1)*Pi + 
         4/3*G(1,v1)*G(1 - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi - 2/3*G(1,0,
         u1)*Pi - 2*G(1,0,v1)*Pi + 4/3*G(1,1,v1)*Pi )

       + i_*N*u1^-2 * ( 5/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 2/3*G(1 - v1,1,u1)*Pi + 4/3*G( - v1,1 - v1,u1)*
         Pi + 4/3*G( - v1,0,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*
         G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi - 3/2*G(1,u1)*Pi + 2/3*G(1,u1)*G(1
         ,v1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,
         u1)*Pi )

       + i_*N*u1^-2*v1^2 * ( 2*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi + 2
         *G( - v1, - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi
          - 5/3*G(1,u1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-2*v1^3 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*Pi
          - 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,u1
         )*Pi + 2/3*G(1,u1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-2*v1^4 * ( 2/3*G(1 - v1,1,u1)*Pi - 2/3*G( - v1,1 - v1,u1)*Pi
          + 2/3*G( - v1, - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 2/3*G(0,v1)*G(
          - v1,u1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1^-1*[u1+v1]^-1 * ( 9/4*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 23/6*Pi - 4/3*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,1,u1)*Pi
          + 4/3*G( - v1,1 - v1,u1)*Pi + 4/3*G( - v1,0,u1)*Pi - 4/3*G(0,u1)*Pi
          + 4/3*G(0,v1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,v1)*G(1,u1)*
         Pi + 2/3*G(1,1 - v1,u1)*Pi + 3/2*G(1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi
          - 4/3*G(1,v1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/
         3*G(1,1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 25/6*Pi + 8/3*G(1 - v1,u1)*Pi + 7/2*G(1 - v1,1,
         u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi - 2*G( - v1
         ,u1)*Pi - 2*G( - v1,0,u1)*Pi + 8/3*G(0,u1)*Pi - 10/3*G(0,v1)*Pi + 2*
         G(0,v1)*G( - v1,u1)*Pi - 1/2*G(0,v1)*G(1,u1)*Pi - 3/2*G(0,1,u1)*Pi + 
         3/2*G(1,1 - v1,u1)*Pi - 47/12*G(1,u1)*Pi + 3/2*G(1,u1)*G(1,v1)*Pi + 8/
         3*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 1/2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*v1^2 * ( 1/3*Pi - 2*G(1 - v1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi
          + 2*G( - v1,1 - v1,u1)*Pi - 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,u1)*
         Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,u1)*Pi + 2*G(0,v1)*Pi - 2*G(0,v1)*G(
          - v1,u1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi
          )

       + i_*N*u1^-1*v1^3 * ( 2/3*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,1,u1)*Pi - 2/3
         *G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1, - v1,u1)*Pi - 2/3*G( - v1,u1)*
         Pi - 2/3*G( - v1,0,u1)*Pi + 2/3*G(0,u1)*Pi - 2/3*G(0,v1)*Pi + 2/3*G(0
         ,v1)*G( - v1,u1)*Pi - 2/3*G(1,u1)*Pi + 2/3*G(1,v1)*Pi - 2/3*G(1,v1)*
         G( - v1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * ( 2/3*G( - v1,1 - v1,u1)*Pi + 2/3*G( - v1, - v1,
         u1)*Pi + 2/3*G( - v1,0,u1)*Pi - 2/3*G(0,v1)*G( - v1,u1)*Pi - 4/3*G(0,
         v1)*G(1,u1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,v1)*Pi + 2/3
         *G(1,v1)*G( - v1,u1)*Pi + 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1*[1-u1]^-1 * ( 9/4*G( - v1,u1)*Pi + 9/4*G(0,v1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 1/4*Pi^3 - 3/2*G(1 - v1, - v1,u1)*Pi - 1/2*G(
          - v1, - v1,u1)*Pi + 7/4*G( - v1,u1)*Pi + 3/2*G( - v1,0,u1)*Pi + 3/2*
         G(0, - v1,u1)*Pi + 3/2*G(0,u1)*G(0,v1)*Pi + 7/4*G(0,v1)*Pi - 3/2*G(0,
         v1)*G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi - 3/2*G(0,0,v1)*Pi - 2/3
         *G(1,u1)*Pi - 3/2*G(1,0,v1)*Pi )

       + i_*N*[1-u1]^-2 * (  - 9/2*G( - v1,u1)*Pi - 9/2*G(0,v1)*Pi )

       + i_*N*[1-u1]^-1 * (  - 17/4*Pi + 2/3*Pi^3 - 4/3*G(1 - v1,1 - v1,u1)*Pi
          + 4/3*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 11/2*G( - v1,u1)*Pi
          - 4/3*G(0,1 - v1,u1)*Pi + 4/3*G(0,u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi - 
         4/3*G(0,u1)*G(1,v1)*Pi + 25/6*G(0,v1)*Pi + 4/3*G(0,v1)*G(1 - v1,u1)*
         Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,v1)*Pi + 4/3*G(1,v1)*Pi - 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi + 4/3*G(1,0,v1)*Pi - 4/3*G(1,1,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9/2*G(1 - v1,1,u1)*Pi + 9/2*G(0,v1)*G(1 - v1,
         u1)*Pi - 9/2*G(0,1,u1)*Pi - 9/2*G(1,u1)*Pi + 9/2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 17/4*Pi + Pi^3 - 2/3*G(1 - v1,u1)*Pi - 2*G(1
          - v1,0,u1)*Pi + 11/2*G(1 - v1,1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi - 2/3*
         G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 31/6*G(0,
         v1)*Pi - 7/2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,v1)*
         Pi + 11/2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + G(1,u1)*Pi - 2/3*G(1,v1)*Pi
          - 7/2*G(1,0,v1)*Pi )

       + i_*N * ( 359/12*Pi - 3*Pi*zeta3 - 7/18*Pi^3 + 2*G(1 - v1,1 - v1, - v1
         ,u1)*Pi - 29/6*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi - 
         G(1 - v1,1 - v1,1,u1)*Pi - G(1 - v1, - v1,1 - v1,u1)*Pi - 5*G(1 - v1,
          - v1, - v1,u1)*Pi - 14/3*G(1 - v1, - v1,u1)*Pi - 2*G(1 - v1, - v1,0,
         u1)*Pi - 8/3*G(1 - v1,u1)*Pi - 2*G(1 - v1,0,1 - v1,u1)*Pi - 2*G(1 - 
         v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi - G(1 - v1,0,1,u1)*Pi + G(1
          - v1,1,1 - v1,u1)*Pi - 1/3*G(1 - v1,1,u1)*Pi + G(1 - v1,1,0,u1)*Pi
          - 4*G(1 - v1,1,1,u1)*Pi - 3*G( - v1,1 - v1, - v1,u1)*Pi + 2/3*G( - 
         v1,1 - v1,u1)*Pi + 3*G( - v1,1 - v1,0,u1)*Pi + 3*G( - v1,1 - v1,1,u1)
         *Pi - G( - v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 1/
         3*G( - v1, - v1,u1)*Pi - G( - v1, - v1,0,u1)*Pi - 7*G( - v1,u1)*Pi - 
         2/3*G( - v1,u1)*Pi^3 + 3*G( - v1,0,1 - v1,u1)*Pi - 1/6*G( - v1,0,u1)*
         Pi + 3*G( - v1,0,0,u1)*Pi + 3*G( - v1,0,1,u1)*Pi - 2*G(0,1 - v1,1 - 
         v1,u1)*Pi - 2*G(0,1 - v1, - v1,u1)*Pi - 2*G(0,1 - v1,u1)*G(1,v1)*Pi
          - 2*G(0,1 - v1,0,u1)*Pi - G(0,1 - v1,1,u1)*Pi + G(0, - v1,1 - v1,u1)
         *Pi - 4*G(0, - v1, - v1,u1)*Pi - 2/3*G(0, - v1,u1)*Pi + G(0, - v1,u1)
         *G(1,v1)*Pi + G(0, - v1,0,u1)*Pi + 5/2*G(0,u1)*Pi + 3/2*G(0,u1)*Pi^3
          + 14/3*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 19/6*G(0,v1)*Pi
          - 2/3*G(0,v1)*Pi^3 + 6*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - G(0,v1)*G(1
          - v1, - v1,u1)*Pi - 29/6*G(0,v1)*G(1 - v1,u1)*Pi + G(0,v1)*G(1 - v1,
         1,u1)*Pi - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 5*G(0,v1)*G( - v1, - v1,
         u1)*Pi - 3/2*G(0,v1)*G( - v1,u1)*Pi - 3*G(0,v1)*G( - v1,0,u1)*Pi - 3*
         G(0,v1)*G(0, - v1,u1)*Pi + G(0,v1)*G(1,1 - v1,u1)*Pi + 14/3*G(0,v1)*
         G(1,u1)*Pi - 2*G(0,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,
         0,1 - v1,u1)*Pi - 2*G(0,0, - v1,u1)*Pi - 2/3*G(0,0,u1)*Pi + 3*G(0,0,
         u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi - 17/6*G(0,0,v1)*Pi - G(0,0,
         v1)*G(1 - v1,u1)*Pi + 5*G(0,0,v1)*G( - v1,u1)*Pi - 3*G(0,0,v1)*G(0,u1
         )*Pi + 5*G(0,0,0,v1)*Pi + G(0,0,1,u1)*Pi - 3*G(0,0,1,v1)*Pi - G(0,1,1
          - v1,u1)*Pi + 35/6*G(0,1,u1)*Pi + 3*G(0,1,u1)*G(0,v1)*Pi - G(0,1,u1)
         *G(1,v1)*Pi + 11/2*G(0,1,v1)*Pi + G(0,1,v1)*G(1 - v1,u1)*Pi - 3*G(0,1
         ,v1)*G( - v1,u1)*Pi + 3*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi
          - G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 4*G(0,1,1,u1)*Pi + 3*G(1,1 - 
         v1,1 - v1,u1)*Pi + 4*G(1,1 - v1, - v1,u1)*Pi - 16/3*G(1,1 - v1,u1)*Pi
          + 3*G(1,1 - v1,0,u1)*Pi - G(1,1 - v1,1,u1)*Pi + 32/3*G(1,u1)*Pi - 13/
         6*G(1,u1)*Pi^3 - 16/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1)*Pi - G(1,v1)*
         G(1 - v1, - v1,u1)*Pi - 29/6*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,v1)*G(1
          - v1,0,u1)*Pi + G(1,v1)*G(1 - v1,1,u1)*Pi - G(1,v1)*G( - v1, - v1,u1
         )*Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi + 3*G(1,v1)*G( - v1,0,u1)*Pi + 3*G(
         1,v1)*G(1,1 - v1,u1)*Pi + 3*G(1,0,1 - v1,u1)*Pi + 4*G(1,0, - v1,u1)*
         Pi - 1/6*G(1,0,u1)*Pi + 3*G(1,0,u1)*G(1,v1)*Pi - 29/6*G(1,0,v1)*Pi + 
         6*G(1,0,v1)*G(1 - v1,u1)*Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi + G(1,0,v1)*
         G(1,u1)*Pi - G(1,0,0,v1)*Pi - 2*G(1,0,1,u1)*Pi + G(1,0,1,v1)*Pi - 2*
         G(1,1,1 - v1,u1)*Pi - 6*G(1,1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi - 29/6*
         G(1,1,v1)*Pi + 3*G(1,1,v1)*G(1,u1)*Pi - G(1,1,0,u1)*Pi + 6*G(1,1,0,v1
         )*Pi + 7*G(1,1,1,u1)*Pi )

       + i_*N*v1*[1-u1]^-3 * ( 3/2*Pi^3 - 9/2*G(1 - v1, - v1,u1)*Pi - 9/2*G(0,
          - v1,u1)*Pi - 9/2*G(0,v1)*G(1 - v1,u1)*Pi + 9/2*G(0,0,v1)*Pi - 9/2*
         G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-2 * (  - 3/2*Pi^3 - 2/3*G(1 - v1,1 - v1,u1)*Pi + 11/2
         *G(1 - v1, - v1,u1)*Pi - 2*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*Pi - 
         9/2*G( - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 11/2*G(0, - v1,u1)*Pi - 
         2*G(0,u1)*Pi + 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,u1)*G(1,v1)*Pi + 2*G(
         0,v1)*Pi + 37/6*G(0,v1)*G(1 - v1,u1)*Pi - 37/6*G(0,0,v1)*Pi + 2/3*G(0
         ,1,v1)*Pi - 2*G(1,v1)*Pi - 2/3*G(1,v1)*G(1 - v1,u1)*Pi + 37/6*G(1,0,
         v1)*Pi - 2/3*G(1,1,v1)*Pi )

       + i_*N*v1*[1-u1]^-1 * ( 17/4*Pi + 3/2*Pi^3 - G(1 - v1,1 - v1,u1)*Pi - 9/
         2*G(1 - v1, - v1,u1)*Pi - 101/12*G(1 - v1,u1)*Pi - G(1 - v1,0,u1)*Pi
          + G(1 - v1,1,u1)*Pi + 13/4*G( - v1,u1)*Pi - G(0,1 - v1,u1)*Pi - 9/2*
         G(0, - v1,u1)*Pi - 49/12*G(0,u1)*Pi - G(0,u1)*G(1,v1)*Pi + 145/12*G(0
         ,v1)*Pi - 11/2*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi + 9/2*
         G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi - 17/2*G(1,u1)*Pi - 101/12*G(1,v1)*Pi
          - G(1,v1)*G(1 - v1,u1)*Pi - 11/2*G(1,0,v1)*Pi - 8*G(1,1,u1)*Pi - G(1
         ,1,v1)*Pi )

       + i_*N*v1 * (  - 133/6*Pi + 3*Pi*zeta3 - 22/9*Pi^3 - 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 47/6*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,1 - v1,0,u1)*
         Pi + G(1 - v1,1 - v1,1,u1)*Pi + G(1 - v1, - v1,1 - v1,u1)*Pi + 5*G(1
          - v1, - v1, - v1,u1)*Pi + 37/6*G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1,
          - v1,0,u1)*Pi + 57/4*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,1 - v1,u1)*Pi + 
         2*G(1 - v1,0, - v1,u1)*Pi + 5*G(1 - v1,0,u1)*Pi + 2*G(1 - v1,0,0,u1)*
         Pi + G(1 - v1,0,1,u1)*Pi - G(1 - v1,1,1 - v1,u1)*Pi + 11/6*G(1 - v1,1
         ,u1)*Pi - G(1 - v1,1,0,u1)*Pi + 4*G(1 - v1,1,1,u1)*Pi + 3*G( - v1,1
          - v1, - v1,u1)*Pi + 4/3*G( - v1,1 - v1,u1)*Pi - 3*G( - v1,1 - v1,0,
         u1)*Pi - 3*G( - v1,1 - v1,1,u1)*Pi + G( - v1, - v1,1 - v1,u1)*Pi - 8*
         G( - v1, - v1, - v1,u1)*Pi + 11/3*G( - v1, - v1,u1)*Pi + G( - v1, - 
         v1,0,u1)*Pi + 47/4*G( - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi^3 - 3*G( - v1,
         0,1 - v1,u1)*Pi + 25/6*G( - v1,0,u1)*Pi - 3*G( - v1,0,0,u1)*Pi - 3*G(
          - v1,0,1,u1)*Pi + 2*G(0,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1
         )*Pi + 5*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 2*G(0,1 - 
         v1,0,u1)*Pi + G(0,1 - v1,1,u1)*Pi - G(0, - v1,1 - v1,u1)*Pi + 4*G(0,
          - v1, - v1,u1)*Pi + 37/6*G(0, - v1,u1)*Pi - G(0, - v1,u1)*G(1,v1)*Pi
          - G(0, - v1,0,u1)*Pi + 19/4*G(0,u1)*Pi - 3/2*G(0,u1)*Pi^3 - 20/3*G(0
         ,u1)*G(0,v1)*Pi + 5*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 239/
         12*G(0,v1)*Pi + 2/3*G(0,v1)*Pi^3 - 6*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi
          + G(0,v1)*G(1 - v1, - v1,u1)*Pi + 13/3*G(0,v1)*G(1 - v1,u1)*Pi - G(0
         ,v1)*G(1 - v1,1,u1)*Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 5*G(0,v1)*
         G( - v1, - v1,u1)*Pi - 1/2*G(0,v1)*G( - v1,u1)*Pi + 3*G(0,v1)*G( - v1
         ,0,u1)*Pi + 3*G(0,v1)*G(0, - v1,u1)*Pi - G(0,v1)*G(1,1 - v1,u1)*Pi - 
         91/6*G(0,v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1
         )*Pi + 2*G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 8/3*G(0,0,u1)*
         Pi - 3*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 4/3*G(0,0,v1)*
         Pi + G(0,0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,v1)*G( - v1,u1)*Pi + 3*G(0,0
         ,v1)*G(0,u1)*Pi - 5*G(0,0,0,v1)*Pi - G(0,0,1,u1)*Pi + 3*G(0,0,1,v1)*
         Pi + G(0,1,1 - v1,u1)*Pi - 43/3*G(0,1,u1)*Pi - 3*G(0,1,u1)*G(0,v1)*Pi
          + G(0,1,u1)*G(1,v1)*Pi - 19/2*G(0,1,v1)*Pi - G(0,1,v1)*G(1 - v1,u1)*
         Pi + 3*G(0,1,v1)*G( - v1,u1)*Pi - 3*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1
         )*G(1,u1)*Pi + G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi
          - 3*G(1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 65/6*G(1,
         1 - v1,u1)*Pi - 3*G(1,1 - v1,0,u1)*Pi + G(1,1 - v1,1,u1)*Pi + 43/12*
         G(1,u1)*Pi + 13/6*G(1,u1)*Pi^3 + 65/6*G(1,u1)*G(1,v1)*Pi + 57/4*G(1,
         v1)*Pi + G(1,v1)*G(1 - v1, - v1,u1)*Pi + 47/6*G(1,v1)*G(1 - v1,u1)*Pi
          + 2*G(1,v1)*G(1 - v1,0,u1)*Pi - G(1,v1)*G(1 - v1,1,u1)*Pi + G(1,v1)*
         G( - v1, - v1,u1)*Pi + 4/3*G(1,v1)*G( - v1,u1)*Pi - 3*G(1,v1)*G( - v1
         ,0,u1)*Pi - 3*G(1,v1)*G(1,1 - v1,u1)*Pi - 3*G(1,0,1 - v1,u1)*Pi - 4*
         G(1,0, - v1,u1)*Pi + 13/6*G(1,0,u1)*Pi - 3*G(1,0,u1)*G(1,v1)*Pi + 13/
         3*G(1,0,v1)*Pi - 6*G(1,0,v1)*G(1 - v1,u1)*Pi + 8*G(1,0,v1)*G( - v1,u1
         )*Pi - G(1,0,v1)*G(1,u1)*Pi + G(1,0,0,v1)*Pi + 2*G(1,0,1,u1)*Pi - G(1
         ,0,1,v1)*Pi + 2*G(1,1,1 - v1,u1)*Pi + 35/2*G(1,1,u1)*Pi + 2*G(1,1,u1)
         *G(1,v1)*Pi + 47/6*G(1,1,v1)*Pi - 3*G(1,1,v1)*G(1,u1)*Pi + G(1,1,0,u1
         )*Pi - 6*G(1,1,0,v1)*Pi - 7*G(1,1,1,u1)*Pi )

       + i_*N*v1^2 * ( 1/3*G(1 - v1,u1)*Pi - 1/3*G( - v1,u1)*Pi + 1/3*G(0,u1)*
         Pi - 1/3*G(0,v1)*Pi - 1/3*G(1,u1)*Pi + 1/3*G(1,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * (  - 2/3*G( - v1,1 - v1,u1)*Pi - 2/3*G( - v1,
          - v1,u1)*Pi + 17/6*G( - v1,u1)*Pi - 2/3*G( - v1,0,u1)*Pi + 17/6*G(0,
         v1)*Pi + 2/3*G(0,v1)*G( - v1,u1)*Pi + 4/3*G(0,v1)*G(1,u1)*Pi - 2/3*G(
         1,1 - v1,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*G( - v1,u1)*Pi
          - 2/3*G(1,0,u1)*Pi - 2/3*G(1,1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * ( 7/2*Pi - 1/4*Pi^3 + 3/2*G(1 - v1, - v1,u1)*
         Pi - 2/3*G(1 - v1,u1)*Pi + 1/2*G( - v1, - v1,u1)*Pi + 31/12*G( - v1,
         u1)*Pi - 3/2*G( - v1,0,u1)*Pi - 3/2*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi
          - 3/2*G(0,u1)*G(0,v1)*Pi + 47/12*G(0,v1)*Pi + 3/2*G(0,v1)*G(1 - v1,
         u1)*Pi + G(0,v1)*G( - v1,u1)*Pi + 3/2*G(0,0,v1)*Pi - 2/3*G(1,v1)*Pi
          + 3/2*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 9/2*G(1 - v1,1,u1)*Pi - 9/2*G(0,v1)*G(1 - v1,
         u1)*Pi + 9/2*G(0,1,u1)*Pi - 9/2*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * (  - 1/3*Pi^3 + 2*G(1 - v1,u1)*Pi + 2/3*G(1 - v1
         ,0,u1)*Pi - 11/2*G(1 - v1,1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi + 2*G(0,u1
         )*Pi - 2/3*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,u1)*G(1,v1)*Pi - 13/2*G(0,v1)
         *Pi + 29/6*G(0,v1)*G(1 - v1,u1)*Pi + 2/3*G(0,0,u1)*Pi + 2/3*G(0,0,v1)
         *Pi - 11/2*G(0,1,u1)*Pi - 2/3*G(0,1,v1)*Pi + 9/2*G(1,u1)*Pi + 2*G(1,
         v1)*Pi + 29/6*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 17/4*Pi + 5/6*Pi^3 - 4*G(1 - v1, - v1,u1)*
         Pi + 49/12*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi + 9/2*G(1 - v1,1,u1)*
         Pi + 8*G( - v1, - v1,u1)*Pi + 17/2*G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi
          - G(0, - v1,u1)*Pi + 101/12*G(0,u1)*Pi + G(0,u1)*G(1,v1)*Pi - 1/3*G(
         0,v1)*Pi - 17/2*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 
         G(0,0,u1)*Pi + G(0,0,v1)*Pi + 9/2*G(0,1,u1)*Pi - 13/4*G(1,u1)*Pi + 49/
         12*G(1,v1)*Pi - 17/2*G(1,0,v1)*Pi )

       + i_*N*u1 * ( 1/3*Pi + 24*Pi*zeta3 - 55/18*Pi^3 - 10*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 38/3*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*
         Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 16
         *G(1 - v1, - v1, - v1,u1)*Pi + 46/3*G(1 - v1, - v1,u1)*Pi + 10*G(1 - 
         v1, - v1,0,u1)*Pi - 50/3*G(1 - v1,u1)*Pi + G(1 - v1,u1)*Pi^3 + 4*G(1
          - v1,0,1 - v1,u1)*Pi + 10*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,u1)
         *Pi + 4*G(1 - v1,0,0,u1)*Pi + 8*G(1 - v1,0,1,u1)*Pi - 2*G(1 - v1,1,1
          - v1,u1)*Pi - 31/3*G(1 - v1,1,u1)*Pi - 2*G(1 - v1,1,0,u1)*Pi + 8*G(1
          - v1,1,1,u1)*Pi + 12*G( - v1,1 - v1, - v1,u1)*Pi - 7/3*G( - v1,1 - 
         v1,u1)*Pi - 6*G( - v1,1 - v1,0,u1)*Pi - 12*G( - v1,1 - v1,1,u1)*Pi + 
         2*G( - v1, - v1,1 - v1,u1)*Pi - 22*G( - v1, - v1, - v1,u1)*Pi - 44/3*
         G( - v1, - v1,u1)*Pi - 4*G( - v1, - v1,0,u1)*Pi + 97/3*G( - v1,u1)*Pi
          + 1/3*G( - v1,u1)*Pi^3 - 6*G( - v1,0,1 - v1,u1)*Pi - 6*G( - v1,0, - 
         v1,u1)*Pi - 14/3*G( - v1,0,u1)*Pi - 6*G( - v1,0,0,u1)*Pi - 12*G( - v1
         ,0,1,u1)*Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi + 10*G(0,1 - v1, - v1,u1)*Pi
          + 4*G(0,1 - v1,u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0
         ,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi - 2*G(0, - v1,1 - v1,u1)*Pi + 8*G(0,
          - v1, - v1,u1)*Pi - 11/3*G(0, - v1,u1)*Pi - 2*G(0, - v1,u1)*G(1,v1)*
         Pi - 2*G(0, - v1,0,u1)*Pi - 107/3*G(0,u1)*Pi - 5*G(0,u1)*Pi^3 - 49/3*
         G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,v1)*Pi + 6*G(0,u1)*G(1,0,v1)*Pi + 
         4*G(0,u1)*G(1,1,v1)*Pi + 97/3*G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 - 24*G(0,
         v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 74/3*
         G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,v1)*G(1 - v1,0,u1)*Pi - 2*G(0,v1)*G(1
          - v1,1,u1)*Pi + 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 10*G(0,v1)*G( - 
         v1, - v1,u1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)
         *Pi + 6*G(0,v1)*G(0, - v1,u1)*Pi - 8*G(0,v1)*G(1,1 - v1,u1)*Pi - 28/3
         *G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi + 10*G(0,v1)*G(1,1,u1)*
         Pi + 4*G(0,0,1 - v1,u1)*Pi + 10*G(0,0, - v1,u1)*Pi + 7/3*G(0,0,u1)*Pi
          - 6*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi + 29/3*G(0,0,v1)*
         Pi - 4*G(0,0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,v1)*G( - v1,u1)*Pi + 6*G(0
         ,0,v1)*G(1,u1)*Pi - 4*G(0,0,0,v1)*Pi - 8*G(0,0,1,u1)*Pi + 6*G(0,0,1,
         v1)*Pi + 8*G(0,1,1 - v1,u1)*Pi - 77/3*G(0,1,u1)*Pi - 12*G(0,1,u1)*G(0
         ,v1)*Pi + 8*G(0,1,u1)*G(1,v1)*Pi - 14*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(1
          - v1,u1)*Pi + 6*G(0,1,v1)*G( - v1,u1)*Pi - 6*G(0,1,v1)*G(0,u1)*Pi + 
         4*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi + 28*G(0,1,0,v1)*Pi + 14*G(
         0,1,1,u1)*Pi - 6*G(1,1 - v1,1 - v1,u1)*Pi - 14*G(1,1 - v1, - v1,u1)*
         Pi + 32/3*G(1,1 - v1,u1)*Pi - 6*G(1,1 - v1,0,u1)*Pi - 4*G(1,1 - v1,1,
         u1)*Pi + 56/3*G(1,u1)*Pi + 19/3*G(1,u1)*Pi^3 + 32/3*G(1,u1)*G(1,v1)*
         Pi - 50/3*G(1,v1)*Pi + G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi
          + 38/3*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1
         ,v1)*G(1 - v1,1,u1)*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 7/3*G(1,v1)
         *G( - v1,u1)*Pi - 6*G(1,v1)*G( - v1,0,u1)*Pi - 6*G(1,v1)*G(1,1 - v1,
         u1)*Pi - 6*G(1,0,1 - v1,u1)*Pi - 14*G(1,0, - v1,u1)*Pi + 4/3*G(1,0,u1
         )*Pi - 6*G(1,0,u1)*G(1,v1)*Pi + 74/3*G(1,0,v1)*Pi - 24*G(1,0,v1)*G(1
          - v1,u1)*Pi + 28*G(1,0,v1)*G( - v1,u1)*Pi - 8*G(1,0,v1)*G(1,u1)*Pi
          - 4*G(1,0,0,v1)*Pi + 10*G(1,0,1,u1)*Pi - 2*G(1,0,1,v1)*Pi - 2*G(1,1,
         1 - v1,u1)*Pi + 11*G(1,1,u1)*Pi - 2*G(1,1,u1)*G(1,v1)*Pi + 38/3*G(1,1
         ,v1)*Pi - 6*G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 24*G(1,1,0,v1)*
         Pi - 20*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1 * (  - 25*Pi*zeta3 - 8/3*Pi^3 + 9*G(1 - v1,1 - v1, - v1,u1
         )*Pi - 15/2*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi - 9*
         G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1,1 - v1,u1)*Pi - 15*G(1 - 
         v1, - v1, - v1,u1)*Pi + 31/6*G(1 - v1, - v1,u1)*Pi - 9*G(1 - v1, - v1
         ,0,u1)*Pi + 157/6*G(1 - v1,u1)*Pi - 5/6*G(1 - v1,u1)*Pi^3 - 4*G(1 - 
         v1,0,1 - v1,u1)*Pi - 9*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi
          - 4*G(1 - v1,0,0,u1)*Pi - 9*G(1 - v1,0,1,u1)*Pi + 2*G(1 - v1,1,1 - 
         v1,u1)*Pi + 20/3*G(1 - v1,1,u1)*Pi + 2*G(1 - v1,1,0,u1)*Pi - 8*G(1 - 
         v1,1,1,u1)*Pi - 11*G( - v1,1 - v1, - v1,u1)*Pi + 5/6*G( - v1,1 - v1,
         u1)*Pi + 6*G( - v1,1 - v1,0,u1)*Pi + 13*G( - v1,1 - v1,1,u1)*Pi - 2*
         G( - v1, - v1,1 - v1,u1)*Pi + 21*G( - v1, - v1, - v1,u1)*Pi + 3/2*G(
          - v1, - v1,u1)*Pi + 3*G( - v1, - v1,0,u1)*Pi - 157/6*G( - v1,u1)*Pi
          - 1/2*G( - v1,u1)*Pi^3 + 6*G( - v1,0,1 - v1,u1)*Pi + 5*G( - v1,0, - 
         v1,u1)*Pi - 8/3*G( - v1,0,u1)*Pi + 6*G( - v1,0,0,u1)*Pi + 13*G( - v1,
         0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi - 9*G(0,1 - v1, - v1,u1)*Pi
          - 4*G(0,1 - v1,u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0
         ,u1)*Pi - 9*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(0,
          - v1, - v1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*Pi
          + 2*G(0, - v1,0,u1)*Pi + 157/6*G(0,u1)*Pi + 14/3*G(0,u1)*Pi^3 + 23/3
         *G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi - 5*G(0,u1)*G(1,0,v1)*Pi
          - 4*G(0,u1)*G(1,1,v1)*Pi - 157/6*G(0,v1)*Pi - 1/2*G(0,v1)*Pi^3 + 24*
         G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 41/
         6*G(0,v1)*G(1 - v1,u1)*Pi - 5*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*
         G(1 - v1,1,u1)*Pi - 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G(
          - v1, - v1,u1)*Pi - 1/6*G(0,v1)*G( - v1,u1)*Pi - G(0,v1)*G( - v1,0,
         u1)*Pi - 5*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(0, - v1,u1)*Pi + 7
         *G(0,v1)*G(1,1 - v1,u1)*Pi - 5/3*G(0,v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0
         ,u1)*Pi - 11*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi - 9*G(0,0,
          - v1,u1)*Pi - 15/2*G(0,0,u1)*Pi + 6*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,
         u1)*G(1,v1)*Pi - 21/2*G(0,0,v1)*Pi + 3*G(0,0,v1)*G(1 - v1,u1)*Pi + 5*
         G(0,0,v1)*G( - v1,u1)*Pi - G(0,0,v1)*G(0,u1)*Pi - 5*G(0,0,v1)*G(1,u1)
         *Pi + 5*G(0,0,0,v1)*Pi + 9*G(0,0,1,u1)*Pi - 6*G(0,0,1,v1)*Pi - 9*G(0,
         1,1 - v1,u1)*Pi + 31/6*G(0,1,u1)*Pi + 13*G(0,1,u1)*G(0,v1)*Pi - 9*G(0
         ,1,u1)*G(1,v1)*Pi + 67/6*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,u1)*Pi
          - 6*G(0,1,v1)*G( - v1,u1)*Pi + 6*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*
         G(1,u1)*Pi - 2*G(0,1,0,u1)*Pi - 28*G(0,1,0,v1)*Pi - 15*G(0,1,1,u1)*Pi
          + 6*G(1,1 - v1,1 - v1,u1)*Pi + 13*G(1,1 - v1, - v1,u1)*Pi - 2*G(1,1
          - v1,u1)*Pi + 6*G(1,1 - v1,0,u1)*Pi + 5*G(1,1 - v1,1,u1)*Pi - 157/6*
         G(1,u1)*Pi - 6*G(1,u1)*Pi^3 - 2*G(1,u1)*G(1,v1)*Pi + 157/6*G(1,v1)*Pi
          - 5/6*G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 15/2*G(1,v1)*
         G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G(1 - v1,1,
         u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 5/6*G(1,v1)*G( - v1,u1)*Pi
          + 6*G(1,v1)*G( - v1,0,u1)*Pi + 6*G(1,v1)*G(1,1 - v1,u1)*Pi + 6*G(1,0
         ,1 - v1,u1)*Pi + 13*G(1,0, - v1,u1)*Pi + 3/2*G(1,0,u1)*Pi + 6*G(1,0,
         u1)*G(1,v1)*Pi + 41/6*G(1,0,v1)*Pi + 24*G(1,0,v1)*G(1 - v1,u1)*Pi - 
         28*G(1,0,v1)*G( - v1,u1)*Pi + 7*G(1,0,v1)*G(1,u1)*Pi + 3*G(1,0,0,v1)*
         Pi - 11*G(1,0,1,u1)*Pi + 2*G(1,0,1,v1)*Pi + 3*G(1,1,1 - v1,u1)*Pi + 5/
         6*G(1,1,u1)*Pi + 3*G(1,1,u1)*G(1,v1)*Pi - 15/2*G(1,1,v1)*Pi + 6*G(1,1
         ,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 24*G(1,1,0,v1)*Pi + 21*G(1,1,1,
         u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 1/3*G( - v1,u1)*Pi + 1/3*G(0,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 1/3*Pi - 1/3*Pi^3 - 2*G( - v1,u1)*Pi - 2*
         G(0, - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,v1)*Pi + 2*G(0,0,v1)*
         Pi - 2*G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*
         G(1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^2 * (  - 25*Pi*zeta3 - 7/3*Pi^3 + 9*G(1 - v1,1 - v1, - v1,u1)
         *Pi - 15/2*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi - 9*G(
         1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - v1, - v1,1 - v1,u1)*Pi - 15*G(1 - v1
         , - v1, - v1,u1)*Pi + 31/6*G(1 - v1, - v1,u1)*Pi - 9*G(1 - v1, - v1,0
         ,u1)*Pi + 149/6*G(1 - v1,u1)*Pi - 5/6*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,
         0,1 - v1,u1)*Pi - 9*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi - 4
         *G(1 - v1,0,0,u1)*Pi - 9*G(1 - v1,0,1,u1)*Pi + 2*G(1 - v1,1,1 - v1,u1
         )*Pi + 20/3*G(1 - v1,1,u1)*Pi + 2*G(1 - v1,1,0,u1)*Pi - 8*G(1 - v1,1,
         1,u1)*Pi - 11*G( - v1,1 - v1, - v1,u1)*Pi + 5/6*G( - v1,1 - v1,u1)*Pi
          + 6*G( - v1,1 - v1,0,u1)*Pi + 13*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1
         , - v1,1 - v1,u1)*Pi + 21*G( - v1, - v1, - v1,u1)*Pi + 3/2*G( - v1,
          - v1,u1)*Pi + 3*G( - v1, - v1,0,u1)*Pi - 149/6*G( - v1,u1)*Pi - 1/2*
         G( - v1,u1)*Pi^3 + 6*G( - v1,0,1 - v1,u1)*Pi + 5*G( - v1,0, - v1,u1)*
         Pi - 8/3*G( - v1,0,u1)*Pi + 6*G( - v1,0,0,u1)*Pi + 13*G( - v1,0,1,u1)
         *Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi - 9*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,
         1 - v1,u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi
          - 9*G(0,1 - v1,1,u1)*Pi + 2*G(0, - v1,1 - v1,u1)*Pi - 8*G(0, - v1,
          - v1,u1)*Pi + 8*G(0, - v1,u1)*Pi + 2*G(0, - v1,u1)*G(1,v1)*Pi + 2*G(
         0, - v1,0,u1)*Pi + 149/6*G(0,u1)*Pi + 14/3*G(0,u1)*Pi^3 + 29/3*G(0,u1
         )*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi - 5*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,
         u1)*G(1,1,v1)*Pi - 149/6*G(0,v1)*Pi - 1/2*G(0,v1)*Pi^3 + 24*G(0,v1)*
         G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 41/6*G(0,
         v1)*G(1 - v1,u1)*Pi - 5*G(0,v1)*G(1 - v1,0,u1)*Pi + 2*G(0,v1)*G(1 - 
         v1,1,u1)*Pi - 28*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,
          - v1,u1)*Pi - 1/6*G(0,v1)*G( - v1,u1)*Pi - G(0,v1)*G( - v1,0,u1)*Pi
          - 5*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(0, - v1,u1)*Pi + 7*G(0,
         v1)*G(1,1 - v1,u1)*Pi - 5/3*G(0,v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*
         Pi - 11*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi - 9*G(0,0, - v1,
         u1)*Pi - 15/2*G(0,0,u1)*Pi + 6*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1
         ,v1)*Pi - 25/2*G(0,0,v1)*Pi + 3*G(0,0,v1)*G(1 - v1,u1)*Pi + 5*G(0,0,
         v1)*G( - v1,u1)*Pi - G(0,0,v1)*G(0,u1)*Pi - 5*G(0,0,v1)*G(1,u1)*Pi + 
         5*G(0,0,0,v1)*Pi + 9*G(0,0,1,u1)*Pi - 6*G(0,0,1,v1)*Pi - 9*G(0,1,1 - 
         v1,u1)*Pi + 31/6*G(0,1,u1)*Pi + 13*G(0,1,u1)*G(0,v1)*Pi - 9*G(0,1,u1)
         *G(1,v1)*Pi + 79/6*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(1 - v1,u1)*Pi - 6*G(0
         ,1,v1)*G( - v1,u1)*Pi + 6*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1,u1)*
         Pi - 2*G(0,1,0,u1)*Pi - 28*G(0,1,0,v1)*Pi - 15*G(0,1,1,u1)*Pi + 6*G(1
         ,1 - v1,1 - v1,u1)*Pi + 13*G(1,1 - v1, - v1,u1)*Pi - 4*G(1,1 - v1,u1)
         *Pi + 6*G(1,1 - v1,0,u1)*Pi + 5*G(1,1 - v1,1,u1)*Pi - 149/6*G(1,u1)*
         Pi - 6*G(1,u1)*Pi^3 - 4*G(1,u1)*G(1,v1)*Pi + 149/6*G(1,v1)*Pi - 5/6*
         G(1,v1)*Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 15/2*G(1,v1)*G(1 - 
         v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G(1 - v1,1,u1)*Pi
          - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 5/6*G(1,v1)*G( - v1,u1)*Pi + 6*G(
         1,v1)*G( - v1,0,u1)*Pi + 6*G(1,v1)*G(1,1 - v1,u1)*Pi + 6*G(1,0,1 - v1
         ,u1)*Pi + 13*G(1,0, - v1,u1)*Pi - 1/2*G(1,0,u1)*Pi + 6*G(1,0,u1)*G(1,
         v1)*Pi + 41/6*G(1,0,v1)*Pi + 24*G(1,0,v1)*G(1 - v1,u1)*Pi - 28*G(1,0,
         v1)*G( - v1,u1)*Pi + 7*G(1,0,v1)*G(1,u1)*Pi + 3*G(1,0,0,v1)*Pi - 11*
         G(1,0,1,u1)*Pi + 2*G(1,0,1,v1)*Pi + 3*G(1,1,1 - v1,u1)*Pi + 17/6*G(1,
         1,u1)*Pi + 3*G(1,1,u1)*G(1,v1)*Pi - 15/2*G(1,1,v1)*Pi + 6*G(1,1,v1)*
         G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 24*G(1,1,0,v1)*Pi + 21*G(1,1,1,u1)*Pi
          )

       + i_*N*u1^3*[1-u1-v1]^-2 * (  - 1/9*Pi^3 - 2/3*G( - v1,u1)*Pi - 2/3*G(0
         , - v1,u1)*Pi - 2/3*G(0,u1)*G(0,v1)*Pi - 2/3*G(0,v1)*Pi + 2/3*G(0,0,
         v1)*Pi - 2/3*G(0,1,v1)*Pi + 2/3*G(1,1 - v1,u1)*Pi + 2/3*G(1,u1)*G(1,
         v1)*Pi + 2/3*G(1,0,u1)*Pi - 2/3*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * ( 1/3*Pi^3 - 2/3*G(1 - v1,u1)*Pi + 2/3*G( - 
         v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*
         Pi + 2/3*G(0,v1)*Pi - 2*G(0,0,v1)*Pi + 2*G(0,1,v1)*Pi - 2*G(1,1 - v1,
         u1)*Pi + 2/3*G(1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*Pi - 2*
         G(1,0,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-2 * ( 1/9*Pi^3 + 2/3*G(0, - v1,u1)*Pi + 2/3*G(0,
         u1)*G(0,v1)*Pi - 2/3*G(0,0,v1)*Pi + 2/3*G(0,1,v1)*Pi - 2/3*G(1,1 - v1
         ,u1)*Pi - 2/3*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,0,u1)*Pi + 2/3*G(1,1,u1)*
         Pi ) ;


==> anc/gggV2L_2a.txt <==
(******
* Two-loop QCD helicity amplitudes for g g -> Z g  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.2), (4.3), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.14). 
*
* u1 = -s13/s12, v1 = q^2/s12, w1 = 1 - u1 - v1
* mu1p1 = 1-u1, mv1p1=1-v1, mw1p1=1-w1
******)

{alpha1Region2a2L -> N^(-1) + N + (8*mu1p1^2*N)/27 + 
   (8*mu1p1^2*N)/(27*u1^2) - (8*mv1p1*N)/(27*u1^2) + (8*N)/(27*u1) + 
   (8*mu1p1^2*N)/(27*u1) + (8*mv1p1*N*u1)/27 - (8*N*u1^2)/27 - 
   (8*N*v1)/(27*u1^2) + (8*N*u1*v1)/27 + 
   Pi^4*(11/(180*N) - (11*N)/360 + (7*mv1p1*N)/(30*w1^2) - 11/(90*N*w1) - 
     (31*N)/(180*w1) + (11*v1)/(180*N*w1) - (11*N*v1)/(360*w1)) + 
   Pi^2*(-4/(3*N) - 1/(4*mv1p1*N) - 1/(6*mw1p1^2*N) + 1/(2*mw1p1*N) + 
     (86*N)/9 + (29*N)/(24*mv1p1) - (3*N)/(4*mw1p1^2) - (3*N)/(4*mw1p1) + 
     Nf/3 + mv1p1/(12*N*u1^2) + (5*N)/(12*mv1p1*u1^2) - 
     (5*N)/(4*mv1p1^2*u1) + u1/(6*mv1p1^2*N) + (11*u1)/(6*mv1p1*N) - 
     (22*N*u1)/3 + (3*N*u1)/(4*mv1p1^2) + (19*N*u1)/(12*mv1p1) + u1^2/(3*N) - 
     (2*u1^2)/(3*mv1p1^2*N) + u1^2/(3*mv1p1*N) + (5*N*u1^2)/3 - 
     (3*N*u1^2)/mv1p1^2 + (3*N*u1^2)/(2*mv1p1) - 1/(12*mw1p1*N*v1) - 
     (3*N)/(8*mw1p1*v1) + 1/(12*N*u1*v1) + (3*N)/(8*mv1p1^2*u1*v1) - 
     (2*v1)/(3*N) + v1/(3*mw1p1^2*N) + v1/(mw1p1*N) - (22*N*v1)/9 + 
     (7*N*v1)/(2*mw1p1^2) - (109*N*v1)/(12*mw1p1) + (Nf*v1)/(3*mw1p1) - 
     (N*v1)/(mv1p1*u1^2) + v1/(6*N*u1) + (179*N*v1)/(72*mv1p1^2*u1) + 
     (u1*v1)/(3*N) + (7*N*u1*v1)/3 - (4*N*v1^2)/9 + 
     (17*N*v1^2)/(36*mv1p1*u1^2) - (35*N*v1^2)/(18*mv1p1^2*u1) + 
     (2*N*v1^3)/(9*mv1p1^2*u1) + (13*N)/(2*mv1p1^2*w1) - 
     (2*mv1p1*Nf)/(3*w1) + v1/(3*N*w1) - (73*N*v1)/(4*mv1p1^2*w1) + 
     (55*N*v1^2)/(3*mv1p1^2*w1) - (277*N*v1^3)/(36*mv1p1^2*w1) + 
     (13*N*v1^4)/(9*mv1p1^2*w1) - (4*N*v1^5)/(9*mv1p1^2*w1)) + 
   Pi^3*(((-19*I)/12)/N + ((7*I)/12)/(mv1p1*N) - ((85*I)/36)*N - 
     ((I/12)*N)/mv1p1 + (((2*I)/3)*N)/mw1p1 + ((I/9)*N)/u1 - 
     ((I/3)*N)/(mv1p1^3*u1) - ((I/2)*u1)/(mv1p1^2*N) + ((I/2)*u1)/(mv1p1*N) - 
     (((7*I)/12)*N*u1)/mv1p1^2 + (((7*I)/12)*N*u1)/mv1p1 + 
     ((I/6)*u1^2)/(mv1p1^3*N) - ((I/6)*u1^2)/(mv1p1^2*N) + 
     (((3*I)/4)*N*u1^2)/mv1p1^3 - (((3*I)/4)*N*u1^2)/mv1p1^2 - ((I/4)*v1)/N + 
     ((I/6)*v1)/(mw1p1^3*N) - ((I/2)*v1)/(mw1p1^2*N) + 
     (((3*I)/4)*v1)/(mw1p1*N) - ((3*I)/4)*N*v1 + (((3*I)/4)*N*v1)/mw1p1^3 - 
     ((I/4)*N*v1)/mw1p1^2 - (((3*I)/4)*N*v1)/mw1p1 - 
     ((I/3)*N*v1)/(mv1p1^2*u1^2) + ((I/9)*mv1p1*N*v1)/u1^2 - 
     ((I/12)*v1)/(N*u1) - (((11*I)/36)*N*v1)/u1 + 
     (((4*I)/3)*N*v1)/(mv1p1^3*u1) + (I/3)*N*v1^2 + 
     (((2*I)/3)*N*v1^2)/(mv1p1^2*u1^2) - (((7*I)/3)*N*v1^2)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^3)/(mv1p1^2*u1^2) + (((14*I)/9)*N*v1^3)/(mv1p1^3*u1) + 
     (((2*I)/9)*N*v1^4)/(mv1p1^2*u1^2) - (((4*I)/9)*N*v1^4)/(mv1p1^3*u1) + 
     ((I/12)*N)/w1^2 - ((I/12)*N)/(mv1p1^2*w1^2) - ((I/12)*N*v1)/w1^2 + 
     ((I/4)*N*v1)/(mv1p1^2*w1^2) - ((I/4)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((2*I)/9)*N*v1^3)/w1^2 + ((I/12)*N*v1^3)/(mv1p1^2*w1^2) + 
     (((2*I)/9)*N*v1^4)/w1^2 - ((I/3)*N*v1^4)/(mv1p1^2*w1^2) + 
     ((I/3)*N*v1^5)/(mv1p1^2*w1^2) - ((I/9)*N*v1^6)/(mv1p1^2*w1^2) + 
     (((2*I)/3)*mv1p1)/(N*w1) + (((17*I)/9)*N)/w1 + 
     (((25*I)/9)*N)/(mv1p1^3*w1) - (((7*I)/9)*N*v1)/w1 - 
     (((110*I)/9)*N*v1)/(mv1p1^3*w1) - (((2*I)/3)*N*v1^2)/w1 + 
     ((20*I)*N*v1^2)/(mv1p1^3*w1) + (((2*I)/3)*N*v1^3)/w1 - 
     (((140*I)/9)*N*v1^3)/(mv1p1^3*w1) + (((52*I)/9)*N*v1^4)/(mv1p1^3*w1) - 
     (((4*I)/3)*N*v1^5)/(mv1p1^3*w1) + ((I/3)*N*v1^6)/(mv1p1^3*w1)) - 
   (8*mv1p1*N)/(27*w1^2) + (8*N*u1)/(27*w1^2) + (8*N)/(27*w1) + 
   (6*G[0, 0, 1, -u1, v1])/N + 6*N*G[0, 0, 1, -u1, v1] + 
   (8*G[0, 0, 1, -u1, v1])/(N*w1^2) + (26*mv1p1*N*G[0, 0, 1, -u1, v1])/w1^2 - 
   (8*v1*G[0, 0, 1, -u1, v1])/(N*w1^2) - (12*G[0, 0, 1, -u1, v1])/(N*w1) - 
   (24*N*G[0, 0, 1, -u1, v1])/w1 + (6*v1*G[0, 0, 1, -u1, v1])/(N*w1) + 
   (6*N*v1*G[0, 0, 1, -u1, v1])/w1 + (6*G[0, 0, -u1, 1, v1])/N + 
   6*N*G[0, 0, -u1, 1, v1] + (8*G[0, 0, -u1, 1, v1])/(N*w1^2) + 
   (26*mv1p1*N*G[0, 0, -u1, 1, v1])/w1^2 - (8*v1*G[0, 0, -u1, 1, v1])/
    (N*w1^2) - (12*G[0, 0, -u1, 1, v1])/(N*w1) - (24*N*G[0, 0, -u1, 1, v1])/
    w1 + (6*v1*G[0, 0, -u1, 1, v1])/(N*w1) + (6*N*v1*G[0, 0, -u1, 1, v1])/
    w1 - (2*G[0, 1, 0, mu1p1, v1])/N - 5*N*G[0, 1, 0, mu1p1, v1] - 
   (4*G[0, 1, 0, mu1p1, v1])/(N*w1^2) - (22*mv1p1*N*G[0, 1, 0, mu1p1, v1])/
    w1^2 + (4*v1*G[0, 1, 0, mu1p1, v1])/(N*w1^2) + 
   (4*G[0, 1, 0, mu1p1, v1])/(N*w1) + (22*N*G[0, 1, 0, mu1p1, v1])/w1 - 
   (2*v1*G[0, 1, 0, mu1p1, v1])/(N*w1) - (5*N*v1*G[0, 1, 0, mu1p1, v1])/w1 + 
   (2*G[0, 1, 0, -u1, v1])/N - N*G[0, 1, 0, -u1, v1] - 
   (4*G[0, 1, 0, -u1, v1])/(N*w1) + (2*N*G[0, 1, 0, -u1, v1])/w1 + 
   (2*v1*G[0, 1, 0, -u1, v1])/(N*w1) - (N*v1*G[0, 1, 0, -u1, v1])/w1 - 
   (4*G[0, 1, 1, mu1p1, v1])/N - 6*N*G[0, 1, 1, mu1p1, v1] - 
   (6*G[0, 1, 1, mu1p1, v1])/(N*w1^2) - (31*mv1p1*N*G[0, 1, 1, mu1p1, v1])/
    w1^2 + (6*v1*G[0, 1, 1, mu1p1, v1])/(N*w1^2) + 
   (8*G[0, 1, 1, mu1p1, v1])/(N*w1) + (30*N*G[0, 1, 1, mu1p1, v1])/w1 - 
   (4*v1*G[0, 1, 1, mu1p1, v1])/(N*w1) - (6*N*v1*G[0, 1, 1, mu1p1, v1])/w1 - 
   (5*G[0, 1, mu1p1, 1, v1])/N - 8*N*G[0, 1, mu1p1, 1, v1] - 
   (8*G[0, 1, mu1p1, 1, v1])/(N*w1^2) - (35*mv1p1*N*G[0, 1, mu1p1, 1, v1])/
    w1^2 + (8*v1*G[0, 1, mu1p1, 1, v1])/(N*w1^2) + 
   (10*G[0, 1, mu1p1, 1, v1])/(N*w1) + (34*N*G[0, 1, mu1p1, 1, v1])/w1 - 
   (5*v1*G[0, 1, mu1p1, 1, v1])/(N*w1) - (8*N*v1*G[0, 1, mu1p1, 1, v1])/w1 - 
   G[0, 1, mu1p1, -u1, v1]/N - 4*N*G[0, 1, mu1p1, -u1, v1] - 
   (4*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) - 
   (13*mv1p1*N*G[0, 1, mu1p1, -u1, v1])/w1^2 + (4*v1*G[0, 1, mu1p1, -u1, v1])/
    (N*w1^2) + (2*G[0, 1, mu1p1, -u1, v1])/(N*w1) + 
   (14*N*G[0, 1, mu1p1, -u1, v1])/w1 - (v1*G[0, 1, mu1p1, -u1, v1])/(N*w1) - 
   (4*N*v1*G[0, 1, mu1p1, -u1, v1])/w1 + (2*G[0, mu1p1, 1, mu1p1, v1])/N + 
   5*N*G[0, mu1p1, 1, mu1p1, v1] + (4*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) + 
   (22*mv1p1*N*G[0, mu1p1, 1, mu1p1, v1])/w1^2 - 
   (4*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) - (4*G[0, mu1p1, 1, mu1p1, v1])/
    (N*w1) - (22*N*G[0, mu1p1, 1, mu1p1, v1])/w1 + 
   (2*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1) + 
   (5*N*v1*G[0, mu1p1, 1, mu1p1, v1])/w1 + (2*G[0, mu1p1, -u1, mu1p1, v1])/
    N + 5*N*G[0, mu1p1, -u1, mu1p1, v1] + (4*G[0, mu1p1, -u1, mu1p1, v1])/
    (N*w1^2) + (22*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 - 
   (4*v1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) - 
   (4*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1) - 
   (22*N*G[0, mu1p1, -u1, mu1p1, v1])/w1 + (2*v1*G[0, mu1p1, -u1, mu1p1, v1])/
    (N*w1) + (5*N*v1*G[0, mu1p1, -u1, mu1p1, v1])/w1 - 
   (2*G[0, -u1, 0, mu1p1, v1])/N - 5*N*G[0, -u1, 0, mu1p1, v1] - 
   (4*G[0, -u1, 0, mu1p1, v1])/(N*w1^2) - 
   (22*mv1p1*N*G[0, -u1, 0, mu1p1, v1])/w1^2 + (4*v1*G[0, -u1, 0, mu1p1, v1])/
    (N*w1^2) + (4*G[0, -u1, 0, mu1p1, v1])/(N*w1) + 
   (22*N*G[0, -u1, 0, mu1p1, v1])/w1 - (2*v1*G[0, -u1, 0, mu1p1, v1])/
    (N*w1) - (5*N*v1*G[0, -u1, 0, mu1p1, v1])/w1 - 
   (3*G[0, -u1, mu1p1, 1, v1])/N - 3*N*G[0, -u1, mu1p1, 1, v1] - 
   (4*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) - 
   (13*mv1p1*N*G[0, -u1, mu1p1, 1, v1])/w1^2 + (4*v1*G[0, -u1, mu1p1, 1, v1])/
    (N*w1^2) + (6*G[0, -u1, mu1p1, 1, v1])/(N*w1) + 
   (12*N*G[0, -u1, mu1p1, 1, v1])/w1 - (3*v1*G[0, -u1, mu1p1, 1, v1])/
    (N*w1) - (3*N*v1*G[0, -u1, mu1p1, 1, v1])/w1 - 
   (3*G[0, -u1, mu1p1, -u1, v1])/N - 9*N*G[0, -u1, mu1p1, -u1, v1] - 
   (8*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) - 
   (35*mv1p1*N*G[0, -u1, mu1p1, -u1, v1])/w1^2 + 
   (8*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) + (6*G[0, -u1, mu1p1, -u1, v1])/
    (N*w1) + (36*N*G[0, -u1, mu1p1, -u1, v1])/w1 - 
   (3*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1) - 
   (9*N*v1*G[0, -u1, mu1p1, -u1, v1])/w1 - (2*G[0, -u1, -u1, mu1p1, v1])/N - 
   7*N*G[0, -u1, -u1, mu1p1, v1] - (6*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) - 
   (31*mv1p1*N*G[0, -u1, -u1, mu1p1, v1])/w1^2 + 
   (6*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) + (4*G[0, -u1, -u1, mu1p1, v1])/
    (N*w1) + (32*N*G[0, -u1, -u1, mu1p1, v1])/w1 - 
   (2*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1) - 
   (7*N*v1*G[0, -u1, -u1, mu1p1, v1])/w1 + 
   Pi^3*((-1/3*I)/N - ((5*I)/6)*N - ((2*I)/3)/(N*w1^2) - 
     (((11*I)/3)*mv1p1*N)/w1^2 + (((2*I)/3)*v1)/(N*w1^2) + ((2*I)/3)/(N*w1) + 
     (((11*I)/3)*N)/w1 - ((I/3)*v1)/(N*w1) - (((5*I)/6)*N*v1)/w1)*
    Log[mu1p1] + Pi*((-1/2*I)/N - ((5*I)/2)/(mv1p1*N) - I/(mw1p1^2*N) + 
     (3*I)/(mw1p1*N) + ((147*I)/4)*N - (((5*I)/4)*N)/mv1p1 - 
     (((9*I)/2)*N)/mw1p1^2 + (((7*I)/2)*N)/mw1p1 + ((I/2)*mv1p1)/(N*u1^2) + 
     (((5*I)/2)*N)/(mv1p1*u1^2) - (((31*I)/2)*N)/(mv1p1^2*u1) + 
     (I*mu1p1*u1)/(mv1p1^2*N) + ((2*I)*u1)/(mv1p1*N) - (11*I)*N*u1 + 
     (((9*I)/2)*mu1p1*N*u1)/mv1p1^2 - (I*N*u1)/mv1p1 + ((I/2)*u1^2)/N + 
     ((I/2)*u1^2)/(mv1p1*N) + ((5*I)/2)*N*u1^2 + (((9*I)/4)*N*u1^2)/mv1p1 - 
     (I/2)/(mw1p1*N*v1) - (((9*I)/4)*N)/(mw1p1*v1) + (I/2)/(N*u1*v1) + 
     (((9*I)/4)*N)/(mv1p1^2*u1*v1) - (I*v1)/N - (I*v1)/(mw1p1^2*N) + 
     (((5*I)/2)*v1)/(mw1p1*N) - ((10*I)/3)*N*v1 - (((9*I)/2)*N*v1)/mw1p1^2 + 
     (((5*I)/4)*N*v1)/mw1p1 - ((6*I)*N*v1)/(mv1p1*u1^2) + (I*v1)/(N*u1) + 
     (((331*I)/12)*N*v1)/(mv1p1^2*u1) + ((I/2)*u1*v1)/N + ((7*I)/2)*N*u1*v1 - 
     ((2*I)/3)*N*v1^2 + (((17*I)/6)*N*v1^2)/(mv1p1*u1^2) - 
     (((55*I)/3)*N*v1^2)/(mv1p1^2*u1) + (((10*I)/3)*N*v1^3)/(mv1p1^2*u1) + 
     ((4*I)*v1)/(N*w1) + ((22*I)*N*v1)/(mv1p1^2*w1) - 
     ((44*I)*N*v1^2)/(mv1p1^2*w1) + ((20*I)*N*v1^3)/(mv1p1^2*w1) + 
     ((2*I)*N*v1^4)/(mv1p1^2*w1) - (((2*I)/3)*N*v1^5)/(mv1p1^2*w1))*
    Log[mu1p1] + Pi^2*((4*mv1p1*N)/9 + (4*N*u1)/9 + 
     (8*N)/(9*u1*(-1 + v1)^3) - (4*N*u1*v1)/9 - 
     (16*N*v1)/(9*u1*(-1 + v1)^3) - (8*N*v1)/(9*u1^2*(-1 + v1)^2) + 
     (8*N*v1^2)/9 + (8*N*v1^2)/(3*u1*(-1 + v1)^3) - 
     (4*N*v1^3)/(3*(-1 + v1)^2*w1^2) + (4*N*v1^4)/(3*(-1 + v1)^2*w1^2) - 
     (4*N*v1^5)/(3*(-1 + v1)^2*w1^2) + (4*N*v1^6)/(9*(-1 + v1)^2*w1^2) + 
     (4*N*v1^2)/((-1 + v1)^3*w1) - (64*N*v1^3)/(9*(-1 + v1)^3*w1) + 
     (80*N*v1^4)/(9*(-1 + v1)^3*w1) - (16*N*v1^5)/(3*(-1 + v1)^3*w1) + 
     (4*N*v1^6)/(3*(-1 + v1)^3*w1))*Log[mu1p1] + 
   Pi^2*(1/(3*N) + (5*N)/6 + 2/(3*N*w1^2) + (11*mv1p1*N)/(3*w1^2) - 
     (2*v1)/(3*N*w1^2) - 2/(3*N*w1) - (11*N)/(3*w1) + v1/(3*N*w1) + 
     (5*N*v1)/(6*w1))*Log[mu1p1]^2 + 
   Pi*(((-2*I)/3)*N + ((I/3)*N)/(mv1p1^3*u1) + (I/3)*mv1p1*N*u1 - 
     (I/3)*N*v1 + ((I/3)*N*v1)/(mv1p1^2*u1^2) - (((2*I)/3)*N*v1)/
      (mv1p1^3*u1) + ((2*I)/3)*N*v1^2 + (I*N*v1^2)/(mv1p1^3*u1) + 
     (I*N*v1^4)/(mv1p1^2*w1^2) - (I*N*v1^5)/(mv1p1^2*w1^2) + 
     ((I/3)*N*v1^6)/(mv1p1^2*w1^2) + (((10*I)/3)*N*v1^3)/(mv1p1^3*w1) - 
     (((17*I)/3)*N*v1^4)/(mv1p1^3*w1) + ((4*I)*N*v1^5)/(mv1p1^3*w1) - 
     (I*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]^2 + 
   Pi*(((2*I)/3)/N + ((5*I)/3)*N + ((4*I)/3)/(N*w1^2) + 
     (((22*I)/3)*mv1p1*N)/w1^2 - (((4*I)/3)*v1)/(N*w1^2) - ((4*I)/3)/(N*w1) - 
     (((22*I)/3)*N)/w1 + (((2*I)/3)*v1)/(N*w1) + (((5*I)/3)*N*v1)/w1)*
    Log[mu1p1]^3 + ((-2*N)/9 + N/(9*mv1p1^3*u1) + (mv1p1*N*u1)/9 - (N*v1)/9 + 
     (N*v1)/(9*mv1p1^2*u1^2) - (2*N*v1)/(9*mv1p1^3*u1) + (2*N*v1^2)/9 + 
     (N*v1^2)/(3*mv1p1^3*u1) + (N*v1^4)/(3*mv1p1^2*w1^2) - 
     (N*v1^5)/(3*mv1p1^2*w1^2) + (N*v1^6)/(9*mv1p1^2*w1^2) + 
     (10*N*v1^3)/(9*mv1p1^3*w1) - (17*N*v1^4)/(9*mv1p1^3*w1) + 
     (4*N*v1^5)/(3*mv1p1^3*w1) - (N*v1^6)/(3*mv1p1^3*w1))*Log[mu1p1]^3 + 
   (-2/(3*N) - (5*N)/3 - 4/(3*N*w1^2) - (22*mv1p1*N)/(3*w1^2) + 
     (4*v1)/(3*N*w1^2) + 4/(3*N*w1) + (22*N)/(3*w1) - (2*v1)/(3*N*w1) - 
     (5*N*v1)/(3*w1))*Log[mu1p1]^4 + Pi^2*(N/(3*w1^2) - (mv1p1*N)/(3*w1^2) - 
     (N*v1)/(3*w1^2) - (N*v1^3)/(9*w1^2) + (mv1p1*N*v1^3)/(9*w1^2) + 
     (N*v1^4)/(9*w1^2))*Log[mv1p1] + 
   Pi^3*((-1/2*I)/N - (I/2)*N - ((2*I)/3)/(N*w1^2) - 
     (((13*I)/6)*mv1p1*N)/w1^2 + (((2*I)/3)*v1)/(N*w1^2) + I/(N*w1) + 
     ((2*I)*N)/w1 - ((I/2)*v1)/(N*w1) - ((I/2)*N*v1)/w1)*Log[mv1p1] + 
   Pi^2*(-4/(3*N) - (8*N)/3 - 7/(3*N*w1^2) - (25*mv1p1*N)/(2*w1^2) + 
     (7*v1)/(3*N*w1^2) + 8/(3*N*w1) + (37*N)/(3*w1) - (4*v1)/(3*N*w1) - 
     (8*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1] + 
   Pi*(I/N + ((5*I)/2)*N + (2*I)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - 
     ((2*I)*v1)/(N*w1^2) - (2*I)/(N*w1) - ((11*I)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*Log[mv1p1] + 
   (1/(3*N) + (5*N)/6 + 2/(3*N*w1^2) + (11*mv1p1*N)/(3*w1^2) - 
     (2*v1)/(3*N*w1^2) - 2/(3*N*w1) - (11*N)/(3*w1) + v1/(3*N*w1) + 
     (5*N*v1)/(6*w1))*Log[mu1p1]^3*Log[mv1p1] + 
   Pi*(I/N + ((5*I)/2)*N + (2*I)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - 
     ((2*I)*v1)/(N*w1^2) - (2*I)/(N*w1) - ((11*I)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]^2 + 
   (N^(-1) + (5*N)/2 + 2/(N*w1^2) + (11*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     2/(N*w1) - (11*N)/w1 + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]^2*
    Log[mv1p1]^2 + Pi*(I/N + I*N + ((4*I)/3)/(N*w1^2) + 
     (((13*I)/3)*mv1p1*N)/w1^2 - (((4*I)/3)*v1)/(N*w1^2) - (2*I)/(N*w1) - 
     ((4*I)*N)/w1 + (I*v1)/(N*w1) + (I*N*v1)/w1)*Log[mv1p1]^3 + 
   (4/(3*N) + (10*N)/3 + 8/(3*N*w1^2) + (44*mv1p1*N)/(3*w1^2) - 
     (8*v1)/(3*N*w1^2) - 8/(3*N*w1) - (44*N)/(3*w1) + (4*v1)/(3*N*w1) + 
     (10*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1]^3 + 
   Pi^3*((I/3)/N + ((3*I)/2)*N + ((2*I)/3)/(N*w1^2) + ((5*I)*mv1p1*N)/w1^2 - 
     (((2*I)/3)*v1)/(N*w1^2) - ((2*I)/3)/(N*w1) - ((5*I)*N)/w1 + 
     ((I/3)*v1)/(N*w1) + (((3*I)/2)*N*v1)/w1)*Log[mw1p1] + 
   Pi^2*((11*N)/18 - Nf/3 - (4*N)/(3*mv1p1^3*u1) - (5*mv1p1*N*u1)/9 - 
     v1/(6*N) + (7*v1)/(6*mw1p1*N) - (17*N*v1)/18 - (8*N*v1)/(3*mw1p1) - 
     (4*N*v1)/(3*mv1p1^2*u1^2) + (13*N*v1)/(3*mv1p1^3*u1) + (5*N*v1^2)/9 + 
     (5*N*v1^2)/(3*mv1p1^2*u1^2) - (22*N*v1^2)/(3*mv1p1^3*u1) - 
     (5*N*v1^3)/(3*mv1p1^2*u1^2) + (35*N*v1^3)/(9*mv1p1^3*u1) + 
     (5*N*v1^4)/(9*mv1p1^2*u1^2) - (10*N*v1^4)/(9*mv1p1^3*u1) + 
     (5*N)/(mv1p1^2*w1^2) - (2*Nf)/(3*w1^2) - (15*N*v1)/(mv1p1^2*w1^2) + 
     (2*Nf*v1)/(3*w1^2) + (15*N*v1^2)/(mv1p1^2*w1^2) - 
     (52*N*v1^3)/(9*mv1p1^2*w1^2) - 4/(3*N*w1) + (8*N)/(9*mv1p1^3*w1) + 
     (2*Nf)/(3*w1) + (4*v1)/(3*N*w1) - (79*N*v1)/(9*mv1p1^3*w1) - 
     (Nf*v1)/(3*w1) + (56*N*v1^2)/(3*mv1p1^3*w1) - 
     (53*N*v1^3)/(3*mv1p1^3*w1) + (16*N*v1^4)/(3*mv1p1^3*w1))*Log[mw1p1] + 
   Pi*((-I)/N + ((5*I)/2)/(mv1p1*N) + ((51*I)/4)*N + (((5*I)/4)*N)/mv1p1 - 
     (I*u1)/(mv1p1^2*N) + ((4*I)*u1)/(mv1p1*N) - (11*I)*N*u1 - 
     (((9*I)/2)*N*u1)/mv1p1^2 + ((8*I)*N*u1)/mv1p1 + ((I/2)*u1^2)/N - 
     (I*u1^2)/(mv1p1^2*N) + ((I/2)*u1^2)/(mv1p1*N) + ((5*I)/2)*N*u1^2 - 
     (((9*I)/2)*N*u1^2)/mv1p1^2 + (((9*I)/4)*N*u1^2)/mv1p1 - (I*v1)/N - 
     (I*v1)/(mw1p1*N) - ((10*I)/3)*N*v1 - (((17*I)/2)*N*v1)/mw1p1 - 
     ((2*I)*N*v1)/(mv1p1^2*u1) + ((I/2)*u1*v1)/N + ((7*I)/2)*N*u1*v1 - 
     ((2*I)/3)*N*v1^2 + ((2*I)*N*v1^2)/(mv1p1^2*u1) - 
     (((2*I)/3)*N*v1^3)/(mv1p1^2*u1) - (3*I)/(N*w1^2) - 
     (((51*I)/2)*N)/(mv1p1*w1^2) + ((3*I)*v1)/(N*w1^2) + 
     ((51*I)*N*v1)/(mv1p1*w1^2) - (((53*I)/2)*N*v1^2)/(mv1p1*w1^2) + 
     (I*N*v1^3)/(mv1p1*w1^2) - (((2*I)/3)*N*v1^4)/(mv1p1*w1^2) + I/(N*w1) + 
     ((18*I)*N)/(mv1p1^2*w1) - (((3*I)/2)*v1)/(N*w1) - 
     (((491*I)/12)*N*v1)/(mv1p1^2*w1) + (((167*I)/6)*N*v1^2)/(mv1p1^2*w1) - 
     (((33*I)/4)*N*v1^3)/(mv1p1^2*w1) + (((10*I)/3)*N*v1^4)/(mv1p1^2*w1) - 
     (((2*I)/3)*N*v1^5)/(mv1p1^2*w1))*Log[mw1p1] + 
   Pi^2*(-N^(-1) - (13*N)/6 - 5/(3*N*w1^2) - (19*mv1p1*N)/(2*w1^2) + 
     (5*v1)/(3*N*w1^2) + 2/(N*w1) + (28*N)/(3*w1) - v1/(N*w1) - 
     (13*N*v1)/(6*w1))*Log[mu1p1]*Log[mw1p1] + 
   Pi*((-I)/N - ((5*I)/2)*N - (2*I)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + (2*I)/(N*w1) + ((11*I)*N)/w1 - (I*v1)/(N*w1) - 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1] + 
   (7/(3*N) + (35*N)/6 + 14/(3*N*w1^2) + (77*mv1p1*N)/(3*w1^2) - 
     (14*v1)/(3*N*w1^2) - 14/(3*N*w1) - (77*N)/(3*w1) + (7*v1)/(3*N*w1) + 
     (35*N*v1)/(6*w1))*Log[mu1p1]^3*Log[mw1p1] + 
   Pi*(((3*I)/2)/N + ((3*I)/2)*N + (2*I)/(N*w1^2) + 
     (((13*I)/2)*mv1p1*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - (3*I)/(N*w1) - 
     ((6*I)*N)/w1 + (((3*I)/2)*v1)/(N*w1) + (((3*I)/2)*N*v1)/w1)*Log[mv1p1]^2*
    Log[mw1p1] + Pi^2*(-1/2*1/N + N/6 - 2/(3*N*w1^2) + N/(3*w1^2) - 
     u1/(3*N*w1^2) + (2*v1)/(3*N*w1^2) - (N*v1)/(3*w1^2) + 2/(3*N*w1) - 
     N/(3*w1) - v1/(2*N*w1) + (N*v1)/(6*w1))*Log[mw1p1]^2 + 
   Pi*(((-9*I)/4)/N - ((7*I)/3)*N - (I/3)*mv1p1*N*u1 - ((I/4)*v1)/N - 
     ((I/2)*v1)/(mw1p1*N) - ((5*I)/12)*N*v1 - ((4*I)*N*v1)/mw1p1 + 
     (I*N*v1)/(mv1p1^3*u1) + (I/3)*N*v1^2 + (I*N*v1^2)/(mv1p1^2*u1^2) - 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) - (I*N*v1^3)/(mv1p1^2*u1^2) + 
     (((7*I)/3)*N*v1^3)/(mv1p1^3*u1) + ((I/3)*N*v1^4)/(mv1p1^2*u1^2) - 
     (((2*I)/3)*N*v1^4)/(mv1p1^3*u1) + (((3*I)/4)*N)/(mv1p1^2*w1^2) - 
     (((9*I)/4)*N*v1)/(mv1p1^2*w1^2) + (((9*I)/4)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((5*I)/12)*N*v1^3)/(mv1p1^2*w1^2) + (((5*I)/2)*mv1p1)/(N*w1) + 
     (((35*I)/6)*N)/(mv1p1^3*w1) - (((311*I)/12)*N*v1)/(mv1p1^3*w1) + 
     (((175*I)/4)*N*v1^2)/(mv1p1^3*w1) - (((127*I)/4)*N*v1^3)/(mv1p1^3*w1) + 
     (((35*I)/4)*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]^2 + 
   Pi*((-I)/N - ((5*I)/2)*N - (2*I)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + (2*I)/(N*w1) + ((11*I)*N)/w1 - (I*v1)/(N*w1) - 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2 + 
   (3/N + (15*N)/2 + 6/(N*w1^2) + (33*mv1p1*N)/w1^2 - (6*v1)/(N*w1^2) - 
     6/(N*w1) - (33*N)/w1 + (3*v1)/(N*w1) + (15*N*v1)/(2*w1))*Log[mu1p1]^2*
    Log[mw1p1]^2 + Pi*(((3*I)/2)/N + ((3*I)/2)*N + (2*I)/(N*w1^2) + 
     (((13*I)/2)*mv1p1*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - (3*I)/(N*w1) - 
     ((6*I)*N)/w1 + (((3*I)/2)*v1)/(N*w1) + (((3*I)/2)*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]^2 + Pi*(((2*I)/3)/N + (I/3)*N + ((I/3)*mv1p1)/(N*w1^2) + 
     ((I/6)*mv1p1*N)/w1^2 - ((4*I)/3)/(N*w1) + ((I/3)*N)/w1 + 
     (((2*I)/3)*v1)/(N*w1) + ((I/3)*N*v1)/w1)*Log[mw1p1]^3 + 
   (3/(4*N) + (7*N)/9 + (mv1p1*N*u1)/9 + v1/(12*N) + v1/(6*mw1p1*N) + 
     (5*N*v1)/36 + (4*N*v1)/(3*mw1p1) - (N*v1)/(3*mv1p1^3*u1) - (N*v1^2)/9 - 
     (N*v1^2)/(3*mv1p1^2*u1^2) + (2*N*v1^2)/(3*mv1p1^3*u1) + 
     (N*v1^3)/(3*mv1p1^2*u1^2) - (7*N*v1^3)/(9*mv1p1^3*u1) - 
     (N*v1^4)/(9*mv1p1^2*u1^2) + (2*N*v1^4)/(9*mv1p1^3*u1) - 
     N/(4*mv1p1^2*w1^2) + (3*N*v1)/(4*mv1p1^2*w1^2) - 
     (3*N*v1^2)/(4*mv1p1^2*w1^2) + (5*N*v1^3)/(36*mv1p1^2*w1^2) - 
     (5*mv1p1)/(6*N*w1) - (35*N)/(18*mv1p1^3*w1) + 
     (311*N*v1)/(36*mv1p1^3*w1) - (175*N*v1^2)/(12*mv1p1^3*w1) + 
     (127*N*v1^3)/(12*mv1p1^3*w1) - (35*N*v1^4)/(12*mv1p1^3*w1))*
    Log[mw1p1]^3 + (5/(3*N) + (23*N)/6 + 3/(N*w1^2) + 
     (101*mv1p1*N)/(6*w1^2) - (3*v1)/(N*w1^2) - 10/(3*N*w1) - (50*N)/(3*w1) + 
     (5*v1)/(3*N*w1) + (23*N*v1)/(6*w1))*Log[mu1p1]*Log[mw1p1]^3 + 
   (3/(8*N) + (5*N)/24 + 1/(2*N*w1^2) + (31*mv1p1*N)/(24*w1^2) - 
     v1/(2*N*w1^2) - 3/(4*N*w1) - (7*N)/(6*w1) + (3*v1)/(8*N*w1) + 
     (5*N*v1)/(24*w1))*Log[mw1p1]^4 + 
   Pi^3*((-1/3*I)/N - ((5*I)/6)*N - ((2*I)/3)/(N*w1^2) - 
     (((11*I)/3)*mv1p1*N)/w1^2 + (((2*I)/3)*v1)/(N*w1^2) + ((2*I)/3)/(N*w1) + 
     (((11*I)/3)*N)/w1 - ((I/3)*v1)/(N*w1) - (((5*I)/6)*N*v1)/w1)*Log[u1] + 
   Pi*(I/N - ((245*I)/12)*N + (((4*I)/3)*N)/mw1p1 - 
     (((4*I)/3)*N)/(mv1p1*u1) - ((3*I)*u1)/(mv1p1*N) + (11*I)*N*u1 - 
     (((7*I)/2)*N*u1)/mv1p1 - ((I/2)*u1^2)/N + (I*u1^2)/(mv1p1^2*N) - 
     ((I/2)*u1^2)/(mv1p1*N) - ((5*I)/2)*N*u1^2 + (((9*I)/2)*N*u1^2)/mv1p1^2 - 
     (((9*I)/4)*N*u1^2)/mv1p1 + (I*v1)/N - ((2*I)*v1)/(mw1p1*N) + 
     (4*I)*N*v1 - ((2*I)*N*v1)/mw1p1^2 + (((79*I)/12)*N*v1)/mw1p1 + 
     (((4*I)/3)*N*v1)/(mv1p1*u1) - ((I/2)*u1*v1)/N - ((7*I)/2)*N*u1*v1 + 
     ((2*I)/3)*N*v1^2 - (((2*I)/3)*N*v1^2)/(mv1p1*u1) + (2*I)/(N*w1) + 
     (((15*I)/2)*N)/(mv1p1*w1) - ((2*I)*v1)/(N*w1) - 
     ((15*I)*N*v1)/(mv1p1*w1) + (((37*I)/6)*N*v1^2)/(mv1p1*w1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1) - (((2*I)/3)*N*v1^4)/(mv1p1*w1))*Log[u1] + 
   Pi^2*(-N^(-1) - 1/(mv1p1*N) - (157*N)/36 - (7*N)/(12*mv1p1) + 
     (4*N)/(3*mw1p1) - N/(9*mv1p1^3*u1) + u1/(2*mv1p1^2*N) - u1/(2*mv1p1*N) + 
     (7*N*u1)/(12*mv1p1^2) - (7*N*u1)/(12*mv1p1) - (2*mv1p1*N*u1)/9 - 
     u1^2/(6*mv1p1^3*N) + u1^2/(6*mv1p1^2*N) - (3*N*u1^2)/(4*mv1p1^3) + 
     (3*N*u1^2)/(4*mv1p1^2) - v1/(4*N) + (3*v1)/(4*mw1p1*N) - (31*N*v1)/36 + 
     (2*N*v1)/(3*mw1p1^2) - (N*v1)/(2*mw1p1) - (N*v1)/(9*mv1p1^2*u1^2) + 
     (2*N*v1)/(9*mv1p1^3*u1) - (4*N*v1^2)/9 - (N*v1^2)/(3*mv1p1^3*u1) - 
     (23*N)/(36*w1^2) - (7*N)/(12*mv1p1^2*w1^2) + (23*N*v1)/(36*w1^2) + 
     (7*N*v1)/(4*mv1p1^2*w1^2) - (7*N*v1^2)/(4*mv1p1^2*w1^2) + 
     (N*v1^3)/(9*w1^2) + (7*N*v1^3)/(12*mv1p1^2*w1^2) - (N*v1^4)/(9*w1^2) - 
     (N*v1^4)/(3*mv1p1^2*w1^2) + (N*v1^5)/(3*mv1p1^2*w1^2) - 
     (N*v1^6)/(9*mv1p1^2*w1^2) + 4/(3*N*w1) + (28*N)/(3*w1) + 
     (2*N)/(9*mv1p1^3*w1) - (89*N*v1)/(12*w1) - (19*N*v1)/(36*mv1p1^3*w1) + 
     (N*v1^2)/(3*w1) + (N*v1^2)/(4*mv1p1^3*w1) - (N*v1^3)/(3*w1) - 
     (11*N*v1^3)/(12*mv1p1^3*w1) + (7*N*v1^4)/(4*mv1p1^3*w1) - 
     (4*N*v1^5)/(3*mv1p1^3*w1) + (N*v1^6)/(3*mv1p1^3*w1))*Log[u1] + 
   Pi^2*(5/(3*N) + (7*N)/2 + 3/(N*w1^2) + (97*mv1p1*N)/(6*w1^2) - 
     (3*v1)/(N*w1^2) - 10/(3*N*w1) - (16*N)/w1 + (5*v1)/(3*N*w1) + 
     (7*N*v1)/(2*w1))*Log[mu1p1]*Log[u1] + 
   Pi*((((2*I)/3)*N)/(mv1p1^3*u1) - ((2*I)/3)*mv1p1*N*u1 + ((2*I)/3)*N*v1 + 
     (((2*I)/3)*N*v1)/(mv1p1^2*u1^2) - (((4*I)/3)*N*v1)/(mv1p1^3*u1) - 
     ((4*I)/3)*N*v1^2 + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - ((2*I)*N*v1^4)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1^5)/(mv1p1^2*w1^2) - (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^2) + 
     ((4*I)*N*v1^2)/(mv1p1^3*w1) - (((28*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     (((38*I)/3)*N*v1^4)/(mv1p1^3*w1) - ((8*I)*N*v1^5)/(mv1p1^3*w1) + 
     ((2*I)*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1] + 
   (-4/(3*N) - (10*N)/3 - 8/(3*N*w1^2) - (44*mv1p1*N)/(3*w1^2) + 
     (8*v1)/(3*N*w1^2) + 8/(3*N*w1) + (44*N)/(3*w1) - (4*v1)/(3*N*w1) - 
     (10*N*v1)/(3*w1))*Log[mu1p1]^3*Log[u1] + 
   Pi^2*(-3/(2*N) - (3*N)/2 - 2/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 
     (2*v1)/(N*w1^2) + 3/(N*w1) + (6*N)/w1 - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[mv1p1]*Log[u1] + 
   Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1] + 
   Pi*(((-3*I)/2)/N - ((3*I)/2)*N - (2*I)/(N*w1^2) - 
     (((13*I)/2)*mv1p1*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + (3*I)/(N*w1) + 
     ((6*I)*N)/w1 - (((3*I)/2)*v1)/(N*w1) - (((3*I)/2)*N*v1)/w1)*Log[mv1p1]^2*
    Log[u1] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]^2*Log[u1] + 
   (N^(-1) + N + 4/(3*N*w1^2) + (13*mv1p1*N)/(3*w1^2) - (4*v1)/(3*N*w1^2) - 
     2/(N*w1) - (4*N)/w1 + v1/(N*w1) + (N*v1)/w1)*Log[mv1p1]^3*Log[u1] + 
   Pi^2*(2/(3*N) + (4*N)/3 + (2*mv1p1)/(3*N*w1^2) + (5*mv1p1*N)/w1^2 - 
     4/(3*N*w1) - (14*N)/(3*w1) + (2*v1)/(3*N*w1) + (4*N*v1)/(3*w1))*
    Log[mw1p1]*Log[u1] + Pi*(((-3*I)/2)/N + (I/3)*mv1p1*N + 
     (((4*I)/3)*N)/(mv1p1^3*u1) + ((2*I)/3)*mv1p1*N*u1 - 
     (((3*I)/2)*v1)/(mw1p1*N) + ((2*I)/3)*mv1p1*N*v1 + ((4*I)*N*v1)/mw1p1 + 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1^2) - (((14*I)/3)*N*v1)/(mv1p1^3*u1) - 
     ((2*I)*N*v1^2)/(mv1p1^2*u1^2) + ((8*I)*N*v1^2)/(mv1p1^3*u1) + 
     ((2*I)*N*v1^3)/(mv1p1^2*u1^2) - (((14*I)/3)*N*v1^3)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^4)/(mv1p1^2*u1^2) + (((4*I)/3)*N*v1^4)/(mv1p1^3*u1) - 
     (((3*I)/2)*N)/(mv1p1^2*w1^2) + (((9*I)/2)*N*v1)/(mv1p1^2*w1^2) - 
     (((9*I)/2)*N*v1^2)/(mv1p1^2*w1^2) + (((13*I)/6)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((3*I)*mv1p1)/(N*w1) - (((11*I)/3)*N)/(mv1p1^3*w1) + 
     (((55*I)/3)*N*v1)/(mv1p1^3*w1) - ((31*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((73*I)/3)*N*v1^3)/(mv1p1^3*w1) - (((20*I)/3)*N*v1^4)/(mv1p1^3*w1))*
    Log[mw1p1]*Log[u1] + (-N^(-1) + 5/(2*mv1p1*N) + (51*N)/4 + 
     (5*N)/(4*mv1p1) - u1/(mv1p1^2*N) + (4*u1)/(mv1p1*N) - 11*N*u1 - 
     (9*N*u1)/(2*mv1p1^2) + (8*N*u1)/mv1p1 + u1^2/(2*N) - u1^2/(mv1p1^2*N) + 
     u1^2/(2*mv1p1*N) + (5*N*u1^2)/2 - (9*N*u1^2)/(2*mv1p1^2) + 
     (9*N*u1^2)/(4*mv1p1) - v1/N - v1/(mw1p1*N) - (10*N*v1)/3 - 
     (17*N*v1)/(2*mw1p1) - (2*N*v1)/(mv1p1^2*u1) + (u1*v1)/(2*N) + 
     (7*N*u1*v1)/2 - (2*N*v1^2)/3 + (2*N*v1^2)/(mv1p1^2*u1) - 
     (2*N*v1^3)/(3*mv1p1^2*u1) - 3/(N*w1^2) - (51*N)/(2*mv1p1*w1^2) + 
     (3*v1)/(N*w1^2) + (51*N*v1)/(mv1p1*w1^2) - (53*N*v1^2)/(2*mv1p1*w1^2) + 
     (N*v1^3)/(mv1p1*w1^2) - (2*N*v1^4)/(3*mv1p1*w1^2) + 1/(N*w1) + 
     (18*N)/(mv1p1^2*w1) - (3*v1)/(2*N*w1) - (491*N*v1)/(12*mv1p1^2*w1) + 
     (167*N*v1^2)/(6*mv1p1^2*w1) - (33*N*v1^3)/(4*mv1p1^2*w1) + 
     (10*N*v1^4)/(3*mv1p1^2*w1) - (2*N*v1^5)/(3*mv1p1^2*w1))*Log[mw1p1]*
    Log[u1] + Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + 
     ((22*I)*mv1p1*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - 
     ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((5*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1] + (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mu1p1]^2*Log[mw1p1]*Log[u1] + 
   (3/(2*N) + (3*N)/2 + 2/(N*w1^2) + (13*mv1p1*N)/(2*w1^2) - 
     (2*v1)/(N*w1^2) - 3/(N*w1) - (6*N)/w1 + (3*v1)/(2*N*w1) + 
     (3*N*v1)/(2*w1))*Log[mv1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*(((3*I)/2)/N + I*N + (3*I)/(N*w1^2) + ((8*I)*N)/w1^2 - 
     ((3*I)*v1)/(N*w1^2) - ((8*I)*N*v1)/w1^2 - (3*I)/(N*w1) - ((8*I)*N)/w1 + 
     (((3*I)/2)*v1)/(N*w1) + (I*N*v1)/w1)*Log[mw1p1]^2*Log[u1] + 
   (-9/(4*N) - (7*N)/3 - (mv1p1*N*u1)/3 - v1/(4*N) - v1/(2*mw1p1*N) - 
     (5*N*v1)/12 - (4*N*v1)/mw1p1 + (N*v1)/(mv1p1^3*u1) + (N*v1^2)/3 + 
     (N*v1^2)/(mv1p1^2*u1^2) - (2*N*v1^2)/(mv1p1^3*u1) - 
     (N*v1^3)/(mv1p1^2*u1^2) + (7*N*v1^3)/(3*mv1p1^3*u1) + 
     (N*v1^4)/(3*mv1p1^2*u1^2) - (2*N*v1^4)/(3*mv1p1^3*u1) + 
     (3*N)/(4*mv1p1^2*w1^2) - (9*N*v1)/(4*mv1p1^2*w1^2) + 
     (9*N*v1^2)/(4*mv1p1^2*w1^2) - (5*N*v1^3)/(12*mv1p1^2*w1^2) + 
     (5*mv1p1)/(2*N*w1) + (35*N)/(6*mv1p1^3*w1) - 
     (311*N*v1)/(12*mv1p1^3*w1) + (175*N*v1^2)/(4*mv1p1^3*w1) - 
     (127*N*v1^3)/(4*mv1p1^3*w1) + (35*N*v1^4)/(4*mv1p1^3*w1))*Log[mw1p1]^2*
    Log[u1] + (-3/N - (15*N)/2 - 6/(N*w1^2) - (33*mv1p1*N)/w1^2 + 
     (6*v1)/(N*w1^2) + 6/(N*w1) + (33*N)/w1 - (3*v1)/(N*w1) - 
     (15*N*v1)/(2*w1))*Log[mu1p1]*Log[mw1p1]^2*Log[u1] + 
   (3/(2*N) + (3*N)/2 + 2/(N*w1^2) + (13*mv1p1*N)/(2*w1^2) - 
     (2*v1)/(N*w1^2) - 3/(N*w1) - (6*N)/w1 + (3*v1)/(2*N*w1) + 
     (3*N*v1)/(2*w1))*Log[mv1p1]*Log[mw1p1]^2*Log[u1] + 
   ((2*N)/3 + (4*N)/(3*w1^2) - (4*N*v1)/(3*w1^2) - (4*N)/(3*w1) + 
     (2*N*v1)/(3*w1))*Log[mw1p1]^3*Log[u1] + 
   Pi^2*(-1/6*1/N - (3*N)/4 - 1/(3*N*w1^2) - (7*mv1p1*N)/(2*w1^2) + 
     v1/(3*N*w1^2) + 1/(3*N*w1) + (7*N)/(2*w1) - v1/(6*N*w1) - 
     (3*N*v1)/(4*w1))*Log[u1]^2 + Pi*(((9*I)/4)/(mv1p1*N) + ((11*I)/4)*N + 
     (((7*I)/4)*N)/mv1p1 - (((2*I)/3)*N)/mw1p1 - (I/6)*Nf - 
     (((2*I)/3)*N)/(mv1p1^3*u1) - (((3*I)/2)*u1)/(mv1p1^2*N) + 
     (((3*I)/2)*u1)/(mv1p1*N) - (((7*I)/4)*N*u1)/mv1p1^2 + 
     (((7*I)/4)*N*u1)/mv1p1 + ((I/2)*u1^2)/(mv1p1^3*N) - 
     ((I/2)*u1^2)/(mv1p1^2*N) + (((9*I)/4)*N*u1^2)/mv1p1^3 - 
     (((9*I)/4)*N*u1^2)/mv1p1^2 - (I/2)*N*v1 - ((I/3)*N*v1)/mw1p1^2 - 
     (((2*I)/3)*N*v1)/mw1p1 - (((2*I)/3)*N*v1)/(mv1p1^2*u1^2) + 
     (((7*I)/3)*N*v1)/(mv1p1^3*u1) + I*N*v1^2 + (I*N*v1^2)/(mv1p1^2*u1^2) - 
     ((4*I)*N*v1^2)/(mv1p1^3*u1) - (I*N*v1^3)/(mv1p1^2*u1^2) + 
     (((7*I)/3)*N*v1^3)/(mv1p1^3*u1) + ((I/3)*N*v1^4)/(mv1p1^2*u1^2) - 
     (((2*I)/3)*N*v1^4)/(mv1p1^3*u1) + (((10*I)/3)*N)/w1^2 + 
     (((3*I)/4)*N)/(mv1p1^2*w1^2) - ((I/3)*Nf)/w1^2 - 
     (((10*I)/3)*N*v1)/w1^2 - (((9*I)/4)*N*v1)/(mv1p1^2*w1^2) + 
     ((I/3)*Nf*v1)/w1^2 + (((9*I)/4)*N*v1^2)/(mv1p1^2*w1^2) - 
     ((I/3)*N*v1^3)/w1^2 - (((13*I)/12)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((I/3)*N*v1^4)/w1^2 - ((5*I)/2)/(N*w1) - (((32*I)/3)*N)/w1 + 
     (((11*I)/6)*N)/(mv1p1^3*w1) + ((I/3)*Nf)/w1 + (((55*I)/12)*N*v1)/w1 - 
     (((55*I)/6)*N*v1)/(mv1p1^3*w1) - ((I/6)*Nf*v1)/w1 - (I*N*v1^2)/w1 + 
     (((31*I)/2)*N*v1^2)/(mv1p1^3*w1) + (I*N*v1^3)/w1 - 
     (((73*I)/6)*N*v1^3)/(mv1p1^3*w1) + (((10*I)/3)*N*v1^4)/(mv1p1^3*w1))*
    Log[u1]^2 + (1/(4*N) - 5/(4*mv1p1*N) - (263*N)/24 - (5*N)/(8*mv1p1) + 
     Nf/3 + u1/(2*mv1p1^2*N) - (2*u1)/(mv1p1*N) + (11*N*u1)/2 + 
     (9*N*u1)/(4*mv1p1^2) - (4*N*u1)/mv1p1 - u1^2/(4*N) + 
     u1^2/(2*mv1p1^2*N) - u1^2/(4*mv1p1*N) - (5*N*u1^2)/4 + 
     (9*N*u1^2)/(4*mv1p1^2) - (9*N*u1^2)/(8*mv1p1) + v1/(2*N) + (5*N*v1)/3 - 
     (2*N*v1)/(3*mw1p1) + (Nf*v1)/(3*mw1p1) + (N*v1)/(mv1p1^2*u1) - 
     (u1*v1)/(4*N) - (7*N*u1*v1)/4 + (N*v1^2)/3 - (N*v1^2)/(mv1p1^2*u1) + 
     (N*v1^3)/(3*mv1p1^2*u1) + 3/(2*N*w1^2) + (51*N)/(4*mv1p1*w1^2) - 
     (3*v1)/(2*N*w1^2) - (51*N*v1)/(2*mv1p1*w1^2) + 
     (53*N*v1^2)/(4*mv1p1*w1^2) - (N*v1^3)/(2*mv1p1*w1^2) + 
     (N*v1^4)/(3*mv1p1*w1^2) + 1/(2*N*w1) - (9*N)/(mv1p1^2*w1) + 
     (41*mv1p1*N)/(4*w1) - (2*mv1p1*Nf)/(3*w1) - v1/(4*N*w1) + 
     (491*N*v1)/(24*mv1p1^2*w1) - (167*N*v1^2)/(12*mv1p1^2*w1) + 
     (33*N*v1^3)/(8*mv1p1^2*w1) - (5*N*v1^4)/(3*mv1p1^2*w1) + 
     (N*v1^5)/(3*mv1p1^2*w1))*Log[u1]^2 + 
   Pi*((-I)/N - ((5*I)/2)*N - (2*I)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + (2*I)/(N*w1) + ((11*I)*N)/w1 - (I*v1)/(N*w1) - 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]*Log[u1]^2 + 
   (N/2 + N/w1^2 - (N*v1)/w1^2 - N/w1 + (N*v1)/(2*w1))*Log[mu1p1]^2*
    Log[u1]^2 + (-3/(2*N) - (3*N)/2 - 2/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 
     (2*v1)/(N*w1^2) + 3/(N*w1) + (6*N)/w1 - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[mv1p1]^2*Log[u1]^2 + 
   Pi*(((-5*I)/2)/N - ((5*I)/2)*N - (3*I)/(N*w1^2) - ((12*I)*mv1p1*N)/w1^2 + 
     ((3*I)*v1)/(N*w1^2) + (5*I)/(N*w1) + ((11*I)*N)/w1 - 
     (((5*I)/2)*v1)/(N*w1) - (((5*I)/2)*N*v1)/w1)*Log[mw1p1]*Log[u1]^2 + 
   (-9/(4*N) + N/6 - Nf/3 - v1/(4*N) - v1/(2*mw1p1*N) - (3*N*v1)/4 + 
     (15*mv1p1*N)/(4*w1^2) - (2*Nf)/(3*w1^2) + (2*Nf*v1)/(3*w1^2) + 
     (5*mv1p1)/(2*N*w1) - (5*N)/(6*w1) + (2*Nf)/(3*w1) - (19*N*v1)/(12*w1) - 
     (Nf*v1)/(3*w1))*Log[mw1p1]*Log[u1]^2 + 
   (N^(-1) + (7*N)/2 + 3/(N*w1^2) + (31*mv1p1*N)/(2*w1^2) - (3*v1)/(N*w1^2) - 
     2/(N*w1) - (16*N)/w1 + v1/(N*w1) + (7*N*v1)/(2*w1))*Log[mu1p1]*
    Log[mw1p1]*Log[u1]^2 + (3/(4*N) - N/4 + 1/(N*w1^2) + 
     (5*mv1p1*N)/(4*w1^2) - v1/(N*w1^2) - 3/(2*N*w1) - N/w1 + 
     (3*v1)/(4*N*w1) - (N*v1)/(4*w1))*Log[mw1p1]^2*Log[u1]^2 + 
   Pi*(((2*I)/3)/N + ((2*I)/3)*N + ((I/3)*mv1p1)/(N*w1^2) + 
     (((17*I)/6)*mv1p1*N)/w1^2 - ((4*I)/3)/(N*w1) - (((7*I)/3)*N)/w1 + 
     (((2*I)/3)*v1)/(N*w1) + (((2*I)/3)*N*v1)/w1)*Log[u1]^3 + 
   (3/(2*N) + 3/(4*mv1p1*N) + (2*N)/3 + (7*N)/(12*mv1p1) + Nf/6 - 
     u1/(2*mv1p1^2*N) + u1/(2*mv1p1*N) - (7*N*u1)/(12*mv1p1^2) + 
     (7*N*u1)/(12*mv1p1) + (2*mv1p1*N*u1)/9 + u1^2/(6*mv1p1^3*N) - 
     u1^2/(6*mv1p1^2*N) + (3*N*u1^2)/(4*mv1p1^3) - (3*N*u1^2)/(4*mv1p1^2) + 
     v1/(6*N) + v1/(3*mw1p1*N) + (5*N*v1)/18 + (3*N*v1)/(2*mw1p1) - 
     (N*v1)/(3*mv1p1^3*u1) + (N*v1^2)/9 - (N*v1^2)/(3*mv1p1^2*u1^2) + 
     (2*N*v1^2)/(3*mv1p1^3*u1) + (N*v1^3)/(3*mv1p1^2*u1^2) - 
     (7*N*v1^3)/(9*mv1p1^3*u1) - (N*v1^4)/(9*mv1p1^2*u1^2) + 
     (2*N*v1^4)/(9*mv1p1^3*u1) - (25*N)/(18*w1^2) - N/(4*mv1p1^2*w1^2) + 
     Nf/(3*w1^2) + (25*N*v1)/(18*w1^2) + (3*N*v1)/(4*mv1p1^2*w1^2) - 
     (Nf*v1)/(3*w1^2) - (3*N*v1^2)/(4*mv1p1^2*w1^2) - (N*v1^3)/(9*w1^2) + 
     (5*N*v1^3)/(36*mv1p1^2*w1^2) + (N*v1^4)/(9*w1^2) - 5/(2*N*w1) - 
     (7*N)/(6*w1) - (35*N)/(18*mv1p1^3*w1) - Nf/(3*w1) + (5*v1)/(3*N*w1) + 
     (3*N*v1)/(4*w1) + (311*N*v1)/(36*mv1p1^3*w1) + (Nf*v1)/(6*w1) - 
     (N*v1^2)/(3*w1) - (175*N*v1^2)/(12*mv1p1^3*w1) + (N*v1^3)/(3*w1) + 
     (127*N*v1^3)/(12*mv1p1^3*w1) - (35*N*v1^4)/(12*mv1p1^3*w1))*Log[u1]^3 + 
   (N^(-1) + (3*N)/2 + 4/(3*N*w1^2) + (22*mv1p1*N)/(3*w1^2) - 
     (4*v1)/(3*N*w1^2) - 2/(N*w1) - (7*N)/w1 + v1/(N*w1) + (3*N*v1)/(2*w1))*
    Log[mu1p1]*Log[u1]^3 + (-N^(-1) - N - 4/(3*N*w1^2) - 
     (13*mv1p1*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 2/(N*w1) + (4*N)/w1 - 
     v1/(N*w1) - (N*v1)/w1)*Log[mv1p1]*Log[u1]^3 + 
   (-3/(2*N) - (3*N)/2 - 2/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 
     (2*v1)/(N*w1^2) + 3/(N*w1) + (6*N)/w1 - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[mw1p1]*Log[u1]^3 + 
   (11/(24*N) + (7*N)/12 + mv1p1/(2*N*w1^2) + (13*mv1p1*N)/(8*w1^2) - 
     11/(12*N*w1) - (17*N)/(12*w1) + (11*v1)/(24*N*w1) + (7*N*v1)/(12*w1))*
    Log[u1]^4 + Pi*((-I)/N + I/(mv1p1*N) - ((29*I)/6)*N + 
     (((31*I)/3)*N)/mv1p1 - (((4*I)/3)*N)/mw1p1 - ((2*I)/3)*Nf - 
     ((I/3)*Nf)/mv1p1 + (((4*I)/3)*N)/(mv1p1*u1) + (I*v1)/(mw1p1^2*N) - 
     ((I/2)*v1)/(mw1p1*N) + (((13*I)/2)*N*v1)/mw1p1^2 - 
     (((25*I)/6)*N*v1)/mw1p1 - (((2*I)/3)*Nf*v1)/mw1p1 - 
     ((11*I)*N)/(mv1p1^2*w1) + ((2*I)*Nf)/w1 - ((2*I)*v1)/(N*w1) + 
     (((83*I)/6)*N*v1)/(mv1p1^2*w1) - (((4*I)/3)*Nf*v1)/w1 + 
     (((20*I)/3)*N*v1^2)/(mv1p1^2*w1) - (((19*I)/2)*N*v1^3)/(mv1p1^2*w1))*
    Log[v1] + Pi^2*(29/(12*N) - 13/(12*mv1p1*N) + (149*N)/18 - 
     (7*N)/(6*mv1p1) - (4*N)/(3*mw1p1) + (5*N)/(3*mv1p1^3*u1) + 
     u1/(mv1p1^2*N) - u1/(mv1p1*N) + (7*N*u1)/(6*mv1p1^2) - 
     (7*N*u1)/(6*mv1p1) - (mv1p1*N*u1)/9 - u1^2/(3*mv1p1^3*N) + 
     u1^2/(3*mv1p1^2*N) - (3*N*u1^2)/(2*mv1p1^3) + (3*N*u1^2)/(2*mv1p1^2) + 
     v1/(2*N) + v1/(2*mw1p1^3*N) - (3*v1)/(2*mw1p1^2*N) + v1/(mw1p1*N) + 
     (47*N*v1)/18 + (9*N*v1)/(4*mw1p1^3) - (29*N*v1)/(12*mw1p1^2) + 
     (55*N*v1)/(12*mw1p1) + (5*N*v1)/(3*mv1p1^2*u1^2) + v1/(12*N*u1) + 
     (5*N*v1)/(12*u1) - (5*N*v1)/(mv1p1^3*u1) - (17*N*v1^2)/9 - 
     (5*N*v1^2)/(3*mv1p1^2*u1^2) + (25*N*v1^2)/(3*mv1p1^3*u1) + 
     (5*N*v1^3)/(3*mv1p1^2*u1^2) - (35*N*v1^3)/(9*mv1p1^3*u1) - 
     (5*N*v1^4)/(9*mv1p1^2*u1^2) + (10*N*v1^4)/(9*mv1p1^3*u1) + 
     (53*N)/(12*w1^2) - (53*N)/(12*mv1p1^2*w1^2) - (53*N*v1)/(12*w1^2) + 
     (53*N*v1)/(4*mv1p1^2*w1^2) - (53*N*v1^2)/(4*mv1p1^2*w1^2) + 
     (5*N*v1^3)/(9*w1^2) + (203*N*v1^3)/(36*mv1p1^2*w1^2) - 
     (5*N*v1^4)/(9*w1^2) - (N*v1^4)/(3*mv1p1^2*w1^2) + 
     (N*v1^5)/(3*mv1p1^2*w1^2) - (N*v1^6)/(9*mv1p1^2*w1^2) - 8/(3*N*w1) - 
     (122*N)/(9*w1) - (10*N)/(9*mv1p1^3*w1) + (3*v1)/(N*w1) + 
     (439*N*v1)/(36*w1) + (335*N*v1)/(36*mv1p1^3*w1) + (5*N*v1^2)/(3*w1) - 
     (211*N*v1^2)/(12*mv1p1^3*w1) - (5*N*v1^3)/(3*w1) + 
     (557*N*v1^3)/(36*mv1p1^3*w1) - (103*N*v1^4)/(36*mv1p1^3*w1) - 
     (4*N*v1^5)/(3*mv1p1^3*w1) + (N*v1^6)/(3*mv1p1^3*w1))*Log[v1] + 
   Pi^2*(1/(3*N) + (5*N)/6 + 2/(3*N*w1^2) + (11*mv1p1*N)/(3*w1^2) - 
     (2*v1)/(3*N*w1^2) - 2/(3*N*w1) - (11*N)/(3*w1) + v1/(3*N*w1) + 
     (5*N*v1)/(6*w1))*Log[mu1p1]*Log[v1] + 
   Pi*(((4*I)/3)*N - (((4*I)/3)*N)/(mv1p1^3*u1) - 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1^2) + (((8*I)/3)*N*v1)/(mv1p1^3*u1) - 
     ((4*I)*N*v1^2)/(mv1p1^3*u1) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((4*I)*N*v1^2)/(mv1p1^3*w1) + (((8*I)/3)*N*v1^3)/(mv1p1^3*w1) - 
     (((4*I)/3)*N*v1^4)/(mv1p1^3*w1))*Log[mu1p1]*Log[v1] + 
   (1/(2*N) + 5/(2*mv1p1*N) + 1/(mw1p1^2*N) - 3/(mw1p1*N) - (147*N)/4 + 
     (5*N)/(4*mv1p1) + (9*N)/(2*mw1p1^2) - (7*N)/(2*mw1p1) - 
     mv1p1/(2*N*u1^2) - (5*N)/(2*mv1p1*u1^2) + (31*N)/(2*mv1p1^2*u1) - 
     (mu1p1*u1)/(mv1p1^2*N) - (2*u1)/(mv1p1*N) + 11*N*u1 - 
     (9*mu1p1*N*u1)/(2*mv1p1^2) + (N*u1)/mv1p1 - u1^2/(2*N) - 
     u1^2/(2*mv1p1*N) - (5*N*u1^2)/2 - (9*N*u1^2)/(4*mv1p1) + 
     1/(2*mw1p1*N*v1) + (9*N)/(4*mw1p1*v1) - 1/(2*N*u1*v1) - 
     (9*N)/(4*mv1p1^2*u1*v1) + v1/N + v1/(mw1p1^2*N) - (5*v1)/(2*mw1p1*N) + 
     (10*N*v1)/3 + (9*N*v1)/(2*mw1p1^2) - (5*N*v1)/(4*mw1p1) + 
     (6*N*v1)/(mv1p1*u1^2) - v1/(N*u1) - (331*N*v1)/(12*mv1p1^2*u1) - 
     (u1*v1)/(2*N) - (7*N*u1*v1)/2 + (2*N*v1^2)/3 - 
     (17*N*v1^2)/(6*mv1p1*u1^2) + (55*N*v1^2)/(3*mv1p1^2*u1) - 
     (10*N*v1^3)/(3*mv1p1^2*u1) - (4*v1)/(N*w1) - (22*N*v1)/(mv1p1^2*w1) + 
     (44*N*v1^2)/(mv1p1^2*w1) - (20*N*v1^3)/(mv1p1^2*w1) - 
     (2*N*v1^4)/(mv1p1^2*w1) + (2*N*v1^5)/(3*mv1p1^2*w1))*Log[mu1p1]*
    Log[v1] + Pi*((-I)/N - ((5*I)/2)*N - (2*I)/(N*w1^2) - 
     ((11*I)*mv1p1*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + (2*I)/(N*w1) + 
     ((11*I)*N)/w1 - (I*v1)/(N*w1) - (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*
    Log[v1] + ((2*N)/3 - N/(3*mv1p1^3*u1) - (mv1p1*N*u1)/3 + (N*v1)/3 - 
     (N*v1)/(3*mv1p1^2*u1^2) + (2*N*v1)/(3*mv1p1^3*u1) - (2*N*v1^2)/3 - 
     (N*v1^2)/(mv1p1^3*u1) - (N*v1^4)/(mv1p1^2*w1^2) + 
     (N*v1^5)/(mv1p1^2*w1^2) - (N*v1^6)/(3*mv1p1^2*w1^2) - 
     (10*N*v1^3)/(3*mv1p1^3*w1) + (17*N*v1^4)/(3*mv1p1^3*w1) - 
     (4*N*v1^5)/(mv1p1^3*w1) + (N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]^2*Log[v1] + 
   (1/(3*N) + (5*N)/6 + 2/(3*N*w1^2) + (11*mv1p1*N)/(3*w1^2) - 
     (2*v1)/(3*N*w1^2) - 2/(3*N*w1) - (11*N)/(3*w1) + v1/(3*N*w1) + 
     (5*N*v1)/(6*w1))*Log[mu1p1]^3*Log[v1] + 
   Pi^2*(-1/3*N + 2/(3*N*w1^2) - (13*mv1p1*N)/(6*w1^2) + u1/(3*N*w1^2) - 
     (2*v1)/(3*N*w1^2) + 1/(3*N*w1) + (5*N)/(3*w1) - (N*v1)/(3*w1))*
    Log[mv1p1]*Log[v1] + Pi*((-1/2*I)/N + I/(mv1p1*N) + ((13*I)/3)*N + 
     ((4*I)*N)/mv1p1 - (I/3)*Nf + ((I/2)*v1)/(N*u1) + ((I/2)*N*v1)/u1 + 
     (((49*I)/6)*mv1p1*N)/w1^2 - (((2*I)/3)*Nf)/w1^2 + 
     (((2*I)/3)*Nf*v1)/w1^2 - (5*I)/(N*w1) - (((53*I)/3)*N)/w1 + 
     (((2*I)/3)*Nf)/w1 + (((11*I)/6)*N*v1)/w1 - ((I/3)*Nf*v1)/w1)*Log[mv1p1]*
    Log[v1] + (3/(2*N) - 1/(mv1p1*N) + 1/(mw1p1^2*N) - 3/(mw1p1*N) - 
     (17*N)/(2*mv1p1) + 2*mv1p1*N + (9*mv1p1*N)/(2*mw1p1^2) - 
     (7*N)/(2*mw1p1) - mv1p1/(2*N*u1^2) - (5*N)/(2*mv1p1*u1^2) + 
     (31*N)/(2*mv1p1^2*u1) + 1/(2*mw1p1*N*v1) + (9*N)/(4*mw1p1*v1) - 
     1/(2*N*u1*v1) - (9*N)/(4*mv1p1^2*u1*v1) - v1/(mw1p1^2*N) + 
     (5*v1)/(2*mw1p1*N) + (5*N*v1)/(4*mw1p1) + (6*N*v1)/(mv1p1*u1^2) - 
     v1/(N*u1) - (331*N*v1)/(12*mv1p1^2*u1) - (17*N*v1^2)/(6*mv1p1*u1^2) + 
     (59*N*v1^2)/(3*mv1p1^2*u1) - (4*N*v1^3)/(mv1p1^2*u1) + 3/(N*w1^2) + 
     (51*N)/(2*mv1p1*w1^2) - (3*v1)/(N*w1^2) - (51*N*v1)/(mv1p1*w1^2) + 
     (53*N*v1^2)/(2*mv1p1*w1^2) - (N*v1^3)/(mv1p1*w1^2) + 
     (2*N*v1^4)/(3*mv1p1*w1^2) - 5/(N*w1) - (33*N)/(mv1p1^2*w1) + 
     (7*v1)/(2*N*w1) + (941*N*v1)/(12*mv1p1^2*w1) - 
     (347*N*v1^2)/(6*mv1p1^2*w1) + (63*N*v1^3)/(4*mv1p1^2*w1) - 
     (2*N*v1^4)/(mv1p1^2*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1] + 
   (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + (2*v1)/(N*w1^2) + 
     2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mu1p1]^2*
    Log[mv1p1]*Log[v1] + (-(N/w1^2) + (mv1p1*N)/w1^2 + (N*v1)/w1^2 + 
     (N*v1^3)/(3*w1^2) - (mv1p1*N*v1^3)/(3*w1^2) - (N*v1^4)/(3*w1^2))*
    Log[mv1p1]^2*Log[v1] + (-N^(-1) - (9*N)/2 - 3/(N*w1^2) - 
     (35*mv1p1*N)/(2*w1^2) + (3*v1)/(N*w1^2) + 2/(N*w1) + (18*N)/w1 - 
     v1/(N*w1) - (9*N*v1)/(2*w1))*Log[mu1p1]*Log[mv1p1]^2*Log[v1] + 
   (-5/(3*N) - 4*N - 3/(N*w1^2) - (101*mv1p1*N)/(6*w1^2) - 
     (2*u1)/(3*N*w1^2) + (3*v1)/(N*w1^2) + 8/(3*N*w1) + (17*N)/w1 - 
     (5*v1)/(3*N*w1) - (4*N*v1)/w1)*Log[mv1p1]^3*Log[v1] + 
   Pi^2*(1/(3*N) - (2*N)/3 - (4*N)/(3*w1^2) + (2*u1)/(3*N*w1^2) + 
     (4*N*v1)/(3*w1^2) + (4*N)/(3*w1) + v1/(3*N*w1) - (2*N*v1)/(3*w1))*
    Log[mw1p1]*Log[v1] + Pi*(((3*I)/2)/N - ((7*I)/3)*N + ((2*I)/3)*Nf - 
     (((4*I)/3)*N)/(mv1p1^3*u1) + (((3*I)/2)*v1)/(mw1p1*N) - 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1^2) + (((8*I)/3)*N*v1)/(mv1p1^3*u1) - 
     ((4*I)*N*v1^2)/(mv1p1^3*u1) - (((17*I)/6)*N)/(mv1p1^2*w1^2) + 
     (((4*I)/3)*Nf)/w1^2 + (((17*I)/2)*N*v1)/(mv1p1^2*w1^2) - 
     (((4*I)/3)*Nf*v1)/w1^2 - (((17*I)/2)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((3*I)/2)*N*v1^3)/(mv1p1^2*w1^2) - ((3*I)*mv1p1)/(N*w1) + 
     (((13*I)/3)*N)/(mv1p1^3*w1) - (((4*I)/3)*Nf)/w1 - 
     (((50*I)/3)*N*v1)/(mv1p1^3*w1) + (((2*I)/3)*Nf*v1)/w1 + 
     ((20*I)*N*v1^2)/(mv1p1^3*w1) - (((38*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     (((7*I)/3)*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*Log[v1] + 
   (N^(-1) - 5/(2*mv1p1*N) - (51*N)/4 - (5*N)/(4*mv1p1) + u1/(mv1p1^2*N) - 
     (4*u1)/(mv1p1*N) + 11*N*u1 + (9*N*u1)/(2*mv1p1^2) - (8*N*u1)/mv1p1 - 
     u1^2/(2*N) + u1^2/(mv1p1^2*N) - u1^2/(2*mv1p1*N) - (5*N*u1^2)/2 + 
     (9*N*u1^2)/(2*mv1p1^2) - (9*N*u1^2)/(4*mv1p1) + v1/N + v1/(mw1p1*N) + 
     (10*N*v1)/3 + (17*N*v1)/(2*mw1p1) + (2*N*v1)/(mv1p1^2*u1) - 
     (u1*v1)/(2*N) - (7*N*u1*v1)/2 + (2*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^2*u1) + 
     (2*N*v1^3)/(3*mv1p1^2*u1) + 3/(N*w1^2) + (51*N)/(2*mv1p1*w1^2) - 
     (3*v1)/(N*w1^2) - (51*N*v1)/(mv1p1*w1^2) + (53*N*v1^2)/(2*mv1p1*w1^2) - 
     (N*v1^3)/(mv1p1*w1^2) + (2*N*v1^4)/(3*mv1p1*w1^2) - 1/(N*w1) - 
     (18*N)/(mv1p1^2*w1) + (3*v1)/(2*N*w1) + (491*N*v1)/(12*mv1p1^2*w1) - 
     (167*N*v1^2)/(6*mv1p1^2*w1) + (33*N*v1^3)/(4*mv1p1^2*w1) - 
     (10*N*v1^4)/(3*mv1p1^2*w1) + (2*N*v1^5)/(3*mv1p1^2*w1))*Log[mw1p1]*
    Log[v1] + (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + 
     (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*
    Log[mu1p1]^2*Log[mw1p1]*Log[v1] + 
   Pi*((-3*I)/N - (3*I)*N - (4*I)/(N*w1^2) - ((13*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (6*I)/(N*w1) + ((12*I)*N)/w1 - ((3*I)*v1)/(N*w1) - 
     ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]*Log[v1] + 
   (-2/N - (7*N)/2 - 4/(N*w1^2) - (13*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (13*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/(2*w1))*Log[mv1p1]^2*
    Log[mw1p1]*Log[v1] + Pi*((-2*I)/N - (I/2)*N - ((2*I)*mv1p1)/(N*w1^2) - 
     ((2*I)*N)/w1^2 + ((2*I)*N*v1)/w1^2 + (4*I)/(N*w1) + (I*N)/w1 - 
     ((2*I)*v1)/(N*w1) - ((I/2)*N*v1)/w1)*Log[mw1p1]^2*Log[v1] + 
   (-N^(-1) - (3*N)/2 - mv1p1/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 2/(N*w1) + 
     (6*N)/w1 - v1/(N*w1) - (3*N*v1)/(2*w1))*Log[mu1p1]*Log[mw1p1]^2*
    Log[v1] + (-2/N - (7*N)/2 - 4/(N*w1^2) - (13*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (13*N)/w1 - (2*v1)/(N*w1) - 
     (7*N*v1)/(2*w1))*Log[mv1p1]*Log[mw1p1]^2*Log[v1] + 
   (-4/(3*N) - N/3 - (4*mv1p1)/(3*N*w1^2) - (4*N)/(3*w1^2) + 
     (4*N*v1)/(3*w1^2) + 8/(3*N*w1) + (2*N)/(3*w1) - (4*v1)/(3*N*w1) - 
     (N*v1)/(3*w1))*Log[mw1p1]^3*Log[v1] + 
   Pi^2*(-1/3*1/N + N/2 - 2/(3*N*w1^2) + N/w1^2 + (2*v1)/(3*N*w1^2) - 
     (N*v1)/w1^2 + 2/(3*N*w1) - N/w1 - v1/(3*N*w1) + (N*v1)/(2*w1))*Log[u1]*
    Log[v1] + Pi*(((-3*I)/2)/(mv1p1*N) - ((25*I)/6)*N + (I*N)/mv1p1 + 
     (((4*I)/3)*N)/mw1p1 + (I/3)*Nf + (((2*I)/3)*N*v1)/mw1p1^2 + 
     ((I/3)*N*v1)/mw1p1 - (((49*I)/6)*mv1p1*N)/w1^2 + (((2*I)/3)*Nf)/w1^2 - 
     (((2*I)/3)*Nf*v1)/w1^2 + (3*I)/(N*w1) + (((20*I)/3)*N)/w1 - 
     (((2*I)/3)*Nf)/w1 - (((23*I)/6)*N*v1)/w1 + ((I/3)*Nf*v1)/w1)*Log[u1]*
    Log[v1] + (-1/2*1/N + 2/(mv1p1*N) + (307*N)/12 - (73*N)/(12*mv1p1) - 
     (4*Nf)/3 + Nf/(3*mv1p1) + (3*u1)/(mv1p1*N) - (37*N*u1)/3 + 
     (2*N*u1)/mv1p1^2 + (17*N*u1)/(6*mv1p1) + u1^2/(2*N) - u1^2/(mv1p1^2*N) + 
     u1^2/(2*mv1p1*N) + (5*N*u1^2)/2 - (9*N*u1^2)/(2*mv1p1^2) + 
     (9*N*u1^2)/(4*mv1p1) - v1/N - (8*N*v1)/3 + (5*N*v1)/mw1p1 - 
     (4*Nf*v1)/(3*mw1p1) - (4*N*v1)/(3*mv1p1^2*u1) + (u1*v1)/(2*N) + 
     (7*N*u1*v1)/2 - (2*N*v1^2)/3 + (4*N*v1^2)/(3*mv1p1^2*u1) - 
     (2*N*v1^3)/(3*mv1p1^2*u1) - 3/(N*w1^2) - (51*N)/(2*mv1p1*w1^2) + 
     (3*v1)/(N*w1^2) + (51*N*v1)/(mv1p1*w1^2) - (53*N*v1^2)/(2*mv1p1*w1^2) + 
     (N*v1^3)/(mv1p1*w1^2) - (2*N*v1^4)/(3*mv1p1*w1^2) + 1/(N*w1) + 
     (7*N)/(mv1p1^2*w1) + (2*Nf)/w1 + v1/(2*N*w1) + 
     (95*N*v1)/(12*mv1p1^2*w1) - (8*Nf*v1)/(3*w1) - 
     (71*N*v1^2)/(2*mv1p1^2*w1) + (199*N*v1^3)/(12*mv1p1^2*w1) + 
     (4*N*v1^4)/(mv1p1^2*w1) - (2*N*v1^5)/(3*mv1p1^2*w1))*Log[u1]*Log[v1] + 
   ((-2*N)/(3*mv1p1^3*u1) + (2*mv1p1*N*u1)/3 - (2*N*v1)/3 - 
     (2*N*v1)/(3*mv1p1^2*u1^2) + (4*N*v1)/(3*mv1p1^3*u1) + (4*N*v1^2)/3 - 
     (2*N*v1^2)/(mv1p1^3*u1) - (4*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (2*N*v1^4)/(mv1p1^2*w1^2) - (2*N*v1^5)/(mv1p1^2*w1^2) + 
     (2*N*v1^6)/(3*mv1p1^2*w1^2) - (4*N*v1^2)/(mv1p1^3*w1) + 
     (28*N*v1^3)/(3*mv1p1^3*w1) - (38*N*v1^4)/(3*mv1p1^3*w1) + 
     (8*N*v1^5)/(mv1p1^3*w1) - (2*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1]*
    Log[v1] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 
     4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]^2*Log[u1]*
    Log[v1] + Pi*((2*I)/N + (3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + 
     ((13*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - ((12*I)*N)/w1 + 
     ((2*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[v1] + 
   (3/(2*mv1p1*N) - (8*N)/3 + Nf/3 + (2*N)/(3*u1) + (4*mv1p1*N*u1)/3 + 
     (2*N*v1)/3 + (2*mv1p1*N*v1)/(3*u1^2) - (4*N*v1)/(3*u1) + (2*N*v1^2)/3 - 
     (5*N)/(6*w1^2) + (2*Nf)/(3*w1^2) + (5*N*v1)/(6*w1^2) - 
     (2*Nf*v1)/(3*w1^2) - (2*N*v1^3)/(3*w1^2) + (2*N*v1^4)/(3*w1^2) - 
     3/(N*w1) + (7*N)/(3*w1) - (2*Nf)/(3*w1) + (4*N*v1)/(3*w1) + 
     (Nf*v1)/(3*w1) - (2*N*v1^2)/w1 + (2*N*v1^3)/w1)*Log[mv1p1]*Log[u1]*
    Log[v1] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 
     4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*Log[u1]*Log[v1] + (N^(-1) + (7*N)/2 + 2/(N*w1^2) + 
     (31*mv1p1*N)/(2*w1^2) + u1/(N*w1^2) - (2*v1)/(N*w1^2) - mv1p1/(N*w1) - 
     (16*N)/w1 + (7*N*v1)/(2*w1))*Log[mv1p1]^2*Log[u1]*Log[v1] + 
   Pi*((3*I)/N + I*N + (2*I)/(N*w1^2) + ((4*I)*N)/w1^2 - 
     ((2*I)*v1)/(N*w1^2) - ((4*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((2*I)*N)/w1 + 
     ((3*I)*v1)/(N*w1) + (I*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   (9/(2*N) - (7*N)/3 + (4*Nf)/3 + (2*mv1p1*N*u1)/3 + v1/(2*N) + 
     v1/(mw1p1*N) + (11*N*v1)/6 + (4*N*v1)/mw1p1 - (2*N*v1)/(mv1p1^3*u1) - 
     (2*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^2*u1^2) + (4*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(mv1p1^2*u1^2) - (14*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) + (4*N*v1^4)/(3*mv1p1^3*u1) - 
     (3*N)/(2*mv1p1^2*w1^2) - (31*mv1p1*N)/(3*w1^2) + (8*Nf)/(3*w1^2) + 
     (9*N*v1)/(2*mv1p1^2*w1^2) - (8*Nf*v1)/(3*w1^2) - 
     (9*N*v1^2)/(2*mv1p1^2*w1^2) + (5*N*v1^3)/(6*mv1p1^2*w1^2) - 
     (5*mv1p1)/(N*w1) + (14*N)/w1 - (35*N)/(3*mv1p1^3*w1) - (8*Nf)/(3*w1) - 
     (10*N*v1)/w1 + (311*N*v1)/(6*mv1p1^3*w1) + (4*Nf*v1)/(3*w1) - 
     (175*N*v1^2)/(2*mv1p1^3*w1) + (127*N*v1^3)/(2*mv1p1^3*w1) - 
     (35*N*v1^4)/(2*mv1p1^3*w1))*Log[mw1p1]*Log[u1]*Log[v1] + 
   (2/N + 3*N + (2*mv1p1)/(N*w1^2) + (13*mv1p1*N)/w1^2 - 4/(N*w1) - 
     (12*N)/w1 + (2*v1)/(N*w1) + (3*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[v1] + (-3/N - 3*N - 4/(N*w1^2) - (13*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 6/(N*w1) + (12*N)/w1 - (3*v1)/(N*w1) - (3*N*v1)/w1)*
    Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + (2*v1)/(N*w1^2) + 
     2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mw1p1]^2*Log[u1]*
    Log[v1] + Pi*((-I)/N - (I/2)*N - ((2*I)*N)/w1^2 + ((2*I)*N*v1)/w1^2 + 
     (2*I)/(N*w1) + (I*N)/w1 - (I*v1)/(N*w1) - ((I/2)*N*v1)/w1)*Log[u1]^2*
    Log[v1] + (-9/(4*N) - 9/(4*mv1p1*N) + (4*N)/3 - (7*N)/(4*mv1p1) - 
     (5*Nf)/6 + (3*u1)/(2*mv1p1^2*N) - (3*u1)/(2*mv1p1*N) + 
     (7*N*u1)/(4*mv1p1^2) - (7*N*u1)/(4*mv1p1) - (2*mv1p1*N*u1)/3 - 
     u1^2/(2*mv1p1^3*N) + u1^2/(2*mv1p1^2*N) - (9*N*u1^2)/(4*mv1p1^3) + 
     (9*N*u1^2)/(4*mv1p1^2) - v1/(4*N) - v1/(2*mw1p1*N) - (7*N*v1)/12 - 
     (5*N*v1)/(2*mw1p1) + (N*v1)/(mv1p1^3*u1) - (N*v1^2)/3 + 
     (N*v1^2)/(mv1p1^2*u1^2) - (2*N*v1^2)/(mv1p1^3*u1) - 
     (N*v1^3)/(mv1p1^2*u1^2) + (7*N*v1^3)/(3*mv1p1^3*u1) + 
     (N*v1^4)/(3*mv1p1^2*u1^2) - (2*N*v1^4)/(3*mv1p1^3*u1) + 
     (67*N)/(12*w1^2) + (3*N)/(4*mv1p1^2*w1^2) - (5*Nf)/(3*w1^2) - 
     (67*N*v1)/(12*w1^2) - (9*N*v1)/(4*mv1p1^2*w1^2) + (5*Nf*v1)/(3*w1^2) + 
     (9*N*v1^2)/(4*mv1p1^2*w1^2) + (N*v1^3)/(3*w1^2) - 
     (5*N*v1^3)/(12*mv1p1^2*w1^2) - (N*v1^4)/(3*w1^2) + 5/(N*w1) - 
     (8*N)/(3*w1) + (35*N)/(6*mv1p1^3*w1) + (5*Nf)/(3*w1) - (5*v1)/(2*N*w1) + 
     (13*N*v1)/(3*w1) - (311*N*v1)/(12*mv1p1^3*w1) - (5*Nf*v1)/(6*w1) + 
     (N*v1^2)/w1 + (175*N*v1^2)/(4*mv1p1^3*w1) - (N*v1^3)/w1 - 
     (127*N*v1^3)/(4*mv1p1^3*w1) + (35*N*v1^4)/(4*mv1p1^3*w1))*Log[u1]^2*
    Log[v1] + (-N^(-1) - (3*N)/2 - mv1p1/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 
     2/(N*w1) + (6*N)/w1 - v1/(N*w1) - (3*N*v1)/(2*w1))*Log[mu1p1]*Log[u1]^2*
    Log[v1] + (7/(2*N) + 5*N + (6*mv1p1)/(N*w1^2) + (39*mv1p1*N)/(2*w1^2) - 
     7/(N*w1) - (19*N)/w1 + (7*v1)/(2*N*w1) + (5*N*v1)/w1)*Log[mv1p1]*
    Log[u1]^2*Log[v1] + (9/(2*N) + (9*N)/2 + 6/(N*w1^2) + 
     (39*mv1p1*N)/(2*w1^2) - (6*v1)/(N*w1^2) - 9/(N*w1) - (18*N)/w1 + 
     (9*v1)/(2*N*w1) + (9*N*v1)/(2*w1))*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   (-13/(6*N) - (11*N)/6 - (8*mv1p1)/(3*N*w1^2) - (15*mv1p1*N)/(2*w1^2) + 
     13/(3*N*w1) + (20*N)/(3*w1) - (13*v1)/(6*N*w1) - (11*N*v1)/(6*w1))*
    Log[u1]^3*Log[v1] + Pi^2*(1/(6*N) + N/12 + (4*mv1p1*N)/(3*w1^2) - 
     1/(3*N*w1) - (7*N)/(6*w1) + v1/(6*N*w1) + (N*v1)/(12*w1))*Log[v1]^2 + 
   (-1/4*1/N - 5/(4*mv1p1*N) - 1/(2*mw1p1^2*N) + 3/(2*mw1p1*N) + (337*N)/24 + 
     (89*N)/(24*mv1p1) - (9*N)/(4*mw1p1^2) + (7*N)/(4*mw1p1) + Nf - 
     Nf/mv1p1 + mv1p1/(4*N*u1^2) + (5*N)/(4*mv1p1*u1^2) - 
     (31*N)/(4*mv1p1^2*u1) + (mu1p1*u1)/(2*mv1p1^2*N) + u1/(mv1p1*N) - 
     (11*N*u1)/2 + (9*mu1p1*N*u1)/(4*mv1p1^2) - (N*u1)/(2*mv1p1) + 
     u1^2/(4*N) + u1^2/(4*mv1p1*N) + (5*N*u1^2)/4 + (9*N*u1^2)/(8*mv1p1) - 
     1/(4*mw1p1*N*v1) - (9*N)/(8*mw1p1*v1) + 1/(4*N*u1*v1) + 
     (9*N)/(8*mv1p1^2*u1*v1) - v1/(2*N) - v1/(2*mw1p1^2*N) + 
     (5*v1)/(4*mw1p1*N) - (4*N*v1)/3 - (9*N*v1)/(4*mw1p1^2) - 
     (89*N*v1)/(24*mw1p1) + (Nf*v1)/mw1p1 - (3*N*v1)/(mv1p1*u1^2) + 
     v1/(2*N*u1) + (323*N*v1)/(24*mv1p1^2*u1) + (u1*v1)/(4*N) + 
     (7*N*u1*v1)/4 - (N*v1^2)/3 + (17*N*v1^2)/(12*mv1p1*u1^2) - 
     (53*N*v1^2)/(6*mv1p1^2*u1) + (5*N*v1^3)/(3*mv1p1^2*u1) + (2*v1)/(N*w1) + 
     (5*N*v1)/(3*mv1p1^2*w1) + (2*Nf*v1)/w1 - (10*N*v1^2)/(3*mv1p1^2*w1) + 
     (N*v1^3)/(3*mv1p1^2*w1) + (4*N*v1^4)/(3*mv1p1^2*w1) - 
     (N*v1^5)/(3*mv1p1^2*w1))*Log[v1]^2 + 
   Pi*(((5*I)/4)/N - ((5*I)/4)/(mv1p1*N) + ((37*I)/12)*N - 
     (((15*I)/4)*N)/mv1p1 - (((2*I)/3)*N)/mw1p1 + ((I/3)*N)/u1 + 
     (I*N)/(mv1p1^3*u1) + (((3*I)/2)*u1)/(mv1p1^2*N) - 
     (((3*I)/2)*u1)/(mv1p1*N) + (((7*I)/4)*N*u1)/mv1p1^2 - 
     (((7*I)/4)*N*u1)/mv1p1 - ((I/2)*u1^2)/(mv1p1^3*N) + 
     ((I/2)*u1^2)/(mv1p1^2*N) - (((9*I)/4)*N*u1^2)/mv1p1^3 + 
     (((9*I)/4)*N*u1^2)/mv1p1^2 + ((I/4)*v1)/N + ((I/2)*v1)/(mw1p1^3*N) - 
     (((3*I)/2)*v1)/(mw1p1^2*N) + (((5*I)/4)*v1)/(mw1p1*N) + ((5*I)/4)*N*v1 + 
     (((9*I)/4)*N*v1)/mw1p1^3 - (((25*I)/12)*N*v1)/mw1p1^2 + 
     (((37*I)/12)*N*v1)/mw1p1 + (I*N*v1)/(mv1p1^2*u1^2) + 
     ((I/3)*mv1p1*N*v1)/u1^2 - ((I/4)*v1)/(N*u1) - (((11*I)/12)*N*v1)/u1 - 
     ((2*I)*N*v1)/(mv1p1^3*u1) - I*N*v1^2 + ((3*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((17*I)/6)*N)/(mv1p1^2*w1^2) - (((17*I)/6)*mv1p1*N)/w1^2 - 
     (((17*I)/2)*N*v1)/(mv1p1^2*w1^2) + (((17*I)/2)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((3*I)/2)*N*v1^3)/(mv1p1^2*w1^2) - (I*N*v1^4)/(mv1p1^2*w1^2) + 
     (I*N*v1^5)/(mv1p1^2*w1^2) - ((I/3)*N*v1^6)/(mv1p1^2*w1^2) + 
     (((25*I)/3)*N)/w1 - (((25*I)/3)*N)/(mv1p1^3*w1) + ((2*I)*v1)/(N*w1) + 
     (((31*I)/12)*N*v1)/w1 + (((401*I)/12)*N*v1)/(mv1p1^3*w1) - 
     (((185*I)/4)*N*v1^2)/(mv1p1^3*w1) + (((331*I)/12)*N*v1^3)/(mv1p1^3*w1) - 
     (((17*I)/12)*N*v1^4)/(mv1p1^3*w1) - ((4*I)*N*v1^5)/(mv1p1^3*w1) + 
     (I*N*v1^6)/(mv1p1^3*w1))*Log[v1]^2 + 
   ((-2*N)/3 + N/(3*mv1p1^3*u1) + (mv1p1*N*u1)/3 - (N*v1)/3 + 
     (N*v1)/(3*mv1p1^2*u1^2) - (2*N*v1)/(3*mv1p1^3*u1) + (2*N*v1^2)/3 + 
     (N*v1^2)/(mv1p1^3*u1) + (N*v1^4)/(mv1p1^2*w1^2) - 
     (N*v1^5)/(mv1p1^2*w1^2) + (N*v1^6)/(3*mv1p1^2*w1^2) + 
     (10*N*v1^3)/(3*mv1p1^3*w1) - (17*N*v1^4)/(3*mv1p1^3*w1) + 
     (4*N*v1^5)/(mv1p1^3*w1) - (N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[v1]^2 + 
   (N^(-1) + (5*N)/2 + 2/(N*w1^2) + (11*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     2/(N*w1) - (11*N)/w1 + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]^2*
    Log[v1]^2 + ((9*N)/2 - Nf - N/(3*u1) - N*v1 - (mv1p1*N*v1)/(3*u1^2) + 
     (2*N*v1)/(3*u1) + N*v1^2 + (22*N)/(3*w1^2) - (2*Nf)/w1^2 - 
     (22*N*v1)/(3*w1^2) + (2*Nf*v1)/w1^2 - (N*v1^3)/(3*w1^2) + 
     (N*v1^4)/(3*w1^2) - (22*N)/(3*w1) + (2*Nf)/w1 + (19*N*v1)/(6*w1) - 
     (Nf*v1)/w1 - (N*v1^2)/w1 + (N*v1^3)/w1)*Log[mv1p1]*Log[v1]^2 + 
   (N^(-1) + (5*N)/2 + 2/(N*w1^2) + (11*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     2/(N*w1) - (11*N)/w1 + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]*
    Log[mv1p1]*Log[v1]^2 + (3/(2*N) + (9*N)/2 + 4/(N*w1^2) + 
     (35*mv1p1*N)/(2*w1^2) - (4*v1)/(N*w1^2) - 3/(N*w1) - (18*N)/w1 + 
     (3*v1)/(2*N*w1) + (9*N*v1)/(2*w1))*Log[mv1p1]^2*Log[v1]^2 + 
   ((9*N)/2 - Nf - (mv1p1*N*u1)/3 - (2*N*v1)/3 + (N*v1)/(mv1p1^3*u1) + 
     (N*v1^2)/3 + (N*v1^2)/(mv1p1^2*u1^2) - (2*N*v1^2)/(mv1p1^3*u1) - 
     (N*v1^3)/(mv1p1^2*u1^2) + (7*N*v1^3)/(3*mv1p1^3*u1) + 
     (N*v1^4)/(3*mv1p1^2*u1^2) - (2*N*v1^4)/(3*mv1p1^3*u1) + 
     (3*N)/(4*mv1p1^2*w1^2) + (79*mv1p1*N)/(12*w1^2) - (2*Nf)/w1^2 - 
     (9*N*v1)/(4*mv1p1^2*w1^2) + (2*Nf*v1)/w1^2 + 
     (9*N*v1^2)/(4*mv1p1^2*w1^2) - (5*N*v1^3)/(12*mv1p1^2*w1^2) - 
     (79*N)/(6*w1) + (35*N)/(6*mv1p1^3*w1) + (2*Nf)/w1 + (139*N*v1)/(12*w1) - 
     (311*N*v1)/(12*mv1p1^3*w1) - (Nf*v1)/w1 + (175*N*v1^2)/(4*mv1p1^3*w1) - 
     (127*N*v1^3)/(4*mv1p1^3*w1) + (35*N*v1^4)/(4*mv1p1^3*w1))*Log[mw1p1]*
    Log[v1]^2 + (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + 
     (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*
    Log[mu1p1]*Log[mw1p1]*Log[v1]^2 + 
   (4/N + 7*N + 8/(N*w1^2) + (26*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - 
     (26*N)/w1 + (4*v1)/(N*w1) + (7*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]*
    Log[v1]^2 + (2/N + N/2 + (2*mv1p1)/(N*w1^2) + (2*N)/w1^2 - 
     (2*N*v1)/w1^2 - 4/(N*w1) - N/w1 + (2*v1)/(N*w1) + (N*v1)/(2*w1))*
    Log[mw1p1]^2*Log[v1]^2 + ((-13*N)/3 - N/(6*mv1p1) + Nf + 
     N/(3*mv1p1^3*u1) - (N*u1)/(3*mv1p1^2) + (N*u1)/mv1p1 - 
     (2*mv1p1*N*u1)/3 + (2*N*v1)/3 - (N*v1)/(2*mw1p1) + 
     (N*v1)/(3*mv1p1^2*u1^2) - (2*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/3 + 
     (N*v1^2)/(mv1p1^3*u1) - (22*N)/(3*w1^2) + (2*Nf)/w1^2 + 
     (22*N*v1)/(3*w1^2) - (2*Nf*v1)/w1^2 + (N*v1^3)/(3*w1^2) + 
     (2*N*v1^3)/(3*mv1p1^2*w1^2) - (N*v1^4)/(3*w1^2) - 
     (N*v1^4)/(mv1p1^2*w1^2) + (N*v1^5)/(mv1p1^2*w1^2) - 
     (N*v1^6)/(3*mv1p1^2*w1^2) + (22*N)/(3*w1) - (2*Nf)/w1 - 
     (31*N*v1)/(6*w1) + (Nf*v1)/w1 + (N*v1^2)/w1 + (2*N*v1^2)/(mv1p1^3*w1) - 
     (N*v1^3)/w1 - (14*N*v1^3)/(3*mv1p1^3*w1) + (19*N*v1^4)/(3*mv1p1^3*w1) - 
     (4*N*v1^5)/(mv1p1^3*w1) + (N*v1^6)/(mv1p1^3*w1))*Log[u1]*Log[v1]^2 + 
   (N^(-1) + (5*N)/2 + 2/(N*w1^2) + (11*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     2/(N*w1) - (11*N)/w1 + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]*Log[u1]*
    Log[v1]^2 + (-4/N - 6*N - 8/(N*w1^2) - (24*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (24*N*v1)/w1^2 + 8/(N*w1) + (24*N)/w1 - (4*v1)/(N*w1) - (6*N*v1)/w1)*
    Log[mv1p1]*Log[u1]*Log[v1]^2 + (-4/N - (4*mv1p1)/(N*w1^2) - 
     (2*mv1p1*N)/w1^2 + 8/(N*w1) - (4*v1)/(N*w1))*Log[mw1p1]*Log[u1]*
    Log[v1]^2 + (2/N - N/4 + (2*mv1p1)/(N*w1^2) + (mv1p1*N)/(2*w1^2) - 
     4/(N*w1) + N/(2*w1) + (2*v1)/(N*w1) - (N*v1)/(4*w1))*Log[u1]^2*
    Log[v1]^2 + (-1/6*1/N + 5/(6*mv1p1*N) + (14*N)/9 + (7*N)/(3*mv1p1) - 
     u1/(mv1p1^2*N) + u1/(mv1p1*N) - (7*N*u1)/(6*mv1p1^2) + 
     (7*N*u1)/(6*mv1p1) - (2*mv1p1*N*u1)/9 + u1^2/(3*mv1p1^3*N) - 
     u1^2/(3*mv1p1^2*N) + (3*N*u1^2)/(2*mv1p1^3) - (3*N*u1^2)/(2*mv1p1^2) + 
     (7*N*v1)/18 + (N*v1)/(6*mw1p1) + v1/(6*N*u1) + (N*v1)/(3*u1) - 
     (4*N*v1^2)/9 + N/(4*w1^2) - (mv1p1*N)/(4*w1^2) - (N*v1)/(4*w1^2) + 
     (N*v1^3)/(9*w1^2) + (mv1p1*N*v1^3)/(9*w1^2) - (N*v1^4)/(9*w1^2) - 
     4/(3*N*w1) - (22*N)/(3*w1) + (2*N*v1)/(3*w1) + (2*N*v1^2)/(3*w1) - 
     (2*N*v1^3)/(3*w1))*Log[v1]^3 + 
   (-2/(3*N) - (3*N)/2 - (2*mv1p1)/(3*N*w1^2) - (22*mv1p1*N)/(3*w1^2) + 
     4/(3*N*w1) + (7*N)/w1 - (2*v1)/(3*N*w1) - (3*N*v1)/(2*w1))*Log[mv1p1]*
    Log[v1]^3 + (1/(3*N) + N/2 + 2/(3*N*w1^2) + (3*N)/w1^2 - 
     (2*v1)/(3*N*w1^2) - (3*N*v1)/w1^2 - 2/(3*N*w1) - (3*N)/w1 + 
     v1/(3*N*w1) + (N*v1)/(2*w1))*Log[mw1p1]*Log[v1]^3 + 
   (-1/3*1/N - (2*N)/3 - 2/(3*N*w1^2) - (10*N)/(3*w1^2) + (2*v1)/(3*N*w1^2) + 
     (10*N*v1)/(3*w1^2) + 2/(3*N*w1) + (10*N)/(3*w1) - v1/(3*N*w1) - 
     (2*N*v1)/(3*w1))*Log[u1]*Log[v1]^3 + 
   (1/(12*N) + N/24 + (2*mv1p1*N)/(3*w1^2) - 1/(6*N*w1) - (7*N)/(12*w1) + 
     v1/(12*N*w1) + (N*v1)/(24*w1))*Log[v1]^4 + 
   Pi^3*((I/6)/N + (I/6)*N + (I/3)/(N*w1^2) + ((I/3)*N)/w1^2 - 
     ((I/3)*v1)/(N*w1^2) - ((I/3)*N*v1)/w1^2 - (I/3)/(N*w1) - ((I/3)*N)/w1 + 
     ((I/6)*v1)/(N*w1) + ((I/6)*N*v1)/w1)*Log[w1] + 
   Pi^2*(-11/(6*N) + 5/(6*mv1p1*N) - (37*N)/18 - N/(12*mv1p1) + 
     (2*N)/(3*mw1p1) + N/(9*u1) - u1/(2*mv1p1^2*N) + u1/(2*mv1p1*N) - 
     (7*N*u1)/(12*mv1p1^2) + (7*N*u1)/(12*mv1p1) + (2*mv1p1*N*u1)/9 + 
     u1^2/(6*mv1p1^3*N) - u1^2/(6*mv1p1^2*N) + (3*N*u1^2)/(4*mv1p1^3) - 
     (3*N*u1^2)/(4*mv1p1^2) - v1/(4*N) + v1/(6*mw1p1^3*N) - 
     v1/(2*mw1p1^2*N) + v1/(2*mw1p1*N) - (11*N*v1)/36 + 
     (3*N*v1)/(4*mw1p1^3) - (N*v1)/(4*mw1p1^2) - (N*v1)/(4*mw1p1) + 
     (mv1p1*N*v1)/(9*u1^2) - v1/(12*N*u1) - (11*N*v1)/(36*u1) + (N*v1^2)/9 + 
     (13*mv1p1*N)/(18*w1^2) - (mv1p1*N*v1^3)/(9*w1^2) + 2/(3*N*w1) + 
     (53*N)/(18*w1) - (7*v1)/(6*N*w1) - (95*N*v1)/(36*w1) - (N*v1^2)/(3*w1) + 
     (N*v1^3)/(3*w1))*Log[w1] + Pi*(((3*I)/2)/N - ((67*I)/4)*N + 
     (((4*I)/3)*N)/mw1p1 + (I/3)*Nf - (((4*I)/3)*N)/(mv1p1*u1) - 
     ((3*I)*u1)/(mv1p1*N) + (11*I)*N*u1 - (((7*I)/2)*N*u1)/mv1p1 - 
     ((I/2)*u1^2)/N + (I*u1^2)/(mv1p1^2*N) - ((I/2)*u1^2)/(mv1p1*N) - 
     ((5*I)/2)*N*u1^2 + (((9*I)/2)*N*u1^2)/mv1p1^2 - 
     (((9*I)/4)*N*u1^2)/mv1p1 + (I*v1)/N - (I*v1)/(mw1p1*N) + (4*I)*N*v1 - 
     ((2*I)*N*v1)/mw1p1^2 + (((131*I)/12)*N*v1)/mw1p1 + ((I/3)*Nf*v1)/mw1p1 + 
     (((4*I)/3)*N*v1)/(mv1p1*u1) - ((I/2)*u1*v1)/N - ((7*I)/2)*N*u1*v1 + 
     ((2*I)/3)*N*v1^2 - (((2*I)/3)*N*v1^2)/(mv1p1*u1) - 
     ((2*I)*N)/(mv1p1*w1) - (((2*I)/3)*mv1p1*Nf)/w1 + 
     ((4*I)*N*v1)/(mv1p1*w1) - (((10*I)/3)*N*v1^2)/(mv1p1*w1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1) - (((2*I)/3)*N*v1^4)/(mv1p1*w1))*Log[w1] + 
   (-5/(2*N) - 21*N - (17*N)/(4*mw1p1) + mv1p1/(2*N*u1) + (23*N)/(6*u1) - 
     u1/(2*mv1p1*N) + (23*N*u1)/6 - (17*N*u1)/(4*mv1p1) + v1/(mu1p1*N) + 
     (7*N*v1)/2 + (N*v1)/mu1p1 - (7*N*v1)/(2*u1) - 1/(2*N*(u1 + v1)) - 
     w1/(2*N))*Log[w1] + Pi^2*(-2/(3*N) - (5*N)/3 - 4/(3*N*w1^2) - 
     (22*mv1p1*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 4/(3*N*w1) + (22*N)/(3*w1) - 
     (2*v1)/(3*N*w1) - (5*N*v1)/(3*w1))*Log[mu1p1]*Log[w1] + 
   (-1/2*1/N - 5/(2*mv1p1*N) - 1/(mw1p1^2*N) + 3/(mw1p1*N) + (147*N)/4 - 
     (5*N)/(4*mv1p1) - (9*N)/(2*mw1p1^2) + (7*N)/(2*mw1p1) + 
     mv1p1/(2*N*u1^2) + (5*N)/(2*mv1p1*u1^2) - (31*N)/(2*mv1p1^2*u1) + 
     (mu1p1*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) - 11*N*u1 + 
     (9*mu1p1*N*u1)/(2*mv1p1^2) - (N*u1)/mv1p1 + u1^2/(2*N) + 
     u1^2/(2*mv1p1*N) + (5*N*u1^2)/2 + (9*N*u1^2)/(4*mv1p1) - 
     1/(2*mw1p1*N*v1) - (9*N)/(4*mw1p1*v1) + 1/(2*N*u1*v1) + 
     (9*N)/(4*mv1p1^2*u1*v1) - v1/N - v1/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) - 
     (10*N*v1)/3 - (9*N*v1)/(2*mw1p1^2) + (5*N*v1)/(4*mw1p1) - 
     (6*N*v1)/(mv1p1*u1^2) + v1/(N*u1) + (331*N*v1)/(12*mv1p1^2*u1) + 
     (u1*v1)/(2*N) + (7*N*u1*v1)/2 - (2*N*v1^2)/3 + 
     (17*N*v1^2)/(6*mv1p1*u1^2) - (55*N*v1^2)/(3*mv1p1^2*u1) + 
     (10*N*v1^3)/(3*mv1p1^2*u1) + (4*v1)/(N*w1) + (22*N*v1)/(mv1p1^2*w1) - 
     (44*N*v1^2)/(mv1p1^2*w1) + (20*N*v1^3)/(mv1p1^2*w1) + 
     (2*N*v1^4)/(mv1p1^2*w1) - (2*N*v1^5)/(3*mv1p1^2*w1))*Log[mu1p1]*
    Log[w1] + Pi*((((2*I)/3)*N)/(mv1p1^3*u1) - ((2*I)/3)*mv1p1*N*u1 + 
     ((2*I)/3)*N*v1 + (((2*I)/3)*N*v1)/(mv1p1^2*u1^2) - 
     (((4*I)/3)*N*v1)/(mv1p1^3*u1) - ((4*I)/3)*N*v1^2 + 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) + (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((2*I)*N*v1^4)/(mv1p1^2*w1^2) + ((2*I)*N*v1^5)/(mv1p1^2*w1^2) - 
     (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^2) + ((4*I)*N*v1^2)/(mv1p1^3*w1) - 
     (((28*I)/3)*N*v1^3)/(mv1p1^3*w1) + (((38*I)/3)*N*v1^4)/(mv1p1^3*w1) - 
     ((8*I)*N*v1^5)/(mv1p1^3*w1) + ((2*I)*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*
    Log[w1] + Pi*((-I)/N - ((5*I)/2)*N - (2*I)/(N*w1^2) - 
     ((11*I)*mv1p1*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + (2*I)/(N*w1) + 
     ((11*I)*N)/w1 - (I*v1)/(N*w1) - (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*
    Log[w1] + (7/(3*N) + (35*N)/6 + 14/(3*N*w1^2) + (77*mv1p1*N)/(3*w1^2) - 
     (14*v1)/(3*N*w1^2) - 14/(3*N*w1) - (77*N)/(3*w1) + (7*v1)/(3*N*w1) + 
     (35*N*v1)/(6*w1))*Log[mu1p1]^3*Log[w1] + 
   Pi^2*(7/(6*N) + (3*N)/2 + (5*mv1p1)/(3*N*w1^2) + (22*mv1p1*N)/(3*w1^2) - 
     7/(3*N*w1) - (7*N)/w1 + (7*v1)/(6*N*w1) + (3*N*v1)/(2*w1))*Log[mv1p1]*
    Log[w1] + Pi*(((-3*I)/2)/N - ((3*I)/2)*N - (2*I)/(N*w1^2) - 
     (((13*I)/2)*mv1p1*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + (3*I)/(N*w1) + 
     ((6*I)*N)/w1 - (((3*I)/2)*v1)/(N*w1) - (((3*I)/2)*N*v1)/w1)*Log[mv1p1]^2*
    Log[w1] + Pi^2*(11/(6*N) + (5*N)/2 + (7*mv1p1)/(3*N*w1^2) + 
     (35*mv1p1*N)/(3*w1^2) - 11/(3*N*w1) - (11*N)/w1 + (11*v1)/(6*N*w1) + 
     (5*N*v1)/(2*w1))*Log[mw1p1]*Log[w1] + 
   Pi*((3*I)/N + ((11*I)/2)*N - (I/3)*Nf + (((4*I)/3)*N)/(mv1p1^3*u1) + 
     ((2*I)/3)*mv1p1*N*u1 + ((I/2)*v1)/N - ((I/2)*v1)/(mw1p1*N) + 
     ((11*I)/6)*N*v1 + ((4*I)*N*v1)/mw1p1 + (((4*I)/3)*N*v1)/(mv1p1^2*u1^2) - 
     (((14*I)/3)*N*v1)/(mv1p1^3*u1) - ((2*I)/3)*N*v1^2 - 
     ((2*I)*N*v1^2)/(mv1p1^2*u1^2) + ((8*I)*N*v1^2)/(mv1p1^3*u1) + 
     ((2*I)*N*v1^3)/(mv1p1^2*u1^2) - (((14*I)/3)*N*v1^3)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^4)/(mv1p1^2*u1^2) + (((4*I)/3)*N*v1^4)/(mv1p1^3*u1) + 
     ((2*I)*N)/(mv1p1^2*w1^2) - (((2*I)/3)*Nf)/w1^2 - 
     ((6*I)*N*v1)/(mv1p1^2*w1^2) + (((2*I)/3)*Nf*v1)/w1^2 + 
     ((6*I)*N*v1^2)/(mv1p1^2*w1^2) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((2*I)*mv1p1)/(N*w1) - ((13*I)*N)/(mv1p1^3*w1) + (((2*I)/3)*Nf)/w1 + 
     ((55*I)*N*v1)/(mv1p1^3*w1) - ((I/3)*Nf*v1)/w1 - 
     ((85*I)*N*v1^2)/(mv1p1^3*w1) + (((179*I)/3)*N*v1^3)/(mv1p1^3*w1) - 
     (((46*I)/3)*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*Log[w1] + 
   Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[w1] + 
   (-6/N - 15*N - 12/(N*w1^2) - (66*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 
     12/(N*w1) + (66*N)/w1 - (6*v1)/(N*w1) - (15*N*v1)/w1)*Log[mu1p1]^2*
    Log[mw1p1]*Log[w1] + Pi*((-3*I)/N - (3*I)*N - (4*I)/(N*w1^2) - 
     ((13*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (6*I)/(N*w1) + 
     ((12*I)*N)/w1 - ((3*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[w1] + Pi*((-I)/N - ((3*I)/2)*N - (2*I)/(N*w1^2) - 
     ((3*I)*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + ((3*I)*N*v1)/w1^2 + 
     (2*I)/(N*w1) + ((3*I)*N)/w1 - (I*v1)/(N*w1) - (((3*I)/2)*N*v1)/w1)*
    Log[mw1p1]^2*Log[w1] + (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1]^2*Log[w1] + (-4/(3*N) - (7*N)/2 - 8/(3*N*w1^2) - 
     (15*mv1p1*N)/w1^2 + (8*v1)/(3*N*w1^2) + 8/(3*N*w1) + (15*N)/w1 - 
     (4*v1)/(3*N*w1) - (7*N*v1)/(2*w1))*Log[mw1p1]^3*Log[w1] + 
   Pi*((3*I)/N + ((35*I)/6)*N - (((4*I)/3)*N)/mw1p1 + ((I/2)*v1)/N - 
     ((I/2)*v1)/(mw1p1*N) + ((3*I)/2)*N*v1 - (((2*I)/3)*N*v1)/mw1p1^2 + 
     (((5*I)/3)*N*v1)/mw1p1 - ((2*I)*mv1p1)/(N*w1) - ((11*I)*mv1p1*N)/w1)*
    Log[u1]*Log[w1] + Pi^2*(-N^(-1) - (5*N)/2 - 2/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - 
     (5*N*v1)/(2*w1))*Log[u1]*Log[w1] + 
   (3/(2*N) - (67*N)/4 + (4*N)/(3*mw1p1) + Nf/3 - (4*N)/(3*mv1p1*u1) - 
     (3*u1)/(mv1p1*N) + 11*N*u1 - (7*N*u1)/(2*mv1p1) - u1^2/(2*N) + 
     u1^2/(mv1p1^2*N) - u1^2/(2*mv1p1*N) - (5*N*u1^2)/2 + 
     (9*N*u1^2)/(2*mv1p1^2) - (9*N*u1^2)/(4*mv1p1) + v1/N - v1/(mw1p1*N) + 
     4*N*v1 - (2*N*v1)/mw1p1^2 + (131*N*v1)/(12*mw1p1) + (Nf*v1)/(3*mw1p1) + 
     (4*N*v1)/(3*mv1p1*u1) - (u1*v1)/(2*N) - (7*N*u1*v1)/2 + (2*N*v1^2)/3 - 
     (2*N*v1^2)/(3*mv1p1*u1) - (2*N)/(mv1p1*w1) - (2*mv1p1*Nf)/(3*w1) + 
     (4*N*v1)/(mv1p1*w1) - (10*N*v1^2)/(3*mv1p1*w1) + 
     (4*N*v1^3)/(3*mv1p1*w1) - (2*N*v1^4)/(3*mv1p1*w1))*Log[u1]*Log[w1] + 
   ((2*N)/(3*mv1p1^3*u1) - (2*mv1p1*N*u1)/3 + (2*N*v1)/3 + 
     (2*N*v1)/(3*mv1p1^2*u1^2) - (4*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/3 + 
     (2*N*v1^2)/(mv1p1^3*u1) + (4*N*v1^3)/(3*mv1p1^2*w1^2) - 
     (2*N*v1^4)/(mv1p1^2*w1^2) + (2*N*v1^5)/(mv1p1^2*w1^2) - 
     (2*N*v1^6)/(3*mv1p1^2*w1^2) + (4*N*v1^2)/(mv1p1^3*w1) - 
     (28*N*v1^3)/(3*mv1p1^3*w1) + (38*N*v1^4)/(3*mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1) + (2*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1]*
    Log[w1] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 
     4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]^2*Log[u1]*
    Log[w1] + Pi*((3*I)/N + (3*I)*N + (4*I)/(N*w1^2) + 
     ((13*I)*mv1p1*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - (6*I)/(N*w1) - 
     ((12*I)*N)/w1 + ((3*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[u1]*
    Log[w1] + (-3/(2*N) - (3*N)/2 - 2/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 
     (2*v1)/(N*w1^2) + 3/(N*w1) + (6*N)/w1 - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[mv1p1]^2*Log[u1]*Log[w1] + 
   Pi*(I/N + I*N + (2*I)/(N*w1^2) + ((2*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((2*I)*N*v1)/w1^2 - (2*I)/(N*w1) - ((2*I)*N)/w1 + (I*v1)/(N*w1) + 
     (I*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   (3/N + (11*N)/2 - Nf/3 + (4*N)/(3*mv1p1^3*u1) + (2*mv1p1*N*u1)/3 + 
     v1/(2*N) - v1/(2*mw1p1*N) + (11*N*v1)/6 + (4*N*v1)/mw1p1 + 
     (4*N*v1)/(3*mv1p1^2*u1^2) - (14*N*v1)/(3*mv1p1^3*u1) - (2*N*v1^2)/3 - 
     (2*N*v1^2)/(mv1p1^2*u1^2) + (8*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(mv1p1^2*u1^2) - (14*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) + (4*N*v1^4)/(3*mv1p1^3*u1) + 
     (2*N)/(mv1p1^2*w1^2) - (2*Nf)/(3*w1^2) - (6*N*v1)/(mv1p1^2*w1^2) + 
     (2*Nf*v1)/(3*w1^2) + (6*N*v1^2)/(mv1p1^2*w1^2) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) - (2*mv1p1)/(N*w1) - (13*N)/(mv1p1^3*w1) + 
     (2*Nf)/(3*w1) + (55*N*v1)/(mv1p1^3*w1) - (Nf*v1)/(3*w1) - 
     (85*N*v1^2)/(mv1p1^3*w1) + (179*N*v1^3)/(3*mv1p1^3*w1) - 
     (46*N*v1^4)/(3*mv1p1^3*w1))*Log[mw1p1]*Log[u1]*Log[w1] + 
   (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1]*Log[w1] + (-3/N - 3*N - 4/(N*w1^2) - 
     (13*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 6/(N*w1) + (12*N)/w1 - 
     (3*v1)/(N*w1) - (3*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   (N^(-1) + (7*N)/2 + 2/(N*w1^2) + (19*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     2/(N*w1) - (19*N)/w1 + v1/(N*w1) + (7*N*v1)/(2*w1))*Log[mw1p1]^2*Log[u1]*
    Log[w1] + Pi*((I/2)*N + (I*N)/w1^2 - (I*N*v1)/w1^2 - (I*N)/w1 + 
     ((I/2)*N*v1)/w1)*Log[u1]^2*Log[w1] + 
   (3/(4*N) + 9/(4*mv1p1*N) + 3*N + (7*N)/(4*mv1p1) - (2*N)/(3*mw1p1) + 
     Nf/6 - (3*u1)/(2*mv1p1^2*N) + (3*u1)/(2*mv1p1*N) - 
     (7*N*u1)/(4*mv1p1^2) + (7*N*u1)/(4*mv1p1) + u1^2/(2*mv1p1^3*N) - 
     u1^2/(2*mv1p1^2*N) + (9*N*u1^2)/(4*mv1p1^3) - (9*N*u1^2)/(4*mv1p1^2) + 
     v1/(4*N) - v1/(mw1p1*N) + (5*N*v1)/4 - (N*v1)/(3*mw1p1^2) + 
     (5*N*v1)/(6*mw1p1) + (7*mv1p1*N)/(6*w1^2) + Nf/(3*w1^2) - 
     (Nf*v1)/(3*w1^2) - 2/(N*w1) - (73*N)/(6*w1) - Nf/(3*w1) - v1/(2*N*w1) + 
     (73*N*v1)/(12*w1) + (Nf*v1)/(6*w1))*Log[u1]^2*Log[w1] + 
   (9/(2*N) + (9*N)/2 + 6/(N*w1^2) + (39*mv1p1*N)/(2*w1^2) - 
     (6*v1)/(N*w1^2) - 9/(N*w1) - (18*N)/w1 + (9*v1)/(2*N*w1) + 
     (9*N*v1)/(2*w1))*Log[mv1p1]*Log[u1]^2*Log[w1] + 
   (5/(2*N) + 3*N + 4/(N*w1^2) + (19*mv1p1*N)/(2*w1^2) - (4*v1)/(N*w1^2) - 
     5/(N*w1) - (9*N)/w1 + (5*v1)/(2*N*w1) + (3*N*v1)/w1)*Log[mw1p1]*
    Log[u1]^2*Log[w1] + (-13/(6*N) - (7*N)/2 - (10*mv1p1)/(3*N*w1^2) - 
     (29*mv1p1*N)/(2*w1^2) + 13/(3*N*w1) + (14*N)/w1 - (13*v1)/(6*N*w1) - 
     (7*N*v1)/(2*w1))*Log[u1]^3*Log[w1] + 
   Pi^2*(-1/2*N - (11*mv1p1*N)/(6*w1^2) - u1/(3*N*w1^2) - 1/(3*N*w1) + 
     (2*N)/w1 - (N*v1)/(2*w1))*Log[v1]*Log[w1] + 
   (-3/(2*N) + 3/(2*mv1p1*N) - (73*N)/6 + (73*N)/(6*mv1p1) - 
     (4*N)/(3*mw1p1) - Nf/3 + Nf/(3*mv1p1) + (4*N)/(3*mv1p1^2*u1) - 
     u1/(mv1p1^2*N) + u1/(mv1p1*N) + (4*N*u1)/3 - (13*N*u1)/(2*mv1p1^2) + 
     (31*N*u1)/(6*mv1p1) + v1/(mw1p1^2*N) - (3*v1)/(2*mw1p1*N) - (2*N*v1)/3 + 
     (13*N*v1)/(2*mw1p1^2) - (73*N*v1)/(6*mw1p1) - (Nf*v1)/(3*mw1p1) - 
     (2*N*v1)/(mv1p1^2*u1) + (2*N*v1^2)/(3*mv1p1^2*u1) - (4*v1)/(N*w1) - 
     (24*N*v1)/(mv1p1^2*w1) - (2*Nf*v1)/(3*w1) + (48*N*v1^2)/(mv1p1^2*w1) - 
     (70*N*v1^3)/(3*mv1p1^2*w1) - (2*N*v1^4)/(3*mv1p1^2*w1))*Log[v1]*
    Log[w1] + Pi*((-3*I)/N + (3*I)/(mv1p1*N) - ((9*I)/2)*N + 
     (((9*I)/2)*N)/mv1p1 + (((4*I)/3)*N)/mw1p1 - (((2*I)/3)*N)/u1 - 
     (((2*I)/3)*N)/(mv1p1^3*u1) - ((3*I)*u1)/(mv1p1^2*N) + 
     ((3*I)*u1)/(mv1p1*N) - (((7*I)/2)*N*u1)/mv1p1^2 + 
     (((7*I)/2)*N*u1)/mv1p1 + (I*u1^2)/(mv1p1^3*N) - (I*u1^2)/(mv1p1^2*N) + 
     (((9*I)/2)*N*u1^2)/mv1p1^3 - (((9*I)/2)*N*u1^2)/mv1p1^2 - ((I/2)*v1)/N + 
     ((I/2)*v1)/(mw1p1*N) - ((5*I)/2)*N*v1 + (((2*I)/3)*N*v1)/mw1p1^2 - 
     (((8*I)/3)*N*v1)/mw1p1 - (((2*I)/3)*N*v1)/(mv1p1^2*u1^2) - 
     (((2*I)/3)*mv1p1*N*v1)/u1^2 + (((4*I)/3)*N*v1)/u1 + 
     (((4*I)/3)*N*v1)/(mv1p1^3*u1) + (2*I)*N*v1^2 - 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1^4)/(mv1p1^2*w1^2) - ((2*I)*N*v1^5)/(mv1p1^2*w1^2) + 
     (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^2) - ((2*I)*v1)/(N*w1) - 
     ((13*I)*N*v1)/w1 - ((4*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((28*I)/3)*N*v1^3)/(mv1p1^3*w1) - (((38*I)/3)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1) - ((2*I)*N*v1^6)/(mv1p1^3*w1))*Log[v1]*
    Log[w1] + Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + 
     ((22*I)*mv1p1*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - 
     ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    Log[w1] + (-3/N - (15*N)/2 - 6/(N*w1^2) - (33*mv1p1*N)/w1^2 + 
     (6*v1)/(N*w1^2) + 6/(N*w1) + (33*N)/w1 - (3*v1)/(N*w1) - 
     (15*N*v1)/(2*w1))*Log[mu1p1]^2*Log[v1]*Log[w1] + 
   Pi*((2*I)/N + (3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + ((13*I)*mv1p1*N)/w1^2 - 
     (4*I)/(N*w1) - ((12*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*Log[w1] + (-1/2*1/N - 1/(2*mv1p1*N) + (3*N)/2 + 
     (4*N)/mv1p1 + Nf/3 - (2*N)/(3*u1) - (4*mv1p1*N*u1)/3 - (2*N*v1)/3 - 
     (2*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + (11*N*v1)/(6*u1) - 
     (2*N*v1^2)/3 - (2*N)/w1^2 + (2*Nf)/(3*w1^2) + (2*N*v1)/w1^2 - 
     (2*Nf*v1)/(3*w1^2) + (2*N*v1^3)/(3*w1^2) - (2*N*v1^4)/(3*w1^2) - 
     2/(N*w1) - (9*N)/w1 - (2*Nf)/(3*w1) - (5*N*v1)/w1 + (Nf*v1)/(3*w1) + 
     (2*N*v1^2)/w1 - (2*N*v1^3)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   (2/N + (11*N)/2 + 4/(N*w1^2) + (39*mv1p1*N)/(2*w1^2) + u1/(N*w1^2) - 
     (4*v1)/(N*w1^2) - 3/(N*w1) - (20*N)/w1 + (2*v1)/(N*w1) + 
     (11*N*v1)/(2*w1))*Log[mv1p1]^2*Log[v1]*Log[w1] + 
   Pi*((-2*I)*N - ((2*I)*mv1p1)/(N*w1^2) - ((9*I)*N)/w1^2 + 
     ((9*I)*N*v1)/w1^2 + ((10*I)*N)/w1 - ((2*I)*N*v1)/w1)*Log[mw1p1]*Log[v1]*
    Log[w1] + (-3/N - (11*N)/2 + Nf/3 - (4*N)/(3*mv1p1^3*u1) - 
     (2*mv1p1*N*u1)/3 - v1/(2*N) + v1/(2*mw1p1*N) - (11*N*v1)/6 - 
     (4*N*v1)/mw1p1 - (4*N*v1)/(3*mv1p1^2*u1^2) + (14*N*v1)/(3*mv1p1^3*u1) + 
     (2*N*v1^2)/3 + (2*N*v1^2)/(mv1p1^2*u1^2) - (8*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(mv1p1^2*u1^2) + (14*N*v1^3)/(3*mv1p1^3*u1) + 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) - (4*N*v1^4)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1^2*w1^2) + (2*Nf)/(3*w1^2) + (6*N*v1)/(mv1p1^2*w1^2) - 
     (2*Nf*v1)/(3*w1^2) - (6*N*v1^2)/(mv1p1^2*w1^2) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) + (2*mv1p1)/(N*w1) + (13*N)/(mv1p1^3*w1) - 
     (2*Nf)/(3*w1) - (55*N*v1)/(mv1p1^3*w1) + (Nf*v1)/(3*w1) + 
     (85*N*v1^2)/(mv1p1^3*w1) - (179*N*v1^3)/(3*mv1p1^3*w1) + 
     (46*N*v1^4)/(3*mv1p1^3*w1))*Log[mw1p1]*Log[v1]*Log[w1] + 
   (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[v1]*Log[w1] + (4/N + 7*N + 8/(N*w1^2) + 
     (26*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - (26*N)/w1 + 
     (4*v1)/(N*w1) + (7*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   (3/N + 7*N + 6/(N*w1^2) + (26*mv1p1*N)/w1^2 - (6*v1)/(N*w1^2) - 6/(N*w1) - 
     (26*N)/w1 + (3*v1)/(N*w1) + (7*N*v1)/w1)*Log[mw1p1]^2*Log[v1]*Log[w1] + 
   Pi*((2*I)*N + ((2*I)*mv1p1)/(N*w1^2) + ((9*I)*N)/w1^2 - 
     ((9*I)*N*v1)/w1^2 - ((10*I)*N)/w1 + ((2*I)*N*v1)/w1)*Log[u1]*Log[v1]*
    Log[w1] + (-3/(2*N) + 1/(2*mv1p1*N) - (27*N)/2 - (3*N)/mv1p1 + 
     (4*N)/(3*mw1p1) - Nf/3 - (2*N)/(3*mv1p1^3*u1) + (4*mv1p1*N*u1)/3 - 
     v1/(2*N) - v1/(mw1p1^3*N) + (3*v1)/(mw1p1^2*N) - (5*v1)/(2*mw1p1*N) - 
     (17*N*v1)/6 - (9*N*v1)/(2*mw1p1^3) + (25*N*v1)/(6*mw1p1^2) - 
     (37*N*v1)/(6*mw1p1) - (2*N*v1)/(3*mv1p1^2*u1^2) - v1/(2*N*u1) - 
     (3*N*v1)/(2*u1) + (4*N*v1)/(3*mv1p1^3*u1) + (8*N*v1^2)/3 - 
     (2*N*v1^2)/(mv1p1^3*u1) + (2*N)/w1^2 - (2*Nf)/(3*w1^2) - (2*N*v1)/w1^2 + 
     (2*Nf*v1)/(3*w1^2) - (2*N*v1^3)/(3*w1^2) - (4*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (2*N*v1^4)/(3*w1^2) + (2*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(3*mv1p1^2*w1^2) + 6/(N*w1) + 
     (31*N)/w1 + (2*Nf)/(3*w1) - (4*v1)/(N*w1) - (19*N*v1)/w1 - 
     (Nf*v1)/(3*w1) - (2*N*v1^2)/w1 - (4*N*v1^2)/(mv1p1^3*w1) + 
     (2*N*v1^3)/w1 + (28*N*v1^3)/(3*mv1p1^3*w1) - 
     (38*N*v1^4)/(3*mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*Log[u1]*Log[v1]*Log[w1] + 
   (-6/N - 15*N - 12/(N*w1^2) - (66*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 
     12/(N*w1) + (66*N)/w1 - (6*v1)/(N*w1) - (15*N*v1)/w1)*Log[mu1p1]*Log[u1]*
    Log[v1]*Log[w1] + (-4/N - 9*N - 8/(N*w1^2) - (35*mv1p1*N)/w1^2 - 
     (2*u1)/(N*w1^2) + (8*v1)/(N*w1^2) + 6/(N*w1) + (36*N)/w1 - 
     (4*v1)/(N*w1) - (9*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[v1]*Log[w1] + 
   (-6/N - 12*N - 12/(N*w1^2) - (48*N)/w1^2 + (12*v1)/(N*w1^2) + 
     (48*N*v1)/w1^2 + 12/(N*w1) + (48*N)/w1 - (6*v1)/(N*w1) - (12*N*v1)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   (3/N + (9*N)/2 + 6/(N*w1^2) + (21*mv1p1*N)/w1^2 - (6*v1)/(N*w1^2) - 
     6/(N*w1) - (21*N)/w1 + (3*v1)/(N*w1) + (9*N*v1)/(2*w1))*Log[u1]^2*
    Log[v1]*Log[w1] + (1/(2*N) - 5/(2*mv1p1*N) - (11*N)/3 - 
     (22*N)/(3*mv1p1) - (2*N)/(3*mw1p1) + (2*N)/(3*u1) - N/(3*mv1p1^3*u1) + 
     (3*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + (23*N*u1)/(6*mv1p1^2) - 
     (9*N*u1)/(2*mv1p1) + mv1p1*N*u1 - u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - 
     (9*N*u1^2)/(2*mv1p1^3) + (9*N*u1^2)/(2*mv1p1^2) + (N*v1)/2 - 
     (N*v1)/(3*mw1p1^2) - (N*v1)/(6*mw1p1) - (N*v1)/(3*mv1p1^2*u1^2) + 
     (2*mv1p1*N*v1)/(3*u1^2) - v1/(2*N*u1) - (7*N*v1)/(3*u1) + 
     (2*N*v1)/(3*mv1p1^3*u1) - (N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(3*mv1p1^2*w1^2) + (N*v1^4)/(mv1p1^2*w1^2) - 
     (N*v1^5)/(mv1p1^2*w1^2) + (N*v1^6)/(3*mv1p1^2*w1^2) + 4/(N*w1) + 
     (22*N)/w1 + (2*N*v1)/w1 - (2*N*v1^2)/(mv1p1^3*w1) + 
     (14*N*v1^3)/(3*mv1p1^3*w1) - (19*N*v1^4)/(3*mv1p1^3*w1) + 
     (4*N*v1^5)/(mv1p1^3*w1) - (N*v1^6)/(mv1p1^3*w1))*Log[v1]^2*Log[w1] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[v1]^2*
    Log[w1] + (-N - (2*N)/w1^2 + (2*N*v1)/w1^2 + (2*N)/w1 - (N*v1)/w1)*
    Log[mv1p1]*Log[v1]^2*Log[w1] + (-N - (2*N)/w1^2 + (2*N*v1)/w1^2 + 
     (2*N)/w1 - (N*v1)/w1)*Log[mw1p1]*Log[v1]^2*Log[w1] + 
   ((3*N)/2 + (3*N)/w1^2 - (3*N*v1)/w1^2 - (3*N)/w1 + (3*N*v1)/(2*w1))*
    Log[u1]*Log[v1]^2*Log[w1] + (N/6 + N/(3*w1^2) - (N*v1)/(3*w1^2) - 
     N/(3*w1) + (N*v1)/(6*w1))*Log[v1]^3*Log[w1] + 
   Pi^2*(N/12 + N/(6*w1^2) - (N*v1)/(6*w1^2) - N/(6*w1) + (N*v1)/(12*w1))*
    Log[w1]^2 + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]^2*Log[w1]^2 + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   (N^(-1) + (5*N)/2 + 2/(N*w1^2) + (11*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     2/(N*w1) - (11*N)/w1 + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mw1p1]^2*
    Log[w1]^2 + Pi*((-1/2*I)/N - (I/2)*N - I/(N*w1^2) - (I*N)/w1^2 + 
     (I*v1)/(N*w1^2) + (I*N*v1)/w1^2 + I/(N*w1) + (I*N)/w1 - 
     ((I/2)*v1)/(N*w1) - ((I/2)*N*v1)/w1)*Log[u1]*Log[w1]^2 + 
   (-3/(4*N) - 9/(4*mv1p1*N) - (17*N)/6 - (7*N)/(4*mv1p1) - 
     (2*N)/(3*mv1p1^3*u1) + (3*u1)/(2*mv1p1^2*N) - (3*u1)/(2*mv1p1*N) + 
     (7*N*u1)/(4*mv1p1^2) - (7*N*u1)/(4*mv1p1) - (mv1p1*N*u1)/3 - 
     u1^2/(2*mv1p1^3*N) + u1^2/(2*mv1p1^2*N) - (9*N*u1^2)/(4*mv1p1^3) + 
     (9*N*u1^2)/(4*mv1p1^2) - v1/(4*N) + v1/(mw1p1*N) - (17*N*v1)/12 - 
     (2*N*v1)/mw1p1 - (2*N*v1)/(3*mv1p1^2*u1^2) + (7*N*v1)/(3*mv1p1^3*u1) + 
     (N*v1^2)/3 + (N*v1^2)/(mv1p1^2*u1^2) - (4*N*v1^2)/(mv1p1^3*u1) - 
     (N*v1^3)/(mv1p1^2*u1^2) + (7*N*v1^3)/(3*mv1p1^3*u1) + 
     (N*v1^4)/(3*mv1p1^2*u1^2) - (2*N*v1^4)/(3*mv1p1^3*u1) - 
     N/(mv1p1^2*w1^2) - (7*mv1p1*N)/(6*w1^2) + (3*N*v1)/(mv1p1^2*w1^2) - 
     (3*N*v1^2)/(mv1p1^2*w1^2) + (2*N*v1^3)/(3*mv1p1^2*w1^2) + 2/(N*w1) + 
     (20*N)/(3*w1) + (13*N)/(2*mv1p1^3*w1) + v1/(2*N*w1) - (7*N*v1)/(12*w1) - 
     (55*N*v1)/(2*mv1p1^3*w1) + (85*N*v1^2)/(2*mv1p1^3*w1) - 
     (179*N*v1^3)/(6*mv1p1^3*w1) + (23*N*v1^4)/(3*mv1p1^3*w1))*Log[u1]*
    Log[w1]^2 + (-3/(2*N) - (3*N)/2 - 2/(N*w1^2) - (13*mv1p1*N)/(2*w1^2) + 
     (2*v1)/(N*w1^2) + 3/(N*w1) + (6*N)/w1 - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[mv1p1]*Log[u1]*Log[w1]^2 + 
   (-3/(2*N) - (9*N)/2 - 4/(N*w1^2) - (35*mv1p1*N)/(2*w1^2) + 
     (4*v1)/(N*w1^2) + 3/(N*w1) + (18*N)/w1 - (3*v1)/(2*N*w1) - 
     (9*N*v1)/(2*w1))*Log[mw1p1]*Log[u1]*Log[w1]^2 + 
   ((11*N)/4 + mv1p1/(N*w1^2) + (8*mv1p1*N)/w1^2 - (17*N)/(2*w1) + 
     (11*N*v1)/(4*w1))*Log[u1]^2*Log[w1]^2 + 
   Pi*((-I)/N - ((5*I)/2)*N - (2*I)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + (2*I)/(N*w1) + ((11*I)*N)/w1 - (I*v1)/(N*w1) - 
     (((5*I)/2)*N*v1)/w1)*Log[v1]*Log[w1]^2 + 
   (3/(4*N) + 5/(4*mv1p1*N) + (29*N)/4 + (15*N)/(4*mv1p1) + 
     N/(3*mv1p1^3*u1) - (3*u1)/(2*mv1p1^2*N) + (3*u1)/(2*mv1p1*N) - 
     (7*N*u1)/(4*mv1p1^2) + (7*N*u1)/(4*mv1p1) - (mv1p1*N*u1)/3 + 
     u1^2/(2*mv1p1^3*N) - u1^2/(2*mv1p1^2*N) + (9*N*u1^2)/(4*mv1p1^3) - 
     (9*N*u1^2)/(4*mv1p1^2) + v1/(4*N) + v1/(2*mw1p1^3*N) - 
     (3*v1)/(2*mw1p1^2*N) + (5*v1)/(4*mw1p1*N) + (13*N*v1)/12 + 
     (9*N*v1)/(4*mw1p1^3) - (7*N*v1)/(4*mw1p1^2) + (15*N*v1)/(4*mw1p1) + 
     (N*v1)/(3*mv1p1^2*u1^2) + v1/(4*N*u1) + (3*N*v1)/(4*u1) - 
     (2*N*v1)/(3*mv1p1^3*u1) - (2*N*v1^2)/3 + (N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(3*mv1p1^2*w1^2) - (N*v1^4)/(mv1p1^2*w1^2) + 
     (N*v1^5)/(mv1p1^2*w1^2) - (N*v1^6)/(3*mv1p1^2*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (11*N*v1)/w1 + (2*N*v1^2)/(mv1p1^3*w1) - 
     (14*N*v1^3)/(3*mv1p1^3*w1) + (19*N*v1^4)/(3*mv1p1^3*w1) - 
     (4*N*v1^5)/(mv1p1^3*w1) + (N*v1^6)/(mv1p1^3*w1))*Log[v1]*Log[w1]^2 + 
   (5/N + (25*N)/2 + 10/(N*w1^2) + (55*mv1p1*N)/w1^2 - (10*v1)/(N*w1^2) - 
     10/(N*w1) - (55*N)/w1 + (5*v1)/(N*w1) + (25*N*v1)/(2*w1))*Log[mu1p1]*
    Log[v1]*Log[w1]^2 + (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + 
     (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*
    Log[mv1p1]*Log[v1]*Log[w1]^2 + (-3/N - (15*N)/2 - 6/(N*w1^2) - 
     (33*mv1p1*N)/w1^2 + (6*v1)/(N*w1^2) + 6/(N*w1) + (33*N)/w1 - 
     (3*v1)/(N*w1) - (15*N*v1)/(2*w1))*Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   (3/N + 9*N + 6/(N*w1^2) + (77*mv1p1*N)/(2*w1^2) + u1/(N*w1^2) - 
     (6*v1)/(N*w1^2) - 5/(N*w1) - (39*N)/w1 + (3*v1)/(N*w1) + (9*N*v1)/w1)*
    Log[u1]*Log[v1]*Log[w1]^2 + (N^(-1) + (9*N)/4 + 2/(N*w1^2) + 
     (21*mv1p1*N)/(2*w1^2) - (2*v1)/(N*w1^2) - 2/(N*w1) - (21*N)/(2*w1) + 
     v1/(N*w1) + (9*N*v1)/(4*w1))*Log[v1]^2*Log[w1]^2 + 
   Pi*((I/6)/N + (I/6)*N + (I/3)/(N*w1^2) + ((I/3)*N)/w1^2 - 
     ((I/3)*v1)/(N*w1^2) - ((I/3)*N*v1)/w1^2 - (I/3)/(N*w1) - ((I/3)*N)/w1 + 
     ((I/6)*v1)/(N*w1) + ((I/6)*N*v1)/w1)*Log[w1]^3 + 
   (1/(4*N) + 3/(4*mv1p1*N) + (17*N)/18 + (7*N)/(12*mv1p1) + 
     (2*N)/(9*mv1p1^3*u1) - u1/(2*mv1p1^2*N) + u1/(2*mv1p1*N) - 
     (7*N*u1)/(12*mv1p1^2) + (7*N*u1)/(12*mv1p1) + (mv1p1*N*u1)/9 + 
     u1^2/(6*mv1p1^3*N) - u1^2/(6*mv1p1^2*N) + (3*N*u1^2)/(4*mv1p1^3) - 
     (3*N*u1^2)/(4*mv1p1^2) + v1/(12*N) - v1/(3*mw1p1*N) + (17*N*v1)/36 + 
     (2*N*v1)/(3*mw1p1) + (2*N*v1)/(9*mv1p1^2*u1^2) - 
     (7*N*v1)/(9*mv1p1^3*u1) - (N*v1^2)/9 - (N*v1^2)/(3*mv1p1^2*u1^2) + 
     (4*N*v1^2)/(3*mv1p1^3*u1) + (N*v1^3)/(3*mv1p1^2*u1^2) - 
     (7*N*v1^3)/(9*mv1p1^3*u1) - (N*v1^4)/(9*mv1p1^2*u1^2) + 
     (2*N*v1^4)/(9*mv1p1^3*u1) + N/(3*mv1p1^2*w1^2) + (7*mv1p1*N)/(18*w1^2) - 
     (N*v1)/(mv1p1^2*w1^2) + (N*v1^2)/(mv1p1^2*w1^2) - 
     (2*N*v1^3)/(9*mv1p1^2*w1^2) - 2/(3*N*w1) - (20*N)/(9*w1) - 
     (13*N)/(6*mv1p1^3*w1) - v1/(6*N*w1) + (7*N*v1)/(36*w1) + 
     (55*N*v1)/(6*mv1p1^3*w1) - (85*N*v1^2)/(6*mv1p1^3*w1) + 
     (179*N*v1^3)/(18*mv1p1^3*w1) - (23*N*v1^4)/(9*mv1p1^3*w1))*Log[w1]^3 + 
   (1/(2*N) + N/2 + 2/(3*N*w1^2) + (13*mv1p1*N)/(6*w1^2) - 
     (2*v1)/(3*N*w1^2) - 1/(N*w1) - (2*N)/w1 + v1/(2*N*w1) + (N*v1)/(2*w1))*
    Log[mv1p1]*Log[w1]^3 + (-1/6*1/N - N/6 - (3*N)/(2*w1^2) + 
     (3*N*v1)/(2*w1^2) + 1/(3*N*w1) + (4*N)/(3*w1) - v1/(6*N*w1) - 
     (N*v1)/(6*w1))*Log[mw1p1]*Log[w1]^3 + 
   (1/(3*N) - N/2 + mv1p1/(3*N*w1^2) + (mv1p1*N)/(6*w1^2) - 2/(3*N*w1) + 
     v1/(3*N*w1) - (N*v1)/(2*w1))*Log[u1]*Log[w1]^3 + 
   (-2/N - (11*N)/2 - 4/(N*w1^2) - (143*mv1p1*N)/(6*w1^2) - u1/(3*N*w1^2) + 
     (4*v1)/(N*w1^2) + 11/(3*N*w1) + (24*N)/w1 - (2*v1)/(N*w1) - 
     (11*N*v1)/(2*w1))*Log[v1]*Log[w1]^3 + 
   ((5*N)/24 + (5*N)/(12*w1^2) - (5*N*v1)/(12*w1^2) - (5*N)/(12*w1) + 
     (5*N*v1)/(24*w1))*Log[w1]^4 + Pi*(((3*I)/2)/N + ((5*I)/2)/(mv1p1*N) + 
     ((29*I)/2)*N + (((15*I)/2)*N)/mv1p1 + (((2*I)/3)*N)/(mv1p1^3*u1) - 
     ((3*I)*u1)/(mv1p1^2*N) + ((3*I)*u1)/(mv1p1*N) - 
     (((7*I)/2)*N*u1)/mv1p1^2 + (((7*I)/2)*N*u1)/mv1p1 - 
     ((2*I)/3)*mv1p1*N*u1 + (I*u1^2)/(mv1p1^3*N) - (I*u1^2)/(mv1p1^2*N) + 
     (((9*I)/2)*N*u1^2)/mv1p1^3 - (((9*I)/2)*N*u1^2)/mv1p1^2 + ((I/2)*v1)/N + 
     (I*v1)/(mw1p1^3*N) - ((3*I)*v1)/(mw1p1^2*N) + (((5*I)/2)*v1)/(mw1p1*N) + 
     ((13*I)/6)*N*v1 + (((9*I)/2)*N*v1)/mw1p1^3 - (((7*I)/2)*N*v1)/mw1p1^2 + 
     (((15*I)/2)*N*v1)/mw1p1 + (((2*I)/3)*N*v1)/(mv1p1^2*u1^2) + 
     ((I/2)*v1)/(N*u1) + (((3*I)/2)*N*v1)/u1 - (((4*I)/3)*N*v1)/
      (mv1p1^3*u1) - ((4*I)/3)*N*v1^2 + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - ((2*I)*N*v1^4)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1^5)/(mv1p1^2*w1^2) - (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^2) - 
     (8*I)/(N*w1) - ((44*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((22*I)*N*v1)/w1 + 
     ((4*I)*N*v1^2)/(mv1p1^3*w1) - (((28*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     (((38*I)/3)*N*v1^4)/(mv1p1^3*w1) - ((8*I)*N*v1^5)/(mv1p1^3*w1) + 
     ((2*I)*N*v1^6)/(mv1p1^3*w1))*PolyLog[2, u1] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*
    PolyLog[2, u1] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, u1] + (-3/(2*N) - 5/(2*mv1p1*N) - (29*N)/2 - 
     (15*N)/(2*mv1p1) - (2*N)/(3*mv1p1^3*u1) + (3*u1)/(mv1p1^2*N) - 
     (3*u1)/(mv1p1*N) + (7*N*u1)/(2*mv1p1^2) - (7*N*u1)/(2*mv1p1) + 
     (2*mv1p1*N*u1)/3 - u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - 
     (9*N*u1^2)/(2*mv1p1^3) + (9*N*u1^2)/(2*mv1p1^2) - v1/(2*N) - 
     v1/(mw1p1^3*N) + (3*v1)/(mw1p1^2*N) - (5*v1)/(2*mw1p1*N) - (13*N*v1)/6 - 
     (9*N*v1)/(2*mw1p1^3) + (7*N*v1)/(2*mw1p1^2) - (15*N*v1)/(2*mw1p1) - 
     (2*N*v1)/(3*mv1p1^2*u1^2) - v1/(2*N*u1) - (3*N*v1)/(2*u1) + 
     (4*N*v1)/(3*mv1p1^3*u1) + (4*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) + (2*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(3*mv1p1^2*w1^2) + 8/(N*w1) + 
     (44*N)/w1 - (4*v1)/(N*w1) - (22*N*v1)/w1 - (4*N*v1^2)/(mv1p1^3*w1) + 
     (28*N*v1^3)/(3*mv1p1^3*w1) - (38*N*v1^4)/(3*mv1p1^3*w1) + 
     (8*N*v1^5)/(mv1p1^3*w1) - (2*N*v1^6)/(mv1p1^3*w1))*Log[v1]*
    PolyLog[2, u1] + (3/(2*N) + 5/(2*mv1p1*N) + (29*N)/2 + (15*N)/(2*mv1p1) + 
     (2*N)/(3*mv1p1^3*u1) - (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) - 
     (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) - (2*mv1p1*N*u1)/3 + 
     u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + (9*N*u1^2)/(2*mv1p1^3) - 
     (9*N*u1^2)/(2*mv1p1^2) + v1/(2*N) + v1/(mw1p1^3*N) - 
     (3*v1)/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) + (13*N*v1)/6 + 
     (9*N*v1)/(2*mw1p1^3) - (7*N*v1)/(2*mw1p1^2) + (15*N*v1)/(2*mw1p1) + 
     (2*N*v1)/(3*mv1p1^2*u1^2) + v1/(2*N*u1) + (3*N*v1)/(2*u1) - 
     (4*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/3 + (2*N*v1^2)/(mv1p1^3*u1) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) - (2*N*v1^4)/(mv1p1^2*w1^2) + 
     (2*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(3*mv1p1^2*w1^2) - 8/(N*w1) - 
     (44*N)/w1 + (4*v1)/(N*w1) + (22*N*v1)/w1 + (4*N*v1^2)/(mv1p1^3*w1) - 
     (28*N*v1^3)/(3*mv1p1^3*w1) + (38*N*v1^4)/(3*mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1) + (2*N*v1^6)/(mv1p1^3*w1))*Log[w1]*
    PolyLog[2, u1] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, u1] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mw1p1]*Log[w1]*
    PolyLog[2, u1] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, u1] + 
   Pi^2*(-4/(3*N) - (7*N)/3 - 5/(3*N*w1^2) - (61*mv1p1*N)/(6*w1^2) + 
     (5*v1)/(3*N*w1^2) + 8/(3*N*w1) + (29*N)/(3*w1) - (4*v1)/(3*N*w1) - 
     (7*N*v1)/(3*w1))*PolyLog[2, v1] + 
   Pi*((-1/2*I)/N + I/(mv1p1*N) + ((13*I)/3)*N + ((4*I)*N)/mv1p1 - (I/3)*Nf + 
     ((I/2)*v1)/(N*u1) + ((I/2)*N*v1)/u1 + (((37*I)/6)*N)/w1^2 + 
     ((2*I)*mv1p1*N)/w1^2 - (((2*I)/3)*Nf)/w1^2 - (((37*I)/6)*N*v1)/w1^2 + 
     (((2*I)/3)*Nf*v1)/w1^2 + (((2*I)/3)*N*v1^3)/w1^2 - 
     (((2*I)/3)*mv1p1*N*v1^3)/w1^2 - (((2*I)/3)*N*v1^4)/w1^2 - (5*I)/(N*w1) - 
     (((53*I)/3)*N)/w1 + (((2*I)/3)*Nf)/w1 + (((11*I)/6)*N*v1)/w1 - 
     ((I/3)*Nf*v1)/w1)*PolyLog[2, v1] + 
   (3/(2*N) - 1/(mv1p1*N) + 1/(mw1p1^2*N) - 3/(mw1p1*N) - (17*N)/(2*mv1p1) + 
     2*mv1p1*N + (9*mv1p1*N)/(2*mw1p1^2) - (7*N)/(2*mw1p1) - 
     mv1p1/(2*N*u1^2) - (5*N)/(2*mv1p1*u1^2) + (101*N)/(6*mv1p1^2*u1) - 
     (4*N)/(3*mv1p1*u1) + 1/(2*mw1p1*N*v1) + (9*N)/(4*mw1p1*v1) - 
     1/(2*N*u1*v1) - (9*N)/(4*mv1p1^2*u1*v1) - v1/(mw1p1^2*N) + 
     (5*v1)/(2*mw1p1*N) + (5*N*v1)/(4*mw1p1) + (6*N*v1)/(mv1p1*u1^2) - 
     v1/(N*u1) - (355*N*v1)/(12*mv1p1^2*u1) + (2*N*v1)/(3*mv1p1*u1) - 
     (17*N*v1^2)/(6*mv1p1*u1^2) + (61*N*v1^2)/(3*mv1p1^2*u1) - 
     (4*N*v1^3)/(mv1p1^2*u1) + 3/(N*w1^2) + (51*N)/(2*mv1p1*w1^2) - 
     (3*v1)/(N*w1^2) - (51*N*v1)/(mv1p1*w1^2) + (53*N*v1^2)/(2*mv1p1*w1^2) - 
     (N*v1^3)/(mv1p1*w1^2) + (2*N*v1^4)/(3*mv1p1*w1^2) - 5/(N*w1) - 
     (33*N)/(mv1p1^2*w1) + (7*v1)/(2*N*w1) + (653*N*v1)/(12*mv1p1^2*w1) + 
     (24*N*v1)/(mv1p1*w1) - (59*N*v1^2)/(6*mv1p1^2*w1) - 
     (24*N*v1^2)/(mv1p1*w1) - (91*N*v1^3)/(12*mv1p1^2*w1) - 
     (2*N*v1^3)/(3*mv1p1*w1) - (8*N*v1^4)/(3*mv1p1^2*w1))*PolyLog[2, v1] + 
   Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - ((44*I)*mv1p1*N)/w1^2 + 
     ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, v1] + 
   (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + (2*v1)/(N*w1^2) + 
     2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mu1p1]^2*
    PolyLog[2, v1] + ((-2*N)/w1^2 + (2*mv1p1*N)/w1^2 + (2*N*v1)/w1^2 + 
     (2*N*v1^3)/(3*w1^2) - (2*mv1p1*N*v1^3)/(3*w1^2) - (2*N*v1^4)/(3*w1^2))*
    Log[mv1p1]*PolyLog[2, v1] + (4/N + 6*N + 6/(N*w1^2) + (31*mv1p1*N)/w1^2 - 
     (6*v1)/(N*w1^2) - 8/(N*w1) - (30*N)/w1 + (4*v1)/(N*w1) + (6*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]*PolyLog[2, v1] + 
   Pi*((2*I)/N + (3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + ((13*I)*mv1p1*N)/w1^2 - 
     (4*I)/(N*w1) - ((12*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*
    Log[u1]*PolyLog[2, v1] + (3/(2*mv1p1*N) - (8*N)/3 + Nf/3 + (2*N)/(3*u1) + 
     (4*mv1p1*N*u1)/3 + (2*N*v1)/3 + (2*mv1p1*N*v1)/(3*u1^2) - 
     (4*N*v1)/(3*u1) + (2*N*v1^2)/3 - (5*mv1p1*N)/(6*w1^2) + 
     (2*Nf)/(3*w1^2) - (2*Nf*v1)/(3*w1^2) - (2*mv1p1*N*v1^3)/(3*w1^2) - 
     3/(N*w1) + (7*N)/(3*w1) - (2*Nf)/(3*w1) + (4*N*v1)/(3*w1) + 
     (Nf*v1)/(3*w1) - (2*N*v1^2)/w1 + (2*N*v1^3)/w1)*Log[u1]*PolyLog[2, v1] + 
   Pi*((3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - 
     ((12*I)*N)/w1 + ((3*I)*N*v1)/w1)*Log[v1]*PolyLog[2, v1] + 
   (N^(-1) + 1/(mv1p1*N) - (7*N)/3 - (7*N)/mv1p1 - Nf + (4*N)/(3*u1) - 
     (4*N)/(3*mv1p1^3*u1) + (4*mv1p1*N*u1)/3 + (2*N*v1)/3 - 
     (4*N*v1)/(3*mv1p1^2*u1^2) + (4*mv1p1*N*v1)/(3*u1^2) - v1/(N*u1) - 
     (14*N*v1)/(3*u1) + (14*N*v1)/(3*mv1p1^3*u1) + (2*N*v1^2)/3 + 
     (2*N*v1^2)/(mv1p1^2*u1^2) - (8*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(mv1p1^2*u1^2) + (14*N*v1^3)/(3*mv1p1^3*u1) + 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) - (4*N*v1^4)/(3*mv1p1^3*u1) + (10*N)/w1^2 - 
     (2*N)/(mv1p1^2*w1^2) - (2*Nf)/w1^2 - (10*N*v1)/w1^2 + 
     (6*N*v1)/(mv1p1^2*w1^2) + (2*Nf*v1)/w1^2 - (6*N*v1^2)/(mv1p1^2*w1^2) - 
     (2*N*v1^3)/(3*w1^2) + (4*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (2*N*v1^4)/(3*w1^2) + 4/(N*w1) + N/w1 + (13*N)/(mv1p1^3*w1) + 
     (2*Nf)/w1 + (23*N*v1)/w1 - (55*N*v1)/(mv1p1^3*w1) - (Nf*v1)/w1 - 
     (2*N*v1^2)/w1 + (85*N*v1^2)/(mv1p1^3*w1) + (2*N*v1^3)/w1 - 
     (179*N*v1^3)/(3*mv1p1^3*w1) + (46*N*v1^4)/(3*mv1p1^3*w1))*Log[v1]*
    PolyLog[2, v1] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, v1] + 
   (2*N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - (9*N*v1)/w1^2 - (10*N)/w1 + 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, v1] + 
   (-2/N - 2*N - (2*mv1p1)/(N*w1^2) - (11*mv1p1*N)/w1^2 + 4/(N*w1) + 
     (10*N)/w1 - (2*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*Log[v1]*
    PolyLog[2, v1] + (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - (11*mv1p1*N)/w1^2 + 
     (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - (5*N*v1)/(2*w1))*
    Log[v1]^2*PolyLog[2, v1] + Pi*((2*I)/N + (3*I)*N + 
     ((2*I)*mv1p1)/(N*w1^2) + ((13*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((12*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*Log[w1]*
    PolyLog[2, v1] + (-1/2*1/N - 1/(2*mv1p1*N) + (3*N)/2 + (4*N)/mv1p1 + 
     Nf/3 - (2*N)/(3*u1) - (4*mv1p1*N*u1)/3 - (2*N*v1)/3 - 
     (2*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + (11*N*v1)/(6*u1) - 
     (2*N*v1^2)/3 - (2*mv1p1*N)/w1^2 + (2*Nf)/(3*w1^2) - (2*Nf*v1)/(3*w1^2) + 
     (2*mv1p1*N*v1^3)/(3*w1^2) - 2/(N*w1) - (9*N)/w1 - (2*Nf)/(3*w1) - 
     (5*N*v1)/w1 + (Nf*v1)/(3*w1) + (2*N*v1^2)/w1 - (2*N*v1^3)/w1)*Log[w1]*
    PolyLog[2, v1] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[w1]*PolyLog[2, v1] + 
   (-4/N - 6*N - 6/(N*w1^2) - (31*mv1p1*N)/w1^2 + (6*v1)/(N*w1^2) + 
     8/(N*w1) + (30*N)/w1 - (4*v1)/(N*w1) - (6*N*v1)/w1)*Log[mv1p1]*Log[w1]*
    PolyLog[2, v1] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, v1] + (2*N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - 
     (9*N*v1)/w1^2 - (10*N)/w1 + (2*N*v1)/w1)*PolyLog[2, u1]*PolyLog[2, v1] + 
   (-1/2*1/N + (5*N)/(2*w1^2) - (5*N*v1)/(2*w1^2) + 1/(N*w1) - (3*N)/w1 - 
     v1/(2*N*w1))*PolyLog[2, v1]^2 + 
   Pi^2*(-N^(-1) - (11*N)/6 - mv1p1/(N*w1^2) - (43*mv1p1*N)/(6*w1^2) + 
     2/(N*w1) + (20*N)/(3*w1) - v1/(N*w1) - (11*N*v1)/(6*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((-3*I)/N + ((9*I)/2)/(mv1p1*N) - (I/3)*N + 
     (((7*I)/2)*N)/mv1p1 - (I/3)*Nf - (((4*I)/3)*N)/(mv1p1^3*u1) - 
     ((3*I)*u1)/(mv1p1^2*N) + ((3*I)*u1)/(mv1p1*N) - 
     (((7*I)/2)*N*u1)/mv1p1^2 + (((7*I)/2)*N*u1)/mv1p1 + 
     (I*u1^2)/(mv1p1^3*N) - (I*u1^2)/(mv1p1^2*N) + 
     (((9*I)/2)*N*u1^2)/mv1p1^3 - (((9*I)/2)*N*u1^2)/mv1p1^2 - ((I/2)*v1)/N + 
     ((I/2)*v1)/(mw1p1*N) - ((5*I)/2)*N*v1 - ((3*I)*N*v1)/mw1p1 - 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1^2) + (((14*I)/3)*N*v1)/(mv1p1^3*u1) + 
     (2*I)*N*v1^2 + ((2*I)*N*v1^2)/(mv1p1^2*u1^2) - 
     ((8*I)*N*v1^2)/(mv1p1^3*u1) - ((2*I)*N*v1^3)/(mv1p1^2*u1^2) + 
     (((14*I)/3)*N*v1^3)/(mv1p1^3*u1) + (((2*I)/3)*N*v1^4)/(mv1p1^2*u1^2) - 
     (((4*I)/3)*N*v1^4)/(mv1p1^3*u1) + (((20*I)/3)*N)/w1^2 + 
     (((3*I)/2)*N)/(mv1p1^2*w1^2) - (((2*I)/3)*Nf)/w1^2 - 
     (((20*I)/3)*N*v1)/w1^2 - (((9*I)/2)*N*v1)/(mv1p1^2*w1^2) + 
     (((2*I)/3)*Nf*v1)/w1^2 + (((9*I)/2)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((2*I)/3)*N*v1^3)/w1^2 - (((13*I)/6)*N*v1^3)/(mv1p1^2*w1^2) + 
     (((2*I)/3)*N*v1^4)/w1^2 - (3*I)/(N*w1) - (((31*I)/3)*N)/w1 + 
     (((11*I)/3)*N)/(mv1p1^3*w1) + (((2*I)/3)*Nf)/w1 - ((2*I)*v1)/(N*w1) - 
     (((11*I)/6)*N*v1)/w1 - (((55*I)/3)*N*v1)/(mv1p1^3*w1) - 
     ((I/3)*Nf*v1)/w1 - ((2*I)*N*v1^2)/w1 + ((31*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((2*I)*N*v1^3)/w1 - (((73*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     (((20*I)/3)*N*v1^4)/(mv1p1^3*w1))*PolyLog[2, -(v1/u1)] + 
   (N^(-1) - 5/(2*mv1p1*N) - (51*N)/4 - (5*N)/(4*mv1p1) + u1/(mv1p1^2*N) - 
     (4*u1)/(mv1p1*N) + 11*N*u1 + (9*N*u1)/(2*mv1p1^2) - (8*N*u1)/mv1p1 - 
     u1^2/(2*N) + u1^2/(mv1p1^2*N) - u1^2/(2*mv1p1*N) - (5*N*u1^2)/2 + 
     (9*N*u1^2)/(2*mv1p1^2) - (9*N*u1^2)/(4*mv1p1) + v1/N + v1/(mw1p1*N) + 
     (10*N*v1)/3 + (17*N*v1)/(2*mw1p1) + (2*N*v1)/(mv1p1^2*u1) - 
     (u1*v1)/(2*N) - (7*N*u1*v1)/2 + (2*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^2*u1) + 
     (2*N*v1^3)/(3*mv1p1^2*u1) + 3/(N*w1^2) + (51*N)/(2*mv1p1*w1^2) - 
     (3*v1)/(N*w1^2) - (51*N*v1)/(mv1p1*w1^2) + (53*N*v1^2)/(2*mv1p1*w1^2) - 
     (N*v1^3)/(mv1p1*w1^2) + (2*N*v1^4)/(3*mv1p1*w1^2) - 1/(N*w1) - 
     (18*N)/(mv1p1^2*w1) + (3*v1)/(2*N*w1) + (491*N*v1)/(12*mv1p1^2*w1) - 
     (167*N*v1^2)/(6*mv1p1^2*w1) + (33*N*v1^3)/(4*mv1p1^2*w1) - 
     (10*N*v1^4)/(3*mv1p1^2*w1) + (2*N*v1^5)/(3*mv1p1^2*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - 
     ((44*I)*mv1p1*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + 
     ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*Log[mu1p1]*
    PolyLog[2, -(v1/u1)] + (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - 
     (5*N*v1)/(2*w1))*Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   (2/N + 7*N + 6/(N*w1^2) + (31*mv1p1*N)/w1^2 - (6*v1)/(N*w1^2) - 4/(N*w1) - 
     (32*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + Pi*((2*I)/N + (3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + 
     ((13*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - ((12*I)*N)/w1 + 
     ((2*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (9/(2*mv1p1*N) - N/3 + (7*N)/(2*mv1p1) + Nf/3 - (3*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) + 
     (2*mv1p1*N*u1)/3 + u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + 
     (9*N*u1^2)/(2*mv1p1^3) - (9*N*u1^2)/(2*mv1p1^2) - (2*N*v1)/3 + 
     (N*v1)/mw1p1 + (4*N*v1^2)/3 - (5*N)/(6*w1^2) + (2*Nf)/(3*w1^2) + 
     (5*N*v1)/(6*w1^2) - (2*Nf*v1)/(3*w1^2) - (2*N*v1^3)/(3*w1^2) + 
     (2*N*v1^4)/(3*w1^2) - 5/(N*w1) - (26*N)/(3*w1) - (2*Nf)/(3*w1) + 
     (4*N*v1)/(3*w1) + (Nf*v1)/(3*w1) - (2*N*v1^2)/w1 + (2*N*v1^3)/w1)*
    Log[u1]*PolyLog[2, -(v1/u1)] + (-2/N - 7*N - 6/(N*w1^2) - 
     (31*mv1p1*N)/w1^2 + (6*v1)/(N*w1^2) + 4/(N*w1) + (32*N)/w1 - 
     (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[mu1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   Pi*((3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - 
     ((12*I)*N)/w1 + ((3*I)*N*v1)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (9/(2*N) - 5/(2*mv1p1*N) - (11*N)/6 - (15*N)/(2*mv1p1) - Nf + 
     (2*N)/(3*u1) + (3*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + 
     (7*N*u1)/(2*mv1p1^2) - (7*N*u1)/(2*mv1p1) + (2*mv1p1*N*u1)/3 - 
     u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - (9*N*u1^2)/(2*mv1p1^3) + 
     (9*N*u1^2)/(2*mv1p1^2) + v1/(2*N) - v1/(mw1p1^3*N) + 
     (3*v1)/(mw1p1^2*N) - (7*v1)/(2*mw1p1*N) + (11*N*v1)/6 - 
     (9*N*v1)/(2*mw1p1^3) + (7*N*v1)/(2*mw1p1^2) - (N*v1)/(2*mw1p1) + 
     (2*mv1p1*N*v1)/(3*u1^2) - v1/(2*N*u1) - (17*N*v1)/(6*u1) - 
     (2*N*v1^2)/3 + (8*mv1p1*N)/w1^2 - (2*Nf)/w1^2 + (2*Nf*v1)/w1^2 + 
     4/(N*w1) + (14*N)/w1 + (2*Nf)/w1 + (7*N*v1)/w1 - (Nf*v1)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (2*N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - (9*N*v1)/w1^2 - (10*N)/w1 + 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-2/N - 2*N - (2*mv1p1)/(N*w1^2) - (11*mv1p1*N)/w1^2 + 4/(N*w1) + 
     (10*N)/w1 - (2*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + (-N^(-1) - (5*N)/2 - 2/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + (2*v1)/(N*w1^2) + 2/(N*w1) + (11*N)/w1 - v1/(N*w1) - 
     (5*N*v1)/(2*w1))*Log[v1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((2*I)/N + (3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + ((13*I)*mv1p1*N)/w1^2 - 
     (4*I)/(N*w1) - ((12*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*
    Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-3/N - (11*N)/2 + Nf/3 - (4*N)/(3*mv1p1^3*u1) - (2*mv1p1*N*u1)/3 - 
     v1/(2*N) + v1/(2*mw1p1*N) - (11*N*v1)/6 - (4*N*v1)/mw1p1 - 
     (4*N*v1)/(3*mv1p1^2*u1^2) + (14*N*v1)/(3*mv1p1^3*u1) + (2*N*v1^2)/3 + 
     (2*N*v1^2)/(mv1p1^2*u1^2) - (8*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(mv1p1^2*u1^2) + (14*N*v1^3)/(3*mv1p1^3*u1) + 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) - (4*N*v1^4)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1^2*w1^2) + (2*Nf)/(3*w1^2) + (6*N*v1)/(mv1p1^2*w1^2) - 
     (2*Nf*v1)/(3*w1^2) - (6*N*v1^2)/(mv1p1^2*w1^2) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) + (2*mv1p1)/(N*w1) + (13*N)/(mv1p1^3*w1) - 
     (2*Nf)/(3*w1) - (55*N*v1)/(mv1p1^3*w1) + (Nf*v1)/(3*w1) + 
     (85*N*v1^2)/(mv1p1^3*w1) - (179*N*v1^3)/(3*mv1p1^3*w1) + 
     (46*N*v1^4)/(3*mv1p1^3*w1))*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + (-2/N - 7*N - 6/(N*w1^2) - (31*mv1p1*N)/w1^2 + 
     (6*v1)/(N*w1^2) + 4/(N*w1) + (32*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*
    Log[mw1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (2/N + 9*N + 6/(N*w1^2) + (35*mv1p1*N)/w1^2 - (6*v1)/(N*w1^2) - 4/(N*w1) - 
     (36*N)/w1 + (2*v1)/(N*w1) + (9*N*v1)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + (-2/N - N - (2*mv1p1)/(N*w1^2) - (9*N)/w1^2 + 
     (9*N*v1)/w1^2 + 4/(N*w1) + (8*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*
    PolyLog[2, u1]*PolyLog[2, -(v1/u1)] + 
   (-3/N - N - 2/(N*w1^2) - (4*N)/w1^2 + (2*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 
     6/(N*w1) + (2*N)/w1 - (3*v1)/(N*w1) - (N*v1)/w1)*PolyLog[2, v1]*
    PolyLog[2, -(v1/u1)] + (-3/(2*N) - (3*N)/2 - 2/(N*w1^2) - 
     (13*mv1p1*N)/(2*w1^2) + (2*v1)/(N*w1^2) + 3/(N*w1) + (6*N)/w1 - 
     (3*v1)/(2*N*w1) - (3*N*v1)/(2*w1))*PolyLog[2, -(v1/u1)]^2 + 
   Pi^2*(2/(3*N) - (4*N)/3 - (2*N)/w1^2 + (2*N*v1)/w1^2 - 4/(3*N*w1) + 
     (8*N)/(3*w1) + (2*v1)/(3*N*w1) - (4*N*v1)/(3*w1))*PolyLog[2, w1] + 
   Pi*(((3*I)/2)/N + ((9*I)/2)/(mv1p1*N) + ((17*I)/3)*N + 
     (((7*I)/2)*N)/mv1p1 + (((4*I)/3)*N)/(mv1p1^3*u1) - 
     ((3*I)*u1)/(mv1p1^2*N) + ((3*I)*u1)/(mv1p1*N) - 
     (((7*I)/2)*N*u1)/mv1p1^2 + (((7*I)/2)*N*u1)/mv1p1 + 
     ((2*I)/3)*mv1p1*N*u1 + (I*u1^2)/(mv1p1^3*N) - (I*u1^2)/(mv1p1^2*N) + 
     (((9*I)/2)*N*u1^2)/mv1p1^3 - (((9*I)/2)*N*u1^2)/mv1p1^2 + ((I/2)*v1)/N - 
     ((2*I)*v1)/(mw1p1*N) + ((17*I)/6)*N*v1 + ((4*I)*N*v1)/mw1p1 + 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1^2) - (((14*I)/3)*N*v1)/(mv1p1^3*u1) - 
     ((2*I)/3)*N*v1^2 - ((2*I)*N*v1^2)/(mv1p1^2*u1^2) + 
     ((8*I)*N*v1^2)/(mv1p1^3*u1) + ((2*I)*N*v1^3)/(mv1p1^2*u1^2) - 
     (((14*I)/3)*N*v1^3)/(mv1p1^3*u1) - (((2*I)/3)*N*v1^4)/(mv1p1^2*u1^2) + 
     (((4*I)/3)*N*v1^4)/(mv1p1^3*u1) + ((2*I)*N)/(mv1p1^2*w1^2) + 
     (((7*I)/3)*mv1p1*N)/w1^2 - ((6*I)*N*v1)/(mv1p1^2*w1^2) + 
     ((6*I)*N*v1^2)/(mv1p1^2*w1^2) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     (4*I)/(N*w1) - (((40*I)/3)*N)/w1 - ((13*I)*N)/(mv1p1^3*w1) - 
     (I*v1)/(N*w1) + (((7*I)/6)*N*v1)/w1 + ((55*I)*N*v1)/(mv1p1^3*w1) - 
     ((85*I)*N*v1^2)/(mv1p1^3*w1) + (((179*I)/3)*N*v1^3)/(mv1p1^3*w1) - 
     (((46*I)/3)*N*v1^4)/(mv1p1^3*w1))*PolyLog[2, w1] + 
   Pi*((2*I)/N + I*N + ((2*I)*mv1p1)/(N*w1^2) + ((9*I)*N)/w1^2 - 
     ((9*I)*N*v1)/w1^2 - (4*I)/(N*w1) - ((8*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     (I*N*v1)/w1)*Log[mw1p1]*PolyLog[2, w1] + 
   Pi*((-2*I)/N - I*N - ((2*I)*mv1p1)/(N*w1^2) - ((9*I)*N)/w1^2 + 
     ((9*I)*N*v1)/w1^2 + (4*I)/(N*w1) + ((8*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     (I*N*v1)/w1)*Log[u1]*PolyLog[2, w1] + 
   (3/(2*N) + 9/(2*mv1p1*N) + (17*N)/3 + (7*N)/(2*mv1p1) + 
     (4*N)/(3*mv1p1^3*u1) - (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) - 
     (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) + (2*mv1p1*N*u1)/3 + 
     u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + (9*N*u1^2)/(2*mv1p1^3) - 
     (9*N*u1^2)/(2*mv1p1^2) + v1/(2*N) - (2*v1)/(mw1p1*N) + (17*N*v1)/6 + 
     (4*N*v1)/mw1p1 + (4*N*v1)/(3*mv1p1^2*u1^2) - (14*N*v1)/(3*mv1p1^3*u1) - 
     (2*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^2*u1^2) + (8*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(mv1p1^2*u1^2) - (14*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) + (4*N*v1^4)/(3*mv1p1^3*u1) + 
     (2*N)/(mv1p1^2*w1^2) + (7*mv1p1*N)/(3*w1^2) - (6*N*v1)/(mv1p1^2*w1^2) + 
     (6*N*v1^2)/(mv1p1^2*w1^2) - (4*N*v1^3)/(3*mv1p1^2*w1^2) - 4/(N*w1) - 
     (40*N)/(3*w1) - (13*N)/(mv1p1^3*w1) - v1/(N*w1) + (7*N*v1)/(6*w1) + 
     (55*N*v1)/(mv1p1^3*w1) - (85*N*v1^2)/(mv1p1^3*w1) + 
     (179*N*v1^3)/(3*mv1p1^3*w1) - (46*N*v1^4)/(3*mv1p1^3*w1))*Log[u1]*
    PolyLog[2, w1] + (2/N + N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - 
     (9*N*v1)/w1^2 - 4/(N*w1) - (8*N)/w1 + (2*v1)/(N*w1) + (N*v1)/w1)*
    Log[mw1p1]*Log[u1]*PolyLog[2, w1] + 
   (-2/N - 2*N - (2*mv1p1)/(N*w1^2) - (11*mv1p1*N)/w1^2 + 4/(N*w1) + 
     (10*N)/w1 - (2*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]^2*PolyLog[2, w1] + 
   (-3/(2*N) - 5/(2*mv1p1*N) - (29*N)/2 - (15*N)/(2*mv1p1) + (2*N)/(3*u1) - 
     (4*N)/(3*mv1p1^3*u1) + (3*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + 
     (7*N*u1)/(2*mv1p1^2) - (7*N*u1)/(2*mv1p1) + (2*mv1p1*N*u1)/3 - 
     u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - (9*N*u1^2)/(2*mv1p1^3) + 
     (9*N*u1^2)/(2*mv1p1^2) - v1/(2*N) - v1/(mw1p1^3*N) + 
     (3*v1)/(mw1p1^2*N) - (5*v1)/(2*mw1p1*N) - (13*N*v1)/6 - 
     (9*N*v1)/(2*mw1p1^3) + (7*N*v1)/(2*mw1p1^2) - (15*N*v1)/(2*mw1p1) - 
     (4*N*v1)/(3*mv1p1^2*u1^2) + (2*mv1p1*N*v1)/(3*u1^2) - v1/(2*N*u1) - 
     (17*N*v1)/(6*u1) + (14*N*v1)/(3*mv1p1^3*u1) + (4*N*v1^2)/3 + 
     (2*N*v1^2)/(mv1p1^2*u1^2) - (8*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(mv1p1^2*u1^2) + (14*N*v1^3)/(3*mv1p1^3*u1) + 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) - (4*N*v1^4)/(3*mv1p1^3*u1) + (2*N)/w1^2 - 
     (2*N)/(mv1p1^2*w1^2) - (2*N*v1)/w1^2 + (6*N*v1)/(mv1p1^2*w1^2) - 
     (6*N*v1^2)/(mv1p1^2*w1^2) - (2*N*v1^3)/(3*w1^2) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) + (2*N*v1^4)/(3*w1^2) + 8/(N*w1) + 
     (31*N)/w1 + (13*N)/(mv1p1^3*w1) - (4*v1)/(N*w1) - (6*N*v1)/w1 - 
     (55*N*v1)/(mv1p1^3*w1) - (2*N*v1^2)/w1 + (85*N*v1^2)/(mv1p1^3*w1) + 
     (2*N*v1^3)/w1 - (179*N*v1^3)/(3*mv1p1^3*w1) + 
     (46*N*v1^4)/(3*mv1p1^3*w1))*Log[v1]*PolyLog[2, w1] + 
   (2*N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - (9*N*v1)/w1^2 - (10*N)/w1 + 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, w1] + 
   (-2/N - N - (2*mv1p1)/(N*w1^2) - (9*N)/w1^2 + (9*N*v1)/w1^2 + 4/(N*w1) + 
     (8*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, w1] + (2/N + N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - 
     (9*N*v1)/w1^2 - 4/(N*w1) - (8*N)/w1 + (2*v1)/(N*w1) + (N*v1)/w1)*Log[u1]*
    Log[v1]*PolyLog[2, w1] + Pi*((2*I)*N + ((4*I)*N)/w1^2 - 
     ((4*I)*N*v1)/w1^2 - ((4*I)*N)/w1 + ((2*I)*N*v1)/w1)*Log[w1]*
    PolyLog[2, w1] + (2*N + (4*N)/w1^2 - (4*N*v1)/w1^2 - (4*N)/w1 + 
     (2*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, w1] + 
   (2*N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - (9*N*v1)/w1^2 - (10*N)/w1 + 
     (2*N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, w1] + 
   (-2/N - N - (2*mv1p1)/(N*w1^2) - (9*N)/w1^2 + (9*N*v1)/w1^2 + 4/(N*w1) + 
     (8*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, w1] + (-1/2*1/N - 5/(2*mv1p1*N) - 1/(mw1p1^2*N) + 
     3/(mw1p1*N) + (147*N)/4 - (5*N)/(4*mv1p1) - (9*N)/(2*mw1p1^2) + 
     (7*N)/(2*mw1p1) + mv1p1/(2*N*u1^2) + (5*N)/(2*mv1p1*u1^2) - 
     (31*N)/(2*mv1p1^2*u1) + (mu1p1*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) - 
     11*N*u1 + (9*mu1p1*N*u1)/(2*mv1p1^2) - (N*u1)/mv1p1 + u1^2/(2*N) + 
     u1^2/(2*mv1p1*N) + (5*N*u1^2)/2 + (9*N*u1^2)/(4*mv1p1) - 
     1/(2*mw1p1*N*v1) - (9*N)/(4*mw1p1*v1) + 1/(2*N*u1*v1) + 
     (9*N)/(4*mv1p1^2*u1*v1) - v1/N - v1/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) - 
     (10*N*v1)/3 - (9*N*v1)/(2*mw1p1^2) + (5*N*v1)/(4*mw1p1) - 
     (6*N*v1)/(mv1p1*u1^2) + v1/(N*u1) + (331*N*v1)/(12*mv1p1^2*u1) + 
     (u1*v1)/(2*N) + (7*N*u1*v1)/2 - (2*N*v1^2)/3 + 
     (17*N*v1^2)/(6*mv1p1*u1^2) - (55*N*v1^2)/(3*mv1p1^2*u1) + 
     (10*N*v1^3)/(3*mv1p1^2*u1) + (4*v1)/(N*w1) + (22*N*v1)/(mv1p1^2*w1) - 
     (44*N*v1^2)/(mv1p1^2*w1) + (20*N*v1^3)/(mv1p1^2*w1) + 
     (2*N*v1^4)/(mv1p1^2*w1) - (2*N*v1^5)/(3*mv1p1^2*w1))*
    PolyLog[2, -(w1/v1)] + Pi*(((5*I)/2)/N - ((5*I)/2)/(mv1p1*N) + 
     ((37*I)/6)*N - (((15*I)/2)*N)/mv1p1 + (((2*I)/3)*N)/u1 + 
     (((2*I)/3)*N)/(mv1p1^3*u1) + ((3*I)*u1)/(mv1p1^2*N) - 
     ((3*I)*u1)/(mv1p1*N) + (((7*I)/2)*N*u1)/mv1p1^2 - 
     (((7*I)/2)*N*u1)/mv1p1 - (I*u1^2)/(mv1p1^3*N) + (I*u1^2)/(mv1p1^2*N) - 
     (((9*I)/2)*N*u1^2)/mv1p1^3 + (((9*I)/2)*N*u1^2)/mv1p1^2 + ((I/2)*v1)/N + 
     (I*v1)/(mw1p1^3*N) - ((3*I)*v1)/(mw1p1^2*N) + (((5*I)/2)*v1)/(mw1p1*N) + 
     ((5*I)/2)*N*v1 + (((9*I)/2)*N*v1)/mw1p1^3 - (((7*I)/2)*N*v1)/mw1p1^2 + 
     (((15*I)/2)*N*v1)/mw1p1 + (((2*I)/3)*N*v1)/(mv1p1^2*u1^2) + 
     (((2*I)/3)*mv1p1*N*v1)/u1^2 - ((I/2)*v1)/(N*u1) - (((11*I)/6)*N*v1)/u1 - 
     (((4*I)/3)*N*v1)/(mv1p1^3*u1) - (2*I)*N*v1^2 + 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) + (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((2*I)*N*v1^4)/(mv1p1^2*w1^2) + ((2*I)*N*v1^5)/(mv1p1^2*w1^2) - 
     (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^2) + ((4*I)*v1)/(N*w1) + 
     ((22*I)*N*v1)/w1 + ((4*I)*N*v1^2)/(mv1p1^3*w1) - 
     (((28*I)/3)*N*v1^3)/(mv1p1^3*w1) + (((38*I)/3)*N*v1^4)/(mv1p1^3*w1) - 
     ((8*I)*N*v1^5)/(mv1p1^3*w1) + ((2*I)*N*v1^6)/(mv1p1^3*w1))*
    PolyLog[2, -(w1/v1)] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]*PolyLog[2, -(w1/v1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*PolyLog[2, -(w1/v1)] + 
   ((2*N)/(3*mv1p1^3*u1) - (2*mv1p1*N*u1)/3 + (2*N*v1)/3 + 
     (2*N*v1)/(3*mv1p1^2*u1^2) - (4*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/3 + 
     (2*N*v1^2)/(mv1p1^3*u1) + (4*N*v1^3)/(3*mv1p1^2*w1^2) - 
     (2*N*v1^4)/(mv1p1^2*w1^2) + (2*N*v1^5)/(mv1p1^2*w1^2) - 
     (2*N*v1^6)/(3*mv1p1^2*w1^2) + (4*N*v1^2)/(mv1p1^3*w1) - 
     (28*N*v1^3)/(3*mv1p1^3*w1) + (38*N*v1^4)/(3*mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1) + (2*N*v1^6)/(mv1p1^3*w1))*Log[u1]*
    PolyLog[2, -(w1/v1)] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (-5/(2*N) + 5/(2*mv1p1*N) - (37*N)/6 + (15*N)/(2*mv1p1) - (2*N)/(3*u1) - 
     (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) - (7*N*u1)/(2*mv1p1^2) + 
     (7*N*u1)/(2*mv1p1) - (2*mv1p1*N*u1)/3 + u1^2/(mv1p1^3*N) - 
     u1^2/(mv1p1^2*N) + (9*N*u1^2)/(2*mv1p1^3) - (9*N*u1^2)/(2*mv1p1^2) - 
     v1/(2*N) - v1/(mw1p1^3*N) + (3*v1)/(mw1p1^2*N) - (5*v1)/(2*mw1p1*N) - 
     (11*N*v1)/6 - (9*N*v1)/(2*mw1p1^3) + (7*N*v1)/(2*mw1p1^2) - 
     (15*N*v1)/(2*mw1p1) - (2*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + 
     (11*N*v1)/(6*u1) + (2*N*v1^2)/3 - (4*v1)/(N*w1) - (22*N*v1)/w1)*Log[v1]*
    PolyLog[2, -(w1/v1)] + (5/(2*N) - 5/(2*mv1p1*N) + (37*N)/6 - 
     (15*N)/(2*mv1p1) + (2*N)/(3*u1) + (3*u1)/(mv1p1^2*N) - 
     (3*u1)/(mv1p1*N) + (7*N*u1)/(2*mv1p1^2) - (7*N*u1)/(2*mv1p1) + 
     (2*mv1p1*N*u1)/3 - u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - 
     (9*N*u1^2)/(2*mv1p1^3) + (9*N*u1^2)/(2*mv1p1^2) + v1/(2*N) + 
     v1/(mw1p1^3*N) - (3*v1)/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) + (11*N*v1)/6 + 
     (9*N*v1)/(2*mw1p1^3) - (7*N*v1)/(2*mw1p1^2) + (15*N*v1)/(2*mw1p1) + 
     (2*mv1p1*N*v1)/(3*u1^2) - v1/(2*N*u1) - (11*N*v1)/(6*u1) - 
     (2*N*v1^2)/3 + (4*v1)/(N*w1) + (22*N*v1)/w1)*Log[w1]*
    PolyLog[2, -(w1/v1)] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mw1p1]*Log[w1]*
    PolyLog[2, -(w1/v1)] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*PolyLog[2, v1]*
    PolyLog[2, -(w1/v1)] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    PolyLog[2, -(v1/u1)]*PolyLog[2, -(w1/v1)] + 
   Pi^2*(1/(3*N) + N/6 + mv1p1/(3*N*w1^2) + (3*N)/(2*w1^2) - 
     (3*N*v1)/(2*w1^2) - 2/(3*N*w1) - (4*N)/(3*w1) + v1/(3*N*w1) + 
     (N*v1)/(6*w1))*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((-3*I)/N - (3*I)*N - (4*I)/(N*w1^2) - ((13*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (6*I)/(N*w1) + ((12*I)*N)/w1 - ((3*I)*v1)/(N*w1) - 
     ((3*I)*N*v1)/w1)*Log[mw1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-3/N - 3*N - 4/(N*w1^2) - (13*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     6/(N*w1) + (12*N)/w1 - (3*v1)/(N*w1) - (3*N*v1)/w1)*Log[mw1p1]*Log[u1]*
    PolyLog[2, -((v1*w1)/u1)] + (3/(2*N) + (3*N)/2 + 2/(N*w1^2) + 
     (13*mv1p1*N)/(2*w1^2) - (2*v1)/(N*w1^2) - 3/(N*w1) - (6*N)/w1 + 
     (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1))*Log[u1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((-3*I)*N - ((2*I)*mv1p1)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     ((12*I)*N)/w1 - ((3*I)*N*v1)/w1)*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-2/(mv1p1*N) + (53*N)/6 + (4*N)/mv1p1 - (2*N)/(3*u1) - (4*mv1p1*N*u1)/3 + 
     v1/(mw1p1^3*N) - (3*v1)/(mw1p1^2*N) + (9*v1)/(2*mw1p1*N) - (2*N*v1)/3 + 
     (9*N*v1)/(2*mw1p1^3) - (7*N*v1)/(2*mw1p1^2) + (7*N*v1)/(2*mw1p1) - 
     (2*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + (17*N*v1)/(6*u1) - 
     (2*N*v1^2)/3 - (13*N)/(3*w1^2) + (13*N*v1)/(3*w1^2) + 
     (2*N*v1^3)/(3*w1^2) - (2*N*v1^4)/(3*w1^2) - 4/(N*w1) - (53*N)/(3*w1) + 
     (5*v1)/(N*w1) + (29*N*v1)/(6*w1) + (2*N*v1^2)/w1 - (2*N*v1^3)/w1)*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (N^(-1) + 2*N + 2/(N*w1^2) + (4*N)/w1^2 - 
     (2*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 2/(N*w1) - (4*N)/w1 + v1/(N*w1) + 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (3/N + 3*N + 4/(N*w1^2) + (13*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 6/(N*w1) - 
     (12*N)/w1 + (3*v1)/(N*w1) + (3*N*v1)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (-N^(-1) + N - 2/(N*w1^2) + (2*N)/w1^2 + 
     (2*v1)/(N*w1^2) - (2*N*v1)/w1^2 + 2/(N*w1) - (2*N)/w1 - v1/(N*w1) + 
     (N*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (N^(-1) + (3*N)/2 + 2/(N*w1^2) + (9*N)/w1^2 - (2*v1)/(N*w1^2) - 
     (9*N*v1)/w1^2 - 2/(N*w1) - (9*N)/w1 + v1/(N*w1) + (3*N*v1)/(2*w1))*
    Log[v1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -((v1*w1)/u1)] + (-2/N - 7*N - 4/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 4/(N*w1) + (26*N)/w1 - 
     (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, -((v1*w1)/u1)] + 
   (N^(-1) + 2*N + 2/(N*w1^2) + (4*N)/w1^2 - (2*v1)/(N*w1^2) - 
     (4*N*v1)/w1^2 - 2/(N*w1) - (4*N)/w1 + v1/(N*w1) + (2*N*v1)/w1)*
    PolyLog[2, v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (3/N + 3*N + 4/(N*w1^2) + (13*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 6/(N*w1) - 
     (12*N)/w1 + (3*v1)/(N*w1) + (3*N*v1)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, -((v1*w1)/u1)] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    PolyLog[2, -(w1/v1)]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((4*I)/N + (4*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - 
     (8*I)/(N*w1) - ((20*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((4*I)*N*v1)/w1)*
    PolyLog[3, mv1p1] + (-1/2*1/N + 1/(mv1p1*N) + N/2 + (8*N)/mv1p1 - 
     (2*N)/(3*u1) - 2*N*v1 - (2*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + 
     (5*N*v1)/(6*u1) + 2*N*v1^2 + (3*mv1p1*N)/(2*w1^2) - 
     (2*mv1p1*N*v1^3)/(3*w1^2) - 5/(N*w1) - (44*N)/(3*w1) - 
     (11*N*v1)/(3*w1) - (2*N*v1^2)/w1 + (2*N*v1^3)/w1)*PolyLog[3, mv1p1] + 
   (2/N + N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - (9*N*v1)/w1^2 - 4/(N*w1) - 
     (8*N)/w1 + (2*v1)/(N*w1) + (N*v1)/w1)*Log[mu1p1]*PolyLog[3, mv1p1] + 
   (2/N + 2*N + (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 4/(N*w1) - 
     (10*N)/w1 + (2*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]*PolyLog[3, mv1p1] + 
   (-4/N - 4*N - (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 8/(N*w1) + 
     (20*N)/w1 - (4*v1)/(N*w1) - (4*N*v1)/w1)*Log[v1]*PolyLog[3, mv1p1] + 
   (N + (2*N)/w1^2 - (2*N*v1)/w1^2 - (2*N)/w1 + (N*v1)/w1)*Log[w1]*
    PolyLog[3, mv1p1] + Pi*(I/N - (3*I)*N - ((2*I)*mv1p1)/(N*w1^2) - 
     ((4*I)*N)/w1^2 + ((4*I)*N*v1)/w1^2 - (2*I)/(N*w1) + ((6*I)*N)/w1 + 
     (I*v1)/(N*w1) - ((3*I)*N*v1)/w1)*PolyLog[3, mw1p1] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   (3/N + 2*N + 2/(N*w1^2) + (18*N)/w1^2 - (2*v1)/(N*w1^2) - (18*N*v1)/w1^2 - 
     6/(N*w1) - (16*N)/w1 + (3*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]*
    PolyLog[3, mw1p1] + (-2/N - N - (2*mv1p1)/(N*w1^2) - (9*N)/w1^2 + 
     (9*N*v1)/w1^2 + 4/(N*w1) + (8*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*Log[v1]*
    PolyLog[3, mw1p1] + (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[w1]*PolyLog[3, mw1p1] + (-3/(2*N) - 5/(2*mv1p1*N) - (29*N)/2 - 
     (15*N)/(2*mv1p1) - (2*N)/(3*mv1p1^3*u1) + (3*u1)/(mv1p1^2*N) - 
     (3*u1)/(mv1p1*N) + (7*N*u1)/(2*mv1p1^2) - (7*N*u1)/(2*mv1p1) + 
     (2*mv1p1*N*u1)/3 - u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - 
     (9*N*u1^2)/(2*mv1p1^3) + (9*N*u1^2)/(2*mv1p1^2) - v1/(2*N) - 
     v1/(mw1p1^3*N) + (3*v1)/(mw1p1^2*N) - (5*v1)/(2*mw1p1*N) - (13*N*v1)/6 - 
     (9*N*v1)/(2*mw1p1^3) + (7*N*v1)/(2*mw1p1^2) - (15*N*v1)/(2*mw1p1) - 
     (2*N*v1)/(3*mv1p1^2*u1^2) - v1/(2*N*u1) - (3*N*v1)/(2*u1) + 
     (4*N*v1)/(3*mv1p1^3*u1) + (4*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) + (2*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(3*mv1p1^2*w1^2) + 8/(N*w1) + 
     (44*N)/w1 - (4*v1)/(N*w1) - (22*N*v1)/w1 - (4*N*v1^2)/(mv1p1^3*w1) + 
     (28*N*v1^3)/(3*mv1p1^3*w1) - (38*N*v1^4)/(3*mv1p1^3*w1) + 
     (8*N*v1^5)/(mv1p1^3*w1) - (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, u1] + 
   (-8/N - 18*N - 16/(N*w1^2) - (84*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (84*N)/w1 - (8*v1)/(N*w1) - (18*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, u1] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, u1] + (-6/N - 15*N - 12/(N*w1^2) - 
     (66*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 12/(N*w1) + (66*N)/w1 - 
     (6*v1)/(N*w1) - (15*N*v1)/w1)*Log[mw1p1]*PolyLog[3, u1] + 
   (6/N + 15*N + 12/(N*w1^2) + (66*mv1p1*N)/w1^2 - (12*v1)/(N*w1^2) - 
     12/(N*w1) - (66*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*Log[u1]*
    PolyLog[3, u1] + (8/N + 18*N + 16/(N*w1^2) + (84*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (84*N)/w1 + (8*v1)/(N*w1) + (18*N*v1)/w1)*
    Log[w1]*PolyLog[3, u1] + Pi*((3*I)*N + ((2*I)*mv1p1)/(N*w1^2) + 
     ((11*I)*mv1p1*N)/w1^2 - ((12*I)*N)/w1 + ((3*I)*N*v1)/w1)*
    PolyLog[3, u1/mw1p1] + (-9/(2*N) - (14*N)/3 - (2*mv1p1*N*u1)/3 - 
     v1/(2*N) - v1/(mw1p1*N) - (5*N*v1)/6 - (8*N*v1)/mw1p1 + 
     (2*N*v1)/(mv1p1^3*u1) + (2*N*v1^2)/3 + (2*N*v1^2)/(mv1p1^2*u1^2) - 
     (4*N*v1^2)/(mv1p1^3*u1) - (2*N*v1^3)/(mv1p1^2*u1^2) + 
     (14*N*v1^3)/(3*mv1p1^3*u1) + (2*N*v1^4)/(3*mv1p1^2*u1^2) - 
     (4*N*v1^4)/(3*mv1p1^3*u1) + (3*N)/(2*mv1p1^2*w1^2) - 
     (9*N*v1)/(2*mv1p1^2*w1^2) + (9*N*v1^2)/(2*mv1p1^2*w1^2) - 
     (5*N*v1^3)/(6*mv1p1^2*w1^2) + (5*mv1p1)/(N*w1) + (35*N)/(3*mv1p1^3*w1) - 
     (311*N*v1)/(6*mv1p1^3*w1) + (175*N*v1^2)/(2*mv1p1^3*w1) - 
     (127*N*v1^3)/(2*mv1p1^3*w1) + (35*N*v1^4)/(2*mv1p1^3*w1))*
    PolyLog[3, u1/mw1p1] + (2*N + (2*mv1p1)/(N*w1^2) + (9*N)/w1^2 - 
     (9*N*v1)/w1^2 - (10*N)/w1 + (2*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, u1/mw1p1] + (-6*N - (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (24*N)/w1 - (6*N*v1)/w1)*Log[v1]*PolyLog[3, u1/mw1p1] + 
   (N + (2*N)/w1^2 - (2*N*v1)/w1^2 - (2*N)/w1 + (N*v1)/w1)*Log[w1]*
    PolyLog[3, u1/mw1p1] + Pi*((-3*I)/N - (3*I)*N - (4*I)/(N*w1^2) - 
     ((13*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (6*I)/(N*w1) + 
     ((12*I)*N)/w1 - ((3*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*
    PolyLog[3, u1/(mv1p1*mw1p1)] + (-3/N - 3*N - 4/(N*w1^2) - 
     (13*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 6/(N*w1) + (12*N)/w1 - 
     (3*v1)/(N*w1) - (3*N*v1)/w1)*Log[u1]*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   (4/N + 7*N + 8/(N*w1^2) + (26*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - 
     (26*N)/w1 + (4*v1)/(N*w1) + (7*N*v1)/w1)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + Pi*((4*I)/N + (7*I)*N + (6*I)/(N*w1^2) + 
     ((33*I)*mv1p1*N)/w1^2 - ((6*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - 
     ((32*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((7*I)*N*v1)/w1)*PolyLog[3, v1] + 
   (-5/N - 5/(mv1p1*N) - (145*N)/6 - (5*N)/mv1p1 - (4*N)/(3*u1) + 
     (6*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) + (7*N*u1)/mv1p1^2 - 
     (7*N*u1)/mv1p1 - (2*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) - 
     (9*N*u1^2)/mv1p1^3 + (9*N*u1^2)/mv1p1^2 - v1/N - (3*v1)/(mw1p1^3*N) + 
     (9*v1)/(mw1p1^2*N) - (19*v1)/(2*mw1p1*N) - 7*N*v1 - 
     (27*N*v1)/(2*mw1p1^3) + (21*N*v1)/(2*mw1p1^2) - (37*N*v1)/(2*mw1p1) - 
     (4*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + (13*N*v1)/(6*u1) + 4*N*v1^2 + 
     (3*mv1p1*N)/w1^2 - (4*mv1p1*N*v1^3)/(3*w1^2) + 12/(N*w1) + (63*N)/w1 - 
     (13*v1)/(N*w1) - (113*N*v1)/(2*w1) - (4*mv1p1*N*v1^2)/w1)*
    PolyLog[3, v1] + (-6/N - 15*N - 12/(N*w1^2) - (66*mv1p1*N)/w1^2 + 
     (12*v1)/(N*w1^2) + 12/(N*w1) + (66*N)/w1 - (6*v1)/(N*w1) - (15*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, v1] + (-N^(-1) + 2*N + (9*N)/w1^2 - (9*N*v1)/w1^2 + 
     2/(N*w1) - (10*N)/w1 - v1/(N*w1) + (2*N*v1)/w1)*Log[mv1p1]*
    PolyLog[3, v1] + (-3/N - 6*N - 4/(N*w1^2) - (31*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 6/(N*w1) + (30*N)/w1 - (3*v1)/(N*w1) - (6*N*v1)/w1)*
    Log[mw1p1]*PolyLog[3, v1] + (5/N + 8*N + 6/(N*w1^2) + (42*mv1p1*N)/w1^2 - 
     (6*v1)/(N*w1^2) - 10/(N*w1) - (40*N)/w1 + (5*v1)/(N*w1) + (8*N*v1)/w1)*
    Log[u1]*PolyLog[3, v1] + (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[v1]*PolyLog[3, v1] + (8/N + 20*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*
    Log[w1]*PolyLog[3, v1] + Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - 
     ((44*I)*mv1p1*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + 
     ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*
    PolyLog[3, v1/mu1p1] + ((4*N)/3 - (2*N)/(3*mv1p1^3*u1) - 
     (2*mv1p1*N*u1)/3 + (2*N*v1)/3 - (2*N*v1)/(3*mv1p1^2*u1^2) + 
     (4*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/3 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^4)/(mv1p1^2*w1^2) + (2*N*v1^5)/(mv1p1^2*w1^2) - 
     (2*N*v1^6)/(3*mv1p1^2*w1^2) - (20*N*v1^3)/(3*mv1p1^3*w1) + 
     (34*N*v1^4)/(3*mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1) + 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, v1/mu1p1] + 
   (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, v1/mu1p1] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[v1]*PolyLog[3, v1/mu1p1] + (-8/N - 20*N - 16/(N*w1^2) - 
     (88*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 16/(N*w1) + (88*N)/w1 - 
     (8*v1)/(N*w1) - (20*N*v1)/w1)*Log[w1]*PolyLog[3, v1/mu1p1] + 
   Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + (-2/N - 5*N - 4/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[v1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[w1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + Pi*((4*I)/N + (7*I)*N + (6*I)/(N*w1^2) + 
     ((33*I)*mv1p1*N)/w1^2 - ((6*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - 
     ((32*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((7*I)*N*v1)/w1)*
    PolyLog[3, -(v1/u1)] + (-21/(2*N) + 9/(2*mv1p1*N) - (32*N)/3 + 
     (7*N)/(2*mv1p1) - (4*N)/(3*u1) - (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) - 
     (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) + u1^2/(mv1p1^3*N) - 
     u1^2/(mv1p1^2*N) + (9*N*u1^2)/(2*mv1p1^3) - (9*N*u1^2)/(2*mv1p1^2) - 
     (3*v1)/(2*N) - (13*N*v1)/2 - (10*N*v1)/mw1p1 - (4*mv1p1*N*v1)/(3*u1^2) + 
     (8*N*v1)/(3*u1) + 4*N*v1^2 + (7*N)/(2*w1^2) - (mv1p1*N)/(2*w1^2) - 
     (7*N*v1)/(2*w1^2) - (4*N*v1^3)/(3*w1^2) + (4*N*v1^4)/(3*w1^2) + 
     4/(N*w1) + (19*N)/w1 - (9*v1)/(N*w1) - (69*N*v1)/(2*w1) - 
     (4*N*v1^2)/w1 + (4*N*v1^3)/w1)*PolyLog[3, -(v1/u1)] + 
   (-6/N - 15*N - 12/(N*w1^2) - (66*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 
     12/(N*w1) + (66*N)/w1 - (6*v1)/(N*w1) - (15*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + (3/N + 3*N + 4/(N*w1^2) + (13*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 6/(N*w1) - (12*N)/w1 + (3*v1)/(N*w1) + (3*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, -(v1/u1)] + 
   (-3/N - 9*N - 8/(N*w1^2) - (35*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     6/(N*w1) + (36*N)/w1 - (3*v1)/(N*w1) - (9*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -(v1/u1)] + (5/N + 11*N + 10/(N*w1^2) + (46*mv1p1*N)/w1^2 - 
     (10*v1)/(N*w1^2) - 10/(N*w1) - (46*N)/w1 + (5*v1)/(N*w1) + (11*N*v1)/w1)*
    Log[u1]*PolyLog[3, -(v1/u1)] + (-4/N - 10*N - 8/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[v1]*PolyLog[3, -(v1/u1)] + 
   (8/N + 20*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, -(v1/u1)] + Pi*(I/N + (4*I)*N + (2*I)/(N*w1^2) + 
     ((20*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - ((20*I)*N*v1)/w1^2 - 
     (2*I)/(N*w1) - ((20*I)*N)/w1 + (I*v1)/(N*w1) + ((4*I)*N*v1)/w1)*
    PolyLog[3, -(u1/w1)] + (-3/N - 7/(mv1p1*N) - (121*N)/6 - (11*N)/mv1p1 - 
     (2*N)/(mv1p1^3*u1) + (6*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) + 
     (7*N*u1)/mv1p1^2 - (7*N*u1)/mv1p1 - (2*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) - (9*N*u1^2)/mv1p1^3 + (9*N*u1^2)/mv1p1^2 - v1/N - 
     v1/(mw1p1^3*N) + (3*v1)/(mw1p1^2*N) - v1/(2*mw1p1*N) - 5*N*v1 - 
     (9*N*v1)/(2*mw1p1^3) + (7*N*v1)/(2*mw1p1^2) - (23*N*v1)/(2*mw1p1) - 
     (2*N*v1)/(mv1p1^2*u1^2) - v1/(2*N*u1) - (3*N*v1)/(2*u1) + 
     (6*N*v1)/(mv1p1^3*u1) + 2*N*v1^2 + (2*N*v1^2)/(mv1p1^2*u1^2) - 
     (10*N*v1^2)/(mv1p1^3*u1) - (2*N*v1^3)/(mv1p1^2*u1^2) + 
     (14*N*v1^3)/(3*mv1p1^3*u1) + (2*N*v1^4)/(3*mv1p1^2*u1^2) - 
     (4*N*v1^4)/(3*mv1p1^3*u1) - (2*N)/(mv1p1^2*w1^2) - 
     (7*mv1p1*N)/(3*w1^2) + (6*N*v1)/(mv1p1^2*w1^2) - 
     (6*N*v1^2)/(mv1p1^2*w1^2) + (2*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(3*mv1p1^2*w1^2) + 12/(N*w1) + 
     (172*N)/(3*w1) + (13*N)/(mv1p1^3*w1) - (3*v1)/(N*w1) - 
     (139*N*v1)/(6*w1) - (55*N*v1)/(mv1p1^3*w1) + (81*N*v1^2)/(mv1p1^3*w1) - 
     (151*N*v1^3)/(3*mv1p1^3*w1) + (8*N*v1^4)/(3*mv1p1^3*w1) + 
     (8*N*v1^5)/(mv1p1^3*w1) - (2*N*v1^6)/(mv1p1^3*w1))*
    PolyLog[3, -(u1/w1)] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, -(u1/w1)] + 
   (-N^(-1) + 2*N + (9*N)/w1^2 - (9*N*v1)/w1^2 + 2/(N*w1) - (10*N)/w1 - 
     v1/(N*w1) + (2*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -(u1/w1)] + 
   (-5/N - 14*N - (12*mv1p1)/(N*w1^2) - (57*mv1p1*N)/w1^2 + 10/(N*w1) + 
     (58*N)/w1 - (5*v1)/(N*w1) - (14*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -(u1/w1)] + (4/N + 15*N + 10/(N*w1^2) + (59*mv1p1*N)/w1^2 - 
     (10*v1)/(N*w1^2) - 8/(N*w1) - (60*N)/w1 + (4*v1)/(N*w1) + (15*N*v1)/w1)*
    Log[u1]*PolyLog[3, -(u1/w1)] + (-2/N - N - 4/(N*w1^2) - (9*N)/w1^2 + 
     (2*u1)/(N*w1^2) + (4*v1)/(N*w1^2) + (9*N*v1)/w1^2 + 6/(N*w1) + 
     (8*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   (4/N + 8*N + 8/(N*w1^2) + (40*N)/w1^2 - (8*v1)/(N*w1^2) - (40*N*v1)/w1^2 - 
     8/(N*w1) - (40*N)/w1 + (4*v1)/(N*w1) + (8*N*v1)/w1)*Log[w1]*
    PolyLog[3, -(u1/w1)] + Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - 
     ((22*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + 
     ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*
    PolyLog[3, -((u1*v1)/w1)] + (3/(2*N) + 5/(2*mv1p1*N) + (29*N)/2 + 
     (15*N)/(2*mv1p1) + (2*N)/(3*mv1p1^3*u1) - (3*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) - 
     (2*mv1p1*N*u1)/3 + u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + 
     (9*N*u1^2)/(2*mv1p1^3) - (9*N*u1^2)/(2*mv1p1^2) + v1/(2*N) + 
     v1/(mw1p1^3*N) - (3*v1)/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) + (13*N*v1)/6 + 
     (9*N*v1)/(2*mw1p1^3) - (7*N*v1)/(2*mw1p1^2) + (15*N*v1)/(2*mw1p1) + 
     (2*N*v1)/(3*mv1p1^2*u1^2) + v1/(2*N*u1) + (3*N*v1)/(2*u1) - 
     (4*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/3 + (2*N*v1^2)/(mv1p1^3*u1) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^2) - (2*N*v1^4)/(mv1p1^2*w1^2) + 
     (2*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(3*mv1p1^2*w1^2) - 8/(N*w1) - 
     (44*N)/w1 + (4*v1)/(N*w1) + (22*N*v1)/w1 + (4*N*v1^2)/(mv1p1^3*w1) - 
     (28*N*v1^3)/(3*mv1p1^3*w1) + (38*N*v1^4)/(3*mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1) + (2*N*v1^6)/(mv1p1^3*w1))*
    PolyLog[3, -((u1*v1)/w1)] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mv1p1]*
    PolyLog[3, -((u1*v1)/w1)] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[u1]*
    PolyLog[3, -((u1*v1)/w1)] + (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[w1]*
    PolyLog[3, -((u1*v1)/w1)] + Pi*((2*I)/N - (2*I)*N + 
     ((2*I)*mv1p1)/(N*w1^2) + ((3*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((2*I)*N)/w1 + ((2*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*PolyLog[3, w1] + 
   (-3/(2*N) - 9/(2*mv1p1*N) - (17*N)/3 - (7*N)/(2*mv1p1) - 
     (4*N)/(3*mv1p1^3*u1) + (3*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + 
     (7*N*u1)/(2*mv1p1^2) - (7*N*u1)/(2*mv1p1) - (2*mv1p1*N*u1)/3 - 
     u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - (9*N*u1^2)/(2*mv1p1^3) + 
     (9*N*u1^2)/(2*mv1p1^2) - v1/(2*N) + (2*v1)/(mw1p1*N) - (17*N*v1)/6 - 
     (4*N*v1)/mw1p1 - (4*N*v1)/(3*mv1p1^2*u1^2) + (14*N*v1)/(3*mv1p1^3*u1) + 
     (2*N*v1^2)/3 + (2*N*v1^2)/(mv1p1^2*u1^2) - (8*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(mv1p1^2*u1^2) + (14*N*v1^3)/(3*mv1p1^3*u1) + 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) - (4*N*v1^4)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1^2*w1^2) - (7*mv1p1*N)/(3*w1^2) + (6*N*v1)/(mv1p1^2*w1^2) - 
     (6*N*v1^2)/(mv1p1^2*w1^2) + (4*N*v1^3)/(3*mv1p1^2*w1^2) + 4/(N*w1) + 
     (40*N)/(3*w1) + (13*N)/(mv1p1^3*w1) + v1/(N*w1) - (7*N*v1)/(6*w1) - 
     (55*N*v1)/(mv1p1^3*w1) + (85*N*v1^2)/(mv1p1^3*w1) - 
     (179*N*v1^3)/(3*mv1p1^3*w1) + (46*N*v1^4)/(3*mv1p1^3*w1))*
    PolyLog[3, w1] + (-3/N - 3*N - 4/(N*w1^2) - (13*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 6/(N*w1) + (12*N)/w1 - (3*v1)/(N*w1) - (3*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, w1] + (-3/N - 9*N - 8/(N*w1^2) - 
     (35*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 6/(N*w1) + (36*N)/w1 - 
     (3*v1)/(N*w1) - (9*N*v1)/w1)*Log[mw1p1]*PolyLog[3, w1] + 
   (5/N + 9*N + 10/(N*w1^2) + (42*mv1p1*N)/w1^2 - (10*v1)/(N*w1^2) - 
     10/(N*w1) - (42*N)/w1 + (5*v1)/(N*w1) + (9*N*v1)/w1)*Log[u1]*
    PolyLog[3, w1] + (-2/N - 3*N - 4/(N*w1^2) - (18*N)/w1^2 + 
     (4*v1)/(N*w1^2) + (18*N*v1)/w1^2 + 4/(N*w1) + (18*N)/w1 - 
     (2*v1)/(N*w1) - (3*N*v1)/w1)*Log[v1]*PolyLog[3, w1] + 
   (-2*N - (4*N)/w1^2 + (4*N*v1)/w1^2 + (4*N)/w1 - (2*N*v1)/w1)*Log[w1]*
    PolyLog[3, w1] + Pi*((-I)/N + (2*I)*N + ((9*I)*N)/w1^2 - 
     ((9*I)*N*v1)/w1^2 + (2*I)/(N*w1) - ((10*I)*N)/w1 - (I*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*PolyLog[3, w1/mv1p1] + 
   (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, w1/mv1p1] + (-3/N - 3*N - 4/(N*w1^2) - (13*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 6/(N*w1) + (12*N)/w1 - (3*v1)/(N*w1) - (3*N*v1)/w1)*
    Log[u1]*PolyLog[3, w1/mv1p1] + (2*N + (9*N)/w1^2 + (2*u1)/(N*w1^2) - 
     (9*N*v1)/w1^2 + 2/(N*w1) - (10*N)/w1 + (2*N*v1)/w1)*Log[v1]*
    PolyLog[3, w1/mv1p1] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[w1]*PolyLog[3, w1/mv1p1] + Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - 
     ((22*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + 
     ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[v1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + (-4/N - 10*N - 8/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[w1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (-13/(2*N) + 5/(2*mv1p1*N) - (161*N)/6 + (15*N)/(2*mv1p1) - (4*N)/(3*u1) - 
     (2*N)/(3*mv1p1^3*u1) - (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) - 
     (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) - (2*mv1p1*N*u1)/3 + 
     u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + (9*N*u1^2)/(2*mv1p1^3) - 
     (9*N*u1^2)/(2*mv1p1^2) - (3*v1)/(2*N) - (3*v1)/(mw1p1^3*N) + 
     (9*v1)/(mw1p1^2*N) - (15*v1)/(2*mw1p1*N) - (35*N*v1)/6 - 
     (27*N*v1)/(2*mw1p1^3) + (21*N*v1)/(2*mw1p1^2) - (45*N*v1)/(2*mw1p1) - 
     (2*N*v1)/(3*mv1p1^2*u1^2) - (4*mv1p1*N*v1)/(3*u1^2) + v1/(2*N*u1) + 
     (13*N*v1)/(6*u1) + (4*N*v1)/(3*mv1p1^3*u1) + (8*N*v1^2)/3 - 
     (2*N*v1^2)/(mv1p1^3*u1) - (4*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (2*N*v1^4)/(mv1p1^2*w1^2) - (2*N*v1^5)/(mv1p1^2*w1^2) + 
     (2*N*v1^6)/(3*mv1p1^2*w1^2) + 8/(N*w1) + (44*N)/w1 - (12*v1)/(N*w1) - 
     (66*N*v1)/w1 - (4*N*v1^2)/(mv1p1^3*w1) + (28*N*v1^3)/(3*mv1p1^3*w1) - 
     (38*N*v1^4)/(3*mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, -(w1/v1)] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*
    PolyLog[3, -(w1/v1)] + (-2/N - 5*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mw1p1]*PolyLog[3, -(w1/v1)] + 
   (2/N + 5*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[u1]*PolyLog[3, -(w1/v1)] + 
   Pi*((-2*I)/N - (2*I)*N - ((2*I)*mv1p1)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     (4*I)/(N*w1) + ((10*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*
    PolyLog[3, -((v1*w1)/u1)] + (3/(2*N) + 9/(2*mv1p1*N) + (17*N)/3 + 
     (7*N)/(2*mv1p1) + (4*N)/(3*mv1p1^3*u1) - (3*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (7*N*u1)/(2*mv1p1^2) + (7*N*u1)/(2*mv1p1) + 
     (2*mv1p1*N*u1)/3 + u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + 
     (9*N*u1^2)/(2*mv1p1^3) - (9*N*u1^2)/(2*mv1p1^2) + v1/(2*N) - 
     (2*v1)/(mw1p1*N) + (17*N*v1)/6 + (4*N*v1)/mw1p1 + 
     (4*N*v1)/(3*mv1p1^2*u1^2) - (14*N*v1)/(3*mv1p1^3*u1) - (2*N*v1^2)/3 - 
     (2*N*v1^2)/(mv1p1^2*u1^2) + (8*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(mv1p1^2*u1^2) - (14*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N*v1^4)/(3*mv1p1^2*u1^2) + (4*N*v1^4)/(3*mv1p1^3*u1) + 
     (2*N)/(mv1p1^2*w1^2) + (7*mv1p1*N)/(3*w1^2) - (6*N*v1)/(mv1p1^2*w1^2) + 
     (6*N*v1^2)/(mv1p1^2*w1^2) - (4*N*v1^3)/(3*mv1p1^2*w1^2) - 4/(N*w1) - 
     (40*N)/(3*w1) - (13*N)/(mv1p1^3*w1) - v1/(N*w1) + (7*N*v1)/(6*w1) + 
     (55*N*v1)/(mv1p1^3*w1) - (85*N*v1^2)/(mv1p1^3*w1) + 
     (179*N*v1^3)/(3*mv1p1^3*w1) - (46*N*v1^4)/(3*mv1p1^3*w1))*
    PolyLog[3, -((v1*w1)/u1)] + (3/N + 3*N + 4/(N*w1^2) + (13*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 6/(N*w1) - (12*N)/w1 + (3*v1)/(N*w1) + (3*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   (3/N + 9*N + 8/(N*w1^2) + (35*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 6/(N*w1) - 
     (36*N)/w1 + (3*v1)/(N*w1) + (9*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -((v1*w1)/u1)] + (-5/N - 13*N - 10/(N*w1^2) - 
     (50*mv1p1*N)/w1^2 + (10*v1)/(N*w1^2) + 10/(N*w1) + (50*N)/w1 - 
     (5*v1)/(N*w1) - (13*N*v1)/w1)*Log[u1]*PolyLog[3, -((v1*w1)/u1)] + 
   (2/N + 7*N + 4/(N*w1^2) + (26*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (26*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[v1]*
    PolyLog[3, -((v1*w1)/u1)] + (2*N + (4*N)/w1^2 - (4*N*v1)/w1^2 - 
     (4*N)/w1 + (2*N*v1)/w1)*Log[w1]*PolyLog[3, -((v1*w1)/u1)] + 
   (-4/N - 8*N - 8/(N*w1^2) - (40*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (40*N*v1)/w1^2 + 8/(N*w1) + (40*N)/w1 - (4*v1)/(N*w1) - (8*N*v1)/w1)*
    PolyLog[4, mu1p1] + (3/N + 10*N + 4/(N*w1^2) + (39*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 6/(N*w1) - (38*N)/w1 + (3*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, mv1p1] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, mw1p1] + (-4/N - 8*N - 8/(N*w1^2) - (40*N)/w1^2 + 
     (8*v1)/(N*w1^2) + (40*N*v1)/w1^2 + 8/(N*w1) + (40*N)/w1 - 
     (4*v1)/(N*w1) - (8*N*v1)/w1)*PolyLog[4, 1 - u1^(-1)] + 
   (-4/N + 2*N + 8/(N*w1) - (4*N)/w1 - (4*v1)/(N*w1) + (2*N*v1)/w1)*
    PolyLog[4, u1] + (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    PolyLog[4, u1/mv1p1] + (-N^(-1) - 11*N - 4/(N*w1^2) - (39*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 2/(N*w1) + (40*N)/w1 - v1/(N*w1) - (11*N*v1)/w1)*
    PolyLog[4, u1/mw1p1] + (2/N + 2*N + (18*N)/w1^2 - (18*N*v1)/w1^2 - 
     4/(N*w1) - (16*N)/w1 + (2*v1)/(N*w1) + (2*N*v1)/w1)*
    PolyLog[4, 1 - v1^(-1)] + (6/N + 20*N + 16/(N*w1^2) + (74*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 12/(N*w1) - (76*N)/w1 + (6*v1)/(N*w1) + (20*N*v1)/w1)*
    PolyLog[4, v1] + (-8/N - 20*N - 16/(N*w1^2) - (88*mv1p1*N)/w1^2 + 
     (16*v1)/(N*w1^2) + 16/(N*w1) + (88*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    PolyLog[4, v1/mu1p1] + (2/N - 4*N - (18*N)/w1^2 + (18*N*v1)/w1^2 - 
     4/(N*w1) + (20*N)/w1 + (2*v1)/(N*w1) - (4*N*v1)/w1)*
    PolyLog[4, v1/mw1p1] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, v1/(mu1p1*mw1p1)] + (10/N + 18*N + 16/(N*w1^2) + 
     (74*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 20/(N*w1) - (72*N)/w1 + 
     (10*v1)/(N*w1) + (18*N*v1)/w1)*PolyLog[4, -(v1/u1)] + 
   (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, (u1*v1)/(mu1p1*mv1p1)] + 
   (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, 1 - w1^(-1)] + (-4/N - 12*N - 8/(N*w1^2) - (48*N)/w1^2 + 
     (8*v1)/(N*w1^2) + (48*N*v1)/w1^2 + 8/(N*w1) + (48*N)/w1 - 
     (4*v1)/(N*w1) - (12*N*v1)/w1)*PolyLog[4, -(u1/w1)] + 
   (-N - (2*N)/w1^2 + (2*N*v1)/w1^2 + (2*N)/w1 - (N*v1)/w1)*
    PolyLog[4, -((u1*v1)/w1)] + (4/N + 12*N + 8/(N*w1^2) + (48*N)/w1^2 - 
     (8*v1)/(N*w1^2) - (48*N*v1)/w1^2 - 8/(N*w1) - (48*N)/w1 + 
     (4*v1)/(N*w1) + (12*N*v1)/w1)*PolyLog[4, w1] + 
   (-8/N - 20*N - 16/(N*w1^2) - (88*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (88*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    PolyLog[4, w1/mu1p1] + (-4/N - 10*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    PolyLog[4, w1/mv1p1] + (4/N + 10*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, w1/(mu1p1*mv1p1)] + (4/N + 10*N + 8/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   (-2*N - (4*N)/w1^2 + (4*N*v1)/w1^2 + (4*N)/w1 - (2*N*v1)/w1)*
    PolyLog[4, -(w1/v1)] + (N + (2*N)/w1^2 - (2*N*v1)/w1^2 - (2*N)/w1 + 
     (N*v1)/w1)*PolyLog[4, -((u1*w1)/v1)] + 
   (-4/N - 13*N - 8/(N*w1^2) - (50*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (50*N)/w1 - (4*v1)/(N*w1) - (13*N*v1)/w1)*
    PolyLog[4, -((v1*w1)/u1)] + (11*Zeta[3])/N + (5*Zeta[3])/(mv1p1*N) + 
   (47*N*Zeta[3])/6 + (5*N*Zeta[3])/mv1p1 + (4*N*Zeta[3])/(3*u1) + 
   (2*N*Zeta[3])/(3*mv1p1^3*u1) - (6*u1*Zeta[3])/(mv1p1^2*N) + 
   (6*u1*Zeta[3])/(mv1p1*N) - (7*N*u1*Zeta[3])/mv1p1^2 + 
   (7*N*u1*Zeta[3])/mv1p1 + (2*mv1p1*N*u1*Zeta[3])/3 + 
   (2*u1^2*Zeta[3])/(mv1p1^3*N) - (2*u1^2*Zeta[3])/(mv1p1^2*N) + 
   (9*N*u1^2*Zeta[3])/mv1p1^3 - (9*N*u1^2*Zeta[3])/mv1p1^2 + 
   (3*v1*Zeta[3])/(2*N) + (35*N*v1*Zeta[3])/6 + (10*N*v1*Zeta[3])/mw1p1 + 
   (2*N*v1*Zeta[3])/(3*mv1p1^2*u1^2) + (4*mv1p1*N*v1*Zeta[3])/(3*u1^2) - 
   (v1*Zeta[3])/(2*N*u1) - (13*N*v1*Zeta[3])/(6*u1) - 
   (4*N*v1*Zeta[3])/(3*mv1p1^3*u1) - (8*N*v1^2*Zeta[3])/3 + 
   (2*N*v1^2*Zeta[3])/(mv1p1^3*u1) - (3*mv1p1*N*Zeta[3])/w1^2 + 
   (4*N*v1^3*Zeta[3])/(3*mv1p1^2*w1^2) - (2*N*v1^4*Zeta[3])/(mv1p1^2*w1^2) + 
   (2*N*v1^5*Zeta[3])/(mv1p1^2*w1^2) - (2*N*v1^6*Zeta[3])/(3*mv1p1^2*w1^2) - 
   (8*Zeta[3])/(N*w1) - (41*N*Zeta[3])/w1 + (9*v1*Zeta[3])/(N*w1) + 
   (69*N*v1*Zeta[3])/(2*w1) + (4*N*v1^2*Zeta[3])/(mv1p1^3*w1) - 
   (28*N*v1^3*Zeta[3])/(3*mv1p1^3*w1) + (38*N*v1^4*Zeta[3])/(3*mv1p1^3*w1) - 
   (8*N*v1^5*Zeta[3])/(mv1p1^3*w1) + (2*N*v1^6*Zeta[3])/(mv1p1^3*w1) + 
   Log[u1]*(3/N + (257*N)/12 - u1/(2*N) + u1/(2*mv1p1*N) - (23*N*u1)/6 + 
     (17*N*u1)/(4*mv1p1) + v1/(2*mw1p1*N) + (N*v1)/3 + (17*N*v1)/(4*mw1p1) - 
     (3*mv1p1)/(N*w1) - (131*N)/(6*w1) + (131*N*v1)/(6*w1) + 
     (N*v1^2)/(3*w1) - (5*Zeta[3])/N - 10*N*Zeta[3] - (8*Zeta[3])/(N*w1^2) - 
     (51*mv1p1*N*Zeta[3])/w1^2 + (8*v1*Zeta[3])/(N*w1^2) + 
     (10*Zeta[3])/(N*w1) + (50*N*Zeta[3])/w1 - (5*v1*Zeta[3])/(N*w1) - 
     (10*N*v1*Zeta[3])/w1) + Log[mv1p1]*(Zeta[3]/N - 2*N*Zeta[3] - 
     (9*N*Zeta[3])/w1^2 + (9*N*v1*Zeta[3])/w1^2 - (2*Zeta[3])/(N*w1) + 
     (10*N*Zeta[3])/w1 + (v1*Zeta[3])/(N*w1) - (2*N*v1*Zeta[3])/w1) + 
   Log[v1]*(-1/2*1/N + 1/(2*mv1p1*N) - (17*N)/4 + (17*N)/(4*mv1p1) - 
     v1/(2*N) - v1/(mu1p1*N) - v1/(2*mw1p1*N) - (23*N*v1)/6 - (N*v1)/mu1p1 - 
     (17*N*v1)/(4*mw1p1) + v1/(2*N*u1) + (23*N*v1)/(6*mv1p1*u1) - 
     (7*N*v1^2)/(2*mv1p1*u1) - (3*v1)/(N*w1) - (131*N*v1)/(6*mv1p1*w1) + 
     (131*N*v1^2)/(6*mv1p1*w1) + (N*v1^3)/(3*mv1p1*w1) - N*Zeta[3] + 
     (5*mv1p1*N*Zeta[3])/w1^2 - (2*u1*Zeta[3])/(N*w1^2) - 
     (2*Zeta[3])/(N*w1) - (4*N*Zeta[3])/w1 - (N*v1*Zeta[3])/w1) + 
   Pi*(((-1/2*I)*mv1p1)/(mw1p1*N) + ((5*I)/12)*N - (((17*I)/4)*mv1p1*N)/
      mw1p1 + ((I/2)*mv1p1)/(N*u1) + (((23*I)/6)*N)/u1 + ((I/2)*v1)/N + 
     (I*v1)/(mu1p1*N) + ((23*I)/6)*N*v1 + (I*N*v1)/mu1p1 - 
     (((7*I)/2)*N*v1)/u1 - (3*I)/(N*w1) - (((131*I)/6)*N)/w1 + 
     ((3*I)*v1)/(N*w1) + (((131*I)/6)*N*v1)/w1 + ((I/3)*N*v1^2)/w1 + 
     (4*I)*N*Zeta[3] + ((4*I)*mv1p1*Zeta[3])/(N*w1^2) + 
     ((6*I)*N*Zeta[3])/w1^2 - ((6*I)*N*v1*Zeta[3])/w1^2 - 
     ((8*I)*N*Zeta[3])/w1 + ((4*I)*N*v1*Zeta[3])/w1) + 
   Log[mu1p1]*((2*Zeta[3])/N + 5*N*Zeta[3] + (4*Zeta[3])/(N*w1^2) + 
     (22*mv1p1*N*Zeta[3])/w1^2 - (4*v1*Zeta[3])/(N*w1^2) - 
     (4*Zeta[3])/(N*w1) - (22*N*Zeta[3])/w1 + (2*v1*Zeta[3])/(N*w1) + 
     (5*N*v1*Zeta[3])/w1) + Log[mw1p1]*((3*Zeta[3])/N + 9*N*Zeta[3] + 
     (8*Zeta[3])/(N*w1^2) + (35*mv1p1*N*Zeta[3])/w1^2 - 
     (8*v1*Zeta[3])/(N*w1^2) - (6*Zeta[3])/(N*w1) - (36*N*Zeta[3])/w1 + 
     (3*v1*Zeta[3])/(N*w1) + (9*N*v1*Zeta[3])/w1), 
 alpha2Region2a2L -> 1/(mu1p1*N) + N/mu1p1 - (4*N*u1)/27 + 
   (4*mv1p1*N*u1)/27 + (4*N*u1*v1)/27 + 
   Pi^4*((7*mv1p1^2*N)/(30*w1^3) - 11/(90*N*w1^2) - (31*mv1p1*N)/(180*w1^2) + 
     (11*v1)/(90*N*w1^2) + 11/(180*N*w1) - (11*N)/(360*w1)) + 
   Pi^2*(-2/N + 1/(12*mw1p1^2*N) + 1/(4*mw1p1*N) + (31*N)/6 + 
     (3*N)/(8*mw1p1^2) - (13*N)/(24*mw1p1) + mv1p1/(12*N*u1^2) + 
     (7*mv1p1*N)/(12*u1^2) + 1/(4*N*u1) - (3*N)/(4*mv1p1^2*u1) - 
     (2*u1)/(3*N) - (23*N*u1)/6 - (2*v1)/(3*N) - v1/(2*mw1p1^3*N) - 
     v1/(6*mw1p1^2*N) + v1/(mw1p1*N) - (7*N*v1)/2 - (9*N*v1)/(4*mw1p1^3) - 
     (41*N*v1)/(12*mw1p1^2) - (23*N*v1)/(12*mw1p1) + 
     (25*N*v1)/(18*mv1p1^2*u1) - (2*N*u1*v1)/3 + v1^2/(mw1p1^3*N) - 
     v1^2/(2*mw1p1^2*N) + v1^2/(12*mw1p1*N) + (2*N*v1^2)/3 + 
     (17*N*v1^2)/(2*mw1p1^3) - (27*N*v1^2)/(4*mw1p1^2) + 
     (71*N*v1^2)/(12*mw1p1) + (Nf*v1^2)/(3*mw1p1^2) - (Nf*v1^2)/(3*mw1p1) - 
     (3*N*v1^2)/(4*mv1p1^2*u1) + (13*N)/(2*w1^2) - (2*mv1p1^2*Nf)/(3*w1^2) + 
     (mv1p1*v1)/(3*N*w1^2) - (185*N*v1)/(12*w1^2) + 
     (11*N*v1)/(3*mv1p1*w1^2) + (41*N*v1^2)/(4*w1^2) - 
     (22*N*v1^2)/(3*mv1p1*w1^2) - (7*N*v1^3)/(9*w1^2) + 
     (10*N*v1^3)/(3*mv1p1*w1^2) + (N*v1^4)/(3*w1^2) + 
     (N*v1^4)/(3*mv1p1*w1^2) - (N*v1^5)/(9*mv1p1*w1^2) + 4/(3*N*w1) + 
     (53*N)/(36*w1) + (11*N)/(3*mv1p1^2*w1) + Nf/(3*w1) - (4*v1)/(3*N*w1) - 
     (163*N*v1)/(36*w1) - (11*N*v1)/(mv1p1^2*w1) + v1^2/(12*N*w1) + 
     (91*N*v1^2)/(18*w1) + (341*N*v1^2)/(36*mv1p1^2*w1) - (Nf*v1^2)/(3*w1) + 
     (5*N*v1^3)/(6*w1) - (2*N*v1^3)/(3*mv1p1^2*w1) - 
     (67*N*v1^4)/(36*mv1p1^2*w1) + (5*N*v1^5)/(18*mv1p1^2*w1)) + 
   Pi^3*((((2*I)/3)*N)/mw1p1 + ((I/9)*N)/u1 - ((I/3)*N)/(mv1p1^3*u1) - 
     ((I/3)*v1)/(mw1p1^3*N) + (((5*I)/6)*v1)/(mw1p1*N) - 
     (((3*I)/2)*N*v1)/mw1p1^3 + (((4*I)/3)*N*v1)/mw1p1^2 - 
     (((7*I)/6)*N*v1)/mw1p1 + (((5*I)/6)*N*v1)/(mv1p1^3*u1) + 
     ((I/2)*v1^2)/(mw1p1^4*N) - ((I/2)*v1^2)/(mw1p1^3*N) - 
     ((I/12)*v1^2)/(mw1p1^2*N) + ((I/12)*v1^2)/(mw1p1*N) + 
     (((9*I)/4)*N*v1^2)/mw1p1^4 - (((19*I)/12)*N*v1^2)/mw1p1^3 - 
     ((I/4)*N*v1^2)/mw1p1^2 + (((7*I)/4)*N*v1^2)/mw1p1 - 
     (((5*I)/6)*N*v1^2)/(mv1p1^3*u1) + (((2*I)/9)*N*v1^3)/(mv1p1^3*u1) - 
     ((I/12)*N)/(mv1p1*w1^3) + ((I/12)*mv1p1^2*N)/w1^3 + 
     ((I/4)*N*v1)/(mv1p1*w1^3) - ((I/4)*N*v1^2)/(mv1p1*w1^3) + 
     ((I/12)*N*v1^3)/(mv1p1*w1^3) - (((2*I)/9)*mv1p1^2*N*v1^3)/w1^3 - 
     ((I/3)*N*v1^4)/(mv1p1*w1^3) + ((I/3)*N*v1^5)/(mv1p1*w1^3) - 
     ((I/9)*N*v1^6)/(mv1p1*w1^3) + (((2*I)/3)*mv1p1^2)/(N*w1^2) + 
     (((17*I)/9)*N)/w1^2 + (((25*I)/9)*N)/(mv1p1^2*w1^2) - 
     (((29*I)/9)*N*v1)/w1^2 - (((35*I)/3)*N*v1)/(mv1p1^2*w1^2) + 
     (I*N*v1^2)/w1^2 + (((55*I)/3)*N*v1^2)/(mv1p1^2*w1^2) + (I*N*v1^3)/w1^2 - 
     (((122*I)/9)*N*v1^3)/(mv1p1^2*w1^2) - (((2*I)/3)*N*v1^4)/w1^2 + 
     (((29*I)/6)*N*v1^4)/(mv1p1^2*w1^2) - (((7*I)/6)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((I/3)*N*v1^6)/(mv1p1^2*w1^2) - I/(N*w1) - (((13*I)/36)*N)/w1 - 
     (((59*I)/36)*N)/(mv1p1^3*w1) + (((4*I)/3)*v1)/(N*w1) - ((I/2)*N*v1)/w1 + 
     (((53*I)/12)*N*v1)/(mv1p1^3*w1) + ((I/3)*v1^2)/(N*w1) + 
     (((13*I)/12)*N*v1^2)/w1 - (((13*I)/6)*N*v1^2)/(mv1p1^3*w1) - 
     (((2*I)/3)*N*v1^3)/w1 - (((35*I)/9)*N*v1^3)/(mv1p1^3*w1) + 
     (((49*I)/12)*N*v1^4)/(mv1p1^3*w1) - (((7*I)/12)*N*v1^5)/(mv1p1^3*w1) - 
     ((I/3)*N*v1^6)/(mv1p1^3*w1)) - (4*mv1p1^2*N)/(27*w1^3) + 
   (4*N*u1^2)/(27*w1^3) + (4*mv1p1*N)/(27*w1^2) + (4*N*u1)/(27*w1^2) + 
   (8*mv1p1^2*G[0, 0, 1, -u1, v1])/(N*w1^3) + 
   (26*mv1p1^2*N*G[0, 0, 1, -u1, v1])/w1^3 - (12*mv1p1*G[0, 0, 1, -u1, v1])/
    (N*w1^2) - (24*mv1p1*N*G[0, 0, 1, -u1, v1])/w1^2 + 
   (6*G[0, 0, 1, -u1, v1])/(N*w1) + (6*N*G[0, 0, 1, -u1, v1])/w1 + 
   (8*mv1p1^2*G[0, 0, -u1, 1, v1])/(N*w1^3) + 
   (26*mv1p1^2*N*G[0, 0, -u1, 1, v1])/w1^3 - (12*mv1p1*G[0, 0, -u1, 1, v1])/
    (N*w1^2) - (24*mv1p1*N*G[0, 0, -u1, 1, v1])/w1^2 + 
   (6*G[0, 0, -u1, 1, v1])/(N*w1) + (6*N*G[0, 0, -u1, 1, v1])/w1 - 
   (4*mv1p1^2*G[0, 1, 0, mu1p1, v1])/(N*w1^3) - 
   (22*mv1p1^2*N*G[0, 1, 0, mu1p1, v1])/w1^3 + 
   (4*mv1p1*G[0, 1, 0, mu1p1, v1])/(N*w1^2) + 
   (22*mv1p1*N*G[0, 1, 0, mu1p1, v1])/w1^2 - (2*G[0, 1, 0, mu1p1, v1])/
    (N*w1) - (5*N*G[0, 1, 0, mu1p1, v1])/w1 - (4*G[0, 1, 0, -u1, v1])/
    (N*w1^2) + (2*N*G[0, 1, 0, -u1, v1])/w1^2 + (4*v1*G[0, 1, 0, -u1, v1])/
    (N*w1^2) - (2*N*v1*G[0, 1, 0, -u1, v1])/w1^2 + 
   (2*G[0, 1, 0, -u1, v1])/(N*w1) - (N*G[0, 1, 0, -u1, v1])/w1 - 
   (6*mv1p1^2*G[0, 1, 1, mu1p1, v1])/(N*w1^3) - 
   (31*mv1p1^2*N*G[0, 1, 1, mu1p1, v1])/w1^3 + 
   (8*mv1p1*G[0, 1, 1, mu1p1, v1])/(N*w1^2) + 
   (30*mv1p1*N*G[0, 1, 1, mu1p1, v1])/w1^2 - (4*G[0, 1, 1, mu1p1, v1])/
    (N*w1) - (6*N*G[0, 1, 1, mu1p1, v1])/w1 - 
   (8*mv1p1^2*G[0, 1, mu1p1, 1, v1])/(N*w1^3) - 
   (35*mv1p1^2*N*G[0, 1, mu1p1, 1, v1])/w1^3 + 
   (10*mv1p1*G[0, 1, mu1p1, 1, v1])/(N*w1^2) + 
   (34*mv1p1*N*G[0, 1, mu1p1, 1, v1])/w1^2 - (5*G[0, 1, mu1p1, 1, v1])/
    (N*w1) - (8*N*G[0, 1, mu1p1, 1, v1])/w1 - 
   (4*mv1p1^2*G[0, 1, mu1p1, -u1, v1])/(N*w1^3) - 
   (13*mv1p1^2*N*G[0, 1, mu1p1, -u1, v1])/w1^3 + 
   (2*mv1p1*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) + 
   (14*mv1p1*N*G[0, 1, mu1p1, -u1, v1])/w1^2 - G[0, 1, mu1p1, -u1, v1]/
    (N*w1) - (4*N*G[0, 1, mu1p1, -u1, v1])/w1 + 
   (4*mv1p1^2*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^3) + 
   (22*mv1p1^2*N*G[0, mu1p1, 1, mu1p1, v1])/w1^3 - 
   (4*mv1p1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) - 
   (22*mv1p1*N*G[0, mu1p1, 1, mu1p1, v1])/w1^2 + 
   (2*G[0, mu1p1, 1, mu1p1, v1])/(N*w1) + (5*N*G[0, mu1p1, 1, mu1p1, v1])/
    w1 + (4*mv1p1^2*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^3) + 
   (22*mv1p1^2*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^3 - 
   (4*mv1p1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) - 
   (22*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 + 
   (2*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1) + (5*N*G[0, mu1p1, -u1, mu1p1, v1])/
    w1 - (4*mv1p1^2*G[0, -u1, 0, mu1p1, v1])/(N*w1^3) - 
   (22*mv1p1^2*N*G[0, -u1, 0, mu1p1, v1])/w1^3 + 
   (4*mv1p1*G[0, -u1, 0, mu1p1, v1])/(N*w1^2) + 
   (22*mv1p1*N*G[0, -u1, 0, mu1p1, v1])/w1^2 - (2*G[0, -u1, 0, mu1p1, v1])/
    (N*w1) - (5*N*G[0, -u1, 0, mu1p1, v1])/w1 - 
   (4*mv1p1^2*G[0, -u1, mu1p1, 1, v1])/(N*w1^3) - 
   (13*mv1p1^2*N*G[0, -u1, mu1p1, 1, v1])/w1^3 + 
   (6*mv1p1*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) + 
   (12*mv1p1*N*G[0, -u1, mu1p1, 1, v1])/w1^2 - (3*G[0, -u1, mu1p1, 1, v1])/
    (N*w1) - (3*N*G[0, -u1, mu1p1, 1, v1])/w1 - 
   (8*mv1p1^2*G[0, -u1, mu1p1, -u1, v1])/(N*w1^3) - 
   (35*mv1p1^2*N*G[0, -u1, mu1p1, -u1, v1])/w1^3 + 
   (6*mv1p1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) + 
   (36*mv1p1*N*G[0, -u1, mu1p1, -u1, v1])/w1^2 - 
   (3*G[0, -u1, mu1p1, -u1, v1])/(N*w1) - (9*N*G[0, -u1, mu1p1, -u1, v1])/
    w1 - (6*mv1p1^2*G[0, -u1, -u1, mu1p1, v1])/(N*w1^3) - 
   (31*mv1p1^2*N*G[0, -u1, -u1, mu1p1, v1])/w1^3 + 
   (4*mv1p1*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) + 
   (32*mv1p1*N*G[0, -u1, -u1, mu1p1, v1])/w1^2 - 
   (2*G[0, -u1, -u1, mu1p1, v1])/(N*w1) - (7*N*G[0, -u1, -u1, mu1p1, v1])/
    w1 + Pi^3*((((-2*I)/3)*mv1p1^2)/(N*w1^3) - (((11*I)/3)*mv1p1^2*N)/w1^3 + 
     (((2*I)/3)*mv1p1)/(N*w1^2) + (((11*I)/3)*mv1p1*N)/w1^2 - (I/3)/(N*w1) - 
     (((5*I)/6)*N)/w1)*Log[mu1p1] + Pi*((-3*I)/N + (I/2)/(mw1p1^2*N) + 
     ((3*I)/2)/(mw1p1*N) + ((31*I)/4)*N + (((9*I)/4)*N)/mw1p1^2 - 
     (((13*I)/4)*N)/mw1p1 + ((I/2)*mv1p1)/(N*u1^2) + 
     (((7*I)/2)*mv1p1*N)/u1^2 + ((3*I)/2)/(N*u1) - 
     (((9*I)/2)*N)/(mv1p1^2*u1) - (I*u1)/N - ((23*I)/4)*N*u1 - (I*v1)/N - 
     ((3*I)*v1)/(mw1p1^3*N) + ((5*I)*v1)/(mw1p1^2*N) - ((I/2)*v1)/(mw1p1*N) - 
     ((21*I)/4)*N*v1 - (((27*I)/2)*N*v1)/mw1p1^3 + 
     (((45*I)/2)*N*v1)/mw1p1^2 - ((12*I)*N*v1)/mw1p1 + 
     (((25*I)/3)*N*v1)/(mv1p1^2*u1) - I*N*u1*v1 - ((3*I)*v1^2)/(mw1p1^3*N) + 
     (((3*I)/2)*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) + I*N*v1^2 - 
     (((27*I)/2)*N*v1^2)/mw1p1^3 + (((27*I)/4)*N*v1^2)/mw1p1^2 - 
     (((17*I)/4)*N*v1^2)/mw1p1 - (((9*I)/2)*N*v1^2)/(mv1p1^2*u1) + 
     ((4*I)*mv1p1*v1)/(N*w1^2) + ((22*I)*N*v1)/(mv1p1*w1^2) - 
     ((44*I)*N*v1^2)/(mv1p1*w1^2) + ((20*I)*N*v1^3)/(mv1p1*w1^2) + 
     ((2*I)*N*v1^4)/(mv1p1*w1^2) - (((2*I)/3)*N*v1^5)/(mv1p1*w1^2) + 
     (4*I)/(N*w1) + ((22*I)*N)/(mv1p1^2*w1) - ((4*I)*v1)/(N*w1) - 
     ((66*I)*N*v1)/(mv1p1^2*w1) - (I*v1^2)/(N*w1) + 
     (((341*I)/6)*N*v1^2)/(mv1p1^2*w1) - ((4*I)*N*v1^3)/(mv1p1^2*w1) - 
     (((67*I)/6)*N*v1^4)/(mv1p1^2*w1) + (((5*I)/3)*N*v1^5)/(mv1p1^2*w1))*
    Log[mu1p1] + Pi^2*((-4*N)/9 - (8*N)/(9*mv1p1^3*u1) + (2*N*v1)/9 + 
     (4*N*v1)/(3*mv1p1^3*u1) - (4*N*v1^2)/9 - (4*N*v1^2)/(3*mv1p1^3*u1) - 
     (4*N*v1^3)/(3*mv1p1*w1^3) + (4*N*v1^4)/(3*mv1p1*w1^3) - 
     (4*N*v1^5)/(3*mv1p1*w1^3) + (4*N*v1^6)/(9*mv1p1*w1^3) - 
     (2*N*v1^2)/(mv1p1^2*w1^2) + (34*N*v1^3)/(9*mv1p1^2*w1^2) - 
     (6*N*v1^4)/(mv1p1^2*w1^2) + (14*N*v1^5)/(3*mv1p1^2*w1^2) - 
     (4*N*v1^6)/(3*mv1p1^2*w1^2) - (2*N*v1)/(mv1p1^3*w1) + 
     (14*N*v1^2)/(3*mv1p1^3*w1) - (74*N*v1^3)/(9*mv1p1^3*w1) + 
     (26*N*v1^4)/(3*mv1p1^3*w1) - (16*N*v1^5)/(3*mv1p1^3*w1) + 
     (4*N*v1^6)/(3*mv1p1^3*w1))*Log[mu1p1] + 
   Pi^2*((2*mv1p1^2)/(3*N*w1^3) + (11*mv1p1^2*N)/(3*w1^3) - 
     (2*mv1p1)/(3*N*w1^2) - (11*mv1p1*N)/(3*w1^2) + 1/(3*N*w1) + 
     (5*N)/(6*w1))*Log[mu1p1]^2 + Pi*((-1/3*I)*N + ((I/3)*N)/(mv1p1^3*u1) + 
     (I/6)*N*v1 - ((I/2)*N*v1)/(mv1p1^3*u1) - (I/3)*N*v1^2 + 
     ((I/2)*N*v1^2)/(mv1p1^3*u1) + (I*N*v1^4)/(mv1p1*w1^3) - 
     (I*N*v1^5)/(mv1p1*w1^3) + ((I/3)*N*v1^6)/(mv1p1*w1^3) + 
     (((7*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - (((9*I)/2)*N*v1^4)/(mv1p1^2*w1^2) + 
     (((7*I)/2)*N*v1^5)/(mv1p1^2*w1^2) - (I*N*v1^6)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1^2)/(mv1p1^3*w1) - (((31*I)/6)*N*v1^3)/(mv1p1^3*w1) + 
     (((13*I)/2)*N*v1^4)/(mv1p1^3*w1) - ((4*I)*N*v1^5)/(mv1p1^3*w1) + 
     (I*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]^2 + 
   Pi*((((4*I)/3)*mv1p1^2)/(N*w1^3) + (((22*I)/3)*mv1p1^2*N)/w1^3 - 
     (((4*I)/3)*mv1p1)/(N*w1^2) - (((22*I)/3)*mv1p1*N)/w1^2 + 
     ((2*I)/3)/(N*w1) + (((5*I)/3)*N)/w1)*Log[mu1p1]^3 + 
   (-1/9*N + N/(9*mv1p1^3*u1) + (N*v1)/18 - (N*v1)/(6*mv1p1^3*u1) - 
     (N*v1^2)/9 + (N*v1^2)/(6*mv1p1^3*u1) + (N*v1^4)/(3*mv1p1*w1^3) - 
     (N*v1^5)/(3*mv1p1*w1^3) + (N*v1^6)/(9*mv1p1*w1^3) + 
     (7*N*v1^3)/(9*mv1p1^2*w1^2) - (3*N*v1^4)/(2*mv1p1^2*w1^2) + 
     (7*N*v1^5)/(6*mv1p1^2*w1^2) - (N*v1^6)/(3*mv1p1^2*w1^2) + 
     (2*N*v1^2)/(3*mv1p1^3*w1) - (31*N*v1^3)/(18*mv1p1^3*w1) + 
     (13*N*v1^4)/(6*mv1p1^3*w1) - (4*N*v1^5)/(3*mv1p1^3*w1) + 
     (N*v1^6)/(3*mv1p1^3*w1))*Log[mu1p1]^3 + 
   ((-4*mv1p1^2)/(3*N*w1^3) - (22*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1)/(3*N*w1^2) + (22*mv1p1*N)/(3*w1^2) - 2/(3*N*w1) - 
     (5*N)/(3*w1))*Log[mu1p1]^4 + 
   Pi^2*((-13*N)/(6*w1^2) + (13*mv1p1*N)/(6*w1^2) + (13*N*v1)/(3*w1^2) - 
     (13*mv1p1*N*v1)/(6*w1^2) - (7*N*v1^2)/(3*w1^2) + 
     (mv1p1*N*v1^2)/(6*w1^2) + (N*v1^3)/(2*w1^2) - (mv1p1*N*v1^3)/(3*w1^2) - 
     (N*v1^4)/(3*w1^2))*Log[mv1p1] + Pi^3*((((-2*I)/3)*mv1p1^2)/(N*w1^3) - 
     (((13*I)/6)*mv1p1^2*N)/w1^3 + (I*mv1p1)/(N*w1^2) + 
     ((2*I)*mv1p1*N)/w1^2 - (I/2)/(N*w1) - ((I/2)*N)/w1)*Log[mv1p1] + 
   Pi^2*((-7*mv1p1^2)/(3*N*w1^3) - (25*mv1p1^2*N)/(2*w1^3) + 
     (8*mv1p1)/(3*N*w1^2) + (37*mv1p1*N)/(3*w1^2) - 4/(3*N*w1) - 
     (8*N)/(3*w1))*Log[mu1p1]*Log[mv1p1] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((11*I)*mv1p1^2*N)/w1^3 - 
     ((2*I)*mv1p1)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + I/(N*w1) + 
     (((5*I)/2)*N)/w1)*Log[mu1p1]^2*Log[mv1p1] + 
   ((2*mv1p1^2)/(3*N*w1^3) + (11*mv1p1^2*N)/(3*w1^3) - (2*mv1p1)/(3*N*w1^2) - 
     (11*mv1p1*N)/(3*w1^2) + 1/(3*N*w1) + (5*N)/(6*w1))*Log[mu1p1]^3*
    Log[mv1p1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((11*I)*mv1p1^2*N)/w1^3 - 
     ((2*I)*mv1p1)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + I/(N*w1) + 
     (((5*I)/2)*N)/w1)*Log[mu1p1]*Log[mv1p1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (11*mv1p1^2*N)/w1^3 - (2*mv1p1)/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + 1/(N*w1) + (5*N)/(2*w1))*Log[mu1p1]^2*Log[mv1p1]^2 + 
   Pi*((((4*I)/3)*mv1p1^2)/(N*w1^3) + (((13*I)/3)*mv1p1^2*N)/w1^3 - 
     ((2*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + I/(N*w1) + (I*N)/w1)*
    Log[mv1p1]^3 + ((8*mv1p1^2)/(3*N*w1^3) + (44*mv1p1^2*N)/(3*w1^3) - 
     (8*mv1p1)/(3*N*w1^2) - (44*mv1p1*N)/(3*w1^2) + 4/(3*N*w1) + 
     (10*N)/(3*w1))*Log[mu1p1]*Log[mv1p1]^3 + 
   Pi^3*((((2*I)/3)*mv1p1^2)/(N*w1^3) + ((5*I)*mv1p1^2*N)/w1^3 - 
     (((2*I)/3)*mv1p1)/(N*w1^2) - ((5*I)*mv1p1*N)/w1^2 + (I/3)/(N*w1) + 
     (((3*I)/2)*N)/w1)*Log[mw1p1] + Pi*((-3*I)/N + ((31*I)/4)*N - (I*u1)/N - 
     ((23*I)/4)*N*u1 - (I*v1)/N - ((2*I)*v1)/(mw1p1*N) - ((21*I)/4)*N*v1 - 
     ((10*I)*N*v1)/mw1p1 - I*N*u1*v1 + (((3*I)/2)*v1^2)/(mw1p1*N) + 
     I*N*v1^2 - ((I/2)*N*v1^2)/mw1p1^2 + (((25*I)/2)*N*v1^2)/mw1p1 - 
     ((2*I)*mv1p1^2)/(N*w1^3) - (((37*I)/2)*N)/w1^3 + ((37*I)*N*v1)/w1^3 - 
     (((39*I)/2)*N*v1^2)/w1^3 + (I*N*v1^3)/w1^3 - (((2*I)/3)*N*v1^4)/w1^3 + 
     ((11*I)*N)/w1^2 - ((I/2)*mv1p1*v1)/(N*w1^2) - (((91*I)/6)*N*v1)/w1^2 + 
     (((29*I)/6)*N*v1^2)/w1^2 - (((8*I)/3)*N*v1^3)/w1^2 + 
     (((2*I)/3)*N*v1^4)/w1^2 + ((11*I)/2)/(N*w1) + (((33*I)/4)*N)/w1 - 
     (((11*I)/2)*v1)/(N*w1) - (((58*I)/3)*N*v1)/w1 + 
     (((3*I)/2)*v1^2)/(N*w1) + (((107*I)/12)*N*v1^2)/w1 + 
     (((5*I)/3)*N*v1^3)/w1)*Log[mw1p1] + 
   Pi^2*((5*N)/9 - (4*N)/(3*mv1p1^3*u1) + v1/(mw1p1*N) - (5*N*v1)/18 - 
     (2*N*v1)/mw1p1 + (17*N*v1)/(6*mv1p1^3*u1) + v1^2/(6*mw1p1^2*N) - 
     v1^2/(6*mw1p1*N) + (5*N*v1^2)/9 - (2*N*v1^2)/(3*mw1p1^2) + 
     (11*N*v1^2)/(3*mw1p1) - (17*N*v1^2)/(6*mv1p1^3*u1) + 
     (5*N*v1^3)/(9*mv1p1^3*u1) + (5*N)/(mv1p1*w1^3) - 
     (2*mv1p1^2*Nf)/(3*w1^3) - (15*N*v1)/(mv1p1*w1^3) + 
     (15*N*v1^2)/(mv1p1*w1^3) - (52*N*v1^3)/(9*mv1p1*w1^3) - 4/(3*N*w1^2) + 
     (8*N)/(9*mv1p1^2*w1^2) + (2*mv1p1*Nf)/(3*w1^2) + (4*v1)/(3*N*w1^2) - 
     (28*N*v1)/(3*mv1p1^2*w1^2) + (43*N*v1^2)/(2*mv1p1^2*w1^2) - 
     (41*N*v1^3)/(2*mv1p1^2*w1^2) + (20*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (23*N)/(18*mv1p1^3*w1) - Nf/(3*w1) + (4*v1)/(3*N*w1) + 
     (N*v1)/(mv1p1^3*w1) + (20*N*v1^2)/(3*mv1p1^3*w1) - 
     (35*N*v1^3)/(2*mv1p1^3*w1) + (44*N*v1^4)/(3*mv1p1^3*w1) - 
     (13*N*v1^5)/(3*mv1p1^3*w1))*Log[mw1p1] + 
   Pi^2*((-5*mv1p1^2)/(3*N*w1^3) - (19*mv1p1^2*N)/(2*w1^3) + 
     (2*mv1p1)/(N*w1^2) + (28*mv1p1*N)/(3*w1^2) - 1/(N*w1) - (13*N)/(6*w1))*
    Log[mu1p1]*Log[mw1p1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - 
     ((11*I)*mv1p1^2*N)/w1^3 + ((2*I)*mv1p1)/(N*w1^2) + 
     ((11*I)*mv1p1*N)/w1^2 - I/(N*w1) - (((5*I)/2)*N)/w1)*Log[mu1p1]^2*
    Log[mw1p1] + ((14*mv1p1^2)/(3*N*w1^3) + (77*mv1p1^2*N)/(3*w1^3) - 
     (14*mv1p1)/(3*N*w1^2) - (77*mv1p1*N)/(3*w1^2) + 7/(3*N*w1) + 
     (35*N)/(6*w1))*Log[mu1p1]^3*Log[mw1p1] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + (((13*I)/2)*mv1p1^2*N)/w1^3 - 
     ((3*I)*mv1p1)/(N*w1^2) - ((6*I)*mv1p1*N)/w1^2 + ((3*I)/2)/(N*w1) + 
     (((3*I)/2)*N)/w1)*Log[mv1p1]^2*Log[mw1p1] + 
   Pi^2*((-2*mv1p1^2)/(3*N*w1^3) + (mv1p1^2*N)/(3*w1^3) - u1^2/(3*N*w1^3) + 
     1/(N*w1^2) - (mv1p1*N)/(3*w1^2) - (2*u1)/(3*N*w1^2) - v1/(N*w1^2) - 
     5/(6*N*w1) + N/(6*w1))*Log[mw1p1]^2 + 
   Pi*((I/3)*N - (I/6)*N*v1 + ((I/2)*N*v1)/(mv1p1^3*u1) - 
     ((I/2)*v1^2)/(mw1p1^2*N) + ((I/2)*v1^2)/(mw1p1*N) + (I/3)*N*v1^2 - 
     ((4*I)*N*v1^2)/mw1p1^2 + ((4*I)*N*v1^2)/mw1p1 - 
     ((I/2)*N*v1^2)/(mv1p1^3*u1) + ((I/3)*N*v1^3)/(mv1p1^3*u1) + 
     (((3*I)/4)*N)/(mv1p1*w1^3) - (((9*I)/4)*N*v1)/(mv1p1*w1^3) + 
     (((9*I)/4)*N*v1^2)/(mv1p1*w1^3) - (((5*I)/12)*N*v1^3)/(mv1p1*w1^3) + 
     ((5*I)/2)/(N*w1^2) + (((35*I)/6)*N)/(mv1p1^2*w1^2) - 
     ((4*I)*v1)/(N*w1^2) - (((55*I)/2)*N*v1)/(mv1p1^2*w1^2) + 
     (((3*I)/2)*v1^2)/(N*w1^2) + ((48*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     ((36*I)*N*v1^3)/(mv1p1^2*w1^2) + ((10*I)*N*v1^4)/(mv1p1^2*w1^2) - 
     ((9*I)/4)/(N*w1) - (((8*I)/3)*N)/(mv1p1^3*w1) + ((I/2)*v1)/(N*w1) + 
     ((9*I)*N*v1)/(mv1p1^3*w1) + (((3*I)/4)*v1^2)/(N*w1) - 
     (((23*I)/4)*N*v1^2)/(mv1p1^3*w1) - (((33*I)/4)*N*v1^3)/(mv1p1^3*w1) + 
     (((49*I)/4)*N*v1^4)/(mv1p1^3*w1) - (((17*I)/4)*N*v1^5)/(mv1p1^3*w1))*
    Log[mw1p1]^2 + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((11*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - I/(N*w1) - 
     (((5*I)/2)*N)/w1)*Log[mu1p1]*Log[mw1p1]^2 + 
   ((6*mv1p1^2)/(N*w1^3) + (33*mv1p1^2*N)/w1^3 - (6*mv1p1)/(N*w1^2) - 
     (33*mv1p1*N)/w1^2 + 3/(N*w1) + (15*N)/(2*w1))*Log[mu1p1]^2*
    Log[mw1p1]^2 + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + (((13*I)/2)*mv1p1^2*N)/
      w1^3 - ((3*I)*mv1p1)/(N*w1^2) - ((6*I)*mv1p1*N)/w1^2 + 
     ((3*I)/2)/(N*w1) + (((3*I)/2)*N)/w1)*Log[mv1p1]*Log[mw1p1]^2 + 
   Pi*(((I/3)*mv1p1^2)/(N*w1^3) + ((I/6)*mv1p1^2*N)/w1^3 - 
     (((4*I)/3)*mv1p1)/(N*w1^2) + ((I/3)*N)/w1^2 - ((I/3)*N*v1)/w1^2 + 
     ((2*I)/3)/(N*w1) + ((I/3)*N)/w1)*Log[mw1p1]^3 + 
   (-1/9*N + (N*v1)/18 - (N*v1)/(6*mv1p1^3*u1) + v1^2/(6*mw1p1^2*N) - 
     v1^2/(6*mw1p1*N) - (N*v1^2)/9 + (4*N*v1^2)/(3*mw1p1^2) - 
     (4*N*v1^2)/(3*mw1p1) + (N*v1^2)/(6*mv1p1^3*u1) - 
     (N*v1^3)/(9*mv1p1^3*u1) - N/(4*mv1p1*w1^3) + (3*N*v1)/(4*mv1p1*w1^3) - 
     (3*N*v1^2)/(4*mv1p1*w1^3) + (5*N*v1^3)/(36*mv1p1*w1^3) - 5/(6*N*w1^2) - 
     (35*N)/(18*mv1p1^2*w1^2) + (4*v1)/(3*N*w1^2) + 
     (55*N*v1)/(6*mv1p1^2*w1^2) - v1^2/(2*N*w1^2) - 
     (16*N*v1^2)/(mv1p1^2*w1^2) + (12*N*v1^3)/(mv1p1^2*w1^2) - 
     (10*N*v1^4)/(3*mv1p1^2*w1^2) + 3/(4*N*w1) + (8*N)/(9*mv1p1^3*w1) - 
     v1/(6*N*w1) - (3*N*v1)/(mv1p1^3*w1) - v1^2/(4*N*w1) + 
     (23*N*v1^2)/(12*mv1p1^3*w1) + (11*N*v1^3)/(4*mv1p1^3*w1) - 
     (49*N*v1^4)/(12*mv1p1^3*w1) + (17*N*v1^5)/(12*mv1p1^3*w1))*
    Log[mw1p1]^3 + ((3*mv1p1^2)/(N*w1^3) + (101*mv1p1^2*N)/(6*w1^3) - 
     (10*mv1p1)/(3*N*w1^2) - (50*mv1p1*N)/(3*w1^2) + 5/(3*N*w1) + 
     (23*N)/(6*w1))*Log[mu1p1]*Log[mw1p1]^3 + 
   (mv1p1^2/(2*N*w1^3) + (31*mv1p1^2*N)/(24*w1^3) - (3*mv1p1)/(4*N*w1^2) - 
     (7*mv1p1*N)/(6*w1^2) + 3/(8*N*w1) + (5*N)/(24*w1))*Log[mw1p1]^4 + 
   Pi^3*((((-2*I)/3)*mv1p1^2)/(N*w1^3) - (((11*I)/3)*mv1p1^2*N)/w1^3 + 
     (((2*I)/3)*mv1p1)/(N*w1^2) + (((11*I)/3)*mv1p1*N)/w1^2 - (I/3)/(N*w1) - 
     (((5*I)/6)*N)/w1)*Log[u1] + Pi*((3*I)/N - ((31*I)/4)*N + (I*u1)/N + 
     ((23*I)/4)*N*u1 + (I*v1)/N - (((3*I)/2)*v1)/(mw1p1*N) + 
     ((21*I)/4)*N*v1 + (((8*I)/3)*N*v1)/mw1p1^2 + (((31*I)/6)*N*v1)/mw1p1 + 
     I*N*u1*v1 + ((I/2)*v1^2)/(mw1p1*N) - I*N*v1^2 - ((4*I)*N*v1^2)/mw1p1^3 + 
     (((5*I)/12)*N*v1^2)/mw1p1^2 - (((41*I)/12)*N*v1^2)/mw1p1 + 
     ((2*I)*mv1p1^2)/(N*w1^2) + (((15*I)/2)*N)/w1^2 - ((15*I)*N*v1)/w1^2 + 
     (((37*I)/6)*N*v1^2)/w1^2 + (((4*I)/3)*N*v1^3)/w1^2 - 
     (((2*I)/3)*N*v1^4)/w1^2 - ((5*I)/2)/(N*w1) - (((41*I)/3)*N)/w1 + 
     ((2*I)*v1)/(N*w1) + (((89*I)/6)*N*v1)/w1 + ((I/2)*v1^2)/(N*w1) - 
     ((I/2)*N*v1^2)/w1 - (((5*I)/3)*N*v1^3)/w1)*Log[u1] + 
   Pi^2*((2*N)/9 + (4*N)/(3*mw1p1) - N/(9*mv1p1^3*u1) + (5*v1)/(6*mw1p1*N) - 
     (N*v1)/9 - (2*N*v1)/(3*mw1p1^2) - (5*N*v1)/(3*mw1p1) + 
     (N*v1)/(6*mv1p1^3*u1) - v1^2/(12*mw1p1^2*N) + v1^2/(12*mw1p1*N) + 
     (2*N*v1^2)/9 + (4*N*v1^2)/(3*mw1p1^3) - (N*v1^2)/(6*mw1p1^2) + 
     (8*N*v1^2)/(3*mw1p1) - (N*v1^2)/(6*mv1p1^3*u1) - (7*N)/(12*mv1p1*w1^3) - 
     (23*mv1p1^2*N)/(36*w1^3) + (7*N*v1)/(4*mv1p1*w1^3) - 
     (7*N*v1^2)/(4*mv1p1*w1^3) + (7*N*v1^3)/(12*mv1p1*w1^3) + 
     (mv1p1^2*N*v1^3)/(9*w1^3) - (N*v1^4)/(3*mv1p1*w1^3) + 
     (N*v1^5)/(3*mv1p1*w1^3) - (N*v1^6)/(9*mv1p1*w1^3) + 4/(3*N*w1^2) + 
     (28*N)/(3*w1^2) + (2*N)/(9*mv1p1^2*w1^2) - (2*v1)/(N*w1^2) - 
     (17*N*v1)/w1^2 + (N*v1)/(2*mv1p1^2*w1^2) + (2*v1^2)/(3*N*w1^2) + 
     (47*N*v1^2)/(6*w1^2) - (17*N*v1^2)/(6*mv1p1^2*w1^2) - 
     (N*v1^3)/(2*w1^2) + (5*N*v1^3)/(2*mv1p1^2*w1^2) + (N*v1^4)/(3*w1^2) + 
     (N*v1^4)/(3*mv1p1^2*w1^2) - (7*N*v1^5)/(6*mv1p1^2*w1^2) + 
     (N*v1^6)/(3*mv1p1^2*w1^2) - 2/(N*w1) - (43*N)/(12*w1) - 
     (13*N)/(36*mv1p1^3*w1) + (4*v1)/(3*N*w1) - (2*N*v1)/(3*w1) + 
     (3*N*v1)/(4*mv1p1^3*w1) + v1^2/(3*N*w1) + (15*N*v1^2)/(4*w1) - 
     (13*N*v1^2)/(12*mv1p1^3*w1) + (N*v1^3)/(3*w1) + 
     (25*N*v1^3)/(12*mv1p1^3*w1) - (17*N*v1^4)/(6*mv1p1^3*w1) + 
     (5*N*v1^5)/(3*mv1p1^3*w1) - (N*v1^6)/(3*mv1p1^3*w1))*Log[u1] + 
   Pi^2*((3*mv1p1^2)/(N*w1^3) + (97*mv1p1^2*N)/(6*w1^3) - 
     (10*mv1p1)/(3*N*w1^2) - (16*mv1p1*N)/w1^2 + 5/(3*N*w1) + (7*N)/(2*w1))*
    Log[mu1p1]*Log[u1] + Pi*(((2*I)/3)*N + (((2*I)/3)*N)/(mv1p1^3*u1) - 
     (I/3)*N*v1 - (I*N*v1)/(mv1p1^3*u1) + ((2*I)/3)*N*v1^2 + 
     (I*N*v1^2)/(mv1p1^3*u1) + (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - 
     ((2*I)*N*v1^4)/(mv1p1*w1^3) + ((2*I)*N*v1^5)/(mv1p1*w1^3) - 
     (((2*I)/3)*N*v1^6)/(mv1p1*w1^3) + ((2*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((16*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + ((9*I)*N*v1^4)/(mv1p1^2*w1^2) - 
     ((7*I)*N*v1^5)/(mv1p1^2*w1^2) + ((2*I)*N*v1^6)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1)/(mv1p1^3*w1) - ((6*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((35*I)/3)*N*v1^3)/(mv1p1^3*w1) - ((13*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1) - ((2*I)*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*
    Log[u1] + ((-8*mv1p1^2)/(3*N*w1^3) - (44*mv1p1^2*N)/(3*w1^3) + 
     (8*mv1p1)/(3*N*w1^2) + (44*mv1p1*N)/(3*w1^2) - 4/(3*N*w1) - 
     (10*N)/(3*w1))*Log[mu1p1]^3*Log[u1] + 
   Pi^2*((-2*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/(2*w1^3) + 
     (3*mv1p1)/(N*w1^2) + (6*mv1p1*N)/w1^2 - 3/(2*N*w1) - (3*N)/(2*w1))*
    Log[mv1p1]*Log[u1] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((22*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1)/(N*w1^2) + 
     ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - ((5*I)*N)/w1)*Log[mu1p1]*
    Log[mv1p1]*Log[u1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - 
     (((13*I)/2)*mv1p1^2*N)/w1^3 + ((3*I)*mv1p1)/(N*w1^2) + 
     ((6*I)*mv1p1*N)/w1^2 - ((3*I)/2)/(N*w1) - (((3*I)/2)*N)/w1)*Log[mv1p1]^2*
    Log[u1] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    Log[mv1p1]^2*Log[u1] + ((4*mv1p1^2)/(3*N*w1^3) + 
     (13*mv1p1^2*N)/(3*w1^3) - (2*mv1p1)/(N*w1^2) - (4*mv1p1*N)/w1^2 + 
     1/(N*w1) + N/w1)*Log[mv1p1]^3*Log[u1] + 
   Pi^2*((2*mv1p1^2)/(3*N*w1^3) + (5*mv1p1^2*N)/w1^3 - (4*mv1p1)/(3*N*w1^2) - 
     (14*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + (4*N)/(3*w1))*Log[mw1p1]*Log[u1] + 
   (-3/N + (31*N)/4 - u1/N - (23*N*u1)/4 - v1/N - (2*v1)/(mw1p1*N) - 
     (21*N*v1)/4 - (10*N*v1)/mw1p1 - N*u1*v1 + (3*v1^2)/(2*mw1p1*N) + 
     N*v1^2 - (N*v1^2)/(2*mw1p1^2) + (25*N*v1^2)/(2*mw1p1) - 
     (2*mv1p1^2)/(N*w1^3) - (37*N)/(2*w1^3) + (37*N*v1)/w1^3 - 
     (39*N*v1^2)/(2*w1^3) + (N*v1^3)/w1^3 - (2*N*v1^4)/(3*w1^3) + 
     (11*N)/w1^2 - (mv1p1*v1)/(2*N*w1^2) - (91*N*v1)/(6*w1^2) + 
     (29*N*v1^2)/(6*w1^2) - (8*N*v1^3)/(3*w1^2) + (2*N*v1^4)/(3*w1^2) + 
     11/(2*N*w1) + (33*N)/(4*w1) - (11*v1)/(2*N*w1) - (58*N*v1)/(3*w1) + 
     (3*v1^2)/(2*N*w1) + (107*N*v1^2)/(12*w1) + (5*N*v1^3)/(3*w1))*Log[mw1p1]*
    Log[u1] + Pi*(((-2*I)/3)*N + (((4*I)/3)*N)/(mv1p1^3*u1) - 
     (I*v1)/(mw1p1*N) + (I/3)*N*v1 + ((2*I)*N*v1)/mw1p1 - 
     ((3*I)*N*v1)/(mv1p1^3*u1) - ((I/2)*v1^2)/(mw1p1^2*N) + 
     ((I/2)*v1^2)/(mw1p1*N) - ((2*I)/3)*N*v1^2 + ((2*I)*N*v1^2)/mw1p1^2 - 
     ((5*I)*N*v1^2)/mw1p1 + ((3*I)*N*v1^2)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^3)/(mv1p1^3*u1) - (((3*I)/2)*N)/(mv1p1*w1^3) + 
     (((9*I)/2)*N*v1)/(mv1p1*w1^3) - (((9*I)/2)*N*v1^2)/(mv1p1*w1^3) + 
     (((13*I)/6)*N*v1^3)/(mv1p1*w1^3) + (3*I)/(N*w1^2) - 
     (((11*I)/3)*N)/(mv1p1^2*w1^2) - ((4*I)*v1)/(N*w1^2) + 
     ((18*I)*N*v1)/(mv1p1^2*w1^2) + (I*v1^2)/(N*w1^2) - 
     ((31*I)*N*v1^2)/(mv1p1^2*w1^2) + (((73*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((7*I)*N*v1^4)/(mv1p1^2*w1^2) - ((3*I)/2)/(N*w1) + 
     (((7*I)/3)*N)/(mv1p1^3*w1) - (I*v1)/(N*w1) - ((4*I)*N*v1)/(mv1p1^3*w1) + 
     ((I/2)*v1^2)/(N*w1) - ((5*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((58*I)/3)*N*v1^3)/(mv1p1^3*w1) - ((17*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((5*I)*N*v1^5)/(mv1p1^3*w1))*Log[mw1p1]*Log[u1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((22*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((5*I)*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]^2*Log[mw1p1]*
    Log[u1] + ((2*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/(2*w1^3) - 
     (3*mv1p1)/(N*w1^2) - (6*mv1p1*N)/w1^2 + 3/(2*N*w1) + (3*N)/(2*w1))*
    Log[mv1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*(((3*I)*mv1p1^2)/(N*w1^3) + ((8*I)*mv1p1^2*N)/w1^3 - 
     ((3*I)*mv1p1)/(N*w1^2) - ((8*I)*mv1p1*N)/w1^2 + ((3*I)/2)/(N*w1) + 
     (I*N)/w1)*Log[mw1p1]^2*Log[u1] + 
   (N/3 - (N*v1)/6 + (N*v1)/(2*mv1p1^3*u1) - v1^2/(2*mw1p1^2*N) + 
     v1^2/(2*mw1p1*N) + (N*v1^2)/3 - (4*N*v1^2)/mw1p1^2 + (4*N*v1^2)/mw1p1 - 
     (N*v1^2)/(2*mv1p1^3*u1) + (N*v1^3)/(3*mv1p1^3*u1) + 
     (3*N)/(4*mv1p1*w1^3) - (9*N*v1)/(4*mv1p1*w1^3) + 
     (9*N*v1^2)/(4*mv1p1*w1^3) - (5*N*v1^3)/(12*mv1p1*w1^3) + 5/(2*N*w1^2) + 
     (35*N)/(6*mv1p1^2*w1^2) - (4*v1)/(N*w1^2) - (55*N*v1)/(2*mv1p1^2*w1^2) + 
     (3*v1^2)/(2*N*w1^2) + (48*N*v1^2)/(mv1p1^2*w1^2) - 
     (36*N*v1^3)/(mv1p1^2*w1^2) + (10*N*v1^4)/(mv1p1^2*w1^2) - 9/(4*N*w1) - 
     (8*N)/(3*mv1p1^3*w1) + v1/(2*N*w1) + (9*N*v1)/(mv1p1^3*w1) + 
     (3*v1^2)/(4*N*w1) - (23*N*v1^2)/(4*mv1p1^3*w1) - 
     (33*N*v1^3)/(4*mv1p1^3*w1) + (49*N*v1^4)/(4*mv1p1^3*w1) - 
     (17*N*v1^5)/(4*mv1p1^3*w1))*Log[mw1p1]^2*Log[u1] + 
   ((-6*mv1p1^2)/(N*w1^3) - (33*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (33*mv1p1*N)/w1^2 - 3/(N*w1) - (15*N)/(2*w1))*Log[mu1p1]*Log[mw1p1]^2*
    Log[u1] + ((2*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/(2*w1^3) - 
     (3*mv1p1)/(N*w1^2) - (6*mv1p1*N)/w1^2 + 3/(2*N*w1) + (3*N)/(2*w1))*
    Log[mv1p1]*Log[mw1p1]^2*Log[u1] + 
   ((4*mv1p1^2*N)/(3*w1^3) - (4*mv1p1*N)/(3*w1^2) + (2*N)/(3*w1))*
    Log[mw1p1]^3*Log[u1] + Pi^2*(-1/3*mv1p1^2/(N*w1^3) - 
     (7*mv1p1^2*N)/(2*w1^3) + mv1p1/(3*N*w1^2) + (7*mv1p1*N)/(2*w1^2) - 
     1/(6*N*w1) - (3*N)/(4*w1))*Log[u1]^2 + 
   (3/(2*N) - (31*N)/8 + u1/(2*N) + (23*N*u1)/8 + v1/(2*N) + v1/(2*mw1p1*N) + 
     (21*N*v1)/8 + (13*N*v1)/(3*mw1p1) + (N*u1*v1)/2 - (N*v1^2)/2 - 
     (4*N*v1^2)/mw1p1^2 - (N*v1^2)/mw1p1 + (Nf*v1^2)/(3*mw1p1^2) - 
     (Nf*v1^2)/(3*mw1p1) + mv1p1^2/(N*w1^3) + (37*N)/(4*w1^3) - 
     (37*N*v1)/(2*w1^3) + (39*N*v1^2)/(4*w1^3) - (N*v1^3)/(2*w1^3) + 
     (N*v1^4)/(3*w1^3) + 1/(N*w1^2) + (19*N)/(4*w1^2) - 
     (2*mv1p1^2*Nf)/(3*w1^2) - (7*v1)/(4*N*w1^2) - (155*N*v1)/(12*w1^2) + 
     (3*v1^2)/(4*N*w1^2) + (47*N*v1^2)/(6*w1^2) + (4*N*v1^3)/(3*w1^2) - 
     (N*v1^4)/(3*w1^2) - 3/(N*w1) - (209*N)/(24*w1) + Nf/(3*w1) + 
     (9*v1)/(4*N*w1) + (9*N*v1)/w1 + (19*N*v1^2)/(24*w1) - (Nf*v1^2)/(3*w1) - 
     (5*N*v1^3)/(6*w1))*Log[u1]^2 + 
   Pi*((((-2*I)/3)*N)/mw1p1 - (((2*I)/3)*N)/(mv1p1^3*u1) + 
     ((I/3)*N*v1)/mw1p1^2 + (((3*I)/2)*N*v1)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^2)/mw1p1^3 - (((3*I)/2)*N*v1^2)/(mv1p1^3*u1) + 
     ((I/3)*N*v1^3)/(mv1p1^3*u1) + (((3*I)/4)*N)/(mv1p1*w1^3) + 
     (((10*I)/3)*mv1p1^2*N)/w1^3 - ((I/3)*mv1p1^2*Nf)/w1^3 - 
     (((9*I)/4)*N*v1)/(mv1p1*w1^3) + (((9*I)/4)*N*v1^2)/(mv1p1*w1^3) - 
     (((13*I)/12)*N*v1^3)/(mv1p1*w1^3) - ((I/3)*mv1p1^2*N*v1^3)/w1^3 - 
     (((5*I)/2)*mv1p1)/(N*w1^2) - (((32*I)/3)*N)/w1^2 + 
     (((11*I)/6)*N)/(mv1p1^2*w1^2) + ((I/3)*mv1p1*Nf)/w1^2 + 
     (((85*I)/6)*N*v1)/w1^2 - ((9*I)*N*v1)/(mv1p1^2*w1^2) - 
     ((4*I)*N*v1^2)/w1^2 + (((31*I)/2)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((3*I)/2)*N*v1^3)/w1^2 - (((73*I)/6)*N*v1^3)/(mv1p1^2*w1^2) - 
     (I*N*v1^4)/w1^2 + (((7*I)/2)*N*v1^4)/(mv1p1^2*w1^2) + ((9*I)/4)/(N*w1) + 
     (((13*I)/3)*N)/w1 - (((7*I)/6)*N)/(mv1p1^3*w1) - ((I/6)*Nf)/w1 + 
     ((I/2)*N*v1)/w1 + ((2*I)*N*v1)/(mv1p1^3*w1) - (((3*I)/2)*N*v1^2)/w1 + 
     (((5*I)/2)*N*v1^2)/(mv1p1^3*w1) - (I*N*v1^3)/w1 - 
     (((29*I)/3)*N*v1^3)/(mv1p1^3*w1) + (((17*I)/2)*N*v1^4)/(mv1p1^3*w1) - 
     (((5*I)/2)*N*v1^5)/(mv1p1^3*w1))*Log[u1]^2 + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((11*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - I/(N*w1) - 
     (((5*I)/2)*N)/w1)*Log[mu1p1]*Log[u1]^2 + 
   ((mv1p1^2*N)/w1^3 - (mv1p1*N)/w1^2 + N/(2*w1))*Log[mu1p1]^2*Log[u1]^2 + 
   ((-2*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/(2*w1^3) + (3*mv1p1)/(N*w1^2) + 
     (6*mv1p1*N)/w1^2 - 3/(2*N*w1) - (3*N)/(2*w1))*Log[mv1p1]^2*Log[u1]^2 + 
   Pi*(((-3*I)*mv1p1^2)/(N*w1^3) - ((12*I)*mv1p1^2*N)/w1^3 + 
     ((5*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - ((5*I)/2)/(N*w1) - 
     (((5*I)/2)*N)/w1)*Log[mw1p1]*Log[u1]^2 + 
   (-1/2*v1^2/(mw1p1^2*N) + v1^2/(2*mw1p1*N) + (15*mv1p1^2*N)/(4*w1^3) - 
     (2*mv1p1^2*Nf)/(3*w1^3) + 5/(2*N*w1^2) - (5*N)/(6*w1^2) + 
     (2*mv1p1*Nf)/(3*w1^2) - (4*v1)/(N*w1^2) - (13*N*v1)/(6*w1^2) + 
     (3*v1^2)/(2*N*w1^2) + (3*N*v1^2)/w1^2 - 9/(4*N*w1) + N/(6*w1) - 
     Nf/(3*w1) + v1/(2*N*w1) + (N*v1)/(2*w1) + (3*v1^2)/(4*N*w1) + 
     (3*N*v1^2)/(4*w1))*Log[mw1p1]*Log[u1]^2 + 
   ((3*mv1p1^2)/(N*w1^3) + (31*mv1p1^2*N)/(2*w1^3) - (2*mv1p1)/(N*w1^2) - 
     (16*mv1p1*N)/w1^2 + 1/(N*w1) + (7*N)/(2*w1))*Log[mu1p1]*Log[mw1p1]*
    Log[u1]^2 + (mv1p1^2/(N*w1^3) + (5*mv1p1^2*N)/(4*w1^3) - 
     (3*mv1p1)/(2*N*w1^2) - (mv1p1*N)/w1^2 + 3/(4*N*w1) - N/(4*w1))*
    Log[mw1p1]^2*Log[u1]^2 + Pi*(((I/3)*mv1p1^2)/(N*w1^3) + 
     (((17*I)/6)*mv1p1^2*N)/w1^3 - (((4*I)/3)*mv1p1)/(N*w1^2) - 
     (((7*I)/3)*mv1p1*N)/w1^2 + ((2*I)/3)/(N*w1) + (((2*I)/3)*N)/w1)*
    Log[u1]^3 + ((-2*N)/9 + (N*v1)/9 - (N*v1)/(6*mv1p1^3*u1) + 
     v1^2/(3*mw1p1^2*N) - v1^2/(3*mw1p1*N) - (2*N*v1^2)/9 + 
     (3*N*v1^2)/(2*mw1p1^2) - (3*N*v1^2)/(2*mw1p1) + 
     (N*v1^2)/(6*mv1p1^3*u1) - (N*v1^3)/(9*mv1p1^3*u1) - N/(4*mv1p1*w1^3) - 
     (25*mv1p1^2*N)/(18*w1^3) + (mv1p1^2*Nf)/(3*w1^3) + 
     (3*N*v1)/(4*mv1p1*w1^3) - (3*N*v1^2)/(4*mv1p1*w1^3) + 
     (5*N*v1^3)/(36*mv1p1*w1^3) - (mv1p1^2*N*v1^3)/(9*w1^3) - 5/(2*N*w1^2) - 
     (7*N)/(6*w1^2) - (35*N)/(18*mv1p1^2*w1^2) - (mv1p1*Nf)/(3*w1^2) + 
     (7*v1)/(2*N*w1^2) + (5*N*v1)/(2*w1^2) + (55*N*v1)/(6*mv1p1^2*w1^2) - 
     v1^2/(N*w1^2) - (3*N*v1^2)/(2*w1^2) - (16*N*v1^2)/(mv1p1^2*w1^2) + 
     (N*v1^3)/(2*w1^2) + (12*N*v1^3)/(mv1p1^2*w1^2) - (N*v1^4)/(3*w1^2) - 
     (10*N*v1^4)/(3*mv1p1^2*w1^2) + 9/(4*N*w1) + (7*N)/(12*w1) + 
     (8*N)/(9*mv1p1^3*w1) + Nf/(6*w1) - v1/(3*N*w1) - (N*v1)/(3*w1) - 
     (3*N*v1)/(mv1p1^3*w1) - v1^2/(2*N*w1) - (N*v1^2)/(12*w1) + 
     (23*N*v1^2)/(12*mv1p1^3*w1) - (N*v1^3)/(3*w1) + 
     (11*N*v1^3)/(4*mv1p1^3*w1) - (49*N*v1^4)/(12*mv1p1^3*w1) + 
     (17*N*v1^5)/(12*mv1p1^3*w1))*Log[u1]^3 + 
   ((4*mv1p1^2)/(3*N*w1^3) + (22*mv1p1^2*N)/(3*w1^3) - (2*mv1p1)/(N*w1^2) - 
     (7*mv1p1*N)/w1^2 + 1/(N*w1) + (3*N)/(2*w1))*Log[mu1p1]*Log[u1]^3 + 
   ((-4*mv1p1^2)/(3*N*w1^3) - (13*mv1p1^2*N)/(3*w1^3) + (2*mv1p1)/(N*w1^2) + 
     (4*mv1p1*N)/w1^2 - 1/(N*w1) - N/w1)*Log[mv1p1]*Log[u1]^3 + 
   ((-2*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/(2*w1^3) + (3*mv1p1)/(N*w1^2) + 
     (6*mv1p1*N)/w1^2 - 3/(2*N*w1) - (3*N)/(2*w1))*Log[mw1p1]*Log[u1]^3 + 
   (mv1p1^2/(2*N*w1^3) + (13*mv1p1^2*N)/(8*w1^3) - (11*mv1p1)/(12*N*w1^2) - 
     (17*mv1p1*N)/(12*w1^2) + 11/(24*N*w1) + (7*N)/(12*w1))*Log[u1]^4 + 
   Pi*(((-2*I)*v1)/(mw1p1^2*N) + (I*v1)/(mw1p1*N) - 
     (((35*I)/3)*N*v1)/mw1p1^2 + (((16*I)/3)*N*v1)/mw1p1 + 
     ((3*I)*v1^2)/(mw1p1^3*N) - (((3*I)/2)*v1^2)/(mw1p1^2*N) + 
     ((I/2)*v1^2)/(mw1p1*N) + (((35*I)/2)*N*v1^2)/mw1p1^3 - 
     (((15*I)/2)*N*v1^2)/mw1p1^2 + ((2*I)*N*v1^2)/mw1p1 - 
     (((2*I)/3)*Nf*v1^2)/mw1p1^2 + (((2*I)/3)*Nf*v1^2)/mw1p1 - 
     ((11*I)*N)/w1^2 + ((2*I)*Nf)/w1^2 - ((2*I)*mv1p1*v1)/(N*w1^2) + 
     (((17*I)/6)*N*v1)/w1^2 - (((10*I)/3)*Nf*v1)/w1^2 + 
     (((19*I)/2)*N*v1^2)/w1^2 + (((4*I)/3)*Nf*v1^2)/w1^2 + 
     (((11*I)/2)*N)/w1 - (I*Nf)/w1 + (I*v1)/(N*w1) + (((16*I)/3)*N*v1)/w1 + 
     ((I/2)*v1^2)/(N*w1) + ((2*I)*N*v1^2)/w1 + (((2*I)/3)*Nf*v1^2)/w1)*
    Log[v1] + Pi^2*(N/9 - (4*N)/(3*mw1p1) + (5*N)/(3*mv1p1^3*u1) - 
     v1/(mw1p1^3*N) - (N*v1)/18 - (9*N*v1)/(2*mw1p1^3) + 
     (17*N*v1)/(3*mw1p1^2) + (3*N*v1)/(2*mw1p1) - (10*N*v1)/(3*mv1p1^3*u1) + 
     (3*v1^2)/(2*mw1p1^4*N) - (3*v1^2)/(2*mw1p1^3*N) + v1^2/(mw1p1^2*N) - 
     v1^2/(mw1p1*N) + (N*v1^2)/9 + (27*N*v1^2)/(4*mw1p1^4) - 
     (97*N*v1^2)/(12*mw1p1^3) + (53*N*v1^2)/(12*mw1p1^2) - 
     (89*N*v1^2)/(12*mw1p1) + (10*N*v1^2)/(3*mv1p1^3*u1) - 
     (5*N*v1^3)/(9*mv1p1^3*u1) - (53*N)/(12*mv1p1*w1^3) + 
     (53*mv1p1^2*N)/(12*w1^3) + (53*N*v1)/(4*mv1p1*w1^3) - 
     (53*N*v1^2)/(4*mv1p1*w1^3) + (203*N*v1^3)/(36*mv1p1*w1^3) + 
     (5*mv1p1^2*N*v1^3)/(9*w1^3) - (N*v1^4)/(3*mv1p1*w1^3) + 
     (N*v1^5)/(3*mv1p1*w1^3) - (N*v1^6)/(9*mv1p1*w1^3) - 8/(3*N*w1^2) - 
     (122*N)/(9*w1^2) - (10*N)/(9*mv1p1^2*w1^2) + (17*v1)/(3*N*w1^2) + 
     (236*N*v1)/(9*w1^2) + (53*N*v1)/(6*mv1p1^2*w1^2) - (3*v1^2)/(N*w1^2) - 
     (71*N*v1^2)/(6*w1^2) - (18*N*v1^2)/(mv1p1^2*w1^2) - 
     (5*N*v1^3)/(2*w1^2) + (146*N*v1^3)/(9*mv1p1^2*w1^2) + 
     (5*N*v1^4)/(3*w1^2) - (4*N*v1^4)/(mv1p1^2*w1^2) - 
     (7*N*v1^5)/(6*mv1p1^2*w1^2) + (N*v1^6)/(3*mv1p1^2*w1^2) + 4/(3*N*w1) + 
     (205*N)/(36*w1) + (59*N)/(36*mv1p1^3*w1) - v1/(N*w1) - (2*N*v1)/(3*w1) - 
     (13*N*v1)/(12*mv1p1^3*w1) - (3*v1^2)/(2*N*w1) - (27*N*v1^2)/(4*w1) - 
     (91*N*v1^2)/(12*mv1p1^3*w1) + (5*N*v1^3)/(3*w1) + 
     (695*N*v1^3)/(36*mv1p1^3*w1) - (97*N*v1^4)/(6*mv1p1^3*w1) + 
     (16*N*v1^5)/(3*mv1p1^3*w1) - (N*v1^6)/(3*mv1p1^3*w1))*Log[v1] + 
   Pi^2*((2*mv1p1^2)/(3*N*w1^3) + (11*mv1p1^2*N)/(3*w1^3) - 
     (2*mv1p1)/(3*N*w1^2) - (11*mv1p1*N)/(3*w1^2) + 1/(3*N*w1) + 
     (5*N)/(6*w1))*Log[mu1p1]*Log[v1] + 
   Pi*((((-4*I)/3)*N)/(mv1p1^3*u1) + ((2*I)*N*v1)/(mv1p1^3*u1) - 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) - (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - 
     ((2*I)*N*v1^2)/(mv1p1^2*w1^2) + (((2*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((2*I)*N*v1)/(mv1p1^3*w1) + ((2*I)*N*v1^2)/(mv1p1^3*w1) - 
     (((4*I)/3)*N*v1^3)/(mv1p1^3*w1))*Log[mu1p1]*Log[v1] + 
   (3/N - 1/(2*mw1p1^2*N) - 3/(2*mw1p1*N) - (31*N)/4 - (9*N)/(4*mw1p1^2) + 
     (13*N)/(4*mw1p1) - mv1p1/(2*N*u1^2) - (7*mv1p1*N)/(2*u1^2) - 
     3/(2*N*u1) + (9*N)/(2*mv1p1^2*u1) + u1/N + (23*N*u1)/4 + v1/N + 
     (3*v1)/(mw1p1^3*N) - (5*v1)/(mw1p1^2*N) + v1/(2*mw1p1*N) + (21*N*v1)/4 + 
     (27*N*v1)/(2*mw1p1^3) - (45*N*v1)/(2*mw1p1^2) + (12*N*v1)/mw1p1 - 
     (25*N*v1)/(3*mv1p1^2*u1) + N*u1*v1 + (3*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(2*mw1p1^2*N) + v1^2/(mw1p1*N) - N*v1^2 + 
     (27*N*v1^2)/(2*mw1p1^3) - (27*N*v1^2)/(4*mw1p1^2) + 
     (17*N*v1^2)/(4*mw1p1) + (9*N*v1^2)/(2*mv1p1^2*u1) - 
     (4*mv1p1*v1)/(N*w1^2) - (22*N*v1)/(mv1p1*w1^2) + 
     (44*N*v1^2)/(mv1p1*w1^2) - (20*N*v1^3)/(mv1p1*w1^2) - 
     (2*N*v1^4)/(mv1p1*w1^2) + (2*N*v1^5)/(3*mv1p1*w1^2) - 4/(N*w1) - 
     (22*N)/(mv1p1^2*w1) + (4*v1)/(N*w1) + (66*N*v1)/(mv1p1^2*w1) + 
     v1^2/(N*w1) - (341*N*v1^2)/(6*mv1p1^2*w1) + (4*N*v1^3)/(mv1p1^2*w1) + 
     (67*N*v1^4)/(6*mv1p1^2*w1) - (5*N*v1^5)/(3*mv1p1^2*w1))*Log[mu1p1]*
    Log[v1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((11*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - I/(N*w1) - 
     (((5*I)/2)*N)/w1)*Log[mu1p1]^2*Log[v1] + 
   (N/3 - N/(3*mv1p1^3*u1) - (N*v1)/6 + (N*v1)/(2*mv1p1^3*u1) + (N*v1^2)/3 - 
     (N*v1^2)/(2*mv1p1^3*u1) - (N*v1^4)/(mv1p1*w1^3) + 
     (N*v1^5)/(mv1p1*w1^3) - (N*v1^6)/(3*mv1p1*w1^3) - 
     (7*N*v1^3)/(3*mv1p1^2*w1^2) + (9*N*v1^4)/(2*mv1p1^2*w1^2) - 
     (7*N*v1^5)/(2*mv1p1^2*w1^2) + (N*v1^6)/(mv1p1^2*w1^2) - 
     (2*N*v1^2)/(mv1p1^3*w1) + (31*N*v1^3)/(6*mv1p1^3*w1) - 
     (13*N*v1^4)/(2*mv1p1^3*w1) + (4*N*v1^5)/(mv1p1^3*w1) - 
     (N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]^2*Log[v1] + 
   ((2*mv1p1^2)/(3*N*w1^3) + (11*mv1p1^2*N)/(3*w1^3) - (2*mv1p1)/(3*N*w1^2) - 
     (11*mv1p1*N)/(3*w1^2) + 1/(3*N*w1) + (5*N)/(6*w1))*Log[mu1p1]^3*
    Log[v1] + Pi^2*((2*mv1p1^2)/(3*N*w1^3) - (13*mv1p1^2*N)/(6*w1^3) + 
     u1^2/(3*N*w1^3) + (5*mv1p1*N)/(3*w1^2) + (2*u1)/(3*N*w1^2) + 
     1/(3*N*w1) - N/(3*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((((49*I)/6)*mv1p1^2*N)/w1^3 - (((2*I)/3)*mv1p1^2*Nf)/w1^3 - 
     ((5*I)*mv1p1)/(N*w1^2) - (((53*I)/3)*mv1p1*N)/w1^2 + 
     (((2*I)/3)*mv1p1*Nf)/w1^2 + (I/2)/(N*w1) + (((25*I)/3)*N)/w1 - 
     ((I/3)*Nf)/w1)*Log[mv1p1]*Log[v1] + 
   (-1/2*1/(mw1p1^2*N) - 3/(2*mw1p1*N) - (9*N)/(4*mw1p1^2) + 
     (13*N)/(4*mw1p1) - mv1p1/(2*N*u1^2) - (7*mv1p1*N)/(2*u1^2) - 
     3/(2*N*u1) + (9*N)/(2*mv1p1^2*u1) + (3*mv1p1*v1)/(mw1p1^3*N) - 
     v1/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) + (27*mv1p1*N*v1)/(2*mw1p1^3) - 
     (9*N*v1)/(2*mw1p1^2) + (N*v1)/mw1p1 - (25*N*v1)/(3*mv1p1^2*u1) + 
     (3*v1^2)/(2*mw1p1^2*N) - v1^2/(mw1p1*N) + (27*N*v1^2)/(4*mw1p1^2) - 
     (17*N*v1^2)/(4*mw1p1) + (9*N*v1^2)/(2*mv1p1^2*u1) + 
     (2*mv1p1^2)/(N*w1^3) + (37*N)/(2*w1^3) - (37*N*v1)/w1^3 + 
     (39*N*v1^2)/(2*w1^3) - (N*v1^3)/w1^3 + (2*N*v1^4)/(3*w1^3) - 
     4/(N*w1^2) - (26*N)/w1^2 + (13*v1)/(2*N*w1^2) + (107*N*v1)/(3*w1^2) + 
     (2*N*v1)/(mv1p1*w1^2) - (5*v1^2)/(2*N*w1^2) - (31*N*v1^2)/(3*w1^2) - 
     (4*N*v1^2)/(mv1p1*w1^2) + (4*N*v1^3)/(3*w1^2) + 
     (10*N*v1^3)/(3*mv1p1*w1^2) + (2*N*v1^4)/(3*w1^2) - 
     (4*N*v1^4)/(3*mv1p1*w1^2) + (2*N*v1^5)/(3*mv1p1*w1^2) - 7/(2*N*w1) + 
     (85*N)/(4*w1) - (22*N)/(mv1p1^2*w1) + (5*v1)/(2*N*w1) - 
     (67*N*v1)/(3*w1) + (66*N*v1)/(mv1p1^2*w1) - v1^2/(N*w1) + 
     (55*N*v1^2)/(12*w1) - (143*N*v1^2)/(2*mv1p1^2*w1) + (5*N*v1^3)/(3*w1) + 
     (100*N*v1^3)/(3*mv1p1^2*w1) - (7*N*v1^4)/(2*mv1p1^2*w1) - 
     (5*N*v1^5)/(3*mv1p1^2*w1))*Log[mv1p1]*Log[v1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((22*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - 
     ((5*I)*N)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + (2*mv1p1)/(N*w1^2) + 
     (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*Log[mu1p1]^2*Log[mv1p1]*
    Log[v1] + ((13*N)/(2*w1^2) - (13*mv1p1*N)/(2*w1^2) - (13*N*v1)/w1^2 + 
     (13*mv1p1*N*v1)/(2*w1^2) + (7*N*v1^2)/w1^2 - (mv1p1*N*v1^2)/(2*w1^2) - 
     (3*N*v1^3)/(2*w1^2) + (mv1p1*N*v1^3)/w1^2 + (N*v1^4)/w1^2)*Log[mv1p1]^2*
    Log[v1] + ((-3*mv1p1^2)/(N*w1^3) - (35*mv1p1^2*N)/(2*w1^3) + 
     (2*mv1p1)/(N*w1^2) + (18*mv1p1*N)/w1^2 - 1/(N*w1) - (9*N)/(2*w1))*
    Log[mu1p1]*Log[mv1p1]^2*Log[v1] + 
   ((-3*mv1p1^2)/(N*w1^3) - (101*mv1p1^2*N)/(6*w1^3) - (2*u1^2)/(3*N*w1^3) + 
     10/(3*N*w1^2) + (17*mv1p1*N)/w1^2 - (4*u1)/(3*N*w1^2) - 
     (10*v1)/(3*N*w1^2) - 7/(3*N*w1) - (4*N)/w1)*Log[mv1p1]^3*Log[v1] + 
   Pi^2*((-4*mv1p1^2*N)/(3*w1^3) + (2*u1^2)/(3*N*w1^3) - 
     (2*mv1p1)/(3*N*w1^2) + (4*mv1p1*N)/(3*w1^2) + (4*u1)/(3*N*w1^2) + 
     1/(N*w1) - (2*N)/(3*w1))*Log[mw1p1]*Log[v1] + 
   (3/N - (31*N)/4 + u1/N + (23*N*u1)/4 + v1/N + (2*v1)/(mw1p1*N) + 
     (21*N*v1)/4 + (10*N*v1)/mw1p1 + N*u1*v1 - (3*v1^2)/(2*mw1p1*N) - 
     N*v1^2 + (N*v1^2)/(2*mw1p1^2) - (25*N*v1^2)/(2*mw1p1) + 
     (2*mv1p1^2)/(N*w1^3) + (37*N)/(2*w1^3) - (37*N*v1)/w1^3 + 
     (39*N*v1^2)/(2*w1^3) - (N*v1^3)/w1^3 + (2*N*v1^4)/(3*w1^3) - 
     (11*N)/w1^2 + (mv1p1*v1)/(2*N*w1^2) + (91*N*v1)/(6*w1^2) - 
     (29*N*v1^2)/(6*w1^2) + (8*N*v1^3)/(3*w1^2) - (2*N*v1^4)/(3*w1^2) - 
     11/(2*N*w1) - (33*N)/(4*w1) + (11*v1)/(2*N*w1) + (58*N*v1)/(3*w1) - 
     (3*v1^2)/(2*N*w1) - (107*N*v1^2)/(12*w1) - (5*N*v1^3)/(3*w1))*Log[mw1p1]*
    Log[v1] + Pi*((((-4*I)/3)*N)/(mv1p1^3*u1) + (I*v1)/(mw1p1*N) - 
     ((2*I)*N*v1)/mw1p1 + ((2*I)*N*v1)/(mv1p1^3*u1) + 
     ((I/2)*v1^2)/(mw1p1^2*N) - ((I/2)*v1^2)/(mw1p1*N) + 
     ((2*I)*N*v1^2)/mw1p1^2 + (I*N*v1^2)/mw1p1 - 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) - (((17*I)/6)*N)/(mv1p1*w1^3) + 
     (((4*I)/3)*mv1p1^2*Nf)/w1^3 + (((17*I)/2)*N*v1)/(mv1p1*w1^3) - 
     (((17*I)/2)*N*v1^2)/(mv1p1*w1^3) + (((3*I)/2)*N*v1^3)/(mv1p1*w1^3) - 
     (3*I)/(N*w1^2) + (((13*I)/3)*N)/(mv1p1^2*w1^2) - 
     (((4*I)/3)*mv1p1*Nf)/w1^2 + ((4*I)*v1)/(N*w1^2) - 
     ((12*I)*N*v1)/(mv1p1^2*w1^2) - (I*v1^2)/(N*w1^2) + 
     ((8*I)*N*v1^2)/(mv1p1^2*w1^2) - (((2*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     (I*N*v1^4)/(mv1p1^2*w1^2) + ((3*I)/2)/(N*w1) - 
     (((11*I)/3)*N)/(mv1p1^3*w1) + (((2*I)/3)*Nf)/w1 + (I*v1)/(N*w1) + 
     ((7*I)*N*v1)/(mv1p1^3*w1) - ((I/2)*v1^2)/(N*w1) - 
     ((2*I)*N*v1^2)/(mv1p1^3*w1) - (((20*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     ((5*I)*N*v1^4)/(mv1p1^3*w1) - (I*N*v1^5)/(mv1p1^3*w1))*Log[mw1p1]*
    Log[v1] + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*
    Log[mu1p1]^2*Log[mw1p1]*Log[v1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((13*I)*mv1p1^2*N)/w1^3 + 
     ((6*I)*mv1p1)/(N*w1^2) + ((12*I)*mv1p1*N)/w1^2 - (3*I)/(N*w1) - 
     ((3*I)*N)/w1)*Log[mv1p1]*Log[mw1p1]*Log[v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (13*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/(2*w1))*Log[mv1p1]^2*Log[mw1p1]*
    Log[v1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((2*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + (I*mv1p1*N)/w1^2 - (2*I)/(N*w1) - ((I/2)*N)/w1)*
    Log[mw1p1]^2*Log[v1] + (-(mv1p1^2/(N*w1^3)) - (13*mv1p1^2*N)/(2*w1^3) + 
     (2*mv1p1)/(N*w1^2) + (6*mv1p1*N)/w1^2 - 1/(N*w1) - (3*N)/(2*w1))*
    Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (13*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/(2*w1))*Log[mv1p1]*Log[mw1p1]^2*
    Log[v1] + ((-4*mv1p1^2)/(3*N*w1^3) - (4*mv1p1^2*N)/(3*w1^3) + 
     (8*mv1p1)/(3*N*w1^2) + (2*mv1p1*N)/(3*w1^2) - 4/(3*N*w1) - N/(3*w1))*
    Log[mw1p1]^3*Log[v1] + Pi^2*((-2*mv1p1^2)/(3*N*w1^3) + (mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(3*N*w1^2) - (mv1p1*N)/w1^2 - 1/(3*N*w1) + N/(2*w1))*Log[u1]*
    Log[v1] + Pi*((((4*I)/3)*N)/mw1p1 - (((2*I)/3)*N*v1)/mw1p1^2 + 
     (((4*I)/3)*N*v1^2)/mw1p1^3 - (I*N*v1^2)/mw1p1^2 + (I*N*v1^2)/mw1p1 - 
     (((49*I)/6)*mv1p1^2*N)/w1^3 + (((2*I)/3)*mv1p1^2*Nf)/w1^3 + 
     (3*I)/(N*w1^2) + (((20*I)/3)*N)/w1^2 - (((2*I)/3)*mv1p1*Nf)/w1^2 - 
     ((3*I)*v1)/(N*w1^2) - (((26*I)/3)*N*v1)/w1^2 + ((2*I)*N*v1^2)/w1^2 - 
     ((3*I)/2)/(N*w1) - (((11*I)/6)*N)/w1 + ((I/3)*Nf)/w1 + (I*N*v1^2)/w1)*
    Log[u1]*Log[v1] + (-3/N + (31*N)/4 - u1/N - (23*N*u1)/4 - v1/N - 
     v1/(mw1p1*N) - (79*N*v1)/12 - (14*N*v1)/(3*mw1p1) - N*u1*v1 + N*v1^2 + 
     (23*N*v1^2)/(3*mw1p1^2) - (11*N*v1^2)/(3*mw1p1) - 
     (4*Nf*v1^2)/(3*mw1p1^2) + (4*Nf*v1^2)/(3*mw1p1) - (2*mv1p1^2)/(N*w1^3) - 
     (37*N)/(2*w1^3) + (37*N*v1)/w1^3 - (39*N*v1^2)/(2*w1^3) + 
     (N*v1^3)/w1^3 - (2*N*v1^4)/(3*w1^3) + (2*Nf)/w1^2 + 
     (3*mv1p1*v1)/(2*N*w1^2) + (68*N*v1)/(3*w1^2) - (14*Nf*v1)/(3*w1^2) - 
     (62*N*v1^2)/(3*w1^2) + (8*Nf*v1^2)/(3*w1^2) - (10*N*v1^3)/(3*w1^2) + 
     (2*N*v1^4)/(3*w1^2) + 11/(2*N*w1) + (55*N)/(4*w1) - Nf/w1 - 
     (9*v1)/(2*N*w1) - (14*N*v1)/w1 - (37*N*v1^2)/(4*w1) + 
     (4*Nf*v1^2)/(3*w1) + (5*N*v1^3)/(3*w1))*Log[u1]*Log[v1] + 
   ((-2*N)/3 - (2*N)/(3*mv1p1^3*u1) + (N*v1)/3 + (N*v1)/(mv1p1^3*u1) - 
     (2*N*v1^2)/3 - (N*v1^2)/(mv1p1^3*u1) - (4*N*v1^3)/(3*mv1p1*w1^3) + 
     (2*N*v1^4)/(mv1p1*w1^3) - (2*N*v1^5)/(mv1p1*w1^3) + 
     (2*N*v1^6)/(3*mv1p1*w1^3) - (2*N*v1^2)/(mv1p1^2*w1^2) + 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) - (9*N*v1^4)/(mv1p1^2*w1^2) + 
     (7*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(mv1p1^2*w1^2) - 
     (2*N*v1)/(mv1p1^3*w1) + (6*N*v1^2)/(mv1p1^3*w1) - 
     (35*N*v1^3)/(3*mv1p1^3*w1) + (13*N*v1^4)/(mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1) + (2*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1]*
    Log[v1] + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*
    Log[mu1p1]^2*Log[u1]*Log[v1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((13*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((12*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((3*I)*N)/w1)*Log[mv1p1]*Log[u1]*
    Log[v1] + ((-4*N)/3 + (2*N)/(3*u1) + (2*N*v1)/3 - (4*N*v1^2)/3 - 
     (5*mv1p1^2*N)/(6*w1^3) + (2*mv1p1^2*Nf)/(3*w1^3) - 
     (2*mv1p1^2*N*v1^3)/(3*w1^3) - 3/(N*w1^2) + (7*N)/(3*w1^2) - 
     (2*mv1p1*Nf)/(3*w1^2) + (3*v1)/(N*w1^2) - (N*v1)/(3*w1^2) - 
     (3*N*v1^2)/w1^2 + (3*N*v1^3)/w1^2 - (2*N*v1^4)/w1^2 + 3/(2*N*w1) - 
     (2*N)/(3*w1) + Nf/(3*w1) - (N*v1)/w1 + (N*v1^2)/w1 - (2*N*v1^3)/w1)*
    Log[mv1p1]*Log[u1]*Log[v1] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1]*
    Log[v1] + ((2*mv1p1^2)/(N*w1^3) + (31*mv1p1^2*N)/(2*w1^3) + 
     u1^2/(N*w1^3) - (16*mv1p1*N)/w1^2 + (7*N)/(2*w1))*Log[mv1p1]^2*Log[u1]*
    Log[v1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 - 
     ((6*I)*mv1p1)/(N*w1^2) - ((2*I)*mv1p1*N)/w1^2 + (3*I)/(N*w1) + (I*N)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1] + ((-2*N)/3 + (N*v1)/3 - (N*v1)/(mv1p1^3*u1) + 
     v1^2/(mw1p1^2*N) - v1^2/(mw1p1*N) - (2*N*v1^2)/3 + (4*N*v1^2)/mw1p1^2 - 
     (4*N*v1^2)/mw1p1 + (N*v1^2)/(mv1p1^3*u1) - (2*N*v1^3)/(3*mv1p1^3*u1) - 
     (3*N)/(2*mv1p1*w1^3) - (31*mv1p1^2*N)/(3*w1^3) + 
     (8*mv1p1^2*Nf)/(3*w1^3) + (9*N*v1)/(2*mv1p1*w1^3) - 
     (9*N*v1^2)/(2*mv1p1*w1^3) + (5*N*v1^3)/(6*mv1p1*w1^3) - 5/(N*w1^2) + 
     (14*N)/w1^2 - (35*N)/(3*mv1p1^2*w1^2) - (8*mv1p1*Nf)/(3*w1^2) + 
     (8*v1)/(N*w1^2) - (20*N*v1)/w1^2 + (55*N*v1)/(mv1p1^2*w1^2) - 
     (3*v1^2)/(N*w1^2) + (6*N*v1^2)/w1^2 - (96*N*v1^2)/(mv1p1^2*w1^2) + 
     (72*N*v1^3)/(mv1p1^2*w1^2) - (20*N*v1^4)/(mv1p1^2*w1^2) + 9/(2*N*w1) - 
     (7*N)/w1 + (16*N)/(3*mv1p1^3*w1) + (4*Nf)/(3*w1) - v1/(N*w1) - 
     (18*N*v1)/(mv1p1^3*w1) - (3*v1^2)/(2*N*w1) + (3*N*v1^2)/w1 + 
     (23*N*v1^2)/(2*mv1p1^3*w1) + (33*N*v1^3)/(2*mv1p1^3*w1) - 
     (49*N*v1^4)/(2*mv1p1^3*w1) + (17*N*v1^5)/(2*mv1p1^3*w1))*Log[mw1p1]*
    Log[u1]*Log[v1] + ((2*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (12*mv1p1*N)/w1^2 + 2/(N*w1) + (3*N)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1]*Log[v1] + ((-4*mv1p1^2)/(N*w1^3) - 
     (13*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + (12*mv1p1*N)/w1^2 - 
     3/(N*w1) - (3*N)/w1)*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + (2*mv1p1)/(N*w1^2) + 
     (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*Log[mw1p1]^2*Log[u1]*
    Log[v1] + Pi*(((-2*I)*mv1p1^2*N)/w1^3 + (2*I)/(N*w1^2) + 
     (I*mv1p1*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - I/(N*w1) - ((I/2)*N)/w1)*
    Log[u1]^2*Log[v1] + ((2*N)/3 - (N*v1)/3 + (N*v1)/(2*mv1p1^3*u1) - 
     v1^2/(2*mw1p1^2*N) + v1^2/(2*mw1p1*N) + (2*N*v1^2)/3 - 
     (5*N*v1^2)/(2*mw1p1^2) + (5*N*v1^2)/(2*mw1p1) - 
     (N*v1^2)/(2*mv1p1^3*u1) + (N*v1^3)/(3*mv1p1^3*u1) + 
     (3*N)/(4*mv1p1*w1^3) + (67*mv1p1^2*N)/(12*w1^3) - 
     (5*mv1p1^2*Nf)/(3*w1^3) - (9*N*v1)/(4*mv1p1*w1^3) + 
     (9*N*v1^2)/(4*mv1p1*w1^3) - (5*N*v1^3)/(12*mv1p1*w1^3) + 
     (mv1p1^2*N*v1^3)/(3*w1^3) + 5/(N*w1^2) - (8*N)/(3*w1^2) + 
     (35*N)/(6*mv1p1^2*w1^2) + (5*mv1p1*Nf)/(3*w1^2) - (13*v1)/(2*N*w1^2) + 
     (14*N*v1)/(3*w1^2) - (55*N*v1)/(2*mv1p1^2*w1^2) + (3*v1^2)/(2*N*w1^2) - 
     (3*N*v1^2)/(2*w1^2) + (48*N*v1^2)/(mv1p1^2*w1^2) - (3*N*v1^3)/(2*w1^2) - 
     (36*N*v1^3)/(mv1p1^2*w1^2) + (N*v1^4)/w1^2 + 
     (10*N*v1^4)/(mv1p1^2*w1^2) - 9/(2*N*w1) + (19*N)/(12*w1) - 
     (8*N)/(3*mv1p1^3*w1) - (5*Nf)/(6*w1) + v1/(2*N*w1) + (N*v1)/(2*w1) + 
     (9*N*v1)/(mv1p1^3*w1) + (3*v1^2)/(4*N*w1) - (2*N*v1^2)/w1 - 
     (23*N*v1^2)/(4*mv1p1^3*w1) + (N*v1^3)/w1 - (33*N*v1^3)/(4*mv1p1^3*w1) + 
     (49*N*v1^4)/(4*mv1p1^3*w1) - (17*N*v1^5)/(4*mv1p1^3*w1))*Log[u1]^2*
    Log[v1] + (-(mv1p1^2/(N*w1^3)) - (13*mv1p1^2*N)/(2*w1^3) + 
     (2*mv1p1)/(N*w1^2) + (6*mv1p1*N)/w1^2 - 1/(N*w1) - (3*N)/(2*w1))*
    Log[mu1p1]*Log[u1]^2*Log[v1] + 
   ((6*mv1p1^2)/(N*w1^3) + (39*mv1p1^2*N)/(2*w1^3) - (7*mv1p1)/(N*w1^2) - 
     (19*mv1p1*N)/w1^2 + 7/(2*N*w1) + (5*N)/w1)*Log[mv1p1]*Log[u1]^2*
    Log[v1] + ((6*mv1p1^2)/(N*w1^3) + (39*mv1p1^2*N)/(2*w1^3) - 
     (9*mv1p1)/(N*w1^2) - (18*mv1p1*N)/w1^2 + 9/(2*N*w1) + (9*N)/(2*w1))*
    Log[mw1p1]*Log[u1]^2*Log[v1] + ((-8*mv1p1^2)/(3*N*w1^3) - 
     (15*mv1p1^2*N)/(2*w1^3) + (13*mv1p1)/(3*N*w1^2) + 
     (20*mv1p1*N)/(3*w1^2) - 13/(6*N*w1) - (11*N)/(6*w1))*Log[u1]^3*Log[v1] + 
   Pi^2*(mv1p1^2/(3*N*w1^3) + (4*mv1p1^2*N)/(3*w1^3) - u1^2/(3*N*w1^3) - 
     1/(3*N*w1^2) - (7*mv1p1*N)/(6*w1^2) - (2*u1)/(3*N*w1^2) + 
     v1/(3*N*w1^2) - 1/(6*N*w1) + N/(12*w1))*Log[v1]^2 + 
   (-3/(2*N) + 1/(4*mw1p1^2*N) + 3/(4*mw1p1*N) + (31*N)/8 + 
     (9*N)/(8*mw1p1^2) - (13*N)/(8*mw1p1) + mv1p1/(4*N*u1^2) + 
     (7*mv1p1*N)/(4*u1^2) + 3/(4*N*u1) - (9*N)/(4*mv1p1^2*u1) - u1/(2*N) - 
     (23*N*u1)/8 - v1/(2*N) - (3*v1)/(2*mw1p1^3*N) + (5*v1)/(2*mw1p1^2*N) - 
     v1/(4*mw1p1*N) - (21*N*v1)/8 - (27*N*v1)/(4*mw1p1^3) + 
     (45*N*v1)/(4*mw1p1^2) - (20*N*v1)/(3*mw1p1) + (25*N*v1)/(6*mv1p1^2*u1) - 
     (N*u1*v1)/2 - (3*v1^2)/(2*mw1p1^3*N) + (3*v1^2)/(4*mw1p1^2*N) - 
     v1^2/(2*mw1p1*N) + (N*v1^2)/2 - (27*N*v1^2)/(4*mw1p1^3) - 
     (7*N*v1^2)/(24*mw1p1^2) + (61*N*v1^2)/(24*mw1p1) + (Nf*v1^2)/mw1p1^2 - 
     (Nf*v1^2)/mw1p1 - (9*N*v1^2)/(4*mv1p1^2*u1) + (2*mv1p1*v1)/(N*w1^2) - 
     (28*N*v1)/(3*w1^2) + (11*N*v1)/(mv1p1*w1^2) + (2*mv1p1*Nf*v1)/w1^2 + 
     (28*N*v1^2)/(3*w1^2) - (22*N*v1^2)/(mv1p1*w1^2) - (N*v1^3)/(3*w1^2) + 
     (10*N*v1^3)/(mv1p1*w1^2) + (N*v1^4)/(mv1p1*w1^2) - 
     (N*v1^5)/(3*mv1p1*w1^2) + 2/(N*w1) + (11*N)/(mv1p1^2*w1) - 
     (2*v1)/(N*w1) - (33*N*v1)/(mv1p1^2*w1) - v1^2/(2*N*w1) + 
     (13*N*v1^2)/(3*w1) + (341*N*v1^2)/(12*mv1p1^2*w1) - (Nf*v1^2)/w1 - 
     (2*N*v1^3)/(mv1p1^2*w1) - (67*N*v1^4)/(12*mv1p1^2*w1) + 
     (5*N*v1^5)/(6*mv1p1^2*w1))*Log[v1]^2 + 
   Pi*((((-2*I)/3)*N)/mw1p1 + ((I/3)*N)/u1 + (I*N)/(mv1p1^3*u1) - 
     (I*v1)/(mw1p1^3*N) + ((I/2)*v1)/(mw1p1*N) - (((9*I)/2)*N*v1)/mw1p1^3 + 
     (((16*I)/3)*N*v1)/mw1p1^2 + ((I/2)*N*v1)/mw1p1 - 
     (((3*I)/2)*N*v1)/(mv1p1^3*u1) + (((3*I)/2)*v1^2)/(mw1p1^4*N) - 
     (((3*I)/2)*v1^2)/(mw1p1^3*N) + (((3*I)/4)*v1^2)/(mw1p1^2*N) - 
     (((3*I)/4)*v1^2)/(mw1p1*N) + (((27*I)/4)*N*v1^2)/mw1p1^4 - 
     (((89*I)/12)*N*v1^2)/mw1p1^3 + (((13*I)/4)*N*v1^2)/mw1p1^2 - 
     (((19*I)/4)*N*v1^2)/mw1p1 + (((3*I)/2)*N*v1^2)/(mv1p1^3*u1) + 
     (((17*I)/6)*N)/(mv1p1*w1^3) - (((17*I)/6)*mv1p1^2*N)/w1^3 - 
     (((17*I)/2)*N*v1)/(mv1p1*w1^3) + (((17*I)/2)*N*v1^2)/(mv1p1*w1^3) - 
     (((3*I)/2)*N*v1^3)/(mv1p1*w1^3) - (I*N*v1^4)/(mv1p1*w1^3) + 
     (I*N*v1^5)/(mv1p1*w1^3) - ((I/3)*N*v1^6)/(mv1p1*w1^3) + 
     (((25*I)/3)*N)/w1^2 - (((25*I)/3)*N)/(mv1p1^2*w1^2) + 
     ((2*I)*mv1p1*v1)/(N*w1^2) - (((17*I)/6)*N*v1)/w1^2 + 
     (((61*I)/2)*N*v1)/(mv1p1^2*w1^2) - (((11*I)/2)*N*v1^2)/w1^2 - 
     (((79*I)/2)*N*v1^2)/(mv1p1^2*w1^2) + (((131*I)/6)*N*v1^3)/
      (mv1p1^2*w1^2) - (I*N*v1^4)/(mv1p1^2*w1^2) - 
     (((7*I)/2)*N*v1^5)/(mv1p1^2*w1^2) + (I*N*v1^6)/(mv1p1^2*w1^2) - 
     (((31*I)/6)*N)/w1 + (((31*I)/6)*N)/(mv1p1^3*w1) - ((I/2)*N*v1)/w1 - 
     ((13*I)*N*v1)/(mv1p1^3*w1) - (I*v1^2)/(N*w1) - (((11*I)/4)*N*v1^2)/w1 + 
     (((29*I)/4)*N*v1^2)/(mv1p1^3*w1) + (((133*I)/12)*N*v1^3)/(mv1p1^3*w1) - 
     (((61*I)/4)*N*v1^4)/(mv1p1^3*w1) + (((27*I)/4)*N*v1^5)/(mv1p1^3*w1) - 
     (I*N*v1^6)/(mv1p1^3*w1))*Log[v1]^2 + 
   (-1/3*N + N/(3*mv1p1^3*u1) + (N*v1)/6 - (N*v1)/(2*mv1p1^3*u1) - 
     (N*v1^2)/3 + (N*v1^2)/(2*mv1p1^3*u1) + (N*v1^4)/(mv1p1*w1^3) - 
     (N*v1^5)/(mv1p1*w1^3) + (N*v1^6)/(3*mv1p1*w1^3) + 
     (7*N*v1^3)/(3*mv1p1^2*w1^2) - (9*N*v1^4)/(2*mv1p1^2*w1^2) + 
     (7*N*v1^5)/(2*mv1p1^2*w1^2) - (N*v1^6)/(mv1p1^2*w1^2) + 
     (2*N*v1^2)/(mv1p1^3*w1) - (31*N*v1^3)/(6*mv1p1^3*w1) + 
     (13*N*v1^4)/(2*mv1p1^3*w1) - (4*N*v1^5)/(mv1p1^3*w1) + 
     (N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[v1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (11*mv1p1^2*N)/w1^3 - (2*mv1p1)/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + 1/(N*w1) + (5*N)/(2*w1))*Log[mu1p1]^2*Log[v1]^2 + 
   (-1/3*N/u1 + (22*mv1p1^2*N)/(3*w1^3) - (2*mv1p1^2*Nf)/w1^3 - 
     (mv1p1^2*N*v1^3)/(3*w1^3) - (22*N)/(3*w1^2) + (2*mv1p1*Nf)/w1^2 + 
     (19*N*v1)/(3*w1^2) + (N*v1^2)/(2*w1^2) + (3*N*v1^3)/(2*w1^2) - 
     (N*v1^4)/w1^2 + (25*N)/(6*w1) - Nf/w1 - (N*v1)/(2*w1) + 
     (3*N*v1^2)/(2*w1) - (N*v1^3)/w1)*Log[mv1p1]*Log[v1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (11*mv1p1^2*N)/w1^3 - (2*mv1p1)/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + 1/(N*w1) + (5*N)/(2*w1))*Log[mu1p1]*Log[mv1p1]*
    Log[v1]^2 + ((4*mv1p1^2)/(N*w1^3) + (35*mv1p1^2*N)/(2*w1^3) - 
     (3*mv1p1)/(N*w1^2) - (18*mv1p1*N)/w1^2 + 3/(2*N*w1) + (9*N)/(2*w1))*
    Log[mv1p1]^2*Log[v1]^2 + (N/3 - (N*v1)/6 + (N*v1)/(2*mv1p1^3*u1) + 
     (N*v1^2)/3 - (N*v1^2)/(2*mv1p1^3*u1) + (N*v1^3)/(3*mv1p1^3*u1) + 
     (3*N)/(4*mv1p1*w1^3) + (79*mv1p1^2*N)/(12*w1^3) - (2*mv1p1^2*Nf)/w1^3 - 
     (9*N*v1)/(4*mv1p1*w1^3) + (9*N*v1^2)/(4*mv1p1*w1^3) - 
     (5*N*v1^3)/(12*mv1p1*w1^3) - (79*N)/(6*w1^2) + (35*N)/(6*mv1p1^2*w1^2) + 
     (2*mv1p1*Nf)/w1^2 + (133*N*v1)/(6*w1^2) - (55*N*v1)/(2*mv1p1^2*w1^2) - 
     (9*N*v1^2)/w1^2 + (48*N*v1^2)/(mv1p1^2*w1^2) - 
     (36*N*v1^3)/(mv1p1^2*w1^2) + (10*N*v1^4)/(mv1p1^2*w1^2) + 
     (41*N)/(6*w1) - (8*N)/(3*mv1p1^3*w1) - Nf/w1 - (N*v1)/(2*w1) + 
     (9*N*v1)/(mv1p1^3*w1) - (15*N*v1^2)/(4*w1) - 
     (23*N*v1^2)/(4*mv1p1^3*w1) - (33*N*v1^3)/(4*mv1p1^3*w1) + 
     (49*N*v1^4)/(4*mv1p1^3*w1) - (17*N*v1^5)/(4*mv1p1^3*w1))*Log[mw1p1]*
    Log[v1]^2 + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*
    Log[mu1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((8*mv1p1^2)/(N*w1^3) + (26*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + 4/(N*w1) + (7*N)/w1)*Log[mv1p1]*Log[mw1p1]*
    Log[v1]^2 + ((2*mv1p1^2)/(N*w1^3) + (2*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (mv1p1*N)/w1^2 + 2/(N*w1) + N/(2*w1))*Log[mw1p1]^2*
    Log[v1]^2 + ((2*N)/3 - (2*N)/(3*mv1p1) + N/(3*mv1p1^3*u1) - (N*v1)/3 - 
     (N*v1)/(2*mv1p1^3*u1) + (2*N*v1^2)/3 - (N*v1^2)/(2*mw1p1^2) + 
     (N*v1^2)/(2*mw1p1) + (N*v1^2)/(2*mv1p1^3*u1) - (22*mv1p1^2*N)/(3*w1^3) + 
     (2*mv1p1^2*Nf)/w1^3 + (2*N*v1^3)/(3*mv1p1*w1^3) + 
     (mv1p1^2*N*v1^3)/(3*w1^3) - (N*v1^4)/(mv1p1*w1^3) + 
     (N*v1^5)/(mv1p1*w1^3) - (N*v1^6)/(3*mv1p1*w1^3) + (22*N)/(3*w1^2) - 
     (2*mv1p1*Nf)/w1^2 - (25*N*v1)/(3*w1^2) + (3*N*v1^2)/(2*w1^2) + 
     (N*v1^2)/(mv1p1^2*w1^2) - (3*N*v1^3)/(2*w1^2) - 
     (8*N*v1^3)/(3*mv1p1^2*w1^2) + (N*v1^4)/w1^2 + 
     (9*N*v1^4)/(2*mv1p1^2*w1^2) - (7*N*v1^5)/(2*mv1p1^2*w1^2) + 
     (N*v1^6)/(mv1p1^2*w1^2) - (25*N)/(6*w1) + Nf/w1 + (N*v1)/(2*w1) + 
     (N*v1)/(mv1p1^3*w1) - (N*v1^2)/(2*w1) - (3*N*v1^2)/(mv1p1^3*w1) + 
     (N*v1^3)/w1 + (35*N*v1^3)/(6*mv1p1^3*w1) - (13*N*v1^4)/(2*mv1p1^3*w1) + 
     (4*N*v1^5)/(mv1p1^3*w1) - (N*v1^6)/(mv1p1^3*w1))*Log[u1]*Log[v1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (11*mv1p1^2*N)/w1^3 - (2*mv1p1)/(N*w1^2) - 
     (11*mv1p1*N)/w1^2 + 1/(N*w1) + (5*N)/(2*w1))*Log[mu1p1]*Log[u1]*
    Log[v1]^2 + ((-8*mv1p1^2)/(N*w1^3) - (24*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (24*mv1p1*N)/w1^2 - 4/(N*w1) - (6*N)/w1)*Log[mv1p1]*
    Log[u1]*Log[v1]^2 + ((-4*mv1p1^2)/(N*w1^3) - (2*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) - 4/(N*w1))*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (mv1p1^2*N)/(2*w1^3) - (4*mv1p1)/(N*w1^2) + 
     N/(2*w1^2) - (N*v1)/(2*w1^2) + 2/(N*w1) - N/(4*w1))*Log[u1]^2*
    Log[v1]^2 + ((2*N)/9 - (N*v1)/9 + (2*N*v1^2)/9 + (N*v1^2)/(6*mw1p1^2) - 
     (N*v1^2)/(6*mw1p1) + (2*mv1p1^2*N*v1^3)/(9*w1^3) - 4/(3*N*w1^2) - 
     (97*N)/(18*w1^2) - (35*mv1p1*N)/(18*w1^2) + (4*v1)/(3*N*w1^2) + 
     (49*N*v1)/(18*w1^2) + (10*mv1p1*N*v1)/(3*w1^2) + (17*N*v1^2)/(6*w1^2) + 
     (mv1p1*N*v1^2)/(6*w1^2) - (N*v1^3)/(2*w1^2) - (mv1p1*N*v1^3)/(3*w1^2) + 
     (N*v1^4)/(3*w1^2) + 2/(3*N*w1) + (11*N)/(3*w1) + (N*v1)/(3*w1) - 
     (N*v1^2)/w1 + (2*N*v1^3)/(3*w1))*Log[v1]^3 + 
   ((-2*mv1p1^2)/(3*N*w1^3) - (22*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1)/(3*N*w1^2) + (7*mv1p1*N)/w1^2 - 2/(3*N*w1) - (3*N)/(2*w1))*
    Log[mv1p1]*Log[v1]^3 + ((2*mv1p1^2)/(3*N*w1^3) + (3*mv1p1^2*N)/w1^3 - 
     (2*mv1p1)/(3*N*w1^2) - (3*mv1p1*N)/w1^2 + 1/(3*N*w1) + N/(2*w1))*
    Log[mw1p1]*Log[v1]^3 + ((-2*mv1p1^2)/(3*N*w1^3) - 
     (10*mv1p1^2*N)/(3*w1^3) + (2*mv1p1)/(3*N*w1^2) + (10*mv1p1*N)/(3*w1^2) - 
     1/(3*N*w1) - (2*N)/(3*w1))*Log[u1]*Log[v1]^3 + 
   ((2*mv1p1^2*N)/(3*w1^3) - 1/(6*N*w1^2) - (7*mv1p1*N)/(12*w1^2) + 
     v1/(6*N*w1^2) + 1/(12*N*w1) + N/(24*w1))*Log[v1]^4 + 
   Pi^3*(((I/3)*mv1p1^2)/(N*w1^3) + ((I/3)*mv1p1^2*N)/w1^3 - 
     ((I/3)*mv1p1)/(N*w1^2) - ((I/3)*mv1p1*N)/w1^2 + (I/6)/(N*w1) + 
     ((I/6)*N)/w1)*Log[w1] + (-N^(-1) + 1/(2*mw1p1*N) - (85*N)/12 + 
     (43*N)/(12*mw1p1) + mv1p1/(2*N*u1) + (7*mv1p1*N)/(2*u1) + 
     v1/(mu1p1^2*N) - (3*v1)/(2*mw1p1^2*N) + (3*v1)/(2*mw1p1*N) + (N*v1)/3 + 
     (N*v1)/mu1p1^2 - (43*N*v1)/(4*mw1p1^2) + (119*N*v1)/(12*mw1p1) + 
     (Nf*v1)/(3*mw1p1) - 2/(N*w1) - (13*N)/w1 - (mv1p1*Nf)/(3*w1) + 
     (2*v1)/(N*w1) + (13*N*v1)/w1 + (N*v1^2)/(3*w1))*Log[w1] + 
   Pi^2*((-2*N)/9 + (2*N)/(3*mw1p1) + N/(9*u1) - v1/(3*mw1p1^3*N) + 
     (2*v1)/(3*mw1p1*N) + (N*v1)/9 - (3*N*v1)/(2*mw1p1^3) + 
     (4*N*v1)/(3*mw1p1^2) - (5*N*v1)/(6*mw1p1) + v1^2/(2*mw1p1^4*N) - 
     v1^2/(2*mw1p1^3*N) - v1^2/(6*mw1p1^2*N) + v1^2/(6*mw1p1*N) - 
     (2*N*v1^2)/9 + (9*N*v1^2)/(4*mw1p1^4) - (19*N*v1^2)/(12*mw1p1^3) - 
     (N*v1^2)/(12*mw1p1^2) + (13*N*v1^2)/(12*mw1p1) + 
     (13*mv1p1^2*N)/(18*w1^3) - (mv1p1^2*N*v1^3)/(9*w1^3) + 2/(3*N*w1^2) + 
     (46*N)/(9*w1^2) - (13*mv1p1*N)/(6*w1^2) - (3*v1)/(2*N*w1^2) - 
     (94*N*v1)/(9*w1^2) + (13*mv1p1*N*v1)/(6*w1^2) + (5*v1^2)/(6*N*w1^2) + 
     (16*N*v1^2)/(3*w1^2) - (mv1p1*N*v1^2)/(6*w1^2) + 
     (mv1p1*N*v1^3)/(3*w1^2) - 1/(N*w1) - (41*N)/(36*w1) + (7*v1)/(6*N*w1) - 
     (N*v1)/(2*w1) + (5*v1^2)/(12*N*w1) + (5*N*v1^2)/(3*w1) - 
     (N*v1^3)/(3*w1))*Log[w1] + Pi*((3*I)/N - ((31*I)/4)*N + (I*u1)/N + 
     ((23*I)/4)*N*u1 + (I*v1)/N - ((I/2)*v1)/(mw1p1*N) + ((21*I)/4)*N*v1 + 
     (((8*I)/3)*N*v1)/mw1p1^2 + (((13*I)/2)*N*v1)/mw1p1 + I*N*u1*v1 - 
     (I*v1^2)/(mw1p1*N) - I*N*v1^2 - ((4*I)*N*v1^2)/mw1p1^3 + 
     (((41*I)/12)*N*v1^2)/mw1p1^2 - (((101*I)/12)*N*v1^2)/mw1p1 + 
     ((I/3)*Nf*v1^2)/mw1p1^2 - ((I/3)*Nf*v1^2)/mw1p1 - ((2*I)*N)/w1^2 - 
     (((2*I)/3)*mv1p1^2*Nf)/w1^2 + ((4*I)*N*v1)/w1^2 - 
     (((10*I)/3)*N*v1^2)/w1^2 + (((4*I)/3)*N*v1^3)/w1^2 - 
     (((2*I)/3)*N*v1^4)/w1^2 - (2*I)/(N*w1) - ((10*I)*N)/w1 + ((I/3)*Nf)/w1 + 
     ((3*I)*v1)/(N*w1) + (((97*I)/6)*N*v1)/w1 - (I*v1^2)/(N*w1) - 
     (((11*I)/2)*N*v1^2)/w1 - ((I/3)*Nf*v1^2)/w1 - (((5*I)/3)*N*v1^3)/w1)*
    Log[w1] + Pi^2*((-4*mv1p1^2)/(3*N*w1^3) - (22*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1)/(3*N*w1^2) + (22*mv1p1*N)/(3*w1^2) - 2/(3*N*w1) - 
     (5*N)/(3*w1))*Log[mu1p1]*Log[w1] + 
   (-3/N + 1/(2*mw1p1^2*N) + 3/(2*mw1p1*N) + (31*N)/4 + (9*N)/(4*mw1p1^2) - 
     (13*N)/(4*mw1p1) + mv1p1/(2*N*u1^2) + (7*mv1p1*N)/(2*u1^2) + 
     3/(2*N*u1) - (9*N)/(2*mv1p1^2*u1) - u1/N - (23*N*u1)/4 - v1/N - 
     (3*v1)/(mw1p1^3*N) + (5*v1)/(mw1p1^2*N) - v1/(2*mw1p1*N) - (21*N*v1)/4 - 
     (27*N*v1)/(2*mw1p1^3) + (45*N*v1)/(2*mw1p1^2) - (12*N*v1)/mw1p1 + 
     (25*N*v1)/(3*mv1p1^2*u1) - N*u1*v1 - (3*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(2*mw1p1^2*N) - v1^2/(mw1p1*N) + N*v1^2 - 
     (27*N*v1^2)/(2*mw1p1^3) + (27*N*v1^2)/(4*mw1p1^2) - 
     (17*N*v1^2)/(4*mw1p1) - (9*N*v1^2)/(2*mv1p1^2*u1) + 
     (4*mv1p1*v1)/(N*w1^2) + (22*N*v1)/(mv1p1*w1^2) - 
     (44*N*v1^2)/(mv1p1*w1^2) + (20*N*v1^3)/(mv1p1*w1^2) + 
     (2*N*v1^4)/(mv1p1*w1^2) - (2*N*v1^5)/(3*mv1p1*w1^2) + 4/(N*w1) + 
     (22*N)/(mv1p1^2*w1) - (4*v1)/(N*w1) - (66*N*v1)/(mv1p1^2*w1) - 
     v1^2/(N*w1) + (341*N*v1^2)/(6*mv1p1^2*w1) - (4*N*v1^3)/(mv1p1^2*w1) - 
     (67*N*v1^4)/(6*mv1p1^2*w1) + (5*N*v1^5)/(3*mv1p1^2*w1))*Log[mu1p1]*
    Log[w1] + Pi*(((2*I)/3)*N + (((2*I)/3)*N)/(mv1p1^3*u1) - (I/3)*N*v1 - 
     (I*N*v1)/(mv1p1^3*u1) + ((2*I)/3)*N*v1^2 + (I*N*v1^2)/(mv1p1^3*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - ((2*I)*N*v1^4)/(mv1p1*w1^3) + 
     ((2*I)*N*v1^5)/(mv1p1*w1^3) - (((2*I)/3)*N*v1^6)/(mv1p1*w1^3) + 
     ((2*I)*N*v1^2)/(mv1p1^2*w1^2) - (((16*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((9*I)*N*v1^4)/(mv1p1^2*w1^2) - ((7*I)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1^6)/(mv1p1^2*w1^2) + ((2*I)*N*v1)/(mv1p1^3*w1) - 
     ((6*I)*N*v1^2)/(mv1p1^3*w1) + (((35*I)/3)*N*v1^3)/(mv1p1^3*w1) - 
     ((13*I)*N*v1^4)/(mv1p1^3*w1) + ((8*I)*N*v1^5)/(mv1p1^3*w1) - 
     ((2*I)*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[w1] + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((11*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - I/(N*w1) - 
     (((5*I)/2)*N)/w1)*Log[mu1p1]^2*Log[w1] + 
   ((14*mv1p1^2)/(3*N*w1^3) + (77*mv1p1^2*N)/(3*w1^3) - 
     (14*mv1p1)/(3*N*w1^2) - (77*mv1p1*N)/(3*w1^2) + 7/(3*N*w1) + 
     (35*N)/(6*w1))*Log[mu1p1]^3*Log[w1] + 
   Pi^2*((5*mv1p1^2)/(3*N*w1^3) + (22*mv1p1^2*N)/(3*w1^3) - 
     (7*mv1p1)/(3*N*w1^2) - (7*mv1p1*N)/w1^2 + 7/(6*N*w1) + (3*N)/(2*w1))*
    Log[mv1p1]*Log[w1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - 
     (((13*I)/2)*mv1p1^2*N)/w1^3 + ((3*I)*mv1p1)/(N*w1^2) + 
     ((6*I)*mv1p1*N)/w1^2 - ((3*I)/2)/(N*w1) - (((3*I)/2)*N)/w1)*Log[mv1p1]^2*
    Log[w1] + Pi^2*((7*mv1p1^2)/(3*N*w1^3) + (35*mv1p1^2*N)/(3*w1^3) - 
     (11*mv1p1)/(3*N*w1^2) - (11*mv1p1*N)/w1^2 + 11/(6*N*w1) + (5*N)/(2*w1))*
    Log[mw1p1]*Log[w1] + Pi*(((-2*I)/3)*N + (((4*I)/3)*N)/(mv1p1^3*u1) - 
     (I*v1)/(mw1p1*N) + (I/3)*N*v1 + ((2*I)*N*v1)/mw1p1 - 
     ((3*I)*N*v1)/(mv1p1^3*u1) + ((I/2)*v1^2)/(mw1p1^2*N) - 
     ((I/2)*v1^2)/(mw1p1*N) - ((2*I)/3)*N*v1^2 + ((2*I)*N*v1^2)/mw1p1^2 - 
     ((5*I)*N*v1^2)/mw1p1 + ((3*I)*N*v1^2)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^3)/(mv1p1^3*u1) + ((2*I)*N)/(mv1p1*w1^3) - 
     (((2*I)/3)*mv1p1^2*Nf)/w1^3 - ((6*I)*N*v1)/(mv1p1*w1^3) + 
     ((6*I)*N*v1^2)/(mv1p1*w1^3) - (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - 
     ((2*I)*mv1p1^2)/(N*w1^2) - ((13*I)*N)/(mv1p1^2*w1^2) + 
     (((2*I)/3)*mv1p1*Nf)/w1^2 + ((52*I)*N*v1)/(mv1p1^2*w1^2) - 
     ((77*I)*N*v1^2)/(mv1p1^2*w1^2) + (((155*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((13*I)*N*v1^4)/(mv1p1^2*w1^2) + (3*I)/(N*w1) + 
     (((15*I)/2)*N)/(mv1p1^3*w1) - ((I/3)*Nf)/w1 - ((2*I)*v1)/(N*w1) - 
     (((41*I)/2)*N*v1)/(mv1p1^3*w1) - (I*v1^2)/(N*w1) + 
     ((12*I)*N*v1^2)/(mv1p1^3*w1) + (((47*I)/3)*N*v1^3)/(mv1p1^3*w1) - 
     (((41*I)/2)*N*v1^4)/(mv1p1^3*w1) + (((13*I)/2)*N*v1^5)/(mv1p1^3*w1))*
    Log[mw1p1]*Log[w1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((22*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((5*I)*N)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[w1] + ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + 
     (12*mv1p1)/(N*w1^2) + (66*mv1p1*N)/w1^2 - 6/(N*w1) - (15*N)/w1)*
    Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((13*I)*mv1p1^2*N)/w1^3 + 
     ((6*I)*mv1p1)/(N*w1^2) + ((12*I)*mv1p1*N)/w1^2 - (3*I)/(N*w1) - 
     ((3*I)*N)/w1)*Log[mv1p1]*Log[mw1p1]*Log[w1] + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((3*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) + ((3*I)*mv1p1*N)/w1^2 - I/(N*w1) - 
     (((3*I)/2)*N)/w1)*Log[mw1p1]^2*Log[w1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]*Log[mw1p1]^2*
    Log[w1] + ((-8*mv1p1^2)/(3*N*w1^3) - (15*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(3*N*w1^2) + (15*mv1p1*N)/w1^2 - 4/(3*N*w1) - (7*N)/(2*w1))*
    Log[mw1p1]^3*Log[w1] + Pi^2*((-2*mv1p1^2)/(N*w1^3) - 
     (11*mv1p1^2*N)/w1^3 + (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 
     1/(N*w1) - (5*N)/(2*w1))*Log[u1]*Log[w1] + 
   Pi*((((-4*I)/3)*N)/mw1p1 - (I*v1)/(mw1p1*N) + (((2*I)/3)*N*v1)/mw1p1^2 + 
     ((2*I)*N*v1)/mw1p1 + ((I/2)*v1^2)/(mw1p1^2*N) - ((I/2)*v1^2)/(mw1p1*N) - 
     (((4*I)/3)*N*v1^2)/mw1p1^3 + (I*N*v1^2)/mw1p1^2 - ((4*I)*N*v1^2)/mw1p1 - 
     ((2*I)*mv1p1^2)/(N*w1^2) - ((11*I)*mv1p1^2*N)/w1^2 + (3*I)/(N*w1) + 
     (((9*I)/2)*N)/w1 - ((2*I)*v1)/(N*w1) + (I*N*v1)/w1 - (I*v1^2)/(N*w1) - 
     (((11*I)/2)*N*v1^2)/w1)*Log[u1]*Log[w1] + 
   (3/N - (31*N)/4 + u1/N + (23*N*u1)/4 + v1/N - v1/(2*mw1p1*N) + 
     (21*N*v1)/4 + (8*N*v1)/(3*mw1p1^2) + (13*N*v1)/(2*mw1p1) + N*u1*v1 - 
     v1^2/(mw1p1*N) - N*v1^2 - (4*N*v1^2)/mw1p1^3 + 
     (41*N*v1^2)/(12*mw1p1^2) - (101*N*v1^2)/(12*mw1p1) + 
     (Nf*v1^2)/(3*mw1p1^2) - (Nf*v1^2)/(3*mw1p1) - (2*N)/w1^2 - 
     (2*mv1p1^2*Nf)/(3*w1^2) + (4*N*v1)/w1^2 - (10*N*v1^2)/(3*w1^2) + 
     (4*N*v1^3)/(3*w1^2) - (2*N*v1^4)/(3*w1^2) - 2/(N*w1) - (10*N)/w1 + 
     Nf/(3*w1) + (3*v1)/(N*w1) + (97*N*v1)/(6*w1) - v1^2/(N*w1) - 
     (11*N*v1^2)/(2*w1) - (Nf*v1^2)/(3*w1) - (5*N*v1^3)/(3*w1))*Log[u1]*
    Log[w1] + ((2*N)/3 + (2*N)/(3*mv1p1^3*u1) - (N*v1)/3 - 
     (N*v1)/(mv1p1^3*u1) + (2*N*v1^2)/3 + (N*v1^2)/(mv1p1^3*u1) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (2*N*v1^4)/(mv1p1*w1^3) + 
     (2*N*v1^5)/(mv1p1*w1^3) - (2*N*v1^6)/(3*mv1p1*w1^3) + 
     (2*N*v1^2)/(mv1p1^2*w1^2) - (16*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (9*N*v1^4)/(mv1p1^2*w1^2) - (7*N*v1^5)/(mv1p1^2*w1^2) + 
     (2*N*v1^6)/(mv1p1^2*w1^2) + (2*N*v1)/(mv1p1^3*w1) - 
     (6*N*v1^2)/(mv1p1^3*w1) + (35*N*v1^3)/(3*mv1p1^3*w1) - 
     (13*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1]*Log[w1] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]^2*Log[u1]*Log[w1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((13*I)*mv1p1^2*N)/w1^3 - 
     ((6*I)*mv1p1)/(N*w1^2) - ((12*I)*mv1p1*N)/w1^2 + (3*I)/(N*w1) + 
     ((3*I)*N)/w1)*Log[mv1p1]*Log[u1]*Log[w1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/(2*w1^3) + (3*mv1p1)/(N*w1^2) + 
     (6*mv1p1*N)/w1^2 - 3/(2*N*w1) - (3*N)/(2*w1))*Log[mv1p1]^2*Log[u1]*
    Log[w1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((2*I)*mv1p1^2*N)/w1^3 - 
     ((2*I)*mv1p1)/(N*w1^2) - ((2*I)*mv1p1*N)/w1^2 + I/(N*w1) + (I*N)/w1)*
    Log[mw1p1]*Log[u1]*Log[w1] + ((-2*N)/3 + (4*N)/(3*mv1p1^3*u1) - 
     v1/(mw1p1*N) + (N*v1)/3 + (2*N*v1)/mw1p1 - (3*N*v1)/(mv1p1^3*u1) + 
     v1^2/(2*mw1p1^2*N) - v1^2/(2*mw1p1*N) - (2*N*v1^2)/3 + 
     (2*N*v1^2)/mw1p1^2 - (5*N*v1^2)/mw1p1 + (3*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(3*mv1p1^3*u1) + (2*N)/(mv1p1*w1^3) - 
     (2*mv1p1^2*Nf)/(3*w1^3) - (6*N*v1)/(mv1p1*w1^3) + 
     (6*N*v1^2)/(mv1p1*w1^3) - (4*N*v1^3)/(3*mv1p1*w1^3) - 
     (2*mv1p1^2)/(N*w1^2) - (13*N)/(mv1p1^2*w1^2) + (2*mv1p1*Nf)/(3*w1^2) + 
     (52*N*v1)/(mv1p1^2*w1^2) - (77*N*v1^2)/(mv1p1^2*w1^2) + 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) - (13*N*v1^4)/(mv1p1^2*w1^2) + 3/(N*w1) + 
     (15*N)/(2*mv1p1^3*w1) - Nf/(3*w1) - (2*v1)/(N*w1) - 
     (41*N*v1)/(2*mv1p1^3*w1) - v1^2/(N*w1) + (12*N*v1^2)/(mv1p1^3*w1) + 
     (47*N*v1^3)/(3*mv1p1^3*w1) - (41*N*v1^4)/(2*mv1p1^3*w1) + 
     (13*N*v1^5)/(2*mv1p1^3*w1))*Log[mw1p1]*Log[u1]*Log[w1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[w1] + ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + 
     (6*mv1p1)/(N*w1^2) + (12*mv1p1*N)/w1^2 - 3/(N*w1) - (3*N)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[u1]*Log[w1] + 
   ((2*mv1p1^2)/(N*w1^3) + (19*mv1p1^2*N)/w1^3 - (2*mv1p1)/(N*w1^2) - 
     (19*mv1p1*N)/w1^2 + 1/(N*w1) + (7*N)/(2*w1))*Log[mw1p1]^2*Log[u1]*
    Log[w1] + Pi*((I*mv1p1^2*N)/w1^3 - (I*mv1p1*N)/w1^2 + ((I/2)*N)/w1)*
    Log[u1]^2*Log[w1] + ((-2*N)/(3*mw1p1) - v1/(mw1p1*N) + 
     (N*v1)/(3*mw1p1^2) + (2*N*v1)/mw1p1 - (2*N*v1^2)/(3*mw1p1^3) - 
     (N*v1^2)/(2*mw1p1^2) - (5*N*v1^2)/(2*mw1p1) + (7*mv1p1^2*N)/(6*w1^3) + 
     (mv1p1^2*Nf)/(3*w1^3) - 2/(N*w1^2) - (73*N)/(6*w1^2) - 
     (mv1p1*Nf)/(3*w1^2) + (5*v1)/(2*N*w1^2) + (109*N*v1)/(6*w1^2) - 
     v1^2/(2*N*w1^2) - (6*N*v1^2)/w1^2 + 3/(N*w1) + (49*N)/(12*w1) + 
     Nf/(6*w1) - (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1) - v1^2/(4*N*w1) - 
     (15*N*v1^2)/(4*w1))*Log[u1]^2*Log[w1] + 
   ((6*mv1p1^2)/(N*w1^3) + (39*mv1p1^2*N)/(2*w1^3) - (9*mv1p1)/(N*w1^2) - 
     (18*mv1p1*N)/w1^2 + 9/(2*N*w1) + (9*N)/(2*w1))*Log[mv1p1]*Log[u1]^2*
    Log[w1] + ((4*mv1p1^2)/(N*w1^3) + (19*mv1p1^2*N)/(2*w1^3) - 
     (5*mv1p1)/(N*w1^2) - (9*mv1p1*N)/w1^2 + 5/(2*N*w1) + (3*N)/w1)*
    Log[mw1p1]*Log[u1]^2*Log[w1] + ((-10*mv1p1^2)/(3*N*w1^3) - 
     (29*mv1p1^2*N)/(2*w1^3) + (13*mv1p1)/(3*N*w1^2) + (14*mv1p1*N)/w1^2 - 
     13/(6*N*w1) - (7*N)/(2*w1))*Log[u1]^3*Log[w1] + 
   Pi^2*((-11*mv1p1^2*N)/(6*w1^3) - u1^2/(3*N*w1^3) + (2*mv1p1*N)/w1^2 - 
     (2*u1)/(3*N*w1^2) - 1/(3*N*w1) - N/(2*w1))*Log[v1]*Log[w1] + 
   ((-2*v1)/(mw1p1^2*N) + (4*N*v1)/3 - (35*N*v1)/(3*mw1p1^2) + 
     (3*v1^2)/(mw1p1^3*N) - (3*v1^2)/(2*mw1p1^2*N) + (2*v1^2)/(mw1p1*N) + 
     (35*N*v1^2)/(2*mw1p1^3) - (61*N*v1^2)/(6*mw1p1^2) + 
     (38*N*v1^2)/(3*mw1p1) - (Nf*v1^2)/(3*mw1p1^2) + (Nf*v1^2)/(3*mw1p1) - 
     (4*mv1p1*v1)/(N*w1^2) - (24*N*v1)/(mv1p1*w1^2) - 
     (2*mv1p1*Nf*v1)/(3*w1^2) + (48*N*v1^2)/(mv1p1*w1^2) - 
     (70*N*v1^3)/(3*mv1p1*w1^2) - (2*N*v1^4)/(3*mv1p1*w1^2) + 
     (2*v1^2)/(N*w1) + (44*N*v1^2)/(3*w1) + (Nf*v1^2)/(3*w1))*Log[v1]*
    Log[w1] + Pi*((((4*I)/3)*N)/mw1p1 - (((2*I)/3)*N)/u1 - 
     (((2*I)/3)*N)/(mv1p1^3*u1) + (I*v1)/(mw1p1*N) - 
     (((2*I)/3)*N*v1)/mw1p1^2 - ((2*I)*N*v1)/mw1p1 + (I*N*v1)/(mv1p1^3*u1) - 
     ((I/2)*v1^2)/(mw1p1^2*N) + ((I/2)*v1^2)/(mw1p1*N) + 
     (((4*I)/3)*N*v1^2)/mw1p1^3 - ((2*I)*N*v1^2)/mw1p1^2 + 
     ((5*I)*N*v1^2)/mw1p1 - (I*N*v1^2)/(mv1p1^3*u1) - 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) + ((2*I)*N*v1^4)/(mv1p1*w1^3) - 
     ((2*I)*N*v1^5)/(mv1p1*w1^3) + (((2*I)/3)*N*v1^6)/(mv1p1*w1^3) - 
     ((2*I)*mv1p1*v1)/(N*w1^2) - ((13*I)*mv1p1*N*v1)/w1^2 - 
     ((2*I)*N*v1^2)/(mv1p1^2*w1^2) + (((16*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((9*I)*N*v1^4)/(mv1p1^2*w1^2) + ((7*I)*N*v1^5)/(mv1p1^2*w1^2) - 
     ((2*I)*N*v1^6)/(mv1p1^2*w1^2) + ((2*I)*v1)/(N*w1) - (I*N*v1)/w1 - 
     ((2*I)*N*v1)/(mv1p1^3*w1) + (I*v1^2)/(N*w1) + (((13*I)/2)*N*v1^2)/w1 + 
     ((6*I)*N*v1^2)/(mv1p1^3*w1) - (((35*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     ((13*I)*N*v1^4)/(mv1p1^3*w1) - ((8*I)*N*v1^5)/(mv1p1^3*w1) + 
     ((2*I)*N*v1^6)/(mv1p1^3*w1))*Log[v1]*Log[w1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((22*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((5*I)*N)/w1)*Log[mu1p1]*Log[v1]*Log[w1] + 
   ((-6*mv1p1^2)/(N*w1^3) - (33*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (33*mv1p1*N)/w1^2 - 3/(N*w1) - (15*N)/(2*w1))*Log[mu1p1]^2*Log[v1]*
    Log[w1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((13*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((12*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((3*I)*N)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   ((4*N)/3 - (2*N)/(3*u1) - (2*N*v1)/3 + (4*N*v1^2)/3 - (2*mv1p1^2*N)/w1^3 + 
     (2*mv1p1^2*Nf)/(3*w1^3) + (2*mv1p1^2*N*v1^3)/(3*w1^3) - 2/(N*w1^2) - 
     (9*N)/w1^2 - (2*mv1p1*Nf)/(3*w1^2) + (2*v1)/(N*w1^2) + (7*N*v1)/w1^2 + 
     (3*N*v1^2)/w1^2 - (3*N*v1^3)/w1^2 + (2*N*v1^4)/w1^2 - 1/(N*w1) + 
     (7*N)/(2*w1) + Nf/(3*w1) + (N*v1)/w1 - (N*v1^2)/w1 + (2*N*v1^3)/w1)*
    Log[mv1p1]*Log[v1]*Log[w1] + 
   ((4*mv1p1^2)/(N*w1^3) + (39*mv1p1^2*N)/(2*w1^3) + u1^2/(N*w1^3) - 
     4/(N*w1^2) - (20*mv1p1*N)/w1^2 + (2*u1)/(N*w1^2) + (4*v1)/(N*w1^2) + 
     3/(N*w1) + (11*N)/(2*w1))*Log[mv1p1]^2*Log[v1]*Log[w1] + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((9*I)*mv1p1^2*N)/w1^3 + 
     ((10*I)*mv1p1*N)/w1^2 - ((2*I)*N)/w1)*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((2*N)/3 - (4*N)/(3*mv1p1^3*u1) + v1/(mw1p1*N) - (N*v1)/3 - 
     (2*N*v1)/mw1p1 + (3*N*v1)/(mv1p1^3*u1) - v1^2/(2*mw1p1^2*N) + 
     v1^2/(2*mw1p1*N) + (2*N*v1^2)/3 - (2*N*v1^2)/mw1p1^2 + 
     (5*N*v1^2)/mw1p1 - (3*N*v1^2)/(mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1*w1^3) + (2*mv1p1^2*Nf)/(3*w1^3) + (6*N*v1)/(mv1p1*w1^3) - 
     (6*N*v1^2)/(mv1p1*w1^3) + (4*N*v1^3)/(3*mv1p1*w1^3) + 
     (2*mv1p1^2)/(N*w1^2) + (13*N)/(mv1p1^2*w1^2) - (2*mv1p1*Nf)/(3*w1^2) - 
     (52*N*v1)/(mv1p1^2*w1^2) + (77*N*v1^2)/(mv1p1^2*w1^2) - 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) + (13*N*v1^4)/(mv1p1^2*w1^2) - 3/(N*w1) - 
     (15*N)/(2*mv1p1^3*w1) + Nf/(3*w1) + (2*v1)/(N*w1) + 
     (41*N*v1)/(2*mv1p1^3*w1) + v1^2/(N*w1) - (12*N*v1^2)/(mv1p1^3*w1) - 
     (47*N*v1^3)/(3*mv1p1^3*w1) + (41*N*v1^4)/(2*mv1p1^3*w1) - 
     (13*N*v1^5)/(2*mv1p1^3*w1))*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[v1]*
    Log[w1] + ((8*mv1p1^2)/(N*w1^3) + (26*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (26*mv1p1*N)/w1^2 + 4/(N*w1) + (7*N)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[v1]*Log[w1] + 
   ((6*mv1p1^2)/(N*w1^3) + (26*mv1p1^2*N)/w1^3 - (6*mv1p1)/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + 3/(N*w1) + (7*N)/w1)*Log[mw1p1]^2*Log[v1]*Log[w1] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((9*I)*mv1p1^2*N)/w1^3 - 
     ((10*I)*mv1p1*N)/w1^2 + ((2*I)*N)/w1)*Log[u1]*Log[v1]*Log[w1] + 
   ((-4*N)/3 + (4*N)/(3*mw1p1) - (2*N)/(3*mv1p1^3*u1) + (2*v1)/(mw1p1^3*N) - 
     v1/(mw1p1*N) + (2*N*v1)/3 + (9*N*v1)/mw1p1^3 - (32*N*v1)/(3*mw1p1^2) - 
     (N*v1)/mw1p1 + (N*v1)/(mv1p1^3*u1) - (3*v1^2)/(mw1p1^4*N) + 
     (3*v1^2)/(mw1p1^3*N) - (3*v1^2)/(2*mw1p1^2*N) + (3*v1^2)/(2*mw1p1*N) - 
     (4*N*v1^2)/3 - (27*N*v1^2)/(2*mw1p1^4) + (89*N*v1^2)/(6*mw1p1^3) - 
     (13*N*v1^2)/(2*mw1p1^2) + (19*N*v1^2)/(2*mw1p1) - 
     (N*v1^2)/(mv1p1^3*u1) + (2*mv1p1^2*N)/w1^3 - (2*mv1p1^2*Nf)/(3*w1^3) - 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (2*mv1p1^2*N*v1^3)/(3*w1^3) + 
     (2*N*v1^4)/(mv1p1*w1^3) - (2*N*v1^5)/(mv1p1*w1^3) + 
     (2*N*v1^6)/(3*mv1p1*w1^3) + 6/(N*w1^2) + (31*N)/w1^2 + 
     (2*mv1p1*Nf)/(3*w1^2) - (10*v1)/(N*w1^2) - (53*N*v1)/w1^2 + 
     (4*v1^2)/(N*w1^2) + (21*N*v1^2)/w1^2 - (2*N*v1^2)/(mv1p1^2*w1^2) + 
     (3*N*v1^3)/w1^2 + (16*N*v1^3)/(3*mv1p1^2*w1^2) - (2*N*v1^4)/w1^2 - 
     (9*N*v1^4)/(mv1p1^2*w1^2) + (7*N*v1^5)/(mv1p1^2*w1^2) - 
     (2*N*v1^6)/(mv1p1^2*w1^2) - 1/(N*w1) - (29*N)/(2*w1) - Nf/(3*w1) - 
     (N*v1)/w1 - (2*N*v1)/(mv1p1^3*w1) + (2*v1^2)/(N*w1) + (13*N*v1^2)/w1 + 
     (6*N*v1^2)/(mv1p1^3*w1) - (2*N*v1^3)/w1 - (35*N*v1^3)/(3*mv1p1^3*w1) + 
     (13*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1) + 
     (2*N*v1^6)/(mv1p1^3*w1))*Log[u1]*Log[v1]*Log[w1] + 
   ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (66*mv1p1*N)/w1^2 - 6/(N*w1) - (15*N)/w1)*Log[mu1p1]*Log[u1]*Log[v1]*
    Log[w1] + ((-8*mv1p1^2)/(N*w1^3) - (35*mv1p1^2*N)/w1^3 - 
     (2*u1^2)/(N*w1^3) + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - (4*u1)/(N*w1^2) - 
     (8*v1)/(N*w1^2) - 6/(N*w1) - (9*N)/w1)*Log[mv1p1]*Log[u1]*Log[v1]*
    Log[w1] + ((-12*mv1p1^2)/(N*w1^3) - (48*mv1p1^2*N)/w1^3 + 
     (12*mv1p1)/(N*w1^2) + (48*mv1p1*N)/w1^2 - 6/(N*w1) - (12*N)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((6*mv1p1^2)/(N*w1^3) + (21*mv1p1^2*N)/w1^3 - (6*mv1p1)/(N*w1^2) - 
     (21*mv1p1*N)/w1^2 + 3/(N*w1) + (9*N)/(2*w1))*Log[u1]^2*Log[v1]*Log[w1] + 
   (-N + (2*N)/(3*mv1p1) - (2*N)/(3*mw1p1) + (2*N)/(3*u1) - 
     N/(3*mv1p1^3*u1) + (N*v1)/2 + (N*v1)/(3*mw1p1^2) + 
     (N*v1)/(2*mv1p1^3*u1) - N*v1^2 - (2*N*v1^2)/(3*mw1p1^3) + 
     (N*v1^2)/(2*mw1p1^2) - (N*v1^2)/(2*mw1p1) - (N*v1^2)/(2*mv1p1^3*u1) - 
     (2*N*v1^3)/(3*mv1p1*w1^3) + (N*v1^4)/(mv1p1*w1^3) - 
     (N*v1^5)/(mv1p1*w1^3) + (N*v1^6)/(3*mv1p1*w1^3) + 4/(N*w1^2) + 
     (22*N)/w1^2 - (4*v1)/(N*w1^2) - (20*N*v1)/w1^2 - (2*N*v1^2)/w1^2 - 
     (N*v1^2)/(mv1p1^2*w1^2) + (8*N*v1^3)/(3*mv1p1^2*w1^2) - 
     (9*N*v1^4)/(2*mv1p1^2*w1^2) + (7*N*v1^5)/(2*mv1p1^2*w1^2) - 
     (N*v1^6)/(mv1p1^2*w1^2) - 2/(N*w1) - (11*N)/w1 - (N*v1)/(mv1p1^3*w1) - 
     (N*v1^2)/w1 + (3*N*v1^2)/(mv1p1^3*w1) - (35*N*v1^3)/(6*mv1p1^3*w1) + 
     (13*N*v1^4)/(2*mv1p1^3*w1) - (4*N*v1^5)/(mv1p1^3*w1) + 
     (N*v1^6)/(mv1p1^3*w1))*Log[v1]^2*Log[w1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*Log[v1]^2*Log[w1] + 
   ((-2*mv1p1^2*N)/w1^3 + (2*mv1p1*N)/w1^2 - N/w1)*Log[mv1p1]*Log[v1]^2*
    Log[w1] + ((-2*mv1p1^2*N)/w1^3 + (2*mv1p1*N)/w1^2 - N/w1)*Log[mw1p1]*
    Log[v1]^2*Log[w1] + ((3*mv1p1^2*N)/w1^3 - (3*mv1p1*N)/w1^2 + 
     (3*N)/(2*w1))*Log[u1]*Log[v1]^2*Log[w1] + 
   ((mv1p1^2*N)/(3*w1^3) - (mv1p1*N)/(3*w1^2) + N/(6*w1))*Log[v1]^3*Log[w1] + 
   Pi^2*((mv1p1^2*N)/(6*w1^3) - (mv1p1*N)/(6*w1^2) + N/(12*w1))*Log[w1]^2 + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]^2*Log[w1]^2 + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*Log[mw1p1]*
    Log[w1]^2 + ((2*mv1p1^2)/(N*w1^3) + (11*mv1p1^2*N)/w1^3 - 
     (2*mv1p1)/(N*w1^2) - (11*mv1p1*N)/w1^2 + 1/(N*w1) + (5*N)/(2*w1))*
    Log[mw1p1]^2*Log[w1]^2 + Pi*(((-I)*mv1p1^2)/(N*w1^3) - 
     (I*mv1p1^2*N)/w1^3 + (I*mv1p1)/(N*w1^2) + (I*mv1p1*N)/w1^2 - 
     (I/2)/(N*w1) - ((I/2)*N)/w1)*Log[u1]*Log[w1]^2 + 
   (N/3 - (2*N)/(3*mv1p1^3*u1) + v1/(mw1p1*N) - (N*v1)/6 - (2*N*v1)/mw1p1 + 
     (3*N*v1)/(2*mv1p1^3*u1) + (N*v1^2)/3 + (3*N*v1^2)/mw1p1 - 
     (3*N*v1^2)/(2*mv1p1^3*u1) + (N*v1^3)/(3*mv1p1^3*u1) - N/(mv1p1*w1^3) - 
     (7*mv1p1^2*N)/(6*w1^3) + (3*N*v1)/(mv1p1*w1^3) - 
     (3*N*v1^2)/(mv1p1*w1^3) + (2*N*v1^3)/(3*mv1p1*w1^3) + 2/(N*w1^2) + 
     (20*N)/(3*w1^2) + (13*N)/(2*mv1p1^2*w1^2) - (5*v1)/(2*N*w1^2) - 
     (43*N*v1)/(6*w1^2) - (26*N*v1)/(mv1p1^2*w1^2) + v1^2/(2*N*w1^2) + 
     (N*v1^2)/(2*w1^2) + (77*N*v1^2)/(2*mv1p1^2*w1^2) - 
     (155*N*v1^3)/(6*mv1p1^2*w1^2) + (13*N*v1^4)/(2*mv1p1^2*w1^2) - 
     3/(N*w1) - (11*N)/(6*w1) - (15*N)/(4*mv1p1^3*w1) + (3*v1)/(2*N*w1) - 
     (N*v1)/w1 + (41*N*v1)/(4*mv1p1^3*w1) + v1^2/(4*N*w1) + (N*v1^2)/w1 - 
     (6*N*v1^2)/(mv1p1^3*w1) - (47*N*v1^3)/(6*mv1p1^3*w1) + 
     (41*N*v1^4)/(4*mv1p1^3*w1) - (13*N*v1^5)/(4*mv1p1^3*w1))*Log[u1]*
    Log[w1]^2 + ((-2*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/(2*w1^3) + 
     (3*mv1p1)/(N*w1^2) + (6*mv1p1*N)/w1^2 - 3/(2*N*w1) - (3*N)/(2*w1))*
    Log[mv1p1]*Log[u1]*Log[w1]^2 + 
   ((-4*mv1p1^2)/(N*w1^3) - (35*mv1p1^2*N)/(2*w1^3) + (3*mv1p1)/(N*w1^2) + 
     (18*mv1p1*N)/w1^2 - 3/(2*N*w1) - (9*N)/(2*w1))*Log[mw1p1]*Log[u1]*
    Log[w1]^2 + (mv1p1^2/(N*w1^3) + (8*mv1p1^2*N)/w1^3 - 
     (17*mv1p1*N)/(2*w1^2) + (11*N)/(4*w1))*Log[u1]^2*Log[w1]^2 + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((11*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) + ((11*I)*mv1p1*N)/w1^2 - I/(N*w1) - 
     (((5*I)/2)*N)/w1)*Log[v1]*Log[w1]^2 + 
   (N/3 + N/(3*mv1p1^3*u1) - v1/(mw1p1^3*N) + v1/(2*mw1p1*N) - (N*v1)/6 - 
     (9*N*v1)/(2*mw1p1^3) + (5*N*v1)/mw1p1^2 + (N*v1)/(2*mw1p1) - 
     (N*v1)/(2*mv1p1^3*u1) + (3*v1^2)/(2*mw1p1^4*N) - 
     (3*v1^2)/(2*mw1p1^3*N) + (3*v1^2)/(4*mw1p1^2*N) - (3*v1^2)/(4*mw1p1*N) + 
     (N*v1^2)/3 + (27*N*v1^2)/(4*mw1p1^4) - (27*N*v1^2)/(4*mw1p1^3) + 
     (13*N*v1^2)/(4*mw1p1^2) - (19*N*v1^2)/(4*mw1p1) + 
     (N*v1^2)/(2*mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1*w1^3) - 
     (N*v1^4)/(mv1p1*w1^3) + (N*v1^5)/(mv1p1*w1^3) - 
     (N*v1^6)/(3*mv1p1*w1^3) - 4/(N*w1^2) - (22*N)/w1^2 + (6*v1)/(N*w1^2) + 
     (33*N*v1)/w1^2 - (2*v1^2)/(N*w1^2) - (11*N*v1^2)/w1^2 + 
     (N*v1^2)/(mv1p1^2*w1^2) - (8*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (9*N*v1^4)/(2*mv1p1^2*w1^2) - (7*N*v1^5)/(2*mv1p1^2*w1^2) + 
     (N*v1^6)/(mv1p1^2*w1^2) + 2/(N*w1) + (11*N)/w1 + (N*v1)/(mv1p1^3*w1) - 
     v1^2/(N*w1) - (11*N*v1^2)/(2*w1) - (3*N*v1^2)/(mv1p1^3*w1) + 
     (35*N*v1^3)/(6*mv1p1^3*w1) - (13*N*v1^4)/(2*mv1p1^3*w1) + 
     (4*N*v1^5)/(mv1p1^3*w1) - (N*v1^6)/(mv1p1^3*w1))*Log[v1]*Log[w1]^2 + 
   ((10*mv1p1^2)/(N*w1^3) + (55*mv1p1^2*N)/w1^3 - (10*mv1p1)/(N*w1^2) - 
     (55*mv1p1*N)/w1^2 + 5/(N*w1) + (25*N)/(2*w1))*Log[mu1p1]*Log[v1]*
    Log[w1]^2 + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*
    Log[mv1p1]*Log[v1]*Log[w1]^2 + 
   ((-6*mv1p1^2)/(N*w1^3) - (33*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (33*mv1p1*N)/w1^2 - 3/(N*w1) - (15*N)/(2*w1))*Log[mw1p1]*Log[v1]*
    Log[w1]^2 + ((6*mv1p1^2)/(N*w1^3) + (77*mv1p1^2*N)/(2*w1^3) + 
     u1^2/(N*w1^3) - 6/(N*w1^2) - (39*mv1p1*N)/w1^2 + (2*u1)/(N*w1^2) + 
     (6*v1)/(N*w1^2) + 4/(N*w1) + (9*N)/w1)*Log[u1]*Log[v1]*Log[w1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (21*mv1p1^2*N)/(2*w1^3) - (2*mv1p1)/(N*w1^2) - 
     (21*mv1p1*N)/(2*w1^2) + 1/(N*w1) + (9*N)/(4*w1))*Log[v1]^2*Log[w1]^2 + 
   Pi*(((I/3)*mv1p1^2)/(N*w1^3) + ((I/3)*mv1p1^2*N)/w1^3 - 
     ((I/3)*mv1p1)/(N*w1^2) - ((I/3)*mv1p1*N)/w1^2 + (I/6)/(N*w1) + 
     ((I/6)*N)/w1)*Log[w1]^3 + (-1/9*N + (2*N)/(9*mv1p1^3*u1) - 
     v1/(3*mw1p1*N) + (N*v1)/18 + (2*N*v1)/(3*mw1p1) - 
     (N*v1)/(2*mv1p1^3*u1) - (N*v1^2)/9 - (N*v1^2)/mw1p1 + 
     (N*v1^2)/(2*mv1p1^3*u1) - (N*v1^3)/(9*mv1p1^3*u1) + N/(3*mv1p1*w1^3) + 
     (7*mv1p1^2*N)/(18*w1^3) - (N*v1)/(mv1p1*w1^3) + (N*v1^2)/(mv1p1*w1^3) - 
     (2*N*v1^3)/(9*mv1p1*w1^3) - 2/(3*N*w1^2) - (20*N)/(9*w1^2) - 
     (13*N)/(6*mv1p1^2*w1^2) + (5*v1)/(6*N*w1^2) + (43*N*v1)/(18*w1^2) + 
     (26*N*v1)/(3*mv1p1^2*w1^2) - v1^2/(6*N*w1^2) - (N*v1^2)/(6*w1^2) - 
     (77*N*v1^2)/(6*mv1p1^2*w1^2) + (155*N*v1^3)/(18*mv1p1^2*w1^2) - 
     (13*N*v1^4)/(6*mv1p1^2*w1^2) + 1/(N*w1) + (11*N)/(18*w1) + 
     (5*N)/(4*mv1p1^3*w1) - v1/(2*N*w1) + (N*v1)/(3*w1) - 
     (41*N*v1)/(12*mv1p1^3*w1) - v1^2/(12*N*w1) - (N*v1^2)/(3*w1) + 
     (2*N*v1^2)/(mv1p1^3*w1) + (47*N*v1^3)/(18*mv1p1^3*w1) - 
     (41*N*v1^4)/(12*mv1p1^3*w1) + (13*N*v1^5)/(12*mv1p1^3*w1))*Log[w1]^3 + 
   ((2*mv1p1^2)/(3*N*w1^3) + (13*mv1p1^2*N)/(6*w1^3) - mv1p1/(N*w1^2) - 
     (2*mv1p1*N)/w1^2 + 1/(2*N*w1) + N/(2*w1))*Log[mv1p1]*Log[w1]^3 + 
   ((-3*mv1p1^2*N)/(2*w1^3) + 1/(3*N*w1^2) + (4*mv1p1*N)/(3*w1^2) - 
     v1/(3*N*w1^2) - 1/(6*N*w1) - N/(6*w1))*Log[mw1p1]*Log[w1]^3 + 
   (mv1p1^2/(3*N*w1^3) + (mv1p1^2*N)/(6*w1^3) - (2*mv1p1)/(3*N*w1^2) + 
     1/(3*N*w1) - N/(2*w1))*Log[u1]*Log[w1]^3 + 
   ((-4*mv1p1^2)/(N*w1^3) - (143*mv1p1^2*N)/(6*w1^3) - u1^2/(3*N*w1^3) + 
     4/(N*w1^2) + (24*mv1p1*N)/w1^2 - (2*u1)/(3*N*w1^2) - (4*v1)/(N*w1^2) - 
     7/(3*N*w1) - (11*N)/(2*w1))*Log[v1]*Log[w1]^3 + 
   ((5*mv1p1^2*N)/(12*w1^3) - (5*mv1p1*N)/(12*w1^2) + (5*N)/(24*w1))*
    Log[w1]^4 + Pi*(((2*I)/3)*N + (((2*I)/3)*N)/(mv1p1^3*u1) - 
     ((2*I)*v1)/(mw1p1^3*N) + (I*v1)/(mw1p1*N) - (I/3)*N*v1 - 
     ((9*I)*N*v1)/mw1p1^3 + ((10*I)*N*v1)/mw1p1^2 + (I*N*v1)/mw1p1 - 
     (I*N*v1)/(mv1p1^3*u1) + ((3*I)*v1^2)/(mw1p1^4*N) - 
     ((3*I)*v1^2)/(mw1p1^3*N) + (((3*I)/2)*v1^2)/(mw1p1^2*N) - 
     (((3*I)/2)*v1^2)/(mw1p1*N) + ((2*I)/3)*N*v1^2 + 
     (((27*I)/2)*N*v1^2)/mw1p1^4 - (((27*I)/2)*N*v1^2)/mw1p1^3 + 
     (((13*I)/2)*N*v1^2)/mw1p1^2 - (((19*I)/2)*N*v1^2)/mw1p1 + 
     (I*N*v1^2)/(mv1p1^3*u1) + (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - 
     ((2*I)*N*v1^4)/(mv1p1*w1^3) + ((2*I)*N*v1^5)/(mv1p1*w1^3) - 
     (((2*I)/3)*N*v1^6)/(mv1p1*w1^3) - (8*I)/(N*w1^2) - ((44*I)*N)/w1^2 + 
     ((12*I)*v1)/(N*w1^2) + ((66*I)*N*v1)/w1^2 - ((4*I)*v1^2)/(N*w1^2) - 
     ((22*I)*N*v1^2)/w1^2 + ((2*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((16*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + ((9*I)*N*v1^4)/(mv1p1^2*w1^2) - 
     ((7*I)*N*v1^5)/(mv1p1^2*w1^2) + ((2*I)*N*v1^6)/(mv1p1^2*w1^2) + 
     (4*I)/(N*w1) + ((22*I)*N)/w1 + ((2*I)*N*v1)/(mv1p1^3*w1) - 
     ((2*I)*v1^2)/(N*w1) - ((11*I)*N*v1^2)/w1 - ((6*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((35*I)/3)*N*v1^3)/(mv1p1^3*w1) - ((13*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1) - ((2*I)*N*v1^6)/(mv1p1^3*w1))*
    PolyLog[2, u1] + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, u1] + ((-4*mv1p1^2)/(N*w1^3) - 
     (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     2/(N*w1) - (5*N)/w1)*Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, u1] + ((-2*N)/3 - (2*N)/(3*mv1p1^3*u1) + (2*v1)/(mw1p1^3*N) - 
     v1/(mw1p1*N) + (N*v1)/3 + (9*N*v1)/mw1p1^3 - (10*N*v1)/mw1p1^2 - 
     (N*v1)/mw1p1 + (N*v1)/(mv1p1^3*u1) - (3*v1^2)/(mw1p1^4*N) + 
     (3*v1^2)/(mw1p1^3*N) - (3*v1^2)/(2*mw1p1^2*N) + (3*v1^2)/(2*mw1p1*N) - 
     (2*N*v1^2)/3 - (27*N*v1^2)/(2*mw1p1^4) + (27*N*v1^2)/(2*mw1p1^3) - 
     (13*N*v1^2)/(2*mw1p1^2) + (19*N*v1^2)/(2*mw1p1) - 
     (N*v1^2)/(mv1p1^3*u1) - (4*N*v1^3)/(3*mv1p1*w1^3) + 
     (2*N*v1^4)/(mv1p1*w1^3) - (2*N*v1^5)/(mv1p1*w1^3) + 
     (2*N*v1^6)/(3*mv1p1*w1^3) + 8/(N*w1^2) + (44*N)/w1^2 - 
     (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 + (4*v1^2)/(N*w1^2) + 
     (22*N*v1^2)/w1^2 - (2*N*v1^2)/(mv1p1^2*w1^2) + 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) - (9*N*v1^4)/(mv1p1^2*w1^2) + 
     (7*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(mv1p1^2*w1^2) - 4/(N*w1) - 
     (22*N)/w1 - (2*N*v1)/(mv1p1^3*w1) + (2*v1^2)/(N*w1) + (11*N*v1^2)/w1 + 
     (6*N*v1^2)/(mv1p1^3*w1) - (35*N*v1^3)/(3*mv1p1^3*w1) + 
     (13*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1) + 
     (2*N*v1^6)/(mv1p1^3*w1))*Log[v1]*PolyLog[2, u1] + 
   ((2*N)/3 + (2*N)/(3*mv1p1^3*u1) - (2*v1)/(mw1p1^3*N) + v1/(mw1p1*N) - 
     (N*v1)/3 - (9*N*v1)/mw1p1^3 + (10*N*v1)/mw1p1^2 + (N*v1)/mw1p1 - 
     (N*v1)/(mv1p1^3*u1) + (3*v1^2)/(mw1p1^4*N) - (3*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(2*mw1p1^2*N) - (3*v1^2)/(2*mw1p1*N) + (2*N*v1^2)/3 + 
     (27*N*v1^2)/(2*mw1p1^4) - (27*N*v1^2)/(2*mw1p1^3) + 
     (13*N*v1^2)/(2*mw1p1^2) - (19*N*v1^2)/(2*mw1p1) + 
     (N*v1^2)/(mv1p1^3*u1) + (4*N*v1^3)/(3*mv1p1*w1^3) - 
     (2*N*v1^4)/(mv1p1*w1^3) + (2*N*v1^5)/(mv1p1*w1^3) - 
     (2*N*v1^6)/(3*mv1p1*w1^3) - 8/(N*w1^2) - (44*N)/w1^2 + 
     (12*v1)/(N*w1^2) + (66*N*v1)/w1^2 - (4*v1^2)/(N*w1^2) - 
     (22*N*v1^2)/w1^2 + (2*N*v1^2)/(mv1p1^2*w1^2) - 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) + (9*N*v1^4)/(mv1p1^2*w1^2) - 
     (7*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(mv1p1^2*w1^2) + 4/(N*w1) + 
     (22*N)/w1 + (2*N*v1)/(mv1p1^3*w1) - (2*v1^2)/(N*w1) - (11*N*v1^2)/w1 - 
     (6*N*v1^2)/(mv1p1^3*w1) + (35*N*v1^3)/(3*mv1p1^3*w1) - 
     (13*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*Log[w1]*PolyLog[2, u1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mv1p1]*Log[w1]*
    PolyLog[2, u1] + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mw1p1]*
    Log[w1]*PolyLog[2, u1] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[u1]*
    Log[w1]*PolyLog[2, u1] + Pi^2*((-5*mv1p1^2)/(3*N*w1^3) - 
     (61*mv1p1^2*N)/(6*w1^3) + (8*mv1p1)/(3*N*w1^2) + (29*mv1p1*N)/(3*w1^2) - 
     4/(3*N*w1) - (7*N)/(3*w1))*PolyLog[2, v1] + 
   Pi*((((49*I)/6)*mv1p1^2*N)/w1^3 - (((2*I)/3)*mv1p1^2*Nf)/w1^3 - 
     ((5*I)*mv1p1)/(N*w1^2) - (((14*I)/3)*N)/w1^2 - ((13*I)*mv1p1*N)/w1^2 + 
     (((2*I)/3)*mv1p1*Nf)/w1^2 - (((25*I)/3)*N*v1)/w1^2 + 
     ((13*I)*mv1p1*N*v1)/w1^2 + ((14*I)*N*v1^2)/w1^2 - 
     (I*mv1p1*N*v1^2)/w1^2 - ((3*I)*N*v1^3)/w1^2 + ((2*I)*mv1p1*N*v1^3)/
      w1^2 + ((2*I)*N*v1^4)/w1^2 + (I/2)/(N*w1) + (((25*I)/3)*N)/w1 - 
     ((I/3)*Nf)/w1)*PolyLog[2, v1] + (-1/2*1/(mw1p1^2*N) - 3/(2*mw1p1*N) - 
     (9*N)/(4*mw1p1^2) + (13*N)/(4*mw1p1) - mv1p1/(2*N*u1^2) - 
     (7*mv1p1*N)/(2*u1^2) - 3/(2*N*u1) + (9*N)/(2*mv1p1^2*u1) + 
     (3*mv1p1*v1)/(mw1p1^3*N) - v1/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) + 
     (27*mv1p1*N*v1)/(2*mw1p1^3) - (9*N*v1)/(2*mw1p1^2) + (N*v1)/mw1p1 - 
     (25*N*v1)/(3*mv1p1^2*u1) + (3*v1^2)/(2*mw1p1^2*N) - v1^2/(mw1p1*N) + 
     (27*N*v1^2)/(4*mw1p1^2) - (17*N*v1^2)/(4*mw1p1) + 
     (9*N*v1^2)/(2*mv1p1^2*u1) + (2*mv1p1^2)/(N*w1^3) + (37*N)/(2*w1^3) - 
     (37*N*v1)/w1^3 + (39*N*v1^2)/(2*w1^3) - (N*v1^3)/w1^3 + 
     (2*N*v1^4)/(3*w1^3) - 4/(N*w1^2) - (26*N)/w1^2 + (13*v1)/(2*N*w1^2) + 
     (179*N*v1)/(3*w1^2) - (22*N*v1)/(mv1p1*w1^2) - (5*v1^2)/(2*N*w1^2) - 
     (103*N*v1^2)/(3*w1^2) + (44*N*v1^2)/(mv1p1*w1^2) + (2*N*v1^3)/(3*w1^2) - 
     (20*N*v1^3)/(mv1p1*w1^2) + (2*N*v1^4)/(3*w1^2) - 
     (2*N*v1^4)/(mv1p1*w1^2) + (2*N*v1^5)/(3*mv1p1*w1^2) - 7/(2*N*w1) + 
     (85*N)/(4*w1) - (22*N)/(mv1p1^2*w1) + (5*v1)/(2*N*w1) - 
     (67*N*v1)/(3*w1) + (66*N*v1)/(mv1p1^2*w1) - v1^2/(N*w1) - 
     (121*N*v1^2)/(12*w1) - (341*N*v1^2)/(6*mv1p1^2*w1) + (5*N*v1^3)/(3*w1) + 
     (4*N*v1^3)/(mv1p1^2*w1) + (67*N*v1^4)/(6*mv1p1^2*w1) - 
     (5*N*v1^5)/(3*mv1p1^2*w1))*PolyLog[2, v1] + 
   Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - ((44*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) + ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((10*I)*N)/w1)*Log[mu1p1]*PolyLog[2, v1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + (2*mv1p1)/(N*w1^2) + 
     (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*Log[mu1p1]^2*
    PolyLog[2, v1] + ((13*N)/w1^2 - (13*mv1p1*N)/w1^2 - (26*N*v1)/w1^2 + 
     (13*mv1p1*N*v1)/w1^2 + (14*N*v1^2)/w1^2 - (mv1p1*N*v1^2)/w1^2 - 
     (3*N*v1^3)/w1^2 + (2*mv1p1*N*v1^3)/w1^2 + (2*N*v1^4)/w1^2)*Log[mv1p1]*
    PolyLog[2, v1] + ((6*mv1p1^2)/(N*w1^3) + (31*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (30*mv1p1*N)/w1^2 + 4/(N*w1) + (6*N)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, v1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((13*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((12*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((3*I)*N)/w1)*Log[u1]*
    PolyLog[2, v1] + ((-4*N)/3 + (2*N)/(3*u1) + (2*N*v1)/3 - (4*N*v1^2)/3 - 
     (5*mv1p1^2*N)/(6*w1^3) + (2*mv1p1^2*Nf)/(3*w1^3) - 
     (2*mv1p1^2*N*v1^3)/(3*w1^3) - 3/(N*w1^2) + (46*N)/(3*w1^2) - 
     (13*mv1p1*N)/w1^2 - (2*mv1p1*Nf)/(3*w1^2) + (3*v1)/(N*w1^2) - 
     (79*N*v1)/(3*w1^2) + (13*mv1p1*N*v1)/w1^2 + (11*N*v1^2)/w1^2 - 
     (mv1p1*N*v1^2)/w1^2 + (2*mv1p1*N*v1^3)/w1^2 + 3/(2*N*w1) - 
     (2*N)/(3*w1) + Nf/(3*w1) - (N*v1)/w1 + (N*v1^2)/w1 - (2*N*v1^3)/w1)*
    Log[u1]*PolyLog[2, v1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((11*I)*mv1p1^2*N)/w1^3 - ((12*I)*mv1p1*N)/w1^2 + ((3*I)*N)/w1)*Log[v1]*
    PolyLog[2, v1] + ((-4*N)/3 + (4*N)/(3*u1) - (4*N)/(3*mv1p1^3*u1) + 
     (2*N*v1)/3 + (3*N*v1)/(mv1p1^3*u1) - (4*N*v1^2)/3 - 
     (3*N*v1^2)/(mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1*w1^3) + (10*mv1p1^2*N)/w1^3 - (2*mv1p1^2*Nf)/w1^3 + 
     (6*N*v1)/(mv1p1*w1^3) - (6*N*v1^2)/(mv1p1*w1^3) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (2*mv1p1^2*N*v1^3)/(3*w1^3) + 4/(N*w1^2) + 
     N/w1^2 + (13*N)/(mv1p1^2*w1^2) + (2*mv1p1*Nf)/w1^2 - (4*v1)/(N*w1^2) + 
     (14*N*v1)/w1^2 - (52*N*v1)/(mv1p1^2*w1^2) - (16*N*v1^2)/w1^2 + 
     (77*N*v1^2)/(mv1p1^2*w1^2) + (3*N*v1^3)/w1^2 - 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) - (2*N*v1^4)/w1^2 + 
     (13*N*v1^4)/(mv1p1^2*w1^2) + 2/(N*w1) - N/(2*w1) - 
     (15*N)/(2*mv1p1^3*w1) - Nf/w1 + (41*N*v1)/(2*mv1p1^3*w1) - 
     (11*N*v1^2)/(2*w1) - (12*N*v1^2)/(mv1p1^3*w1) - (2*N*v1^3)/w1 - 
     (47*N*v1^3)/(3*mv1p1^3*w1) + (41*N*v1^4)/(2*mv1p1^3*w1) - 
     (13*N*v1^5)/(2*mv1p1^3*w1))*Log[v1]*PolyLog[2, v1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, v1] + ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - 
     (10*mv1p1*N)/w1^2 + (2*N)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, v1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (10*mv1p1*N)/w1^2 - 2/(N*w1) - (2*N)/w1)*Log[u1]*Log[v1]*
    PolyLog[2, v1] + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*
    Log[v1]^2*PolyLog[2, v1] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((13*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((12*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((3*I)*N)/w1)*Log[w1]*
    PolyLog[2, v1] + ((4*N)/3 - (2*N)/(3*u1) - (2*N*v1)/3 + (4*N*v1^2)/3 - 
     (2*mv1p1^2*N)/w1^3 + (2*mv1p1^2*Nf)/(3*w1^3) + 
     (2*mv1p1^2*N*v1^3)/(3*w1^3) - 2/(N*w1^2) - (22*N)/w1^2 + 
     (13*mv1p1*N)/w1^2 - (2*mv1p1*Nf)/(3*w1^2) + (2*v1)/(N*w1^2) + 
     (33*N*v1)/w1^2 - (13*mv1p1*N*v1)/w1^2 - (11*N*v1^2)/w1^2 + 
     (mv1p1*N*v1^2)/w1^2 - (2*mv1p1*N*v1^3)/w1^2 - 1/(N*w1) + (7*N)/(2*w1) + 
     Nf/(3*w1) + (N*v1)/w1 - (N*v1^2)/w1 + (2*N*v1^3)/w1)*Log[w1]*
    PolyLog[2, v1] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    Log[w1]*PolyLog[2, v1] + ((-6*mv1p1^2)/(N*w1^3) - (31*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (30*mv1p1*N)/w1^2 - 4/(N*w1) - (6*N)/w1)*Log[mv1p1]*
    Log[w1]*PolyLog[2, v1] + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[u1]*
    Log[w1]*PolyLog[2, v1] + ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - 
     (10*mv1p1*N)/w1^2 + (2*N)/w1)*PolyLog[2, u1]*PolyLog[2, v1] + 
   ((5*mv1p1^2*N)/(2*w1^3) + 1/(N*w1^2) - (3*mv1p1*N)/w1^2 - v1/(N*w1^2) - 
     1/(2*N*w1))*PolyLog[2, v1]^2 + 
   Pi^2*(-(mv1p1^2/(N*w1^3)) - (43*mv1p1^2*N)/(6*w1^3) + (2*mv1p1)/(N*w1^2) + 
     (20*mv1p1*N)/(3*w1^2) - 1/(N*w1) - (11*N)/(6*w1))*PolyLog[2, -(v1/u1)] + 
   (3/N - (31*N)/4 + u1/N + (23*N*u1)/4 + v1/N + (2*v1)/(mw1p1*N) + 
     (21*N*v1)/4 + (10*N*v1)/mw1p1 + N*u1*v1 - (3*v1^2)/(2*mw1p1*N) - 
     N*v1^2 + (N*v1^2)/(2*mw1p1^2) - (25*N*v1^2)/(2*mw1p1) + 
     (2*mv1p1^2)/(N*w1^3) + (37*N)/(2*w1^3) - (37*N*v1)/w1^3 + 
     (39*N*v1^2)/(2*w1^3) - (N*v1^3)/w1^3 + (2*N*v1^4)/(3*w1^3) - 
     (11*N)/w1^2 + (mv1p1*v1)/(2*N*w1^2) + (91*N*v1)/(6*w1^2) - 
     (29*N*v1^2)/(6*w1^2) + (8*N*v1^3)/(3*w1^2) - (2*N*v1^4)/(3*w1^2) - 
     11/(2*N*w1) - (33*N)/(4*w1) + (11*v1)/(2*N*w1) + (58*N*v1)/(3*w1) - 
     (3*v1^2)/(2*N*w1) - (107*N*v1^2)/(12*w1) - (5*N*v1^3)/(3*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((((-4*I)/3)*N)/(mv1p1^3*u1) + 
     (I*v1)/(mw1p1*N) - ((2*I)*N*v1)/mw1p1 + ((3*I)*N*v1)/(mv1p1^3*u1) - 
     ((I/2)*v1^2)/(mw1p1^2*N) + ((I/2)*v1^2)/(mw1p1*N) - (I*N*v1^2)/mw1p1^2 + 
     ((4*I)*N*v1^2)/mw1p1 - ((3*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((2*I)/3)*N*v1^3)/(mv1p1^3*u1) + (((3*I)/2)*N)/(mv1p1*w1^3) + 
     (((20*I)/3)*mv1p1^2*N)/w1^3 - (((2*I)/3)*mv1p1^2*Nf)/w1^3 - 
     (((9*I)/2)*N*v1)/(mv1p1*w1^3) + (((9*I)/2)*N*v1^2)/(mv1p1*w1^3) - 
     (((13*I)/6)*N*v1^3)/(mv1p1*w1^3) - (((2*I)/3)*mv1p1^2*N*v1^3)/w1^3 - 
     (3*I)/(N*w1^2) - (((31*I)/3)*N)/w1^2 + (((11*I)/3)*N)/(mv1p1^2*w1^2) + 
     (((2*I)/3)*mv1p1*Nf)/w1^2 + (I*v1)/(N*w1^2) + (((19*I)/3)*N*v1)/w1^2 - 
     ((18*I)*N*v1)/(mv1p1^2*w1^2) + ((2*I)*v1^2)/(N*w1^2) + 
     ((3*I)*N*v1^2)/w1^2 + ((31*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     ((3*I)*N*v1^3)/w1^2 - (((73*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((2*I)*N*v1^4)/w1^2 + ((7*I)*N*v1^4)/(mv1p1^2*w1^2) + ((3*I)/2)/(N*w1) + 
     (((25*I)/6)*N)/w1 - (((7*I)/3)*N)/(mv1p1^3*w1) - ((I/3)*Nf)/w1 + 
     ((2*I)*v1)/(N*w1) + ((4*I)*N*v1)/(mv1p1^3*w1) + (I*v1^2)/(N*w1) + 
     (((5*I)/2)*N*v1^2)/w1 + ((5*I)*N*v1^2)/(mv1p1^3*w1) - 
     ((2*I)*N*v1^3)/w1 - (((58*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     ((17*I)*N*v1^4)/(mv1p1^3*w1) - ((5*I)*N*v1^5)/(mv1p1^3*w1))*
    PolyLog[2, -(v1/u1)] + Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - 
     ((44*I)*mv1p1^2*N)/w1^3 + ((8*I)*mv1p1)/(N*w1^2) + 
     ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - ((10*I)*N)/w1)*Log[mu1p1]*
    PolyLog[2, -(v1/u1)] + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*
    Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   ((6*mv1p1^2)/(N*w1^3) + (31*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (32*mv1p1*N)/w1^2 + 2/(N*w1) + (7*N)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((13*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((12*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((3*I)*N)/w1)*Log[u1]*
    PolyLog[2, -(v1/u1)] + ((-2*N)/3 + (N*v1)/3 - (2*N*v1^2)/3 + 
     (N*v1^2)/mw1p1^2 - (N*v1^2)/mw1p1 - (5*mv1p1^2*N)/(6*w1^3) + 
     (2*mv1p1^2*Nf)/(3*w1^3) - (2*mv1p1^2*N*v1^3)/(3*w1^3) - 
     (5*mv1p1)/(N*w1^2) - (26*N)/(3*w1^2) - (2*mv1p1*Nf)/(3*w1^2) + 
     (32*N*v1)/(3*w1^2) - (3*N*v1^2)/w1^2 + (3*N*v1^3)/w1^2 - 
     (2*N*v1^4)/w1^2 + 9/(2*N*w1) + (23*N)/(6*w1) + Nf/(3*w1) - (N*v1)/w1 + 
     (N*v1^2)/w1 - (2*N*v1^3)/w1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   ((-6*mv1p1^2)/(N*w1^3) - (31*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (32*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(v1/u1)] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((11*I)*mv1p1^2*N)/w1^3 - ((12*I)*mv1p1*N)/w1^2 + ((3*I)*N)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-2*N)/3 + (2*N)/(3*u1) + (2*v1)/(mw1p1^3*N) - 
     (3*v1)/(mw1p1*N) + (N*v1)/3 + (9*N*v1)/mw1p1^3 - (10*N*v1)/mw1p1^2 + 
     (3*N*v1)/mw1p1 - (3*v1^2)/(mw1p1^4*N) + (3*v1^2)/(mw1p1^3*N) - 
     v1^2/(2*mw1p1^2*N) + v1^2/(2*mw1p1*N) - (2*N*v1^2)/3 - 
     (27*N*v1^2)/(2*mw1p1^4) + (27*N*v1^2)/(2*mw1p1^3) - 
     (7*N*v1^2)/(2*mw1p1^2) + (N*v1^2)/(2*mw1p1) + (8*mv1p1^2*N)/w1^3 - 
     (2*mv1p1^2*Nf)/w1^3 + 4/(N*w1^2) + (14*N)/w1^2 + (2*mv1p1*Nf)/w1^2 - 
     (4*v1)/(N*w1^2) - (12*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + 2/(N*w1) - 
     (8*N)/w1 - Nf/w1 - (4*v1)/(N*w1) + (2*N*v1)/w1 - (N*v1^2)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - (10*mv1p1*N)/w1^2 + (2*N)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (10*mv1p1*N)/w1^2 - 2/(N*w1) - (2*N)/w1)*Log[u1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) + (11*mv1p1*N)/w1^2 - 1/(N*w1) - (5*N)/(2*w1))*
    Log[v1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((13*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((12*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((3*I)*N)/w1)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((2*N)/3 - (4*N)/(3*mv1p1^3*u1) + v1/(mw1p1*N) - (N*v1)/3 - 
     (2*N*v1)/mw1p1 + (3*N*v1)/(mv1p1^3*u1) - v1^2/(2*mw1p1^2*N) + 
     v1^2/(2*mw1p1*N) + (2*N*v1^2)/3 - (2*N*v1^2)/mw1p1^2 + 
     (5*N*v1^2)/mw1p1 - (3*N*v1^2)/(mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1*w1^3) + (2*mv1p1^2*Nf)/(3*w1^3) + (6*N*v1)/(mv1p1*w1^3) - 
     (6*N*v1^2)/(mv1p1*w1^3) + (4*N*v1^3)/(3*mv1p1*w1^3) + 
     (2*mv1p1^2)/(N*w1^2) + (13*N)/(mv1p1^2*w1^2) - (2*mv1p1*Nf)/(3*w1^2) - 
     (52*N*v1)/(mv1p1^2*w1^2) + (77*N*v1^2)/(mv1p1^2*w1^2) - 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) + (13*N*v1^4)/(mv1p1^2*w1^2) - 3/(N*w1) - 
     (15*N)/(2*mv1p1^3*w1) + Nf/(3*w1) + (2*v1)/(N*w1) + 
     (41*N*v1)/(2*mv1p1^3*w1) + v1^2/(N*w1) - (12*N*v1^2)/(mv1p1^3*w1) - 
     (47*N*v1^3)/(3*mv1p1^3*w1) + (41*N*v1^4)/(2*mv1p1^3*w1) - 
     (13*N*v1^5)/(2*mv1p1^3*w1))*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + ((-6*mv1p1^2)/(N*w1^3) - (31*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (32*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*Log[mw1p1]*
    Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((6*mv1p1^2)/(N*w1^3) + (35*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (36*mv1p1*N)/w1^2 + 2/(N*w1) + (9*N)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + ((-2*mv1p1^2)/(N*w1^3) - (9*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (8*mv1p1*N)/w1^2 - 2/(N*w1) - N/w1)*PolyLog[2, u1]*
    PolyLog[2, -(v1/u1)] + ((-2*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + 
     (6*mv1p1)/(N*w1^2) + (2*mv1p1*N)/w1^2 - 3/(N*w1) - N/w1)*PolyLog[2, v1]*
    PolyLog[2, -(v1/u1)] + ((-2*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/(2*w1^3) + 
     (3*mv1p1)/(N*w1^2) + (6*mv1p1*N)/w1^2 - 3/(2*N*w1) - (3*N)/(2*w1))*
    PolyLog[2, -(v1/u1)]^2 + Pi^2*((-2*mv1p1^2*N)/w1^3 - 4/(3*N*w1^2) + 
     (8*mv1p1*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 2/(3*N*w1) - (4*N)/(3*w1))*
    PolyLog[2, w1] + Pi*(((-2*I)/3)*N + (((4*I)/3)*N)/(mv1p1^3*u1) - 
     ((2*I)*v1)/(mw1p1*N) + (I/3)*N*v1 + ((4*I)*N*v1)/mw1p1 - 
     ((3*I)*N*v1)/(mv1p1^3*u1) - ((2*I)/3)*N*v1^2 - ((6*I)*N*v1^2)/mw1p1 + 
     ((3*I)*N*v1^2)/(mv1p1^3*u1) - (((2*I)/3)*N*v1^3)/(mv1p1^3*u1) + 
     ((2*I)*N)/(mv1p1*w1^3) + (((7*I)/3)*mv1p1^2*N)/w1^3 - 
     ((6*I)*N*v1)/(mv1p1*w1^3) + ((6*I)*N*v1^2)/(mv1p1*w1^3) - 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - (4*I)/(N*w1^2) - (((40*I)/3)*N)/w1^2 - 
     ((13*I)*N)/(mv1p1^2*w1^2) + ((5*I)*v1)/(N*w1^2) + 
     (((43*I)/3)*N*v1)/w1^2 + ((52*I)*N*v1)/(mv1p1^2*w1^2) - 
     (I*v1^2)/(N*w1^2) - (I*N*v1^2)/w1^2 - ((77*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((155*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - ((13*I)*N*v1^4)/(mv1p1^2*w1^2) + 
     (6*I)/(N*w1) + (((11*I)/3)*N)/w1 + (((15*I)/2)*N)/(mv1p1^3*w1) - 
     ((3*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1 - (((41*I)/2)*N*v1)/(mv1p1^3*w1) - 
     ((I/2)*v1^2)/(N*w1) - ((2*I)*N*v1^2)/w1 + ((12*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((47*I)/3)*N*v1^3)/(mv1p1^3*w1) - (((41*I)/2)*N*v1^4)/(mv1p1^3*w1) + 
     (((13*I)/2)*N*v1^5)/(mv1p1^3*w1))*PolyLog[2, w1] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((9*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((8*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + (I*N)/w1)*
    Log[mw1p1]*PolyLog[2, w1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - 
     ((9*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1)/(N*w1^2) + ((8*I)*mv1p1*N)/w1^2 - 
     (2*I)/(N*w1) - (I*N)/w1)*Log[u1]*PolyLog[2, w1] + 
   ((-2*N)/3 + (4*N)/(3*mv1p1^3*u1) - (2*v1)/(mw1p1*N) + (N*v1)/3 + 
     (4*N*v1)/mw1p1 - (3*N*v1)/(mv1p1^3*u1) - (2*N*v1^2)/3 - 
     (6*N*v1^2)/mw1p1 + (3*N*v1^2)/(mv1p1^3*u1) - (2*N*v1^3)/(3*mv1p1^3*u1) + 
     (2*N)/(mv1p1*w1^3) + (7*mv1p1^2*N)/(3*w1^3) - (6*N*v1)/(mv1p1*w1^3) + 
     (6*N*v1^2)/(mv1p1*w1^3) - (4*N*v1^3)/(3*mv1p1*w1^3) - 4/(N*w1^2) - 
     (40*N)/(3*w1^2) - (13*N)/(mv1p1^2*w1^2) + (5*v1)/(N*w1^2) + 
     (43*N*v1)/(3*w1^2) + (52*N*v1)/(mv1p1^2*w1^2) - v1^2/(N*w1^2) - 
     (N*v1^2)/w1^2 - (77*N*v1^2)/(mv1p1^2*w1^2) + 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) - (13*N*v1^4)/(mv1p1^2*w1^2) + 6/(N*w1) + 
     (11*N)/(3*w1) + (15*N)/(2*mv1p1^3*w1) - (3*v1)/(N*w1) + (2*N*v1)/w1 - 
     (41*N*v1)/(2*mv1p1^3*w1) - v1^2/(2*N*w1) - (2*N*v1^2)/w1 + 
     (12*N*v1^2)/(mv1p1^3*w1) + (47*N*v1^3)/(3*mv1p1^3*w1) - 
     (41*N*v1^4)/(2*mv1p1^3*w1) + (13*N*v1^5)/(2*mv1p1^3*w1))*Log[u1]*
    PolyLog[2, w1] + ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (8*mv1p1*N)/w1^2 + 2/(N*w1) + N/w1)*Log[mw1p1]*
    Log[u1]*PolyLog[2, w1] + ((-2*mv1p1^2)/(N*w1^3) - (11*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (10*mv1p1*N)/w1^2 - 2/(N*w1) - (2*N)/w1)*Log[u1]^2*
    PolyLog[2, w1] + ((-2*N)/3 + (2*N)/(3*u1) - (4*N)/(3*mv1p1^3*u1) + 
     (2*v1)/(mw1p1^3*N) - v1/(mw1p1*N) + (N*v1)/3 + (9*N*v1)/mw1p1^3 - 
     (10*N*v1)/mw1p1^2 - (N*v1)/mw1p1 + (3*N*v1)/(mv1p1^3*u1) - 
     (3*v1^2)/(mw1p1^4*N) + (3*v1^2)/(mw1p1^3*N) - (3*v1^2)/(2*mw1p1^2*N) + 
     (3*v1^2)/(2*mw1p1*N) - (2*N*v1^2)/3 - (27*N*v1^2)/(2*mw1p1^4) + 
     (27*N*v1^2)/(2*mw1p1^3) - (13*N*v1^2)/(2*mw1p1^2) + 
     (19*N*v1^2)/(2*mw1p1) - (3*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(3*mv1p1^3*u1) - (2*N)/(mv1p1*w1^3) + (2*mv1p1^2*N)/w1^3 + 
     (6*N*v1)/(mv1p1*w1^3) - (6*N*v1^2)/(mv1p1*w1^3) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (2*mv1p1^2*N*v1^3)/(3*w1^3) + 8/(N*w1^2) + 
     (31*N)/w1^2 + (13*N)/(mv1p1^2*w1^2) - (12*v1)/(N*w1^2) - 
     (40*N*v1)/w1^2 - (52*N*v1)/(mv1p1^2*w1^2) + (4*v1^2)/(N*w1^2) + 
     (8*N*v1^2)/w1^2 + (77*N*v1^2)/(mv1p1^2*w1^2) + (3*N*v1^3)/w1^2 - 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) - (2*N*v1^4)/w1^2 + 
     (13*N*v1^4)/(mv1p1^2*w1^2) - 4/(N*w1) - (29*N)/(2*w1) - 
     (15*N)/(2*mv1p1^3*w1) + (41*N*v1)/(2*mv1p1^3*w1) + (2*v1^2)/(N*w1) + 
     (13*N*v1^2)/(2*w1) - (12*N*v1^2)/(mv1p1^3*w1) - (2*N*v1^3)/w1 - 
     (47*N*v1^3)/(3*mv1p1^3*w1) + (41*N*v1^4)/(2*mv1p1^3*w1) - 
     (13*N*v1^5)/(2*mv1p1^3*w1))*Log[v1]*PolyLog[2, w1] + 
   ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - (10*mv1p1*N)/w1^2 + (2*N)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, w1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (9*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (8*mv1p1*N)/w1^2 - 2/(N*w1) - N/w1)*Log[mw1p1]*Log[v1]*PolyLog[2, w1] + 
   ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (8*mv1p1*N)/w1^2 + 2/(N*w1) + N/w1)*Log[u1]*Log[v1]*PolyLog[2, w1] + 
   Pi*(((4*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1*N)/w1^2 + ((2*I)*N)/w1)*Log[w1]*
    PolyLog[2, w1] + ((4*mv1p1^2*N)/w1^3 - (4*mv1p1*N)/w1^2 + (2*N)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, w1] + 
   ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - (10*mv1p1*N)/w1^2 + (2*N)/w1)*
    PolyLog[2, v1]*PolyLog[2, w1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (9*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (8*mv1p1*N)/w1^2 - 2/(N*w1) - N/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, w1] + (-3/N + 1/(2*mw1p1^2*N) + 3/(2*mw1p1*N) + (31*N)/4 + 
     (9*N)/(4*mw1p1^2) - (13*N)/(4*mw1p1) + mv1p1/(2*N*u1^2) + 
     (7*mv1p1*N)/(2*u1^2) + 3/(2*N*u1) - (9*N)/(2*mv1p1^2*u1) - u1/N - 
     (23*N*u1)/4 - v1/N - (3*v1)/(mw1p1^3*N) + (5*v1)/(mw1p1^2*N) - 
     v1/(2*mw1p1*N) - (21*N*v1)/4 - (27*N*v1)/(2*mw1p1^3) + 
     (45*N*v1)/(2*mw1p1^2) - (12*N*v1)/mw1p1 + (25*N*v1)/(3*mv1p1^2*u1) - 
     N*u1*v1 - (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) - 
     v1^2/(mw1p1*N) + N*v1^2 - (27*N*v1^2)/(2*mw1p1^3) + 
     (27*N*v1^2)/(4*mw1p1^2) - (17*N*v1^2)/(4*mw1p1) - 
     (9*N*v1^2)/(2*mv1p1^2*u1) + (4*mv1p1*v1)/(N*w1^2) + 
     (22*N*v1)/(mv1p1*w1^2) - (44*N*v1^2)/(mv1p1*w1^2) + 
     (20*N*v1^3)/(mv1p1*w1^2) + (2*N*v1^4)/(mv1p1*w1^2) - 
     (2*N*v1^5)/(3*mv1p1*w1^2) + 4/(N*w1) + (22*N)/(mv1p1^2*w1) - 
     (4*v1)/(N*w1) - (66*N*v1)/(mv1p1^2*w1) - v1^2/(N*w1) + 
     (341*N*v1^2)/(6*mv1p1^2*w1) - (4*N*v1^3)/(mv1p1^2*w1) - 
     (67*N*v1^4)/(6*mv1p1^2*w1) + (5*N*v1^5)/(3*mv1p1^2*w1))*
    PolyLog[2, -(w1/v1)] + Pi*((((2*I)/3)*N)/u1 + 
     (((2*I)/3)*N)/(mv1p1^3*u1) - ((2*I)*v1)/(mw1p1^3*N) + (I*v1)/(mw1p1*N) - 
     ((9*I)*N*v1)/mw1p1^3 + ((10*I)*N*v1)/mw1p1^2 + (I*N*v1)/mw1p1 - 
     (I*N*v1)/(mv1p1^3*u1) + ((3*I)*v1^2)/(mw1p1^4*N) - 
     ((3*I)*v1^2)/(mw1p1^3*N) + (((3*I)/2)*v1^2)/(mw1p1^2*N) - 
     (((3*I)/2)*v1^2)/(mw1p1*N) + (((27*I)/2)*N*v1^2)/mw1p1^4 - 
     (((27*I)/2)*N*v1^2)/mw1p1^3 + (((13*I)/2)*N*v1^2)/mw1p1^2 - 
     (((19*I)/2)*N*v1^2)/mw1p1 + (I*N*v1^2)/(mv1p1^3*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - ((2*I)*N*v1^4)/(mv1p1*w1^3) + 
     ((2*I)*N*v1^5)/(mv1p1*w1^3) - (((2*I)/3)*N*v1^6)/(mv1p1*w1^3) + 
     ((4*I)*mv1p1*v1)/(N*w1^2) + ((22*I)*mv1p1*N*v1)/w1^2 + 
     ((2*I)*N*v1^2)/(mv1p1^2*w1^2) - (((16*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((9*I)*N*v1^4)/(mv1p1^2*w1^2) - ((7*I)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((2*I)*N*v1^6)/(mv1p1^2*w1^2) + ((2*I)*N*v1)/(mv1p1^3*w1) - 
     ((2*I)*v1^2)/(N*w1) - ((11*I)*N*v1^2)/w1 - ((6*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((35*I)/3)*N*v1^3)/(mv1p1^3*w1) - ((13*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1) - ((2*I)*N*v1^6)/(mv1p1^3*w1))*
    PolyLog[2, -(w1/v1)] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, -(w1/v1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(w1/v1)] + ((2*N)/3 + (2*N)/(3*mv1p1^3*u1) - (N*v1)/3 - 
     (N*v1)/(mv1p1^3*u1) + (2*N*v1^2)/3 + (N*v1^2)/(mv1p1^3*u1) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (2*N*v1^4)/(mv1p1*w1^3) + 
     (2*N*v1^5)/(mv1p1*w1^3) - (2*N*v1^6)/(3*mv1p1*w1^3) + 
     (2*N*v1^2)/(mv1p1^2*w1^2) - (16*N*v1^3)/(3*mv1p1^2*w1^2) + 
     (9*N*v1^4)/(mv1p1^2*w1^2) - (7*N*v1^5)/(mv1p1^2*w1^2) + 
     (2*N*v1^6)/(mv1p1^2*w1^2) + (2*N*v1)/(mv1p1^3*w1) - 
     (6*N*v1^2)/(mv1p1^3*w1) + (35*N*v1^3)/(3*mv1p1^3*w1) - 
     (13*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*Log[u1]*PolyLog[2, -(w1/v1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(w1/v1)] + ((2*N)/3 - (2*N)/(3*u1) + (2*v1)/(mw1p1^3*N) - 
     v1/(mw1p1*N) - (N*v1)/3 + (9*N*v1)/mw1p1^3 - (10*N*v1)/mw1p1^2 - 
     (N*v1)/mw1p1 - (3*v1^2)/(mw1p1^4*N) + (3*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(2*mw1p1^2*N) + (3*v1^2)/(2*mw1p1*N) + (2*N*v1^2)/3 - 
     (27*N*v1^2)/(2*mw1p1^4) + (27*N*v1^2)/(2*mw1p1^3) - 
     (13*N*v1^2)/(2*mw1p1^2) + (19*N*v1^2)/(2*mw1p1) - 
     (4*mv1p1*v1)/(N*w1^2) - (22*mv1p1*N*v1)/w1^2 + (2*v1^2)/(N*w1) + 
     (11*N*v1^2)/w1)*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-2*N)/3 + (2*N)/(3*u1) - (2*v1)/(mw1p1^3*N) + v1/(mw1p1*N) + (N*v1)/3 - 
     (9*N*v1)/mw1p1^3 + (10*N*v1)/mw1p1^2 + (N*v1)/mw1p1 + 
     (3*v1^2)/(mw1p1^4*N) - (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) - 
     (3*v1^2)/(2*mw1p1*N) - (2*N*v1^2)/3 + (27*N*v1^2)/(2*mw1p1^4) - 
     (27*N*v1^2)/(2*mw1p1^3) + (13*N*v1^2)/(2*mw1p1^2) - 
     (19*N*v1^2)/(2*mw1p1) + (4*mv1p1*v1)/(N*w1^2) + (22*mv1p1*N*v1)/w1^2 - 
     (2*v1^2)/(N*w1) - (11*N*v1^2)/w1)*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mv1p1]*Log[w1]*
    PolyLog[2, -(w1/v1)] + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mw1p1]*
    Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, -(w1/v1)] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*
    PolyLog[2, v1]*PolyLog[2, -(w1/v1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, -(w1/v1)] + Pi^2*(mv1p1^2/(3*N*w1^3) + 
     (3*mv1p1^2*N)/(2*w1^3) - (2*mv1p1)/(3*N*w1^2) - (4*mv1p1*N)/(3*w1^2) + 
     1/(3*N*w1) + N/(6*w1))*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((22*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((5*I)*N)/w1)*Log[mu1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((13*I)*mv1p1^2*N)/w1^3 + 
     ((6*I)*mv1p1)/(N*w1^2) + ((12*I)*mv1p1*N)/w1^2 - (3*I)/(N*w1) - 
     ((3*I)*N)/w1)*Log[mw1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (12*mv1p1*N)/w1^2 - 3/(N*w1) - (3*N)/w1)*Log[mw1p1]*Log[u1]*
    PolyLog[2, -((v1*w1)/u1)] + ((2*mv1p1^2)/(N*w1^3) + 
     (13*mv1p1^2*N)/(2*w1^3) - (3*mv1p1)/(N*w1^2) - (6*mv1p1*N)/w1^2 + 
     3/(2*N*w1) + (3*N)/(2*w1))*Log[u1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - ((11*I)*mv1p1^2*N)/w1^3 + 
     ((12*I)*mv1p1*N)/w1^2 - ((3*I)*N)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((4*N)/3 - (2*N)/(3*u1) - 
     (2*v1)/(mw1p1^3*N) + (3*v1)/(mw1p1*N) - (2*N*v1)/3 - (9*N*v1)/mw1p1^3 + 
     (10*N*v1)/mw1p1^2 - (3*N*v1)/mw1p1 + (3*v1^2)/(mw1p1^4*N) - 
     (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) - (3*v1^2)/(2*mw1p1*N) + 
     (4*N*v1^2)/3 + (27*N*v1^2)/(2*mw1p1^4) - (27*N*v1^2)/(2*mw1p1^3) + 
     (13*N*v1^2)/(2*mw1p1^2) - (7*N*v1^2)/(2*mw1p1) - 
     (13*mv1p1^2*N)/(3*w1^3) + (2*mv1p1^2*N*v1^3)/(3*w1^3) - 4/(N*w1^2) - 
     (53*N)/(3*w1^2) + (7*v1)/(N*w1^2) + (77*N*v1)/(3*w1^2) - 
     (3*v1^2)/(N*w1^2) - (7*N*v1^2)/w1^2 - (3*N*v1^3)/w1^2 + 
     (2*N*v1^4)/w1^2 - 2/(N*w1) + (65*N)/(6*w1) + (3*v1)/(N*w1) - 
     (2*N*v1)/w1 - (3*v1^2)/(2*N*w1) - (9*N*v1^2)/(2*w1) + (2*N*v1^3)/w1)*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((2*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - 
     (2*mv1p1)/(N*w1^2) - (4*mv1p1*N)/w1^2 + 1/(N*w1) + (2*N)/w1)*Log[mv1p1]*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/w1^3 - (6*mv1p1)/(N*w1^2) - 
     (12*mv1p1*N)/w1^2 + 3/(N*w1) + (3*N)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((-2*mv1p1^2)/(N*w1^3) + (2*mv1p1^2*N)/w1^3 + 
     (2*mv1p1)/(N*w1^2) - (2*mv1p1*N)/w1^2 - 1/(N*w1) + N/w1)*Log[u1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - 
     (2*mv1p1)/(N*w1^2) - (9*mv1p1*N)/w1^2 + 1/(N*w1) + (3*N)/(2*w1))*
    Log[v1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -((v1*w1)/u1)] + ((-4*mv1p1^2)/(N*w1^3) - 
     (26*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + (26*mv1p1*N)/w1^2 - 
     2/(N*w1) - (7*N)/w1)*Log[v1]*Log[w1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((2*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - (2*mv1p1)/(N*w1^2) - 
     (4*mv1p1*N)/w1^2 + 1/(N*w1) + (2*N)/w1)*PolyLog[2, v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((4*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/w1^3 - 
     (6*mv1p1)/(N*w1^2) - (12*mv1p1*N)/w1^2 + 3/(N*w1) + (3*N)/w1)*
    PolyLog[2, -(v1/u1)]*PolyLog[2, -((v1*w1)/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*PolyLog[2, -(w1/v1)]*
    PolyLog[2, -((v1*w1)/u1)] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((22*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - 
     ((20*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + ((4*I)*N)/w1)*PolyLog[3, mv1p1] + 
   ((-2*N)/(3*u1) + (3*mv1p1^2*N)/(2*w1^3) - (2*mv1p1^2*N*v1^3)/(3*w1^3) - 
     (5*mv1p1)/(N*w1^2) - (5*N)/(3*w1^2) - (13*mv1p1*N)/w1^2 - 
     (40*N*v1)/(3*w1^2) + (13*mv1p1*N*v1)/w1^2 + (15*N*v1^2)/w1^2 - 
     (mv1p1*N*v1^2)/w1^2 + (2*mv1p1*N*v1^3)/w1^2 + 1/(2*N*w1) + 
     (47*N)/(6*w1) - (N*v1)/w1 + (3*N*v1^2)/w1 - (2*N*v1^3)/w1)*
    PolyLog[3, mv1p1] + ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (8*mv1p1*N)/w1^2 + 2/(N*w1) + N/w1)*Log[mu1p1]*
    PolyLog[3, mv1p1] + ((2*mv1p1^2)/(N*w1^3) + (11*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (10*mv1p1*N)/w1^2 + 2/(N*w1) + (2*N)/w1)*Log[u1]*
    PolyLog[3, mv1p1] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (20*mv1p1*N)/w1^2 - 4/(N*w1) - (4*N)/w1)*Log[v1]*
    PolyLog[3, mv1p1] + ((2*mv1p1^2*N)/w1^3 - (2*mv1p1*N)/w1^2 + N/w1)*
    Log[w1]*PolyLog[3, mv1p1] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - 
     ((4*I)*mv1p1^2*N)/w1^3 - (2*I)/(N*w1^2) + ((6*I)*mv1p1*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + I/(N*w1) - ((3*I)*N)/w1)*PolyLog[3, mw1p1] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   ((2*mv1p1^2)/(N*w1^3) + (18*mv1p1^2*N)/w1^3 - (6*mv1p1)/(N*w1^2) - 
     (16*mv1p1*N)/w1^2 + 3/(N*w1) + (2*N)/w1)*Log[u1]*PolyLog[3, mw1p1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (9*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (8*mv1p1*N)/w1^2 - 2/(N*w1) - N/w1)*Log[v1]*PolyLog[3, mw1p1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[w1]*PolyLog[3, mw1p1] + 
   ((-2*N)/3 - (2*N)/(3*mv1p1^3*u1) + (2*v1)/(mw1p1^3*N) - v1/(mw1p1*N) + 
     (N*v1)/3 + (9*N*v1)/mw1p1^3 - (10*N*v1)/mw1p1^2 - (N*v1)/mw1p1 + 
     (N*v1)/(mv1p1^3*u1) - (3*v1^2)/(mw1p1^4*N) + (3*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(2*mw1p1^2*N) + (3*v1^2)/(2*mw1p1*N) - (2*N*v1^2)/3 - 
     (27*N*v1^2)/(2*mw1p1^4) + (27*N*v1^2)/(2*mw1p1^3) - 
     (13*N*v1^2)/(2*mw1p1^2) + (19*N*v1^2)/(2*mw1p1) - 
     (N*v1^2)/(mv1p1^3*u1) - (4*N*v1^3)/(3*mv1p1*w1^3) + 
     (2*N*v1^4)/(mv1p1*w1^3) - (2*N*v1^5)/(mv1p1*w1^3) + 
     (2*N*v1^6)/(3*mv1p1*w1^3) + 8/(N*w1^2) + (44*N)/w1^2 - 
     (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 + (4*v1^2)/(N*w1^2) + 
     (22*N*v1^2)/w1^2 - (2*N*v1^2)/(mv1p1^2*w1^2) + 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) - (9*N*v1^4)/(mv1p1^2*w1^2) + 
     (7*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(mv1p1^2*w1^2) - 4/(N*w1) - 
     (22*N)/w1 - (2*N*v1)/(mv1p1^3*w1) + (2*v1^2)/(N*w1) + (11*N*v1^2)/w1 + 
     (6*N*v1^2)/(mv1p1^3*w1) - (35*N*v1^3)/(3*mv1p1^3*w1) + 
     (13*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1) + 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, u1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (84*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (84*mv1p1*N)/w1^2 - 8/(N*w1) - (18*N)/w1)*Log[mu1p1]*PolyLog[3, u1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mv1p1]*PolyLog[3, u1] + 
   ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (66*mv1p1*N)/w1^2 - 6/(N*w1) - (15*N)/w1)*Log[mw1p1]*PolyLog[3, u1] + 
   ((12*mv1p1^2)/(N*w1^3) + (66*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - 
     (66*mv1p1*N)/w1^2 + 6/(N*w1) + (15*N)/w1)*Log[u1]*PolyLog[3, u1] + 
   ((16*mv1p1^2)/(N*w1^3) + (84*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (84*mv1p1*N)/w1^2 + 8/(N*w1) + (18*N)/w1)*Log[w1]*PolyLog[3, u1] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((11*I)*mv1p1^2*N)/w1^3 - 
     ((12*I)*mv1p1*N)/w1^2 + ((3*I)*N)/w1)*PolyLog[3, u1/mw1p1] + 
   ((2*N)/3 - (N*v1)/3 + (N*v1)/(mv1p1^3*u1) - v1^2/(mw1p1^2*N) + 
     v1^2/(mw1p1*N) + (2*N*v1^2)/3 - (8*N*v1^2)/mw1p1^2 + (8*N*v1^2)/mw1p1 - 
     (N*v1^2)/(mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1^3*u1) + 
     (3*N)/(2*mv1p1*w1^3) - (9*N*v1)/(2*mv1p1*w1^3) + 
     (9*N*v1^2)/(2*mv1p1*w1^3) - (5*N*v1^3)/(6*mv1p1*w1^3) + 5/(N*w1^2) + 
     (35*N)/(3*mv1p1^2*w1^2) - (8*v1)/(N*w1^2) - (55*N*v1)/(mv1p1^2*w1^2) + 
     (3*v1^2)/(N*w1^2) + (96*N*v1^2)/(mv1p1^2*w1^2) - 
     (72*N*v1^3)/(mv1p1^2*w1^2) + (20*N*v1^4)/(mv1p1^2*w1^2) - 9/(2*N*w1) - 
     (16*N)/(3*mv1p1^3*w1) + v1/(N*w1) + (18*N*v1)/(mv1p1^3*w1) + 
     (3*v1^2)/(2*N*w1) - (23*N*v1^2)/(2*mv1p1^3*w1) - 
     (33*N*v1^3)/(2*mv1p1^3*w1) + (49*N*v1^4)/(2*mv1p1^3*w1) - 
     (17*N*v1^5)/(2*mv1p1^3*w1))*PolyLog[3, u1/mw1p1] + 
   ((2*mv1p1^2)/(N*w1^3) + (9*mv1p1^2*N)/w1^3 - (10*mv1p1*N)/w1^2 + (2*N)/w1)*
    Log[mu1p1]*PolyLog[3, u1/mw1p1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (24*mv1p1*N)/w1^2 - 
     (6*N)/w1)*Log[v1]*PolyLog[3, u1/mw1p1] + 
   ((2*mv1p1^2*N)/w1^3 - (2*mv1p1*N)/w1^2 + N/w1)*Log[w1]*
    PolyLog[3, u1/mw1p1] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((13*I)*mv1p1^2*N)/w1^3 + ((6*I)*mv1p1)/(N*w1^2) + 
     ((12*I)*mv1p1*N)/w1^2 - (3*I)/(N*w1) - ((3*I)*N)/w1)*
    PolyLog[3, u1/(mv1p1*mw1p1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (12*mv1p1*N)/w1^2 - 3/(N*w1) - (3*N)/w1)*Log[u1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (26*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + 4/(N*w1) + (7*N)/w1)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + Pi*(((6*I)*mv1p1^2)/(N*w1^3) + 
     ((33*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - 
     ((32*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + ((7*I)*N)/w1)*PolyLog[3, v1] + 
   ((-4*N)/(3*u1) + (6*v1)/(mw1p1^3*N) - (5*v1)/(mw1p1*N) + 
     (27*N*v1)/mw1p1^3 - (30*N*v1)/mw1p1^2 + (N*v1)/mw1p1 - 
     (9*v1^2)/(mw1p1^4*N) + (9*v1^2)/(mw1p1^3*N) - (9*v1^2)/(2*mw1p1^2*N) + 
     (9*v1^2)/(2*mw1p1*N) - (81*N*v1^2)/(2*mw1p1^4) + 
     (81*N*v1^2)/(2*mw1p1^3) - (39*N*v1^2)/(2*mw1p1^2) + 
     (45*N*v1^2)/(2*mw1p1) + (3*mv1p1^2*N)/w1^3 - (4*mv1p1^2*N*v1^3)/
      (3*w1^3) + 12/(N*w1^2) + (63*N)/w1^2 - (23*v1)/(N*w1^2) - 
     (121*N*v1)/w1^2 + (11*v1^2)/(N*w1^2) + (58*N*v1^2)/w1^2 - 
     (2*mv1p1*N*v1^2)/w1^2 + (4*mv1p1*N*v1^3)/w1^2 - 10/(N*w1) - 
     (61*N)/(2*w1) - (3*v1)/(N*w1) + (N*v1)/w1 + (11*v1^2)/(2*N*w1) + 
     (63*N*v1^2)/(2*w1) - (4*N*v1^3)/w1)*PolyLog[3, v1] + 
   ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (66*mv1p1*N)/w1^2 - 6/(N*w1) - (15*N)/w1)*Log[mu1p1]*PolyLog[3, v1] + 
   ((9*mv1p1^2*N)/w1^3 + 2/(N*w1^2) - (10*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     1/(N*w1) + (2*N)/w1)*Log[mv1p1]*PolyLog[3, v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (31*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (30*mv1p1*N)/w1^2 - 3/(N*w1) - (6*N)/w1)*Log[mw1p1]*PolyLog[3, v1] + 
   ((6*mv1p1^2)/(N*w1^3) + (42*mv1p1^2*N)/w1^3 - (10*mv1p1)/(N*w1^2) - 
     (40*mv1p1*N)/w1^2 + 5/(N*w1) + (8*N)/w1)*Log[u1]*PolyLog[3, v1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[v1]*PolyLog[3, v1] + 
   ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*Log[w1]*PolyLog[3, v1] + 
   Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - ((44*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) + ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((10*I)*N)/w1)*PolyLog[3, v1/mu1p1] + 
   ((2*N)/3 - (2*N)/(3*mv1p1^3*u1) - (N*v1)/3 + (N*v1)/(mv1p1^3*u1) + 
     (2*N*v1^2)/3 - (N*v1^2)/(mv1p1^3*u1) - (2*N*v1^4)/(mv1p1*w1^3) + 
     (2*N*v1^5)/(mv1p1*w1^3) - (2*N*v1^6)/(3*mv1p1*w1^3) - 
     (14*N*v1^3)/(3*mv1p1^2*w1^2) + (9*N*v1^4)/(mv1p1^2*w1^2) - 
     (7*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(mv1p1^2*w1^2) - 
     (4*N*v1^2)/(mv1p1^3*w1) + (31*N*v1^3)/(3*mv1p1^3*w1) - 
     (13*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, v1/mu1p1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*
    PolyLog[3, v1/mu1p1] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[v1]*
    PolyLog[3, v1/mu1p1] + ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + 
     (16*mv1p1)/(N*w1^2) + (88*mv1p1*N)/w1^2 - 8/(N*w1) - (20*N)/w1)*Log[w1]*
    PolyLog[3, v1/mu1p1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((22*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((5*I)*N)/w1)*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[v1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[w1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + Pi*(((6*I)*mv1p1^2)/(N*w1^3) + 
     ((33*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - 
     ((32*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + ((7*I)*N)/w1)*
    PolyLog[3, -(v1/u1)] + ((-4*N)/(3*u1) + (2*v1)/(mw1p1*N) - 
     (4*N*v1)/mw1p1 - (2*v1^2)/(mw1p1^2*N) + (2*v1^2)/(mw1p1*N) - 
     (6*N*v1^2)/mw1p1^2 + (12*N*v1^2)/mw1p1 + (3*mv1p1^2*N)/w1^3 - 
     (4*mv1p1^2*N*v1^3)/(3*w1^3) + 4/(N*w1^2) - (17*N)/(3*w1^2) + 
     (74*mv1p1*N)/(3*w1^2) - (11*v1)/(N*w1^2) + (8*N*v1)/(3*w1^2) - 
     (33*mv1p1*N*v1)/w1^2 + (7*v1^2)/(N*w1^2) + (N*v1^2)/w1^2 + 
     (6*N*v1^3)/w1^2 - (4*N*v1^4)/w1^2 - 6/(N*w1) - (17*N)/(2*w1) + 
     (5*v1)/(N*w1) - (3*N*v1)/w1 + (7*v1^2)/(2*N*w1) + (41*N*v1^2)/(2*w1) - 
     (4*N*v1^3)/w1)*PolyLog[3, -(v1/u1)] + 
   ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (66*mv1p1*N)/w1^2 - 6/(N*w1) - (15*N)/w1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + ((4*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/w1^3 - 
     (6*mv1p1)/(N*w1^2) - (12*mv1p1*N)/w1^2 + 3/(N*w1) + (3*N)/w1)*Log[mv1p1]*
    PolyLog[3, -(v1/u1)] + ((-8*mv1p1^2)/(N*w1^3) - (35*mv1p1^2*N)/w1^3 + 
     (6*mv1p1)/(N*w1^2) + (36*mv1p1*N)/w1^2 - 3/(N*w1) - (9*N)/w1)*Log[mw1p1]*
    PolyLog[3, -(v1/u1)] + ((10*mv1p1^2)/(N*w1^3) + (46*mv1p1^2*N)/w1^3 - 
     (10*mv1p1)/(N*w1^2) - (46*mv1p1*N)/w1^2 + 5/(N*w1) + (11*N)/w1)*Log[u1]*
    PolyLog[3, -(v1/u1)] + ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[v1]*
    PolyLog[3, -(v1/u1)] + ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*Log[w1]*
    PolyLog[3, -(v1/u1)] + Pi*(((2*I)*mv1p1^2)/(N*w1^3) + 
     ((20*I)*mv1p1^2*N)/w1^3 - ((2*I)*mv1p1)/(N*w1^2) - 
     ((20*I)*mv1p1*N)/w1^2 + I/(N*w1) + ((4*I)*N)/w1)*PolyLog[3, -(u1/w1)] + 
   ((-2*N)/(mv1p1^3*u1) + (2*v1)/(mw1p1^3*N) + v1/(mw1p1*N) + 
     (9*N*v1)/mw1p1^3 - (10*N*v1)/mw1p1^2 - (5*N*v1)/mw1p1 + 
     (4*N*v1)/(mv1p1^3*u1) - (3*v1^2)/(mw1p1^4*N) + (3*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(2*mw1p1^2*N) + (3*v1^2)/(2*mw1p1*N) - 
     (27*N*v1^2)/(2*mw1p1^4) + (27*N*v1^2)/(2*mw1p1^3) - 
     (13*N*v1^2)/(2*mw1p1^2) + (31*N*v1^2)/(2*mw1p1) - 
     (4*N*v1^2)/(mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1^3*u1) - 
     (2*N)/(mv1p1*w1^3) - (7*mv1p1^2*N)/(3*w1^3) + (6*N*v1)/(mv1p1*w1^3) - 
     (6*N*v1^2)/(mv1p1*w1^3) + (2*N*v1^4)/(mv1p1*w1^3) - 
     (2*N*v1^5)/(mv1p1*w1^3) + (2*N*v1^6)/(3*mv1p1*w1^3) + 12/(N*w1^2) + 
     (172*N)/(3*w1^2) + (13*N)/(mv1p1^2*w1^2) - (17*v1)/(N*w1^2) - 
     (241*N*v1)/(3*w1^2) - (52*N*v1)/(mv1p1^2*w1^2) + (5*v1^2)/(N*w1^2) + 
     (23*N*v1^2)/w1^2 + (75*N*v1^2)/(mv1p1^2*w1^2) - 
     (139*N*v1^3)/(3*mv1p1^2*w1^2) + (4*N*v1^4)/(mv1p1^2*w1^2) + 
     (7*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(mv1p1^2*w1^2) - 10/(N*w1) - 
     (77*N)/(3*w1) - (15*N)/(2*mv1p1^3*w1) + (3*v1)/(N*w1) - (2*N*v1)/w1 + 
     (37*N*v1)/(2*mv1p1^3*w1) + (5*v1^2)/(2*N*w1) + (13*N*v1^2)/w1 - 
     (6*N*v1^2)/(mv1p1^3*w1) - (82*N*v1^3)/(3*mv1p1^3*w1) + 
     (67*N*v1^4)/(2*mv1p1^3*w1) - (29*N*v1^5)/(2*mv1p1^3*w1) + 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, -(u1/w1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    PolyLog[3, -(u1/w1)] + ((9*mv1p1^2*N)/w1^3 + 2/(N*w1^2) - 
     (10*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 1/(N*w1) + (2*N)/w1)*Log[mv1p1]*
    PolyLog[3, -(u1/w1)] + ((-12*mv1p1^2)/(N*w1^3) - (57*mv1p1^2*N)/w1^3 + 
     (10*mv1p1)/(N*w1^2) + (58*mv1p1*N)/w1^2 - 5/(N*w1) - (14*N)/w1)*
    Log[mw1p1]*PolyLog[3, -(u1/w1)] + 
   ((10*mv1p1^2)/(N*w1^3) + (59*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (60*mv1p1*N)/w1^2 + 4/(N*w1) + (15*N)/w1)*Log[u1]*PolyLog[3, -(u1/w1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (9*mv1p1^2*N)/w1^3 + (2*u1^2)/(N*w1^3) + 
     (4*mv1p1)/(N*w1^2) + (8*mv1p1*N)/w1^2 + (4*u1)/(N*w1^2) - N/w1)*Log[v1]*
    PolyLog[3, -(u1/w1)] + ((8*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (40*mv1p1*N)/w1^2 + 4/(N*w1) + (8*N)/w1)*Log[w1]*
    PolyLog[3, -(u1/w1)] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((22*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1)/(N*w1^2) + 
     ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - ((5*I)*N)/w1)*
    PolyLog[3, -((u1*v1)/w1)] + ((2*N)/3 + (2*N)/(3*mv1p1^3*u1) - 
     (2*v1)/(mw1p1^3*N) + v1/(mw1p1*N) - (N*v1)/3 - (9*N*v1)/mw1p1^3 + 
     (10*N*v1)/mw1p1^2 + (N*v1)/mw1p1 - (N*v1)/(mv1p1^3*u1) + 
     (3*v1^2)/(mw1p1^4*N) - (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) - 
     (3*v1^2)/(2*mw1p1*N) + (2*N*v1^2)/3 + (27*N*v1^2)/(2*mw1p1^4) - 
     (27*N*v1^2)/(2*mw1p1^3) + (13*N*v1^2)/(2*mw1p1^2) - 
     (19*N*v1^2)/(2*mw1p1) + (N*v1^2)/(mv1p1^3*u1) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (2*N*v1^4)/(mv1p1*w1^3) + 
     (2*N*v1^5)/(mv1p1*w1^3) - (2*N*v1^6)/(3*mv1p1*w1^3) - 8/(N*w1^2) - 
     (44*N)/w1^2 + (12*v1)/(N*w1^2) + (66*N*v1)/w1^2 - (4*v1^2)/(N*w1^2) - 
     (22*N*v1^2)/w1^2 + (2*N*v1^2)/(mv1p1^2*w1^2) - 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) + (9*N*v1^4)/(mv1p1^2*w1^2) - 
     (7*N*v1^5)/(mv1p1^2*w1^2) + (2*N*v1^6)/(mv1p1^2*w1^2) + 4/(N*w1) + 
     (22*N)/w1 + (2*N*v1)/(mv1p1^3*w1) - (2*v1^2)/(N*w1) - (11*N*v1^2)/w1 - 
     (6*N*v1^2)/(mv1p1^3*w1) + (35*N*v1^3)/(3*mv1p1^3*w1) - 
     (13*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1) - 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, -((u1*v1)/w1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*
    PolyLog[3, -((u1*v1)/w1)] + ((-4*mv1p1^2)/(N*w1^3) - 
     (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     2/(N*w1) - (5*N)/w1)*Log[mv1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mw1p1]*
    PolyLog[3, -((u1*v1)/w1)] + ((-4*mv1p1^2)/(N*w1^3) - 
     (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     2/(N*w1) - (5*N)/w1)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[v1]*
    PolyLog[3, -((u1*v1)/w1)] + ((-8*mv1p1^2)/(N*w1^3) - 
     (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     4/(N*w1) - (10*N)/w1)*Log[w1]*PolyLog[3, -((u1*v1)/w1)] + 
   Pi*(((2*I)*mv1p1^2)/(N*w1^3) + ((3*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((2*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) - 
     ((2*I)*N)/w1)*PolyLog[3, w1] + ((2*N)/3 - (4*N)/(3*mv1p1^3*u1) + 
     (2*v1)/(mw1p1*N) - (N*v1)/3 - (4*N*v1)/mw1p1 + (3*N*v1)/(mv1p1^3*u1) + 
     (2*N*v1^2)/3 + (6*N*v1^2)/mw1p1 - (3*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(3*mv1p1^3*u1) - (2*N)/(mv1p1*w1^3) - 
     (7*mv1p1^2*N)/(3*w1^3) + (6*N*v1)/(mv1p1*w1^3) - 
     (6*N*v1^2)/(mv1p1*w1^3) + (4*N*v1^3)/(3*mv1p1*w1^3) + 4/(N*w1^2) + 
     (40*N)/(3*w1^2) + (13*N)/(mv1p1^2*w1^2) - (5*v1)/(N*w1^2) - 
     (43*N*v1)/(3*w1^2) - (52*N*v1)/(mv1p1^2*w1^2) + v1^2/(N*w1^2) + 
     (N*v1^2)/w1^2 + (77*N*v1^2)/(mv1p1^2*w1^2) - 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) + (13*N*v1^4)/(mv1p1^2*w1^2) - 6/(N*w1) - 
     (11*N)/(3*w1) - (15*N)/(2*mv1p1^3*w1) + (3*v1)/(N*w1) - (2*N*v1)/w1 + 
     (41*N*v1)/(2*mv1p1^3*w1) + v1^2/(2*N*w1) + (2*N*v1^2)/w1 - 
     (12*N*v1^2)/(mv1p1^3*w1) - (47*N*v1^3)/(3*mv1p1^3*w1) + 
     (41*N*v1^4)/(2*mv1p1^3*w1) - (13*N*v1^5)/(2*mv1p1^3*w1))*
    PolyLog[3, w1] + ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + 
     (6*mv1p1)/(N*w1^2) + (12*mv1p1*N)/w1^2 - 3/(N*w1) - (3*N)/w1)*Log[mv1p1]*
    PolyLog[3, w1] + ((-8*mv1p1^2)/(N*w1^3) - (35*mv1p1^2*N)/w1^3 + 
     (6*mv1p1)/(N*w1^2) + (36*mv1p1*N)/w1^2 - 3/(N*w1) - (9*N)/w1)*Log[mw1p1]*
    PolyLog[3, w1] + ((10*mv1p1^2)/(N*w1^3) + (42*mv1p1^2*N)/w1^3 - 
     (10*mv1p1)/(N*w1^2) - (42*mv1p1*N)/w1^2 + 5/(N*w1) + (9*N)/w1)*Log[u1]*
    PolyLog[3, w1] + ((-4*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (18*mv1p1*N)/w1^2 - 2/(N*w1) - (3*N)/w1)*Log[v1]*
    PolyLog[3, w1] + ((-4*mv1p1^2*N)/w1^3 + (4*mv1p1*N)/w1^2 - (2*N)/w1)*
    Log[w1]*PolyLog[3, w1] + Pi*(((9*I)*mv1p1^2*N)/w1^3 + (2*I)/(N*w1^2) - 
     ((10*I)*mv1p1*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - I/(N*w1) + ((2*I)*N)/w1)*
    PolyLog[3, w1/mv1p1] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    PolyLog[3, w1/mv1p1] + ((-4*mv1p1^2)/(N*w1^3) - (13*mv1p1^2*N)/w1^3 + 
     (6*mv1p1)/(N*w1^2) + (12*mv1p1*N)/w1^2 - 3/(N*w1) - (3*N)/w1)*Log[u1]*
    PolyLog[3, w1/mv1p1] + ((9*mv1p1^2*N)/w1^3 + (2*u1^2)/(N*w1^3) - 
     (10*mv1p1*N)/w1^2 + (4*u1)/(N*w1^2) + 2/(N*w1) + (2*N)/w1)*Log[v1]*
    PolyLog[3, w1/mv1p1] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[w1]*
    PolyLog[3, w1/mv1p1] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((22*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1)/(N*w1^2) + 
     ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - ((5*I)*N)/w1)*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[v1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[w1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((2*N)/3 - (4*N)/(3*u1) - (2*N)/(3*mv1p1^3*u1) + (6*v1)/(mw1p1^3*N) - 
     (3*v1)/(mw1p1*N) - (N*v1)/3 + (27*N*v1)/mw1p1^3 - (30*N*v1)/mw1p1^2 - 
     (3*N*v1)/mw1p1 + (N*v1)/(mv1p1^3*u1) - (9*v1^2)/(mw1p1^4*N) + 
     (9*v1^2)/(mw1p1^3*N) - (9*v1^2)/(2*mw1p1^2*N) + (9*v1^2)/(2*mw1p1*N) + 
     (2*N*v1^2)/3 - (81*N*v1^2)/(2*mw1p1^4) + (81*N*v1^2)/(2*mw1p1^3) - 
     (39*N*v1^2)/(2*mw1p1^2) + (57*N*v1^2)/(2*mw1p1) - 
     (N*v1^2)/(mv1p1^3*u1) - (4*N*v1^3)/(3*mv1p1*w1^3) + 
     (2*N*v1^4)/(mv1p1*w1^3) - (2*N*v1^5)/(mv1p1*w1^3) + 
     (2*N*v1^6)/(3*mv1p1*w1^3) + 8/(N*w1^2) + (44*N)/w1^2 - 
     (20*v1)/(N*w1^2) - (110*N*v1)/w1^2 + (12*v1^2)/(N*w1^2) + 
     (66*N*v1^2)/w1^2 - (2*N*v1^2)/(mv1p1^2*w1^2) + 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) - (9*N*v1^4)/(mv1p1^2*w1^2) + 
     (7*N*v1^5)/(mv1p1^2*w1^2) - (2*N*v1^6)/(mv1p1^2*w1^2) - 4/(N*w1) - 
     (22*N)/w1 - (2*N*v1)/(mv1p1^3*w1) + (6*v1^2)/(N*w1) + (33*N*v1^2)/w1 + 
     (6*N*v1^2)/(mv1p1^3*w1) - (35*N*v1^3)/(3*mv1p1^3*w1) + 
     (13*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1) + 
     (2*N*v1^6)/(mv1p1^3*w1))*PolyLog[3, -(w1/v1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mv1p1]*
    PolyLog[3, -(w1/v1)] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mw1p1]*
    PolyLog[3, -(w1/v1)] + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[u1]*
    PolyLog[3, -(w1/v1)] + Pi*(((-2*I)*mv1p1^2)/(N*w1^3) - 
     ((11*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1)/(N*w1^2) + 
     ((10*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - ((2*I)*N)/w1)*
    PolyLog[3, -((v1*w1)/u1)] + ((-2*N)/3 + (4*N)/(3*mv1p1^3*u1) - 
     (2*v1)/(mw1p1*N) + (N*v1)/3 + (4*N*v1)/mw1p1 - (3*N*v1)/(mv1p1^3*u1) - 
     (2*N*v1^2)/3 - (6*N*v1^2)/mw1p1 + (3*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(3*mv1p1^3*u1) + (2*N)/(mv1p1*w1^3) + 
     (7*mv1p1^2*N)/(3*w1^3) - (6*N*v1)/(mv1p1*w1^3) + 
     (6*N*v1^2)/(mv1p1*w1^3) - (4*N*v1^3)/(3*mv1p1*w1^3) - 4/(N*w1^2) - 
     (40*N)/(3*w1^2) - (13*N)/(mv1p1^2*w1^2) + (5*v1)/(N*w1^2) + 
     (43*N*v1)/(3*w1^2) + (52*N*v1)/(mv1p1^2*w1^2) - v1^2/(N*w1^2) - 
     (N*v1^2)/w1^2 - (77*N*v1^2)/(mv1p1^2*w1^2) + 
     (155*N*v1^3)/(3*mv1p1^2*w1^2) - (13*N*v1^4)/(mv1p1^2*w1^2) + 6/(N*w1) + 
     (11*N)/(3*w1) + (15*N)/(2*mv1p1^3*w1) - (3*v1)/(N*w1) + (2*N*v1)/w1 - 
     (41*N*v1)/(2*mv1p1^3*w1) - v1^2/(2*N*w1) - (2*N*v1^2)/w1 + 
     (12*N*v1^2)/(mv1p1^3*w1) + (47*N*v1^3)/(3*mv1p1^3*w1) - 
     (41*N*v1^4)/(2*mv1p1^3*w1) + (13*N*v1^5)/(2*mv1p1^3*w1))*
    PolyLog[3, -((v1*w1)/u1)] + ((4*mv1p1^2)/(N*w1^3) + (13*mv1p1^2*N)/w1^3 - 
     (6*mv1p1)/(N*w1^2) - (12*mv1p1*N)/w1^2 + 3/(N*w1) + (3*N)/w1)*Log[mv1p1]*
    PolyLog[3, -((v1*w1)/u1)] + ((8*mv1p1^2)/(N*w1^3) + (35*mv1p1^2*N)/w1^3 - 
     (6*mv1p1)/(N*w1^2) - (36*mv1p1*N)/w1^2 + 3/(N*w1) + (9*N)/w1)*Log[mw1p1]*
    PolyLog[3, -((v1*w1)/u1)] + ((-10*mv1p1^2)/(N*w1^3) - 
     (50*mv1p1^2*N)/w1^3 + (10*mv1p1)/(N*w1^2) + (50*mv1p1*N)/w1^2 - 
     5/(N*w1) - (13*N)/w1)*Log[u1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (26*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + 2/(N*w1) + (7*N)/w1)*Log[v1]*
    PolyLog[3, -((v1*w1)/u1)] + ((4*mv1p1^2*N)/w1^3 - (4*mv1p1*N)/w1^2 + 
     (2*N)/w1)*Log[w1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (40*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (40*mv1p1*N)/w1^2 - 4/(N*w1) - (8*N)/w1)*PolyLog[4, mu1p1] + 
   ((4*mv1p1^2)/(N*w1^3) + (39*mv1p1^2*N)/w1^3 - (6*mv1p1)/(N*w1^2) - 
     (38*mv1p1*N)/w1^2 + 3/(N*w1) + (10*N)/w1)*PolyLog[4, mv1p1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*PolyLog[4, mw1p1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (40*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (40*mv1p1*N)/w1^2 - 4/(N*w1) - (8*N)/w1)*PolyLog[4, 1 - u1^(-1)] + 
   (8/(N*w1^2) - (4*N)/w1^2 - (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 - 4/(N*w1) + 
     (2*N)/w1)*PolyLog[4, u1] + ((-8*mv1p1^2)/(N*w1^3) - 
     (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     4/(N*w1) - (10*N)/w1)*PolyLog[4, u1/mv1p1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (39*mv1p1^2*N)/w1^3 + (2*mv1p1)/(N*w1^2) + 
     (40*mv1p1*N)/w1^2 - 1/(N*w1) - (11*N)/w1)*PolyLog[4, u1/mw1p1] + 
   ((18*mv1p1^2*N)/w1^3 - 4/(N*w1^2) - (16*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     2/(N*w1) + (2*N)/w1)*PolyLog[4, 1 - v1^(-1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (74*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - 
     (76*mv1p1*N)/w1^2 + 6/(N*w1) + (20*N)/w1)*PolyLog[4, v1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (88*mv1p1*N)/w1^2 - 8/(N*w1) - (20*N)/w1)*PolyLog[4, v1/mu1p1] + 
   ((-18*mv1p1^2*N)/w1^3 - 4/(N*w1^2) + (20*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     2/(N*w1) - (4*N)/w1)*PolyLog[4, v1/mw1p1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*PolyLog[4, v1/(mu1p1*mw1p1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (74*mv1p1^2*N)/w1^3 - (20*mv1p1)/(N*w1^2) - 
     (72*mv1p1*N)/w1^2 + 10/(N*w1) + (18*N)/w1)*PolyLog[4, -(v1/u1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*
    PolyLog[4, (u1*v1)/(mu1p1*mv1p1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*PolyLog[4, 1 - w1^(-1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (48*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (48*mv1p1*N)/w1^2 - 4/(N*w1) - (12*N)/w1)*PolyLog[4, -(u1/w1)] + 
   ((-2*mv1p1^2*N)/w1^3 + (2*mv1p1*N)/w1^2 - N/w1)*
    PolyLog[4, -((u1*v1)/w1)] + ((8*mv1p1^2)/(N*w1^3) + (48*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (48*mv1p1*N)/w1^2 + 4/(N*w1) + (12*N)/w1)*
    PolyLog[4, w1] + ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + 
     (16*mv1p1)/(N*w1^2) + (88*mv1p1*N)/w1^2 - 8/(N*w1) - (20*N)/w1)*
    PolyLog[4, w1/mu1p1] + ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*
    PolyLog[4, w1/mv1p1] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*
    PolyLog[4, w1/(mu1p1*mv1p1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*
    PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   ((-4*mv1p1^2*N)/w1^3 + (4*mv1p1*N)/w1^2 - (2*N)/w1)*PolyLog[4, -(w1/v1)] + 
   ((2*mv1p1^2*N)/w1^3 - (2*mv1p1*N)/w1^2 + N/w1)*PolyLog[4, -((u1*w1)/v1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (50*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (50*mv1p1*N)/w1^2 - 4/(N*w1) - (13*N)/w1)*PolyLog[4, -((v1*w1)/u1)] - 
   (2*N*Zeta[3])/3 + (4*N*Zeta[3])/(3*u1) + (2*N*Zeta[3])/(3*mv1p1^3*u1) - 
   (2*v1*Zeta[3])/(mw1p1*N) + (N*v1*Zeta[3])/3 + (4*N*v1*Zeta[3])/mw1p1 - 
   (N*v1*Zeta[3])/(mv1p1^3*u1) + (2*v1^2*Zeta[3])/(mw1p1^2*N) - 
   (2*v1^2*Zeta[3])/(mw1p1*N) - (2*N*v1^2*Zeta[3])/3 + 
   (6*N*v1^2*Zeta[3])/mw1p1^2 - (12*N*v1^2*Zeta[3])/mw1p1 + 
   (N*v1^2*Zeta[3])/(mv1p1^3*u1) - (3*mv1p1^2*N*Zeta[3])/w1^3 + 
   (4*N*v1^3*Zeta[3])/(3*mv1p1*w1^3) - (2*N*v1^4*Zeta[3])/(mv1p1*w1^3) + 
   (2*N*v1^5*Zeta[3])/(mv1p1*w1^3) - (2*N*v1^6*Zeta[3])/(3*mv1p1*w1^3) - 
   (8*Zeta[3])/(N*w1^2) - (41*N*Zeta[3])/w1^2 + (15*v1*Zeta[3])/(N*w1^2) + 
   (77*N*v1*Zeta[3])/w1^2 - (7*v1^2*Zeta[3])/(N*w1^2) - 
   (36*N*v1^2*Zeta[3])/w1^2 + (2*N*v1^2*Zeta[3])/(mv1p1^2*w1^2) - 
   (16*N*v1^3*Zeta[3])/(3*mv1p1^2*w1^2) + (9*N*v1^4*Zeta[3])/(mv1p1^2*w1^2) - 
   (7*N*v1^5*Zeta[3])/(mv1p1^2*w1^2) + (2*N*v1^6*Zeta[3])/(mv1p1^2*w1^2) + 
   (16*Zeta[3])/(N*w1) + (31*N*Zeta[3])/(2*w1) - (5*v1*Zeta[3])/(N*w1) + 
   (N*v1*Zeta[3])/w1 + (2*N*v1*Zeta[3])/(mv1p1^3*w1) - 
   (7*v1^2*Zeta[3])/(2*N*w1) - (33*N*v1^2*Zeta[3])/(2*w1) - 
   (6*N*v1^2*Zeta[3])/(mv1p1^3*w1) + (35*N*v1^3*Zeta[3])/(3*mv1p1^3*w1) - 
   (13*N*v1^4*Zeta[3])/(mv1p1^3*w1) + (8*N*v1^5*Zeta[3])/(mv1p1^3*w1) - 
   (2*N*v1^6*Zeta[3])/(mv1p1^3*w1) + 
   Log[u1]*(N^(-1) + (85*N)/12 - (2*v1)/(mw1p1*N) - (N*v1)/3 - 
     (97*N*v1)/(6*mw1p1) + (Nf*v1)/(3*mw1p1) + (3*v1^2)/(2*mw1p1^2*N) + 
     (43*N*v1^2)/(4*mw1p1^2) - (N*v1^2)/mw1p1 - (2*mv1p1^2)/(N*w1^2) - 
     (89*N)/(6*w1^2) + (89*N*v1)/(3*w1^2) - (29*N*v1^2)/(2*w1^2) - 
     (N*v1^3)/(3*w1^2) + 2/(N*w1) + (50*N)/(3*w1) - (mv1p1*Nf)/(3*w1) - 
     (2*v1)/(N*w1) - (46*N*v1)/(3*w1) - (5*N*v1^2)/(3*w1) - 
     (8*mv1p1^2*Zeta[3])/(N*w1^3) - (51*mv1p1^2*N*Zeta[3])/w1^3 + 
     (10*mv1p1*Zeta[3])/(N*w1^2) + (50*mv1p1*N*Zeta[3])/w1^2 - 
     (5*Zeta[3])/(N*w1) - (10*N*Zeta[3])/w1) + 
   Log[mv1p1]*((-9*mv1p1^2*N*Zeta[3])/w1^3 - (2*Zeta[3])/(N*w1^2) + 
     (10*mv1p1*N*Zeta[3])/w1^2 + (2*v1*Zeta[3])/(N*w1^2) + Zeta[3]/(N*w1) - 
     (2*N*Zeta[3])/w1) + Log[v1]*(-(v1/(mu1p1^2*N)) + v1/(2*mw1p1*N) - 
     (N*v1)/mu1p1^2 + (109*N*v1)/(12*mw1p1) - (Nf*v1)/mw1p1 + v1/(2*N*u1) + 
     (7*N*v1)/(2*u1) - (3*v1^2)/(2*mw1p1^2*N) - (43*N*v1^2)/(4*mw1p1^2) + 
     (N*v1^2)/mw1p1 - (2*mv1p1*v1)/(N*w1^2) - (89*N*v1)/(6*w1^2) + 
     (89*N*v1^2)/(6*w1^2) + (N*v1^3)/(3*w1^2) - (11*N)/(2*w1) + 
     (mv1p1*Nf)/w1 + (11*N*v1)/(2*w1) + (4*N*v1^2)/(3*w1) + 
     (5*mv1p1^2*N*Zeta[3])/w1^3 - (2*u1^2*Zeta[3])/(N*w1^3) - 
     (4*mv1p1*N*Zeta[3])/w1^2 - (4*u1*Zeta[3])/(N*w1^2) - 
     (2*Zeta[3])/(N*w1) - (N*Zeta[3])/w1) + 
   Pi*(((I/2)*mv1p1)/(mw1p1*N) + (((43*I)/12)*N)/mw1p1 + 
     ((I/2)*mv1p1)/(N*u1) + (((7*I)/2)*mv1p1*N)/u1 + (I*v1)/(mu1p1^2*N) - 
     (((3*I)/2)*mv1p1*v1)/(mw1p1^2*N) + (I*N*v1)/mu1p1^2 - 
     (((43*I)/4)*mv1p1*N*v1)/mw1p1^2 - (((3*I)/4)*N*v1)/mw1p1 - 
     ((I/3)*Nf*v1)/mw1p1 - (I*N*v1^2)/mw1p1 - ((2*I)*mv1p1^2)/(N*w1^2) - 
     (((89*I)/6)*N)/w1^2 + (((89*I)/3)*N*v1)/w1^2 - 
     (((29*I)/2)*N*v1^2)/w1^2 - ((I/3)*N*v1^3)/w1^2 - (((11*I)/6)*N)/w1 + 
     ((I/3)*mv1p1*Nf)/w1 + (((19*I)/6)*N*v1)/w1 - (((4*I)/3)*N*v1^2)/w1 + 
     ((4*I)*mv1p1^2*Zeta[3])/(N*w1^3) + ((6*I)*mv1p1^2*N*Zeta[3])/w1^3 - 
     ((8*I)*mv1p1*N*Zeta[3])/w1^2 + ((4*I)*N*Zeta[3])/w1) + 
   Log[mu1p1]*((4*mv1p1^2*Zeta[3])/(N*w1^3) + (22*mv1p1^2*N*Zeta[3])/w1^3 - 
     (4*mv1p1*Zeta[3])/(N*w1^2) - (22*mv1p1*N*Zeta[3])/w1^2 + 
     (2*Zeta[3])/(N*w1) + (5*N*Zeta[3])/w1) + 
   Log[mw1p1]*((8*mv1p1^2*Zeta[3])/(N*w1^3) + (35*mv1p1^2*N*Zeta[3])/w1^3 - 
     (6*mv1p1*Zeta[3])/(N*w1^2) - (36*mv1p1*N*Zeta[3])/w1^2 + 
     (3*Zeta[3])/(N*w1) + (9*N*Zeta[3])/w1), 
 alpha3Region2a2L -> -N^(-1) + 1/(mu1p1*N) - N + N/mu1p1 + 
   Pi^4*(-11/(180*N) + (11*N)/360 + (7*mv1p1*N)/(30*w1^3) - 11/(90*N*w1^2) - 
     (73*N)/(180*w1^2) + (11*v1)/(90*N*w1^2) + (31*N*v1)/(180*w1^2) + 
     11/(60*N*w1) + (17*N)/(120*w1) - (11*v1)/(180*N*w1) + 
     (11*N*v1)/(360*w1)) + Pi^2*(-1/3*1/N - 1/(4*mv1p1^2*N) - 1/(4*mv1p1*N) - 
     (25*N)/18 - (25*N)/(24*mv1p1^2) - (4*N)/mv1p1 - Nf/3 + mv1p1/(6*N*u1) + 
     (23*N)/(24*mv1p1^3*u1) - u1/N + u1/(2*mv1p1^3*N) + 
     (4*u1)/(3*mv1p1^2*N) - (17*u1)/(6*mv1p1*N) + 3*N*u1 + 
     (9*N*u1)/(4*mv1p1^3) + (6*N*u1)/mv1p1^2 - (73*N*u1)/(12*mv1p1) - 
     u1^2/(3*N) - (2*u1^2)/(mv1p1^3*N) + (5*u1^2)/(3*mv1p1^2*N) - 
     (7*N*u1^2)/3 - (9*N*u1^2)/mv1p1^3 + (15*N*u1^2)/(2*mv1p1^2) - 
     (4*N*v1)/9 - (N*v1)/(6*mv1p1^2*u1^2) - (29*N*v1)/(12*mv1p1^3*u1) - 
     (u1*v1)/(3*N) - (7*N*u1*v1)/3 + (N*v1^2)/(6*mv1p1^2*u1^2) + 
     (67*N*v1^2)/(24*mv1p1^3*u1) - (N*v1^3)/(9*mv1p1^2*u1^2) - 
     (16*N*v1^3)/(9*mv1p1^3*u1) + (2*N*v1^4)/(9*mv1p1^3*u1) + 
     (13*N)/(2*mv1p1^2*w1^2) - (2*Nf)/(3*w1^2) + v1/(3*N*w1^2) - 
     (73*N*v1)/(4*mv1p1^2*w1^2) + (2*Nf*v1)/(3*w1^2) + 
     (55*N*v1^2)/(3*mv1p1^2*w1^2) - (277*N*v1^3)/(36*mv1p1^2*w1^2) + 
     (13*N*v1^4)/(9*mv1p1^2*w1^2) - (4*N*v1^5)/(9*mv1p1^2*w1^2) + 
     4/(3*mv1p1*N*w1) - (49*N)/(36*mv1p1^3*w1) + Nf/w1 - 
     (5*v1)/(3*mv1p1*N*w1) + (109*N*v1)/(18*mv1p1^3*w1) - (Nf*v1)/(3*w1) + 
     (5*v1^2)/(12*mv1p1*N*w1) - (74*N*v1^2)/(9*mv1p1^3*w1) + 
     (5*N*v1^3)/(mv1p1^3*w1) - (31*N*v1^4)/(12*mv1p1^3*w1) + 
     (8*N*v1^5)/(9*mv1p1^3*w1)) + Pi^3*(((19*I)/12)/N + (I/12)/(mv1p1^2*N) - 
     ((2*I)/3)/(mv1p1*N) + ((85*I)/36)*N + (((5*I)/12)*N)/mv1p1^2 - 
     ((I/3)*N)/mv1p1 - ((I/2)*u1)/(mv1p1^3*N) + (I*u1)/(mv1p1^2*N) - 
     ((I/2)*u1)/(mv1p1*N) - (((9*I)/4)*N*u1)/mv1p1^3 + 
     (((17*I)/6)*N*u1)/mv1p1^2 - (((7*I)/12)*N*u1)/mv1p1 + 
     ((I/2)*u1^2)/(mv1p1^4*N) - (((2*I)/3)*u1^2)/(mv1p1^3*N) + 
     ((I/6)*u1^2)/(mv1p1^2*N) + (((9*I)/4)*N*u1^2)/mv1p1^4 - 
     ((3*I)*N*u1^2)/mv1p1^3 + (((3*I)/4)*N*u1^2)/mv1p1^2 + (I/6)*N*v1 - 
     (((2*I)/3)*N*v1)/mw1p1 - ((I/6)*N*v1)/(mv1p1^4*u1) + 
     ((I/18)*N*v1)/(mv1p1*u1) + ((I/9)*N*v1^2)/u1^2 - 
     ((I/3)*N*v1^2)/(mv1p1^3*u1^2) - ((I/12)*v1^2)/(mv1p1*N*u1) + 
     (((2*I)/3)*N*v1^2)/(mv1p1^4*u1) - (((11*I)/36)*N*v1^2)/(mv1p1*u1) + 
     (((2*I)/3)*N*v1^3)/(mv1p1^3*u1^2) - (((11*I)/6)*N*v1^3)/(mv1p1^4*u1) - 
     (((2*I)/3)*N*v1^4)/(mv1p1^3*u1^2) + (((13*I)/9)*N*v1^4)/(mv1p1^4*u1) + 
     (((2*I)/9)*N*v1^5)/(mv1p1^3*u1^2) - (((4*I)/9)*N*v1^5)/(mv1p1^4*u1) + 
     ((I/12)*N)/w1^3 - ((I/12)*N)/(mv1p1^2*w1^3) - ((I/12)*N*v1)/w1^3 + 
     ((I/4)*N*v1)/(mv1p1^2*w1^3) - ((I/4)*N*v1^2)/(mv1p1^2*w1^3) - 
     (((2*I)/9)*N*v1^3)/w1^3 + ((I/12)*N*v1^3)/(mv1p1^2*w1^3) + 
     (((2*I)/9)*N*v1^4)/w1^3 - ((I/3)*N*v1^4)/(mv1p1^2*w1^3) + 
     ((I/3)*N*v1^5)/(mv1p1^2*w1^3) - ((I/9)*N*v1^6)/(mv1p1^2*w1^3) + 
     ((2*I)/3)/(N*w1^2) + (((65*I)/36)*N)/w1^2 + (((103*I)/36)*N)/
      (mv1p1^3*w1^2) - (((2*I)/3)*v1)/(N*w1^2) - (((11*I)/9)*N*v1)/w1^2 - 
     (((433*I)/36)*N*v1)/(mv1p1^3*w1^2) - ((I/3)*N*v1^2)/w1^2 + 
     (((227*I)/12)*N*v1^2)/(mv1p1^3*w1^2) + (((5*I)/9)*N*v1^3)/w1^2 - 
     (((503*I)/36)*N*v1^3)/(mv1p1^3*w1^2) + (((85*I)/18)*N*v1^4)/
      (mv1p1^3*w1^2) - (I*N*v1^5)/(mv1p1^3*w1^2) + 
     (((5*I)/18)*N*v1^6)/(mv1p1^3*w1^2) - (I/12)/(N*w1) - 
     ((19*I)/12)/(mv1p1*N*w1) - (((53*I)/12)*N)/(mv1p1^4*w1) - 
     (((9*I)/4)*N)/(mv1p1*w1) + ((I/4)*v1)/(N*w1) + ((3*I)*v1)/(mv1p1*N*w1) + 
     (((719*I)/36)*N*v1)/(mv1p1^4*w1) + (((23*I)/18)*N*v1)/(mv1p1*w1) - 
     (((17*I)/12)*v1^2)/(mv1p1*N*w1) - (((649*I)/18)*N*v1^2)/(mv1p1^4*w1) + 
     (((47*I)/36)*N*v1^2)/(mv1p1*w1) + ((32*I)*N*v1^3)/(mv1p1^4*w1) - 
     (((2*I)/3)*N*v1^3)/(mv1p1*w1) - (((535*I)/36)*N*v1^4)/(mv1p1^4*w1) + 
     (((121*I)/36)*N*v1^5)/(mv1p1^4*w1) - ((I/3)*N*v1^6)/(mv1p1^4*w1)) - 
   (4*N)/(27*w1^3) + (4*N*u1)/(27*w1^3) + (4*N*v1)/(27*w1^3) + 
   (8*N)/(27*w1^2) - (4*N*u1)/(27*w1^2) - (4*N*v1)/(27*w1^2) - 
   (4*N)/(27*w1) - (6*G[0, 0, 1, -u1, v1])/N - 6*N*G[0, 0, 1, -u1, v1] + 
   (8*mv1p1*G[0, 0, 1, -u1, v1])/(N*w1^3) + (26*mv1p1*N*G[0, 0, 1, -u1, v1])/
    w1^3 - (20*G[0, 0, 1, -u1, v1])/(N*w1^2) - (50*N*G[0, 0, 1, -u1, v1])/
    w1^2 + (12*v1*G[0, 0, 1, -u1, v1])/(N*w1^2) + 
   (24*N*v1*G[0, 0, 1, -u1, v1])/w1^2 + (18*G[0, 0, 1, -u1, v1])/(N*w1) + 
   (30*N*G[0, 0, 1, -u1, v1])/w1 - (6*v1*G[0, 0, 1, -u1, v1])/(N*w1) - 
   (6*N*v1*G[0, 0, 1, -u1, v1])/w1 - (6*G[0, 0, -u1, 1, v1])/N - 
   6*N*G[0, 0, -u1, 1, v1] + (8*mv1p1*G[0, 0, -u1, 1, v1])/(N*w1^3) + 
   (26*mv1p1*N*G[0, 0, -u1, 1, v1])/w1^3 - (20*G[0, 0, -u1, 1, v1])/
    (N*w1^2) - (50*N*G[0, 0, -u1, 1, v1])/w1^2 + (12*v1*G[0, 0, -u1, 1, v1])/
    (N*w1^2) + (24*N*v1*G[0, 0, -u1, 1, v1])/w1^2 + 
   (18*G[0, 0, -u1, 1, v1])/(N*w1) + (30*N*G[0, 0, -u1, 1, v1])/w1 - 
   (6*v1*G[0, 0, -u1, 1, v1])/(N*w1) - (6*N*v1*G[0, 0, -u1, 1, v1])/w1 + 
   (2*G[0, 1, 0, mu1p1, v1])/N + 5*N*G[0, 1, 0, mu1p1, v1] - 
   (4*mv1p1*G[0, 1, 0, mu1p1, v1])/(N*w1^3) - 
   (22*mv1p1*N*G[0, 1, 0, mu1p1, v1])/w1^3 + (8*G[0, 1, 0, mu1p1, v1])/
    (N*w1^2) + (44*N*G[0, 1, 0, mu1p1, v1])/w1^2 - 
   (4*v1*G[0, 1, 0, mu1p1, v1])/(N*w1^2) - (22*N*v1*G[0, 1, 0, mu1p1, v1])/
    w1^2 - (6*G[0, 1, 0, mu1p1, v1])/(N*w1) - (27*N*G[0, 1, 0, mu1p1, v1])/
    w1 + (2*v1*G[0, 1, 0, mu1p1, v1])/(N*w1) + (5*N*v1*G[0, 1, 0, mu1p1, v1])/
    w1 - (2*G[0, 1, 0, -u1, v1])/N + N*G[0, 1, 0, -u1, v1] - 
   (4*G[0, 1, 0, -u1, v1])/(N*w1^2) + (2*N*G[0, 1, 0, -u1, v1])/w1^2 + 
   (4*v1*G[0, 1, 0, -u1, v1])/(N*w1^2) - (2*N*v1*G[0, 1, 0, -u1, v1])/w1^2 + 
   (6*G[0, 1, 0, -u1, v1])/(N*w1) - (3*N*G[0, 1, 0, -u1, v1])/w1 - 
   (2*v1*G[0, 1, 0, -u1, v1])/(N*w1) + (N*v1*G[0, 1, 0, -u1, v1])/w1 + 
   (4*G[0, 1, 1, mu1p1, v1])/N + 6*N*G[0, 1, 1, mu1p1, v1] - 
   (6*mv1p1*G[0, 1, 1, mu1p1, v1])/(N*w1^3) - 
   (31*mv1p1*N*G[0, 1, 1, mu1p1, v1])/w1^3 + (14*G[0, 1, 1, mu1p1, v1])/
    (N*w1^2) + (61*N*G[0, 1, 1, mu1p1, v1])/w1^2 - 
   (8*v1*G[0, 1, 1, mu1p1, v1])/(N*w1^2) - (30*N*v1*G[0, 1, 1, mu1p1, v1])/
    w1^2 - (12*G[0, 1, 1, mu1p1, v1])/(N*w1) - (36*N*G[0, 1, 1, mu1p1, v1])/
    w1 + (4*v1*G[0, 1, 1, mu1p1, v1])/(N*w1) + (6*N*v1*G[0, 1, 1, mu1p1, v1])/
    w1 + (5*G[0, 1, mu1p1, 1, v1])/N + 8*N*G[0, 1, mu1p1, 1, v1] - 
   (8*mv1p1*G[0, 1, mu1p1, 1, v1])/(N*w1^3) - 
   (35*mv1p1*N*G[0, 1, mu1p1, 1, v1])/w1^3 + (18*G[0, 1, mu1p1, 1, v1])/
    (N*w1^2) + (69*N*G[0, 1, mu1p1, 1, v1])/w1^2 - 
   (10*v1*G[0, 1, mu1p1, 1, v1])/(N*w1^2) - (34*N*v1*G[0, 1, mu1p1, 1, v1])/
    w1^2 - (15*G[0, 1, mu1p1, 1, v1])/(N*w1) - (42*N*G[0, 1, mu1p1, 1, v1])/
    w1 + (5*v1*G[0, 1, mu1p1, 1, v1])/(N*w1) + (8*N*v1*G[0, 1, mu1p1, 1, v1])/
    w1 + G[0, 1, mu1p1, -u1, v1]/N + 4*N*G[0, 1, mu1p1, -u1, v1] - 
   (4*mv1p1*G[0, 1, mu1p1, -u1, v1])/(N*w1^3) - 
   (13*mv1p1*N*G[0, 1, mu1p1, -u1, v1])/w1^3 + (6*G[0, 1, mu1p1, -u1, v1])/
    (N*w1^2) + (27*N*G[0, 1, mu1p1, -u1, v1])/w1^2 - 
   (2*v1*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) - 
   (14*N*v1*G[0, 1, mu1p1, -u1, v1])/w1^2 - (3*G[0, 1, mu1p1, -u1, v1])/
    (N*w1) - (18*N*G[0, 1, mu1p1, -u1, v1])/w1 + (v1*G[0, 1, mu1p1, -u1, v1])/
    (N*w1) + (4*N*v1*G[0, 1, mu1p1, -u1, v1])/w1 - 
   (2*G[0, mu1p1, 1, mu1p1, v1])/N - 5*N*G[0, mu1p1, 1, mu1p1, v1] + 
   (4*mv1p1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^3) + 
   (22*mv1p1*N*G[0, mu1p1, 1, mu1p1, v1])/w1^3 - 
   (8*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) - (44*N*G[0, mu1p1, 1, mu1p1, v1])/
    w1^2 + (4*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) + 
   (22*N*v1*G[0, mu1p1, 1, mu1p1, v1])/w1^2 + (6*G[0, mu1p1, 1, mu1p1, v1])/
    (N*w1) + (27*N*G[0, mu1p1, 1, mu1p1, v1])/w1 - 
   (2*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1) - 
   (5*N*v1*G[0, mu1p1, 1, mu1p1, v1])/w1 - (2*G[0, mu1p1, -u1, mu1p1, v1])/
    N - 5*N*G[0, mu1p1, -u1, mu1p1, v1] + 
   (4*mv1p1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^3) + 
   (22*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^3 - 
   (8*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) - 
   (44*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 + 
   (4*v1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) + 
   (22*N*v1*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 + 
   (6*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1) + 
   (27*N*G[0, mu1p1, -u1, mu1p1, v1])/w1 - (2*v1*G[0, mu1p1, -u1, mu1p1, v1])/
    (N*w1) - (5*N*v1*G[0, mu1p1, -u1, mu1p1, v1])/w1 + 
   (2*G[0, -u1, 0, mu1p1, v1])/N + 5*N*G[0, -u1, 0, mu1p1, v1] - 
   (4*mv1p1*G[0, -u1, 0, mu1p1, v1])/(N*w1^3) - 
   (22*mv1p1*N*G[0, -u1, 0, mu1p1, v1])/w1^3 + (8*G[0, -u1, 0, mu1p1, v1])/
    (N*w1^2) + (44*N*G[0, -u1, 0, mu1p1, v1])/w1^2 - 
   (4*v1*G[0, -u1, 0, mu1p1, v1])/(N*w1^2) - 
   (22*N*v1*G[0, -u1, 0, mu1p1, v1])/w1^2 - (6*G[0, -u1, 0, mu1p1, v1])/
    (N*w1) - (27*N*G[0, -u1, 0, mu1p1, v1])/w1 + 
   (2*v1*G[0, -u1, 0, mu1p1, v1])/(N*w1) + (5*N*v1*G[0, -u1, 0, mu1p1, v1])/
    w1 + (3*G[0, -u1, mu1p1, 1, v1])/N + 3*N*G[0, -u1, mu1p1, 1, v1] - 
   (4*mv1p1*G[0, -u1, mu1p1, 1, v1])/(N*w1^3) - 
   (13*mv1p1*N*G[0, -u1, mu1p1, 1, v1])/w1^3 + (10*G[0, -u1, mu1p1, 1, v1])/
    (N*w1^2) + (25*N*G[0, -u1, mu1p1, 1, v1])/w1^2 - 
   (6*v1*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) - 
   (12*N*v1*G[0, -u1, mu1p1, 1, v1])/w1^2 - (9*G[0, -u1, mu1p1, 1, v1])/
    (N*w1) - (15*N*G[0, -u1, mu1p1, 1, v1])/w1 + 
   (3*v1*G[0, -u1, mu1p1, 1, v1])/(N*w1) + (3*N*v1*G[0, -u1, mu1p1, 1, v1])/
    w1 + (3*G[0, -u1, mu1p1, -u1, v1])/N + 9*N*G[0, -u1, mu1p1, -u1, v1] - 
   (8*mv1p1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^3) - 
   (35*mv1p1*N*G[0, -u1, mu1p1, -u1, v1])/w1^3 + 
   (14*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) + (71*N*G[0, -u1, mu1p1, -u1, v1])/
    w1^2 - (6*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) - 
   (36*N*v1*G[0, -u1, mu1p1, -u1, v1])/w1^2 - (9*G[0, -u1, mu1p1, -u1, v1])/
    (N*w1) - (45*N*G[0, -u1, mu1p1, -u1, v1])/w1 + 
   (3*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1) + 
   (9*N*v1*G[0, -u1, mu1p1, -u1, v1])/w1 + (2*G[0, -u1, -u1, mu1p1, v1])/N + 
   7*N*G[0, -u1, -u1, mu1p1, v1] - (6*mv1p1*G[0, -u1, -u1, mu1p1, v1])/
    (N*w1^3) - (31*mv1p1*N*G[0, -u1, -u1, mu1p1, v1])/w1^3 + 
   (10*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) + (63*N*G[0, -u1, -u1, mu1p1, v1])/
    w1^2 - (4*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) - 
   (32*N*v1*G[0, -u1, -u1, mu1p1, v1])/w1^2 - (6*G[0, -u1, -u1, mu1p1, v1])/
    (N*w1) - (39*N*G[0, -u1, -u1, mu1p1, v1])/w1 + 
   (2*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1) + 
   (7*N*v1*G[0, -u1, -u1, mu1p1, v1])/w1 + 
   Pi^3*((I/3)/N + ((5*I)/6)*N - (((2*I)/3)*mv1p1)/(N*w1^3) - 
     (((11*I)/3)*mv1p1*N)/w1^3 + ((4*I)/3)/(N*w1^2) + (((22*I)/3)*N)/w1^2 - 
     (((2*I)/3)*v1)/(N*w1^2) - (((11*I)/3)*N*v1)/w1^2 - I/(N*w1) - 
     (((9*I)/2)*N)/w1 + ((I/3)*v1)/(N*w1) + (((5*I)/6)*N*v1)/w1)*Log[mu1p1] + 
   Pi*((-2*I)/N - ((3*I)/2)/(mv1p1^2*N) + ((5*I)/2)/(mv1p1*N) - 
     ((49*I)/2)*N - (((27*I)/4)*N)/mv1p1^2 + (((3*I)/2)*N)/mv1p1 + 
     (I*mv1p1)/(N*u1) + (((23*I)/4)*N)/(mv1p1^3*u1) - (((3*I)/2)*u1)/N + 
     ((3*I)*mu1p1*u1)/(mv1p1^3*N) - (I*u1)/(mv1p1^2*N) - 
     (((7*I)/2)*u1)/(mv1p1*N) + ((9*I)/2)*N*u1 + (((27*I)/2)*mu1p1*N*u1)/
      mv1p1^3 - (((9*I)/2)*N*u1)/mv1p1^2 - (((23*I)/4)*N*u1)/mv1p1 - 
     ((I/2)*u1^2)/N + (((5*I)/2)*u1^2)/(mv1p1^2*N) - ((7*I)/2)*N*u1^2 + 
     (((45*I)/4)*N*u1^2)/mv1p1^2 - ((2*I)/3)*N*v1 - (I*N*v1)/(mv1p1^2*u1^2) - 
     (((45*I)/2)*N*v1)/(mv1p1^3*u1) - ((I/2)*u1*v1)/N - ((7*I)/2)*N*u1*v1 + 
     (I*N*v1^2)/(mv1p1^2*u1^2) + (((353*I)/12)*N*v1^2)/(mv1p1^3*u1) - 
     (((2*I)/3)*N*v1^3)/(mv1p1^2*u1^2) - (((52*I)/3)*N*v1^3)/(mv1p1^3*u1) + 
     (((10*I)/3)*N*v1^4)/(mv1p1^3*u1) + ((4*I)*v1)/(N*w1^2) + 
     ((22*I)*N*v1)/(mv1p1^2*w1^2) - ((44*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     ((20*I)*N*v1^3)/(mv1p1^2*w1^2) + ((2*I)*N*v1^4)/(mv1p1^2*w1^2) - 
     (((2*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + (4*I)/(mv1p1*N*w1) + 
     ((22*I)*N)/(mv1p1^3*w1) - ((8*I)*v1)/(mv1p1*N*w1) - 
     ((88*I)*N*v1)/(mv1p1^3*w1) + ((3*I)*v1^2)/(mv1p1*N*w1) + 
     (((737*I)/6)*N*v1^2)/(mv1p1^3*w1) - (((214*I)/3)*N*v1^3)/(mv1p1^3*w1) + 
     (((71*I)/6)*N*v1^4)/(mv1p1^3*w1) + (((4*I)/3)*N*v1^5)/(mv1p1^3*w1))*
    Log[mu1p1] + Pi^2*((-8*N)/9 - (4*N*u1)/9 + (2*N*v1)/3 - 
     (4*N*v1)/(9*mv1p1^4*u1) - (8*N*v1^2)/(9*mv1p1^3*u1^2) - 
     (8*N*v1^2)/(9*mv1p1^4*u1) - (4*N*v1^3)/(3*mv1p1^4*u1) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) + (4*N*v1^4)/(3*mv1p1^2*w1^3) - 
     (4*N*v1^5)/(3*mv1p1^2*w1^3) + (4*N*v1^6)/(9*mv1p1^2*w1^3) - 
     (2*N*v1^2)/(mv1p1^3*w1^2) + (28*N*v1^3)/(9*mv1p1^3*w1^2) - 
     (52*N*v1^4)/(9*mv1p1^3*w1^2) + (4*N*v1^5)/(mv1p1^3*w1^2) - 
     (10*N*v1^6)/(9*mv1p1^3*w1^2) - (2*N*v1)/(mv1p1^4*w1) + 
     (20*N*v1^2)/(3*mv1p1^4*w1) - (16*N*v1^3)/(mv1p1^4*w1) + 
     (128*N*v1^4)/(9*mv1p1^4*w1) - (62*N*v1^5)/(9*mv1p1^4*w1) + 
     (4*N*v1^6)/(3*mv1p1^4*w1))*Log[mu1p1] + 
   Pi^2*(-1/3*1/N - (5*N)/6 + (2*mv1p1)/(3*N*w1^3) + (11*mv1p1*N)/(3*w1^3) - 
     4/(3*N*w1^2) - (22*N)/(3*w1^2) + (2*v1)/(3*N*w1^2) + 
     (11*N*v1)/(3*w1^2) + 1/(N*w1) + (9*N)/(2*w1) - v1/(3*N*w1) - 
     (5*N*v1)/(6*w1))*Log[mu1p1]^2 + Pi*((I/3)*N - (I/3)*N*u1 + (I/2)*N*v1 + 
     ((I/6)*N*v1)/(mv1p1^4*u1) + ((I/3)*N*v1^2)/(mv1p1^3*u1^2) + 
     ((I/3)*N*v1^2)/(mv1p1^4*u1) + ((I/2)*N*v1^3)/(mv1p1^4*u1) + 
     (I*N*v1^4)/(mv1p1^2*w1^3) - (I*N*v1^5)/(mv1p1^2*w1^3) + 
     ((I/3)*N*v1^6)/(mv1p1^2*w1^3) + (((7*I)/3)*N*v1^3)/(mv1p1^3*w1^2) - 
     (((23*I)/6)*N*v1^4)/(mv1p1^3*w1^2) + ((3*I)*N*v1^5)/(mv1p1^3*w1^2) - 
     (((5*I)/6)*N*v1^6)/(mv1p1^3*w1^2) + ((2*I)*N*v1^2)/(mv1p1^4*w1) - 
     (((9*I)/2)*N*v1^3)/(mv1p1^4*w1) + (((20*I)/3)*N*v1^4)/(mv1p1^4*w1) - 
     (((25*I)/6)*N*v1^5)/(mv1p1^4*w1) + (I*N*v1^6)/(mv1p1^4*w1))*
    Log[mu1p1]^2 + Pi*(((-2*I)/3)/N - ((5*I)/3)*N + 
     (((4*I)/3)*mv1p1)/(N*w1^3) + (((22*I)/3)*mv1p1*N)/w1^3 - 
     ((8*I)/3)/(N*w1^2) - (((44*I)/3)*N)/w1^2 + (((4*I)/3)*v1)/(N*w1^2) + 
     (((22*I)/3)*N*v1)/w1^2 + (2*I)/(N*w1) + ((9*I)*N)/w1 - 
     (((2*I)/3)*v1)/(N*w1) - (((5*I)/3)*N*v1)/w1)*Log[mu1p1]^3 + 
   (N/9 - (N*u1)/9 + (N*v1)/6 + (N*v1)/(18*mv1p1^4*u1) + 
     (N*v1^2)/(9*mv1p1^3*u1^2) + (N*v1^2)/(9*mv1p1^4*u1) + 
     (N*v1^3)/(6*mv1p1^4*u1) + (N*v1^4)/(3*mv1p1^2*w1^3) - 
     (N*v1^5)/(3*mv1p1^2*w1^3) + (N*v1^6)/(9*mv1p1^2*w1^3) + 
     (7*N*v1^3)/(9*mv1p1^3*w1^2) - (23*N*v1^4)/(18*mv1p1^3*w1^2) + 
     (N*v1^5)/(mv1p1^3*w1^2) - (5*N*v1^6)/(18*mv1p1^3*w1^2) + 
     (2*N*v1^2)/(3*mv1p1^4*w1) - (3*N*v1^3)/(2*mv1p1^4*w1) + 
     (20*N*v1^4)/(9*mv1p1^4*w1) - (25*N*v1^5)/(18*mv1p1^4*w1) + 
     (N*v1^6)/(3*mv1p1^4*w1))*Log[mu1p1]^3 + 
   (2/(3*N) + (5*N)/3 - (4*mv1p1)/(3*N*w1^3) - (22*mv1p1*N)/(3*w1^3) + 
     8/(3*N*w1^2) + (44*N)/(3*w1^2) - (4*v1)/(3*N*w1^2) - 
     (22*N*v1)/(3*w1^2) - 2/(N*w1) - (9*N)/w1 + (2*v1)/(3*N*w1) + 
     (5*N*v1)/(3*w1))*Log[mu1p1]^4 + 
   Pi^3*((I/2)/N + (I/2)*N - (((2*I)/3)*mv1p1)/(N*w1^3) - 
     (((13*I)/6)*mv1p1*N)/w1^3 + ((5*I)/3)/(N*w1^2) + (((25*I)/6)*N)/w1^2 - 
     (I*v1)/(N*w1^2) - ((2*I)*N*v1)/w1^2 - ((3*I)/2)/(N*w1) - 
     (((5*I)/2)*N)/w1 + ((I/2)*v1)/(N*w1) + ((I/2)*N*v1)/w1)*Log[mv1p1] + 
   Pi^2*(N/(3*w1^3) - (mv1p1*N)/(3*w1^3) - (N*v1)/(3*w1^3) - 
     (N*v1^3)/(9*w1^3) + (mv1p1*N*v1^3)/(9*w1^3) + (N*v1^4)/(9*w1^3) - 
     7/(4*N*w1) + 7/(4*mv1p1*N*w1) + (7*v1)/(12*N*w1) - 
     (7*v1)/(3*mv1p1*N*w1) + (7*v1^2)/(12*mv1p1*N*w1))*Log[mv1p1] + 
   Pi^2*(4/(3*N) + (8*N)/3 - (7*mv1p1)/(3*N*w1^3) - (25*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (149*N)/(6*w1^2) - (8*v1)/(3*N*w1^2) - (37*N*v1)/(3*w1^2) - 
     4/(N*w1) - (15*N)/w1 + (4*v1)/(3*N*w1) + (8*N*v1)/(3*w1))*Log[mu1p1]*
    Log[mv1p1] + Pi*((-I)/N - ((5*I)/2)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((11*I)*mv1p1*N)/w1^3 - (4*I)/(N*w1^2) - ((22*I)*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + ((11*I)*N*v1)/w1^2 + (3*I)/(N*w1) + 
     (((27*I)/2)*N)/w1 - (I*v1)/(N*w1) - (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*
    Log[mv1p1] + (-1/3*1/N - (5*N)/6 + (2*mv1p1)/(3*N*w1^3) + 
     (11*mv1p1*N)/(3*w1^3) - 4/(3*N*w1^2) - (22*N)/(3*w1^2) + 
     (2*v1)/(3*N*w1^2) + (11*N*v1)/(3*w1^2) + 1/(N*w1) + (9*N)/(2*w1) - 
     v1/(3*N*w1) - (5*N*v1)/(6*w1))*Log[mu1p1]^3*Log[mv1p1] + 
   Pi*((-I)/N - ((5*I)/2)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((11*I)*mv1p1*N)/w1^3 - (4*I)/(N*w1^2) - ((22*I)*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + ((11*I)*N*v1)/w1^2 + (3*I)/(N*w1) + 
     (((27*I)/2)*N)/w1 - (I*v1)/(N*w1) - (((5*I)/2)*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]^2 + (-N^(-1) - (5*N)/2 + (2*mv1p1)/(N*w1^3) + 
     (11*mv1p1*N)/w1^3 - 4/(N*w1^2) - (22*N)/w1^2 + (2*v1)/(N*w1^2) + 
     (11*N*v1)/w1^2 + 3/(N*w1) + (27*N)/(2*w1) - v1/(N*w1) - (5*N*v1)/(2*w1))*
    Log[mu1p1]^2*Log[mv1p1]^2 + 
   Pi*((-I)/N - I*N + (((4*I)/3)*mv1p1)/(N*w1^3) + (((13*I)/3)*mv1p1*N)/
      w1^3 - ((10*I)/3)/(N*w1^2) - (((25*I)/3)*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + (3*I)/(N*w1) + ((5*I)*N)/w1 - 
     (I*v1)/(N*w1) - (I*N*v1)/w1)*Log[mv1p1]^3 + 
   (-4/(3*N) - (10*N)/3 + (8*mv1p1)/(3*N*w1^3) + (44*mv1p1*N)/(3*w1^3) - 
     16/(3*N*w1^2) - (88*N)/(3*w1^2) + (8*v1)/(3*N*w1^2) + 
     (44*N*v1)/(3*w1^2) + 4/(N*w1) + (18*N)/w1 - (4*v1)/(3*N*w1) - 
     (10*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1]^3 + 
   Pi^3*((-1/3*I)/N - ((3*I)/2)*N + (((2*I)/3)*mv1p1)/(N*w1^3) + 
     ((5*I)*mv1p1*N)/w1^3 - ((4*I)/3)/(N*w1^2) - ((10*I)*N)/w1^2 + 
     (((2*I)/3)*v1)/(N*w1^2) + ((5*I)*N*v1)/w1^2 + I/(N*w1) + 
     (((13*I)/2)*N)/w1 - ((I/3)*v1)/(N*w1) - (((3*I)/2)*N*v1)/w1)*
    Log[mw1p1] + Pi^2*(-1/18*N + Nf/3 + (5*N*u1)/9 - 
     (2*N*v1)/(3*mv1p1^4*u1) - (4*N*v1^2)/(3*mv1p1^3*u1^2) + 
     (7*N*v1^2)/(6*mv1p1^4*u1) + (5*N*v1^3)/(3*mv1p1^3*u1^2) - 
     (16*N*v1^3)/(3*mv1p1^4*u1) - (5*N*v1^4)/(3*mv1p1^3*u1^2) + 
     (65*N*v1^4)/(18*mv1p1^4*u1) + (5*N*v1^5)/(9*mv1p1^3*u1^2) - 
     (10*N*v1^5)/(9*mv1p1^4*u1) + (5*N)/(mv1p1^2*w1^3) - 
     (2*mv1p1*Nf)/(3*w1^3) - (15*N*v1)/(mv1p1^2*w1^3) + 
     (15*N*v1^2)/(mv1p1^2*w1^3) - (52*N*v1^3)/(9*mv1p1^2*w1^3) - 
     (4*mv1p1)/(3*N*w1^2) - (37*N)/(9*mv1p1^3*w1^2) + (4*Nf)/(3*w1^2) + 
     (88*N*v1)/(9*mv1p1^3*w1^2) - (2*Nf*v1)/(3*w1^2) - 
     (35*N*v1^2)/(6*mv1p1^3*w1^2) - (32*N*v1^3)/(9*mv1p1^3*w1^2) + 
     (13*N*v1^4)/(6*mv1p1^3*w1^2) + 4/(3*N*w1) - (13*N)/(6*mv1p1^4*w1) - 
     Nf/w1 + (94*N*v1)/(9*mv1p1^4*w1) + (Nf*v1)/(3*w1) - 
     (389*N*v1^2)/(18*mv1p1^4*w1) + (18*N*v1^3)/(mv1p1^4*w1) - 
     (25*N*v1^4)/(3*mv1p1^4*w1) + (4*N*v1^5)/(3*mv1p1^4*w1))*Log[mw1p1] + 
   Pi*(((-3*I)/2)/N + ((3*I)/2)/(mv1p1^2*N) - ((11*I)/2)/(mv1p1*N) - 
     (I/2)*N + (((27*I)/4)*N)/mv1p1^2 - (((29*I)/2)*N)/mv1p1 - 
     (((3*I)/2)*u1)/N - ((3*I)*u1)/(mv1p1^3*N) + ((7*I)*u1)/(mv1p1^2*N) - 
     (((11*I)/2)*u1)/(mv1p1*N) + ((9*I)/2)*N*u1 - (((27*I)/2)*N*u1)/mv1p1^3 + 
     (((63*I)/2)*N*u1)/mv1p1^2 - (((59*I)/4)*N*u1)/mv1p1 - ((I/2)*u1^2)/N - 
     ((3*I)*u1^2)/(mv1p1^3*N) + (((5*I)/2)*u1^2)/(mv1p1^2*N) - 
     ((7*I)/2)*N*u1^2 - (((27*I)/2)*N*u1^2)/mv1p1^3 + 
     (((45*I)/4)*N*u1^2)/mv1p1^2 - ((2*I)/3)*N*v1 - ((I/2)*u1*v1)/N - 
     ((7*I)/2)*N*u1*v1 - ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     ((2*I)*N*v1^3)/(mv1p1^3*u1) - (((2*I)/3)*N*v1^4)/(mv1p1^3*u1) - 
     (2*I)/(N*w1^3) - (((37*I)/2)*N)/(mv1p1*w1^3) + ((2*I)*v1)/(N*w1^3) + 
     ((37*I)*N*v1)/(mv1p1*w1^3) - (((39*I)/2)*N*v1^2)/(mv1p1*w1^3) + 
     (I*N*v1^3)/(mv1p1*w1^3) - (((2*I)/3)*N*v1^4)/(mv1p1*w1^3) + 
     (2*I)/(N*w1^2) + (((59*I)/2)*N)/(mv1p1^2*w1^2) - 
     (((5*I)/2)*v1)/(N*w1^2) - (((245*I)/3)*N*v1)/(mv1p1^2*w1^2) + 
     (((451*I)/6)*N*v1^2)/(mv1p1^2*w1^2) - ((26*I)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((3*I)*N*v1^4)/(mv1p1^2*w1^2) - (((2*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((11*I)/2)/(mv1p1*N*w1) - (((11*I)/4)*N)/(mv1p1^3*w1) - 
     ((6*I)*v1)/(mv1p1*N*w1) + (((34*I)/3)*N*v1)/(mv1p1^3*w1) + 
     (((3*I)/2)*v1^2)/(mv1p1*N*w1) - (((199*I)/12)*N*v1^2)/(mv1p1^3*w1) + 
     (((19*I)/2)*N*v1^3)/(mv1p1^3*w1) - (((7*I)/2)*N*v1^4)/(mv1p1^3*w1) + 
     (((4*I)/3)*N*v1^5)/(mv1p1^3*w1))*Log[mw1p1] + 
   Pi^2*(N^(-1) + (13*N)/6 - (5*mv1p1)/(3*N*w1^3) - (19*mv1p1*N)/(2*w1^3) + 
     11/(3*N*w1^2) + (113*N)/(6*w1^2) - (2*v1)/(N*w1^2) - 
     (28*N*v1)/(3*w1^2) - 3/(N*w1) - (23*N)/(2*w1) + v1/(N*w1) + 
     (13*N*v1)/(6*w1))*Log[mu1p1]*Log[mw1p1] + 
   Pi*(I/N + ((5*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) + ((22*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((11*I)*N*v1)/w1^2 - (3*I)/(N*w1) - (((27*I)/2)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1] + 
   (-7/(3*N) - (35*N)/6 + (14*mv1p1)/(3*N*w1^3) + (77*mv1p1*N)/(3*w1^3) - 
     28/(3*N*w1^2) - (154*N)/(3*w1^2) + (14*v1)/(3*N*w1^2) + 
     (77*N*v1)/(3*w1^2) + 7/(N*w1) + (63*N)/(2*w1) - (7*v1)/(3*N*w1) - 
     (35*N*v1)/(6*w1))*Log[mu1p1]^3*Log[mw1p1] + 
   Pi*(((-3*I)/2)/N - ((3*I)/2)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     (((13*I)/2)*mv1p1*N)/w1^3 - (5*I)/(N*w1^2) - (((25*I)/2)*N)/w1^2 + 
     ((3*I)*v1)/(N*w1^2) + ((6*I)*N*v1)/w1^2 + ((9*I)/2)/(N*w1) + 
     (((15*I)/2)*N)/w1 - (((3*I)/2)*v1)/(N*w1) - (((3*I)/2)*N*v1)/w1)*
    Log[mv1p1]^2*Log[mw1p1] + Pi^2*(1/(2*N) - N/6 - mv1p1/(N*w1^3) + 
     (mv1p1*N)/(3*w1^3) + 2/(N*w1^2) - (2*N)/(3*w1^2) - v1/(N*w1^2) + 
     (N*v1)/(3*w1^2) - 3/(2*N*w1) + N/(2*w1) + v1/(2*N*w1) - (N*v1)/(6*w1))*
    Log[mw1p1]^2 + Pi*(((9*I)/4)/N + ((8*I)/3)*N + (I/3)*N*u1 + 
     (((3*I)/2)*N*v1^2)/(mv1p1^4*u1) + (I*N*v1^3)/(mv1p1^3*u1^2) - 
     ((2*I)*N*v1^3)/(mv1p1^4*u1) - (I*N*v1^4)/(mv1p1^3*u1^2) + 
     (((13*I)/6)*N*v1^4)/(mv1p1^4*u1) + ((I/3)*N*v1^5)/(mv1p1^3*u1^2) - 
     (((2*I)/3)*N*v1^5)/(mv1p1^4*u1) + (((3*I)/4)*N)/(mv1p1^2*w1^3) - 
     (((9*I)/4)*N*v1)/(mv1p1^2*w1^3) + (((9*I)/4)*N*v1^2)/(mv1p1^2*w1^3) - 
     (((5*I)/12)*N*v1^3)/(mv1p1^2*w1^3) + (((5*I)/2)*mv1p1)/(N*w1^2) + 
     (((61*I)/12)*N)/(mv1p1^3*w1^2) - (((265*I)/12)*N*v1)/(mv1p1^3*w1^2) + 
     (((145*I)/4)*N*v1^2)/(mv1p1^3*w1^2) - (((307*I)/12)*N*v1^3)/
      (mv1p1^3*w1^2) + ((7*I)*N*v1^4)/(mv1p1^3*w1^2) - ((19*I)/4)/(N*w1) - 
     (((17*I)/2)*N)/(mv1p1^4*w1) + (((9*I)/4)*v1)/(N*w1) + 
     (((229*I)/6)*N*v1)/(mv1p1^4*w1) - (((397*I)/6)*N*v1^2)/(mv1p1^4*w1) + 
     ((57*I)*N*v1^3)/(mv1p1^4*w1) - ((23*I)*N*v1^4)/(mv1p1^4*w1) + 
     (((7*I)/2)*N*v1^5)/(mv1p1^4*w1))*Log[mw1p1]^2 + 
   Pi*(I/N + ((5*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) + ((22*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((11*I)*N*v1)/w1^2 - (3*I)/(N*w1) - (((27*I)/2)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2 + 
   (-3/N - (15*N)/2 + (6*mv1p1)/(N*w1^3) + (33*mv1p1*N)/w1^3 - 12/(N*w1^2) - 
     (66*N)/w1^2 + (6*v1)/(N*w1^2) + (33*N*v1)/w1^2 + 9/(N*w1) + 
     (81*N)/(2*w1) - (3*v1)/(N*w1) - (15*N*v1)/(2*w1))*Log[mu1p1]^2*
    Log[mw1p1]^2 + Pi*(((-3*I)/2)/N - ((3*I)/2)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     (((13*I)/2)*mv1p1*N)/w1^3 - (5*I)/(N*w1^2) - (((25*I)/2)*N)/w1^2 + 
     ((3*I)*v1)/(N*w1^2) + ((6*I)*N*v1)/w1^2 + ((9*I)/2)/(N*w1) + 
     (((15*I)/2)*N)/w1 - (((3*I)/2)*v1)/(N*w1) - (((3*I)/2)*N*v1)/w1)*
    Log[mv1p1]*Log[mw1p1]^2 + Pi*(((-2*I)/3)/N - (I/3)*N + 
     ((I/3)*mv1p1)/(N*w1^3) + ((I/6)*mv1p1*N)/w1^3 - ((5*I)/3)/(N*w1^2) + 
     ((I/6)*N)/w1^2 + (((4*I)/3)*v1)/(N*w1^2) - ((I/3)*N*v1)/w1^2 + 
     (2*I)/(N*w1) - (((2*I)/3)*v1)/(N*w1) - ((I/3)*N*v1)/w1)*Log[mw1p1]^3 + 
   (-3/(4*N) - (8*N)/9 - (N*u1)/9 - (N*v1^2)/(2*mv1p1^4*u1) - 
     (N*v1^3)/(3*mv1p1^3*u1^2) + (2*N*v1^3)/(3*mv1p1^4*u1) + 
     (N*v1^4)/(3*mv1p1^3*u1^2) - (13*N*v1^4)/(18*mv1p1^4*u1) - 
     (N*v1^5)/(9*mv1p1^3*u1^2) + (2*N*v1^5)/(9*mv1p1^4*u1) - 
     N/(4*mv1p1^2*w1^3) + (3*N*v1)/(4*mv1p1^2*w1^3) - 
     (3*N*v1^2)/(4*mv1p1^2*w1^3) + (5*N*v1^3)/(36*mv1p1^2*w1^3) - 
     (5*mv1p1)/(6*N*w1^2) - (61*N)/(36*mv1p1^3*w1^2) + 
     (265*N*v1)/(36*mv1p1^3*w1^2) - (145*N*v1^2)/(12*mv1p1^3*w1^2) + 
     (307*N*v1^3)/(36*mv1p1^3*w1^2) - (7*N*v1^4)/(3*mv1p1^3*w1^2) + 
     19/(12*N*w1) + (17*N)/(6*mv1p1^4*w1) - (3*v1)/(4*N*w1) - 
     (229*N*v1)/(18*mv1p1^4*w1) + (397*N*v1^2)/(18*mv1p1^4*w1) - 
     (19*N*v1^3)/(mv1p1^4*w1) + (23*N*v1^4)/(3*mv1p1^4*w1) - 
     (7*N*v1^5)/(6*mv1p1^4*w1))*Log[mw1p1]^3 + 
   (-5/(3*N) - (23*N)/6 + (3*mv1p1)/(N*w1^3) + (101*mv1p1*N)/(6*w1^3) - 
     19/(3*N*w1^2) - (67*N)/(2*w1^2) + (10*v1)/(3*N*w1^2) + 
     (50*N*v1)/(3*w1^2) + 5/(N*w1) + (41*N)/(2*w1) - (5*v1)/(3*N*w1) - 
     (23*N*v1)/(6*w1))*Log[mu1p1]*Log[mw1p1]^3 + 
   (-3/(8*N) - (5*N)/24 + mv1p1/(2*N*w1^3) + (31*mv1p1*N)/(24*w1^3) - 
     5/(4*N*w1^2) - (59*N)/(24*w1^2) + (3*v1)/(4*N*w1^2) + 
     (7*N*v1)/(6*w1^2) + 9/(8*N*w1) + (11*N)/(8*w1) - (3*v1)/(8*N*w1) - 
     (5*N*v1)/(24*w1))*Log[mw1p1]^4 + 
   Pi^3*((I/3)/N + ((5*I)/6)*N - (((2*I)/3)*mv1p1)/(N*w1^3) - 
     (((11*I)/3)*mv1p1*N)/w1^3 + ((4*I)/3)/(N*w1^2) + (((22*I)/3)*N)/w1^2 - 
     (((2*I)/3)*v1)/(N*w1^2) - (((11*I)/3)*N*v1)/w1^2 - I/(N*w1) - 
     (((9*I)/2)*N)/w1 + ((I/3)*v1)/(N*w1) + (((5*I)/6)*N*v1)/w1)*Log[u1] + 
   Pi*(((3*I)/2)/N + I/(mv1p1*N) + ((49*I)/6)*N + (((11*I)/2)*N)/mv1p1 + 
     (((3*I)/2)*u1)/N - ((3*I)*u1)/(mv1p1^2*N) + (((9*I)/2)*u1)/(mv1p1*N) - 
     ((9*I)/2)*N*u1 - (((27*I)/2)*N*u1)/mv1p1^2 + (((41*I)/4)*N*u1)/mv1p1 + 
     ((I/2)*u1^2)/N + ((3*I)*u1^2)/(mv1p1^3*N) - (((5*I)/2)*u1^2)/
      (mv1p1^2*N) + ((7*I)/2)*N*u1^2 + (((27*I)/2)*N*u1^2)/mv1p1^3 - 
     (((45*I)/4)*N*u1^2)/mv1p1^2 + ((2*I)/3)*N*v1 - 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1) + ((I/2)*u1*v1)/N + ((7*I)/2)*N*u1*v1 + 
     (((4*I)/3)*N*v1^2)/(mv1p1^2*u1) - (((2*I)/3)*N*v1^3)/(mv1p1^2*u1) + 
     (2*I)/(N*w1^2) + (((15*I)/2)*N)/(mv1p1*w1^2) - ((2*I)*v1)/(N*w1^2) - 
     ((15*I)*N*v1)/(mv1p1*w1^2) + (((37*I)/6)*N*v1^2)/(mv1p1*w1^2) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^2) - (((2*I)/3)*N*v1^4)/(mv1p1*w1^2) - 
     ((9*I)/2)/(N*w1) - (((127*I)/6)*N)/(mv1p1^2*w1) + 
     (((3*I)/2)*v1)/(N*w1) + (((301*I)/6)*N*v1)/(mv1p1^2*w1) - 
     (((221*I)/6)*N*v1^2)/(mv1p1^2*w1) + (((35*I)/6)*N*v1^3)/(mv1p1^2*w1) + 
     (((4*I)/3)*N*v1^4)/(mv1p1^2*w1))*Log[u1] + 
   Pi^2*(N^(-1) - 1/(3*mv1p1^2*N) + 4/(3*mv1p1*N) + (55*N)/12 - 
     (17*N)/(12*mv1p1^2) + (2*N)/mv1p1 + u1/(2*mv1p1^3*N) - u1/(mv1p1^2*N) + 
     u1/(2*mv1p1*N) + (2*N*u1)/9 + (9*N*u1)/(4*mv1p1^3) - 
     (17*N*u1)/(6*mv1p1^2) + (7*N*u1)/(12*mv1p1) - u1^2/(2*mv1p1^4*N) + 
     (2*u1^2)/(3*mv1p1^3*N) - u1^2/(6*mv1p1^2*N) - (9*N*u1^2)/(4*mv1p1^4) + 
     (3*N*u1^2)/mv1p1^3 - (3*N*u1^2)/(4*mv1p1^2) - (N*v1)/3 - 
     (4*N*v1)/(3*mw1p1) - (N*v1)/(18*mv1p1^4*u1) - 
     (N*v1^2)/(9*mv1p1^3*u1^2) - (N*v1^2)/(9*mv1p1^4*u1) - 
     (N*v1^3)/(6*mv1p1^4*u1) - (23*N)/(36*w1^3) - (7*N)/(12*mv1p1^2*w1^3) + 
     (23*N*v1)/(36*w1^3) + (7*N*v1)/(4*mv1p1^2*w1^3) - 
     (7*N*v1^2)/(4*mv1p1^2*w1^3) + (N*v1^3)/(9*w1^3) + 
     (7*N*v1^3)/(12*mv1p1^2*w1^3) - (N*v1^4)/(9*w1^3) - 
     (N*v1^4)/(3*mv1p1^2*w1^3) + (N*v1^5)/(3*mv1p1^2*w1^3) - 
     (N*v1^6)/(9*mv1p1^2*w1^3) + 4/(3*N*w1^2) + (359*N)/(36*w1^2) + 
     (29*N)/(36*mv1p1^3*w1^2) - (2*v1)/(3*N*w1^2) - (15*N*v1)/(2*w1^2) - 
     (95*N*v1)/(36*mv1p1^3*w1^2) + (N*v1^2)/(6*w1^2) + 
     (37*N*v1^2)/(12*mv1p1^3*w1^2) - (5*N*v1^3)/(18*w1^2) - 
     (9*N*v1^3)/(4*mv1p1^3*w1^2) + (3*N*v1^4)/(2*mv1p1^3*w1^2) - 
     (N*v1^5)/(mv1p1^3*w1^2) + (5*N*v1^6)/(18*mv1p1^3*w1^2) + 3/(4*N*w1) - 
     49/(12*mv1p1*N*w1) - (7*N)/(12*mv1p1^4*w1) - (155*N)/(12*mv1p1*w1) - 
     v1/(4*N*w1) + (5*v1)/(mv1p1*N*w1) + (97*N*v1)/(36*mv1p1^4*w1) + 
     (47*N*v1)/(3*mv1p1*w1) - (5*v1^2)/(4*mv1p1*N*w1) - 
     (101*N*v1^2)/(18*mv1p1^4*w1) - (7*N*v1^2)/(2*mv1p1*w1) + 
     (6*N*v1^3)/(mv1p1^4*w1) + (N*v1^3)/(3*mv1p1*w1) - 
     (17*N*v1^4)/(4*mv1p1^4*w1) + (7*N*v1^5)/(4*mv1p1^4*w1) - 
     (N*v1^6)/(3*mv1p1^4*w1))*Log[u1] + 
   Pi^2*(-5/(3*N) - (7*N)/2 + (3*mv1p1)/(N*w1^3) + (97*mv1p1*N)/(6*w1^3) - 
     19/(3*N*w1^2) - (193*N)/(6*w1^2) + (10*v1)/(3*N*w1^2) + (16*N*v1)/w1^2 + 
     5/(N*w1) + (39*N)/(2*w1) - (5*v1)/(3*N*w1) - (7*N*v1)/(2*w1))*Log[mu1p1]*
    Log[u1] + Pi*(((2*I)/3)*N + ((2*I)/3)*N*u1 - I*N*v1 + 
     ((I/3)*N*v1)/(mv1p1^4*u1) + (((2*I)/3)*N*v1^2)/(mv1p1^3*u1^2) + 
     (((2*I)/3)*N*v1^2)/(mv1p1^4*u1) + (I*N*v1^3)/(mv1p1^4*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - ((2*I)*N*v1^4)/(mv1p1^2*w1^3) + 
     ((2*I)*N*v1^5)/(mv1p1^2*w1^3) - (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^3) + 
     ((2*I)*N*v1^2)/(mv1p1^3*w1^2) - (((14*I)/3)*N*v1^3)/(mv1p1^3*w1^2) + 
     (((25*I)/3)*N*v1^4)/(mv1p1^3*w1^2) - ((6*I)*N*v1^5)/(mv1p1^3*w1^2) + 
     (((5*I)/3)*N*v1^6)/(mv1p1^3*w1^2) + ((2*I)*N*v1)/(mv1p1^4*w1) - 
     ((8*I)*N*v1^2)/(mv1p1^4*w1) + ((19*I)*N*v1^3)/(mv1p1^4*w1) - 
     (((56*I)/3)*N*v1^4)/(mv1p1^4*w1) + (((29*I)/3)*N*v1^5)/(mv1p1^4*w1) - 
     ((2*I)*N*v1^6)/(mv1p1^4*w1))*Log[mu1p1]*Log[u1] + 
   (4/(3*N) + (10*N)/3 - (8*mv1p1)/(3*N*w1^3) - (44*mv1p1*N)/(3*w1^3) + 
     16/(3*N*w1^2) + (88*N)/(3*w1^2) - (8*v1)/(3*N*w1^2) - 
     (44*N*v1)/(3*w1^2) - 4/(N*w1) - (18*N)/w1 + (4*v1)/(3*N*w1) + 
     (10*N*v1)/(3*w1))*Log[mu1p1]^3*Log[u1] + 
   Pi^2*(3/(2*N) + (3*N)/2 - (2*mv1p1)/(N*w1^3) - (13*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     9/(2*N*w1) - (15*N)/(2*w1) + (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1))*
    Log[mv1p1]*Log[u1] + Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((22*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) + ((44*I)*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - 
     ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((5*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*Log[u1] + Pi*(((3*I)/2)/N + ((3*I)/2)*N - 
     ((2*I)*mv1p1)/(N*w1^3) - (((13*I)/2)*mv1p1*N)/w1^3 + (5*I)/(N*w1^2) + 
     (((25*I)/2)*N)/w1^2 - ((3*I)*v1)/(N*w1^2) - ((6*I)*N*v1)/w1^2 - 
     ((9*I)/2)/(N*w1) - (((15*I)/2)*N)/w1 + (((3*I)/2)*v1)/(N*w1) + 
     (((3*I)/2)*N*v1)/w1)*Log[mv1p1]^2*Log[u1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]^2*Log[u1] + 
   (-N^(-1) - N + (4*mv1p1)/(3*N*w1^3) + (13*mv1p1*N)/(3*w1^3) - 
     10/(3*N*w1^2) - (25*N)/(3*w1^2) + (2*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 
     3/(N*w1) + (5*N)/w1 - v1/(N*w1) - (N*v1)/w1)*Log[mv1p1]^3*Log[u1] + 
   Pi^2*(-2/(3*N) - (4*N)/3 + (2*mv1p1)/(3*N*w1^3) + (5*mv1p1*N)/w1^3 - 
     2/(N*w1^2) - (29*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + (14*N*v1)/(3*w1^2) + 
     2/(N*w1) + (6*N)/w1 - (2*v1)/(3*N*w1) - (4*N*v1)/(3*w1))*Log[mw1p1]*
    Log[u1] + Pi*(((3*I)/2)/N - I*N - ((2*I)/3)*N*u1 + 
     (((2*I)/3)*N*v1)/(mv1p1^4*u1) + (((4*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - 
     (((5*I)/3)*N*v1^2)/(mv1p1^4*u1) - ((2*I)*N*v1^3)/(mv1p1^3*u1^2) + 
     ((6*I)*N*v1^3)/(mv1p1^4*u1) + ((2*I)*N*v1^4)/(mv1p1^3*u1^2) - 
     (((13*I)/3)*N*v1^4)/(mv1p1^4*u1) - (((2*I)/3)*N*v1^5)/(mv1p1^3*u1^2) + 
     (((4*I)/3)*N*v1^5)/(mv1p1^4*u1) - (((3*I)/2)*N)/(mv1p1^2*w1^3) + 
     (((9*I)/2)*N*v1)/(mv1p1^2*w1^3) - (((9*I)/2)*N*v1^2)/(mv1p1^2*w1^3) + 
     (((13*I)/6)*N*v1^3)/(mv1p1^2*w1^3) + (3*I)/(N*w1^2) - 
     (((13*I)/6)*N)/(mv1p1^3*w1^2) - ((3*I)*v1)/(N*w1^2) + 
     (((73*I)/6)*N*v1)/(mv1p1^3*w1^2) - (((45*I)/2)*N*v1^2)/(mv1p1^3*w1^2) + 
     (((115*I)/6)*N*v1^3)/(mv1p1^3*w1^2) - (((16*I)/3)*N*v1^4)/
      (mv1p1^3*w1^2) - ((9*I)/2)/(N*w1) + ((6*I)*N)/(mv1p1^4*w1) + 
     (((3*I)/2)*v1)/(N*w1) - (((82*I)/3)*N*v1)/(mv1p1^4*w1) + 
     (((151*I)/3)*N*v1^2)/(mv1p1^4*w1) - ((42*I)*N*v1^3)/(mv1p1^4*w1) + 
     (((53*I)/3)*N*v1^4)/(mv1p1^4*w1) - (((8*I)/3)*N*v1^5)/(mv1p1^4*w1))*
    Log[mw1p1]*Log[u1] + (-3/(2*N) + 3/(2*mv1p1^2*N) - 11/(2*mv1p1*N) - N/2 + 
     (27*N)/(4*mv1p1^2) - (29*N)/(2*mv1p1) - (3*u1)/(2*N) - 
     (3*u1)/(mv1p1^3*N) + (7*u1)/(mv1p1^2*N) - (11*u1)/(2*mv1p1*N) + 
     (9*N*u1)/2 - (27*N*u1)/(2*mv1p1^3) + (63*N*u1)/(2*mv1p1^2) - 
     (59*N*u1)/(4*mv1p1) - u1^2/(2*N) - (3*u1^2)/(mv1p1^3*N) + 
     (5*u1^2)/(2*mv1p1^2*N) - (7*N*u1^2)/2 - (27*N*u1^2)/(2*mv1p1^3) + 
     (45*N*u1^2)/(4*mv1p1^2) - (2*N*v1)/3 - (u1*v1)/(2*N) - (7*N*u1*v1)/2 - 
     (2*N*v1^2)/(mv1p1^3*u1) + (2*N*v1^3)/(mv1p1^3*u1) - 
     (2*N*v1^4)/(3*mv1p1^3*u1) - 2/(N*w1^3) - (37*N)/(2*mv1p1*w1^3) + 
     (2*v1)/(N*w1^3) + (37*N*v1)/(mv1p1*w1^3) - (39*N*v1^2)/(2*mv1p1*w1^3) + 
     (N*v1^3)/(mv1p1*w1^3) - (2*N*v1^4)/(3*mv1p1*w1^3) + 2/(N*w1^2) + 
     (59*N)/(2*mv1p1^2*w1^2) - (5*v1)/(2*N*w1^2) - 
     (245*N*v1)/(3*mv1p1^2*w1^2) + (451*N*v1^2)/(6*mv1p1^2*w1^2) - 
     (26*N*v1^3)/(mv1p1^2*w1^2) + (3*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(3*mv1p1^2*w1^2) + 11/(2*mv1p1*N*w1) - 
     (11*N)/(4*mv1p1^3*w1) - (6*v1)/(mv1p1*N*w1) + (34*N*v1)/(3*mv1p1^3*w1) + 
     (3*v1^2)/(2*mv1p1*N*w1) - (199*N*v1^2)/(12*mv1p1^3*w1) + 
     (19*N*v1^3)/(2*mv1p1^3*w1) - (7*N*v1^4)/(2*mv1p1^3*w1) + 
     (4*N*v1^5)/(3*mv1p1^3*w1))*Log[mw1p1]*Log[u1] + 
   Pi*((-2*I)/N - (5*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((22*I)*mv1p1*N)/w1^3 - 
     (8*I)/(N*w1^2) - ((44*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((22*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1]*Log[u1] + 
   (-3/(2*N) - (3*N)/2 + (2*mv1p1)/(N*w1^3) + (13*mv1p1*N)/(2*w1^3) - 
     5/(N*w1^2) - (25*N)/(2*w1^2) + (3*v1)/(N*w1^2) + (6*N*v1)/w1^2 + 
     9/(2*N*w1) + (15*N)/(2*w1) - (3*v1)/(2*N*w1) - (3*N*v1)/(2*w1))*
    Log[mv1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*(((-3*I)/2)/N - I*N + ((3*I)*mv1p1)/(N*w1^3) + ((8*I)*mv1p1*N)/w1^3 - 
     (6*I)/(N*w1^2) - ((16*I)*N)/w1^2 + ((3*I)*v1)/(N*w1^2) + 
     ((8*I)*N*v1)/w1^2 + ((9*I)/2)/(N*w1) + ((9*I)*N)/w1 - 
     (((3*I)/2)*v1)/(N*w1) - (I*N*v1)/w1)*Log[mw1p1]^2*Log[u1] + 
   (9/(4*N) + (8*N)/3 + (N*u1)/3 + (3*N*v1^2)/(2*mv1p1^4*u1) + 
     (N*v1^3)/(mv1p1^3*u1^2) - (2*N*v1^3)/(mv1p1^4*u1) - 
     (N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(6*mv1p1^4*u1) + 
     (N*v1^5)/(3*mv1p1^3*u1^2) - (2*N*v1^5)/(3*mv1p1^4*u1) + 
     (3*N)/(4*mv1p1^2*w1^3) - (9*N*v1)/(4*mv1p1^2*w1^3) + 
     (9*N*v1^2)/(4*mv1p1^2*w1^3) - (5*N*v1^3)/(12*mv1p1^2*w1^3) + 
     (5*mv1p1)/(2*N*w1^2) + (61*N)/(12*mv1p1^3*w1^2) - 
     (265*N*v1)/(12*mv1p1^3*w1^2) + (145*N*v1^2)/(4*mv1p1^3*w1^2) - 
     (307*N*v1^3)/(12*mv1p1^3*w1^2) + (7*N*v1^4)/(mv1p1^3*w1^2) - 
     19/(4*N*w1) - (17*N)/(2*mv1p1^4*w1) + (9*v1)/(4*N*w1) + 
     (229*N*v1)/(6*mv1p1^4*w1) - (397*N*v1^2)/(6*mv1p1^4*w1) + 
     (57*N*v1^3)/(mv1p1^4*w1) - (23*N*v1^4)/(mv1p1^4*w1) + 
     (7*N*v1^5)/(2*mv1p1^4*w1))*Log[mw1p1]^2*Log[u1] + 
   (3/N + (15*N)/2 - (6*mv1p1)/(N*w1^3) - (33*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (66*N)/w1^2 - (6*v1)/(N*w1^2) - (33*N*v1)/w1^2 - 9/(N*w1) - 
     (81*N)/(2*w1) + (3*v1)/(N*w1) + (15*N*v1)/(2*w1))*Log[mu1p1]*
    Log[mw1p1]^2*Log[u1] + (-3/(2*N) - (3*N)/2 + (2*mv1p1)/(N*w1^3) + 
     (13*mv1p1*N)/(2*w1^3) - 5/(N*w1^2) - (25*N)/(2*w1^2) + (3*v1)/(N*w1^2) + 
     (6*N*v1)/w1^2 + 9/(2*N*w1) + (15*N)/(2*w1) - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[mv1p1]*Log[mw1p1]^2*Log[u1] + 
   ((-2*N)/3 + (4*mv1p1*N)/(3*w1^3) - (8*N)/(3*w1^2) + (4*N*v1)/(3*w1^2) + 
     (2*N)/w1 - (2*N*v1)/(3*w1))*Log[mw1p1]^3*Log[u1] + 
   Pi^2*(1/(6*N) + (3*N)/4 - mv1p1/(3*N*w1^3) - (7*mv1p1*N)/(2*w1^3) + 
     2/(3*N*w1^2) + (7*N)/w1^2 - v1/(3*N*w1^2) - (7*N*v1)/(2*w1^2) - 
     1/(2*N*w1) - (17*N)/(4*w1) + v1/(6*N*w1) + (3*N*v1)/(4*w1))*Log[u1]^2 + 
   Pi*(((3*I)/4)/(mv1p1^2*N) - (3*I)/(mv1p1*N) - ((11*I)/4)*N + 
     (((13*I)/4)*N)/mv1p1^2 - ((5*I)*N)/mv1p1 + (I/6)*Nf - 
     (((3*I)/2)*u1)/(mv1p1^3*N) + ((3*I)*u1)/(mv1p1^2*N) - 
     (((3*I)/2)*u1)/(mv1p1*N) - (((27*I)/4)*N*u1)/mv1p1^3 + 
     (((17*I)/2)*N*u1)/mv1p1^2 - (((7*I)/4)*N*u1)/mv1p1 + 
     (((3*I)/2)*u1^2)/(mv1p1^4*N) - ((2*I)*u1^2)/(mv1p1^3*N) + 
     ((I/2)*u1^2)/(mv1p1^2*N) + (((27*I)/4)*N*u1^2)/mv1p1^4 - 
     ((9*I)*N*u1^2)/mv1p1^3 + (((9*I)/4)*N*u1^2)/mv1p1^2 + (I/2)*N*v1 + 
     (((2*I)/3)*N*v1)/mw1p1 - ((I/3)*N*v1)/(mv1p1^4*u1) - 
     (((2*I)/3)*N*v1^2)/(mv1p1^3*u1^2) + (((5*I)/6)*N*v1^2)/(mv1p1^4*u1) + 
     (I*N*v1^3)/(mv1p1^3*u1^2) - ((3*I)*N*v1^3)/(mv1p1^4*u1) - 
     (I*N*v1^4)/(mv1p1^3*u1^2) + (((13*I)/6)*N*v1^4)/(mv1p1^4*u1) + 
     ((I/3)*N*v1^5)/(mv1p1^3*u1^2) - (((2*I)/3)*N*v1^5)/(mv1p1^4*u1) + 
     (((10*I)/3)*N)/w1^3 + (((3*I)/4)*N)/(mv1p1^2*w1^3) - 
     ((I/3)*mv1p1*Nf)/w1^3 - (((10*I)/3)*N*v1)/w1^3 - 
     (((9*I)/4)*N*v1)/(mv1p1^2*w1^3) + (((9*I)/4)*N*v1^2)/(mv1p1^2*w1^3) - 
     ((I/3)*N*v1^3)/w1^3 - (((13*I)/12)*N*v1^3)/(mv1p1^2*w1^3) + 
     ((I/3)*N*v1^4)/w1^3 - ((5*I)/2)/(N*w1^2) - ((14*I)*N)/w1^2 + 
     (((13*I)/12)*N)/(mv1p1^3*w1^2) + (((2*I)/3)*Nf)/w1^2 + (I*v1)/(N*w1^2) + 
     (((17*I)/3)*N*v1)/w1^2 - (((73*I)/12)*N*v1)/(mv1p1^3*w1^2) - 
     ((I/3)*Nf*v1)/w1^2 - ((I/2)*N*v1^2)/w1^2 + (((45*I)/4)*N*v1^2)/
      (mv1p1^3*w1^2) + (((5*I)/6)*N*v1^3)/w1^2 - (((115*I)/12)*N*v1^3)/
      (mv1p1^3*w1^2) + (((8*I)/3)*N*v1^4)/(mv1p1^3*w1^2) + 
     ((19*I)/4)/(N*w1) + (((31*I)/4)*N)/w1 - ((3*I)*N)/(mv1p1^4*w1) + 
     (((29*I)/4)*N)/(mv1p1*w1) - ((I/2)*Nf)/w1 - (((9*I)/4)*v1)/(N*w1) + 
     ((3*I)*v1)/(mv1p1*N*w1) - (((9*I)/4)*N*v1)/w1 + 
     (((41*I)/3)*N*v1)/(mv1p1^4*w1) - (((19*I)/3)*N*v1)/(mv1p1*w1) + 
     ((I/6)*Nf*v1)/w1 - (((9*I)/4)*v1^2)/(mv1p1*N*w1) - 
     (((151*I)/6)*N*v1^2)/(mv1p1^4*w1) + (((11*I)/6)*N*v1^2)/(mv1p1*w1) + 
     ((21*I)*N*v1^3)/(mv1p1^4*w1) - (I*N*v1^3)/(mv1p1*w1) - 
     (((53*I)/6)*N*v1^4)/(mv1p1^4*w1) + (((4*I)/3)*N*v1^5)/(mv1p1^4*w1))*
    Log[u1]^2 + (N^(-1) - 3/(4*mv1p1^2*N) + 11/(4*mv1p1*N) + (29*N)/6 - 
     (27*N)/(8*mv1p1^2) + (29*N)/(4*mv1p1) - Nf/3 + (3*u1)/(4*N) + 
     (3*u1)/(2*mv1p1^3*N) - (7*u1)/(2*mv1p1^2*N) + (11*u1)/(4*mv1p1*N) - 
     (9*N*u1)/4 + (27*N*u1)/(4*mv1p1^3) - (63*N*u1)/(4*mv1p1^2) + 
     (59*N*u1)/(8*mv1p1) + u1^2/(4*N) + (3*u1^2)/(2*mv1p1^3*N) - 
     (5*u1^2)/(4*mv1p1^2*N) + (7*N*u1^2)/4 + (27*N*u1^2)/(4*mv1p1^3) - 
     (45*N*u1^2)/(8*mv1p1^2) + (N*v1)/3 + (u1*v1)/(4*N) + (7*N*u1*v1)/4 + 
     (N*v1^2)/(mv1p1^3*u1) - (N*v1^3)/(mv1p1^3*u1) + 
     (N*v1^4)/(3*mv1p1^3*u1) + 1/(N*w1^3) + (37*N)/(4*mv1p1*w1^3) - 
     v1/(N*w1^3) - (37*N*v1)/(2*mv1p1*w1^3) + (39*N*v1^2)/(4*mv1p1*w1^3) - 
     (N*v1^3)/(2*mv1p1*w1^3) + (N*v1^4)/(3*mv1p1*w1^3) - 
     (59*N)/(4*mv1p1^2*w1^2) + (41*mv1p1*N)/(4*w1^2) - (2*Nf)/(3*w1^2) + 
     v1/(4*N*w1^2) + (245*N*v1)/(6*mv1p1^2*w1^2) + (2*Nf*v1)/(3*w1^2) - 
     (451*N*v1^2)/(12*mv1p1^2*w1^2) + (13*N*v1^3)/(mv1p1^2*w1^2) - 
     (3*N*v1^4)/(2*mv1p1^2*w1^2) + (N*v1^5)/(3*mv1p1^2*w1^2) - 5/(4*N*w1) - 
     11/(4*mv1p1*N*w1) - (89*N)/(6*w1) + (11*N)/(8*mv1p1^3*w1) + Nf/w1 + 
     v1/(4*N*w1) + (3*v1)/(mv1p1*N*w1) + (55*N*v1)/(12*w1) - 
     (17*N*v1)/(3*mv1p1^3*w1) - (Nf*v1)/(3*w1) - (3*v1^2)/(4*mv1p1*N*w1) + 
     (199*N*v1^2)/(24*mv1p1^3*w1) - (19*N*v1^3)/(4*mv1p1^3*w1) + 
     (7*N*v1^4)/(4*mv1p1^3*w1) - (2*N*v1^5)/(3*mv1p1^3*w1))*Log[u1]^2 + 
   Pi*(I/N + ((5*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) + ((22*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((11*I)*N*v1)/w1^2 - (3*I)/(N*w1) - (((27*I)/2)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]*Log[u1]^2 + 
   (-1/2*N + (mv1p1*N)/w1^3 - (2*N)/w1^2 + (N*v1)/w1^2 + (3*N)/(2*w1) - 
     (N*v1)/(2*w1))*Log[mu1p1]^2*Log[u1]^2 + 
   (3/(2*N) + (3*N)/2 - (2*mv1p1)/(N*w1^3) - (13*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     9/(2*N*w1) - (15*N)/(2*w1) + (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1))*
    Log[mv1p1]^2*Log[u1]^2 + Pi*(((5*I)/2)/N + ((5*I)/2)*N - 
     ((3*I)*mv1p1)/(N*w1^3) - ((12*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) + 
     ((23*I)*N)/w1^2 - ((5*I)*v1)/(N*w1^2) - ((11*I)*N*v1)/w1^2 - 
     ((15*I)/2)/(N*w1) - (((27*I)/2)*N)/w1 + (((5*I)/2)*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mw1p1]*Log[u1]^2 + 
   (9/(4*N) - N/6 + Nf/3 + (15*mv1p1*N)/(4*w1^3) - (2*mv1p1*Nf)/(3*w1^3) + 
     (5*mv1p1)/(2*N*w1^2) - (55*N)/(12*w1^2) + (4*Nf)/(3*w1^2) + 
     (5*N*v1)/(6*w1^2) - (2*Nf*v1)/(3*w1^2) - 19/(4*N*w1) + N/w1 - Nf/w1 + 
     (9*v1)/(4*N*w1) - (N*v1)/(6*w1) + (Nf*v1)/(3*w1))*Log[mw1p1]*Log[u1]^2 + 
   (-N^(-1) - (7*N)/2 + (3*mv1p1)/(N*w1^3) + (31*mv1p1*N)/(2*w1^3) - 
     5/(N*w1^2) - (63*N)/(2*w1^2) + (2*v1)/(N*w1^2) + (16*N*v1)/w1^2 + 
     3/(N*w1) + (39*N)/(2*w1) - v1/(N*w1) - (7*N*v1)/(2*w1))*Log[mu1p1]*
    Log[mw1p1]*Log[u1]^2 + (-3/(4*N) + N/4 + mv1p1/(N*w1^3) + 
     (5*N)/(4*w1^3) - (5*N*v1)/(4*w1^3) - 5/(2*N*w1^2) - (9*N)/(4*w1^2) + 
     (3*v1)/(2*N*w1^2) + (N*v1)/w1^2 + 9/(4*N*w1) + (3*N)/(4*w1) - 
     (3*v1)/(4*N*w1) + (N*v1)/(4*w1))*Log[mw1p1]^2*Log[u1]^2 + 
   Pi*(((-2*I)/3)/N - ((2*I)/3)*N + ((I/3)*mv1p1)/(N*w1^3) + 
     (((17*I)/6)*mv1p1*N)/w1^3 - ((5*I)/3)/(N*w1^2) - (((31*I)/6)*N)/w1^2 + 
     (((4*I)/3)*v1)/(N*w1^2) + (((7*I)/3)*N*v1)/w1^2 + (2*I)/(N*w1) + 
     ((3*I)*N)/w1 - (((2*I)/3)*v1)/(N*w1) - (((2*I)/3)*N*v1)/w1)*Log[u1]^3 + 
   (-3/(2*N) + 1/(4*mv1p1^2*N) - 1/(mv1p1*N) - (8*N)/9 + 
     (13*N)/(12*mv1p1^2) - (5*N)/(3*mv1p1) - Nf/6 - u1/(2*mv1p1^3*N) + 
     u1/(mv1p1^2*N) - u1/(2*mv1p1*N) - (2*N*u1)/9 - (9*N*u1)/(4*mv1p1^3) + 
     (17*N*u1)/(6*mv1p1^2) - (7*N*u1)/(12*mv1p1) + u1^2/(2*mv1p1^4*N) - 
     (2*u1^2)/(3*mv1p1^3*N) + u1^2/(6*mv1p1^2*N) + (9*N*u1^2)/(4*mv1p1^4) - 
     (3*N*u1^2)/mv1p1^3 + (3*N*u1^2)/(4*mv1p1^2) + (N*v1)/6 - 
     (N*v1^2)/(2*mv1p1^4*u1) - (N*v1^3)/(3*mv1p1^3*u1^2) + 
     (2*N*v1^3)/(3*mv1p1^4*u1) + (N*v1^4)/(3*mv1p1^3*u1^2) - 
     (13*N*v1^4)/(18*mv1p1^4*u1) - (N*v1^5)/(9*mv1p1^3*u1^2) + 
     (2*N*v1^5)/(9*mv1p1^4*u1) - (25*N)/(18*w1^3) - N/(4*mv1p1^2*w1^3) + 
     (mv1p1*Nf)/(3*w1^3) + (25*N*v1)/(18*w1^3) + (3*N*v1)/(4*mv1p1^2*w1^3) - 
     (3*N*v1^2)/(4*mv1p1^2*w1^3) - (N*v1^3)/(9*w1^3) + 
     (5*N*v1^3)/(36*mv1p1^2*w1^3) + (N*v1^4)/(9*w1^3) - 5/(2*N*w1^2) + 
     (2*N)/(9*w1^2) - (61*N)/(36*mv1p1^3*w1^2) - (2*Nf)/(3*w1^2) + 
     (2*v1)/(N*w1^2) - (N*v1)/(2*w1^2) + (265*N*v1)/(36*mv1p1^3*w1^2) + 
     (Nf*v1)/(3*w1^2) - (N*v1^2)/(6*w1^2) - (145*N*v1^2)/(12*mv1p1^3*w1^2) + 
     (5*N*v1^3)/(18*w1^2) + (307*N*v1^3)/(36*mv1p1^3*w1^2) - 
     (7*N*v1^4)/(3*mv1p1^3*w1^2) + 19/(4*N*w1) - (2*N)/(3*w1) + 
     (17*N)/(6*mv1p1^4*w1) + (29*N)/(12*mv1p1*w1) + Nf/(2*w1) - 
     (9*v1)/(4*N*w1) + v1/(mv1p1*N*w1) + (N*v1)/(9*w1) - 
     (229*N*v1)/(18*mv1p1^4*w1) - (19*N*v1)/(9*mv1p1*w1) - (Nf*v1)/(6*w1) - 
     (3*v1^2)/(4*mv1p1*N*w1) + (397*N*v1^2)/(18*mv1p1^4*w1) + 
     (11*N*v1^2)/(18*mv1p1*w1) - (19*N*v1^3)/(mv1p1^4*w1) - 
     (N*v1^3)/(3*mv1p1*w1) + (23*N*v1^4)/(3*mv1p1^4*w1) - 
     (7*N*v1^5)/(6*mv1p1^4*w1))*Log[u1]^3 + 
   (-N^(-1) - (3*N)/2 + (4*mv1p1)/(3*N*w1^3) + (22*mv1p1*N)/(3*w1^3) - 
     10/(3*N*w1^2) - (43*N)/(3*w1^2) + (2*v1)/(N*w1^2) + (7*N*v1)/w1^2 + 
     3/(N*w1) + (17*N)/(2*w1) - v1/(N*w1) - (3*N*v1)/(2*w1))*Log[mu1p1]*
    Log[u1]^3 + (N^(-1) + N - (4*mv1p1)/(3*N*w1^3) - (13*mv1p1*N)/(3*w1^3) + 
     10/(3*N*w1^2) + (25*N)/(3*w1^2) - (2*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 
     3/(N*w1) - (5*N)/w1 + v1/(N*w1) + (N*v1)/w1)*Log[mv1p1]*Log[u1]^3 + 
   (3/(2*N) + (3*N)/2 - (2*mv1p1)/(N*w1^3) - (13*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     9/(2*N*w1) - (15*N)/(2*w1) + (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1))*
    Log[mw1p1]*Log[u1]^3 + (-11/(24*N) - (7*N)/12 + mv1p1/(2*N*w1^3) + 
     (13*mv1p1*N)/(8*w1^3) - 17/(12*N*w1^2) - (73*N)/(24*w1^2) + 
     (11*v1)/(12*N*w1^2) + (17*N*v1)/(12*w1^2) + 11/(8*N*w1) + (2*N)/w1 - 
     (11*v1)/(24*N*w1) - (7*N*v1)/(12*w1))*Log[u1]^4 + 
   Pi*(I/N - I/(mv1p1*N) + ((29*I)/6)*N + (((19*I)/3)*N)/mv1p1^2 - 
     (((50*I)/3)*N)/mv1p1 + ((2*I)/3)*Nf - ((I/3)*Nf)/mv1p1^2 + 
     (((2*I)/3)*Nf)/mv1p1 + (((4*I)/3)*N*v1)/(mv1p1^2*u1) - 
     ((11*I)*N)/(mv1p1^2*w1^2) + ((2*I)*Nf)/w1^2 - ((2*I)*v1)/(N*w1^2) + 
     (((83*I)/6)*N*v1)/(mv1p1^2*w1^2) - (((4*I)/3)*Nf*v1)/w1^2 + 
     (((20*I)/3)*N*v1^2)/(mv1p1^2*w1^2) - (((19*I)/2)*N*v1^3)/
      (mv1p1^2*w1^2) + (((33*I)/2)*N)/(mv1p1^3*w1) - ((3*I)*Nf)/(mv1p1*w1) + 
     ((3*I)*v1)/(mv1p1*N*w1) - (((61*I)/2)*N*v1)/(mv1p1^3*w1) + 
     (((10*I)/3)*Nf*v1)/(mv1p1*w1) - (((3*I)/2)*v1^2)/(mv1p1*N*w1) + 
     (((15*I)/2)*N*v1^2)/(mv1p1^3*w1) - (((2*I)/3)*Nf*v1^2)/(mv1p1*w1) + 
     (((71*I)/6)*N*v1^3)/(mv1p1^3*w1) - (((16*I)/3)*N*v1^4)/(mv1p1^3*w1))*
    Log[v1] + Pi^2*(-29/(12*N) - 1/(4*mv1p1^2*N) + 4/(3*mv1p1*N) - (49*N)/6 - 
     (11*N)/(6*mv1p1^2) + (3*N)/mv1p1 + u1/(mv1p1^3*N) - (2*u1)/(mv1p1^2*N) + 
     u1/(mv1p1*N) + (N*u1)/9 + (9*N*u1)/(2*mv1p1^3) - (17*N*u1)/(3*mv1p1^2) + 
     (7*N*u1)/(6*mv1p1) - u1^2/(mv1p1^4*N) + (4*u1^2)/(3*mv1p1^3*N) - 
     u1^2/(3*mv1p1^2*N) - (9*N*u1^2)/(2*mv1p1^4) + (6*N*u1^2)/mv1p1^3 - 
     (3*N*u1^2)/(2*mv1p1^2) - N*v1 + (4*N*v1)/(3*mw1p1) + 
     (5*N*v1)/(6*mv1p1^4*u1) + (5*N*v1^2)/(3*mv1p1^3*u1^2) + 
     v1^2/(12*mv1p1*N*u1) - (5*N*v1^2)/(6*mv1p1^4*u1) + 
     (5*N*v1^2)/(12*mv1p1*u1) - (5*N*v1^3)/(3*mv1p1^3*u1^2) + 
     (35*N*v1^3)/(6*mv1p1^4*u1) + (5*N*v1^4)/(3*mv1p1^3*u1^2) - 
     (65*N*v1^4)/(18*mv1p1^4*u1) - (5*N*v1^5)/(9*mv1p1^3*u1^2) + 
     (10*N*v1^5)/(9*mv1p1^4*u1) + (53*N)/(12*w1^3) - 
     (53*N)/(12*mv1p1^2*w1^3) - (53*N*v1)/(12*w1^3) + 
     (53*N*v1)/(4*mv1p1^2*w1^3) - (53*N*v1^2)/(4*mv1p1^2*w1^3) + 
     (5*N*v1^3)/(9*w1^3) + (203*N*v1^3)/(36*mv1p1^2*w1^3) - 
     (5*N*v1^4)/(9*w1^3) - (N*v1^4)/(3*mv1p1^2*w1^3) + 
     (N*v1^5)/(3*mv1p1^2*w1^3) - (N*v1^6)/(9*mv1p1^2*w1^3) - 8/(3*N*w1^2) - 
     (647*N)/(36*w1^2) + (119*N)/(36*mv1p1^3*w1^2) + (3*v1)/(N*w1^2) + 
     (277*N*v1)/(18*w1^2) - (257*N*v1)/(36*mv1p1^3*w1^2) + 
     (5*N*v1^2)/(6*w1^2) + (41*N*v1^2)/(12*mv1p1^3*w1^2) - 
     (25*N*v1^3)/(18*w1^2) + (17*N*v1^3)/(4*mv1p1^3*w1^2) - 
     (8*N*v1^4)/(9*mv1p1^3*w1^2) - (N*v1^5)/(mv1p1^3*w1^2) + 
     (5*N*v1^6)/(18*mv1p1^3*w1^2) - 1/(2*N*w1) + 9/(2*mv1p1*N*w1) + 
     (19*N)/(6*w1) + (11*N)/(4*mv1p1^4*w1) + (193*N)/(12*mv1p1*w1) - 
     v1/(2*N*w1) - (20*v1)/(3*mv1p1*N*w1) - (10*N*v1)/(9*w1) - 
     (449*N*v1)/(36*mv1p1^4*w1) - (127*N*v1)/(6*mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) + (221*N*v1^2)/(9*mv1p1^4*w1) + 
     (5*N*v1^2)/(2*mv1p1*w1) - (53*N*v1^3)/(3*mv1p1^4*w1) + 
     (5*N*v1^3)/(3*mv1p1*w1) + (229*N*v1^4)/(36*mv1p1^4*w1) + 
     (5*N*v1^5)/(36*mv1p1^4*w1) - (N*v1^6)/(3*mv1p1^4*w1))*Log[v1] + 
   Pi^2*(-1/3*1/N - (5*N)/6 + (2*mv1p1)/(3*N*w1^3) + (11*mv1p1*N)/(3*w1^3) - 
     4/(3*N*w1^2) - (22*N)/(3*w1^2) + (2*v1)/(3*N*w1^2) + 
     (11*N*v1)/(3*w1^2) + 1/(N*w1) + (9*N)/(2*w1) - v1/(3*N*w1) - 
     (5*N*v1)/(6*w1))*Log[mu1p1]*Log[v1] + 
   Pi*(((-4*I)/3)*N - (((2*I)/3)*N*v1)/(mv1p1^4*u1) - 
     (((4*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - (((4*I)/3)*N*v1^2)/(mv1p1^4*u1) - 
     ((2*I)*N*v1^3)/(mv1p1^4*u1) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - 
     ((2*I)*N*v1^2)/(mv1p1^3*w1^2) - (((2*I)/3)*N*v1^4)/(mv1p1^3*w1^2) - 
     ((2*I)*N*v1)/(mv1p1^4*w1) + ((4*I)*N*v1^2)/(mv1p1^4*w1) - 
     ((10*I)*N*v1^3)/(mv1p1^4*w1) + (((16*I)/3)*N*v1^4)/(mv1p1^4*w1) - 
     (((4*I)/3)*N*v1^5)/(mv1p1^4*w1))*Log[mu1p1]*Log[v1] + 
   (2/N + 3/(2*mv1p1^2*N) - 5/(2*mv1p1*N) + (49*N)/2 + (27*N)/(4*mv1p1^2) - 
     (3*N)/(2*mv1p1) - mv1p1/(N*u1) - (23*N)/(4*mv1p1^3*u1) + (3*u1)/(2*N) - 
     (3*mu1p1*u1)/(mv1p1^3*N) + u1/(mv1p1^2*N) + (7*u1)/(2*mv1p1*N) - 
     (9*N*u1)/2 - (27*mu1p1*N*u1)/(2*mv1p1^3) + (9*N*u1)/(2*mv1p1^2) + 
     (23*N*u1)/(4*mv1p1) + u1^2/(2*N) - (5*u1^2)/(2*mv1p1^2*N) + 
     (7*N*u1^2)/2 - (45*N*u1^2)/(4*mv1p1^2) + (2*N*v1)/3 + 
     (N*v1)/(mv1p1^2*u1^2) + (45*N*v1)/(2*mv1p1^3*u1) + (u1*v1)/(2*N) + 
     (7*N*u1*v1)/2 - (N*v1^2)/(mv1p1^2*u1^2) - (353*N*v1^2)/(12*mv1p1^3*u1) + 
     (2*N*v1^3)/(3*mv1p1^2*u1^2) + (52*N*v1^3)/(3*mv1p1^3*u1) - 
     (10*N*v1^4)/(3*mv1p1^3*u1) - (4*v1)/(N*w1^2) - 
     (22*N*v1)/(mv1p1^2*w1^2) + (44*N*v1^2)/(mv1p1^2*w1^2) - 
     (20*N*v1^3)/(mv1p1^2*w1^2) - (2*N*v1^4)/(mv1p1^2*w1^2) + 
     (2*N*v1^5)/(3*mv1p1^2*w1^2) - 4/(mv1p1*N*w1) - (22*N)/(mv1p1^3*w1) + 
     (8*v1)/(mv1p1*N*w1) + (88*N*v1)/(mv1p1^3*w1) - (3*v1^2)/(mv1p1*N*w1) - 
     (737*N*v1^2)/(6*mv1p1^3*w1) + (214*N*v1^3)/(3*mv1p1^3*w1) - 
     (71*N*v1^4)/(6*mv1p1^3*w1) - (4*N*v1^5)/(3*mv1p1^3*w1))*Log[mu1p1]*
    Log[v1] + Pi*(I/N + ((5*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - 
     ((11*I)*mv1p1*N)/w1^3 + (4*I)/(N*w1^2) + ((22*I)*N)/w1^2 - 
     ((2*I)*v1)/(N*w1^2) - ((11*I)*N*v1)/w1^2 - (3*I)/(N*w1) - 
     (((27*I)/2)*N)/w1 + (I*v1)/(N*w1) + (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*
    Log[v1] + (-1/3*N + (N*u1)/3 - (N*v1)/2 - (N*v1)/(6*mv1p1^4*u1) - 
     (N*v1^2)/(3*mv1p1^3*u1^2) - (N*v1^2)/(3*mv1p1^4*u1) - 
     (N*v1^3)/(2*mv1p1^4*u1) - (N*v1^4)/(mv1p1^2*w1^3) + 
     (N*v1^5)/(mv1p1^2*w1^3) - (N*v1^6)/(3*mv1p1^2*w1^3) - 
     (7*N*v1^3)/(3*mv1p1^3*w1^2) + (23*N*v1^4)/(6*mv1p1^3*w1^2) - 
     (3*N*v1^5)/(mv1p1^3*w1^2) + (5*N*v1^6)/(6*mv1p1^3*w1^2) - 
     (2*N*v1^2)/(mv1p1^4*w1) + (9*N*v1^3)/(2*mv1p1^4*w1) - 
     (20*N*v1^4)/(3*mv1p1^4*w1) + (25*N*v1^5)/(6*mv1p1^4*w1) - 
     (N*v1^6)/(mv1p1^4*w1))*Log[mu1p1]^2*Log[v1] + 
   (-1/3*1/N - (5*N)/6 + (2*mv1p1)/(3*N*w1^3) + (11*mv1p1*N)/(3*w1^3) - 
     4/(3*N*w1^2) - (22*N)/(3*w1^2) + (2*v1)/(3*N*w1^2) + 
     (11*N*v1)/(3*w1^2) + 1/(N*w1) + (9*N)/(2*w1) - v1/(3*N*w1) - 
     (5*N*v1)/(6*w1))*Log[mu1p1]^3*Log[v1] + 
   Pi^2*(N/3 + mv1p1/(N*w1^3) - (13*mv1p1*N)/(6*w1^3) - 1/(N*w1^2) + 
     (23*N)/(6*w1^2) - (5*N*v1)/(3*w1^2) - (2*N)/w1 + (N*v1)/(3*w1))*
    Log[mv1p1]*Log[v1] + Pi*((I/2)/N + I/(mv1p1^2*N) - (2*I)/(mv1p1*N) - 
     ((13*I)/3)*N + ((4*I)*N)/mv1p1^2 - ((8*I)*N)/mv1p1 + (I/3)*Nf + 
     ((I/2)*v1^2)/(mv1p1*N*u1) + ((I/2)*N*v1^2)/(mv1p1*u1) + 
     (((49*I)/6)*mv1p1*N)/w1^3 - (((2*I)/3)*mv1p1*Nf)/w1^3 - (5*I)/(N*w1^2) - 
     (((155*I)/6)*N)/w1^2 + (((4*I)/3)*Nf)/w1^2 + ((2*I)*v1)/(N*w1^2) + 
     (((17*I)/3)*N*v1)/w1^2 - (((2*I)/3)*Nf*v1)/w1^2 + 
     ((11*I)/2)/(mv1p1*N*w1) + ((26*I)*N)/(mv1p1*w1) - (I*Nf)/w1 - 
     ((4*I)*v1)/(mv1p1*N*w1) - (((70*I)/3)*N*v1)/(mv1p1*w1) + 
     ((I/3)*Nf*v1)/w1 + (((11*I)/6)*N*v1^2)/(mv1p1*w1))*Log[mv1p1]*Log[v1] + 
   (-3/(2*N) + 2/(mv1p1*N) - 2*N - N/(2*mv1p1^2) + (11*N)/mv1p1 - 1/(N*u1) - 
     (23*N)/(4*mv1p1^3*u1) + (N*v1)/(mv1p1^2*u1^2) + v1/(N*u1) + 
     (45*N*v1)/(2*mv1p1^3*u1) - (N*v1^2)/(mv1p1^2*u1^2) - 
     (353*N*v1^2)/(12*mv1p1^3*u1) + (2*N*v1^3)/(3*mv1p1^2*u1^2) + 
     (56*N*v1^3)/(3*mv1p1^3*u1) - (4*N*v1^4)/(mv1p1^3*u1) + 
     (2*mv1p1)/(N*w1^3) + (37*N)/(2*mv1p1*w1^3) - (37*N*v1)/(mv1p1*w1^3) + 
     (39*N*v1^2)/(2*mv1p1*w1^3) - (N*v1^3)/(mv1p1*w1^3) + 
     (2*N*v1^4)/(3*mv1p1*w1^3) - 6/(N*w1^2) - (89*N)/(2*mv1p1^2*w1^2) + 
     (9*v1)/(2*N*w1^2) + (715*N*v1)/(6*mv1p1^2*w1^2) - 
     (631*N*v1^2)/(6*mv1p1^2*w1^2) + (67*N*v1^3)/(2*mv1p1^2*w1^2) - 
     (5*N*v1^4)/(3*mv1p1^2*w1^2) + 1/(2*mv1p1*N*w1) + 
     (101*N)/(4*mv1p1^3*w1) - (3*v1)/(mv1p1*N*w1) - 
     (197*N*v1)/(2*mv1p1^3*w1) + v1^2/(mv1p1*N*w1) + 
     (1621*N*v1^2)/(12*mv1p1^3*w1) - (214*N*v1^3)/(3*mv1p1^3*w1) + 
     (23*N*v1^4)/(2*mv1p1^3*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((22*I)*mv1p1*N)/w1^3 + 
     (8*I)/(N*w1^2) + ((44*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1] + 
   (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + 
     (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]^2*Log[mv1p1]*
    Log[v1] + (-(N/w1^3) + (mv1p1*N)/w1^3 + (N*v1)/w1^3 + (N*v1^3)/(3*w1^3) - 
     (mv1p1*N*v1^3)/(3*w1^3) - (N*v1^4)/(3*w1^3) + 5/(2*N*w1) - 
     5/(2*mv1p1*N*w1) - (3*v1)/(2*N*w1) + (4*v1)/(mv1p1*N*w1) - 
     (3*v1^2)/(2*mv1p1*N*w1))*Log[mv1p1]^2*Log[v1] + 
   (N^(-1) + (9*N)/2 - (3*mv1p1)/(N*w1^3) - (35*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (71*N)/(2*w1^2) - (2*v1)/(N*w1^2) - (18*N*v1)/w1^2 - 
     3/(N*w1) - (45*N)/(2*w1) + v1/(N*w1) + (9*N*v1)/(2*w1))*Log[mu1p1]*
    Log[mv1p1]^2*Log[v1] + (5/(3*N) + 4*N - (11*mv1p1)/(3*N*w1^3) - 
     (101*mv1p1*N)/(6*w1^3) + 7/(N*w1^2) + (203*N)/(6*w1^2) - 
     (10*v1)/(3*N*w1^2) - (17*N*v1)/w1^2 - 5/(N*w1) - (21*N)/w1 + 
     (5*v1)/(3*N*w1) + (4*N*v1)/w1)*Log[mv1p1]^3*Log[v1] + 
   Pi^2*(-1/3*1/N + (2*N)/3 + (2*mv1p1)/(3*N*w1^3) - (4*mv1p1*N)/(3*w1^3) - 
     4/(3*N*w1^2) + (8*N)/(3*w1^2) + (2*v1)/(3*N*w1^2) - (4*N*v1)/(3*w1^2) + 
     1/(N*w1) - (2*N)/w1 - v1/(3*N*w1) + (2*N*v1)/(3*w1))*Log[mw1p1]*
    Log[v1] + Pi*(((-3*I)/2)/N + ((7*I)/3)*N - ((2*I)/3)*Nf - 
     (((2*I)/3)*N*v1)/(mv1p1^4*u1) - (((4*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - 
     (((4*I)/3)*N*v1^2)/(mv1p1^4*u1) - ((2*I)*N*v1^3)/(mv1p1^4*u1) - 
     (((17*I)/6)*N)/(mv1p1^2*w1^3) + (((4*I)/3)*mv1p1*Nf)/w1^3 + 
     (((17*I)/2)*N*v1)/(mv1p1^2*w1^3) - (((17*I)/2)*N*v1^2)/(mv1p1^2*w1^3) + 
     (((3*I)/2)*N*v1^3)/(mv1p1^2*w1^3) - (3*I)/(N*w1^2) + 
     (((43*I)/6)*N)/(mv1p1^3*w1^2) - (((8*I)/3)*Nf)/w1^2 + 
     ((3*I)*v1)/(N*w1^2) - (((155*I)/6)*N*v1)/(mv1p1^3*w1^2) + 
     (((4*I)/3)*Nf*v1)/w1^2 + (((65*I)/2)*N*v1^2)/(mv1p1^3*w1^2) - 
     (((121*I)/6)*N*v1^3)/(mv1p1^3*w1^2) + (((11*I)/3)*N*v1^4)/
      (mv1p1^3*w1^2) + ((9*I)/2)/(N*w1) - ((8*I)*N)/(mv1p1^4*w1) + 
     ((2*I)*Nf)/w1 - (((3*I)/2)*v1)/(N*w1) + (((101*I)/3)*N*v1)/
      (mv1p1^4*w1) - (((2*I)/3)*Nf*v1)/w1 - (((176*I)/3)*N*v1^2)/
      (mv1p1^4*w1) + ((44*I)*N*v1^3)/(mv1p1^4*w1) - 
     (((52*I)/3)*N*v1^4)/(mv1p1^4*w1) + (((7*I)/3)*N*v1^5)/(mv1p1^4*w1))*
    Log[mw1p1]*Log[v1] + (3/(2*N) - 3/(2*mv1p1^2*N) + 11/(2*mv1p1*N) + N/2 - 
     (27*N)/(4*mv1p1^2) + (29*N)/(2*mv1p1) + (3*u1)/(2*N) + 
     (3*u1)/(mv1p1^3*N) - (7*u1)/(mv1p1^2*N) + (11*u1)/(2*mv1p1*N) - 
     (9*N*u1)/2 + (27*N*u1)/(2*mv1p1^3) - (63*N*u1)/(2*mv1p1^2) + 
     (59*N*u1)/(4*mv1p1) + u1^2/(2*N) + (3*u1^2)/(mv1p1^3*N) - 
     (5*u1^2)/(2*mv1p1^2*N) + (7*N*u1^2)/2 + (27*N*u1^2)/(2*mv1p1^3) - 
     (45*N*u1^2)/(4*mv1p1^2) + (2*N*v1)/3 + (u1*v1)/(2*N) + (7*N*u1*v1)/2 + 
     (2*N*v1^2)/(mv1p1^3*u1) - (2*N*v1^3)/(mv1p1^3*u1) + 
     (2*N*v1^4)/(3*mv1p1^3*u1) + 2/(N*w1^3) + (37*N)/(2*mv1p1*w1^3) - 
     (2*v1)/(N*w1^3) - (37*N*v1)/(mv1p1*w1^3) + (39*N*v1^2)/(2*mv1p1*w1^3) - 
     (N*v1^3)/(mv1p1*w1^3) + (2*N*v1^4)/(3*mv1p1*w1^3) - 2/(N*w1^2) - 
     (59*N)/(2*mv1p1^2*w1^2) + (5*v1)/(2*N*w1^2) + 
     (245*N*v1)/(3*mv1p1^2*w1^2) - (451*N*v1^2)/(6*mv1p1^2*w1^2) + 
     (26*N*v1^3)/(mv1p1^2*w1^2) - (3*N*v1^4)/(mv1p1^2*w1^2) + 
     (2*N*v1^5)/(3*mv1p1^2*w1^2) - 11/(2*mv1p1*N*w1) + 
     (11*N)/(4*mv1p1^3*w1) + (6*v1)/(mv1p1*N*w1) - (34*N*v1)/(3*mv1p1^3*w1) - 
     (3*v1^2)/(2*mv1p1*N*w1) + (199*N*v1^2)/(12*mv1p1^3*w1) - 
     (19*N*v1^3)/(2*mv1p1^3*w1) + (7*N*v1^4)/(2*mv1p1^3*w1) - 
     (4*N*v1^5)/(3*mv1p1^3*w1))*Log[mw1p1]*Log[v1] + 
   (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + 
     (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]^2*Log[mw1p1]*
    Log[v1] + Pi*((3*I)/N + (3*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((13*I)*mv1p1*N)/w1^3 + (10*I)/(N*w1^2) + ((25*I)*N)/w1^2 - 
     ((6*I)*v1)/(N*w1^2) - ((12*I)*N*v1)/w1^2 - (9*I)/(N*w1) - 
     ((15*I)*N)/w1 + ((3*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[v1] + (2/N + (7*N)/2 - (4*mv1p1)/(N*w1^3) - 
     (13*mv1p1*N)/w1^3 + 8/(N*w1^2) + (26*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (13*N*v1)/w1^2 - 6/(N*w1) - (33*N)/(2*w1) + (2*v1)/(N*w1) + 
     (7*N*v1)/(2*w1))*Log[mv1p1]^2*Log[mw1p1]*Log[v1] + 
   Pi*((2*I)/N + (I/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((2*I)*mv1p1*N)/w1^3 + 
     (6*I)/(N*w1^2) + ((3*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - (I*N*v1)/w1^2 - 
     (6*I)/(N*w1) - (((3*I)/2)*N)/w1 + ((2*I)*v1)/(N*w1) + ((I/2)*N*v1)/w1)*
    Log[mw1p1]^2*Log[v1] + (N^(-1) + (3*N)/2 - mv1p1/(N*w1^3) - 
     (13*mv1p1*N)/(2*w1^3) + 3/(N*w1^2) + (25*N)/(2*w1^2) - (2*v1)/(N*w1^2) - 
     (6*N*v1)/w1^2 - 3/(N*w1) - (15*N)/(2*w1) + v1/(N*w1) + (3*N*v1)/(2*w1))*
    Log[mu1p1]*Log[mw1p1]^2*Log[v1] + (2/N + (7*N)/2 - (4*mv1p1)/(N*w1^3) - 
     (13*mv1p1*N)/w1^3 + 8/(N*w1^2) + (26*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (13*N*v1)/w1^2 - 6/(N*w1) - (33*N)/(2*w1) + (2*v1)/(N*w1) + 
     (7*N*v1)/(2*w1))*Log[mv1p1]*Log[mw1p1]^2*Log[v1] + 
   (4/(3*N) + N/3 - (4*mv1p1)/(3*N*w1^3) - (4*mv1p1*N)/(3*w1^3) + 
     4/(N*w1^2) + (2*N)/w1^2 - (8*v1)/(3*N*w1^2) - (2*N*v1)/(3*w1^2) - 
     4/(N*w1) - N/w1 + (4*v1)/(3*N*w1) + (N*v1)/(3*w1))*Log[mw1p1]^3*
    Log[v1] + Pi^2*(1/(3*N) - N/2 - (2*mv1p1)/(3*N*w1^3) + (mv1p1*N)/w1^3 + 
     4/(3*N*w1^2) - (2*N)/w1^2 - (2*v1)/(3*N*w1^2) + (N*v1)/w1^2 - 1/(N*w1) + 
     (3*N)/(2*w1) + v1/(3*N*w1) - (N*v1)/(2*w1))*Log[u1]*Log[v1] + 
   Pi*((-1/2*I)/(mv1p1^2*N) + (2*I)/(mv1p1*N) + ((25*I)/6)*N - 
     (I*N)/mv1p1^2 - (I/3)*Nf - (((4*I)/3)*N*v1)/mw1p1 - 
     (((49*I)/6)*mv1p1*N)/w1^3 + (((2*I)/3)*mv1p1*Nf)/w1^3 + (3*I)/(N*w1^2) + 
     (((89*I)/6)*N)/w1^2 - (((4*I)/3)*Nf)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     (((23*I)/3)*N*v1)/w1^2 + (((2*I)/3)*Nf*v1)/w1^2 - 
     ((9*I)/2)/(mv1p1*N*w1) - (((17*I)/2)*N)/(mv1p1*w1) + (I*Nf)/w1 + 
     ((4*I)*v1)/(mv1p1*N*w1) + (((40*I)/3)*N*v1)/(mv1p1*w1) - 
     ((I/3)*Nf*v1)/w1 - (((17*I)/6)*N*v1^2)/(mv1p1*w1))*Log[u1]*Log[v1] + 
   (-2/N - 7/(2*mv1p1*N) - (34*N)/3 - (31*N)/(12*mv1p1^2) + N/(6*mv1p1) + 
     (4*Nf)/3 + Nf/(3*mv1p1^2) - (2*Nf)/(3*mv1p1) - (3*u1)/(2*N) + 
     (3*u1)/(mv1p1^2*N) - (9*u1)/(2*mv1p1*N) + (9*N*u1)/2 + 
     (4*N*u1)/mv1p1^3 + (49*N*u1)/(6*mv1p1^2) - (107*N*u1)/(12*mv1p1) - 
     u1^2/(2*N) - (3*u1^2)/(mv1p1^3*N) + (5*u1^2)/(2*mv1p1^2*N) - 
     (7*N*u1^2)/2 - (27*N*u1^2)/(2*mv1p1^3) + (45*N*u1^2)/(4*mv1p1^2) - 
     (2*N*v1)/3 - (u1*v1)/(2*N) - (7*N*u1*v1)/2 - (4*N*v1^2)/(3*mv1p1^3*u1) + 
     (4*N*v1^3)/(3*mv1p1^3*u1) - (2*N*v1^4)/(3*mv1p1^3*u1) - 2/(N*w1^3) - 
     (37*N)/(2*mv1p1*w1^3) + (2*v1)/(N*w1^3) + (37*N*v1)/(mv1p1*w1^3) - 
     (39*N*v1^2)/(2*mv1p1*w1^3) + (N*v1^3)/(mv1p1*w1^3) - 
     (2*N*v1^4)/(3*mv1p1*w1^3) + 2/(N*w1^2) + (37*N)/(2*mv1p1^2*w1^2) + 
     (2*Nf)/w1^2 - v1/(2*N*w1^2) - (197*N*v1)/(6*mv1p1^2*w1^2) - 
     (8*Nf*v1)/(3*w1^2) + (71*N*v1^2)/(6*mv1p1^2*w1^2) - 
     (7*N*v1^3)/(6*mv1p1^2*w1^2) + (11*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (2*N*v1^5)/(3*mv1p1^2*w1^2) + 11/(2*mv1p1*N*w1) + 
     (55*N)/(4*mv1p1^3*w1) - (3*Nf)/(mv1p1*w1) - (7*v1)/(mv1p1*N*w1) - 
     (325*N*v1)/(6*mv1p1^3*w1) + (14*Nf*v1)/(3*mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) + (303*N*v1^2)/(4*mv1p1^3*w1) - 
     (4*Nf*v1^2)/(3*mv1p1*w1) - (44*N*v1^3)/(mv1p1^3*w1) + 
     (20*N*v1^4)/(3*mv1p1^3*w1) + (4*N*v1^5)/(3*mv1p1^3*w1))*Log[u1]*
    Log[v1] + ((-2*N)/3 - (2*N*u1)/3 + N*v1 - (N*v1)/(3*mv1p1^4*u1) - 
     (2*N*v1^2)/(3*mv1p1^3*u1^2) - (2*N*v1^2)/(3*mv1p1^4*u1) - 
     (N*v1^3)/(mv1p1^4*u1) - (4*N*v1^3)/(3*mv1p1^2*w1^3) + 
     (2*N*v1^4)/(mv1p1^2*w1^3) - (2*N*v1^5)/(mv1p1^2*w1^3) + 
     (2*N*v1^6)/(3*mv1p1^2*w1^3) - (2*N*v1^2)/(mv1p1^3*w1^2) + 
     (14*N*v1^3)/(3*mv1p1^3*w1^2) - (25*N*v1^4)/(3*mv1p1^3*w1^2) + 
     (6*N*v1^5)/(mv1p1^3*w1^2) - (5*N*v1^6)/(3*mv1p1^3*w1^2) - 
     (2*N*v1)/(mv1p1^4*w1) + (8*N*v1^2)/(mv1p1^4*w1) - 
     (19*N*v1^3)/(mv1p1^4*w1) + (56*N*v1^4)/(3*mv1p1^4*w1) - 
     (29*N*v1^5)/(3*mv1p1^4*w1) + (2*N*v1^6)/(mv1p1^4*w1))*Log[mu1p1]*Log[u1]*
    Log[v1] + (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 
     8/(N*w1^2) - (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + 
     (27*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]^2*Log[u1]*Log[v1] + 
   Pi*((-2*I)/N - (3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + ((13*I)*mv1p1*N)/w1^3 - 
     (6*I)/(N*w1^2) - ((25*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((12*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((15*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[v1] + 
   (1/(2*mv1p1^2*N) - 2/(mv1p1*N) + (4*N)/3 + (2*N)/mv1p1^2 - (2*N)/mv1p1 - 
     Nf/3 - (4*N*u1)/3 + N*v1 + (N*v1)/(3*mv1p1*u1) + (2*N*v1^2)/(3*u1^2) - 
     (4*N*v1^2)/(3*mv1p1*u1) - (5*N)/(6*w1^3) + (2*mv1p1*Nf)/(3*w1^3) + 
     (5*N*v1)/(6*w1^3) - (2*N*v1^3)/(3*w1^3) + (2*N*v1^4)/(3*w1^3) - 
     3/(N*w1^2) + (19*N)/(6*w1^2) - (4*Nf)/(3*w1^2) + (2*v1)/(N*w1^2) - 
     (4*N*v1)/(3*w1^2) + (2*Nf*v1)/(3*w1^2) - (N*v1^2)/w1^2 + 
     (5*N*v1^3)/(3*w1^2) - 1/(2*N*w1) + 5/(mv1p1*N*w1) - (3*N)/(mv1p1*w1) + 
     Nf/w1 + (3*v1)/(2*N*w1) - (6*v1)/(mv1p1*N*w1) - (N*v1)/(3*mv1p1*w1) - 
     (Nf*v1)/(3*w1) + (3*v1^2)/(2*mv1p1*N*w1) + (10*N*v1^2)/(3*mv1p1*w1) - 
     (2*N*v1^3)/(mv1p1*w1))*Log[mv1p1]*Log[u1]*Log[v1] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1]*Log[v1] + 
   (-N^(-1) - (7*N)/2 + (3*mv1p1)/(N*w1^3) + (31*mv1p1*N)/(2*w1^3) - 
     5/(N*w1^2) - (63*N)/(2*w1^2) + (2*v1)/(N*w1^2) + (16*N*v1)/w1^2 + 
     3/(N*w1) + (39*N)/(2*w1) - v1/(N*w1) - (7*N*v1)/(2*w1))*Log[mv1p1]^2*
    Log[u1]*Log[v1] + Pi*((-3*I)/N - I*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((4*I)*mv1p1*N)/w1^3 - (8*I)/(N*w1^2) - ((6*I)*N)/w1^2 + 
     ((6*I)*v1)/(N*w1^2) + ((2*I)*N*v1)/w1^2 + (9*I)/(N*w1) + ((3*I)*N)/w1 - 
     ((3*I)*v1)/(N*w1) - (I*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   (-9/(2*N) + (5*N)/3 - (4*Nf)/3 - (2*N*u1)/3 - (3*N*v1^2)/(mv1p1^4*u1) - 
     (2*N*v1^3)/(mv1p1^3*u1^2) + (4*N*v1^3)/(mv1p1^4*u1) + 
     (2*N*v1^4)/(mv1p1^3*u1^2) - (13*N*v1^4)/(3*mv1p1^4*u1) - 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) + (4*N*v1^5)/(3*mv1p1^4*u1) - 
     (3*N)/(2*mv1p1^2*w1^3) - (31*mv1p1*N)/(3*w1^3) + (8*mv1p1*Nf)/(3*w1^3) + 
     (9*N*v1)/(2*mv1p1^2*w1^3) - (9*N*v1^2)/(2*mv1p1^2*w1^3) + 
     (5*N*v1^3)/(6*mv1p1^2*w1^3) - (5*mv1p1)/(N*w1^2) + (73*N)/(3*w1^2) - 
     (61*N)/(6*mv1p1^3*w1^2) - (16*Nf)/(3*w1^2) - (14*N*v1)/w1^2 + 
     (265*N*v1)/(6*mv1p1^3*w1^2) + (8*Nf*v1)/(3*w1^2) - 
     (145*N*v1^2)/(2*mv1p1^3*w1^2) + (307*N*v1^3)/(6*mv1p1^3*w1^2) - 
     (14*N*v1^4)/(mv1p1^3*w1^2) + 19/(2*N*w1) - (21*N)/w1 + 
     (17*N)/(mv1p1^4*w1) + (4*Nf)/w1 - (9*v1)/(2*N*w1) + (7*N*v1)/w1 - 
     (229*N*v1)/(3*mv1p1^4*w1) - (4*Nf*v1)/(3*w1) + 
     (397*N*v1^2)/(3*mv1p1^4*w1) - (114*N*v1^3)/(mv1p1^4*w1) + 
     (46*N*v1^4)/(mv1p1^4*w1) - (7*N*v1^5)/(mv1p1^4*w1))*Log[mw1p1]*Log[u1]*
    Log[v1] + (-2/N - 3*N + (2*mv1p1)/(N*w1^3) + (13*mv1p1*N)/w1^3 - 
     6/(N*w1^2) - (25*N)/w1^2 + (4*v1)/(N*w1^2) + (12*N*v1)/w1^2 + 6/(N*w1) + 
     (15*N)/w1 - (2*v1)/(N*w1) - (3*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[v1] + (3/N + 3*N - (4*mv1p1)/(N*w1^3) - (13*mv1p1*N)/w1^3 + 
     10/(N*w1^2) + (25*N)/w1^2 - (6*v1)/(N*w1^2) - (12*N*v1)/w1^2 - 
     9/(N*w1) - (15*N)/w1 + (3*v1)/(N*w1) + (3*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[u1]*Log[v1] + (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - 
     (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + (22*N)/w1^2 - (2*v1)/(N*w1^2) - 
     (11*N*v1)/w1^2 - 3/(N*w1) - (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*
    Log[mw1p1]^2*Log[u1]*Log[v1] + Pi*(I/N + (I/2)*N - ((2*I)*mv1p1*N)/w1^3 + 
     (2*I)/(N*w1^2) + ((3*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - (I*N*v1)/w1^2 - 
     (3*I)/(N*w1) - (((3*I)/2)*N)/w1 + (I*v1)/(N*w1) + ((I/2)*N*v1)/w1)*
    Log[u1]^2*Log[v1] + (9/(4*N) - 3/(4*mv1p1^2*N) + 3/(mv1p1*N) - (2*N)/3 - 
     (13*N)/(4*mv1p1^2) + (5*N)/mv1p1 + (5*Nf)/6 + (3*u1)/(2*mv1p1^3*N) - 
     (3*u1)/(mv1p1^2*N) + (3*u1)/(2*mv1p1*N) + (2*N*u1)/3 + 
     (27*N*u1)/(4*mv1p1^3) - (17*N*u1)/(2*mv1p1^2) + (7*N*u1)/(4*mv1p1) - 
     (3*u1^2)/(2*mv1p1^4*N) + (2*u1^2)/(mv1p1^3*N) - u1^2/(2*mv1p1^2*N) - 
     (27*N*u1^2)/(4*mv1p1^4) + (9*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(4*mv1p1^2) - 
     (N*v1)/2 + (3*N*v1^2)/(2*mv1p1^4*u1) + (N*v1^3)/(mv1p1^3*u1^2) - 
     (2*N*v1^3)/(mv1p1^4*u1) - (N*v1^4)/(mv1p1^3*u1^2) + 
     (13*N*v1^4)/(6*mv1p1^4*u1) + (N*v1^5)/(3*mv1p1^3*u1^2) - 
     (2*N*v1^5)/(3*mv1p1^4*u1) + (67*N)/(12*w1^3) + (3*N)/(4*mv1p1^2*w1^3) - 
     (5*mv1p1*Nf)/(3*w1^3) - (67*N*v1)/(12*w1^3) - 
     (9*N*v1)/(4*mv1p1^2*w1^3) + (9*N*v1^2)/(4*mv1p1^2*w1^3) + 
     (N*v1^3)/(3*w1^3) - (5*N*v1^3)/(12*mv1p1^2*w1^3) - (N*v1^4)/(3*w1^3) + 
     5/(N*w1^2) - (33*N)/(4*w1^2) + (61*N)/(12*mv1p1^3*w1^2) + 
     (10*Nf)/(3*w1^2) - (7*v1)/(2*N*w1^2) + (23*N*v1)/(3*w1^2) - 
     (265*N*v1)/(12*mv1p1^3*w1^2) - (5*Nf*v1)/(3*w1^2) + (N*v1^2)/(2*w1^2) + 
     (145*N*v1^2)/(4*mv1p1^3*w1^2) - (5*N*v1^3)/(6*w1^2) - 
     (307*N*v1^3)/(12*mv1p1^3*w1^2) + (7*N*v1^4)/(mv1p1^3*w1^2) - 
     19/(2*N*w1) + (23*N)/(2*w1) - (17*N)/(2*mv1p1^4*w1) - 
     (29*N)/(4*mv1p1*w1) - (5*Nf)/(2*w1) + (9*v1)/(2*N*w1) - 
     (3*v1)/(mv1p1*N*w1) - (11*N*v1)/(3*w1) + (229*N*v1)/(6*mv1p1^4*w1) + 
     (19*N*v1)/(3*mv1p1*w1) + (5*Nf*v1)/(6*w1) + (9*v1^2)/(4*mv1p1*N*w1) - 
     (397*N*v1^2)/(6*mv1p1^4*w1) - (11*N*v1^2)/(6*mv1p1*w1) + 
     (57*N*v1^3)/(mv1p1^4*w1) + (N*v1^3)/(mv1p1*w1) - 
     (23*N*v1^4)/(mv1p1^4*w1) + (7*N*v1^5)/(2*mv1p1^4*w1))*Log[u1]^2*
    Log[v1] + (N^(-1) + (3*N)/2 - mv1p1/(N*w1^3) - (13*mv1p1*N)/(2*w1^3) + 
     3/(N*w1^2) + (25*N)/(2*w1^2) - (2*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     3/(N*w1) - (15*N)/(2*w1) + v1/(N*w1) + (3*N*v1)/(2*w1))*Log[mu1p1]*
    Log[u1]^2*Log[v1] + (-7/(2*N) - 5*N + (6*mv1p1)/(N*w1^3) + 
     (39*mv1p1*N)/(2*w1^3) - 13/(N*w1^2) - (77*N)/(2*w1^2) + 
     (7*v1)/(N*w1^2) + (19*N*v1)/w1^2 + 21/(2*N*w1) + (24*N)/w1 - 
     (7*v1)/(2*N*w1) - (5*N*v1)/w1)*Log[mv1p1]*Log[u1]^2*Log[v1] + 
   (-9/(2*N) - (9*N)/2 + (6*mv1p1)/(N*w1^3) + (39*mv1p1*N)/(2*w1^3) - 
     15/(N*w1^2) - (75*N)/(2*w1^2) + (9*v1)/(N*w1^2) + (18*N*v1)/w1^2 + 
     27/(2*N*w1) + (45*N)/(2*w1) - (9*v1)/(2*N*w1) - (9*N*v1)/(2*w1))*
    Log[mw1p1]*Log[u1]^2*Log[v1] + 
   (13/(6*N) + (11*N)/6 - (8*mv1p1)/(3*N*w1^3) - (15*mv1p1*N)/(2*w1^3) + 
     7/(N*w1^2) + (85*N)/(6*w1^2) - (13*v1)/(3*N*w1^2) - (20*N*v1)/(3*w1^2) - 
     13/(2*N*w1) - (17*N)/(2*w1) + (13*v1)/(6*N*w1) + (11*N*v1)/(6*w1))*
    Log[u1]^3*Log[v1] + Pi^2*(-1/6*1/N - N/12 + (4*mv1p1*N)/(3*w1^3) - 
     1/(3*N*w1^2) - (5*N)/(2*w1^2) + v1/(3*N*w1^2) + (7*N*v1)/(6*w1^2) + 
     1/(2*N*w1) + (5*N)/(4*w1) - v1/(6*N*w1) - (N*v1)/(12*w1))*Log[v1]^2 + 
   (-N^(-1) - 3/(4*mv1p1^2*N) + 5/(4*mv1p1*N) - (95*N)/12 + 
     (7*N)/(24*mv1p1^2) - (29*N)/(4*mv1p1) - Nf - Nf/mv1p1^2 + (2*Nf)/mv1p1 + 
     mv1p1/(2*N*u1) + (23*N)/(8*mv1p1^3*u1) - (3*u1)/(4*N) + 
     (3*mu1p1*u1)/(2*mv1p1^3*N) - u1/(2*mv1p1^2*N) - (7*u1)/(4*mv1p1*N) + 
     (9*N*u1)/4 + (27*mu1p1*N*u1)/(4*mv1p1^3) - (9*N*u1)/(4*mv1p1^2) - 
     (23*N*u1)/(8*mv1p1) - u1^2/(4*N) + (5*u1^2)/(4*mv1p1^2*N) - 
     (7*N*u1^2)/4 + (45*N*u1^2)/(8*mv1p1^2) - (N*v1)/3 - 
     (N*v1)/(2*mv1p1^2*u1^2) - (45*N*v1)/(4*mv1p1^3*u1) - (u1*v1)/(4*N) - 
     (7*N*u1*v1)/4 + (N*v1^2)/(2*mv1p1^2*u1^2) + 
     (115*N*v1^2)/(8*mv1p1^3*u1) - (N*v1^3)/(3*mv1p1^2*u1^2) - 
     (25*N*v1^3)/(3*mv1p1^3*u1) + (5*N*v1^4)/(3*mv1p1^3*u1) + 
     (2*v1)/(N*w1^2) + (5*N*v1)/(3*mv1p1^2*w1^2) + (2*Nf*v1)/w1^2 - 
     (10*N*v1^2)/(3*mv1p1^2*w1^2) + (N*v1^3)/(3*mv1p1^2*w1^2) + 
     (4*N*v1^4)/(3*mv1p1^2*w1^2) - (N*v1^5)/(3*mv1p1^2*w1^2) + 
     2/(mv1p1*N*w1) + (11*N)/(mv1p1^3*w1) - (4*v1)/(mv1p1*N*w1) - 
     (104*N*v1)/(3*mv1p1^3*w1) - (2*Nf*v1)/(mv1p1*w1) + 
     (3*v1^2)/(2*mv1p1*N*w1) + (151*N*v1^2)/(4*mv1p1^3*w1) + 
     (Nf*v1^2)/(mv1p1*w1) - (50*N*v1^3)/(3*mv1p1^3*w1) + 
     (5*N*v1^4)/(4*mv1p1^3*w1) + (2*N*v1^5)/(3*mv1p1^3*w1))*Log[v1]^2 + 
   Pi*(((-5*I)/4)/N - ((3*I)/4)/(mv1p1^2*N) + (2*I)/(mv1p1*N) - 
     ((37*I)/12)*N - (((13*I)/4)*N)/mv1p1^2 + ((7*I)*N)/mv1p1 + 
     (((3*I)/2)*u1)/(mv1p1^3*N) - ((3*I)*u1)/(mv1p1^2*N) + 
     (((3*I)/2)*u1)/(mv1p1*N) + (((27*I)/4)*N*u1)/mv1p1^3 - 
     (((17*I)/2)*N*u1)/mv1p1^2 + (((7*I)/4)*N*u1)/mv1p1 - 
     (((3*I)/2)*u1^2)/(mv1p1^4*N) + ((2*I)*u1^2)/(mv1p1^3*N) - 
     ((I/2)*u1^2)/(mv1p1^2*N) - (((27*I)/4)*N*u1^2)/mv1p1^4 + 
     ((9*I)*N*u1^2)/mv1p1^3 - (((9*I)/4)*N*u1^2)/mv1p1^2 - (I/2)*N*v1 + 
     (((2*I)/3)*N*v1)/mw1p1 + ((I/2)*N*v1)/(mv1p1^4*u1) + 
     ((I/6)*N*v1)/(mv1p1*u1) + ((I/3)*N*v1^2)/u1^2 + 
     (I*N*v1^2)/(mv1p1^3*u1^2) - ((I/4)*v1^2)/(mv1p1*N*u1) + 
     (I*N*v1^2)/(mv1p1^4*u1) - (((11*I)/12)*N*v1^2)/(mv1p1*u1) + 
     (((3*I)/2)*N*v1^3)/(mv1p1^4*u1) + (((17*I)/6)*N)/(mv1p1^2*w1^3) - 
     (((17*I)/6)*mv1p1*N)/w1^3 - (((17*I)/2)*N*v1)/(mv1p1^2*w1^3) + 
     (((17*I)/2)*N*v1^2)/(mv1p1^2*w1^3) - (((3*I)/2)*N*v1^3)/(mv1p1^2*w1^3) - 
     (I*N*v1^4)/(mv1p1^2*w1^3) + (I*N*v1^5)/(mv1p1^2*w1^3) - 
     ((I/3)*N*v1^6)/(mv1p1^2*w1^3) + (((67*I)/6)*N)/w1^2 - 
     (((67*I)/6)*N)/(mv1p1^3*w1^2) + ((2*I)*v1)/(N*w1^2) + 
     (((8*I)/3)*N*v1)/w1^2 + (((251*I)/6)*N*v1)/(mv1p1^3*w1^2) - 
     (((113*I)/2)*N*v1^2)/(mv1p1^3*w1^2) + (((203*I)/6)*N*v1^3)/
      (mv1p1^3*w1^2) - (((23*I)/6)*N*v1^4)/(mv1p1^3*w1^2) - 
     ((3*I)*N*v1^5)/(mv1p1^3*w1^2) + (((5*I)/6)*N*v1^6)/(mv1p1^3*w1^2) + 
     ((5*I)/2)/(N*w1) - ((5*I)/2)/(mv1p1*N*w1) + 
     (((27*I)/2)*N)/(mv1p1^4*w1) - (((27*I)/2)*N)/(mv1p1*w1) - 
     (((3*I)/2)*v1)/(N*w1) + ((2*I)*v1)/(mv1p1*N*w1) - 
     (((343*I)/6)*N*v1)/(mv1p1^4*w1) + (((23*I)/3)*N*v1)/(mv1p1*w1) - 
     ((I/2)*v1^2)/(mv1p1*N*w1) + (((287*I)/3)*N*v1^2)/(mv1p1^4*w1) + 
     ((I/3)*N*v1^2)/(mv1p1*w1) - (((141*I)/2)*N*v1^3)/(mv1p1^4*w1) + 
     (((133*I)/6)*N*v1^4)/(mv1p1^4*w1) + ((I/3)*N*v1^5)/(mv1p1^4*w1) - 
     (I*N*v1^6)/(mv1p1^4*w1))*Log[v1]^2 + 
   (N/3 - (N*u1)/3 + (N*v1)/2 + (N*v1)/(6*mv1p1^4*u1) + 
     (N*v1^2)/(3*mv1p1^3*u1^2) + (N*v1^2)/(3*mv1p1^4*u1) + 
     (N*v1^3)/(2*mv1p1^4*u1) + (N*v1^4)/(mv1p1^2*w1^3) - 
     (N*v1^5)/(mv1p1^2*w1^3) + (N*v1^6)/(3*mv1p1^2*w1^3) + 
     (7*N*v1^3)/(3*mv1p1^3*w1^2) - (23*N*v1^4)/(6*mv1p1^3*w1^2) + 
     (3*N*v1^5)/(mv1p1^3*w1^2) - (5*N*v1^6)/(6*mv1p1^3*w1^2) + 
     (2*N*v1^2)/(mv1p1^4*w1) - (9*N*v1^3)/(2*mv1p1^4*w1) + 
     (20*N*v1^4)/(3*mv1p1^4*w1) - (25*N*v1^5)/(6*mv1p1^4*w1) + 
     (N*v1^6)/(mv1p1^4*w1))*Log[mu1p1]*Log[v1]^2 + 
   (-N^(-1) - (5*N)/2 + (2*mv1p1)/(N*w1^3) + (11*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (22*N)/w1^2 + (2*v1)/(N*w1^2) + (11*N*v1)/w1^2 + 3/(N*w1) + 
     (27*N)/(2*w1) - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mu1p1]^2*Log[v1]^2 + 
   ((-9*N)/2 + Nf + (N*v1)/2 - (N*v1)/(6*mv1p1*u1) - (N*v1^2)/(3*u1^2) + 
     (2*N*v1^2)/(3*mv1p1*u1) + (22*N)/(3*w1^3) - (2*mv1p1*Nf)/w1^3 - 
     (22*N*v1)/(3*w1^3) - (N*v1^3)/(3*w1^3) + (N*v1^4)/(3*w1^3) - 
     (44*N)/(3*w1^2) + (4*Nf)/w1^2 + (19*N*v1)/(3*w1^2) - (2*Nf*v1)/w1^2 - 
     (N*v1^2)/(2*w1^2) + (5*N*v1^3)/(6*w1^2) + (23*N)/(2*mv1p1*w1) - 
     (3*Nf)/w1 - (91*N*v1)/(6*mv1p1*w1) + (Nf*v1)/w1 + 
     (31*N*v1^2)/(6*mv1p1*w1) - (N*v1^3)/(mv1p1*w1))*Log[mv1p1]*Log[v1]^2 + 
   (-N^(-1) - (5*N)/2 + (2*mv1p1)/(N*w1^3) + (11*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (22*N)/w1^2 + (2*v1)/(N*w1^2) + (11*N*v1)/w1^2 + 3/(N*w1) + 
     (27*N)/(2*w1) - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mu1p1]*Log[mv1p1]*
    Log[v1]^2 + (-3/(2*N) - (9*N)/2 + (4*mv1p1)/(N*w1^3) + 
     (35*mv1p1*N)/(2*w1^3) - 7/(N*w1^2) - (71*N)/(2*w1^2) + (3*v1)/(N*w1^2) + 
     (18*N*v1)/w1^2 + 9/(2*N*w1) + (45*N)/(2*w1) - (3*v1)/(2*N*w1) - 
     (9*N*v1)/(2*w1))*Log[mv1p1]^2*Log[v1]^2 + 
   ((-25*N)/6 + Nf + (N*u1)/3 + (3*N*v1^2)/(2*mv1p1^4*u1) + 
     (N*v1^3)/(mv1p1^3*u1^2) - (2*N*v1^3)/(mv1p1^4*u1) - 
     (N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(6*mv1p1^4*u1) + 
     (N*v1^5)/(3*mv1p1^3*u1^2) - (2*N*v1^5)/(3*mv1p1^4*u1) + 
     (3*N)/(4*mv1p1^2*w1^3) + (79*mv1p1*N)/(12*w1^3) - (2*mv1p1*Nf)/w1^3 - 
     (9*N*v1)/(4*mv1p1^2*w1^3) + (9*N*v1^2)/(4*mv1p1^2*w1^3) - 
     (5*N*v1^3)/(12*mv1p1^2*w1^3) - (79*N)/(4*w1^2) + 
     (61*N)/(12*mv1p1^3*w1^2) + (4*Nf)/w1^2 + (79*N*v1)/(6*w1^2) - 
     (265*N*v1)/(12*mv1p1^3*w1^2) - (2*Nf*v1)/w1^2 + 
     (145*N*v1^2)/(4*mv1p1^3*w1^2) - (307*N*v1^3)/(12*mv1p1^3*w1^2) + 
     (7*N*v1^4)/(mv1p1^3*w1^2) + (20*N)/w1 - (17*N)/(2*mv1p1^4*w1) - 
     (3*Nf)/w1 - (41*N*v1)/(6*w1) + (229*N*v1)/(6*mv1p1^4*w1) + (Nf*v1)/w1 - 
     (397*N*v1^2)/(6*mv1p1^4*w1) + (57*N*v1^3)/(mv1p1^4*w1) - 
     (23*N*v1^4)/(mv1p1^4*w1) + (7*N*v1^5)/(2*mv1p1^4*w1))*Log[mw1p1]*
    Log[v1]^2 + (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 
     4/(N*w1^2) + (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]*Log[mw1p1]*
    Log[v1]^2 + (-4/N - 7*N + (8*mv1p1)/(N*w1^3) + (26*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (52*N)/w1^2 + (8*v1)/(N*w1^2) + (26*N*v1)/w1^2 + 
     12/(N*w1) + (33*N)/w1 - (4*v1)/(N*w1) - (7*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[v1]^2 + (-2/N - N/2 + (2*mv1p1)/(N*w1^3) + 
     (2*mv1p1*N)/w1^3 - 6/(N*w1^2) - (3*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (N*v1)/w1^2 + 6/(N*w1) + (3*N)/(2*w1) - (2*v1)/(N*w1) - (N*v1)/(2*w1))*
    Log[mw1p1]^2*Log[v1]^2 + (5*N + N/(2*mv1p1^2) - N/mv1p1 - Nf + 
     (2*N*u1)/3 - (2*N*u1)/(3*mv1p1^3) + (N*u1)/mv1p1^2 - (N*u1)/mv1p1 - 
     N*v1 + (N*v1)/(6*mv1p1^4*u1) + (N*v1^2)/(3*mv1p1^3*u1^2) + 
     (N*v1^2)/(3*mv1p1^4*u1) + (N*v1^3)/(2*mv1p1^4*u1) - (22*N)/(3*w1^3) + 
     (2*mv1p1*Nf)/w1^3 + (22*N*v1)/(3*w1^3) + (N*v1^3)/(3*w1^3) + 
     (2*N*v1^3)/(3*mv1p1^2*w1^3) - (N*v1^4)/(3*w1^3) - 
     (N*v1^4)/(mv1p1^2*w1^3) + (N*v1^5)/(mv1p1^2*w1^3) - 
     (N*v1^6)/(3*mv1p1^2*w1^3) + (44*N)/(3*w1^2) - (4*Nf)/w1^2 - 
     (25*N*v1)/(3*w1^2) + (2*Nf*v1)/w1^2 + (N*v1^2)/(2*w1^2) + 
     (N*v1^2)/(mv1p1^3*w1^2) - (5*N*v1^3)/(6*w1^2) - 
     (7*N*v1^3)/(3*mv1p1^3*w1^2) + (25*N*v1^4)/(6*mv1p1^3*w1^2) - 
     (3*N*v1^5)/(mv1p1^3*w1^2) + (5*N*v1^6)/(6*mv1p1^3*w1^2) - 
     (23*N)/(2*mv1p1*w1) + (3*Nf)/w1 + (N*v1)/(mv1p1^4*w1) + 
     (103*N*v1)/(6*mv1p1*w1) - (Nf*v1)/w1 - (4*N*v1^2)/(mv1p1^4*w1) - 
     (37*N*v1^2)/(6*mv1p1*w1) + (19*N*v1^3)/(2*mv1p1^4*w1) + 
     (N*v1^3)/(mv1p1*w1) - (28*N*v1^4)/(3*mv1p1^4*w1) + 
     (29*N*v1^5)/(6*mv1p1^4*w1) - (N*v1^6)/(mv1p1^4*w1))*Log[u1]*Log[v1]^2 + 
   (-N^(-1) - (5*N)/2 + (2*mv1p1)/(N*w1^3) + (11*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (22*N)/w1^2 + (2*v1)/(N*w1^2) + (11*N*v1)/w1^2 + 3/(N*w1) + 
     (27*N)/(2*w1) - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mu1p1]*Log[u1]*
    Log[v1]^2 + (4/N + 6*N - (8*mv1p1)/(N*w1^3) - (24*mv1p1*N)/w1^3 + 
     16/(N*w1^2) + (48*N)/w1^2 - (8*v1)/(N*w1^2) - (24*N*v1)/w1^2 - 
     12/(N*w1) - (30*N)/w1 + (4*v1)/(N*w1) + (6*N*v1)/w1)*Log[mv1p1]*Log[u1]*
    Log[v1]^2 + (4/N - (4*mv1p1)/(N*w1^3) - (2*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (2*N)/w1^2 - (8*v1)/(N*w1^2) - 12/(N*w1) + (4*v1)/(N*w1))*Log[mw1p1]*
    Log[u1]*Log[v1]^2 + (-2/N + N/4 + (2*mv1p1)/(N*w1^3) + N/(2*w1^3) - 
     (N*v1)/(2*w1^3) - 6/(N*w1^2) + (4*v1)/(N*w1^2) - (N*v1)/(2*w1^2) + 
     6/(N*w1) - (3*N)/(4*w1) - (2*v1)/(N*w1) + (N*v1)/(4*w1))*Log[u1]^2*
    Log[v1]^2 + (1/(6*N) + 1/(2*mv1p1^2*N) - 4/(3*mv1p1*N) - (4*N)/3 + 
     (2*N)/mv1p1^2 - (13*N)/(3*mv1p1) - u1/(mv1p1^3*N) + (2*u1)/(mv1p1^2*N) - 
     u1/(mv1p1*N) + (2*N*u1)/9 - (9*N*u1)/(2*mv1p1^3) + 
     (17*N*u1)/(3*mv1p1^2) - (7*N*u1)/(6*mv1p1) + u1^2/(mv1p1^4*N) - 
     (4*u1^2)/(3*mv1p1^3*N) + u1^2/(3*mv1p1^2*N) + (9*N*u1^2)/(2*mv1p1^4) - 
     (6*N*u1^2)/mv1p1^3 + (3*N*u1^2)/(2*mv1p1^2) - (N*v1)/3 + 
     v1^2/(6*mv1p1*N*u1) + (N*v1^2)/(3*mv1p1*u1) + N/(4*w1^3) - 
     (mv1p1*N)/(4*w1^3) - (N*v1)/(4*w1^3) + (N*v1^3)/(9*w1^3) + 
     (mv1p1*N*v1^3)/(9*w1^3) - (N*v1^4)/(9*w1^3) - 4/(3*N*w1^2) - 
     (22*N)/(3*w1^2) + (2*N*v1)/(3*w1^2) + (N*v1^2)/(3*w1^2) - 
     (5*N*v1^3)/(9*w1^2) - 19/(12*N*w1) + 43/(12*mv1p1*N*w1) - 
     (59*N)/(6*w1) + (125*N)/(6*mv1p1*w1) + (3*v1)/(4*N*w1) - 
     (11*v1)/(3*mv1p1*N*w1) + (61*N*v1)/(18*w1) - (188*N*v1)/(9*mv1p1*w1) + 
     (3*v1^2)/(4*mv1p1*N*w1) + (49*N*v1^2)/(18*mv1p1*w1) + 
     (2*N*v1^3)/(3*mv1p1*w1))*Log[v1]^3 + 
   (2/(3*N) + (3*N)/2 - (2*mv1p1)/(3*N*w1^3) - (22*mv1p1*N)/(3*w1^3) + 
     2/(N*w1^2) + (43*N)/(3*w1^2) - (4*v1)/(3*N*w1^2) - (7*N*v1)/w1^2 - 
     2/(N*w1) - (17*N)/(2*w1) + (2*v1)/(3*N*w1) + (3*N*v1)/(2*w1))*Log[mv1p1]*
    Log[v1]^3 + (-1/3*1/N - N/2 + (2*mv1p1)/(3*N*w1^3) + (3*mv1p1*N)/w1^3 - 
     4/(3*N*w1^2) - (6*N)/w1^2 + (2*v1)/(3*N*w1^2) + (3*N*v1)/w1^2 + 
     1/(N*w1) + (7*N)/(2*w1) - v1/(3*N*w1) - (N*v1)/(2*w1))*Log[mw1p1]*
    Log[v1]^3 + (1/(3*N) + (2*N)/3 - (2*mv1p1)/(3*N*w1^3) - 
     (10*mv1p1*N)/(3*w1^3) + 4/(3*N*w1^2) + (20*N)/(3*w1^2) - 
     (2*v1)/(3*N*w1^2) - (10*N*v1)/(3*w1^2) - 1/(N*w1) - (4*N)/w1 + 
     v1/(3*N*w1) + (2*N*v1)/(3*w1))*Log[u1]*Log[v1]^3 + 
   (-1/12*1/N - N/24 + (2*mv1p1*N)/(3*w1^3) - 1/(6*N*w1^2) - (5*N)/(4*w1^2) + 
     v1/(6*N*w1^2) + (7*N*v1)/(12*w1^2) + 1/(4*N*w1) + (5*N)/(8*w1) - 
     v1/(12*N*w1) - (N*v1)/(24*w1))*Log[v1]^4 + 
   Pi^3*((-1/6*I)/N - (I/6)*N + ((I/3)*mv1p1)/(N*w1^3) + 
     ((I/3)*mv1p1*N)/w1^3 - ((2*I)/3)/(N*w1^2) - (((2*I)/3)*N)/w1^2 + 
     ((I/3)*v1)/(N*w1^2) + ((I/3)*N*v1)/w1^2 + (I/2)/(N*w1) + ((I/2)*N)/w1 - 
     ((I/6)*v1)/(N*w1) - ((I/6)*N*v1)/w1)*Log[w1] + 
   Pi^2*(11/(6*N) + 1/(6*mv1p1^2*N) - 1/(mv1p1*N) + (11*N)/6 + 
     (3*N)/(4*mv1p1^2) - (2*N)/(3*mv1p1) - u1/(2*mv1p1^3*N) + 
     u1/(mv1p1^2*N) - u1/(2*mv1p1*N) - (2*N*u1)/9 - (9*N*u1)/(4*mv1p1^3) + 
     (17*N*u1)/(6*mv1p1^2) - (7*N*u1)/(12*mv1p1) + u1^2/(2*mv1p1^4*N) - 
     (2*u1^2)/(3*mv1p1^3*N) + u1^2/(6*mv1p1^2*N) + (9*N*u1^2)/(4*mv1p1^4) - 
     (3*N*u1^2)/mv1p1^3 + (3*N*u1^2)/(4*mv1p1^2) + (N*v1)/6 - 
     (2*N*v1)/(3*mw1p1) + (N*v1)/(18*mv1p1*u1) + (N*v1^2)/(9*u1^2) - 
     v1^2/(12*mv1p1*N*u1) - (11*N*v1^2)/(36*mv1p1*u1) + 
     (13*mv1p1*N)/(18*w1^3) - (mv1p1*N*v1^3)/(9*w1^3) + 2/(3*N*w1^2) + 
     (20*N)/(9*w1^2) - (5*v1)/(6*N*w1^2) - (22*N*v1)/(9*w1^2) - 
     (N*v1^2)/(6*w1^2) + (5*N*v1^3)/(18*w1^2) + 5/(6*N*w1) - 
     5/(2*mv1p1*N*w1) - (49*N)/(12*mv1p1*w1) - v1/(2*N*w1) + 
     (5*v1)/(mv1p1*N*w1) + (35*N*v1)/(9*mv1p1*w1) - 
     (29*v1^2)/(12*mv1p1*N*w1) + (N*v1^2)/(36*mv1p1*w1) - 
     (N*v1^3)/(3*mv1p1*w1))*Log[w1] + Pi*(I/N + I/(mv1p1*N) + ((9*I)/2)*N + 
     (((11*I)/2)*N)/mv1p1 - (I/3)*Nf + (((3*I)/2)*u1)/N - 
     ((3*I)*u1)/(mv1p1^2*N) + (((9*I)/2)*u1)/(mv1p1*N) - ((9*I)/2)*N*u1 - 
     (((27*I)/2)*N*u1)/mv1p1^2 + (((41*I)/4)*N*u1)/mv1p1 + ((I/2)*u1^2)/N + 
     ((3*I)*u1^2)/(mv1p1^3*N) - (((5*I)/2)*u1^2)/(mv1p1^2*N) + 
     ((7*I)/2)*N*u1^2 + (((27*I)/2)*N*u1^2)/mv1p1^3 - 
     (((45*I)/4)*N*u1^2)/mv1p1^2 + ((2*I)/3)*N*v1 - 
     (((4*I)/3)*N*v1)/(mv1p1^2*u1) + ((I/2)*u1*v1)/N + ((7*I)/2)*N*u1*v1 + 
     (((4*I)/3)*N*v1^2)/(mv1p1^2*u1) - (((2*I)/3)*N*v1^3)/(mv1p1^2*u1) - 
     ((2*I)*N)/(mv1p1*w1^2) - (((2*I)/3)*Nf)/w1^2 + 
     ((4*I)*N*v1)/(mv1p1*w1^2) + (((2*I)/3)*Nf*v1)/w1^2 - 
     (((10*I)/3)*N*v1^2)/(mv1p1*w1^2) + (((4*I)/3)*N*v1^3)/(mv1p1*w1^2) - 
     (((2*I)/3)*N*v1^4)/(mv1p1*w1^2) - (2*I)/(N*w1) - 
     ((8*I)*N)/(mv1p1^2*w1) + (I*Nf)/w1 + (I*v1)/(N*w1) + 
     (((121*I)/6)*N*v1)/(mv1p1^2*w1) - ((I/3)*Nf*v1)/w1 - 
     (((49*I)/3)*N*v1^2)/(mv1p1^2*w1) + (((13*I)/6)*N*v1^3)/(mv1p1^2*w1) + 
     (((4*I)/3)*N*v1^4)/(mv1p1^2*w1))*Log[w1] + 
   (N^(-1) + 3/(2*mv1p1*N) + (61*N)/6 + (119*N)/(12*mv1p1) + Nf/(3*mv1p1) - 
     (3*u1)/(2*mv1p1^2*N) + u1/(mv1p1*N) - (7*N*u1)/2 - 
     (43*N*u1)/(4*mv1p1^2) + (43*N*u1)/(6*mv1p1) + v1/(mu1p1^2*N) - 
     v1/(mu1p1*N) - (7*N*v1)/2 + (N*v1)/mu1p1^2 - (N*v1)/mu1p1 + 
     (N*v1)/(3*mv1p1*u1) - 2/(N*w1) - (13*N)/(mv1p1*w1) - Nf/(3*w1) + 
     (13*N*v1)/(mv1p1*w1) + (N*v1^2)/(3*mv1p1*w1) + w1/(2*N))*Log[w1] + 
   Pi^2*(2/(3*N) + (5*N)/3 - (4*mv1p1)/(3*N*w1^3) - (22*mv1p1*N)/(3*w1^3) + 
     8/(3*N*w1^2) + (44*N)/(3*w1^2) - (4*v1)/(3*N*w1^2) - 
     (22*N*v1)/(3*w1^2) - 2/(N*w1) - (9*N)/w1 + (2*v1)/(3*N*w1) + 
     (5*N*v1)/(3*w1))*Log[mu1p1]*Log[w1] + 
   (-2/N - 3/(2*mv1p1^2*N) + 5/(2*mv1p1*N) - (49*N)/2 - (27*N)/(4*mv1p1^2) + 
     (3*N)/(2*mv1p1) + mv1p1/(N*u1) + (23*N)/(4*mv1p1^3*u1) - (3*u1)/(2*N) + 
     (3*mu1p1*u1)/(mv1p1^3*N) - u1/(mv1p1^2*N) - (7*u1)/(2*mv1p1*N) + 
     (9*N*u1)/2 + (27*mu1p1*N*u1)/(2*mv1p1^3) - (9*N*u1)/(2*mv1p1^2) - 
     (23*N*u1)/(4*mv1p1) - u1^2/(2*N) + (5*u1^2)/(2*mv1p1^2*N) - 
     (7*N*u1^2)/2 + (45*N*u1^2)/(4*mv1p1^2) - (2*N*v1)/3 - 
     (N*v1)/(mv1p1^2*u1^2) - (45*N*v1)/(2*mv1p1^3*u1) - (u1*v1)/(2*N) - 
     (7*N*u1*v1)/2 + (N*v1^2)/(mv1p1^2*u1^2) + (353*N*v1^2)/(12*mv1p1^3*u1) - 
     (2*N*v1^3)/(3*mv1p1^2*u1^2) - (52*N*v1^3)/(3*mv1p1^3*u1) + 
     (10*N*v1^4)/(3*mv1p1^3*u1) + (4*v1)/(N*w1^2) + 
     (22*N*v1)/(mv1p1^2*w1^2) - (44*N*v1^2)/(mv1p1^2*w1^2) + 
     (20*N*v1^3)/(mv1p1^2*w1^2) + (2*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(3*mv1p1^2*w1^2) + 4/(mv1p1*N*w1) + (22*N)/(mv1p1^3*w1) - 
     (8*v1)/(mv1p1*N*w1) - (88*N*v1)/(mv1p1^3*w1) + (3*v1^2)/(mv1p1*N*w1) + 
     (737*N*v1^2)/(6*mv1p1^3*w1) - (214*N*v1^3)/(3*mv1p1^3*w1) + 
     (71*N*v1^4)/(6*mv1p1^3*w1) + (4*N*v1^5)/(3*mv1p1^3*w1))*Log[mu1p1]*
    Log[w1] + Pi*(((2*I)/3)*N + ((2*I)/3)*N*u1 - I*N*v1 + 
     ((I/3)*N*v1)/(mv1p1^4*u1) + (((2*I)/3)*N*v1^2)/(mv1p1^3*u1^2) + 
     (((2*I)/3)*N*v1^2)/(mv1p1^4*u1) + (I*N*v1^3)/(mv1p1^4*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - ((2*I)*N*v1^4)/(mv1p1^2*w1^3) + 
     ((2*I)*N*v1^5)/(mv1p1^2*w1^3) - (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^3) + 
     ((2*I)*N*v1^2)/(mv1p1^3*w1^2) - (((14*I)/3)*N*v1^3)/(mv1p1^3*w1^2) + 
     (((25*I)/3)*N*v1^4)/(mv1p1^3*w1^2) - ((6*I)*N*v1^5)/(mv1p1^3*w1^2) + 
     (((5*I)/3)*N*v1^6)/(mv1p1^3*w1^2) + ((2*I)*N*v1)/(mv1p1^4*w1) - 
     ((8*I)*N*v1^2)/(mv1p1^4*w1) + ((19*I)*N*v1^3)/(mv1p1^4*w1) - 
     (((56*I)/3)*N*v1^4)/(mv1p1^4*w1) + (((29*I)/3)*N*v1^5)/(mv1p1^4*w1) - 
     ((2*I)*N*v1^6)/(mv1p1^4*w1))*Log[mu1p1]*Log[w1] + 
   Pi*(I/N + ((5*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) + ((22*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((11*I)*N*v1)/w1^2 - (3*I)/(N*w1) - (((27*I)/2)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[mu1p1]^2*Log[w1] + 
   (-7/(3*N) - (35*N)/6 + (14*mv1p1)/(3*N*w1^3) + (77*mv1p1*N)/(3*w1^3) - 
     28/(3*N*w1^2) - (154*N)/(3*w1^2) + (14*v1)/(3*N*w1^2) + 
     (77*N*v1)/(3*w1^2) + 7/(N*w1) + (63*N)/(2*w1) - (7*v1)/(3*N*w1) - 
     (35*N*v1)/(6*w1))*Log[mu1p1]^3*Log[w1] + 
   Pi^2*(-7/(6*N) - (3*N)/2 + (5*mv1p1)/(3*N*w1^3) + (22*mv1p1*N)/(3*w1^3) - 
     4/(N*w1^2) - (43*N)/(3*w1^2) + (7*v1)/(3*N*w1^2) + (7*N*v1)/w1^2 + 
     7/(2*N*w1) + (17*N)/(2*w1) - (7*v1)/(6*N*w1) - (3*N*v1)/(2*w1))*
    Log[mv1p1]*Log[w1] + Pi*(((3*I)/2)/N + ((3*I)/2)*N - 
     ((2*I)*mv1p1)/(N*w1^3) - (((13*I)/2)*mv1p1*N)/w1^3 + (5*I)/(N*w1^2) + 
     (((25*I)/2)*N)/w1^2 - ((3*I)*v1)/(N*w1^2) - ((6*I)*N*v1)/w1^2 - 
     ((9*I)/2)/(N*w1) - (((15*I)/2)*N)/w1 + (((3*I)/2)*v1)/(N*w1) + 
     (((3*I)/2)*N*v1)/w1)*Log[mv1p1]^2*Log[w1] + 
   Pi^2*(-11/(6*N) - (5*N)/2 + (7*mv1p1)/(3*N*w1^3) + (35*mv1p1*N)/(3*w1^3) - 
     6/(N*w1^2) - (68*N)/(3*w1^2) + (11*v1)/(3*N*w1^2) + (11*N*v1)/w1^2 + 
     11/(2*N*w1) + (27*N)/(2*w1) - (11*v1)/(6*N*w1) - (5*N*v1)/(2*w1))*
    Log[mw1p1]*Log[w1] + Pi*((-3*I)/N - ((37*I)/6)*N + (I/3)*Nf - 
     ((2*I)/3)*N*u1 + (((2*I)/3)*N*v1)/(mv1p1^4*u1) + 
     (((4*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - (((5*I)/3)*N*v1^2)/(mv1p1^4*u1) - 
     ((2*I)*N*v1^3)/(mv1p1^3*u1^2) + ((6*I)*N*v1^3)/(mv1p1^4*u1) + 
     ((2*I)*N*v1^4)/(mv1p1^3*u1^2) - (((13*I)/3)*N*v1^4)/(mv1p1^4*u1) - 
     (((2*I)/3)*N*v1^5)/(mv1p1^3*u1^2) + (((4*I)/3)*N*v1^5)/(mv1p1^4*u1) + 
     ((2*I)*N)/(mv1p1^2*w1^3) - (((2*I)/3)*mv1p1*Nf)/w1^3 - 
     ((6*I)*N*v1)/(mv1p1^2*w1^3) + ((6*I)*N*v1^2)/(mv1p1^2*w1^3) - 
     (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - (2*I)/(N*w1^2) - 
     ((15*I)*N)/(mv1p1^3*w1^2) + (((4*I)/3)*Nf)/w1^2 + ((2*I)*v1)/(N*w1^2) + 
     ((60*I)*N*v1)/(mv1p1^3*w1^2) - (((2*I)/3)*Nf*v1)/w1^2 - 
     ((89*I)*N*v1^2)/(mv1p1^3*w1^2) + ((60*I)*N*v1^3)/(mv1p1^3*w1^2) - 
     (((44*I)/3)*N*v1^4)/(mv1p1^3*w1^2) + (5*I)/(N*w1) + 
     (((41*I)/2)*N)/(mv1p1^4*w1) - (I*Nf)/w1 - ((3*I)*v1)/(N*w1) - 
     (((181*I)/2)*N*v1)/(mv1p1^4*w1) + ((I/3)*Nf*v1)/w1 + 
     ((158*I)*N*v1^2)/(mv1p1^4*w1) - ((131*I)*N*v1^3)/(mv1p1^4*w1) + 
     (((317*I)/6)*N*v1^4)/(mv1p1^4*w1) - (((47*I)/6)*N*v1^5)/(mv1p1^4*w1))*
    Log[mw1p1]*Log[w1] + Pi*((-2*I)/N - (5*I)*N + ((4*I)*mv1p1)/(N*w1^3) + 
     ((22*I)*mv1p1*N)/w1^3 - (8*I)/(N*w1^2) - ((44*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((22*I)*N*v1)/w1^2 + (6*I)/(N*w1) + 
     ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[w1] + (6/N + 15*N - (12*mv1p1)/(N*w1^3) - 
     (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + (132*N)/w1^2 - (12*v1)/(N*w1^2) - 
     (66*N*v1)/w1^2 - 18/(N*w1) - (81*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*
    Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*((3*I)/N + (3*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((13*I)*mv1p1*N)/w1^3 + 
     (10*I)/(N*w1^2) + ((25*I)*N)/w1^2 - ((6*I)*v1)/(N*w1^2) - 
     ((12*I)*N*v1)/w1^2 - (9*I)/(N*w1) - ((15*I)*N)/w1 + ((3*I)*v1)/(N*w1) + 
     ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]*Log[w1] + 
   Pi*(I/N + ((3*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((3*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) + ((6*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((3*I)*N*v1)/w1^2 - (3*I)/(N*w1) - (((9*I)/2)*N)/w1 + (I*v1)/(N*w1) + 
     (((3*I)/2)*N*v1)/w1)*Log[mw1p1]^2*Log[w1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2*Log[w1] + 
   (4/(3*N) + (7*N)/2 - (8*mv1p1)/(3*N*w1^3) - (15*mv1p1*N)/w1^3 + 
     16/(3*N*w1^2) + (30*N)/w1^2 - (8*v1)/(3*N*w1^2) - (15*N*v1)/w1^2 - 
     4/(N*w1) - (37*N)/(2*w1) + (4*v1)/(3*N*w1) + (7*N*v1)/(2*w1))*
    Log[mw1p1]^3*Log[w1] + Pi*((-3*I)/N - ((35*I)/6)*N + 
     (((4*I)/3)*N*v1)/mw1p1 - (2*I)/(N*w1^2) - ((11*I)*mv1p1*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + (5*I)/(N*w1) + (((31*I)/2)*N)/w1 - 
     ((3*I)*v1)/(N*w1) - (((9*I)/2)*N*v1)/w1)*Log[u1]*Log[w1] + 
   Pi^2*(N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 
     4/(N*w1^2) + (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[u1]*Log[w1] + 
   (N^(-1) + 1/(mv1p1*N) + (9*N)/2 + (11*N)/(2*mv1p1) - Nf/3 + (3*u1)/(2*N) - 
     (3*u1)/(mv1p1^2*N) + (9*u1)/(2*mv1p1*N) - (9*N*u1)/2 - 
     (27*N*u1)/(2*mv1p1^2) + (41*N*u1)/(4*mv1p1) + u1^2/(2*N) + 
     (3*u1^2)/(mv1p1^3*N) - (5*u1^2)/(2*mv1p1^2*N) + (7*N*u1^2)/2 + 
     (27*N*u1^2)/(2*mv1p1^3) - (45*N*u1^2)/(4*mv1p1^2) + (2*N*v1)/3 - 
     (4*N*v1)/(3*mv1p1^2*u1) + (u1*v1)/(2*N) + (7*N*u1*v1)/2 + 
     (4*N*v1^2)/(3*mv1p1^2*u1) - (2*N*v1^3)/(3*mv1p1^2*u1) - 
     (2*N)/(mv1p1*w1^2) - (2*Nf)/(3*w1^2) + (4*N*v1)/(mv1p1*w1^2) + 
     (2*Nf*v1)/(3*w1^2) - (10*N*v1^2)/(3*mv1p1*w1^2) + 
     (4*N*v1^3)/(3*mv1p1*w1^2) - (2*N*v1^4)/(3*mv1p1*w1^2) - 2/(N*w1) - 
     (8*N)/(mv1p1^2*w1) + Nf/w1 + v1/(N*w1) + (121*N*v1)/(6*mv1p1^2*w1) - 
     (Nf*v1)/(3*w1) - (49*N*v1^2)/(3*mv1p1^2*w1) + 
     (13*N*v1^3)/(6*mv1p1^2*w1) + (4*N*v1^4)/(3*mv1p1^2*w1))*Log[u1]*
    Log[w1] + ((2*N)/3 + (2*N*u1)/3 - N*v1 + (N*v1)/(3*mv1p1^4*u1) + 
     (2*N*v1^2)/(3*mv1p1^3*u1^2) + (2*N*v1^2)/(3*mv1p1^4*u1) + 
     (N*v1^3)/(mv1p1^4*u1) + (4*N*v1^3)/(3*mv1p1^2*w1^3) - 
     (2*N*v1^4)/(mv1p1^2*w1^3) + (2*N*v1^5)/(mv1p1^2*w1^3) - 
     (2*N*v1^6)/(3*mv1p1^2*w1^3) + (2*N*v1^2)/(mv1p1^3*w1^2) - 
     (14*N*v1^3)/(3*mv1p1^3*w1^2) + (25*N*v1^4)/(3*mv1p1^3*w1^2) - 
     (6*N*v1^5)/(mv1p1^3*w1^2) + (5*N*v1^6)/(3*mv1p1^3*w1^2) + 
     (2*N*v1)/(mv1p1^4*w1) - (8*N*v1^2)/(mv1p1^4*w1) + 
     (19*N*v1^3)/(mv1p1^4*w1) - (56*N*v1^4)/(3*mv1p1^4*w1) + 
     (29*N*v1^5)/(3*mv1p1^4*w1) - (2*N*v1^6)/(mv1p1^4*w1))*Log[mu1p1]*Log[u1]*
    Log[w1] + (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 
     8/(N*w1^2) - (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + 
     (27*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]^2*Log[u1]*Log[w1] + 
   Pi*((-3*I)/N - (3*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((13*I)*mv1p1*N)/w1^3 - 
     (10*I)/(N*w1^2) - ((25*I)*N)/w1^2 + ((6*I)*v1)/(N*w1^2) + 
     ((12*I)*N*v1)/w1^2 + (9*I)/(N*w1) + ((15*I)*N)/w1 - ((3*I)*v1)/(N*w1) - 
     ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[w1] + 
   (3/(2*N) + (3*N)/2 - (2*mv1p1)/(N*w1^3) - (13*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     9/(2*N*w1) - (15*N)/(2*w1) + (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1))*
    Log[mv1p1]^2*Log[u1]*Log[w1] + 
   Pi*((-I)/N - I*N + ((2*I)*mv1p1)/(N*w1^3) + ((2*I)*mv1p1*N)/w1^3 - 
     (4*I)/(N*w1^2) - ((4*I)*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + 
     ((2*I)*N*v1)/w1^2 + (3*I)/(N*w1) + ((3*I)*N)/w1 - (I*v1)/(N*w1) - 
     (I*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   (-3/N - (37*N)/6 + Nf/3 - (2*N*u1)/3 + (2*N*v1)/(3*mv1p1^4*u1) + 
     (4*N*v1^2)/(3*mv1p1^3*u1^2) - (5*N*v1^2)/(3*mv1p1^4*u1) - 
     (2*N*v1^3)/(mv1p1^3*u1^2) + (6*N*v1^3)/(mv1p1^4*u1) + 
     (2*N*v1^4)/(mv1p1^3*u1^2) - (13*N*v1^4)/(3*mv1p1^4*u1) - 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) + (4*N*v1^5)/(3*mv1p1^4*u1) + 
     (2*N)/(mv1p1^2*w1^3) - (2*mv1p1*Nf)/(3*w1^3) - (6*N*v1)/(mv1p1^2*w1^3) + 
     (6*N*v1^2)/(mv1p1^2*w1^3) - (4*N*v1^3)/(3*mv1p1^2*w1^3) - 2/(N*w1^2) - 
     (15*N)/(mv1p1^3*w1^2) + (4*Nf)/(3*w1^2) + (2*v1)/(N*w1^2) + 
     (60*N*v1)/(mv1p1^3*w1^2) - (2*Nf*v1)/(3*w1^2) - 
     (89*N*v1^2)/(mv1p1^3*w1^2) + (60*N*v1^3)/(mv1p1^3*w1^2) - 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) + 5/(N*w1) + (41*N)/(2*mv1p1^4*w1) - 
     Nf/w1 - (3*v1)/(N*w1) - (181*N*v1)/(2*mv1p1^4*w1) + (Nf*v1)/(3*w1) + 
     (158*N*v1^2)/(mv1p1^4*w1) - (131*N*v1^3)/(mv1p1^4*w1) + 
     (317*N*v1^4)/(6*mv1p1^4*w1) - (47*N*v1^5)/(6*mv1p1^4*w1))*Log[mw1p1]*
    Log[u1]*Log[w1] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 
     12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1]*Log[w1] + (3/N + 3*N - (4*mv1p1)/(N*w1^3) - 
     (13*mv1p1*N)/w1^3 + 10/(N*w1^2) + (25*N)/w1^2 - (6*v1)/(N*w1^2) - 
     (12*N*v1)/w1^2 - 9/(N*w1) - (15*N)/w1 + (3*v1)/(N*w1) + (3*N*v1)/w1)*
    Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   (-N^(-1) - (7*N)/2 + (2*mv1p1)/(N*w1^3) + (19*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (38*N)/w1^2 + (2*v1)/(N*w1^2) + (19*N*v1)/w1^2 + 3/(N*w1) + 
     (45*N)/(2*w1) - v1/(N*w1) - (7*N*v1)/(2*w1))*Log[mw1p1]^2*Log[u1]*
    Log[w1] + Pi*((-1/2*I)*N + (I*mv1p1*N)/w1^3 - ((2*I)*N)/w1^2 + 
     (I*N*v1)/w1^2 + (((3*I)/2)*N)/w1 - ((I/2)*N*v1)/w1)*Log[u1]^2*Log[w1] + 
   (-3/(4*N) + 3/(4*mv1p1^2*N) - 3/(mv1p1*N) - 3*N + (13*N)/(4*mv1p1^2) - 
     (5*N)/mv1p1 - Nf/6 - (3*u1)/(2*mv1p1^3*N) + (3*u1)/(mv1p1^2*N) - 
     (3*u1)/(2*mv1p1*N) - (27*N*u1)/(4*mv1p1^3) + (17*N*u1)/(2*mv1p1^2) - 
     (7*N*u1)/(4*mv1p1) + (3*u1^2)/(2*mv1p1^4*N) - (2*u1^2)/(mv1p1^3*N) + 
     u1^2/(2*mv1p1^2*N) + (27*N*u1^2)/(4*mv1p1^4) - (9*N*u1^2)/mv1p1^3 + 
     (9*N*u1^2)/(4*mv1p1^2) + (2*N*v1)/(3*mw1p1) + (7*mv1p1*N)/(6*w1^3) + 
     (mv1p1*Nf)/(3*w1^3) - 2/(N*w1^2) - (40*N)/(3*w1^2) - (2*Nf)/(3*w1^2) + 
     v1/(2*N*w1^2) + (43*N*v1)/(6*w1^2) + (Nf*v1)/(3*w1^2) + 5/(2*N*w1) + 
     5/(2*mv1p1*N*w1) + (31*N)/(4*w1) + (17*N)/(2*mv1p1*w1) + Nf/(2*w1) - 
     (3*v1)/(2*N*w1) - v1/(mv1p1*N*w1) - (9*N*v1)/(4*w1) - 
     (41*N*v1)/(6*mv1p1*w1) - (Nf*v1)/(6*w1) - (3*v1^2)/(4*mv1p1*N*w1) + 
     (N*v1^2)/(12*mv1p1*w1))*Log[u1]^2*Log[w1] + 
   (-9/(2*N) - (9*N)/2 + (6*mv1p1)/(N*w1^3) + (39*mv1p1*N)/(2*w1^3) - 
     15/(N*w1^2) - (75*N)/(2*w1^2) + (9*v1)/(N*w1^2) + (18*N*v1)/w1^2 + 
     27/(2*N*w1) + (45*N)/(2*w1) - (9*v1)/(2*N*w1) - (9*N*v1)/(2*w1))*
    Log[mv1p1]*Log[u1]^2*Log[w1] + (-5/(2*N) - 3*N + (4*mv1p1)/(N*w1^3) + 
     (19*mv1p1*N)/(2*w1^3) - 9/(N*w1^2) - (37*N)/(2*w1^2) + (5*v1)/(N*w1^2) + 
     (9*N*v1)/w1^2 + 15/(2*N*w1) + (12*N)/w1 - (5*v1)/(2*N*w1) - (3*N*v1)/w1)*
    Log[mw1p1]*Log[u1]^2*Log[w1] + 
   (13/(6*N) + (7*N)/2 - (10*mv1p1)/(3*N*w1^3) - (29*mv1p1*N)/(2*w1^3) + 
     23/(3*N*w1^2) + (57*N)/(2*w1^2) - (13*v1)/(3*N*w1^2) - (14*N*v1)/w1^2 - 
     13/(2*N*w1) - (35*N)/(2*w1) + (13*v1)/(6*N*w1) + (7*N*v1)/(2*w1))*
    Log[u1]^3*Log[w1] + Pi^2*(N/2 - mv1p1/(3*N*w1^3) - 
     (11*mv1p1*N)/(6*w1^3) + 1/(3*N*w1^2) + (23*N)/(6*w1^2) - (2*N*v1)/w1^2 - 
     (5*N)/(2*w1) + (N*v1)/(2*w1))*Log[v1]*Log[w1] + 
   (3/(2*N) + 3/(2*mv1p1^2*N) - 3/(mv1p1*N) + (61*N)/6 + (61*N)/(6*mv1p1^2) - 
     (61*N)/(3*mv1p1) + Nf/3 + Nf/(3*mv1p1^2) - (2*Nf)/(3*mv1p1) - 
     (3*u1)/(mv1p1^3*N) + (4*u1)/(mv1p1^2*N) - u1/(mv1p1*N) - 
     (35*N*u1)/(2*mv1p1^3) + (70*N*u1)/(3*mv1p1^2) - (35*N*u1)/(6*mv1p1) + 
     (4*N*v1)/(3*mv1p1^3*u1) - (2*N*v1^2)/(mv1p1^3*u1) + 
     (2*N*v1^3)/(3*mv1p1^3*u1) - (4*v1)/(N*w1^2) - (24*N*v1)/(mv1p1^2*w1^2) - 
     (2*Nf*v1)/(3*w1^2) + (48*N*v1^2)/(mv1p1^2*w1^2) - 
     (70*N*v1^3)/(3*mv1p1^2*w1^2) - (2*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (4*v1)/(mv1p1*N*w1) + (24*N*v1)/(mv1p1^3*w1) + (2*Nf*v1)/(3*mv1p1*w1) - 
     (2*v1^2)/(mv1p1*N*w1) - (172*N*v1^2)/(3*mv1p1^3*w1) - 
     (Nf*v1^2)/(3*mv1p1*w1) + (130*N*v1^3)/(3*mv1p1^3*w1) - 
     (10*N*v1^4)/(mv1p1^3*w1))*Log[v1]*Log[w1] + 
   Pi*((3*I)/N + I/(mv1p1^2*N) - (4*I)/(mv1p1*N) + ((9*I)/2)*N + 
     (((11*I)/2)*N)/mv1p1^2 - ((10*I)*N)/mv1p1 - ((3*I)*u1)/(mv1p1^3*N) + 
     ((6*I)*u1)/(mv1p1^2*N) - ((3*I)*u1)/(mv1p1*N) - 
     (((27*I)/2)*N*u1)/mv1p1^3 + ((17*I)*N*u1)/mv1p1^2 - 
     (((7*I)/2)*N*u1)/mv1p1 + ((3*I)*u1^2)/(mv1p1^4*N) - 
     ((4*I)*u1^2)/(mv1p1^3*N) + (I*u1^2)/(mv1p1^2*N) + 
     (((27*I)/2)*N*u1^2)/mv1p1^4 - ((18*I)*N*u1^2)/mv1p1^3 + 
     (((9*I)/2)*N*u1^2)/mv1p1^2 + I*N*v1 - (((4*I)/3)*N*v1)/mw1p1 - 
     ((I/3)*N*v1)/(mv1p1^4*u1) - ((I/3)*N*v1)/(mv1p1*u1) - 
     (((2*I)/3)*N*v1^2)/u1^2 - (((2*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - 
     (((2*I)/3)*N*v1^2)/(mv1p1^4*u1) + (((4*I)/3)*N*v1^2)/(mv1p1*u1) - 
     (I*N*v1^3)/(mv1p1^4*u1) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) + 
     ((2*I)*N*v1^4)/(mv1p1^2*w1^3) - ((2*I)*N*v1^5)/(mv1p1^2*w1^3) + 
     (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^3) - ((2*I)*v1)/(N*w1^2) - 
     ((13*I)*N*v1)/w1^2 - ((2*I)*N*v1^2)/(mv1p1^3*w1^2) + 
     (((14*I)/3)*N*v1^3)/(mv1p1^3*w1^2) - (((25*I)/3)*N*v1^4)/
      (mv1p1^3*w1^2) + ((6*I)*N*v1^5)/(mv1p1^3*w1^2) - 
     (((5*I)/3)*N*v1^6)/(mv1p1^3*w1^2) + ((4*I)*v1)/(mv1p1*N*w1) - 
     ((2*I)*N*v1)/(mv1p1^4*w1) + ((12*I)*N*v1)/(mv1p1*w1) - 
     ((3*I)*v1^2)/(mv1p1*N*w1) + ((8*I)*N*v1^2)/(mv1p1^4*w1) - 
     (((11*I)/2)*N*v1^2)/(mv1p1*w1) - ((19*I)*N*v1^3)/(mv1p1^4*w1) + 
     (((56*I)/3)*N*v1^4)/(mv1p1^4*w1) - (((29*I)/3)*N*v1^5)/(mv1p1^4*w1) + 
     ((2*I)*N*v1^6)/(mv1p1^4*w1))*Log[v1]*Log[w1] + 
   Pi*((-2*I)/N - (5*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((22*I)*mv1p1*N)/w1^3 - 
     (8*I)/(N*w1^2) - ((44*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((22*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[v1]*Log[w1] + 
   (3/N + (15*N)/2 - (6*mv1p1)/(N*w1^3) - (33*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (66*N)/w1^2 - (6*v1)/(N*w1^2) - (33*N*v1)/w1^2 - 9/(N*w1) - 
     (81*N)/(2*w1) + (3*v1)/(N*w1) + (15*N*v1)/(2*w1))*Log[mu1p1]^2*Log[v1]*
    Log[w1] + Pi*((-2*I)/N - (3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((13*I)*mv1p1*N)/w1^3 - (6*I)/(N*w1^2) - ((25*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((12*I)*N*v1)/w1^2 + (6*I)/(N*w1) + 
     ((15*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*Log[mv1p1]*Log[v1]*
    Log[w1] + (1/(2*N) + 1/(2*mv1p1^2*N) - N/6 + (2*N)/mv1p1^2 - 
     (6*N)/mv1p1 - Nf/3 + (4*N*u1)/3 - N*v1 - (N*v1)/(3*mv1p1*u1) - 
     (2*N*v1^2)/(3*u1^2) + v1^2/(2*mv1p1*N*u1) + (11*N*v1^2)/(6*mv1p1*u1) - 
     (2*N)/w1^3 + (2*mv1p1*Nf)/(3*w1^3) + (2*N*v1)/w1^3 + 
     (2*N*v1^3)/(3*w1^3) - (2*N*v1^4)/(3*w1^3) - 2/(N*w1^2) - (7*N)/w1^2 - 
     (4*Nf)/(3*w1^2) - (4*N*v1)/w1^2 + (2*Nf*v1)/(3*w1^2) + (N*v1^2)/w1^2 - 
     (5*N*v1^3)/(3*w1^2) + 1/(mv1p1*N*w1) + (25*N)/(2*mv1p1*w1) + Nf/w1 - 
     (N*v1)/(mv1p1*w1) - (Nf*v1)/(3*w1) - (7*N*v1^2)/(mv1p1*w1) + 
     (2*N*v1^3)/(mv1p1*w1))*Log[mv1p1]*Log[v1]*Log[w1] + 
   (-2/N - (11*N)/2 + (5*mv1p1)/(N*w1^3) + (39*mv1p1*N)/(2*w1^3) - 
     9/(N*w1^2) - (79*N)/(2*w1^2) + (4*v1)/(N*w1^2) + (20*N*v1)/w1^2 + 
     6/(N*w1) + (51*N)/(2*w1) - (2*v1)/(N*w1) - (11*N*v1)/(2*w1))*
    Log[mv1p1]^2*Log[v1]*Log[w1] + Pi*((2*I)*N - ((2*I)*mv1p1)/(N*w1^3) - 
     ((9*I)*mv1p1*N)/w1^3 + (2*I)/(N*w1^2) + ((19*I)*N)/w1^2 - 
     ((10*I)*N*v1)/w1^2 - ((12*I)*N)/w1 + ((2*I)*N*v1)/w1)*Log[mw1p1]*Log[v1]*
    Log[w1] + (3/N + (37*N)/6 - Nf/3 + (2*N*u1)/3 - (2*N*v1)/(3*mv1p1^4*u1) - 
     (4*N*v1^2)/(3*mv1p1^3*u1^2) + (5*N*v1^2)/(3*mv1p1^4*u1) + 
     (2*N*v1^3)/(mv1p1^3*u1^2) - (6*N*v1^3)/(mv1p1^4*u1) - 
     (2*N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(3*mv1p1^4*u1) + 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) - (4*N*v1^5)/(3*mv1p1^4*u1) - 
     (2*N)/(mv1p1^2*w1^3) + (2*mv1p1*Nf)/(3*w1^3) + (6*N*v1)/(mv1p1^2*w1^3) - 
     (6*N*v1^2)/(mv1p1^2*w1^3) + (4*N*v1^3)/(3*mv1p1^2*w1^3) + 2/(N*w1^2) + 
     (15*N)/(mv1p1^3*w1^2) - (4*Nf)/(3*w1^2) - (2*v1)/(N*w1^2) - 
     (60*N*v1)/(mv1p1^3*w1^2) + (2*Nf*v1)/(3*w1^2) + 
     (89*N*v1^2)/(mv1p1^3*w1^2) - (60*N*v1^3)/(mv1p1^3*w1^2) + 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) - 5/(N*w1) - (41*N)/(2*mv1p1^4*w1) + 
     Nf/w1 + (3*v1)/(N*w1) + (181*N*v1)/(2*mv1p1^4*w1) - (Nf*v1)/(3*w1) - 
     (158*N*v1^2)/(mv1p1^4*w1) + (131*N*v1^3)/(mv1p1^4*w1) - 
     (317*N*v1^4)/(6*mv1p1^4*w1) + (47*N*v1^5)/(6*mv1p1^4*w1))*Log[mw1p1]*
    Log[v1]*Log[w1] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 
     12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[v1]*Log[w1] + (-4/N - 7*N + (8*mv1p1)/(N*w1^3) + 
     (26*mv1p1*N)/w1^3 - 16/(N*w1^2) - (52*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (26*N*v1)/w1^2 + 12/(N*w1) + (33*N)/w1 - (4*v1)/(N*w1) - (7*N*v1)/w1)*
    Log[mv1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   (-3/N - 7*N + (6*mv1p1)/(N*w1^3) + (26*mv1p1*N)/w1^3 - 12/(N*w1^2) - 
     (52*N)/w1^2 + (6*v1)/(N*w1^2) + (26*N*v1)/w1^2 + 9/(N*w1) + (33*N)/w1 - 
     (3*v1)/(N*w1) - (7*N*v1)/w1)*Log[mw1p1]^2*Log[v1]*Log[w1] + 
   Pi*((-2*I)*N + ((2*I)*mv1p1)/(N*w1^3) + ((9*I)*mv1p1*N)/w1^3 - 
     (2*I)/(N*w1^2) - ((19*I)*N)/w1^2 + ((10*I)*N*v1)/w1^2 + ((12*I)*N)/w1 - 
     ((2*I)*N*v1)/w1)*Log[u1]*Log[v1]*Log[w1] + 
   (3/(2*N) - 1/(2*mv1p1^2*N) + (73*N)/6 - N/mv1p1^2 + (4*N)/mv1p1 + Nf/3 - 
     (4*N*u1)/3 + 2*N*v1 - (4*N*v1)/(3*mw1p1) - (N*v1)/(3*mv1p1^4*u1) - 
     (2*N*v1^2)/(3*mv1p1^3*u1^2) - v1^2/(2*mv1p1*N*u1) - 
     (2*N*v1^2)/(3*mv1p1^4*u1) - (3*N*v1^2)/(2*mv1p1*u1) - 
     (N*v1^3)/(mv1p1^4*u1) + (2*N)/w1^3 - (2*mv1p1*Nf)/(3*w1^3) - 
     (2*N*v1)/w1^3 - (2*N*v1^3)/(3*w1^3) - (4*N*v1^3)/(3*mv1p1^2*w1^3) + 
     (2*N*v1^4)/(3*w1^3) + (2*N*v1^4)/(mv1p1^2*w1^3) - 
     (2*N*v1^5)/(mv1p1^2*w1^3) + (2*N*v1^6)/(3*mv1p1^2*w1^3) + 6/(N*w1^2) + 
     (29*N)/w1^2 + (4*Nf)/(3*w1^2) - (4*v1)/(N*w1^2) - (20*N*v1)/w1^2 - 
     (2*Nf*v1)/(3*w1^2) - (N*v1^2)/w1^2 - (2*N*v1^2)/(mv1p1^3*w1^2) + 
     (5*N*v1^3)/(3*w1^2) + (14*N*v1^3)/(3*mv1p1^3*w1^2) - 
     (25*N*v1^4)/(3*mv1p1^3*w1^2) + (6*N*v1^5)/(mv1p1^3*w1^2) - 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) - 7/(mv1p1*N*w1) - (91*N)/(2*mv1p1*w1) - 
     Nf/w1 + (8*v1)/(mv1p1*N*w1) - (2*N*v1)/(mv1p1^4*w1) + 
     (47*N*v1)/(mv1p1*w1) + (Nf*v1)/(3*w1) - (2*v1^2)/(mv1p1*N*w1) + 
     (8*N*v1^2)/(mv1p1^4*w1) - (5*N*v1^2)/(mv1p1*w1) - 
     (19*N*v1^3)/(mv1p1^4*w1) - (2*N*v1^3)/(mv1p1*w1) + 
     (56*N*v1^4)/(3*mv1p1^4*w1) - (29*N*v1^5)/(3*mv1p1^4*w1) + 
     (2*N*v1^6)/(mv1p1^4*w1))*Log[u1]*Log[v1]*Log[w1] + 
   (6/N + 15*N - (12*mv1p1)/(N*w1^3) - (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (132*N)/w1^2 - (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 - 18/(N*w1) - 
     (81*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*Log[mu1p1]*Log[u1]*Log[v1]*
    Log[w1] + (4/N + 9*N - (10*mv1p1)/(N*w1^3) - (35*mv1p1*N)/w1^3 + 
     18/(N*w1^2) + (71*N)/w1^2 - (8*v1)/(N*w1^2) - (36*N*v1)/w1^2 - 
     12/(N*w1) - (45*N)/w1 + (4*v1)/(N*w1) + (9*N*v1)/w1)*Log[mv1p1]*Log[u1]*
    Log[v1]*Log[w1] + (6/N + 12*N - (12*mv1p1)/(N*w1^3) - (48*mv1p1*N)/w1^3 + 
     24/(N*w1^2) + (96*N)/w1^2 - (12*v1)/(N*w1^2) - (48*N*v1)/w1^2 - 
     18/(N*w1) - (60*N)/w1 + (6*v1)/(N*w1) + (12*N*v1)/w1)*Log[mw1p1]*Log[u1]*
    Log[v1]*Log[w1] + (-3/N - (9*N)/2 + (6*mv1p1)/(N*w1^3) + 
     (21*mv1p1*N)/w1^3 - 12/(N*w1^2) - (42*N)/w1^2 + (6*v1)/(N*w1^2) + 
     (21*N*v1)/w1^2 + 9/(N*w1) + (51*N)/(2*w1) - (3*v1)/(N*w1) - 
     (9*N*v1)/(2*w1))*Log[u1]^2*Log[v1]*Log[w1] + 
   (-1/2*1/N - 3/(2*mv1p1^2*N) + 4/(mv1p1*N) + (8*N)/3 - (7*N)/mv1p1^2 + 
     (15*N)/mv1p1 + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - N*u1 + (85*N*u1)/(6*mv1p1^3) - (18*N*u1)/mv1p1^2 + 
     (9*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + (4*u1^2)/(mv1p1^3*N) - 
     u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + (18*N*u1^2)/mv1p1^3 - 
     (9*N*u1^2)/(2*mv1p1^2) + (N*v1)/2 + (2*N*v1)/(3*mw1p1) - 
     (N*v1)/(6*mv1p1^4*u1) + (N*v1)/(3*mv1p1*u1) + (2*N*v1^2)/(3*u1^2) - 
     (N*v1^2)/(3*mv1p1^3*u1^2) - v1^2/(2*mv1p1*N*u1) - 
     (N*v1^2)/(3*mv1p1^4*u1) - (7*N*v1^2)/(3*mv1p1*u1) - 
     (N*v1^3)/(2*mv1p1^4*u1) - (2*N*v1^3)/(3*mv1p1^2*w1^3) + 
     (N*v1^4)/(mv1p1^2*w1^3) - (N*v1^5)/(mv1p1^2*w1^3) + 
     (N*v1^6)/(3*mv1p1^2*w1^3) + 4/(N*w1^2) + (22*N)/w1^2 + (2*N*v1)/w1^2 - 
     (N*v1^2)/(mv1p1^3*w1^2) + (7*N*v1^3)/(3*mv1p1^3*w1^2) - 
     (25*N*v1^4)/(6*mv1p1^3*w1^2) + (3*N*v1^5)/(mv1p1^3*w1^2) - 
     (5*N*v1^6)/(6*mv1p1^3*w1^2) - 6/(mv1p1*N*w1) - (33*N)/(mv1p1*w1) + 
     (4*v1)/(mv1p1*N*w1) - (N*v1)/(mv1p1^4*w1) + (20*N*v1)/(mv1p1*w1) + 
     (4*N*v1^2)/(mv1p1^4*w1) + (N*v1^2)/(mv1p1*w1) - 
     (19*N*v1^3)/(2*mv1p1^4*w1) + (28*N*v1^4)/(3*mv1p1^4*w1) - 
     (29*N*v1^5)/(6*mv1p1^4*w1) + (N*v1^6)/(mv1p1^4*w1))*Log[v1]^2*Log[w1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[v1]^2*Log[w1] + 
   (N - (2*mv1p1*N)/w1^3 + (4*N)/w1^2 - (2*N*v1)/w1^2 - (3*N)/w1 + (N*v1)/w1)*
    Log[mv1p1]*Log[v1]^2*Log[w1] + (N - (2*mv1p1*N)/w1^3 + (4*N)/w1^2 - 
     (2*N*v1)/w1^2 - (3*N)/w1 + (N*v1)/w1)*Log[mw1p1]*Log[v1]^2*Log[w1] + 
   ((-3*N)/2 + (3*mv1p1*N)/w1^3 - (6*N)/w1^2 + (3*N*v1)/w1^2 + (9*N)/(2*w1) - 
     (3*N*v1)/(2*w1))*Log[u1]*Log[v1]^2*Log[w1] + 
   (-1/6*N + (mv1p1*N)/(3*w1^3) - (2*N)/(3*w1^2) + (N*v1)/(3*w1^2) + 
     N/(2*w1) - (N*v1)/(6*w1))*Log[v1]^3*Log[w1] + 
   Pi^2*(-1/12*N + (mv1p1*N)/(6*w1^3) - N/(3*w1^2) + (N*v1)/(6*w1^2) + 
     N/(4*w1) - (N*v1)/(12*w1))*Log[w1]^2 + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]^2*Log[w1]^2 + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   (-N^(-1) - (5*N)/2 + (2*mv1p1)/(N*w1^3) + (11*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (22*N)/w1^2 + (2*v1)/(N*w1^2) + (11*N*v1)/w1^2 + 3/(N*w1) + 
     (27*N)/(2*w1) - v1/(N*w1) - (5*N*v1)/(2*w1))*Log[mw1p1]^2*Log[w1]^2 + 
   Pi*((I/2)/N + (I/2)*N - (I*mv1p1)/(N*w1^3) - (I*mv1p1*N)/w1^3 + 
     (2*I)/(N*w1^2) + ((2*I)*N)/w1^2 - (I*v1)/(N*w1^2) - (I*N*v1)/w1^2 - 
     ((3*I)/2)/(N*w1) - (((3*I)/2)*N)/w1 + ((I/2)*v1)/(N*w1) + 
     ((I/2)*N*v1)/w1)*Log[u1]*Log[w1]^2 + 
   (3/(4*N) - 3/(4*mv1p1^2*N) + 3/(mv1p1*N) + (19*N)/6 - (13*N)/(4*mv1p1^2) + 
     (5*N)/mv1p1 + (3*u1)/(2*mv1p1^3*N) - (3*u1)/(mv1p1^2*N) + 
     (3*u1)/(2*mv1p1*N) + (N*u1)/3 + (27*N*u1)/(4*mv1p1^3) - 
     (17*N*u1)/(2*mv1p1^2) + (7*N*u1)/(4*mv1p1) - (3*u1^2)/(2*mv1p1^4*N) + 
     (2*u1^2)/(mv1p1^3*N) - u1^2/(2*mv1p1^2*N) - (27*N*u1^2)/(4*mv1p1^4) + 
     (9*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(4*mv1p1^2) - (N*v1)/(3*mv1p1^4*u1) - 
     (2*N*v1^2)/(3*mv1p1^3*u1^2) + (5*N*v1^2)/(6*mv1p1^4*u1) + 
     (N*v1^3)/(mv1p1^3*u1^2) - (3*N*v1^3)/(mv1p1^4*u1) - 
     (N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(6*mv1p1^4*u1) + 
     (N*v1^5)/(3*mv1p1^3*u1^2) - (2*N*v1^5)/(3*mv1p1^4*u1) - 
     N/(mv1p1^2*w1^3) - (7*mv1p1*N)/(6*w1^3) + (3*N*v1)/(mv1p1^2*w1^3) - 
     (3*N*v1^2)/(mv1p1^2*w1^3) + (2*N*v1^3)/(3*mv1p1^2*w1^3) + 2/(N*w1^2) + 
     (47*N)/(6*w1^2) + (15*N)/(2*mv1p1^3*w1^2) - v1/(2*N*w1^2) - 
     (5*N*v1)/(3*w1^2) - (30*N*v1)/(mv1p1^3*w1^2) + 
     (89*N*v1^2)/(2*mv1p1^3*w1^2) - (30*N*v1^3)/(mv1p1^3*w1^2) + 
     (22*N*v1^4)/(3*mv1p1^3*w1^2) - 5/(2*N*w1) - 5/(2*mv1p1*N*w1) - 
     (41*N)/(4*mv1p1^4*w1) - (17*N)/(2*mv1p1*w1) + (3*v1)/(2*N*w1) + 
     v1/(mv1p1*N*w1) + (181*N*v1)/(4*mv1p1^4*w1) + (41*N*v1)/(6*mv1p1*w1) + 
     (3*v1^2)/(4*mv1p1*N*w1) - (79*N*v1^2)/(mv1p1^4*w1) - 
     (N*v1^2)/(12*mv1p1*w1) + (131*N*v1^3)/(2*mv1p1^4*w1) - 
     (317*N*v1^4)/(12*mv1p1^4*w1) + (47*N*v1^5)/(12*mv1p1^4*w1))*Log[u1]*
    Log[w1]^2 + (3/(2*N) + (3*N)/2 - (2*mv1p1)/(N*w1^3) - 
     (13*mv1p1*N)/(2*w1^3) + 5/(N*w1^2) + (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - 
     (6*N*v1)/w1^2 - 9/(2*N*w1) - (15*N)/(2*w1) + (3*v1)/(2*N*w1) + 
     (3*N*v1)/(2*w1))*Log[mv1p1]*Log[u1]*Log[w1]^2 + 
   (3/(2*N) + (9*N)/2 - (4*mv1p1)/(N*w1^3) - (35*mv1p1*N)/(2*w1^3) + 
     7/(N*w1^2) + (71*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (18*N*v1)/w1^2 - 
     9/(2*N*w1) - (45*N)/(2*w1) + (3*v1)/(2*N*w1) + (9*N*v1)/(2*w1))*
    Log[mw1p1]*Log[u1]*Log[w1]^2 + ((-11*N)/4 + mv1p1/(N*w1^3) + 
     (8*mv1p1*N)/w1^3 - 1/(N*w1^2) - (33*N)/(2*w1^2) + (17*N*v1)/(2*w1^2) + 
     (45*N)/(4*w1) - (11*N*v1)/(4*w1))*Log[u1]^2*Log[w1]^2 + 
   Pi*(I/N + ((5*I)/2)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) + ((22*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - 
     ((11*I)*N*v1)/w1^2 - (3*I)/(N*w1) - (((27*I)/2)*N)/w1 + (I*v1)/(N*w1) + 
     (((5*I)/2)*N*v1)/w1)*Log[v1]*Log[w1]^2 + 
   (-3/(4*N) + 3/(4*mv1p1^2*N) - 2/(mv1p1*N) - (83*N)/12 + 
     (13*N)/(4*mv1p1^2) - (7*N)/mv1p1 - (3*u1)/(2*mv1p1^3*N) + 
     (3*u1)/(mv1p1^2*N) - (3*u1)/(2*mv1p1*N) + (N*u1)/3 - 
     (27*N*u1)/(4*mv1p1^3) + (17*N*u1)/(2*mv1p1^2) - (7*N*u1)/(4*mv1p1) + 
     (3*u1^2)/(2*mv1p1^4*N) - (2*u1^2)/(mv1p1^3*N) + u1^2/(2*mv1p1^2*N) + 
     (27*N*u1^2)/(4*mv1p1^4) - (9*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(4*mv1p1^2) - 
     (N*v1)/2 + (N*v1)/(6*mv1p1^4*u1) + (N*v1^2)/(3*mv1p1^3*u1^2) + 
     v1^2/(4*mv1p1*N*u1) + (N*v1^2)/(3*mv1p1^4*u1) + 
     (3*N*v1^2)/(4*mv1p1*u1) + (N*v1^3)/(2*mv1p1^4*u1) + 
     (2*N*v1^3)/(3*mv1p1^2*w1^3) - (N*v1^4)/(mv1p1^2*w1^3) + 
     (N*v1^5)/(mv1p1^2*w1^3) - (N*v1^6)/(3*mv1p1^2*w1^3) - 4/(N*w1^2) - 
     (22*N)/w1^2 + (2*v1)/(N*w1^2) + (11*N*v1)/w1^2 + 
     (N*v1^2)/(mv1p1^3*w1^2) - (7*N*v1^3)/(3*mv1p1^3*w1^2) + 
     (25*N*v1^4)/(6*mv1p1^3*w1^2) - (3*N*v1^5)/(mv1p1^3*w1^2) + 
     (5*N*v1^6)/(6*mv1p1^3*w1^2) + 6/(mv1p1*N*w1) + (33*N)/(mv1p1*w1) - 
     (6*v1)/(mv1p1*N*w1) + (N*v1)/(mv1p1^4*w1) - (33*N*v1)/(mv1p1*w1) + 
     v1^2/(mv1p1*N*w1) - (4*N*v1^2)/(mv1p1^4*w1) + (11*N*v1^2)/(2*mv1p1*w1) + 
     (19*N*v1^3)/(2*mv1p1^4*w1) - (28*N*v1^4)/(3*mv1p1^4*w1) + 
     (29*N*v1^5)/(6*mv1p1^4*w1) - (N*v1^6)/(mv1p1^4*w1))*Log[v1]*Log[w1]^2 + 
   (-5/N - (25*N)/2 + (10*mv1p1)/(N*w1^3) + (55*mv1p1*N)/w1^3 - 20/(N*w1^2) - 
     (110*N)/w1^2 + (10*v1)/(N*w1^2) + (55*N*v1)/w1^2 + 15/(N*w1) + 
     (135*N)/(2*w1) - (5*v1)/(N*w1) - (25*N*v1)/(2*w1))*Log[mu1p1]*Log[v1]*
    Log[w1]^2 + (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 
     4/(N*w1^2) + (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mv1p1]*Log[v1]*
    Log[w1]^2 + (3/N + (15*N)/2 - (6*mv1p1)/(N*w1^3) - (33*mv1p1*N)/w1^3 + 
     12/(N*w1^2) + (66*N)/w1^2 - (6*v1)/(N*w1^2) - (33*N*v1)/w1^2 - 
     9/(N*w1) - (81*N)/(2*w1) + (3*v1)/(N*w1) + (15*N*v1)/(2*w1))*Log[mw1p1]*
    Log[v1]*Log[w1]^2 + (-3/N - 9*N + (7*mv1p1)/(N*w1^3) + 
     (77*mv1p1*N)/(2*w1^3) - 13/(N*w1^2) - (155*N)/(2*w1^2) + 
     (6*v1)/(N*w1^2) + (39*N*v1)/w1^2 + 9/(N*w1) + (48*N)/w1 - 
     (3*v1)/(N*w1) - (9*N*v1)/w1)*Log[u1]*Log[v1]*Log[w1]^2 + 
   (-N^(-1) - (9*N)/4 + (2*mv1p1)/(N*w1^3) + (21*mv1p1*N)/(2*w1^3) - 
     4/(N*w1^2) - (21*N)/w1^2 + (2*v1)/(N*w1^2) + (21*N*v1)/(2*w1^2) + 
     3/(N*w1) + (51*N)/(4*w1) - v1/(N*w1) - (9*N*v1)/(4*w1))*Log[v1]^2*
    Log[w1]^2 + Pi*((-1/6*I)/N - (I/6)*N + ((I/3)*mv1p1)/(N*w1^3) + 
     ((I/3)*mv1p1*N)/w1^3 - ((2*I)/3)/(N*w1^2) - (((2*I)/3)*N)/w1^2 + 
     ((I/3)*v1)/(N*w1^2) + ((I/3)*N*v1)/w1^2 + (I/2)/(N*w1) + ((I/2)*N)/w1 - 
     ((I/6)*v1)/(N*w1) - ((I/6)*N*v1)/w1)*Log[w1]^3 + 
   (-1/4*1/N + 1/(4*mv1p1^2*N) - 1/(mv1p1*N) - (19*N)/18 + 
     (13*N)/(12*mv1p1^2) - (5*N)/(3*mv1p1) - u1/(2*mv1p1^3*N) + 
     u1/(mv1p1^2*N) - u1/(2*mv1p1*N) - (N*u1)/9 - (9*N*u1)/(4*mv1p1^3) + 
     (17*N*u1)/(6*mv1p1^2) - (7*N*u1)/(12*mv1p1) + u1^2/(2*mv1p1^4*N) - 
     (2*u1^2)/(3*mv1p1^3*N) + u1^2/(6*mv1p1^2*N) + (9*N*u1^2)/(4*mv1p1^4) - 
     (3*N*u1^2)/mv1p1^3 + (3*N*u1^2)/(4*mv1p1^2) + (N*v1)/(9*mv1p1^4*u1) + 
     (2*N*v1^2)/(9*mv1p1^3*u1^2) - (5*N*v1^2)/(18*mv1p1^4*u1) - 
     (N*v1^3)/(3*mv1p1^3*u1^2) + (N*v1^3)/(mv1p1^4*u1) + 
     (N*v1^4)/(3*mv1p1^3*u1^2) - (13*N*v1^4)/(18*mv1p1^4*u1) - 
     (N*v1^5)/(9*mv1p1^3*u1^2) + (2*N*v1^5)/(9*mv1p1^4*u1) + 
     N/(3*mv1p1^2*w1^3) + (7*mv1p1*N)/(18*w1^3) - (N*v1)/(mv1p1^2*w1^3) + 
     (N*v1^2)/(mv1p1^2*w1^3) - (2*N*v1^3)/(9*mv1p1^2*w1^3) - 2/(3*N*w1^2) - 
     (47*N)/(18*w1^2) - (5*N)/(2*mv1p1^3*w1^2) + v1/(6*N*w1^2) + 
     (5*N*v1)/(9*w1^2) + (10*N*v1)/(mv1p1^3*w1^2) - 
     (89*N*v1^2)/(6*mv1p1^3*w1^2) + (10*N*v1^3)/(mv1p1^3*w1^2) - 
     (22*N*v1^4)/(9*mv1p1^3*w1^2) + 5/(6*N*w1) + 5/(6*mv1p1*N*w1) + 
     (41*N)/(12*mv1p1^4*w1) + (17*N)/(6*mv1p1*w1) - v1/(2*N*w1) - 
     v1/(3*mv1p1*N*w1) - (181*N*v1)/(12*mv1p1^4*w1) - 
     (41*N*v1)/(18*mv1p1*w1) - v1^2/(4*mv1p1*N*w1) + 
     (79*N*v1^2)/(3*mv1p1^4*w1) + (N*v1^2)/(36*mv1p1*w1) - 
     (131*N*v1^3)/(6*mv1p1^4*w1) + (317*N*v1^4)/(36*mv1p1^4*w1) - 
     (47*N*v1^5)/(36*mv1p1^4*w1))*Log[w1]^3 + 
   (-1/2*1/N - N/2 + (2*mv1p1)/(3*N*w1^3) + (13*mv1p1*N)/(6*w1^3) - 
     5/(3*N*w1^2) - (25*N)/(6*w1^2) + v1/(N*w1^2) + (2*N*v1)/w1^2 + 
     3/(2*N*w1) + (5*N)/(2*w1) - v1/(2*N*w1) - (N*v1)/(2*w1))*Log[mv1p1]*
    Log[w1]^3 + (1/(6*N) + N/6 - (3*mv1p1*N)/(2*w1^3) + 1/(3*N*w1^2) + 
     (17*N)/(6*w1^2) - v1/(3*N*w1^2) - (4*N*v1)/(3*w1^2) - 1/(2*N*w1) - 
     (3*N)/(2*w1) + v1/(6*N*w1) + (N*v1)/(6*w1))*Log[mw1p1]*Log[w1]^3 + 
   (-1/3*1/N + N/2 + mv1p1/(3*N*w1^3) + (mv1p1*N)/(6*w1^3) - 1/(N*w1^2) - 
     N/(6*w1^2) + (2*v1)/(3*N*w1^2) + 1/(N*w1) - (mv1p1*N)/(2*w1) - 
     v1/(3*N*w1))*Log[u1]*Log[w1]^3 + 
   (2/N + (11*N)/2 - (13*mv1p1)/(3*N*w1^3) - (143*mv1p1*N)/(6*w1^3) + 
     25/(3*N*w1^2) + (287*N)/(6*w1^2) - (4*v1)/(N*w1^2) - (24*N*v1)/w1^2 - 
     6/(N*w1) - (59*N)/(2*w1) + (2*v1)/(N*w1) + (11*N*v1)/(2*w1))*Log[v1]*
    Log[w1]^3 + ((-5*N)/24 + (5*mv1p1*N)/(12*w1^3) - (5*N)/(6*w1^2) + 
     (5*N*v1)/(12*w1^2) + (5*N)/(8*w1) - (5*N*v1)/(24*w1))*Log[w1]^4 + 
   Pi*(((-3*I)/2)/N + ((3*I)/2)/(mv1p1^2*N) - (4*I)/(mv1p1*N) - 
     ((83*I)/6)*N + (((13*I)/2)*N)/mv1p1^2 - ((14*I)*N)/mv1p1 - 
     ((3*I)*u1)/(mv1p1^3*N) + ((6*I)*u1)/(mv1p1^2*N) - ((3*I)*u1)/(mv1p1*N) + 
     ((2*I)/3)*N*u1 - (((27*I)/2)*N*u1)/mv1p1^3 + ((17*I)*N*u1)/mv1p1^2 - 
     (((7*I)/2)*N*u1)/mv1p1 + ((3*I)*u1^2)/(mv1p1^4*N) - 
     ((4*I)*u1^2)/(mv1p1^3*N) + (I*u1^2)/(mv1p1^2*N) + 
     (((27*I)/2)*N*u1^2)/mv1p1^4 - ((18*I)*N*u1^2)/mv1p1^3 + 
     (((9*I)/2)*N*u1^2)/mv1p1^2 - I*N*v1 + ((I/3)*N*v1)/(mv1p1^4*u1) + 
     (((2*I)/3)*N*v1^2)/(mv1p1^3*u1^2) + ((I/2)*v1^2)/(mv1p1*N*u1) + 
     (((2*I)/3)*N*v1^2)/(mv1p1^4*u1) + (((3*I)/2)*N*v1^2)/(mv1p1*u1) + 
     (I*N*v1^3)/(mv1p1^4*u1) + (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - 
     ((2*I)*N*v1^4)/(mv1p1^2*w1^3) + ((2*I)*N*v1^5)/(mv1p1^2*w1^3) - 
     (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^3) - (8*I)/(N*w1^2) - ((44*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((22*I)*N*v1)/w1^2 + 
     ((2*I)*N*v1^2)/(mv1p1^3*w1^2) - (((14*I)/3)*N*v1^3)/(mv1p1^3*w1^2) + 
     (((25*I)/3)*N*v1^4)/(mv1p1^3*w1^2) - ((6*I)*N*v1^5)/(mv1p1^3*w1^2) + 
     (((5*I)/3)*N*v1^6)/(mv1p1^3*w1^2) + (12*I)/(mv1p1*N*w1) + 
     ((66*I)*N)/(mv1p1*w1) - ((12*I)*v1)/(mv1p1*N*w1) + 
     ((2*I)*N*v1)/(mv1p1^4*w1) - ((66*I)*N*v1)/(mv1p1*w1) + 
     ((2*I)*v1^2)/(mv1p1*N*w1) - ((8*I)*N*v1^2)/(mv1p1^4*w1) + 
     ((11*I)*N*v1^2)/(mv1p1*w1) + ((19*I)*N*v1^3)/(mv1p1^4*w1) - 
     (((56*I)/3)*N*v1^4)/(mv1p1^4*w1) + (((29*I)/3)*N*v1^5)/(mv1p1^4*w1) - 
     ((2*I)*N*v1^6)/(mv1p1^4*w1))*PolyLog[2, u1] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*PolyLog[2, u1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[u1]*PolyLog[2, u1] + 
   (3/(2*N) - 3/(2*mv1p1^2*N) + 4/(mv1p1*N) + (83*N)/6 - (13*N)/(2*mv1p1^2) + 
     (14*N)/mv1p1 + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (2*N*u1)/3 + (27*N*u1)/(2*mv1p1^3) - 
     (17*N*u1)/mv1p1^2 + (7*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + 
     (4*u1^2)/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + 
     (18*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(2*mv1p1^2) + N*v1 - 
     (N*v1)/(3*mv1p1^4*u1) - (2*N*v1^2)/(3*mv1p1^3*u1^2) - 
     v1^2/(2*mv1p1*N*u1) - (2*N*v1^2)/(3*mv1p1^4*u1) - 
     (3*N*v1^2)/(2*mv1p1*u1) - (N*v1^3)/(mv1p1^4*u1) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) + (2*N*v1^4)/(mv1p1^2*w1^3) - 
     (2*N*v1^5)/(mv1p1^2*w1^3) + (2*N*v1^6)/(3*mv1p1^2*w1^3) + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 
     (2*N*v1^2)/(mv1p1^3*w1^2) + (14*N*v1^3)/(3*mv1p1^3*w1^2) - 
     (25*N*v1^4)/(3*mv1p1^3*w1^2) + (6*N*v1^5)/(mv1p1^3*w1^2) - 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) - 12/(mv1p1*N*w1) - (66*N)/(mv1p1*w1) + 
     (12*v1)/(mv1p1*N*w1) - (2*N*v1)/(mv1p1^4*w1) + (66*N*v1)/(mv1p1*w1) - 
     (2*v1^2)/(mv1p1*N*w1) + (8*N*v1^2)/(mv1p1^4*w1) - 
     (11*N*v1^2)/(mv1p1*w1) - (19*N*v1^3)/(mv1p1^4*w1) + 
     (56*N*v1^4)/(3*mv1p1^4*w1) - (29*N*v1^5)/(3*mv1p1^4*w1) + 
     (2*N*v1^6)/(mv1p1^4*w1))*Log[v1]*PolyLog[2, u1] + 
   (-3/(2*N) + 3/(2*mv1p1^2*N) - 4/(mv1p1*N) - (83*N)/6 + 
     (13*N)/(2*mv1p1^2) - (14*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + (2*N*u1)/3 - 
     (27*N*u1)/(2*mv1p1^3) + (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (27*N*u1^2)/(2*mv1p1^4) - (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) - 
     N*v1 + (N*v1)/(3*mv1p1^4*u1) + (2*N*v1^2)/(3*mv1p1^3*u1^2) + 
     v1^2/(2*mv1p1*N*u1) + (2*N*v1^2)/(3*mv1p1^4*u1) + 
     (3*N*v1^2)/(2*mv1p1*u1) + (N*v1^3)/(mv1p1^4*u1) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) - (2*N*v1^4)/(mv1p1^2*w1^3) + 
     (2*N*v1^5)/(mv1p1^2*w1^3) - (2*N*v1^6)/(3*mv1p1^2*w1^3) - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 
     (2*N*v1^2)/(mv1p1^3*w1^2) - (14*N*v1^3)/(3*mv1p1^3*w1^2) + 
     (25*N*v1^4)/(3*mv1p1^3*w1^2) - (6*N*v1^5)/(mv1p1^3*w1^2) + 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) + 12/(mv1p1*N*w1) + (66*N)/(mv1p1*w1) - 
     (12*v1)/(mv1p1*N*w1) + (2*N*v1)/(mv1p1^4*w1) - (66*N*v1)/(mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) - (8*N*v1^2)/(mv1p1^4*w1) + 
     (11*N*v1^2)/(mv1p1*w1) + (19*N*v1^3)/(mv1p1^4*w1) - 
     (56*N*v1^4)/(3*mv1p1^4*w1) + (29*N*v1^5)/(3*mv1p1^4*w1) - 
     (2*N*v1^6)/(mv1p1^4*w1))*Log[w1]*PolyLog[2, u1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*Log[w1]*PolyLog[2, u1] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mw1p1]*Log[w1]*PolyLog[2, u1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, u1] + 
   Pi^2*(4/(3*N) + (7*N)/3 - (5*mv1p1)/(3*N*w1^3) - (61*mv1p1*N)/(6*w1^3) + 
     13/(3*N*w1^2) + (119*N)/(6*w1^2) - (8*v1)/(3*N*w1^2) - 
     (29*N*v1)/(3*w1^2) - 4/(N*w1) - (12*N)/w1 + (4*v1)/(3*N*w1) + 
     (7*N*v1)/(3*w1))*PolyLog[2, v1] + 
   Pi*((I/2)/N + I/(mv1p1^2*N) - (2*I)/(mv1p1*N) - ((13*I)/3)*N + 
     ((4*I)*N)/mv1p1^2 - ((8*I)*N)/mv1p1 + (I/3)*Nf + 
     ((I/2)*v1^2)/(mv1p1*N*u1) + ((I/2)*N*v1^2)/(mv1p1*u1) + 
     (((37*I)/6)*N)/w1^3 + ((2*I)*mv1p1*N)/w1^3 - (((2*I)/3)*mv1p1*Nf)/w1^3 - 
     (((37*I)/6)*N*v1)/w1^3 + (((2*I)/3)*N*v1^3)/w1^3 - 
     (((2*I)/3)*mv1p1*N*v1^3)/w1^3 - (((2*I)/3)*N*v1^4)/w1^3 - 
     (5*I)/(N*w1^2) - (((155*I)/6)*N)/w1^2 + (((4*I)/3)*Nf)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + (((17*I)/3)*N*v1)/w1^2 - (((2*I)/3)*Nf*v1)/w1^2 + 
     (5*I)/(N*w1) + (I/2)/(mv1p1*N*w1) + ((26*I)*N)/(mv1p1*w1) - (I*Nf)/w1 - 
     ((3*I)*v1)/(N*w1) + ((4*I)*v1)/(mv1p1*N*w1) - 
     (((70*I)/3)*N*v1)/(mv1p1*w1) + ((I/3)*Nf*v1)/w1 - 
     ((3*I)*v1^2)/(mv1p1*N*w1) + (((11*I)/6)*N*v1^2)/(mv1p1*w1))*
    PolyLog[2, v1] + (-3/(2*N) + 2/(mv1p1*N) - 2*N - N/(2*mv1p1^2) + 
     (11*N)/mv1p1 - 1/(N*u1) - (23*N)/(4*mv1p1^3*u1) + 
     (N*v1)/(mv1p1^2*u1^2) + v1/(N*u1) + (143*N*v1)/(6*mv1p1^3*u1) - 
     (4*N*v1)/(3*mv1p1^2*u1) - (N*v1^2)/(mv1p1^2*u1^2) - 
     (377*N*v1^2)/(12*mv1p1^3*u1) + (2*N*v1^2)/(3*mv1p1^2*u1) + 
     (2*N*v1^3)/(3*mv1p1^2*u1^2) + (58*N*v1^3)/(3*mv1p1^3*u1) - 
     (4*N*v1^4)/(mv1p1^3*u1) + (2*mv1p1)/(N*w1^3) + (37*N)/(2*mv1p1*w1^3) - 
     (37*N*v1)/(mv1p1*w1^3) + (39*N*v1^2)/(2*mv1p1*w1^3) - 
     (N*v1^3)/(mv1p1*w1^3) + (2*N*v1^4)/(3*mv1p1*w1^3) - 6/(N*w1^2) - 
     (89*N)/(2*mv1p1^2*w1^2) + (9*v1)/(2*N*w1^2) + 
     (571*N*v1)/(6*mv1p1^2*w1^2) + (24*N*v1)/(mv1p1*w1^2) - 
     (343*N*v1^2)/(6*mv1p1^2*w1^2) - (24*N*v1^2)/(mv1p1*w1^2) + 
     (61*N*v1^3)/(6*mv1p1^2*w1^2) - (2*N*v1^3)/(3*mv1p1*w1^2) - 
     (7*N*v1^4)/(3*mv1p1^2*w1^2) + 1/(2*mv1p1*N*w1) + 
     (101*N)/(4*mv1p1^3*w1) - (3*v1)/(mv1p1*N*w1) - 
     (149*N*v1)/(2*mv1p1^3*w1) - (24*N*v1)/(mv1p1^2*w1) + v1^2/(mv1p1*N*w1) + 
     (311*N*v1^2)/(4*mv1p1^3*w1) + (100*N*v1^2)/(3*mv1p1^2*w1) - 
     (28*N*v1^3)/(mv1p1^3*w1) - (10*N*v1^3)/(mv1p1^2*w1) + 
     (3*N*v1^4)/(2*mv1p1^3*w1))*PolyLog[2, v1] + 
   Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - ((44*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((88*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, v1] + 
   (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + 
     (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[mu1p1]^2*
    PolyLog[2, v1] + ((-2*N)/w1^3 + (2*mv1p1*N)/w1^3 + (2*N*v1)/w1^3 + 
     (2*N*v1^3)/(3*w1^3) - (2*mv1p1*N*v1^3)/(3*w1^3) - (2*N*v1^4)/(3*w1^3) + 
     5/(N*w1) - 5/(mv1p1*N*w1) - (3*v1)/(N*w1) + (8*v1)/(mv1p1*N*w1) - 
     (3*v1^2)/(mv1p1*N*w1))*Log[mv1p1]*PolyLog[2, v1] + 
   (-4/N - 6*N + (6*mv1p1)/(N*w1^3) + (31*mv1p1*N)/w1^3 - 14/(N*w1^2) - 
     (61*N)/w1^2 + (8*v1)/(N*w1^2) + (30*N*v1)/w1^2 + 12/(N*w1) + (36*N)/w1 - 
     (4*v1)/(N*w1) - (6*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*PolyLog[2, v1] + 
   Pi*((-2*I)/N - (3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + ((13*I)*mv1p1*N)/w1^3 - 
     (6*I)/(N*w1^2) - ((25*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((12*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((15*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((3*I)*N*v1)/w1)*Log[u1]*PolyLog[2, v1] + 
   (1/(2*mv1p1^2*N) - 2/(mv1p1*N) + (4*N)/3 + (2*N)/mv1p1^2 - (2*N)/mv1p1 - 
     Nf/3 - (4*N*u1)/3 + N*v1 + (N*v1)/(3*mv1p1*u1) + (2*N*v1^2)/(3*u1^2) - 
     (4*N*v1^2)/(3*mv1p1*u1) - (5*mv1p1*N)/(6*w1^3) + (2*mv1p1*Nf)/(3*w1^3) - 
     (2*mv1p1*N*v1^3)/(3*w1^3) - 3/(N*w1^2) + (19*N)/(6*w1^2) - 
     (4*Nf)/(3*w1^2) + (2*v1)/(N*w1^2) - (4*N*v1)/(3*w1^2) + 
     (2*Nf*v1)/(3*w1^2) - (N*v1^2)/w1^2 + (5*N*v1^3)/(3*w1^2) + 9/(2*N*w1) - 
     (3*N)/(mv1p1*w1) + Nf/w1 - (3*v1)/(2*N*w1) + (2*v1)/(mv1p1*N*w1) - 
     (N*v1)/(3*mv1p1*w1) - (Nf*v1)/(3*w1) - (3*v1^2)/(2*mv1p1*N*w1) + 
     (10*N*v1^2)/(3*mv1p1*w1) - (2*N*v1^3)/(mv1p1*w1))*Log[u1]*
    PolyLog[2, v1] + Pi*((-3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((11*I)*mv1p1*N)/w1^3 - (2*I)/(N*w1^2) - ((23*I)*N)/w1^2 + 
     ((12*I)*N*v1)/w1^2 + ((15*I)*N)/w1 - ((3*I)*N*v1)/w1)*Log[v1]*
    PolyLog[2, v1] + (-N^(-1) - 1/(mv1p1^2*N) + N - (3*N)/mv1p1^2 + 
     (10*N)/mv1p1 + Nf - (4*N*u1)/3 + N*v1 - (2*N*v1)/(3*mv1p1^4*u1) + 
     (2*N*v1)/(3*mv1p1*u1) + (4*N*v1^2)/(3*u1^2) - 
     (4*N*v1^2)/(3*mv1p1^3*u1^2) - v1^2/(mv1p1*N*u1) + 
     (5*N*v1^2)/(3*mv1p1^4*u1) - (14*N*v1^2)/(3*mv1p1*u1) + 
     (2*N*v1^3)/(mv1p1^3*u1^2) - (6*N*v1^3)/(mv1p1^4*u1) - 
     (2*N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(3*mv1p1^4*u1) + 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) - (4*N*v1^5)/(3*mv1p1^4*u1) + (10*N)/w1^3 - 
     (2*N)/(mv1p1^2*w1^3) - (2*mv1p1*Nf)/w1^3 - (10*N*v1)/w1^3 + 
     (6*N*v1)/(mv1p1^2*w1^3) - (6*N*v1^2)/(mv1p1^2*w1^3) - 
     (2*N*v1^3)/(3*w1^3) + (4*N*v1^3)/(3*mv1p1^2*w1^3) + 
     (2*N*v1^4)/(3*w1^3) + 4/(N*w1^2) - (9*N)/w1^2 + (15*N)/(mv1p1^3*w1^2) + 
     (4*Nf)/w1^2 + (25*N*v1)/w1^2 - (60*N*v1)/(mv1p1^3*w1^2) - 
     (2*Nf*v1)/w1^2 - (N*v1^2)/w1^2 + (89*N*v1^2)/(mv1p1^3*w1^2) + 
     (5*N*v1^3)/(3*w1^2) - (60*N*v1^3)/(mv1p1^3*w1^2) + 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) - 5/(N*w1) + 3/(mv1p1*N*w1) - 
     (41*N)/(2*mv1p1^4*w1) - (3*N)/(2*mv1p1*w1) - (3*Nf)/w1 + (3*v1)/(N*w1) - 
     (8*v1)/(mv1p1*N*w1) + (181*N*v1)/(2*mv1p1^4*w1) - (27*N*v1)/(mv1p1*w1) + 
     (Nf*v1)/w1 + (3*v1^2)/(mv1p1*N*w1) - (158*N*v1^2)/(mv1p1^4*w1) + 
     (35*N*v1^2)/(2*mv1p1*w1) + (131*N*v1^3)/(mv1p1^4*w1) - 
     (2*N*v1^3)/(mv1p1*w1) - (317*N*v1^4)/(6*mv1p1^4*w1) + 
     (47*N*v1^5)/(6*mv1p1^4*w1))*Log[v1]*PolyLog[2, v1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[v1]*PolyLog[2, v1] + 
   (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 2/(N*w1^2) - (19*N)/w1^2 + 
     (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*
    PolyLog[2, v1] + (2/N + 2*N - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 
     6/(N*w1^2) + (21*N)/w1^2 - (4*v1)/(N*w1^2) - (10*N*v1)/w1^2 - 6/(N*w1) - 
     (12*N)/w1 + (2*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]*Log[v1]*
    PolyLog[2, v1] + (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - 
     (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + (22*N)/w1^2 - (2*v1)/(N*w1^2) - 
     (11*N*v1)/w1^2 - 3/(N*w1) - (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*
    Log[v1]^2*PolyLog[2, v1] + Pi*((-2*I)/N - (3*I)*N + 
     ((2*I)*mv1p1)/(N*w1^3) + ((13*I)*mv1p1*N)/w1^3 - (6*I)/(N*w1^2) - 
     ((25*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + ((12*I)*N*v1)/w1^2 + 
     (6*I)/(N*w1) + ((15*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*
    Log[w1]*PolyLog[2, v1] + (1/(2*N) + 1/(2*mv1p1^2*N) - N/6 + 
     (2*N)/mv1p1^2 - (6*N)/mv1p1 - Nf/3 + (4*N*u1)/3 - N*v1 - 
     (N*v1)/(3*mv1p1*u1) - (2*N*v1^2)/(3*u1^2) + v1^2/(2*mv1p1*N*u1) + 
     (11*N*v1^2)/(6*mv1p1*u1) - (2*mv1p1*N)/w1^3 + (2*mv1p1*Nf)/(3*w1^3) + 
     (2*mv1p1*N*v1^3)/(3*w1^3) - 2/(N*w1^2) - (7*N)/w1^2 - (4*Nf)/(3*w1^2) - 
     (4*N*v1)/w1^2 + (2*Nf*v1)/(3*w1^2) + (N*v1^2)/w1^2 - 
     (5*N*v1^3)/(3*w1^2) - 5/(N*w1) + 6/(mv1p1*N*w1) + (25*N)/(2*mv1p1*w1) + 
     Nf/w1 + (3*v1)/(N*w1) - (8*v1)/(mv1p1*N*w1) - (N*v1)/(mv1p1*w1) - 
     (Nf*v1)/(3*w1) + (3*v1^2)/(mv1p1*N*w1) - (7*N*v1^2)/(mv1p1*w1) + 
     (2*N*v1^3)/(mv1p1*w1))*Log[w1]*PolyLog[2, v1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[w1]*PolyLog[2, v1] + 
   (4/N + 6*N - (6*mv1p1)/(N*w1^3) - (31*mv1p1*N)/w1^3 + 14/(N*w1^2) + 
     (61*N)/w1^2 - (8*v1)/(N*w1^2) - (30*N*v1)/w1^2 - 12/(N*w1) - (36*N)/w1 + 
     (4*v1)/(N*w1) + (6*N*v1)/w1)*Log[mv1p1]*Log[w1]*PolyLog[2, v1] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, v1] + 
   (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 2/(N*w1^2) - (19*N)/w1^2 + 
     (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*PolyLog[2, u1]*
    PolyLog[2, v1] + (1/(2*N) + (5*N)/(2*w1^3) - (5*N*v1)/(2*w1^3) + 
     1/(N*w1^2) - (11*N)/(2*w1^2) - v1/(N*w1^2) + (3*N*v1)/w1^2 - 
     3/(2*N*w1) + (3*N)/w1 + v1/(2*N*w1))*PolyLog[2, v1]^2 + 
   Pi^2*(N^(-1) + (11*N)/6 - mv1p1/(N*w1^3) - (43*mv1p1*N)/(6*w1^3) + 
     3/(N*w1^2) + (83*N)/(6*w1^2) - (2*v1)/(N*w1^2) - (20*N*v1)/(3*w1^2) - 
     3/(N*w1) - (17*N)/(2*w1) + v1/(N*w1) + (11*N*v1)/(6*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((3*I)/N + ((3*I)/2)/(mv1p1^2*N) - 
     (6*I)/(mv1p1*N) + (I/3)*N + (((13*I)/2)*N)/mv1p1^2 - ((10*I)*N)/mv1p1 + 
     (I/3)*Nf - ((3*I)*u1)/(mv1p1^3*N) + ((6*I)*u1)/(mv1p1^2*N) - 
     ((3*I)*u1)/(mv1p1*N) - (((27*I)/2)*N*u1)/mv1p1^3 + 
     ((17*I)*N*u1)/mv1p1^2 - (((7*I)/2)*N*u1)/mv1p1 + 
     ((3*I)*u1^2)/(mv1p1^4*N) - ((4*I)*u1^2)/(mv1p1^3*N) + 
     (I*u1^2)/(mv1p1^2*N) + (((27*I)/2)*N*u1^2)/mv1p1^4 - 
     ((18*I)*N*u1^2)/mv1p1^3 + (((9*I)/2)*N*u1^2)/mv1p1^2 + I*N*v1 - 
     (((2*I)/3)*N*v1)/(mv1p1^4*u1) - (((4*I)/3)*N*v1^2)/(mv1p1^3*u1^2) + 
     (((5*I)/3)*N*v1^2)/(mv1p1^4*u1) + ((2*I)*N*v1^3)/(mv1p1^3*u1^2) - 
     ((6*I)*N*v1^3)/(mv1p1^4*u1) - ((2*I)*N*v1^4)/(mv1p1^3*u1^2) + 
     (((13*I)/3)*N*v1^4)/(mv1p1^4*u1) + (((2*I)/3)*N*v1^5)/(mv1p1^3*u1^2) - 
     (((4*I)/3)*N*v1^5)/(mv1p1^4*u1) + (((20*I)/3)*N)/w1^3 + 
     (((3*I)/2)*N)/(mv1p1^2*w1^3) - (((2*I)/3)*mv1p1*Nf)/w1^3 - 
     (((20*I)/3)*N*v1)/w1^3 - (((9*I)/2)*N*v1)/(mv1p1^2*w1^3) + 
     (((9*I)/2)*N*v1^2)/(mv1p1^2*w1^3) - (((2*I)/3)*N*v1^3)/w1^3 - 
     (((13*I)/6)*N*v1^3)/(mv1p1^2*w1^3) + (((2*I)/3)*N*v1^4)/w1^3 - 
     (3*I)/(N*w1^2) - ((17*I)*N)/w1^2 + (((13*I)/6)*N)/(mv1p1^3*w1^2) + 
     (((4*I)/3)*Nf)/w1^2 + ((I/3)*N*v1)/w1^2 - (((73*I)/6)*N*v1)/
      (mv1p1^3*w1^2) - (((2*I)/3)*Nf*v1)/w1^2 - (I*N*v1^2)/w1^2 + 
     (((45*I)/2)*N*v1^2)/(mv1p1^3*w1^2) + (((5*I)/3)*N*v1^3)/w1^2 - 
     (((115*I)/6)*N*v1^3)/(mv1p1^3*w1^2) + (((16*I)/3)*N*v1^4)/
      (mv1p1^3*w1^2) + ((9*I)/2)/(N*w1) - ((6*I)*N)/(mv1p1^4*w1) + 
     (((29*I)/2)*N)/(mv1p1*w1) - (I*Nf)/w1 - (((3*I)/2)*v1)/(N*w1) + 
     ((6*I)*v1)/(mv1p1*N*w1) + (((82*I)/3)*N*v1)/(mv1p1^4*w1) - 
     (((38*I)/3)*N*v1)/(mv1p1*w1) + ((I/3)*Nf*v1)/w1 - 
     (((9*I)/2)*v1^2)/(mv1p1*N*w1) - (((151*I)/3)*N*v1^2)/(mv1p1^4*w1) + 
     (((11*I)/3)*N*v1^2)/(mv1p1*w1) + ((42*I)*N*v1^3)/(mv1p1^4*w1) - 
     ((2*I)*N*v1^3)/(mv1p1*w1) - (((53*I)/3)*N*v1^4)/(mv1p1^4*w1) + 
     (((8*I)/3)*N*v1^5)/(mv1p1^4*w1))*PolyLog[2, -(v1/u1)] + 
   (3/(2*N) - 3/(2*mv1p1^2*N) + 11/(2*mv1p1*N) + N/2 - (27*N)/(4*mv1p1^2) + 
     (29*N)/(2*mv1p1) + (3*u1)/(2*N) + (3*u1)/(mv1p1^3*N) - 
     (7*u1)/(mv1p1^2*N) + (11*u1)/(2*mv1p1*N) - (9*N*u1)/2 + 
     (27*N*u1)/(2*mv1p1^3) - (63*N*u1)/(2*mv1p1^2) + (59*N*u1)/(4*mv1p1) + 
     u1^2/(2*N) + (3*u1^2)/(mv1p1^3*N) - (5*u1^2)/(2*mv1p1^2*N) + 
     (7*N*u1^2)/2 + (27*N*u1^2)/(2*mv1p1^3) - (45*N*u1^2)/(4*mv1p1^2) + 
     (2*N*v1)/3 + (u1*v1)/(2*N) + (7*N*u1*v1)/2 + (2*N*v1^2)/(mv1p1^3*u1) - 
     (2*N*v1^3)/(mv1p1^3*u1) + (2*N*v1^4)/(3*mv1p1^3*u1) + 2/(N*w1^3) + 
     (37*N)/(2*mv1p1*w1^3) - (2*v1)/(N*w1^3) - (37*N*v1)/(mv1p1*w1^3) + 
     (39*N*v1^2)/(2*mv1p1*w1^3) - (N*v1^3)/(mv1p1*w1^3) + 
     (2*N*v1^4)/(3*mv1p1*w1^3) - 2/(N*w1^2) - (59*N)/(2*mv1p1^2*w1^2) + 
     (5*v1)/(2*N*w1^2) + (245*N*v1)/(3*mv1p1^2*w1^2) - 
     (451*N*v1^2)/(6*mv1p1^2*w1^2) + (26*N*v1^3)/(mv1p1^2*w1^2) - 
     (3*N*v1^4)/(mv1p1^2*w1^2) + (2*N*v1^5)/(3*mv1p1^2*w1^2) - 
     11/(2*mv1p1*N*w1) + (11*N)/(4*mv1p1^3*w1) + (6*v1)/(mv1p1*N*w1) - 
     (34*N*v1)/(3*mv1p1^3*w1) - (3*v1^2)/(2*mv1p1*N*w1) + 
     (199*N*v1^2)/(12*mv1p1^3*w1) - (19*N*v1^3)/(2*mv1p1^3*w1) + 
     (7*N*v1^4)/(2*mv1p1^3*w1) - (4*N*v1^5)/(3*mv1p1^3*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - 
     ((44*I)*mv1p1*N)/w1^3 + (16*I)/(N*w1^2) + ((88*I)*N)/w1^2 - 
     ((8*I)*v1)/(N*w1^2) - ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - 
     ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((10*I)*N*v1)/w1)*Log[mu1p1]*
    PolyLog[2, -(v1/u1)] + (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - 
     (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + (22*N)/w1^2 - (2*v1)/(N*w1^2) - 
     (11*N*v1)/w1^2 - 3/(N*w1) - (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*
    Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   (-2/N - 7*N + (6*mv1p1)/(N*w1^3) + (31*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (63*N)/w1^2 + (4*v1)/(N*w1^2) + (32*N*v1)/w1^2 + 6/(N*w1) + (39*N)/w1 - 
     (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + Pi*((-2*I)/N - (3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((13*I)*mv1p1*N)/w1^3 - (6*I)/(N*w1^2) - ((25*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((12*I)*N*v1)/w1^2 + (6*I)/(N*w1) + 
     ((15*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*Log[u1]*
    PolyLog[2, -(v1/u1)] + (3/(2*mv1p1^2*N) - 6/(mv1p1*N) - N/3 + 
     (13*N)/(2*mv1p1^2) - (10*N)/mv1p1 - Nf/3 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) - (2*N*u1)/3 - 
     (27*N*u1)/(2*mv1p1^3) + (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (27*N*u1^2)/(2*mv1p1^4) - (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) + 
     N*v1 - (5*N)/(6*w1^3) + (2*mv1p1*Nf)/(3*w1^3) + (5*N*v1)/(6*w1^3) - 
     (2*N*v1^3)/(3*w1^3) + (2*N*v1^4)/(3*w1^3) - 5/(N*w1^2) - 
     (47*N)/(6*w1^2) - (4*Nf)/(3*w1^2) + (2*v1)/(N*w1^2) - 
     (4*N*v1)/(3*w1^2) + (2*Nf*v1)/(3*w1^2) - (N*v1^2)/w1^2 + 
     (5*N*v1^3)/(3*w1^2) + 19/(2*N*w1) - (2*N)/w1 + (29*N)/(2*mv1p1*w1) + 
     Nf/w1 - (9*v1)/(2*N*w1) + (6*v1)/(mv1p1*N*w1) + (N*v1)/(3*w1) - 
     (38*N*v1)/(3*mv1p1*w1) - (Nf*v1)/(3*w1) - (9*v1^2)/(2*mv1p1*N*w1) + 
     (11*N*v1^2)/(3*mv1p1*w1) - (2*N*v1^3)/(mv1p1*w1))*Log[u1]*
    PolyLog[2, -(v1/u1)] + (2/N + 7*N - (6*mv1p1)/(N*w1^3) - 
     (31*mv1p1*N)/w1^3 + 10/(N*w1^2) + (63*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (32*N*v1)/w1^2 - 6/(N*w1) - (39*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   Pi*((-3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + ((11*I)*mv1p1*N)/w1^3 - 
     (2*I)/(N*w1^2) - ((23*I)*N)/w1^2 + ((12*I)*N*v1)/w1^2 + ((15*I)*N)/w1 - 
     ((3*I)*N*v1)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-9/(2*N) - 3/(2*mv1p1^2*N) + 4/(mv1p1*N) + (7*N)/6 - (13*N)/(2*mv1p1^2) + 
     (14*N)/mv1p1 + Nf + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (2*N*u1)/3 + (27*N*u1)/(2*mv1p1^3) - 
     (17*N*u1)/mv1p1^2 + (7*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + 
     (4*u1^2)/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + 
     (18*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(2*mv1p1^2) + (N*v1)/(3*mv1p1*u1) + 
     (2*N*v1^2)/(3*u1^2) - v1^2/(2*mv1p1*N*u1) - (17*N*v1^2)/(6*mv1p1*u1) + 
     (8*mv1p1*N)/w1^3 - (2*mv1p1*Nf)/w1^3 + 4/(N*w1^2) + (6*N)/w1^2 + 
     (4*Nf)/w1^2 + (10*N*v1)/w1^2 - (2*Nf*v1)/w1^2 - 2/(mv1p1*N*w1) + 
     (21*N)/w1 - (43*N)/(mv1p1*w1) - (3*Nf)/w1 - (4*v1)/(mv1p1*N*w1) - 
     (7*N*v1)/w1 + (34*N*v1)/(mv1p1*w1) + (Nf*v1)/w1 + 
     (4*v1^2)/(mv1p1*N*w1) - (3*N*v1^2)/(mv1p1*w1))*Log[v1]*
    PolyLog[2, -(v1/u1)] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + 
     (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - (88*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 2/(N*w1^2) - (19*N)/w1^2 + 
     (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + (2/N + 2*N - (2*mv1p1)/(N*w1^3) - 
     (11*mv1p1*N)/w1^3 + 6/(N*w1^2) + (21*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (10*N*v1)/w1^2 - 6/(N*w1) - (12*N)/w1 + (2*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[u1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (N^(-1) + (5*N)/2 - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 4/(N*w1^2) + 
     (22*N)/w1^2 - (2*v1)/(N*w1^2) - (11*N*v1)/w1^2 - 3/(N*w1) - 
     (27*N)/(2*w1) + v1/(N*w1) + (5*N*v1)/(2*w1))*Log[v1]^2*
    PolyLog[2, -(v1/u1)] + Pi*((-2*I)/N - (3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((13*I)*mv1p1*N)/w1^3 - (6*I)/(N*w1^2) - ((25*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((12*I)*N*v1)/w1^2 + (6*I)/(N*w1) + 
     ((15*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*Log[w1]*
    PolyLog[2, -(v1/u1)] + (3/N + (37*N)/6 - Nf/3 + (2*N*u1)/3 - 
     (2*N*v1)/(3*mv1p1^4*u1) - (4*N*v1^2)/(3*mv1p1^3*u1^2) + 
     (5*N*v1^2)/(3*mv1p1^4*u1) + (2*N*v1^3)/(mv1p1^3*u1^2) - 
     (6*N*v1^3)/(mv1p1^4*u1) - (2*N*v1^4)/(mv1p1^3*u1^2) + 
     (13*N*v1^4)/(3*mv1p1^4*u1) + (2*N*v1^5)/(3*mv1p1^3*u1^2) - 
     (4*N*v1^5)/(3*mv1p1^4*u1) - (2*N)/(mv1p1^2*w1^3) + 
     (2*mv1p1*Nf)/(3*w1^3) + (6*N*v1)/(mv1p1^2*w1^3) - 
     (6*N*v1^2)/(mv1p1^2*w1^3) + (4*N*v1^3)/(3*mv1p1^2*w1^3) + 2/(N*w1^2) + 
     (15*N)/(mv1p1^3*w1^2) - (4*Nf)/(3*w1^2) - (2*v1)/(N*w1^2) - 
     (60*N*v1)/(mv1p1^3*w1^2) + (2*Nf*v1)/(3*w1^2) + 
     (89*N*v1^2)/(mv1p1^3*w1^2) - (60*N*v1^3)/(mv1p1^3*w1^2) + 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) - 5/(N*w1) - (41*N)/(2*mv1p1^4*w1) + 
     Nf/w1 + (3*v1)/(N*w1) + (181*N*v1)/(2*mv1p1^4*w1) - (Nf*v1)/(3*w1) - 
     (158*N*v1^2)/(mv1p1^4*w1) + (131*N*v1^3)/(mv1p1^4*w1) - 
     (317*N*v1^4)/(6*mv1p1^4*w1) + (47*N*v1^5)/(6*mv1p1^4*w1))*Log[w1]*
    PolyLog[2, -(v1/u1)] + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - 
     (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + (44*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (2/N + 7*N - (6*mv1p1)/(N*w1^3) - (31*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (63*N)/w1^2 - (4*v1)/(N*w1^2) - (32*N*v1)/w1^2 - 6/(N*w1) - (39*N)/w1 + 
     (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mw1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-2/N - 9*N + (6*mv1p1)/(N*w1^3) + (35*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (71*N)/w1^2 + (4*v1)/(N*w1^2) + (36*N*v1)/w1^2 + 6/(N*w1) + (45*N)/w1 - 
     (2*v1)/(N*w1) - (9*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (2/N + N - (2*mv1p1)/(N*w1^3) - (9*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (17*N)/w1^2 - (4*v1)/(N*w1^2) - (8*N*v1)/w1^2 - 6/(N*w1) - (9*N)/w1 + 
     (2*v1)/(N*w1) + (N*v1)/w1)*PolyLog[2, u1]*PolyLog[2, -(v1/u1)] + 
   (3/N + N - (2*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (6*N)/w1^2 - (6*v1)/(N*w1^2) - (2*N*v1)/w1^2 - 9/(N*w1) - (3*N)/w1 + 
     (3*v1)/(N*w1) + (N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, -(v1/u1)] + 
   (3/(2*N) + (3*N)/2 - (2*mv1p1)/(N*w1^3) - (13*mv1p1*N)/(2*w1^3) + 
     5/(N*w1^2) + (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     9/(2*N*w1) - (15*N)/(2*w1) + (3*v1)/(2*N*w1) + (3*N*v1)/(2*w1))*
    PolyLog[2, -(v1/u1)]^2 + Pi^2*(-2/(3*N) + (4*N)/3 - (2*mv1p1*N)/w1^3 - 
     4/(3*N*w1^2) + (14*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) - (8*N*v1)/(3*w1^2) + 
     2/(N*w1) - (4*N)/w1 - (2*v1)/(3*N*w1) + (4*N*v1)/(3*w1))*
    PolyLog[2, w1] + Pi*(((-3*I)/2)/N + ((3*I)/2)/(mv1p1^2*N) - 
     (6*I)/(mv1p1*N) - ((19*I)/3)*N + (((13*I)/2)*N)/mv1p1^2 - 
     ((10*I)*N)/mv1p1 - ((3*I)*u1)/(mv1p1^3*N) + ((6*I)*u1)/(mv1p1^2*N) - 
     ((3*I)*u1)/(mv1p1*N) - ((2*I)/3)*N*u1 - (((27*I)/2)*N*u1)/mv1p1^3 + 
     ((17*I)*N*u1)/mv1p1^2 - (((7*I)/2)*N*u1)/mv1p1 + 
     ((3*I)*u1^2)/(mv1p1^4*N) - ((4*I)*u1^2)/(mv1p1^3*N) + 
     (I*u1^2)/(mv1p1^2*N) + (((27*I)/2)*N*u1^2)/mv1p1^4 - 
     ((18*I)*N*u1^2)/mv1p1^3 + (((9*I)/2)*N*u1^2)/mv1p1^2 + 
     (((2*I)/3)*N*v1)/(mv1p1^4*u1) + (((4*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - 
     (((5*I)/3)*N*v1^2)/(mv1p1^4*u1) - ((2*I)*N*v1^3)/(mv1p1^3*u1^2) + 
     ((6*I)*N*v1^3)/(mv1p1^4*u1) + ((2*I)*N*v1^4)/(mv1p1^3*u1^2) - 
     (((13*I)/3)*N*v1^4)/(mv1p1^4*u1) - (((2*I)/3)*N*v1^5)/(mv1p1^3*u1^2) + 
     (((4*I)/3)*N*v1^5)/(mv1p1^4*u1) + ((2*I)*N)/(mv1p1^2*w1^3) + 
     (((7*I)/3)*mv1p1*N)/w1^3 - ((6*I)*N*v1)/(mv1p1^2*w1^3) + 
     ((6*I)*N*v1^2)/(mv1p1^2*w1^3) - (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - 
     (4*I)/(N*w1^2) - (((47*I)/3)*N)/w1^2 - ((15*I)*N)/(mv1p1^3*w1^2) + 
     (I*v1)/(N*w1^2) + (((10*I)/3)*N*v1)/w1^2 + 
     ((60*I)*N*v1)/(mv1p1^3*w1^2) - ((89*I)*N*v1^2)/(mv1p1^3*w1^2) + 
     ((60*I)*N*v1^3)/(mv1p1^3*w1^2) - (((44*I)/3)*N*v1^4)/(mv1p1^3*w1^2) + 
     (5*I)/(N*w1) + (5*I)/(mv1p1*N*w1) + (((41*I)/2)*N)/(mv1p1^4*w1) + 
     ((17*I)*N)/(mv1p1*w1) - ((3*I)*v1)/(N*w1) - ((2*I)*v1)/(mv1p1*N*w1) - 
     (((181*I)/2)*N*v1)/(mv1p1^4*w1) - (((41*I)/3)*N*v1)/(mv1p1*w1) - 
     (((3*I)/2)*v1^2)/(mv1p1*N*w1) + ((158*I)*N*v1^2)/(mv1p1^4*w1) + 
     ((I/6)*N*v1^2)/(mv1p1*w1) - ((131*I)*N*v1^3)/(mv1p1^4*w1) + 
     (((317*I)/6)*N*v1^4)/(mv1p1^4*w1) - (((47*I)/6)*N*v1^5)/(mv1p1^4*w1))*
    PolyLog[2, w1] + Pi*((-2*I)/N - I*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((9*I)*mv1p1*N)/w1^3 - (6*I)/(N*w1^2) - ((17*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((8*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((9*I)*N)/w1 - 
     ((2*I)*v1)/(N*w1) - (I*N*v1)/w1)*Log[mw1p1]*PolyLog[2, w1] + 
   Pi*((2*I)/N + I*N - ((2*I)*mv1p1)/(N*w1^3) - ((9*I)*mv1p1*N)/w1^3 + 
     (6*I)/(N*w1^2) + ((17*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((8*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((9*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     (I*N*v1)/w1)*Log[u1]*PolyLog[2, w1] + 
   (-3/(2*N) + 3/(2*mv1p1^2*N) - 6/(mv1p1*N) - (19*N)/3 + 
     (13*N)/(2*mv1p1^2) - (10*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) - (2*N*u1)/3 - 
     (27*N*u1)/(2*mv1p1^3) + (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (27*N*u1^2)/(2*mv1p1^4) - (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) + 
     (2*N*v1)/(3*mv1p1^4*u1) + (4*N*v1^2)/(3*mv1p1^3*u1^2) - 
     (5*N*v1^2)/(3*mv1p1^4*u1) - (2*N*v1^3)/(mv1p1^3*u1^2) + 
     (6*N*v1^3)/(mv1p1^4*u1) + (2*N*v1^4)/(mv1p1^3*u1^2) - 
     (13*N*v1^4)/(3*mv1p1^4*u1) - (2*N*v1^5)/(3*mv1p1^3*u1^2) + 
     (4*N*v1^5)/(3*mv1p1^4*u1) + (2*N)/(mv1p1^2*w1^3) + 
     (7*mv1p1*N)/(3*w1^3) - (6*N*v1)/(mv1p1^2*w1^3) + 
     (6*N*v1^2)/(mv1p1^2*w1^3) - (4*N*v1^3)/(3*mv1p1^2*w1^3) - 4/(N*w1^2) - 
     (47*N)/(3*w1^2) - (15*N)/(mv1p1^3*w1^2) + v1/(N*w1^2) + 
     (10*N*v1)/(3*w1^2) + (60*N*v1)/(mv1p1^3*w1^2) - 
     (89*N*v1^2)/(mv1p1^3*w1^2) + (60*N*v1^3)/(mv1p1^3*w1^2) - 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) + 5/(N*w1) + 5/(mv1p1*N*w1) + 
     (41*N)/(2*mv1p1^4*w1) + (17*N)/(mv1p1*w1) - (3*v1)/(N*w1) - 
     (2*v1)/(mv1p1*N*w1) - (181*N*v1)/(2*mv1p1^4*w1) - 
     (41*N*v1)/(3*mv1p1*w1) - (3*v1^2)/(2*mv1p1*N*w1) + 
     (158*N*v1^2)/(mv1p1^4*w1) + (N*v1^2)/(6*mv1p1*w1) - 
     (131*N*v1^3)/(mv1p1^4*w1) + (317*N*v1^4)/(6*mv1p1^4*w1) - 
     (47*N*v1^5)/(6*mv1p1^4*w1))*Log[u1]*PolyLog[2, w1] + 
   (-2/N - N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 6/(N*w1^2) - 
     (17*N)/w1^2 + (4*v1)/(N*w1^2) + (8*N*v1)/w1^2 + 6/(N*w1) + (9*N)/w1 - 
     (2*v1)/(N*w1) - (N*v1)/w1)*Log[mw1p1]*Log[u1]*PolyLog[2, w1] + 
   (2/N + 2*N - (2*mv1p1)/(N*w1^3) - (11*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (21*N)/w1^2 - (4*v1)/(N*w1^2) - (10*N*v1)/w1^2 - 6/(N*w1) - (12*N)/w1 + 
     (2*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]^2*PolyLog[2, w1] + 
   (3/(2*N) - 3/(2*mv1p1^2*N) + 4/(mv1p1*N) + (83*N)/6 - (13*N)/(2*mv1p1^2) + 
     (14*N)/mv1p1 + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (2*N*u1)/3 + (27*N*u1)/(2*mv1p1^3) - 
     (17*N*u1)/mv1p1^2 + (7*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + 
     (4*u1^2)/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + 
     (18*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(2*mv1p1^2) + N*v1 - 
     (2*N*v1)/(3*mv1p1^4*u1) + (N*v1)/(3*mv1p1*u1) + (2*N*v1^2)/(3*u1^2) - 
     (4*N*v1^2)/(3*mv1p1^3*u1^2) - v1^2/(2*mv1p1*N*u1) + 
     (5*N*v1^2)/(3*mv1p1^4*u1) - (17*N*v1^2)/(6*mv1p1*u1) + 
     (2*N*v1^3)/(mv1p1^3*u1^2) - (6*N*v1^3)/(mv1p1^4*u1) - 
     (2*N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(3*mv1p1^4*u1) + 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) - (4*N*v1^5)/(3*mv1p1^4*u1) + (2*N)/w1^3 - 
     (2*N)/(mv1p1^2*w1^3) - (2*N*v1)/w1^3 + (6*N*v1)/(mv1p1^2*w1^3) - 
     (6*N*v1^2)/(mv1p1^2*w1^3) - (2*N*v1^3)/(3*w1^3) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) + (2*N*v1^4)/(3*w1^3) + 8/(N*w1^2) + 
     (29*N)/w1^2 + (15*N)/(mv1p1^3*w1^2) - (4*v1)/(N*w1^2) - (7*N*v1)/w1^2 - 
     (60*N*v1)/(mv1p1^3*w1^2) - (N*v1^2)/w1^2 + (89*N*v1^2)/(mv1p1^3*w1^2) + 
     (5*N*v1^3)/(3*w1^2) - (60*N*v1^3)/(mv1p1^3*w1^2) + 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) - 5/(N*w1) - 7/(mv1p1*N*w1) - 
     (41*N)/(2*mv1p1^4*w1) - (91*N)/(2*mv1p1*w1) + (3*v1)/(N*w1) + 
     (4*v1)/(mv1p1*N*w1) + (181*N*v1)/(2*mv1p1^4*w1) + (35*N*v1)/(mv1p1*w1) + 
     v1^2/(mv1p1*N*w1) - (158*N*v1^2)/(mv1p1^4*w1) + (N*v1^2)/(2*mv1p1*w1) + 
     (131*N*v1^3)/(mv1p1^4*w1) - (2*N*v1^3)/(mv1p1*w1) - 
     (317*N*v1^4)/(6*mv1p1^4*w1) + (47*N*v1^5)/(6*mv1p1^4*w1))*Log[v1]*
    PolyLog[2, w1] + (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 
     2/(N*w1^2) - (19*N)/w1^2 + (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, w1] + 
   (2/N + N - (2*mv1p1)/(N*w1^3) - (9*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (17*N)/w1^2 - (4*v1)/(N*w1^2) - (8*N*v1)/w1^2 - 6/(N*w1) - (9*N)/w1 + 
     (2*v1)/(N*w1) + (N*v1)/w1)*Log[mw1p1]*Log[v1]*PolyLog[2, w1] + 
   (-2/N - N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 6/(N*w1^2) - 
     (17*N)/w1^2 + (4*v1)/(N*w1^2) + (8*N*v1)/w1^2 + 6/(N*w1) + (9*N)/w1 - 
     (2*v1)/(N*w1) - (N*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, w1] + 
   Pi*((-2*I)*N + ((4*I)*mv1p1*N)/w1^3 - ((8*I)*N)/w1^2 + ((4*I)*N*v1)/w1^2 + 
     ((6*I)*N)/w1 - ((2*I)*N*v1)/w1)*Log[w1]*PolyLog[2, w1] + 
   (-2*N + (4*mv1p1*N)/w1^3 - (8*N)/w1^2 + (4*N*v1)/w1^2 + (6*N)/w1 - 
     (2*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, w1] + 
   (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 2/(N*w1^2) - (19*N)/w1^2 + 
     (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*PolyLog[2, v1]*
    PolyLog[2, w1] + (2/N + N - (2*mv1p1)/(N*w1^3) - (9*mv1p1*N)/w1^3 + 
     6/(N*w1^2) + (17*N)/w1^2 - (4*v1)/(N*w1^2) - (8*N*v1)/w1^2 - 6/(N*w1) - 
     (9*N)/w1 + (2*v1)/(N*w1) + (N*v1)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, w1] + (-2/N - 3/(2*mv1p1^2*N) + 5/(2*mv1p1*N) - (49*N)/2 - 
     (27*N)/(4*mv1p1^2) + (3*N)/(2*mv1p1) + mv1p1/(N*u1) + 
     (23*N)/(4*mv1p1^3*u1) - (3*u1)/(2*N) + (3*mu1p1*u1)/(mv1p1^3*N) - 
     u1/(mv1p1^2*N) - (7*u1)/(2*mv1p1*N) + (9*N*u1)/2 + 
     (27*mu1p1*N*u1)/(2*mv1p1^3) - (9*N*u1)/(2*mv1p1^2) - 
     (23*N*u1)/(4*mv1p1) - u1^2/(2*N) + (5*u1^2)/(2*mv1p1^2*N) - 
     (7*N*u1^2)/2 + (45*N*u1^2)/(4*mv1p1^2) - (2*N*v1)/3 - 
     (N*v1)/(mv1p1^2*u1^2) - (45*N*v1)/(2*mv1p1^3*u1) - (u1*v1)/(2*N) - 
     (7*N*u1*v1)/2 + (N*v1^2)/(mv1p1^2*u1^2) + (353*N*v1^2)/(12*mv1p1^3*u1) - 
     (2*N*v1^3)/(3*mv1p1^2*u1^2) - (52*N*v1^3)/(3*mv1p1^3*u1) + 
     (10*N*v1^4)/(3*mv1p1^3*u1) + (4*v1)/(N*w1^2) + 
     (22*N*v1)/(mv1p1^2*w1^2) - (44*N*v1^2)/(mv1p1^2*w1^2) + 
     (20*N*v1^3)/(mv1p1^2*w1^2) + (2*N*v1^4)/(mv1p1^2*w1^2) - 
     (2*N*v1^5)/(3*mv1p1^2*w1^2) + 4/(mv1p1*N*w1) + (22*N)/(mv1p1^3*w1) - 
     (8*v1)/(mv1p1*N*w1) - (88*N*v1)/(mv1p1^3*w1) + (3*v1^2)/(mv1p1*N*w1) + 
     (737*N*v1^2)/(6*mv1p1^3*w1) - (214*N*v1^3)/(3*mv1p1^3*w1) + 
     (71*N*v1^4)/(6*mv1p1^3*w1) + (4*N*v1^5)/(3*mv1p1^3*w1))*
    PolyLog[2, -(w1/v1)] + Pi*(((-5*I)/2)/N - ((3*I)/2)/(mv1p1^2*N) + 
     (4*I)/(mv1p1*N) - ((37*I)/6)*N - (((13*I)/2)*N)/mv1p1^2 + 
     ((14*I)*N)/mv1p1 + ((3*I)*u1)/(mv1p1^3*N) - ((6*I)*u1)/(mv1p1^2*N) + 
     ((3*I)*u1)/(mv1p1*N) + (((27*I)/2)*N*u1)/mv1p1^3 - 
     ((17*I)*N*u1)/mv1p1^2 + (((7*I)/2)*N*u1)/mv1p1 - 
     ((3*I)*u1^2)/(mv1p1^4*N) + ((4*I)*u1^2)/(mv1p1^3*N) - 
     (I*u1^2)/(mv1p1^2*N) - (((27*I)/2)*N*u1^2)/mv1p1^4 + 
     ((18*I)*N*u1^2)/mv1p1^3 - (((9*I)/2)*N*u1^2)/mv1p1^2 - I*N*v1 + 
     ((I/3)*N*v1)/(mv1p1^4*u1) + ((I/3)*N*v1)/(mv1p1*u1) + 
     (((2*I)/3)*N*v1^2)/u1^2 + (((2*I)/3)*N*v1^2)/(mv1p1^3*u1^2) - 
     ((I/2)*v1^2)/(mv1p1*N*u1) + (((2*I)/3)*N*v1^2)/(mv1p1^4*u1) - 
     (((11*I)/6)*N*v1^2)/(mv1p1*u1) + (I*N*v1^3)/(mv1p1^4*u1) + 
     (((4*I)/3)*N*v1^3)/(mv1p1^2*w1^3) - ((2*I)*N*v1^4)/(mv1p1^2*w1^3) + 
     ((2*I)*N*v1^5)/(mv1p1^2*w1^3) - (((2*I)/3)*N*v1^6)/(mv1p1^2*w1^3) + 
     ((4*I)*v1)/(N*w1^2) + ((22*I)*N*v1)/w1^2 + 
     ((2*I)*N*v1^2)/(mv1p1^3*w1^2) - (((14*I)/3)*N*v1^3)/(mv1p1^3*w1^2) + 
     (((25*I)/3)*N*v1^4)/(mv1p1^3*w1^2) - ((6*I)*N*v1^5)/(mv1p1^3*w1^2) + 
     (((5*I)/3)*N*v1^6)/(mv1p1^3*w1^2) - ((4*I)*v1)/(mv1p1*N*w1) + 
     ((2*I)*N*v1)/(mv1p1^4*w1) - ((22*I)*N*v1)/(mv1p1*w1) + 
     ((2*I)*v1^2)/(mv1p1*N*w1) - ((8*I)*N*v1^2)/(mv1p1^4*w1) + 
     ((11*I)*N*v1^2)/(mv1p1*w1) + ((19*I)*N*v1^3)/(mv1p1^4*w1) - 
     (((56*I)/3)*N*v1^4)/(mv1p1^4*w1) + (((29*I)/3)*N*v1^5)/(mv1p1^4*w1) - 
     ((2*I)*N*v1^6)/(mv1p1^4*w1))*PolyLog[2, -(w1/v1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*
    PolyLog[2, -(w1/v1)] + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - 
     (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + (44*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1]*PolyLog[2, -(w1/v1)] + 
   ((2*N)/3 + (2*N*u1)/3 - N*v1 + (N*v1)/(3*mv1p1^4*u1) + 
     (2*N*v1^2)/(3*mv1p1^3*u1^2) + (2*N*v1^2)/(3*mv1p1^4*u1) + 
     (N*v1^3)/(mv1p1^4*u1) + (4*N*v1^3)/(3*mv1p1^2*w1^3) - 
     (2*N*v1^4)/(mv1p1^2*w1^3) + (2*N*v1^5)/(mv1p1^2*w1^3) - 
     (2*N*v1^6)/(3*mv1p1^2*w1^3) + (2*N*v1^2)/(mv1p1^3*w1^2) - 
     (14*N*v1^3)/(3*mv1p1^3*w1^2) + (25*N*v1^4)/(3*mv1p1^3*w1^2) - 
     (6*N*v1^5)/(mv1p1^3*w1^2) + (5*N*v1^6)/(3*mv1p1^3*w1^2) + 
     (2*N*v1)/(mv1p1^4*w1) - (8*N*v1^2)/(mv1p1^4*w1) + 
     (19*N*v1^3)/(mv1p1^4*w1) - (56*N*v1^4)/(3*mv1p1^4*w1) + 
     (29*N*v1^5)/(3*mv1p1^4*w1) - (2*N*v1^6)/(mv1p1^4*w1))*Log[u1]*
    PolyLog[2, -(w1/v1)] + (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + 
     (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - (44*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (5/(2*N) + 3/(2*mv1p1^2*N) - 4/(mv1p1*N) + (41*N)/6 + (13*N)/(2*mv1p1^2) - 
     (14*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + (6*u1)/(mv1p1^2*N) - 
     (3*u1)/(mv1p1*N) + (2*N*u1)/3 - (27*N*u1)/(2*mv1p1^3) + 
     (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + (3*u1^2)/(mv1p1^4*N) - 
     (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + (27*N*u1^2)/(2*mv1p1^4) - 
     (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) - (N*v1)/(3*mv1p1*u1) - 
     (2*N*v1^2)/(3*u1^2) + v1^2/(2*mv1p1*N*u1) + (11*N*v1^2)/(6*mv1p1*u1) - 
     (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 + (4*v1)/(mv1p1*N*w1) + 
     (22*N*v1)/(mv1p1*w1) - (2*v1^2)/(mv1p1*N*w1) - (11*N*v1^2)/(mv1p1*w1))*
    Log[v1]*PolyLog[2, -(w1/v1)] + (-5/(2*N) - 3/(2*mv1p1^2*N) + 
     4/(mv1p1*N) - (41*N)/6 - (13*N)/(2*mv1p1^2) + (14*N)/mv1p1 + 
     (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) - 
     (2*N*u1)/3 + (27*N*u1)/(2*mv1p1^3) - (17*N*u1)/mv1p1^2 + 
     (7*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + (4*u1^2)/(mv1p1^3*N) - 
     u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + (18*N*u1^2)/mv1p1^3 - 
     (9*N*u1^2)/(2*mv1p1^2) + (N*v1)/(3*mv1p1*u1) + (2*N*v1^2)/(3*u1^2) - 
     v1^2/(2*mv1p1*N*u1) - (11*N*v1^2)/(6*mv1p1*u1) + (4*v1)/(N*w1^2) + 
     (22*N*v1)/w1^2 - (4*v1)/(mv1p1*N*w1) - (22*N*v1)/(mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) + (11*N*v1^2)/(mv1p1*w1))*Log[w1]*
    PolyLog[2, -(w1/v1)] + (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + 
     (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - (44*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mw1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, -(w1/v1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*PolyLog[2, -(v1/u1)]*PolyLog[2, -(w1/v1)] + 
   Pi^2*(-1/3*1/N - N/6 + mv1p1/(3*N*w1^3) + (3*mv1p1*N)/(2*w1^3) - 
     1/(N*w1^2) - (17*N)/(6*w1^2) + (2*v1)/(3*N*w1^2) + (4*N*v1)/(3*w1^2) + 
     1/(N*w1) + (3*N)/(2*w1) - v1/(3*N*w1) - (N*v1)/(6*w1))*
    PolyLog[2, -((v1*w1)/u1)] + Pi*((-2*I)/N - (5*I)*N + 
     ((4*I)*mv1p1)/(N*w1^3) + ((22*I)*mv1p1*N)/w1^3 - (8*I)/(N*w1^2) - 
     ((44*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + ((22*I)*N*v1)/w1^2 + 
     (6*I)/(N*w1) + ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*
    Log[mu1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((3*I)/N + (3*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((13*I)*mv1p1*N)/w1^3 + 
     (10*I)/(N*w1^2) + ((25*I)*N)/w1^2 - ((6*I)*v1)/(N*w1^2) - 
     ((12*I)*N*v1)/w1^2 - (9*I)/(N*w1) - ((15*I)*N)/w1 + ((3*I)*v1)/(N*w1) + 
     ((3*I)*N*v1)/w1)*Log[mw1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   (3/N + 3*N - (4*mv1p1)/(N*w1^3) - (13*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (25*N)/w1^2 - (6*v1)/(N*w1^2) - (12*N*v1)/w1^2 - 9/(N*w1) - (15*N)/w1 + 
     (3*v1)/(N*w1) + (3*N*v1)/w1)*Log[mw1p1]*Log[u1]*
    PolyLog[2, -((v1*w1)/u1)] + (-3/(2*N) - (3*N)/2 + (2*mv1p1)/(N*w1^3) + 
     (13*mv1p1*N)/(2*w1^3) - 5/(N*w1^2) - (25*N)/(2*w1^2) + (3*v1)/(N*w1^2) + 
     (6*N*v1)/w1^2 + 9/(2*N*w1) + (15*N)/(2*w1) - (3*v1)/(2*N*w1) - 
     (3*N*v1)/(2*w1))*Log[u1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((3*I)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (2*I)/(N*w1^2) + ((23*I)*N)/w1^2 - ((12*I)*N*v1)/w1^2 - ((15*I)*N)/w1 + 
     ((3*I)*N*v1)/w1)*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (2/(mv1p1*N) - (15*N)/2 - (4*N)/mv1p1 + (4*N*u1)/3 - N*v1 - 
     (N*v1)/(3*mv1p1*u1) - (2*N*v1^2)/(3*u1^2) + v1^2/(2*mv1p1*N*u1) + 
     (17*N*v1^2)/(6*mv1p1*u1) - (13*N)/(3*w1^3) + (13*N*v1)/(3*w1^3) + 
     (2*N*v1^3)/(3*w1^3) - (2*N*v1^4)/(3*w1^3) - 4/(N*w1^2) - 
     (40*N)/(3*w1^2) + (3*v1)/(N*w1^2) + (11*N*v1)/(3*w1^2) + (N*v1^2)/w1^2 - 
     (5*N*v1^3)/(3*w1^2) + 2/(mv1p1*N*w1) + (57*N)/(2*mv1p1*w1) - 
     (2*v1)/(mv1p1*N*w1) - (64*N*v1)/(3*mv1p1*w1) + v1^2/(2*mv1p1*N*w1) - 
     (2*N*v1^2)/(3*mv1p1*w1) + (2*N*v1^3)/(mv1p1*w1))*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - 
     (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + (44*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-N^(-1) - 2*N + (2*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (8*N)/w1^2 + (2*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 3/(N*w1) + (6*N)/w1 - 
     v1/(N*w1) - (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-3/N - 3*N + (4*mv1p1)/(N*w1^3) + (13*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (25*N)/w1^2 + (6*v1)/(N*w1^2) + (12*N*v1)/w1^2 + 9/(N*w1) + (15*N)/w1 - 
     (3*v1)/(N*w1) - (3*N*v1)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (N^(-1) - N - (2*mv1p1)/(N*w1^3) + 
     (2*mv1p1*N)/w1^3 + 4/(N*w1^2) - (4*N)/w1^2 - (2*v1)/(N*w1^2) + 
     (2*N*v1)/w1^2 - 3/(N*w1) + (3*N)/w1 + v1/(N*w1) - (N*v1)/w1)*Log[u1]*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-N^(-1) - (3*N)/2 + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (18*N)/w1^2 + (2*v1)/(N*w1^2) + (9*N*v1)/w1^2 + 3/(N*w1) + 
     (21*N)/(2*w1) - v1/(N*w1) - (3*N*v1)/(2*w1))*Log[v1]^2*
    PolyLog[2, -((v1*w1)/u1)] + (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + 
     (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - (44*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[w1]*PolyLog[2, -((v1*w1)/u1)] + 
   (2/N + 7*N - (4*mv1p1)/(N*w1^3) - (26*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (52*N)/w1^2 - (4*v1)/(N*w1^2) - (26*N*v1)/w1^2 - 6/(N*w1) - (33*N)/w1 + 
     (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-N^(-1) - 2*N + (2*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (8*N)/w1^2 + (2*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 3/(N*w1) + (6*N)/w1 - 
     v1/(N*w1) - (2*N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-3/N - 3*N + (4*mv1p1)/(N*w1^3) + (13*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (25*N)/w1^2 + (6*v1)/(N*w1^2) + (12*N*v1)/w1^2 + 9/(N*w1) + (15*N)/w1 - 
     (3*v1)/(N*w1) - (3*N*v1)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, -((v1*w1)/u1)] + (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + 
     (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - (44*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    PolyLog[2, -(w1/v1)]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((-4*I)/N - (4*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((22*I)*mv1p1*N)/w1^3 - 
     (12*I)/(N*w1^2) - ((42*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((20*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((24*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((4*I)*N*v1)/w1)*PolyLog[3, mv1p1] + 
   (1/(2*N) + 1/(mv1p1^2*N) - 2/(mv1p1*N) - N/2 + (8*N)/mv1p1^2 - 
     (16*N)/mv1p1 + N*v1 - (N*v1)/(3*mv1p1*u1) - (2*N*v1^2)/(3*u1^2) + 
     v1^2/(2*mv1p1*N*u1) + (5*N*v1^2)/(6*mv1p1*u1) - N/(2*w1^3) + 
     (2*mv1p1*N)/w1^3 + (N*v1)/(2*w1^3) - (2*mv1p1*N*v1^3)/(3*w1^3) - 
     5/(N*w1^2) - (97*N)/(6*w1^2) + (2*v1)/(N*w1^2) - (16*N*v1)/(3*w1^2) - 
     (N*v1^2)/w1^2 + (5*N*v1^3)/(3*w1^2) + 21/(2*N*w1) - 5/(mv1p1*N*w1) + 
     (45*N)/(2*mv1p1*w1) - (7*v1)/(2*N*w1) + (10*v1)/(mv1p1*N*w1) - 
     (37*N*v1)/(3*mv1p1*w1) - (7*v1^2)/(2*mv1p1*N*w1) + 
     (N*v1^2)/(3*mv1p1*w1) - (2*N*v1^3)/(mv1p1*w1))*PolyLog[3, mv1p1] + 
   (-2/N - N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 6/(N*w1^2) - 
     (17*N)/w1^2 + (4*v1)/(N*w1^2) + (8*N*v1)/w1^2 + 6/(N*w1) + (9*N)/w1 - 
     (2*v1)/(N*w1) - (N*v1)/w1)*Log[mu1p1]*PolyLog[3, mv1p1] + 
   (-2/N - 2*N + (2*mv1p1)/(N*w1^3) + (11*mv1p1*N)/w1^3 - 6/(N*w1^2) - 
     (21*N)/w1^2 + (4*v1)/(N*w1^2) + (10*N*v1)/w1^2 + 6/(N*w1) + (12*N)/w1 - 
     (2*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*PolyLog[3, mv1p1] + 
   (4/N + 4*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (42*N)/w1^2 - (8*v1)/(N*w1^2) - (20*N*v1)/w1^2 - 12/(N*w1) - (24*N)/w1 + 
     (4*v1)/(N*w1) + (4*N*v1)/w1)*Log[v1]*PolyLog[3, mv1p1] + 
   (-N + (2*mv1p1*N)/w1^3 - (4*N)/w1^2 + (2*N*v1)/w1^2 + (3*N)/w1 - 
     (N*v1)/w1)*Log[w1]*PolyLog[3, mv1p1] + 
   Pi*((-I)/N + (3*I)*N - (2*I)/(N*w1^3) - ((4*I)*mv1p1*N)/w1^3 + 
     ((2*I)*v1)/(N*w1^3) + ((10*I)*N)/w1^2 + ((2*I)*v1)/(N*w1^2) - 
     ((6*I)*N*v1)/w1^2 + (3*I)/(N*w1) - ((9*I)*N)/w1 - (I*v1)/(N*w1) + 
     ((3*I)*N*v1)/w1)*PolyLog[3, mw1p1] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   (-3/N - 2*N + (2*mv1p1)/(N*w1^3) + (18*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (34*N)/w1^2 + (6*v1)/(N*w1^2) + (16*N*v1)/w1^2 + 9/(N*w1) + (18*N)/w1 - 
     (3*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*PolyLog[3, mw1p1] + 
   (2/N + N - (2*mv1p1)/(N*w1^3) - (9*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (17*N)/w1^2 - (4*v1)/(N*w1^2) - (8*N*v1)/w1^2 - 6/(N*w1) - (9*N)/w1 + 
     (2*v1)/(N*w1) + (N*v1)/w1)*Log[v1]*PolyLog[3, mw1p1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[w1]*PolyLog[3, mw1p1] + 
   (3/(2*N) - 3/(2*mv1p1^2*N) + 4/(mv1p1*N) + (83*N)/6 - (13*N)/(2*mv1p1^2) + 
     (14*N)/mv1p1 + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) - (2*N*u1)/3 + (27*N*u1)/(2*mv1p1^3) - 
     (17*N*u1)/mv1p1^2 + (7*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + 
     (4*u1^2)/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + 
     (18*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(2*mv1p1^2) + N*v1 - 
     (N*v1)/(3*mv1p1^4*u1) - (2*N*v1^2)/(3*mv1p1^3*u1^2) - 
     v1^2/(2*mv1p1*N*u1) - (2*N*v1^2)/(3*mv1p1^4*u1) - 
     (3*N*v1^2)/(2*mv1p1*u1) - (N*v1^3)/(mv1p1^4*u1) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) + (2*N*v1^4)/(mv1p1^2*w1^3) - 
     (2*N*v1^5)/(mv1p1^2*w1^3) + (2*N*v1^6)/(3*mv1p1^2*w1^3) + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 
     (2*N*v1^2)/(mv1p1^3*w1^2) + (14*N*v1^3)/(3*mv1p1^3*w1^2) - 
     (25*N*v1^4)/(3*mv1p1^3*w1^2) + (6*N*v1^5)/(mv1p1^3*w1^2) - 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) - 12/(mv1p1*N*w1) - (66*N)/(mv1p1*w1) + 
     (12*v1)/(mv1p1*N*w1) - (2*N*v1)/(mv1p1^4*w1) + (66*N*v1)/(mv1p1*w1) - 
     (2*v1^2)/(mv1p1*N*w1) + (8*N*v1^2)/(mv1p1^4*w1) - 
     (11*N*v1^2)/(mv1p1*w1) - (19*N*v1^3)/(mv1p1^4*w1) + 
     (56*N*v1^4)/(3*mv1p1^4*w1) - (29*N*v1^5)/(3*mv1p1^4*w1) + 
     (2*N*v1^6)/(mv1p1^4*w1))*PolyLog[3, u1] + 
   (8/N + 18*N - (16*mv1p1)/(N*w1^3) - (84*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (168*N)/w1^2 - (16*v1)/(N*w1^2) - (84*N*v1)/w1^2 - 24/(N*w1) - 
     (102*N)/w1 + (8*v1)/(N*w1) + (18*N*v1)/w1)*Log[mu1p1]*PolyLog[3, u1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*PolyLog[3, u1] + 
   (6/N + 15*N - (12*mv1p1)/(N*w1^3) - (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (132*N)/w1^2 - (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 - 18/(N*w1) - 
     (81*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*Log[mw1p1]*PolyLog[3, u1] + 
   (-6/N - 15*N + (12*mv1p1)/(N*w1^3) + (66*mv1p1*N)/w1^3 - 24/(N*w1^2) - 
     (132*N)/w1^2 + (12*v1)/(N*w1^2) + (66*N*v1)/w1^2 + 18/(N*w1) + 
     (81*N)/w1 - (6*v1)/(N*w1) - (15*N*v1)/w1)*Log[u1]*PolyLog[3, u1] + 
   (-8/N - 18*N + (16*mv1p1)/(N*w1^3) + (84*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (168*N)/w1^2 + (16*v1)/(N*w1^2) + (84*N*v1)/w1^2 + 24/(N*w1) + 
     (102*N)/w1 - (8*v1)/(N*w1) - (18*N*v1)/w1)*Log[w1]*PolyLog[3, u1] + 
   Pi*((-3*I)*N + ((2*I)*mv1p1)/(N*w1^3) + ((11*I)*mv1p1*N)/w1^3 - 
     (2*I)/(N*w1^2) - ((23*I)*N)/w1^2 + ((12*I)*N*v1)/w1^2 + ((15*I)*N)/w1 - 
     ((3*I)*N*v1)/w1)*PolyLog[3, u1/mw1p1] + 
   (9/(2*N) + (16*N)/3 + (2*N*u1)/3 + (3*N*v1^2)/(mv1p1^4*u1) + 
     (2*N*v1^3)/(mv1p1^3*u1^2) - (4*N*v1^3)/(mv1p1^4*u1) - 
     (2*N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(3*mv1p1^4*u1) + 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) - (4*N*v1^5)/(3*mv1p1^4*u1) + 
     (3*N)/(2*mv1p1^2*w1^3) - (9*N*v1)/(2*mv1p1^2*w1^3) + 
     (9*N*v1^2)/(2*mv1p1^2*w1^3) - (5*N*v1^3)/(6*mv1p1^2*w1^3) + 
     (5*mv1p1)/(N*w1^2) + (61*N)/(6*mv1p1^3*w1^2) - 
     (265*N*v1)/(6*mv1p1^3*w1^2) + (145*N*v1^2)/(2*mv1p1^3*w1^2) - 
     (307*N*v1^3)/(6*mv1p1^3*w1^2) + (14*N*v1^4)/(mv1p1^3*w1^2) - 
     19/(2*N*w1) - (17*N)/(mv1p1^4*w1) + (9*v1)/(2*N*w1) + 
     (229*N*v1)/(3*mv1p1^4*w1) - (397*N*v1^2)/(3*mv1p1^4*w1) + 
     (114*N*v1^3)/(mv1p1^4*w1) - (46*N*v1^4)/(mv1p1^4*w1) + 
     (7*N*v1^5)/(mv1p1^4*w1))*PolyLog[3, u1/mw1p1] + 
   (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 2/(N*w1^2) - (19*N)/w1^2 + 
     (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, u1/mw1p1] + (6*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 
     4/(N*w1^2) + (46*N)/w1^2 - (24*N*v1)/w1^2 - (30*N)/w1 + (6*N*v1)/w1)*
    Log[v1]*PolyLog[3, u1/mw1p1] + (-N + (2*mv1p1*N)/w1^3 - (4*N)/w1^2 + 
     (2*N*v1)/w1^2 + (3*N)/w1 - (N*v1)/w1)*Log[w1]*PolyLog[3, u1/mw1p1] + 
   Pi*((3*I)/N + (3*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((13*I)*mv1p1*N)/w1^3 + 
     (10*I)/(N*w1^2) + ((25*I)*N)/w1^2 - ((6*I)*v1)/(N*w1^2) - 
     ((12*I)*N*v1)/w1^2 - (9*I)/(N*w1) - ((15*I)*N)/w1 + ((3*I)*v1)/(N*w1) + 
     ((3*I)*N*v1)/w1)*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   (3/N + 3*N - (4*mv1p1)/(N*w1^3) - (13*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (25*N)/w1^2 - (6*v1)/(N*w1^2) - (12*N*v1)/w1^2 - 9/(N*w1) - (15*N)/w1 + 
     (3*v1)/(N*w1) + (3*N*v1)/w1)*Log[u1]*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   (-4/N - 7*N + (8*mv1p1)/(N*w1^3) + (26*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (52*N)/w1^2 + (8*v1)/(N*w1^2) + (26*N*v1)/w1^2 + 12/(N*w1) + (33*N)/w1 - 
     (4*v1)/(N*w1) - (7*N*v1)/w1)*Log[v1]*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   Pi*((-4*I)/N - (7*I)*N + ((6*I)*mv1p1)/(N*w1^3) + ((33*I)*mv1p1*N)/w1^3 - 
     (14*I)/(N*w1^2) - ((65*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((32*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((39*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((7*I)*N*v1)/w1)*PolyLog[3, v1] + 
   (5/N - 1/(mv1p1^2*N) + 6/(mv1p1*N) + (145*N)/6 - (7*N)/mv1p1^2 + 
     (12*N)/mv1p1 + (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (27*N*u1)/mv1p1^3 - (34*N*u1)/mv1p1^2 + 
     (7*N*u1)/mv1p1 - (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - 
     (2*u1^2)/(mv1p1^2*N) - (27*N*u1^2)/mv1p1^4 + (36*N*u1^2)/mv1p1^3 - 
     (9*N*u1^2)/mv1p1^2 + 2*N*v1 - (2*N*v1)/(3*mv1p1*u1) - 
     (4*N*v1^2)/(3*u1^2) + v1^2/(2*mv1p1*N*u1) + (13*N*v1^2)/(6*mv1p1*u1) + 
     (3*mv1p1*N)/w1^3 - (4*mv1p1*N*v1^3)/(3*w1^3) + 12/(N*w1^2) + 
     (60*N)/w1^2 - (11*v1)/(N*w1^2) - (55*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + 
     (10*N*v1^3)/(3*w1^2) + 5/(N*w1) - 27/(mv1p1*N*w1) - 
     (187*N)/(2*mv1p1*w1) - (3*v1)/(N*w1) + (34*v1)/(mv1p1*N*w1) - 
     (2*N*v1)/w1 + (117*N*v1)/(mv1p1*w1) - (15*v1^2)/(2*mv1p1*N*w1) + 
     (4*N*v1^2)/w1 - (29*N*v1^2)/(mv1p1*w1))*PolyLog[3, v1] + 
   (6/N + 15*N - (12*mv1p1)/(N*w1^3) - (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (132*N)/w1^2 - (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 - 18/(N*w1) - 
     (81*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*Log[mu1p1]*PolyLog[3, v1] + 
   (N^(-1) - 2*N + (9*mv1p1*N)/w1^3 + 2/(N*w1^2) - (19*N)/w1^2 - 
     (2*v1)/(N*w1^2) + (10*N*v1)/w1^2 - 3/(N*w1) + (12*N)/w1 + v1/(N*w1) - 
     (2*N*v1)/w1)*Log[mv1p1]*PolyLog[3, v1] + 
   (3/N + 6*N - (4*mv1p1)/(N*w1^3) - (31*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (61*N)/w1^2 - (6*v1)/(N*w1^2) - (30*N*v1)/w1^2 - 9/(N*w1) - (36*N)/w1 + 
     (3*v1)/(N*w1) + (6*N*v1)/w1)*Log[mw1p1]*PolyLog[3, v1] + 
   (-5/N - 8*N + (6*mv1p1)/(N*w1^3) + (42*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (82*N)/w1^2 + (10*v1)/(N*w1^2) + (40*N*v1)/w1^2 + 15/(N*w1) + 
     (48*N)/w1 - (5*v1)/(N*w1) - (8*N*v1)/w1)*Log[u1]*PolyLog[3, v1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[v1]*PolyLog[3, v1] + 
   (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (176*N)/w1^2 + (16*v1)/(N*w1^2) + (88*N*v1)/w1^2 + 24/(N*w1) + 
     (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*Log[w1]*PolyLog[3, v1] + 
   Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - ((44*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((88*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*PolyLog[3, v1/mu1p1] + 
   ((-2*N)/3 + (2*N*u1)/3 - N*v1 - (N*v1)/(3*mv1p1^4*u1) - 
     (2*N*v1^2)/(3*mv1p1^3*u1^2) - (2*N*v1^2)/(3*mv1p1^4*u1) - 
     (N*v1^3)/(mv1p1^4*u1) - (2*N*v1^4)/(mv1p1^2*w1^3) + 
     (2*N*v1^5)/(mv1p1^2*w1^3) - (2*N*v1^6)/(3*mv1p1^2*w1^3) - 
     (14*N*v1^3)/(3*mv1p1^3*w1^2) + (23*N*v1^4)/(3*mv1p1^3*w1^2) - 
     (6*N*v1^5)/(mv1p1^3*w1^2) + (5*N*v1^6)/(3*mv1p1^3*w1^2) - 
     (4*N*v1^2)/(mv1p1^4*w1) + (9*N*v1^3)/(mv1p1^4*w1) - 
     (40*N*v1^4)/(3*mv1p1^4*w1) + (25*N*v1^5)/(3*mv1p1^4*w1) - 
     (2*N*v1^6)/(mv1p1^4*w1))*PolyLog[3, v1/mu1p1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*PolyLog[3, v1/mu1p1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[v1]*PolyLog[3, v1/mu1p1] + 
   (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (176*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 24/(N*w1) - 
     (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, v1/mu1p1] + Pi*((-2*I)/N - (5*I)*N + ((4*I)*mv1p1)/(N*w1^3) + 
     ((22*I)*mv1p1*N)/w1^3 - (8*I)/(N*w1^2) - ((44*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((22*I)*N*v1)/w1^2 + (6*I)/(N*w1) + 
     ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*
    PolyLog[3, v1/(mu1p1*mw1p1)] + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - 
     (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + (44*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[v1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[w1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   Pi*((-4*I)/N - (7*I)*N + ((6*I)*mv1p1)/(N*w1^3) + ((33*I)*mv1p1*N)/w1^3 - 
     (14*I)/(N*w1^2) - ((65*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((32*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((39*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((7*I)*N*v1)/w1)*PolyLog[3, -(v1/u1)] + 
   (21/(2*N) + 3/(2*mv1p1^2*N) - 6/(mv1p1*N) + (32*N)/3 + 
     (13*N)/(2*mv1p1^2) - (10*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) - (27*N*u1)/(2*mv1p1^3) + 
     (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + (3*u1^2)/(mv1p1^4*N) - 
     (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + (27*N*u1^2)/(2*mv1p1^4) - 
     (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) + 2*N*v1 - 
     (2*N*v1)/(3*mv1p1*u1) - (4*N*v1^2)/(3*u1^2) + (8*N*v1^2)/(3*mv1p1*u1) + 
     (7*N)/(2*w1^3) - (mv1p1*N)/(2*w1^3) - (7*N*v1)/(2*w1^3) - 
     (4*N*v1^3)/(3*w1^3) + (4*N*v1^4)/(3*w1^3) + 4/(N*w1^2) + (16*N)/w1^2 - 
     (7*v1)/(N*w1^2) - (33*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + 
     (10*N*v1^3)/(3*w1^2) - 5/(N*w1) - 5/(mv1p1*N*w1) - (2*N)/w1 - 
     (51*N)/(2*mv1p1*w1) + (3*v1)/(N*w1) + (14*v1)/(mv1p1*N*w1) + 
     (N*v1)/(3*w1) + (128*N*v1)/(3*mv1p1*w1) - (15*v1^2)/(2*mv1p1*N*w1) - 
     (23*N*v1^2)/(3*mv1p1*w1) - (4*N*v1^3)/(mv1p1*w1))*PolyLog[3, -(v1/u1)] + 
   (6/N + 15*N - (12*mv1p1)/(N*w1^3) - (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (132*N)/w1^2 - (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 - 18/(N*w1) - 
     (81*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + (-3/N - 3*N + (4*mv1p1)/(N*w1^3) + 
     (13*mv1p1*N)/w1^3 - 10/(N*w1^2) - (25*N)/w1^2 + (6*v1)/(N*w1^2) + 
     (12*N*v1)/w1^2 + 9/(N*w1) + (15*N)/w1 - (3*v1)/(N*w1) - (3*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, -(v1/u1)] + 
   (3/N + 9*N - (8*mv1p1)/(N*w1^3) - (35*mv1p1*N)/w1^3 + 14/(N*w1^2) + 
     (71*N)/w1^2 - (6*v1)/(N*w1^2) - (36*N*v1)/w1^2 - 9/(N*w1) - (45*N)/w1 + 
     (3*v1)/(N*w1) + (9*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -(v1/u1)] + 
   (-5/N - 11*N + (10*mv1p1)/(N*w1^3) + (46*mv1p1*N)/w1^3 - 20/(N*w1^2) - 
     (92*N)/w1^2 + (10*v1)/(N*w1^2) + (46*N*v1)/w1^2 + 15/(N*w1) + 
     (57*N)/w1 - (5*v1)/(N*w1) - (11*N*v1)/w1)*Log[u1]*PolyLog[3, -(v1/u1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[v1]*PolyLog[3, -(v1/u1)] + 
   (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (176*N)/w1^2 + (16*v1)/(N*w1^2) + (88*N*v1)/w1^2 + 24/(N*w1) + 
     (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, -(v1/u1)] + Pi*((-I)/N - (4*I)*N + ((2*I)*mv1p1)/(N*w1^3) + 
     ((20*I)*mv1p1*N)/w1^3 - (4*I)/(N*w1^2) - ((40*I)*N)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + ((20*I)*N*v1)/w1^2 + (3*I)/(N*w1) + 
     ((24*I)*N)/w1 - (I*v1)/(N*w1) - ((4*I)*N*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   (3/N - 3/(mv1p1^2*N) + 10/(mv1p1*N) + (121*N)/6 - (13*N)/mv1p1^2 + 
     (24*N)/mv1p1 + (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (27*N*u1)/mv1p1^3 - (34*N*u1)/mv1p1^2 + 
     (7*N*u1)/mv1p1 - (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - 
     (2*u1^2)/(mv1p1^2*N) - (27*N*u1^2)/mv1p1^4 + (36*N*u1^2)/mv1p1^3 - 
     (9*N*u1^2)/mv1p1^2 + N*v1 - (N*v1)/(mv1p1^4*u1) - 
     (2*N*v1^2)/(mv1p1^3*u1^2) - v1^2/(2*mv1p1*N*u1) + 
     (N*v1^2)/(mv1p1^4*u1) - (3*N*v1^2)/(2*mv1p1*u1) + 
     (2*N*v1^3)/(mv1p1^3*u1^2) - (7*N*v1^3)/(mv1p1^4*u1) - 
     (2*N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(3*mv1p1^4*u1) + 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) - (4*N*v1^5)/(3*mv1p1^4*u1) - 
     (2*N)/(mv1p1^2*w1^3) - (7*mv1p1*N)/(3*w1^3) + (6*N*v1)/(mv1p1^2*w1^3) - 
     (6*N*v1^2)/(mv1p1^2*w1^3) + (2*N*v1^4)/(mv1p1^2*w1^3) - 
     (2*N*v1^5)/(mv1p1^2*w1^3) + (2*N*v1^6)/(3*mv1p1^2*w1^3) + 12/(N*w1^2) + 
     (179*N)/(3*w1^2) + (15*N)/(mv1p1^3*w1^2) - (5*v1)/(N*w1^2) - 
     (76*N*v1)/(3*w1^2) - (60*N*v1)/(mv1p1^3*w1^2) + 
     (87*N*v1^2)/(mv1p1^3*w1^2) - (166*N*v1^3)/(3*mv1p1^3*w1^2) + 
     (19*N*v1^4)/(3*mv1p1^3*w1^2) + (6*N*v1^5)/(mv1p1^3*w1^2) - 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) - 5/(N*w1) - 17/(mv1p1*N*w1) - 
     (41*N)/(2*mv1p1^4*w1) - (83*N)/(mv1p1*w1) + (3*v1)/(N*w1) + 
     (14*v1)/(mv1p1*N*w1) + (177*N*v1)/(2*mv1p1^4*w1) + 
     (239*N*v1)/(3*mv1p1*w1) - v1^2/(2*mv1p1*N*w1) - 
     (150*N*v1^2)/(mv1p1^4*w1) - (67*N*v1^2)/(6*mv1p1*w1) + 
     (112*N*v1^3)/(mv1p1^4*w1) - (205*N*v1^4)/(6*mv1p1^4*w1) - 
     (11*N*v1^5)/(6*mv1p1^4*w1) + (2*N*v1^6)/(mv1p1^4*w1))*
    PolyLog[3, -(u1/w1)] + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - 
     (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + (44*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, -(u1/w1)] + 
   (N^(-1) - 2*N + (9*mv1p1*N)/w1^3 + 2/(N*w1^2) - (19*N)/w1^2 - 
     (2*v1)/(N*w1^2) + (10*N*v1)/w1^2 - 3/(N*w1) + (12*N)/w1 + v1/(N*w1) - 
     (2*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -(u1/w1)] + 
   (5/N + 14*N - (12*mv1p1)/(N*w1^3) - (57*mv1p1*N)/w1^3 + 22/(N*w1^2) + 
     (115*N)/w1^2 - (10*v1)/(N*w1^2) - (58*N*v1)/w1^2 - 15/(N*w1) - 
     (72*N)/w1 + (5*v1)/(N*w1) + (14*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -(u1/w1)] + (-4/N - 15*N + (10*mv1p1)/(N*w1^3) + 
     (59*mv1p1*N)/w1^3 - 18/(N*w1^2) - (119*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (60*N*v1)/w1^2 + 12/(N*w1) + (75*N)/w1 - (4*v1)/(N*w1) - (15*N*v1)/w1)*
    Log[u1]*PolyLog[3, -(u1/w1)] + (2/N + N - (2*mv1p1)/(N*w1^3) - 
     (9*mv1p1*N)/w1^3 + 6/(N*w1^2) + (17*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (8*N*v1)/w1^2 - 6/(N*w1) - (9*N)/w1 + (2*v1)/(N*w1) + (N*v1)/w1)*Log[v1]*
    PolyLog[3, -(u1/w1)] + (-4/N - 8*N + (8*mv1p1)/(N*w1^3) + 
     (40*mv1p1*N)/w1^3 - 16/(N*w1^2) - (80*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (40*N*v1)/w1^2 + 12/(N*w1) + (48*N)/w1 - (4*v1)/(N*w1) - (8*N*v1)/w1)*
    Log[w1]*PolyLog[3, -(u1/w1)] + 
   Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((22*I)*mv1p1*N)/w1^3 + 
     (8*I)/(N*w1^2) + ((44*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*PolyLog[3, -((u1*v1)/w1)] + 
   (-3/(2*N) + 3/(2*mv1p1^2*N) - 4/(mv1p1*N) - (83*N)/6 + 
     (13*N)/(2*mv1p1^2) - (14*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + (2*N*u1)/3 - 
     (27*N*u1)/(2*mv1p1^3) + (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (27*N*u1^2)/(2*mv1p1^4) - (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) - 
     N*v1 + (N*v1)/(3*mv1p1^4*u1) + (2*N*v1^2)/(3*mv1p1^3*u1^2) + 
     v1^2/(2*mv1p1*N*u1) + (2*N*v1^2)/(3*mv1p1^4*u1) + 
     (3*N*v1^2)/(2*mv1p1*u1) + (N*v1^3)/(mv1p1^4*u1) + 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) - (2*N*v1^4)/(mv1p1^2*w1^3) + 
     (2*N*v1^5)/(mv1p1^2*w1^3) - (2*N*v1^6)/(3*mv1p1^2*w1^3) - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 
     (2*N*v1^2)/(mv1p1^3*w1^2) - (14*N*v1^3)/(3*mv1p1^3*w1^2) + 
     (25*N*v1^4)/(3*mv1p1^3*w1^2) - (6*N*v1^5)/(mv1p1^3*w1^2) + 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) + 12/(mv1p1*N*w1) + (66*N)/(mv1p1*w1) - 
     (12*v1)/(mv1p1*N*w1) + (2*N*v1)/(mv1p1^4*w1) - (66*N*v1)/(mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) - (8*N*v1^2)/(mv1p1^4*w1) + 
     (11*N*v1^2)/(mv1p1*w1) + (19*N*v1^3)/(mv1p1^4*w1) - 
     (56*N*v1^4)/(3*mv1p1^4*w1) + (29*N*v1^5)/(3*mv1p1^4*w1) - 
     (2*N*v1^6)/(mv1p1^4*w1))*PolyLog[3, -((u1*v1)/w1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[w1]*PolyLog[3, -((u1*v1)/w1)] + 
   Pi*((-2*I)/N + (2*I)*N + ((2*I)*mv1p1)/(N*w1^3) + ((3*I)*N)/w1^3 - 
     ((3*I)*N*v1)/w1^3 - (6*I)/(N*w1^2) - ((5*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((2*I)*N*v1)/w1^2 + (6*I)/(N*w1) - 
     ((2*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1)*PolyLog[3, w1] + 
   (3/(2*N) - 3/(2*mv1p1^2*N) + 6/(mv1p1*N) + (19*N)/3 - (13*N)/(2*mv1p1^2) + 
     (10*N)/mv1p1 + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) + (2*N*u1)/3 + (27*N*u1)/(2*mv1p1^3) - 
     (17*N*u1)/mv1p1^2 + (7*N*u1)/(2*mv1p1) - (3*u1^2)/(mv1p1^4*N) + 
     (4*u1^2)/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - (27*N*u1^2)/(2*mv1p1^4) + 
     (18*N*u1^2)/mv1p1^3 - (9*N*u1^2)/(2*mv1p1^2) - (2*N*v1)/(3*mv1p1^4*u1) - 
     (4*N*v1^2)/(3*mv1p1^3*u1^2) + (5*N*v1^2)/(3*mv1p1^4*u1) + 
     (2*N*v1^3)/(mv1p1^3*u1^2) - (6*N*v1^3)/(mv1p1^4*u1) - 
     (2*N*v1^4)/(mv1p1^3*u1^2) + (13*N*v1^4)/(3*mv1p1^4*u1) + 
     (2*N*v1^5)/(3*mv1p1^3*u1^2) - (4*N*v1^5)/(3*mv1p1^4*u1) - 
     (2*N)/(mv1p1^2*w1^3) - (7*mv1p1*N)/(3*w1^3) + (6*N*v1)/(mv1p1^2*w1^3) - 
     (6*N*v1^2)/(mv1p1^2*w1^3) + (4*N*v1^3)/(3*mv1p1^2*w1^3) + 4/(N*w1^2) + 
     (47*N)/(3*w1^2) + (15*N)/(mv1p1^3*w1^2) - v1/(N*w1^2) - 
     (10*N*v1)/(3*w1^2) - (60*N*v1)/(mv1p1^3*w1^2) + 
     (89*N*v1^2)/(mv1p1^3*w1^2) - (60*N*v1^3)/(mv1p1^3*w1^2) + 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) - 5/(N*w1) - 5/(mv1p1*N*w1) - 
     (41*N)/(2*mv1p1^4*w1) - (17*N)/(mv1p1*w1) + (3*v1)/(N*w1) + 
     (2*v1)/(mv1p1*N*w1) + (181*N*v1)/(2*mv1p1^4*w1) + 
     (41*N*v1)/(3*mv1p1*w1) + (3*v1^2)/(2*mv1p1*N*w1) - 
     (158*N*v1^2)/(mv1p1^4*w1) - (N*v1^2)/(6*mv1p1*w1) + 
     (131*N*v1^3)/(mv1p1^4*w1) - (317*N*v1^4)/(6*mv1p1^4*w1) + 
     (47*N*v1^5)/(6*mv1p1^4*w1))*PolyLog[3, w1] + 
   (3/N + 3*N - (4*mv1p1)/(N*w1^3) - (13*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (25*N)/w1^2 - (6*v1)/(N*w1^2) - (12*N*v1)/w1^2 - 9/(N*w1) - (15*N)/w1 + 
     (3*v1)/(N*w1) + (3*N*v1)/w1)*Log[mv1p1]*PolyLog[3, w1] + 
   (3/N + 9*N - (8*mv1p1)/(N*w1^3) - (35*mv1p1*N)/w1^3 + 14/(N*w1^2) + 
     (71*N)/w1^2 - (6*v1)/(N*w1^2) - (36*N*v1)/w1^2 - 9/(N*w1) - (45*N)/w1 + 
     (3*v1)/(N*w1) + (9*N*v1)/w1)*Log[mw1p1]*PolyLog[3, w1] + 
   (-5/N - 9*N + (10*mv1p1)/(N*w1^3) + (42*mv1p1*N)/w1^3 - 20/(N*w1^2) - 
     (84*N)/w1^2 + (10*v1)/(N*w1^2) + (42*N*v1)/w1^2 + 15/(N*w1) + 
     (51*N)/w1 - (5*v1)/(N*w1) - (9*N*v1)/w1)*Log[u1]*PolyLog[3, w1] + 
   (2/N + 3*N - (4*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (36*N)/w1^2 - (4*v1)/(N*w1^2) - (18*N*v1)/w1^2 - 6/(N*w1) - (21*N)/w1 + 
     (2*v1)/(N*w1) + (3*N*v1)/w1)*Log[v1]*PolyLog[3, w1] + 
   (2*N - (4*mv1p1*N)/w1^3 + (8*N)/w1^2 - (4*N*v1)/w1^2 - (6*N)/w1 + 
     (2*N*v1)/w1)*Log[w1]*PolyLog[3, w1] + 
   Pi*(I/N - (2*I)*N + ((9*I)*mv1p1*N)/w1^3 + (2*I)/(N*w1^2) - 
     ((19*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) + ((10*I)*N*v1)/w1^2 - 
     (3*I)/(N*w1) + ((12*I)*N)/w1 + (I*v1)/(N*w1) - ((2*I)*N*v1)/w1)*
    PolyLog[3, w1/mv1p1] + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - 
     (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + (44*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, w1/mv1p1] + 
   (3/N + 3*N - (4*mv1p1)/(N*w1^3) - (13*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (25*N)/w1^2 - (6*v1)/(N*w1^2) - (12*N*v1)/w1^2 - 9/(N*w1) - (15*N)/w1 + 
     (3*v1)/(N*w1) + (3*N*v1)/w1)*Log[u1]*PolyLog[3, w1/mv1p1] + 
   (-2*N + (2*mv1p1)/(N*w1^3) + (9*mv1p1*N)/w1^3 - 2/(N*w1^2) - (19*N)/w1^2 + 
     (10*N*v1)/w1^2 + (12*N)/w1 - (2*N*v1)/w1)*Log[v1]*PolyLog[3, w1/mv1p1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[w1]*PolyLog[3, w1/mv1p1] + 
   Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((22*I)*mv1p1*N)/w1^3 + 
     (8*I)/(N*w1^2) + ((44*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[v1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[w1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (13/(2*N) + 3/(2*mv1p1^2*N) - 4/(mv1p1*N) + (55*N)/2 + 
     (13*N)/(2*mv1p1^2) - (14*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + (2*N*u1)/3 - 
     (27*N*u1)/(2*mv1p1^3) + (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (27*N*u1^2)/(2*mv1p1^4) - (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) + 
     N*v1 - (N*v1)/(3*mv1p1^4*u1) - (2*N*v1)/(3*mv1p1*u1) - 
     (4*N*v1^2)/(3*u1^2) - (2*N*v1^2)/(3*mv1p1^3*u1^2) + 
     v1^2/(2*mv1p1*N*u1) - (2*N*v1^2)/(3*mv1p1^4*u1) + 
     (13*N*v1^2)/(6*mv1p1*u1) - (N*v1^3)/(mv1p1^4*u1) - 
     (4*N*v1^3)/(3*mv1p1^2*w1^3) + (2*N*v1^4)/(mv1p1^2*w1^3) - 
     (2*N*v1^5)/(mv1p1^2*w1^3) + (2*N*v1^6)/(3*mv1p1^2*w1^3) + 8/(N*w1^2) + 
     (44*N)/w1^2 - (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 - 
     (2*N*v1^2)/(mv1p1^3*w1^2) + (14*N*v1^3)/(3*mv1p1^3*w1^2) - 
     (25*N*v1^4)/(3*mv1p1^3*w1^2) + (6*N*v1^5)/(mv1p1^3*w1^2) - 
     (5*N*v1^6)/(3*mv1p1^3*w1^2) - 12/(mv1p1*N*w1) - (66*N)/(mv1p1*w1) + 
     (20*v1)/(mv1p1*N*w1) - (2*N*v1)/(mv1p1^4*w1) + (110*N*v1)/(mv1p1*w1) - 
     (6*v1^2)/(mv1p1*N*w1) + (8*N*v1^2)/(mv1p1^4*w1) - 
     (33*N*v1^2)/(mv1p1*w1) - (19*N*v1^3)/(mv1p1^4*w1) + 
     (56*N*v1^4)/(3*mv1p1^4*w1) - (29*N*v1^5)/(3*mv1p1^4*w1) + 
     (2*N*v1^6)/(mv1p1^4*w1))*PolyLog[3, -(w1/v1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -(w1/v1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (44*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -(w1/v1)] + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (44*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[u1]*PolyLog[3, -(w1/v1)] + 
   Pi*((2*I)/N + (2*I)*N - ((2*I)*mv1p1)/(N*w1^3) - ((11*I)*mv1p1*N)/w1^3 + 
     (6*I)/(N*w1^2) + ((21*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((10*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((12*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   (-3/(2*N) + 3/(2*mv1p1^2*N) - 6/(mv1p1*N) - (19*N)/3 + 
     (13*N)/(2*mv1p1^2) - (10*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + 
     (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) - (2*N*u1)/3 - 
     (27*N*u1)/(2*mv1p1^3) + (17*N*u1)/mv1p1^2 - (7*N*u1)/(2*mv1p1) + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (27*N*u1^2)/(2*mv1p1^4) - (18*N*u1^2)/mv1p1^3 + (9*N*u1^2)/(2*mv1p1^2) + 
     (2*N*v1)/(3*mv1p1^4*u1) + (4*N*v1^2)/(3*mv1p1^3*u1^2) - 
     (5*N*v1^2)/(3*mv1p1^4*u1) - (2*N*v1^3)/(mv1p1^3*u1^2) + 
     (6*N*v1^3)/(mv1p1^4*u1) + (2*N*v1^4)/(mv1p1^3*u1^2) - 
     (13*N*v1^4)/(3*mv1p1^4*u1) - (2*N*v1^5)/(3*mv1p1^3*u1^2) + 
     (4*N*v1^5)/(3*mv1p1^4*u1) + (2*N)/(mv1p1^2*w1^3) + 
     (7*mv1p1*N)/(3*w1^3) - (6*N*v1)/(mv1p1^2*w1^3) + 
     (6*N*v1^2)/(mv1p1^2*w1^3) - (4*N*v1^3)/(3*mv1p1^2*w1^3) - 4/(N*w1^2) - 
     (47*N)/(3*w1^2) - (15*N)/(mv1p1^3*w1^2) + v1/(N*w1^2) + 
     (10*N*v1)/(3*w1^2) + (60*N*v1)/(mv1p1^3*w1^2) - 
     (89*N*v1^2)/(mv1p1^3*w1^2) + (60*N*v1^3)/(mv1p1^3*w1^2) - 
     (44*N*v1^4)/(3*mv1p1^3*w1^2) + 5/(N*w1) + 5/(mv1p1*N*w1) + 
     (41*N)/(2*mv1p1^4*w1) + (17*N)/(mv1p1*w1) - (3*v1)/(N*w1) - 
     (2*v1)/(mv1p1*N*w1) - (181*N*v1)/(2*mv1p1^4*w1) - 
     (41*N*v1)/(3*mv1p1*w1) - (3*v1^2)/(2*mv1p1*N*w1) + 
     (158*N*v1^2)/(mv1p1^4*w1) + (N*v1^2)/(6*mv1p1*w1) - 
     (131*N*v1^3)/(mv1p1^4*w1) + (317*N*v1^4)/(6*mv1p1^4*w1) - 
     (47*N*v1^5)/(6*mv1p1^4*w1))*PolyLog[3, -((v1*w1)/u1)] + 
   (-3/N - 3*N + (4*mv1p1)/(N*w1^3) + (13*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (25*N)/w1^2 + (6*v1)/(N*w1^2) + (12*N*v1)/w1^2 + 9/(N*w1) + (15*N)/w1 - 
     (3*v1)/(N*w1) - (3*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   (-3/N - 9*N + (8*mv1p1)/(N*w1^3) + (35*mv1p1*N)/w1^3 - 14/(N*w1^2) - 
     (71*N)/w1^2 + (6*v1)/(N*w1^2) + (36*N*v1)/w1^2 + 9/(N*w1) + (45*N)/w1 - 
     (3*v1)/(N*w1) - (9*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   (5/N + 13*N - (10*mv1p1)/(N*w1^3) - (50*mv1p1*N)/w1^3 + 20/(N*w1^2) + 
     (100*N)/w1^2 - (10*v1)/(N*w1^2) - (50*N*v1)/w1^2 - 15/(N*w1) - 
     (63*N)/w1 + (5*v1)/(N*w1) + (13*N*v1)/w1)*Log[u1]*
    PolyLog[3, -((v1*w1)/u1)] + (-2/N - 7*N + (4*mv1p1)/(N*w1^3) + 
     (26*mv1p1*N)/w1^3 - 8/(N*w1^2) - (52*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (26*N*v1)/w1^2 + 6/(N*w1) + (33*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*
    Log[v1]*PolyLog[3, -((v1*w1)/u1)] + 
   (-2*N + (4*mv1p1*N)/w1^3 - (8*N)/w1^2 + (4*N*v1)/w1^2 + (6*N)/w1 - 
     (2*N*v1)/w1)*Log[w1]*PolyLog[3, -((v1*w1)/u1)] + 
   (4/N + 8*N - (8*mv1p1)/(N*w1^3) - (40*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (40*N*v1)/w1^2 - 12/(N*w1) - (48*N)/w1 + 
     (4*v1)/(N*w1) + (8*N*v1)/w1)*PolyLog[4, mu1p1] + 
   (-3/N - 10*N + (4*mv1p1)/(N*w1^3) + (39*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (77*N)/w1^2 + (6*v1)/(N*w1^2) + (38*N*v1)/w1^2 + 9/(N*w1) + (48*N)/w1 - 
     (3*v1)/(N*w1) - (10*N*v1)/w1)*PolyLog[4, mv1p1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*PolyLog[4, mw1p1] + 
   (4/N + 8*N - (8*mv1p1)/(N*w1^3) - (40*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (40*N*v1)/w1^2 - 12/(N*w1) - (48*N)/w1 + 
     (4*v1)/(N*w1) + (8*N*v1)/w1)*PolyLog[4, 1 - u1^(-1)] + 
   (4/N - 2*N + 8/(N*w1^2) - (4*N)/w1^2 - (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 - 
     12/(N*w1) + (6*N)/w1 + (4*v1)/(N*w1) - (2*N*v1)/w1)*PolyLog[4, u1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (88*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*PolyLog[4, u1/mv1p1] + 
   (N^(-1) + 11*N - (4*mv1p1)/(N*w1^3) - (39*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (79*N)/w1^2 - (2*v1)/(N*w1^2) - (40*N*v1)/w1^2 - 3/(N*w1) - (51*N)/w1 + 
     v1/(N*w1) + (11*N*v1)/w1)*PolyLog[4, u1/mw1p1] + 
   (-2/N - 2*N + (18*mv1p1*N)/w1^3 - 4/(N*w1^2) - (34*N)/w1^2 + 
     (4*v1)/(N*w1^2) + (16*N*v1)/w1^2 + 6/(N*w1) + (18*N)/w1 - 
     (2*v1)/(N*w1) - (2*N*v1)/w1)*PolyLog[4, 1 - v1^(-1)] + 
   (-6/N - 20*N + (16*mv1p1)/(N*w1^3) + (74*mv1p1*N)/w1^3 - 28/(N*w1^2) - 
     (150*N)/w1^2 + (12*v1)/(N*w1^2) + (76*N*v1)/w1^2 + 18/(N*w1) + 
     (96*N)/w1 - (6*v1)/(N*w1) - (20*N*v1)/w1)*PolyLog[4, v1] + 
   (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (176*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 24/(N*w1) - 
     (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*PolyLog[4, v1/mu1p1] + 
   (-2/N + 4*N - (18*mv1p1*N)/w1^3 - 4/(N*w1^2) + (38*N)/w1^2 + 
     (4*v1)/(N*w1^2) - (20*N*v1)/w1^2 + 6/(N*w1) - (24*N)/w1 - 
     (2*v1)/(N*w1) + (4*N*v1)/w1)*PolyLog[4, v1/mw1p1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*PolyLog[4, v1/(mu1p1*mw1p1)] + 
   (-10/N - 18*N + (16*mv1p1)/(N*w1^3) + (74*mv1p1*N)/w1^3 - 36/(N*w1^2) - 
     (146*N)/w1^2 + (20*v1)/(N*w1^2) + (72*N*v1)/w1^2 + 30/(N*w1) + 
     (90*N)/w1 - (10*v1)/(N*w1) - (18*N*v1)/w1)*PolyLog[4, -(v1/u1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*PolyLog[4, (u1*v1)/(mu1p1*mv1p1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (88*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*PolyLog[4, 1 - w1^(-1)] + 
   (4/N + 12*N - (8*mv1p1)/(N*w1^3) - (48*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (48*N*v1)/w1^2 - 12/(N*w1) - (60*N)/w1 + 
     (4*v1)/(N*w1) + (12*N*v1)/w1)*PolyLog[4, -(u1/w1)] + 
   (N - (2*mv1p1*N)/w1^3 + (4*N)/w1^2 - (2*N*v1)/w1^2 - (3*N)/w1 + (N*v1)/w1)*
    PolyLog[4, -((u1*v1)/w1)] + (-4/N - 12*N + (8*mv1p1)/(N*w1^3) + 
     (48*mv1p1*N)/w1^3 - 16/(N*w1^2) - (96*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (48*N*v1)/w1^2 + 12/(N*w1) + (60*N)/w1 - (4*v1)/(N*w1) - (12*N*v1)/w1)*
    PolyLog[4, w1] + (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 
     32/(N*w1^2) + (176*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 
     24/(N*w1) - (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*
    PolyLog[4, w1/mu1p1] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - 
     (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + (88*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[4, w1/mv1p1] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + 
     (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - (88*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    PolyLog[4, w1/(mu1p1*mv1p1)] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + 
     (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - (88*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   (2*N - (4*mv1p1*N)/w1^3 + (8*N)/w1^2 - (4*N*v1)/w1^2 - (6*N)/w1 + 
     (2*N*v1)/w1)*PolyLog[4, -(w1/v1)] + 
   (-N + (2*mv1p1*N)/w1^3 - (4*N)/w1^2 + (2*N*v1)/w1^2 + (3*N)/w1 - 
     (N*v1)/w1)*PolyLog[4, -((u1*w1)/v1)] + 
   (4/N + 13*N - (8*mv1p1)/(N*w1^3) - (50*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (100*N)/w1^2 - (8*v1)/(N*w1^2) - (50*N*v1)/w1^2 - 12/(N*w1) - 
     (63*N)/w1 + (4*v1)/(N*w1) + (13*N*v1)/w1)*PolyLog[4, -((v1*w1)/u1)] - 
   (11*Zeta[3])/N + Zeta[3]/(mv1p1^2*N) - (6*Zeta[3])/(mv1p1*N) - 
   (17*N*Zeta[3])/2 + (7*N*Zeta[3])/mv1p1^2 - (12*N*Zeta[3])/mv1p1 - 
   (6*u1*Zeta[3])/(mv1p1^3*N) + (12*u1*Zeta[3])/(mv1p1^2*N) - 
   (6*u1*Zeta[3])/(mv1p1*N) - (2*N*u1*Zeta[3])/3 - 
   (27*N*u1*Zeta[3])/mv1p1^3 + (34*N*u1*Zeta[3])/mv1p1^2 - 
   (7*N*u1*Zeta[3])/mv1p1 + (6*u1^2*Zeta[3])/(mv1p1^4*N) - 
   (8*u1^2*Zeta[3])/(mv1p1^3*N) + (2*u1^2*Zeta[3])/(mv1p1^2*N) + 
   (27*N*u1^2*Zeta[3])/mv1p1^4 - (36*N*u1^2*Zeta[3])/mv1p1^3 + 
   (9*N*u1^2*Zeta[3])/mv1p1^2 - N*v1*Zeta[3] + 
   (N*v1*Zeta[3])/(3*mv1p1^4*u1) + (2*N*v1*Zeta[3])/(3*mv1p1*u1) + 
   (4*N*v1^2*Zeta[3])/(3*u1^2) + (2*N*v1^2*Zeta[3])/(3*mv1p1^3*u1^2) - 
   (v1^2*Zeta[3])/(2*mv1p1*N*u1) + (2*N*v1^2*Zeta[3])/(3*mv1p1^4*u1) - 
   (13*N*v1^2*Zeta[3])/(6*mv1p1*u1) + (N*v1^3*Zeta[3])/(mv1p1^4*u1) - 
   (3*mv1p1*N*Zeta[3])/w1^3 + (4*N*v1^3*Zeta[3])/(3*mv1p1^2*w1^3) - 
   (2*N*v1^4*Zeta[3])/(mv1p1^2*w1^3) + (2*N*v1^5*Zeta[3])/(mv1p1^2*w1^3) - 
   (2*N*v1^6*Zeta[3])/(3*mv1p1^2*w1^3) - (8*Zeta[3])/(N*w1^2) - 
   (38*N*Zeta[3])/w1^2 + (7*v1*Zeta[3])/(N*w1^2) + (33*N*v1*Zeta[3])/w1^2 + 
   (2*N*v1^2*Zeta[3])/(mv1p1^3*w1^2) - (14*N*v1^3*Zeta[3])/(3*mv1p1^3*w1^2) + 
   (25*N*v1^4*Zeta[3])/(3*mv1p1^3*w1^2) - (6*N*v1^5*Zeta[3])/(mv1p1^3*w1^2) + 
   (5*N*v1^6*Zeta[3])/(3*mv1p1^3*w1^2) - (11*Zeta[3])/(2*N*w1) + 
   (59*Zeta[3])/(2*mv1p1*N*w1) + (113*N*Zeta[3])/(2*mv1p1*w1) + 
   (v1*Zeta[3])/(2*N*w1) - (40*v1*Zeta[3])/(mv1p1*N*w1) + 
   (2*N*v1*Zeta[3])/(mv1p1^4*w1) - (65*N*v1*Zeta[3])/(mv1p1*w1) + 
   (11*v1^2*Zeta[3])/(mv1p1*N*w1) - (8*N*v1^2*Zeta[3])/(mv1p1^4*w1) + 
   (14*N*v1^2*Zeta[3])/(mv1p1*w1) + (19*N*v1^3*Zeta[3])/(mv1p1^4*w1) - 
   (56*N*v1^4*Zeta[3])/(3*mv1p1^4*w1) + (29*N*v1^5*Zeta[3])/(3*mv1p1^4*w1) - 
   (2*N*v1^6*Zeta[3])/(mv1p1^4*w1) + 
   Log[mw1p1]*((-3*Zeta[3])/N - 9*N*Zeta[3] + (8*mv1p1*Zeta[3])/(N*w1^3) + 
     (35*mv1p1*N*Zeta[3])/w1^3 - (14*Zeta[3])/(N*w1^2) - 
     (71*N*Zeta[3])/w1^2 + (6*v1*Zeta[3])/(N*w1^2) + (36*N*v1*Zeta[3])/w1^2 + 
     (9*Zeta[3])/(N*w1) + (45*N*Zeta[3])/w1 - (3*v1*Zeta[3])/(N*w1) - 
     (9*N*v1*Zeta[3])/w1) + Log[mu1p1]*((-2*Zeta[3])/N - 5*N*Zeta[3] + 
     (4*mv1p1*Zeta[3])/(N*w1^3) + (22*mv1p1*N*Zeta[3])/w1^3 - 
     (8*Zeta[3])/(N*w1^2) - (44*N*Zeta[3])/w1^2 + (4*v1*Zeta[3])/(N*w1^2) + 
     (22*N*v1*Zeta[3])/w1^2 + (6*Zeta[3])/(N*w1) + (27*N*Zeta[3])/w1 - 
     (2*v1*Zeta[3])/(N*w1) - (5*N*v1*Zeta[3])/w1) + 
   Pi*((-1/2*I)/N + ((3*I)/2)/(mv1p1*N) - ((11*I)/3)*N + 
     (((151*I)/12)*N)/mv1p1 - ((I/3)*Nf)/mv1p1 - ((I/2)*v1)/N + 
     (I*v1)/(mu1p1^2*N) - (I*v1)/(mu1p1*N) - ((7*I)/2)*N*v1 + 
     (I*N*v1)/mu1p1^2 - (I*N*v1)/mu1p1 + ((I/3)*N*v1)/(mv1p1*u1) - 
     (2*I)/(N*w1^2) - (((89*I)/6)*N)/w1^2 + ((2*I)*v1)/(N*w1^2) + 
     (((89*I)/6)*N*v1)/w1^2 + ((I/3)*N*v1^2)/w1^2 + ((2*I)*mv1p1)/(N*w1) + 
     ((13*I)*N)/(mv1p1*w1) + ((I/3)*Nf)/w1 - (((53*I)/2)*N*v1)/(mv1p1*w1) + 
     (((83*I)/6)*N*v1^2)/(mv1p1*w1) - (4*I)*N*Zeta[3] + 
     ((4*I)*mv1p1*Zeta[3])/(N*w1^3) + ((6*I)*mv1p1*N*Zeta[3])/w1^3 - 
     ((4*I)*Zeta[3])/(N*w1^2) - ((14*I)*N*Zeta[3])/w1^2 + 
     ((8*I)*N*v1*Zeta[3])/w1^2 + ((12*I)*N*Zeta[3])/w1 - 
     ((4*I)*N*v1*Zeta[3])/w1) + Log[v1]*(N^(-1) + 3/(2*mv1p1^2*N) - 
     5/(2*mv1p1*N) + (43*N)/6 + (43*N)/(4*mv1p1^2) - (149*N)/(12*mv1p1) - 
     Nf/mv1p1 + v1/(2*N) - v1/(mu1p1^2*N) + v1/(mu1p1*N) + (7*N*v1)/2 - 
     (N*v1)/mu1p1^2 + (N*v1)/mu1p1 + (N*v1^2)/(3*mv1p1^2*u1) - 
     (2*v1)/(N*w1^2) - (89*N*v1)/(6*mv1p1*w1^2) + 
     (89*N*v1^2)/(6*mv1p1*w1^2) + (N*v1^3)/(3*mv1p1*w1^2) - 
     (11*N)/(2*mv1p1^2*w1) + Nf/w1 + (2*v1)/(N*w1) + 
     (155*N*v1)/(6*mv1p1^2*w1) - (203*N*v1^2)/(6*mv1p1^2*w1) + 
     (83*N*v1^3)/(6*mv1p1^2*w1) + N*Zeta[3] - (2*mv1p1*Zeta[3])/(N*w1^3) + 
     (5*N*Zeta[3])/w1^3 - (5*N*v1*Zeta[3])/w1^3 + (2*Zeta[3])/(N*w1^2) - 
     (9*N*Zeta[3])/w1^2 + (4*N*v1*Zeta[3])/w1^2 + (3*N*Zeta[3])/w1 + 
     (N*v1*Zeta[3])/w1) + Log[mv1p1]*(-(Zeta[3]/N) + 2*N*Zeta[3] - 
     (9*mv1p1*N*Zeta[3])/w1^3 - (2*Zeta[3])/(N*w1^2) + (19*N*Zeta[3])/w1^2 + 
     (2*v1*Zeta[3])/(N*w1^2) - (10*N*v1*Zeta[3])/w1^2 + (3*Zeta[3])/(N*w1) - 
     (12*N*Zeta[3])/w1 - (v1*Zeta[3])/(N*w1) + (2*N*v1*Zeta[3])/w1) + 
   Log[u1]*(-2/N - (83*N)/6 - (17*N)/(6*mv1p1) + Nf/(3*mv1p1) + u1/(2*N) + 
     (3*u1)/(2*mv1p1^2*N) - u1/(mv1p1*N) + (7*N*u1)/2 + 
     (43*N*u1)/(4*mv1p1^2) - (43*N*u1)/(6*mv1p1) - 2/(N*w1^2) - 
     (89*N)/(6*w1^2) + (2*v1)/(N*w1^2) + (89*N*v1)/(6*w1^2) + 
     (N*v1^2)/(3*w1^2) + 4/(N*w1) + (63*N)/(2*w1) - Nf/(3*w1) - 
     (2*v1)/(N*w1) - (27*N*v1)/(2*w1) + (5*Zeta[3])/N + 10*N*Zeta[3] - 
     (8*mv1p1*Zeta[3])/(N*w1^3) - (51*mv1p1*N*Zeta[3])/w1^3 + 
     (18*Zeta[3])/(N*w1^2) + (101*N*Zeta[3])/w1^2 - 
     (10*v1*Zeta[3])/(N*w1^2) - (50*N*v1*Zeta[3])/w1^2 - 
     (15*Zeta[3])/(N*w1) - (60*N*Zeta[3])/w1 + (5*v1*Zeta[3])/(N*w1) + 
     (10*N*v1*Zeta[3])/w1), beta1Region2a2L -> 
  -2/N - 1/(mv1p1*N) - 2*N - (4*mu1p1^2*N)/27 - N/mv1p1 + (4*N)/(27*u1^2) - 
   (4*mu1p1^2*N)/(27*u1^2) - (4*N)/(27*u1) - (4*mu1p1^2*N)/(27*u1) - 
   (4*N*u1)/27 + (4*N*u1^2)/27 + v1/(mu1p1*N) + (N*v1)/mu1p1 - 
   (4*N*v1)/(27*u1^3) + (4*mv1p1*N*v1)/(27*u1^3) - v1/(N*u1) - (N*v1)/u1 + 
   (4*N*v1^2)/(27*u1^3) + Pi*(((-11*I)/6)*N + (I/3)*Nf - (I*v1)/(mu1p1*N) - 
     (I*N*v1)/mu1p1 + (I*mv1p1*v1)/(N*u1^2) + ((7*I)*mv1p1*N*v1)/u1^2 - 
     (I*v1)/(N*u1) - (((17*I)/6)*N*v1)/u1 + ((I/3)*Nf*v1)/u1 + 
     (I*v1^2)/(mu1p1^2*N) + (I*N*v1^2)/mu1p1^2) + 
   Pi^2*(-1/3*v1/N - N*v1 + (mv1p1*v1)/(6*N*u1^3) + (7*mv1p1*N*v1)/(6*u1^3) - 
     v1/(6*N*u1^2) - (7*N*v1)/(6*u1^2) + (mv1p1*v1)/(3*N*u1) + 
     (N*v1)/(4*mv1p1*u1) + (mv1p1*N*v1)/(4*u1) + (N*v1^2)/(6*u1^2) - 
     (N*v1^2)/(mv1p1*u1) + (3*N*v1^3)/(4*mv1p1*u1)) + 
   Pi*(((-1/2*I)*v1)/N - ((3*I)/2)*N*v1 + (I*mv1p1*v1)/(N*u1^3) + 
     ((7*I)*mv1p1*N*v1)/u1^3 - (I*v1)/(N*u1^2) - ((7*I)*N*v1)/u1^2 + 
     ((I/2)*mv1p1*v1)/(N*u1) + (((3*I)/2)*mv1p1*N*v1)/u1 + (I*N*v1^2)/u1^2)*
    Log[mu1p1] + Pi*(((-1/2*I)*v1)/N - ((3*I)/2)*N*v1 + (I*v1)/(mv1p1*N*u1) + 
     (I*N*v1)/(mv1p1*u1) - (I*v1^2)/(mv1p1*N*u1) - (I*N*v1^2)/(mv1p1*u1) + 
     ((I/2)*v1^3)/(mv1p1*N*u1) + (((3*I)/2)*N*v1^3)/(mv1p1*u1) + 
     ((I/2)*v1)/(mv1p1*N*w1) + (((3*I)/2)*N*v1)/(mv1p1*w1))*Log[mw1p1] + 
   ((11*N)/6 - Nf/3 + (47*N*v1)/(6*u1) - (Nf*v1)/(3*u1))*Log[u1] + 
   Pi*(((I/2)*v1)/N + ((3*I)/2)*N*v1 - ((I/2)*mv1p1*v1)/(N*u1) - 
     ((I/2)*N*v1)/u1 + (((3*I)/2)*N*v1^2)/u1)*Log[u1] + 
   (-1/2*v1/N - (3*N*v1)/2 + v1/(mv1p1*N*u1) + (N*v1)/(mv1p1*u1) - 
     v1^2/(mv1p1*N*u1) - (N*v1^2)/(mv1p1*u1) + v1^3/(2*mv1p1*N*u1) + 
     (3*N*v1^3)/(2*mv1p1*u1) + v1/(2*mv1p1*N*w1) + (3*N*v1)/(2*mv1p1*w1))*
    Log[mw1p1]*Log[u1] + (v1/(4*N) + (3*N*v1)/4 - v1/(2*mv1p1*N*u1) - 
     (N*v1)/(2*mv1p1*u1) + v1^2/(2*mv1p1*N*u1) + (N*v1^2)/(2*mv1p1*u1) - 
     v1^3/(4*mv1p1*N*u1) - (3*N*v1^3)/(4*mv1p1*u1) - v1/(4*mv1p1*N*w1) - 
     (3*N*v1)/(4*mv1p1*w1))*Log[u1]^2 + 
   (-(1/(mv1p1^2*N)) + 1/(mv1p1*N) - (11*N)/2 - N/mv1p1^2 + N/mv1p1 + Nf + 
     v1/(mu1p1*N) + (N*v1)/mu1p1 + v1/(N*u1) - (9*N*v1)/(2*u1) + (Nf*v1)/u1 - 
     v1^2/(mu1p1^2*N) - (N*v1^2)/mu1p1^2 + v1^2/(N*u1^2) + (7*N*v1^2)/u1^2)*
    Log[v1] + (v1/(2*N) + (3*N*v1)/2 - (mv1p1*v1)/(N*u1^3) - 
     (7*mv1p1*N*v1)/u1^3 + v1/(N*u1^2) + (7*N*v1)/u1^2 - 
     (mv1p1*v1)/(2*N*u1) - (3*mv1p1*N*v1)/(2*u1) - (N*v1^2)/u1^2)*Log[mu1p1]*
    Log[v1] + (-((mv1p1*v1)/(N*u1^3)) - (7*mv1p1*N*v1)/u1^3 + v1/(N*u1^2) + 
     (7*N*v1)/u1^2 - (mv1p1*v1)/(2*N*u1) - (3*mv1p1*N*v1)/(2*u1) - 
     (N*v1^2)/u1^2 - v1^2/(mv1p1*N*u1) - (3*N*v1^2)/(mv1p1*u1) + 
     v1^3/(2*mv1p1*N*u1) + (3*N*v1^3)/(2*mv1p1*u1) - v1/(2*mv1p1*N*w1) - 
     (3*N*v1)/(2*mv1p1*w1))*Log[mv1p1]*Log[v1] + 
   (v1/(2*N) + (3*N*v1)/2 - v1/(mv1p1*N*u1) - (N*v1)/(mv1p1*u1) + 
     v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) - v1^3/(2*mv1p1*N*u1) - 
     (3*N*v1^3)/(2*mv1p1*u1) - v1/(2*mv1p1*N*w1) - (3*N*v1)/(2*mv1p1*w1))*
    Log[mw1p1]*Log[v1] + (-1/2*v1/N - (3*N*v1)/2 + v1/(mv1p1*N*u1) + 
     (N*v1)/(mv1p1*u1) - v1^2/(mv1p1*N*u1) - (N*v1^2)/(mv1p1*u1) + 
     v1^3/(2*mv1p1*N*u1) + (3*N*v1^3)/(2*mv1p1*u1) + v1/(2*mv1p1*N*w1) + 
     (3*N*v1)/(2*mv1p1*w1))*Log[u1]*Log[v1] + 
   (-1/4*v1/N - (3*N*v1)/4 + (mv1p1*v1)/(2*N*u1^3) + 
     (7*mv1p1*N*v1)/(2*u1^3) - v1/(2*N*u1^2) - (7*N*v1)/(2*u1^2) + 
     (mv1p1*v1)/(4*N*u1) + (3*mv1p1*N*v1)/(4*u1) + (N*v1^2)/(2*u1^2))*
    Log[v1]^2 + ((11*N)/6 - Nf/3 - v1/(mu1p1*N) - (N*v1)/mu1p1 + 
     (mv1p1*v1)/(N*u1^2) + (7*mv1p1*N*v1)/u1^2 - v1/(N*u1) - 
     (31*N*v1)/(6*u1) - (Nf*v1)/(3*u1) + v1^2/(mu1p1^2*N) + (N*v1^2)/mu1p1^2)*
    Log[w1] + Pi*(((I/2)*v1)/N + ((3*I)/2)*N*v1 - ((I/2)*mv1p1*v1)/(N*u1) - 
     ((I/2)*N*v1)/u1 + (((3*I)/2)*N*v1^2)/u1)*Log[w1] + 
   (-1/2*v1/N - (3*N*v1)/2 + (mv1p1*v1)/(N*u1^3) + (7*mv1p1*N*v1)/u1^3 - 
     v1/(N*u1^2) - (7*N*v1)/u1^2 + (mv1p1*v1)/(2*N*u1) + 
     (3*mv1p1*N*v1)/(2*u1) + (N*v1^2)/u1^2)*Log[mu1p1]*Log[w1] + 
   (v1/(2*N) + (3*N*v1)/2 - (mv1p1*v1)/(2*N*u1) - (N*v1)/(2*u1) + 
     (3*N*v1^2)/(2*u1))*Log[u1]*Log[w1] + 
   (-((mv1p1*v1)/(N*u1^3)) - (7*mv1p1*N*v1)/u1^3 + v1/(N*u1^2) + 
     (7*N*v1)/u1^2 - (mv1p1*v1)/(2*N*u1) - (3*mv1p1*N*v1)/(2*u1) - 
     (N*v1^2)/u1^2 - v1^2/(mv1p1*N*u1) - (3*N*v1^2)/(mv1p1*u1) + 
     v1^3/(2*mv1p1*N*u1) + (3*N*v1^3)/(2*mv1p1*u1) - v1/(2*mv1p1*N*w1) - 
     (3*N*v1)/(2*mv1p1*w1))*PolyLog[2, v1] + 
   (v1/(2*N) + (3*N*v1)/2 - v1/(mv1p1*N*u1) - (N*v1)/(mv1p1*u1) + 
     v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) - v1^3/(2*mv1p1*N*u1) - 
     (3*N*v1^3)/(2*mv1p1*u1) - v1/(2*mv1p1*N*w1) - (3*N*v1)/(2*mv1p1*w1))*
    PolyLog[2, -(v1/u1)] + (-1/2*v1/N - (3*N*v1)/2 + (mv1p1*v1)/(N*u1^3) + 
     (7*mv1p1*N*v1)/u1^3 - v1/(N*u1^2) - (7*N*v1)/u1^2 + 
     (mv1p1*v1)/(2*N*u1) + (3*mv1p1*N*v1)/(2*u1) + (N*v1^2)/u1^2)*
    PolyLog[2, -(w1/v1)], beta2Region2a2L -> 
  -N^(-1) + 1/(mv1p1*N) - N - (4*mu1p1^2*N)/27 + N/mv1p1 + (4*N)/(27*u1^2) - 
   (4*mu1p1^2*N)/(27*u1^2) - (4*N)/(27*u1) - (4*mu1p1^2*N)/(27*u1) - 
   (4*N*u1)/27 + (4*N*u1^2)/27 - v1/(mw1p1*N) - (N*v1)/mw1p1 + 
   Pi*(((-I)*mv1p1)/N - ((53*I)/6)*N + (I/3)*Nf + I/(N*u1) + ((7*I)*N)/u1 + 
     (7*I)*N*v1 - (I*N*v1^2)/mw1p1^2 - (I*N*v1^2)/mw1p1 - 
     (I*v1^2)/(N*(1 - w1)^2) - (I*v1^2)/(N*(1 - w1)) + I/(N*w1) + 
     ((7*I)*N)/w1 - (I*v1)/(N*w1) - (((53*I)/6)*N*v1)/w1 + ((I/3)*Nf*v1)/w1 + 
     ((6*I)*N*v1^2)/w1) + Pi^2*(5/(12*N) + (5*N)/12 + 1/(6*N*u1^2) + 
     (7*N)/(6*u1^2) - 1/(6*N*u1) - (7*N)/(6*mv1p1*u1) - (2*u1)/(3*N) - 
     (14*N*u1)/3 + (2*u1^2)/(3*N) + (14*N*u1^2)/3 - (2*N*v1)/3 + 
     (4*N*v1)/(3*mv1p1*u1) - (N*v1^2)/(2*w1) + (N*v1^3)/(6*mv1p1*w1)) - 
   (4*N*u1)/(27*w1^3) + (4*N*u1^2)/(27*w1^3) + (4*mv1p1*N*v1)/(27*w1^3) + 
   (4*N)/(27*w1^2) - (8*N*v1)/(27*w1^2) - (4*N)/(27*w1) - (2*v1)/(N*w1) - 
   (2*N*v1)/w1 + Pi*((I*mu1p1)/N + I*mv1p1*N + I/(N*u1^2) + ((7*I)*N)/u1^2 - 
     I/(N*u1) - (7*I)*N*u1 + (I*u1^2)/N + (7*I)*N*u1^2 - 
     ((7*I)*N)/(u1*(1 - v1)) + ((8*I)*N*v1)/(u1*(1 - v1)) + 
     (I*N*v1^3)/((1 - v1)*w1))*Log[mu1p1] + 
   Pi*((I*mu1p1)/N + I*mv1p1*N - (7*I)*N*u1 + (I*u1^2)/N + (7*I)*N*u1^2 + 
     I/(N*w1^2) + ((7*I)*N)/w1^2 - (I*v1)/(N*w1^2) - ((7*I)*N*v1)/w1^2 + 
     ((I/2)*v1^2)/(N*w1^2) + (((3*I)/2)*N*v1^2)/w1^2 - (I*mv1p1)/(N*w1) - 
     ((7*I)*N)/w1 + ((2*I)*N*v1)/w1 - (I*N*v1^2)/w1)*Log[mw1p1] + 
   Pi*((-1/2*I)/N - (I/2)*N + (I*u1)/N + (7*I)*N*u1 - (I*u1^2)/N - 
     (7*I)*N*u1^2 + I*N*v1 + (I*N*v1^2)/w1)*Log[u1] + 
   ((11*N)/6 - Nf/3 - u1/N - 7*N*u1 + v1/N + 7*N*v1 - v1^2/(mw1p1^2*N) - 
     v1^2/(mw1p1*N) - (N*v1^2)/mw1p1^2 - (N*v1^2)/mw1p1 + mv1p1/(N*w1) + 
     (7*N)/w1 - (31*N*v1)/(6*w1) - (Nf*v1)/(3*w1) + (6*N*v1^2)/w1)*Log[u1] + 
   (mu1p1/N + mv1p1*N - 7*N*u1 + u1^2/N + 7*N*u1^2 + 1/(N*w1^2) + 
     (7*N)/w1^2 - v1/(N*w1^2) - (7*N*v1)/w1^2 + v1^2/(2*N*w1^2) + 
     (3*N*v1^2)/(2*w1^2) - mv1p1/(N*w1) - (7*N)/w1 + (2*N*v1)/w1 - 
     (N*v1^2)/w1)*Log[mw1p1]*Log[u1] + 
   (-1/2*mu1p1/N - (mv1p1*N)/2 + (7*N*u1)/2 - u1^2/(2*N) - (7*N*u1^2)/2 - 
     1/(2*N*w1^2) - (7*N)/(2*w1^2) + v1/(2*N*w1^2) + (7*N*v1)/(2*w1^2) - 
     v1^2/(4*N*w1^2) - (3*N*v1^2)/(4*w1^2) + mv1p1/(2*N*w1) + (7*N)/(2*w1) - 
     (N*v1)/w1 + (N*v1^2)/(2*w1))*Log[u1]^2 + 
   (mv1p1/N - (9*N)/2 + N/mv1p1^2 - (2*N)/mv1p1 + Nf + 1/(N*(-1 + v1)^2) + 
     2/(N*(-1 + v1)) - 7*N*v1 + (7*N*v1)/(mv1p1*u1) - v1/(N*u1*(-1 + v1)) + 
     (N*v1^2)/mw1p1^2 + (N*v1^2)/mw1p1 + v1^2/(N*(1 - w1)^2) + 
     v1^2/(N*(1 - w1)) + v1/(N*w1) + (3*N*v1)/(2*w1) + (Nf*v1)/w1 + 
     (6*N*v1^3)/(mv1p1*w1))*Log[v1] + (-(mu1p1/N) - mv1p1*N - 1/(N*u1^2) - 
     (7*N)/u1^2 + 1/(N*u1) + 7*N*u1 - u1^2/N - 7*N*u1^2 + 
     (7*N)/(u1*(1 - v1)) - (8*N*v1)/(u1*(1 - v1)) - (N*v1^3)/((1 - v1)*w1))*
    Log[mu1p1]*Log[v1] + (-N^(-1) - N - 1/(N*u1^2) - (7*N)/u1^2 + 1/(N*u1) + 
     (7*N)/(mv1p1*u1) - (8*N*v1)/(mv1p1*u1) - 1/(N*w1^2) - (7*N)/w1^2 + 
     v1/(N*w1^2) + (7*N*v1)/w1^2 - v1^2/(2*N*w1^2) - (3*N*v1^2)/(2*w1^2) + 
     mv1p1/(N*w1) + (7*N)/w1 - (2*N*v1)/w1 - (N*v1^2)/w1 - 
     (N*v1^3)/(mv1p1*w1))*Log[mv1p1]*Log[v1] + 
   (-(mu1p1/N) - mv1p1*N + 7*N*u1 - u1^2/N - 7*N*u1^2 - 1/(N*w1^2) - 
     (7*N)/w1^2 + v1/(N*w1^2) + (7*N*v1)/w1^2 - v1^2/(2*N*w1^2) - 
     (3*N*v1^2)/(2*w1^2) + mv1p1/(N*w1) + (7*N)/w1 - (2*N*v1)/w1 + 
     (N*v1^2)/w1)*Log[mw1p1]*Log[v1] + 
   (mu1p1/N + mv1p1*N - 7*N*u1 + u1^2/N + 7*N*u1^2 + 1/(N*w1^2) + 
     (7*N)/w1^2 - v1/(N*w1^2) - (7*N*v1)/w1^2 + v1^2/(2*N*w1^2) + 
     (3*N*v1^2)/(2*w1^2) - mv1p1/(N*w1) - (7*N)/w1 + (2*N*v1)/w1 - 
     (N*v1^2)/w1)*Log[u1]*Log[v1] + (mu1p1/(2*N) + (mv1p1*N)/2 + 
     1/(2*N*u1^2) + (7*N)/(2*u1^2) - 1/(2*N*u1) - (7*N*u1)/2 + u1^2/(2*N) + 
     (7*N*u1^2)/2 - (7*N)/(2*u1*(1 - v1)) + (4*N*v1)/(u1*(1 - v1)) + 
     (N*v1^3)/(2*(1 - v1)*w1))*Log[v1]^2 + 
   (-(mu1p1/N) - (31*N)/6 - Nf/3 + 1/(N*u1) + (7*N)/u1 + 7*N*u1 + 
     (11*N*v1)/(6*w1) - (Nf*v1)/(3*w1))*Log[w1] + 
   Pi*((-1/2*I)/N - (I/2)*N + (I*u1)/N + (7*I)*N*u1 - (I*u1^2)/N - 
     (7*I)*N*u1^2 + I*N*v1 + (I*N*v1^2)/w1)*Log[w1] + 
   (mu1p1/N + mv1p1*N + 1/(N*u1^2) + (7*N)/u1^2 - 1/(N*u1) - 7*N*u1 + 
     u1^2/N + 7*N*u1^2 - (7*N)/(u1*(1 - v1)) + (8*N*v1)/(u1*(1 - v1)) + 
     (N*v1^3)/((1 - v1)*w1))*Log[mu1p1]*Log[w1] + 
   (-1/2*1/N - N/2 + u1/N + 7*N*u1 - u1^2/N - 7*N*u1^2 + N*v1 + (N*v1^2)/w1)*
    Log[u1]*Log[w1] + (-N^(-1) - N - 1/(N*u1^2) - (7*N)/u1^2 + 1/(N*u1) + 
     (7*N)/(mv1p1*u1) - (8*N*v1)/(mv1p1*u1) - 1/(N*w1^2) - (7*N)/w1^2 + 
     v1/(N*w1^2) + (7*N*v1)/w1^2 - v1^2/(2*N*w1^2) - (3*N*v1^2)/(2*w1^2) + 
     mv1p1/(N*w1) + (7*N)/w1 - (2*N*v1)/w1 - (N*v1^2)/w1 - 
     (N*v1^3)/(mv1p1*w1))*PolyLog[2, v1] + 
   (-(mu1p1/N) - mv1p1*N + 7*N*u1 - u1^2/N - 7*N*u1^2 - 1/(N*w1^2) - 
     (7*N)/w1^2 + v1/(N*w1^2) + (7*N*v1)/w1^2 - v1^2/(2*N*w1^2) - 
     (3*N*v1^2)/(2*w1^2) + mv1p1/(N*w1) + (7*N)/w1 - (2*N*v1)/w1 + 
     (N*v1^2)/w1)*PolyLog[2, -(v1/u1)] + 
   (mu1p1/N + mv1p1*N + 1/(N*u1^2) + (7*N)/u1^2 - 1/(N*u1) - 7*N*u1 + 
     u1^2/N + 7*N*u1^2 - (7*N)/(u1*(1 - v1)) + (8*N*v1)/(u1*(1 - v1)) + 
     (N*v1^3)/((1 - v1)*w1))*PolyLog[2, -(w1/v1)], 
 beta3Region2a2L -> -3/N - 3*N - (8*mu1p1^2*N)/27 - 
   (8*mu1p1^2*N)/(27*u1^2) + (8*mv1p1*N)/(27*u1^2) - (8*N)/(27*u1) - 
   (8*mu1p1^2*N)/(27*u1) - (8*mv1p1*N*u1)/27 + (8*N*u1^2)/27 + 
   (8*N*v1)/(27*u1^2) - (8*N*u1*v1)/27 + 
   Pi^2*(5/(12*N) + (5*N)/12 + 1/(6*N*u1^2) + (7*mv1p1*N)/(6*u1^2) - 
     1/(6*N*u1) - (7*N)/(6*u1) - (2*mv1p1*u1)/(3*N) - (14*mv1p1*N*u1)/3 + 
     (2*u1^2)/(3*N) + (14*N*u1^2)/3 - v1/(3*N) - (5*N*v1)/3 - v1/(6*N*u1^2) + 
     v1/(12*N*u1) + (5*N*v1)/(12*u1)) + 
   Pi*(((-I)*mv1p1)/N - ((32*I)/3)*N + ((2*I)/3)*Nf + I/(N*u1) + 
     ((7*I)*mv1p1*N)/u1 + (7*I)*N*v1 - (I*N*v1)/mu1p1 - (I*N*v1)/mw1p1 + 
     (I*v1)/(N*(-1 + u1)) - (I*v1)/(N*u1) - (I*v1)/(N*(1 - w1)) + I/(N*w1) + 
     ((7*I)*mv1p1*N)/w1 - (I*v1)/(N*w1)) + (8*mv1p1*N)/(27*w1^2) - 
   (8*N*u1)/(27*w1^2) - (8*N)/(27*w1) + 
   Pi*(I/N + I*N + I/(N*u1^2) + ((7*I)*mv1p1*N)/u1^2 - I/(N*u1) - 
     ((7*I)*N)/u1 - (I*mv1p1*u1)/N - (7*I)*mv1p1*N*u1 + (I*u1^2)/N + 
     (7*I)*N*u1^2 - ((I/2)*v1)/N - ((5*I)/2)*N*v1 - (I*v1)/(N*u1^2) + 
     ((I/2)*v1)/(N*u1) + (((5*I)/2)*N*v1)/u1)*Log[mu1p1] + 
   Pi*(I/N + I*N - (I*mv1p1*u1)/N - (7*I)*mv1p1*N*u1 + (I*u1^2)/N + 
     (7*I)*N*u1^2 - ((I/2)*v1)/N - ((5*I)/2)*N*v1 + I/(N*w1^2) + 
     ((7*I)*mv1p1*N)/w1^2 - (I*v1)/(N*w1^2) - I/(N*w1) - ((7*I)*N)/w1 + 
     ((I/2)*v1)/(N*w1) + (((5*I)/2)*N*v1)/w1)*Log[mw1p1] + 
   Pi*(((-1/2*I)*mv1p1)/N - (I/2)*N + (I*u1)/N + (7*I)*mv1p1*N*u1 - 
     (I*u1^2)/N - (7*I)*N*u1^2 + ((5*I)/2)*N*v1 - (I*u1*v1)/N)*Log[u1] + 
   ((11*N)/3 - (2*Nf)/3 - u1/N - 7*N*u1 - v1/(mw1p1*N) - (N*v1)/mw1p1 + 
     mv1p1/(N*w1) + (7*mv1p1*N)/w1)*Log[u1] + 
   (N^(-1) + N - (mv1p1*u1)/N - 7*mv1p1*N*u1 + u1^2/N + 7*N*u1^2 - v1/(2*N) - 
     (5*N*v1)/2 + 1/(N*w1^2) + (7*mv1p1*N)/w1^2 - v1/(N*w1^2) - 1/(N*w1) - 
     (7*N)/w1 + v1/(2*N*w1) + (5*N*v1)/(2*w1))*Log[mw1p1]*Log[u1] + 
   (-1/2*1/N - N/2 + (mv1p1*u1)/(2*N) + (7*mv1p1*N*u1)/2 - u1^2/(2*N) - 
     (7*N*u1^2)/2 + v1/(4*N) + (5*N*v1)/4 - 1/(2*N*w1^2) - 
     (7*mv1p1*N)/(2*w1^2) + v1/(2*N*w1^2) + 1/(2*N*w1) + (7*N)/(2*w1) - 
     v1/(4*N*w1) - (5*N*v1)/(4*w1))*Log[u1]^2 + 
   (mv1p1/N - 10*N - N/mv1p1 + 2*Nf + 1/(N*(-1 + v1)) - 7*N*v1 + 
     (N*v1)/mu1p1 + (N*v1)/mw1p1 - v1/(N*(-1 + u1)) + v1/(N*u1) + 
     (7*N*v1)/u1 + v1/(N*(1 - w1)) + v1/(N*w1) + (7*N*v1)/w1)*Log[v1] + 
   (-N^(-1) - N - 1/(N*u1^2) - (7*mv1p1*N)/u1^2 + 1/(N*u1) + (7*N)/u1 + 
     (mv1p1*u1)/N + 7*mv1p1*N*u1 - u1^2/N - 7*N*u1^2 + v1/(2*N) + 
     (5*N*v1)/2 + v1/(N*u1^2) - v1/(2*N*u1) - (5*N*v1)/(2*u1))*Log[mu1p1]*
    Log[v1] + (-N^(-1) - N - 1/(N*u1^2) - (7*mv1p1*N)/u1^2 + 1/(N*u1) + 
     (7*N)/u1 + v1/(N*u1^2) - v1/(2*N*u1) - (5*N*v1)/(2*u1) - 1/(N*w1^2) - 
     (7*mv1p1*N)/w1^2 + v1/(N*w1^2) + 1/(N*w1) + (7*N)/w1 - v1/(2*N*w1) - 
     (5*N*v1)/(2*w1))*Log[mv1p1]*Log[v1] + 
   (-N^(-1) - N + (mv1p1*u1)/N + 7*mv1p1*N*u1 - u1^2/N - 7*N*u1^2 + 
     v1/(2*N) + (5*N*v1)/2 - 1/(N*w1^2) - (7*mv1p1*N)/w1^2 + v1/(N*w1^2) + 
     1/(N*w1) + (7*N)/w1 - v1/(2*N*w1) - (5*N*v1)/(2*w1))*Log[mw1p1]*
    Log[v1] + (N^(-1) + N - (mv1p1*u1)/N - 7*mv1p1*N*u1 + u1^2/N + 7*N*u1^2 - 
     v1/(2*N) - (5*N*v1)/2 + 1/(N*w1^2) + (7*mv1p1*N)/w1^2 - v1/(N*w1^2) - 
     1/(N*w1) - (7*N)/w1 + v1/(2*N*w1) + (5*N*v1)/(2*w1))*Log[u1]*Log[v1] + 
   (1/(2*N) + N/2 + 1/(2*N*u1^2) + (7*mv1p1*N)/(2*u1^2) - 1/(2*N*u1) - 
     (7*N)/(2*u1) - (mv1p1*u1)/(2*N) - (7*mv1p1*N*u1)/2 + u1^2/(2*N) + 
     (7*N*u1^2)/2 - v1/(4*N) - (5*N*v1)/4 - v1/(2*N*u1^2) + v1/(4*N*u1) + 
     (5*N*v1)/(4*u1))*Log[v1]^2 + Pi*(((-1/2*I)*mv1p1)/N - (I/2)*N + 
     (I*u1)/N + (7*I)*mv1p1*N*u1 - (I*u1^2)/N - (7*I)*N*u1^2 + 
     ((5*I)/2)*N*v1 - (I*u1*v1)/N)*Log[w1] + 
   ((-10*N)/3 - (2*Nf)/3 + mv1p1/(N*u1) + (7*mv1p1*N)/u1 + 7*N*u1 - 
     v1/(mu1p1*N) + 7*N*v1 - (N*v1)/mu1p1 - w1/N)*Log[w1] + 
   (N^(-1) + N + 1/(N*u1^2) + (7*mv1p1*N)/u1^2 - 1/(N*u1) - (7*N)/u1 - 
     (mv1p1*u1)/N - 7*mv1p1*N*u1 + u1^2/N + 7*N*u1^2 - v1/(2*N) - 
     (5*N*v1)/2 - v1/(N*u1^2) + v1/(2*N*u1) + (5*N*v1)/(2*u1))*Log[mu1p1]*
    Log[w1] + (-1/2*mv1p1/N - N/2 + u1/N + 7*mv1p1*N*u1 - u1^2/N - 7*N*u1^2 + 
     (5*N*v1)/2 - (u1*v1)/N)*Log[u1]*Log[w1] + 
   (-N^(-1) - N - 1/(N*u1^2) - (7*mv1p1*N)/u1^2 + 1/(N*u1) + (7*N)/u1 + 
     v1/(N*u1^2) - v1/(2*N*u1) - (5*N*v1)/(2*u1) - 1/(N*w1^2) - 
     (7*mv1p1*N)/w1^2 + v1/(N*w1^2) + 1/(N*w1) + (7*N)/w1 - v1/(2*N*w1) - 
     (5*N*v1)/(2*w1))*PolyLog[2, v1] + 
   (-N^(-1) - N + (mv1p1*u1)/N + 7*mv1p1*N*u1 - u1^2/N - 7*N*u1^2 + 
     v1/(2*N) + (5*N*v1)/2 - 1/(N*w1^2) - (7*mv1p1*N)/w1^2 + v1/(N*w1^2) + 
     1/(N*w1) + (7*N)/w1 - v1/(2*N*w1) - (5*N*v1)/(2*w1))*
    PolyLog[2, -(v1/u1)] + (N^(-1) + N + 1/(N*u1^2) + (7*mv1p1*N)/u1^2 - 
     1/(N*u1) - (7*N)/u1 - (mv1p1*u1)/N - 7*mv1p1*N*u1 + u1^2/N + 7*N*u1^2 - 
     v1/(2*N) - (5*N*v1)/2 - v1/(N*u1^2) + v1/(2*N*u1) + (5*N*v1)/(2*u1))*
    PolyLog[2, -(w1/v1)]}


==> anc/gggV2L_4a.out <==
******
* Two-loop QCD helicity amplitudes for g g -> Z g  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.2), (4.3), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.15).
*
* u2 = -s13/s23, v2 = q^2/s23, w2 = 1 - u2 - v2
******

g [alpha1_2L] =  + N^-1*u2^-2 * ( 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1,
         u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * (  - 1/2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1,u2)
          - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-1*[u2+v2]^-1 * ( 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1,
         u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-1 * ( 1/2*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*
         G(1,u2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) + 1/2*G(1,v2) )

       + N^-1*u2^-1*v2 * (  - 1/2*G(1 - v2,u2) + 1/2*G(1 - v2,1,1 - v2,u2) + 1/
         2*G(0,v2) + 1/2*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,u2)
          - 1/2*G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2
         )*G(1,u2) - 1/2*G(0,v2)*G(1,1,u2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,
         u2)*G(0,v2) - 1/2*G(0,1,u2)*G(1,v2) - 1/2*G(0,1,v2)*G(1,u2) + 1/2*G(1
         ,1 - v2,1 - v2,u2) + 2*G(1,1 - v2,u2) - 5/12*G(1,u2)*Pi^2 + 2*G(1,u2)
         *G(1,v2) - 1/2*G(1,v2) + 1/2*G(1,v2)*G(1 - v2,1,u2) + 1/2*G(1,v2)*G(1
         ,1 - v2,u2) + 1/2*G(1,1,1 - v2,u2) + 1/2*G(1,1,u2)*G(1,v2) + 1/2*G(1,
         1,v2)*G(1,u2) )

       + N^-1*[1-u2-v2]^-1*[1-u2]^-1 * ( 1/12*Pi^2 + 1/2*G( - v2,0,u2) + 1/2*
         G(0,u2)*G(0,v2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,0,v2) - 1/2*G(1,0
         ,v2) )

       + N^-1*[1-u2-v2]^-1 * (  - zeta3 + 1/12*Pi^2 - 1/2*G(1 - v2, - v2,0,u2)
          - 1/12*G(1 - v2,u2)*Pi^2 + 1/2*G( - v2, - v2,0,u2) - 1/3*G( - v2,u2)
         *Pi^2 + 1/2*G( - v2,0,u2) + 1/2*G( - v2,0,0,u2) + 1/2*G(0, - v2,0,u2)
          + 1/12*G(0,u2)*Pi^2 + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,0,v2) + 
         1/2*G(0,v2) - 5/12*G(0,v2)*Pi^2 + 1/2*G(0,v2)*G(1 - v2, - v2,u2) - 1/
         2*G(0,v2)*G(1 - v2,0,u2) - 1/2*G(0,v2)*G( - v2, - v2,u2) - 1/2*G(0,v2
         )*G( - v2,u2) - 1/2*G(0,v2)*G(0, - v2,u2) + 1/2*G(0,0,u2)*G(0,v2) - 1/
         2*G(0,0,v2) + 1/2*G(0,0,v2)*G(1 - v2,u2) - 1/2*G(0,0,v2)*G( - v2,u2)
          - 1/2*G(0,0,v2)*G(0,u2) + 1/2*G(0,1,0,v2) - 1/12*G(1,v2)*Pi^2 - 1/2*
         G(1,0,v2) + 1/2*G(1,0,v2)*G(1 - v2,u2) + 1/2*G(1,0,0,v2) + 1/2*G(1,1,
         0,v2) )

       + N^-1*[1-u2]^-2 * (  - 1/6*Pi^2 - G( - v2,0,u2) - G(0,u2)*G(0,v2) + G(
         0,v2)*G( - v2,u2) + G(0,0,v2) + G(1,0,v2) )

       + N^-1*[1-u2]^-1 * (  - 1/6*Pi^2 - G( - v2,0,u2) - 1/2*G(0,u2) - G(0,u2
         )*G(0,v2) + G(0,v2)*G( - v2,u2) + G(0,0,v2) + G(1,0,v2) )

       + N^-1*[1-v2]^-1 * ( G(0,v2) )

       + N^-1*[u2+v2]^-2 * ( 1/2*G(1 - v2,u2)*Pi^2 - G(1 - v2,1,1 - v2,u2) - 
         G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G(0,1 - v2,u2
         ) + G(0,v2)*G(1,u2) - G(0,1,1 - v2,u2) + G(0,1,u2)*G(0,v2) - G(0,1,u2
         )*G(1,v2) + G(0,1,v2)*G(1 - v2,u2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2)
          + 1/2*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2)*G(1 - v2,u2)
          + G(1,0,1,v2) - G(1,1,0,v2) )

       + N^-1*[u2+v2]^-1 * ( 1/2*Pi^2 - 1/2*G(1 - v2,u2) + 1/2*G(1 - v2,u2)*
         Pi^2 - G(1 - v2,1,1 - v2,u2) - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - 
         v2,1,u2) - G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(1,u2) - G(0,1,1 - v2,
         u2) + G(0,1,u2)*G(0,v2) - G(0,1,u2)*G(1,v2) + G(0,1,v2) + G(0,1,v2)*
         G(1 - v2,u2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) - 1/2*G(1,v2) + 1/
         2*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2) - G(1,0,v2)*G(1
          - v2,u2) + G(1,0,1,v2) - G(1,1,0,v2) )

       + N^-1 * ( 1 + 9/2*zeta3 + 5/12*Pi^2 + 11/360*Pi^4 - 1/2*G(1 - v2,1 - 
         v2,u2) + 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,1 - v2,0,u2) + 
         G(1 - v2,1 - v2,0,0,u2) - 3*G(1 - v2,1 - v2,1,1 - v2,u2) + G(1 - v2,
          - v2,1 - v2,0,u2) - G(1 - v2, - v2, - v2,0,u2) - 1/3*G(1 - v2, - v2,
         u2)*Pi^2 + G(1 - v2, - v2,0,1 - v2,u2) + 1/2*G(1 - v2, - v2,0,u2) - 
         G(1 - v2, - v2,0,0,u2) + 3*G(1 - v2,u2) + 2*G(1 - v2,u2)*zeta3 - 5/3*
         G(1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,0,1 - v2,u2) + G(1 - v2,0,1 - v2,0,
         u2) - G(1 - v2,0, - v2,0,u2) - 1/2*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,u2
         )*Pi^2 + G(1 - v2,0,0,1 - v2,u2) - 3*G(1 - v2,0,1,1 - v2,u2) - 5/2*G(
         1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,u2)*Pi^2 - G( - v2,1 - v2,0,
         0,u2) + 3*G( - v2,1 - v2,1,1 - v2,u2) - G( - v2, - v2,1 - v2,0,u2) + 
         G( - v2, - v2, - v2,0,u2) + 1/3*G( - v2, - v2,u2)*Pi^2 - G( - v2, - 
         v2,0,1 - v2,u2) - G( - v2, - v2,0,u2) + G( - v2, - v2,0,0,u2) - 2*G(
          - v2,u2)*zeta3 + 2/3*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,0,u2) + G(
          - v2,0, - v2,0,u2) - 1/2*G( - v2,0,u2) + 2/3*G( - v2,0,u2)*Pi^2 - G(
          - v2,0,0,1 - v2,u2) - G( - v2,0,0,u2) + 3*G( - v2,0,1,1 - v2,u2) + 3/
         2*G(0,1 - v2,1 - v2,u2) + G(0,1 - v2,1 - v2,0,u2) - G(0,1 - v2, - v2,
         0,u2) - 1/2*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*Pi^2 + 3/2*G(0,1 - v2
         ,u2)*G(1,v2) - G(0,1 - v2,u2)*G(1,0,v2) + G(0,1 - v2,0,1 - v2,u2) + 
         G(0,1 - v2,0,u2)*G(1,v2) - 3*G(0,1 - v2,1,1 - v2,u2) - 3*G(0,1 - v2,1
         ,u2)*G(1,v2) - 3/2*G(0, - v2,0,u2) + G(0,u2) + G(0,u2)*zeta3 - 5/4*G(
         0,u2)*Pi^2 + 1/2*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(0,v2)*Pi^2 - 1/2*G(0
         ,u2)*G(1,v2) - 2/3*G(0,u2)*G(1,v2)*Pi^2 + 1/2*G(0,u2)*G(1,0,v2) + G(0
         ,u2)*G(1,0,0,v2) + 3/2*G(0,u2)*G(1,1,v2) - G(0,u2)*G(1,1,0,v2) - 2*G(
         0,v2) - 2*G(0,v2)*zeta3 + 5/3*G(0,v2)*Pi^2 - 9/2*G(0,v2)*G(1 - v2,1
          - v2,u2) - G(0,v2)*G(1 - v2,1 - v2,0,u2) + 3*G(0,v2)*G(1 - v2,1 - v2
         ,1,u2) - G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + G(0,v2)*G(1 - v2, - v2,
          - v2,u2) - 1/2*G(0,v2)*G(1 - v2, - v2,u2) + 5/2*G(0,v2)*G(1 - v2,u2)
          + 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 3*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 
         G(0,v2)*G(1 - v2,0, - v2,u2) + 1/2*G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*
         G(1 - v2,0,0,u2) + 3*G(0,v2)*G(1 - v2,0,1,u2) + 5/2*G(0,v2)*G(1 - v2,
         1,u2) + G(0,v2)*G( - v2,1 - v2,0,u2) - 3*G(0,v2)*G( - v2,1 - v2,1,u2)
          + G(0,v2)*G( - v2, - v2,1 - v2,u2) - G(0,v2)*G( - v2, - v2, - v2,u2)
          + G(0,v2)*G( - v2, - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) - 1/3*G(0,v2)*
         G( - v2,u2)*Pi^2 + 3*G(0,v2)*G( - v2,0,1 - v2,u2) - G(0,v2)*G( - v2,0
         , - v2,u2) + G(0,v2)*G( - v2,0,0,u2) - 3*G(0,v2)*G( - v2,0,1,u2) - 3*
         G(0,v2)*G(0,1 - v2,1 - v2,u2) + G(0,v2)*G(0,1 - v2, - v2,u2) + 7/2*G(
         0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0,1 - v2,0,u2) + 3*G(0,v2)*G(0,1 - 
         v2,1,u2) + 3/2*G(0,v2)*G(0, - v2,u2) + 3*G(0,v2)*G(1,1 - v2,1 - v2,u2
         ) - G(0,v2)*G(1,1 - v2, - v2,u2) + G(0,v2)*G(1,1 - v2,0,u2) - 3*G(0,
         v2)*G(1,1 - v2,1,u2) - 3*G(0,v2)*G(1,u2) - 2/3*G(0,v2)*G(1,u2)*Pi^2
          - G(0,v2)*G(1,0,1 - v2,u2) - G(0,v2)*G(1,0, - v2,u2) - 3/2*G(0,v2)*
         G(1,0,u2) + 2*G(0,v2)*G(1,0,1,u2) + 9/2*G(0,v2)*G(1,1,u2) + G(0,v2)*
         G(1,1,0,u2) - 3*G(0,v2)*G(1,1,1,u2) + G(0,0,1 - v2,1 - v2,u2) + G(0,0
         ,1 - v2,u2)*G(0,v2) + G(0,0,1 - v2,u2)*G(1,v2) + G(0,0, - v2,u2)*G(0,
         v2) - G(0,0, - v2,0,u2) + 1/2*G(0,0,u2) - 1/2*G(0,0,u2)*Pi^2 - G(0,0,
         u2)*G(0,v2) + G(0,0,u2)*G(0,0,v2) - G(0,0,u2)*G(0,1,v2) - G(0,0,u2)*
         G(1,0,v2) + G(0,0,u2)*G(1,1,v2) + 1/2*G(0,0,v2) - 1/3*G(0,0,v2)*Pi^2
          + G(0,0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,
         v2)*G(1 - v2,0,u2) - G(0,0,v2)*G( - v2, - v2,u2) + G(0,0,v2)*G( - v2,
         u2) - G(0,0,v2)*G( - v2,0,u2) + G(0,0,v2)*G(0,1 - v2,u2) + 3/2*G(0,0,
         v2)*G(0,u2) - G(0,0,v2)*G(1,1 - v2,u2) - G(0,0,v2)*G(1,0,u2) - 1/2*G(
         0,0,0,v2) - G(0,0,0,v2)*G(0,u2) + G(0,0,0,v2)*G(1,u2) + G(0,0,0,1,v2)
          + 2*G(0,0,1,1 - v2,u2) - 2*G(0,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)*G(1,
         v2) - G(0,0,1,v2)*G(1 - v2,u2) + G(0,0,1,v2)*G( - v2,u2) - 3*G(0,1,1
          - v2,1 - v2,u2) + 5*G(0,1,1 - v2,u2) - 3*G(0,1,1 - v2,u2)*G(1,v2) + 
         G(0,1,1 - v2,0,u2) + 3/2*G(0,1,u2)*Pi^2 - 5*G(0,1,u2)*G(0,v2) + 3*G(0
         ,1,u2)*G(0,1,v2) + 5*G(0,1,u2)*G(1,v2) - 3*G(0,1,u2)*G(1,1,v2) - 1/2*
         G(0,1,v2) - 2/3*G(0,1,v2)*Pi^2 + 3*G(0,1,v2)*G(1 - v2,1 - v2,u2) - G(
         0,1,v2)*G(1 - v2, - v2,u2) - 2*G(0,1,v2)*G(1 - v2,u2) - 3*G(0,1,v2)*
         G( - v2,1 - v2,u2) + G(0,1,v2)*G( - v2, - v2,u2) - 3/2*G(0,1,v2)*G(0,
         u2) + 9/2*G(0,1,v2)*G(1,u2) + G(0,1,v2)*G(1,0,u2) - 3*G(0,1,v2)*G(1,1
         ,u2) + G(0,1,0,1 - v2,u2) - G(0,1,0,u2)*G(0,v2) + G(0,1,0,u2)*G(1,v2)
          + 3/2*G(0,1,0,v2) + G(0,1,0,v2)*G(0,u2) - G(0,1,0,v2)*G(1,u2) - 3*G(
         0,1,0,1,v2) - 3*G(0,1,1,1 - v2,u2) + 3*G(0,1,1,u2)*G(0,v2) - 3*G(0,1,
         1,u2)*G(1,v2) + 2*G(0,1,1,0,v2) - 9/2*G(1,1 - v2,1 - v2,u2) - G(1,1
          - v2,1 - v2,0,u2) + G(1,1 - v2, - v2,0,u2) + 3*G(1,1 - v2,u2) + 2/3*
         G(1,1 - v2,u2)*Pi^2 - G(1,1 - v2,0,1 - v2,u2) + 3/2*G(1,1 - v2,0,u2)
          + 3*G(1,1 - v2,1,1 - v2,u2) - G(1,u2)*zeta3 + 9/4*G(1,u2)*Pi^2 + 3*
         G(1,u2)*G(1,v2) + 2/3*G(1,u2)*G(1,v2)*Pi^2 + 3*G(1,v2) + 2*G(1,v2)*
         zeta3 - 5/3*G(1,v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1 - v2,1,u2) + G(1,v2)*
         G(1 - v2, - v2,0,u2) - 1/2*G(1,v2)*G(1 - v2,u2) + 2/3*G(1,v2)*G(1 - 
         v2,u2)*Pi^2 + 3/2*G(1,v2)*G(1 - v2,0,u2) + G(1,v2)*G(1 - v2,0,0,u2)
          - 3*G(1,v2)*G(1 - v2,0,1,u2) - 5/2*G(1,v2)*G(1 - v2,1,u2) + 3*G(1,v2
         )*G( - v2,1 - v2,1,u2) - G(1,v2)*G( - v2, - v2,0,u2) - 2/3*G(1,v2)*G(
          - v2,u2)*Pi^2 - G(1,v2)*G( - v2,0,0,u2) + 3*G(1,v2)*G( - v2,0,1,u2)
          - 9/2*G(1,v2)*G(1,1 - v2,u2) - G(1,v2)*G(1,1 - v2,0,u2) + 3*G(1,v2)*
         G(1,1 - v2,1,u2) - G(1,0,1 - v2,1 - v2,u2) + 3/2*G(1,0,1 - v2,u2) - 
         G(1,0,1 - v2,u2)*G(1,v2) + G(1,0, - v2,0,u2) + 1/2*G(1,0,u2)*Pi^2 + 3/
         2*G(1,0,u2)*G(1,v2) + G(1,0,u2)*G(1,0,v2) - G(1,0,u2)*G(1,1,v2) + 1/3
         *G(1,0,v2)*Pi^2 - 2*G(1,0,v2)*G(1 - v2,1 - v2,u2) - G(1,0,v2)*G(1 - 
         v2, - v2,u2) - 3/2*G(1,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G(1 - v2,0,u2)
          + 2*G(1,0,v2)*G( - v2,1 - v2,u2) + G(1,0,v2)*G( - v2, - v2,u2) + G(1
         ,0,v2)*G( - v2,0,u2) + G(1,0,v2)*G(1,1 - v2,u2) - 1/2*G(1,0,0,v2) - 
         G(1,0,0,v2)*G(1,u2) - G(1,0,0,1,v2) - 2*G(1,0,1,1 - v2,u2) - 2*G(1,0,
         1,u2)*G(1,v2) - 2*G(1,0,1,v2) + 3*G(1,0,1,v2)*G(1 - v2,u2) - 3*G(1,0,
         1,v2)*G( - v2,u2) + 3*G(1,1,1 - v2,1 - v2,u2) - 9/2*G(1,1,1 - v2,u2)
          + 3*G(1,1,1 - v2,u2)*G(1,v2) - G(1,1,1 - v2,0,u2) - 3/2*G(1,1,u2)*
         Pi^2 - 9/2*G(1,1,u2)*G(1,v2) + 3*G(1,1,u2)*G(1,1,v2) - 1/2*G(1,1,v2)
          + 2/3*G(1,1,v2)*Pi^2 - 9/2*G(1,1,v2)*G(1,u2) - G(1,1,0,1 - v2,u2) - 
         G(1,1,0,u2)*G(1,v2) - 3/2*G(1,1,0,v2) - 2*G(1,1,0,v2)*G(1 - v2,u2) + 
         2*G(1,1,0,v2)*G( - v2,u2) + G(1,1,0,v2)*G(1,u2) + 3*G(1,1,0,1,v2) + 3
         *G(1,1,1,1 - v2,u2) + 3*G(1,1,1,u2)*G(1,v2) - 2*G(1,1,1,0,v2) )

       + N^-1*v2*[1-u2]^-3 * (  - zeta3 - G(1 - v2, - v2,0,u2) - 1/6*G(1 - v2,
         u2)*Pi^2 - G(0, - v2,0,u2) + 1/3*G(0,u2)*Pi^2 - G(0,u2)*G(1,0,v2) + 1/
         6*G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2, - v2,u2) - G(0,v2)*G(1 - v2,0,u2)
          + G(0,v2)*G(0, - v2,u2) + G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G(0,u2)
          - G(0,0,0,v2) - G(0,1,0,v2) - 1/6*G(1,v2)*Pi^2 + G(1,0,v2)*G(1 - v2,
         u2) + G(1,0,0,v2) + G(1,1,0,v2) )

       + N^-1*v2*[1-u2]^-2 * (  - zeta3 + 1/3*Pi^2 - G(1 - v2, - v2,0,u2) - 1/
         6*G(1 - v2,u2)*Pi^2 - G( - v2,0,u2) - G(0, - v2,0,u2) + 1/3*G(0,u2)*
         Pi^2 - G(0,u2)*G(1,0,v2) + 1/6*G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2, - v2,
         u2) - G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G( - v2,u2) + G(0,v2)*G(0, - 
         v2,u2) + G(0,0,v2) + G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G(0,u2) - G(0
         ,0,0,v2) - G(0,1,0,v2) - 1/6*G(1,v2)*Pi^2 - G(1,0,v2) + G(1,0,v2)*G(1
          - v2,u2) + G(1,0,0,v2) + G(1,1,0,v2) )

       + N^-1*v2*[1-u2]^-1 * ( 1/2*zeta3 - 2/3*Pi^2 - G(1 - v2,1 - v2,u2) + 3/
         2*G(1 - v2,1 - v2,0,u2) - 5/2*G(1 - v2, - v2,0,u2) + 1/2*G(1 - v2,u2)
          - 7/6*G(1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,
         u2) - G(1 - v2,1,1 - v2,u2) - 3/2*G( - v2,0,u2) + 3/2*G(0,1 - v2,1 - 
         v2,u2) + 2*G(0,1 - v2,u2) + 3/2*G(0,1 - v2,u2)*G(1,v2) - 5/2*G(0, - 
         v2,0,u2) - 5/12*G(0,u2)*Pi^2 - 2*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,v2)
          - 5/2*G(0,u2)*G(1,0,v2) + 3/2*G(0,u2)*G(1,1,v2) - 1/2*G(0,v2) + 7/6*
         G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2,1 - v2,u2) + 5/2*G(0,v2)*G(1 - v2, - 
         v2,u2) - 5/2*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,1,u2) + 3/2*G(
         0,v2)*G( - v2,u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 5/2*G(0,v2)*G(0, - v2,
         u2) + G(0,v2)*G(1,u2) - 3/2*G(0,v2)*G(1,0,u2) + G(0,v2)*G(1,1,u2) + 3/
         2*G(0,0,v2) + 5/2*G(0,0,v2)*G(1 - v2,u2) + 5/2*G(0,0,v2)*G(0,u2) - 5/
         2*G(0,0,0,v2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0,v2) - 1/2*G(
         0,1,u2)*G(1,v2) + G(0,1,v2) - 3/2*G(0,1,v2)*G(0,u2) + G(0,1,v2)*G(1,
         u2) + 1/2*G(0,1,0,v2) - G(1,1 - v2,1 - v2,u2) - G(1,1 - v2,u2) + 3/2*
         G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2 - G(1,u2)*G(1,v2) + 1/2*G(1,v2)
          - 7/6*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,u2) + 3/2*G(1,v2)*G(1 - v2,0,
         u2) - G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G(1,1 - v2,u2) + 3/2*G(1,0,1
          - v2,u2) + 3/2*G(1,0,u2)*G(1,v2) - 3/2*G(1,0,v2) - 1/2*G(1,0,v2)*G(1
          - v2,u2) + 5/2*G(1,0,0,v2) - G(1,1,1 - v2,u2) - G(1,1,u2)*G(1,v2) - 
         G(1,1,v2) - G(1,1,v2)*G(1,u2) - 1/2*G(1,1,0,v2) )

       + N^-1*v2 * (  - zeta3 - 4/3*Pi^2 - 11/360*Pi^4 + 2*G(1 - v2,1 - v2,u2)
          - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 3*G(1 - v2,1 - v2,0,u2) - G(1 - v2,
         1 - v2,0,0,u2) + 3*G(1 - v2,1 - v2,1,1 - v2,u2) - G(1 - v2, - v2,1 - 
         v2,0,u2) + G(1 - v2, - v2, - v2,0,u2) + 1/3*G(1 - v2, - v2,u2)*Pi^2
          - G(1 - v2, - v2,0,1 - v2,u2) + 5*G(1 - v2, - v2,0,u2) + G(1 - v2,
          - v2,0,0,u2) - 3*G(1 - v2,u2) - 2*G(1 - v2,u2)*zeta3 + 7/3*G(1 - v2,
         u2)*Pi^2 - 3*G(1 - v2,0,1 - v2,u2) - G(1 - v2,0,1 - v2,0,u2) + G(1 - 
         v2,0, - v2,0,u2) - 3/2*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 - G(1
          - v2,0,0,1 - v2,u2) + 3*G(1 - v2,0,1,1 - v2,u2) + 5*G(1 - v2,1,1 - 
         v2,u2) + 2/3*G( - v2,1 - v2,u2)*Pi^2 + G( - v2,1 - v2,0,0,u2) - 3*G(
          - v2,1 - v2,1,1 - v2,u2) + G( - v2, - v2,1 - v2,0,u2) - G( - v2, - 
         v2, - v2,0,u2) - 1/3*G( - v2, - v2,u2)*Pi^2 + G( - v2, - v2,0,1 - v2,
         u2) - G( - v2, - v2,0,0,u2) + 2*G( - v2,u2)*zeta3 + G( - v2,0,1 - v2,
         0,u2) - G( - v2,0, - v2,0,u2) + 7/2*G( - v2,0,u2) - 2/3*G( - v2,0,u2)
         *Pi^2 + G( - v2,0,0,1 - v2,u2) - 3*G( - v2,0,1,1 - v2,u2) - 3*G(0,1
          - v2,1 - v2,u2) - G(0,1 - v2,1 - v2,0,u2) + G(0,1 - v2, - v2,0,u2)
          - 3/2*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*Pi^2 - 3*G(0,1 - v2,u2)*G(
         1,v2) + G(0,1 - v2,u2)*G(1,0,v2) - G(0,1 - v2,0,1 - v2,u2) - G(0,1 - 
         v2,0,u2)*G(1,v2) + 3*G(0,1 - v2,1,1 - v2,u2) + 3*G(0,1 - v2,1,u2)*G(1
         ,v2) + 5*G(0, - v2,0,u2) - G(0,u2)*zeta3 + 5/6*G(0,u2)*Pi^2 + 3/2*G(0
         ,u2)*G(0,v2) - 2/3*G(0,u2)*G(0,v2)*Pi^2 - 3/2*G(0,u2)*G(1,v2) + 2/3*
         G(0,u2)*G(1,v2)*Pi^2 + 5*G(0,u2)*G(1,0,v2) - G(0,u2)*G(1,0,0,v2) - 3*
         G(0,u2)*G(1,1,v2) + G(0,u2)*G(1,1,0,v2) + 3*G(0,v2) + 2*G(0,v2)*zeta3
          - 7/3*G(0,v2)*Pi^2 + 5*G(0,v2)*G(1 - v2,1 - v2,u2) + G(0,v2)*G(1 - 
         v2,1 - v2,0,u2) - 3*G(0,v2)*G(1 - v2,1 - v2,1,u2) + G(0,v2)*G(1 - v2,
          - v2,1 - v2,u2) - G(0,v2)*G(1 - v2, - v2, - v2,u2) - 5*G(0,v2)*G(1
          - v2, - v2,u2) - 1/2*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2)
         *Pi^2 + 3*G(0,v2)*G(1 - v2,0,1 - v2,u2) - G(0,v2)*G(1 - v2,0, - v2,u2
         ) + 5*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,0,0,u2) - 3*G(0,v2)*
         G(1 - v2,0,1,u2) - 5*G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G( - v2,1 - v2,
         0,u2) + 3*G(0,v2)*G( - v2,1 - v2,1,u2) - G(0,v2)*G( - v2, - v2,1 - v2
         ,u2) + G(0,v2)*G( - v2, - v2, - v2,u2) - 7/2*G(0,v2)*G( - v2,u2) + 1/
         3*G(0,v2)*G( - v2,u2)*Pi^2 - 3*G(0,v2)*G( - v2,0,1 - v2,u2) + G(0,v2)
         *G( - v2,0, - v2,u2) - G(0,v2)*G( - v2,0,0,u2) + 3*G(0,v2)*G( - v2,0,
         1,u2) + 3*G(0,v2)*G(0,1 - v2,1 - v2,u2) - G(0,v2)*G(0,1 - v2, - v2,u2
         ) + G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0,1 - v2,0,u2) - 3*G(0,v2)*G(0
         ,1 - v2,1,u2) - 5*G(0,v2)*G(0, - v2,u2) - 3*G(0,v2)*G(1,1 - v2,1 - v2
         ,u2) + G(0,v2)*G(1,1 - v2, - v2,u2) - G(0,v2)*G(1,1 - v2,0,u2) + 3*G(
         0,v2)*G(1,1 - v2,1,u2) - 3/2*G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(1,u2)*
         Pi^2 + G(0,v2)*G(1,0,1 - v2,u2) + G(0,v2)*G(1,0, - v2,u2) + 3*G(0,v2)
         *G(1,0,u2) - 2*G(0,v2)*G(1,0,1,u2) - 5*G(0,v2)*G(1,1,u2) - G(0,v2)*G(
         1,1,0,u2) + 3*G(0,v2)*G(1,1,1,u2) - G(0,0,1 - v2,1 - v2,u2) - G(0,0,1
          - v2,u2)*G(0,v2) - G(0,0,1 - v2,u2)*G(1,v2) - G(0,0, - v2,u2)*G(0,v2
         ) + G(0,0, - v2,0,u2) + 1/2*G(0,0,u2)*Pi^2 - G(0,0,u2)*G(0,0,v2) + G(
         0,0,u2)*G(0,1,v2) + G(0,0,u2)*G(1,0,v2) - G(0,0,u2)*G(1,1,v2) - 7/2*
         G(0,0,v2) + 1/3*G(0,0,v2)*Pi^2 - G(0,0,v2)*G(1 - v2, - v2,u2) - 5*G(0
         ,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G(1 - v2,0,u2) + G(0,0,v2)*G( - v2,
          - v2,u2) + G(0,0,v2)*G( - v2,0,u2) - G(0,0,v2)*G(0,1 - v2,u2) - 5*G(
         0,0,v2)*G(0,u2) + G(0,0,v2)*G(1,1 - v2,u2) + G(0,0,v2)*G(1,0,u2) + 5*
         G(0,0,0,v2) + G(0,0,0,v2)*G(0,u2) - G(0,0,0,v2)*G(1,u2) - G(0,0,0,1,
         v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(
         1,v2) + G(0,0,1,v2)*G(1 - v2,u2) - G(0,0,1,v2)*G( - v2,u2) + 3*G(0,1,
         1 - v2,1 - v2,u2) - 2*G(0,1,1 - v2,u2) + 3*G(0,1,1 - v2,u2)*G(1,v2)
          - G(0,1,1 - v2,0,u2) - 3/2*G(0,1,u2)*Pi^2 + 2*G(0,1,u2)*G(0,v2) - 3*
         G(0,1,u2)*G(0,1,v2) - 2*G(0,1,u2)*G(1,v2) + 3*G(0,1,u2)*G(1,1,v2) - 2
         *G(0,1,v2) + 2/3*G(0,1,v2)*Pi^2 - 3*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 
         G(0,1,v2)*G(1 - v2, - v2,u2) + 3*G(0,1,v2)*G( - v2,1 - v2,u2) - G(0,1
         ,v2)*G( - v2, - v2,u2) + 3*G(0,1,v2)*G(0,u2) - 5*G(0,1,v2)*G(1,u2) - 
         G(0,1,v2)*G(1,0,u2) + 3*G(0,1,v2)*G(1,1,u2) - G(0,1,0,1 - v2,u2) + G(
         0,1,0,u2)*G(0,v2) - G(0,1,0,u2)*G(1,v2) - G(0,1,0,v2) - G(0,1,0,v2)*
         G(0,u2) + G(0,1,0,v2)*G(1,u2) + 3*G(0,1,0,1,v2) + 3*G(0,1,1,1 - v2,u2
         ) - 3*G(0,1,1,u2)*G(0,v2) + 3*G(0,1,1,u2)*G(1,v2) - 2*G(0,1,1,0,v2)
          + 5*G(1,1 - v2,1 - v2,u2) + G(1,1 - v2,1 - v2,0,u2) - G(1,1 - v2, - 
         v2,0,u2) + 3/2*G(1,1 - v2,u2) - 2/3*G(1,1 - v2,u2)*Pi^2 + G(1,1 - v2,
         0,1 - v2,u2) - 3*G(1,1 - v2,0,u2) - 3*G(1,1 - v2,1,1 - v2,u2) + G(1,
         u2)*zeta3 - 7/6*G(1,u2)*Pi^2 + 3/2*G(1,u2)*G(1,v2) - 2/3*G(1,u2)*G(1,
         v2)*Pi^2 - 3*G(1,v2) - 2*G(1,v2)*zeta3 + 7/3*G(1,v2)*Pi^2 + 3*G(1,v2)
         *G(1 - v2,1 - v2,1,u2) - G(1,v2)*G(1 - v2, - v2,0,u2) + 2*G(1,v2)*G(1
          - v2,u2) - 2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 3*G(1,v2)*G(1 - v2,0,u2)
          - G(1,v2)*G(1 - v2,0,0,u2) + 3*G(1,v2)*G(1 - v2,0,1,u2) + 5*G(1,v2)*
         G(1 - v2,1,u2) - 3*G(1,v2)*G( - v2,1 - v2,1,u2) + G(1,v2)*G( - v2, - 
         v2,0,u2) + 2/3*G(1,v2)*G( - v2,u2)*Pi^2 + G(1,v2)*G( - v2,0,0,u2) - 3
         *G(1,v2)*G( - v2,0,1,u2) + 5*G(1,v2)*G(1,1 - v2,u2) + G(1,v2)*G(1,1
          - v2,0,u2) - 3*G(1,v2)*G(1,1 - v2,1,u2) + G(1,0,1 - v2,1 - v2,u2) - 
         3*G(1,0,1 - v2,u2) + G(1,0,1 - v2,u2)*G(1,v2) - G(1,0, - v2,0,u2) - 1/
         2*G(1,0,u2)*Pi^2 - 3*G(1,0,u2)*G(1,v2) - G(1,0,u2)*G(1,0,v2) + G(1,0,
         u2)*G(1,1,v2) + 7/2*G(1,0,v2) - 1/3*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1
          - v2,1 - v2,u2) + G(1,0,v2)*G(1 - v2, - v2,u2) + G(1,0,v2)*G(1 - v2,
         u2) + G(1,0,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G( - v2,1 - v2,u2) - G(1
         ,0,v2)*G( - v2, - v2,u2) - G(1,0,v2)*G( - v2,0,u2) - G(1,0,v2)*G(1,1
          - v2,u2) - 5*G(1,0,0,v2) + G(1,0,0,v2)*G(1,u2) + G(1,0,0,1,v2) + 2*
         G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2) - 3*G(1,0,1,v2)*G(1 - v2,
         u2) + 3*G(1,0,1,v2)*G( - v2,u2) - 3*G(1,1,1 - v2,1 - v2,u2) + 5*G(1,1
         ,1 - v2,u2) - 3*G(1,1,1 - v2,u2)*G(1,v2) + G(1,1,1 - v2,0,u2) + 3/2*
         G(1,1,u2)*Pi^2 + 5*G(1,1,u2)*G(1,v2) - 3*G(1,1,u2)*G(1,1,v2) + 2*G(1,
         1,v2) - 2/3*G(1,1,v2)*Pi^2 + 5*G(1,1,v2)*G(1,u2) + G(1,1,0,1 - v2,u2)
          + G(1,1,0,u2)*G(1,v2) + G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) - 2
         *G(1,1,0,v2)*G( - v2,u2) - G(1,1,0,v2)*G(1,u2) - 3*G(1,1,0,1,v2) - 3*
         G(1,1,1,1 - v2,u2) - 3*G(1,1,1,u2)*G(1,v2) + 2*G(1,1,1,0,v2) )

       + N^-1*u2*[1-u2-v2]^-2 * ( 1/12*Pi^2 + 1/2*G( - v2,0,u2) + 1/2*G(0,u2)*
         G(0,v2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,0,v2) - 1/2*G(1,0,v2) )

       + N^-1*u2*[1-u2-v2]^-1 * ( zeta3 - 1/3*Pi^2 + 1/2*G(1 - v2, - v2,0,u2)
          + 1/12*G(1 - v2,u2)*Pi^2 - 1/2*G( - v2, - v2,0,u2) + 1/3*G( - v2,u2)
         *Pi^2 - 2*G( - v2,0,u2) - 1/2*G( - v2,0,0,u2) - 1/2*G(0, - v2,0,u2)
          + 1/2*G(0,u2) - 1/12*G(0,u2)*Pi^2 - 2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*
         G(1,0,v2) - 1/2*G(0,v2) + 5/12*G(0,v2)*Pi^2 - 1/2*G(0,v2)*G(1 - v2,
          - v2,u2) + 1/2*G(0,v2)*G(1 - v2,0,u2) + 1/2*G(0,v2)*G( - v2, - v2,u2
         ) + 2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(0, - v2,u2) - 1/2*G(0,0,u2)
         *G(0,v2) + 2*G(0,0,v2) - 1/2*G(0,0,v2)*G(1 - v2,u2) + 1/2*G(0,0,v2)*
         G( - v2,u2) + 1/2*G(0,0,v2)*G(0,u2) - 1/2*G(0,1,0,v2) + 1/12*G(1,v2)*
         Pi^2 + 2*G(1,0,v2) - 1/2*G(1,0,v2)*G(1 - v2,u2) - 1/2*G(1,0,0,v2) - 1/
         2*G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-3 * (  - 1/2*G(1 - v2,u2)*Pi^2 + G(1 - v2,1,1 - v2,
         u2) - G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(0,1 - v2,u2) + G(0,1,1 - v2,
         u2) - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) - G(0,1,v2)*G(1 - v2,u2)
          - 1/2*G(1,v2)*Pi^2 + G(1,v2)*G(1 - v2,1,u2) + G(1,0,v2)*G(1 - v2,u2)
          - G(1,0,1,v2) + G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-2 * (  - 1/2*Pi^2 - 1/2*G(1 - v2,u2)*Pi^2 + G(1 - v2
         ,1,1 - v2,u2) - G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(0,1 - v2,u2) - G(0
         ,v2)*G(1,u2) + G(0,1,1 - v2,u2) - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,
         v2) - G(0,1,v2) - G(0,1,v2)*G(1 - v2,u2) + G(1,1 - v2,u2) + G(1,u2)*
         G(1,v2) - 1/2*G(1,v2)*Pi^2 + G(1,v2)*G(1 - v2,1,u2) + G(1,0,v2) + G(1
         ,0,v2)*G(1 - v2,u2) - G(1,0,1,v2) + G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-1 * (  - 2*zeta3 + 7/12*Pi^2 + 1/2*G(1 - v2, - v2,0,
         u2) + 1/12*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,0,u2) - 3/2*G(1 - v2,0,0,u2
         ) + 5/2*G(1 - v2,1,1 - v2,u2) - 3/2*G( - v2,1 - v2,0,u2) + G( - v2,
          - v2,0,u2) + 5/6*G( - v2,u2)*Pi^2 - 3/2*G( - v2,0,1 - v2,u2) + G( - 
         v2,0,u2) + G( - v2,0,0,u2) - 2*G(0,1 - v2,u2) - 3/2*G(0,1 - v2,0,u2)
          + G(0, - v2,0,u2) - 1/2*G(0,u2) + 11/12*G(0,u2)*Pi^2 - 2*G(0,u2)*G(1
         ,v2) + 2*G(0,u2)*G(1,0,v2) + 1/2*G(0,v2) - 1/12*G(0,v2)*Pi^2 - 1/2*G(
         0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - 
         v2,0,u2) - 5/2*G(0,v2)*G(1 - v2,1,u2) + 3/2*G(0,v2)*G( - v2,1 - v2,u2
         ) - G(0,v2)*G( - v2, - v2,u2) - G(0,v2)*G( - v2,u2) + 5/2*G(0,v2)*G(0
         ,1 - v2,u2) - G(0,v2)*G(0, - v2,u2) - 3/2*G(0,v2)*G(1,u2) - 3/2*G(0,0
         ,1 - v2,u2) + G(0,0,u2) + G(0,0,u2)*G(0,v2) - 3/2*G(0,0,u2)*G(1,v2)
          - G(0,0,v2) - 1/2*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G( - v2,u2) - 
         G(0,0,v2)*G(0,u2) + 3/2*G(0,0,1,v2) + 5/2*G(0,1,1 - v2,u2) - 5/2*G(0,
         1,u2)*G(0,v2) + 5/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2) - 5/2*G(0,1,v2)
         *G(1 - v2,u2) + 3/2*G(0,1,v2)*G( - v2,u2) - 1/2*G(0,1,0,v2) + 3/2*G(1
         ,1 - v2,u2) + 3/2*G(1,u2)*G(1,v2) + 1/12*G(1,v2)*Pi^2 + 5/2*G(1,v2)*
         G(1 - v2,1,u2) - 3/2*G(1,v2)*G( - v2,0,u2) + 7/2*G(1,0,v2) + 1/2*G(1,
         0,v2)*G(1 - v2,u2) + 3/2*G(1,0,v2)*G( - v2,u2) - 1/2*G(1,0,0,v2) - 5/
         2*G(1,0,1,v2) + 1/2*G(1,1,0,v2) )

       + N^-1*u2 * ( 9*zeta3 + 7/3*Pi^2 - 11/180*Pi^4 + 2*G(1 - v2,1 - v2,u2)
          - 4/3*G(1 - v2,1 - v2,u2)*Pi^2 - 3*G(1 - v2,1 - v2,0,u2) - 2*G(1 - 
         v2,1 - v2,0,0,u2) + 6*G(1 - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2
         ,1 - v2,0,u2) + 2*G(1 - v2, - v2, - v2,0,u2) + 2/3*G(1 - v2, - v2,u2)
         *Pi^2 - 2*G(1 - v2, - v2,0,1 - v2,u2) + 7*G(1 - v2, - v2,0,u2) + 2*G(
         1 - v2, - v2,0,0,u2) - 3*G(1 - v2,u2) - 4*G(1 - v2,u2)*zeta3 + 8/3*G(
         1 - v2,u2)*Pi^2 - 3*G(1 - v2,0,1 - v2,u2) - 2*G(1 - v2,0,1 - v2,0,u2)
          + 2*G(1 - v2,0, - v2,0,u2) - 3*G(1 - v2,0,u2) + 4/3*G(1 - v2,0,u2)*
         Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 3*G(1 - v2,0,0,u2) + 6*G(1 - v2,0,
         1,1 - v2,u2) + 4/3*G( - v2,1 - v2,u2)*Pi^2 + 3*G( - v2,1 - v2,0,u2)
          + 2*G( - v2,1 - v2,0,0,u2) - 6*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - 
         v2, - v2,1 - v2,0,u2) - 2*G( - v2, - v2, - v2,0,u2) - 2/3*G( - v2, - 
         v2,u2)*Pi^2 + 2*G( - v2, - v2,0,1 - v2,u2) - 5*G( - v2, - v2,0,u2) - 
         2*G( - v2, - v2,0,0,u2) + 4*G( - v2,u2)*zeta3 + 1/3*G( - v2,u2)*Pi^2
          + 3*G( - v2,0,1 - v2,u2) + 2*G( - v2,0,1 - v2,0,u2) - 2*G( - v2,0,
          - v2,0,u2) + 5*G( - v2,0,u2) - 4/3*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,
         0,1 - v2,u2) - 5*G( - v2,0,0,u2) - 6*G( - v2,0,1,1 - v2,u2) - 3*G(0,1
          - v2,1 - v2,u2) - 2*G(0,1 - v2,1 - v2,0,u2) + 2*G(0,1 - v2, - v2,0,
         u2) - 3*G(0,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*Pi^2 - 3*G(0,1 - v2,u2)*
         G(1,v2) + 2*G(0,1 - v2,u2)*G(1,0,v2) - 2*G(0,1 - v2,0,1 - v2,u2) + 3*
         G(0,1 - v2,0,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) + 6*G(0,1 - v2,1,1 - v2
         ,u2) + 6*G(0,1 - v2,1,u2)*G(1,v2) + 3*G(0,u2) - 2*G(0,u2)*zeta3 - 3/2
         *G(0,u2)*Pi^2 + 5*G(0,u2)*G(0,v2) - 4/3*G(0,u2)*G(0,v2)*Pi^2 - 3*G(0,
         u2)*G(1,v2) + 4/3*G(0,u2)*G(1,v2)*Pi^2 + 4*G(0,u2)*G(1,0,v2) - 2*G(0,
         u2)*G(1,0,0,v2) - 3*G(0,u2)*G(1,1,v2) + 2*G(0,u2)*G(1,1,0,v2) + 4*G(0
         ,v2)*zeta3 + 1/3*G(0,v2)*Pi^2 + 5*G(0,v2)*G(1 - v2,1 - v2,u2) + 2*G(0
         ,v2)*G(1 - v2,1 - v2,0,u2) - 6*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,
         v2)*G(1 - v2, - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 
         7*G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1
          - v2,u2)*Pi^2 + 6*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 2*G(0,v2)*G(1 - v2
         ,0, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,0,0,u2)
          - 6*G(0,v2)*G(1 - v2,0,1,u2) - 3*G(0,v2)*G( - v2,1 - v2,u2) - 2*G(0,
         v2)*G( - v2,1 - v2,0,u2) + 6*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)
         *G( - v2, - v2,1 - v2,u2) + 2*G(0,v2)*G( - v2, - v2, - v2,u2) + 5*G(0
         ,v2)*G( - v2, - v2,u2) - 5*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G( - v2,
         u2)*Pi^2 - 6*G(0,v2)*G( - v2,0,1 - v2,u2) + 2*G(0,v2)*G( - v2,0, - v2
         ,u2) - 2*G(0,v2)*G( - v2,0,0,u2) + 6*G(0,v2)*G( - v2,0,1,u2) + 6*G(0,
         v2)*G(0,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(0,1 - v2, - v2,u2) - 4*G(0,v2
         )*G(0,1 - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) - 6*G(0,v2)*G(0,1 - v2,
         1,u2) - 6*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1,1 - v2, - v2,
         u2) - 2*G(0,v2)*G(1,1 - v2,0,u2) + 6*G(0,v2)*G(1,1 - v2,1,u2) - G(0,
         v2)*G(1,u2) + 4/3*G(0,v2)*G(1,u2)*Pi^2 + 2*G(0,v2)*G(1,0,1 - v2,u2)
          + 2*G(0,v2)*G(1,0, - v2,u2) + 3*G(0,v2)*G(1,0,u2) - 4*G(0,v2)*G(1,0,
         1,u2) - 5*G(0,v2)*G(1,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 6*G(0,v2)*G(1,1
         ,1,u2) - 2*G(0,0,1 - v2,1 - v2,u2) + 3*G(0,0,1 - v2,u2) - 2*G(0,0,1
          - v2,u2)*G(0,v2) - 2*G(0,0,1 - v2,u2)*G(1,v2) - 2*G(0,0, - v2,u2)*G(
         0,v2) + 2*G(0,0, - v2,0,u2) - 2*G(0,0,u2) + G(0,0,u2)*Pi^2 - 5*G(0,0,
         u2)*G(0,v2) - 2*G(0,0,u2)*G(0,0,v2) + 2*G(0,0,u2)*G(0,1,v2) + 3*G(0,0
         ,u2)*G(1,v2) + 2*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*G(1,1,v2) - 5*G(0,
         0,v2) + 2/3*G(0,0,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2, - v2,u2) - 7*G(0,0
         ,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G(1 - v2,0,u2) + 2*G(0,0,v2)*G( - v2,
          - v2,u2) + 5*G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) - 2*
         G(0,0,v2)*G(0,1 - v2,u2) + 2*G(0,0,v2)*G(1,1 - v2,u2) + 2*G(0,0,v2)*
         G(1,0,u2) + 5*G(0,0,0,v2) + 2*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,v2)*G(1
         ,u2) - 2*G(0,0,0,1,v2) - 4*G(0,0,1,1 - v2,u2) + 4*G(0,0,1,u2)*G(0,v2)
          - 4*G(0,0,1,u2)*G(1,v2) - 3*G(0,0,1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2)
          - 2*G(0,0,1,v2)*G( - v2,u2) + 6*G(0,1,1 - v2,1 - v2,u2) - 7*G(0,1,1
          - v2,u2) + 6*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) - 3*G(0
         ,1,u2)*Pi^2 + 7*G(0,1,u2)*G(0,v2) - 6*G(0,1,u2)*G(0,1,v2) - 7*G(0,1,
         u2)*G(1,v2) + 6*G(0,1,u2)*G(1,1,v2) + 4/3*G(0,1,v2)*Pi^2 - 6*G(0,1,v2
         )*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2, - v2,u2) + 5*G(0,1,v2)*
         G(1 - v2,u2) + 6*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - v2,
          - v2,u2) - 3*G(0,1,v2)*G( - v2,u2) + 3*G(0,1,v2)*G(0,u2) - 5*G(0,1,
         v2)*G(1,u2) - 2*G(0,1,v2)*G(1,0,u2) + 6*G(0,1,v2)*G(1,1,u2) - 2*G(0,1
         ,0,1 - v2,u2) + 2*G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) - 3*G(0
         ,1,0,v2) - 2*G(0,1,0,v2)*G(0,u2) + 2*G(0,1,0,v2)*G(1,u2) + 6*G(0,1,0,
         1,v2) + 6*G(0,1,1,1 - v2,u2) - 6*G(0,1,1,u2)*G(0,v2) + 6*G(0,1,1,u2)*
         G(1,v2) - 4*G(0,1,1,0,v2) + 5*G(1,1 - v2,1 - v2,u2) + 2*G(1,1 - v2,1
          - v2,0,u2) - 2*G(1,1 - v2, - v2,0,u2) + G(1,1 - v2,u2) - 4/3*G(1,1
          - v2,u2)*Pi^2 + 2*G(1,1 - v2,0,1 - v2,u2) - 3*G(1,1 - v2,0,u2) - 6*
         G(1,1 - v2,1,1 - v2,u2) + 2*G(1,u2)*zeta3 - 7/6*G(1,u2)*Pi^2 + G(1,u2
         )*G(1,v2) - 4/3*G(1,u2)*G(1,v2)*Pi^2 - 3*G(1,v2) - 4*G(1,v2)*zeta3 + 
         8/3*G(1,v2)*Pi^2 + 6*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(1,v2)*G(1 - 
         v2, - v2,0,u2) + 2*G(1,v2)*G(1 - v2,u2) - 4/3*G(1,v2)*G(1 - v2,u2)*
         Pi^2 - 3*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,0,0,u2) + 6*G(1,
         v2)*G(1 - v2,0,1,u2) - 6*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G(
          - v2, - v2,0,u2) + 4/3*G(1,v2)*G( - v2,u2)*Pi^2 + 3*G(1,v2)*G( - v2,
         0,u2) + 2*G(1,v2)*G( - v2,0,0,u2) - 6*G(1,v2)*G( - v2,0,1,u2) + 5*G(1
         ,v2)*G(1,1 - v2,u2) + 2*G(1,v2)*G(1,1 - v2,0,u2) - 6*G(1,v2)*G(1,1 - 
         v2,1,u2) + 2*G(1,0,1 - v2,1 - v2,u2) - 3*G(1,0,1 - v2,u2) + 2*G(1,0,1
          - v2,u2)*G(1,v2) - 2*G(1,0, - v2,0,u2) - G(1,0,u2)*Pi^2 - 3*G(1,0,u2
         )*G(1,v2) - 2*G(1,0,u2)*G(1,0,v2) + 2*G(1,0,u2)*G(1,1,v2) + G(1,0,v2)
          - 2/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)
         *G(1 - v2, - v2,u2) - 3*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2
         ,0,u2) - 4*G(1,0,v2)*G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,
         u2) - 3*G(1,0,v2)*G( - v2,u2) - 2*G(1,0,v2)*G( - v2,0,u2) - 2*G(1,0,
         v2)*G(1,1 - v2,u2) - 7*G(1,0,0,v2) + 2*G(1,0,0,v2)*G(1,u2) + 2*G(1,0,
         0,1,v2) + 4*G(1,0,1,1 - v2,u2) + 4*G(1,0,1,u2)*G(1,v2) + 5*G(1,0,1,v2
         ) - 6*G(1,0,1,v2)*G(1 - v2,u2) + 6*G(1,0,1,v2)*G( - v2,u2) - 6*G(1,1,
         1 - v2,1 - v2,u2) + 5*G(1,1,1 - v2,u2) - 6*G(1,1,1 - v2,u2)*G(1,v2)
          + 2*G(1,1,1 - v2,0,u2) + 3*G(1,1,u2)*Pi^2 + 5*G(1,1,u2)*G(1,v2) - 6*
         G(1,1,u2)*G(1,1,v2) + 2*G(1,1,v2) - 4/3*G(1,1,v2)*Pi^2 + 5*G(1,1,v2)*
         G(1,u2) + 2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) - 3*G(1,1,0,v2
         ) + 4*G(1,1,0,v2)*G(1 - v2,u2) - 4*G(1,1,0,v2)*G( - v2,u2) - 2*G(1,1,
         0,v2)*G(1,u2) - 6*G(1,1,0,1,v2) - 6*G(1,1,1,1 - v2,u2) - 6*G(1,1,1,u2
         )*G(1,v2) + 4*G(1,1,1,0,v2) )

       + N^-1*u2*v2 * (  - 2*Pi^2 - 7/45*Pi^4 + 2*G(1 - v2,1 - v2, - v2,0,u2)
          + 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - v2,1 - v2,0,0,u2) - 4*G(1
          - v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2, - v2,1 - v2,0,u2) - 4*G(1 - 
         v2, - v2, - v2,0,u2) + 2/3*G(1 - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2
         ,0,1 - v2,u2) - 4*G(1 - v2, - v2,0,0,u2) + 8*G(1 - v2,u2)*zeta3 + 2*
         G(1 - v2,0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 3*G(1 - v2,0,u2)
          - 5/3*G(1 - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0,1 - v2,u2) - 4*G(1 - v2,0
         ,1,1 - v2,u2) - 2*G( - v2,1 - v2, - v2,0,u2) - 2/3*G( - v2,1 - v2,u2)
         *Pi^2 - 2*G( - v2,1 - v2,0,0,u2) + 4*G( - v2,1 - v2,1,1 - v2,u2) - 2*
         G( - v2, - v2,1 - v2,0,u2) + 4*G( - v2, - v2, - v2,0,u2) - 2/3*G( - 
         v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0,1 - v2,u2) + 4*G( - v2, - v2,0,
         0,u2) - 8*G( - v2,u2)*zeta3 - 2*G( - v2,0,1 - v2,0,u2) + 4*G( - v2,0,
          - v2,0,u2) - 3*G( - v2,0,u2) + 5/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,
         0,1 - v2,u2) + 4*G( - v2,0,1,1 - v2,u2) + 2*G(0,1 - v2,1 - v2,0,u2)
          - 4*G(0,1 - v2, - v2,0,u2) + 3*G(0,1 - v2,u2) - 5/3*G(0,1 - v2,u2)*
         Pi^2 + 2*G(0,1 - v2,0,1 - v2,u2) + 2*G(0,1 - v2,0,u2)*G(1,v2) - 4*G(0
         ,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2,1,u2)*G(1,v2) - 3*G(0,u2)*G(0,v2)
          + 5/3*G(0,u2)*G(0,v2)*Pi^2 + 3*G(0,u2)*G(1,v2) - 5/3*G(0,u2)*G(1,v2)
         *Pi^2 + 4*G(0,u2)*G(1,0,0,v2) - 8*G(0,v2)*zeta3 - 2*G(0,v2)*G(1 - v2,
         1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(0,v2)*G(1 - 
         v2, - v2,1 - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 3*G(0,v2)*
         G(1 - v2,u2) + 7/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1
          - v2,u2) + 4*G(0,v2)*G(1 - v2,0, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,0,
         u2) + 4*G(0,v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          - 4*G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2
         ) - 4*G(0,v2)*G( - v2, - v2, - v2,u2) + 3*G(0,v2)*G( - v2,u2) - 7/3*
         G(0,v2)*G( - v2,u2)*Pi^2 + 4*G(0,v2)*G( - v2,0,1 - v2,u2) - 4*G(0,v2)
         *G( - v2,0, - v2,u2) + 4*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G( - v2,
         0,1,u2) - 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) - 4*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,1,u2) + 4*
         G(0,v2)*G(1,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1,1 - v2, - v2,u2) + 4*G(
         0,v2)*G(1,1 - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1,u2) + 3*G(0,v2)*G(1,
         u2) - 5/3*G(0,v2)*G(1,u2)*Pi^2 - 4*G(0,v2)*G(1,0, - v2,u2) + 2*G(0,v2
         )*G(1,0,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 4*G(0,v2)*G(1,1,1,u2) + 2*G(0
         ,0,1 - v2,1 - v2,u2) + 2*G(0,0,1 - v2,u2)*G(1,v2) + 4*G(0,0, - v2,u2)
         *G(0,v2) - 4*G(0,0, - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*G(0,0,u2)*G(0
         ,0,v2) - 2*G(0,0,u2)*G(0,1,v2) - 4*G(0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*
         G(1,1,v2) + 3*G(0,0,v2) - 7/3*G(0,0,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2,1
          - v2,u2) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 4*G(0,0,v2)*G(1 - v2,0,
         u2) + 2*G(0,0,v2)*G( - v2,1 - v2,u2) - 4*G(0,0,v2)*G( - v2, - v2,u2)
          - 4*G(0,0,v2)*G( - v2,0,u2) + 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,
         v2)*G(1,1 - v2,u2) - 4*G(0,0,v2)*G(1,0,u2) - 4*G(0,0,0,v2)*G(0,u2) + 
         4*G(0,0,0,v2)*G(1,u2) + 2*G(0,0,0,1,v2) + 2*G(0,0,1,1 - v2,u2) - 2*G(
         0,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)*G(1,v2) - 2*G(0,0,1,v2)*G(1 - v2,u2
         ) + 2*G(0,0,1,v2)*G( - v2,u2) + 2*G(0,0,1,0,v2) - 4*G(0,1,1 - v2,1 - 
         v2,u2) - 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) + 4/3*G(0,
         1,u2)*Pi^2 + 4*G(0,1,u2)*G(0,1,v2) - 4*G(0,1,u2)*G(1,1,v2) - 2/3*G(0,
         1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,
          - v2,u2) - 4*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - 
         v2,u2) + 2*G(0,1,v2)*G(1,0,u2) - 4*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1
          - v2,u2) - 2*G(0,1,0,u2)*G(0,v2) + 2*G(0,1,0,u2)*G(1,v2) - 2*G(0,1,0
         ,v2)*G(1 - v2,u2) + 2*G(0,1,0,v2)*G( - v2,u2) + 2*G(0,1,0,0,v2) - 4*
         G(0,1,0,1,v2) - 4*G(0,1,1,1 - v2,u2) + 4*G(0,1,1,u2)*G(0,v2) - 4*G(0,
         1,1,u2)*G(1,v2) + 4*G(0,1,1,0,v2) - 2*G(1,1 - v2,1 - v2,0,u2) + 4*G(1
         ,1 - v2, - v2,0,u2) - 3*G(1,1 - v2,u2) + 5/3*G(1,1 - v2,u2)*Pi^2 - 2*
         G(1,1 - v2,0,1 - v2,u2) + 4*G(1,1 - v2,1,1 - v2,u2) - 3*G(1,u2)*G(1,
         v2) + 5/3*G(1,u2)*G(1,v2)*Pi^2 + 8*G(1,v2)*zeta3 - 4*G(1,v2)*G(1 - v2
         ,1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2
         ,u2)*Pi^2 + 2*G(1,v2)*G(1 - v2,0,0,u2) - 4*G(1,v2)*G(1 - v2,0,1,u2)
          + 4*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 2/
         3*G(1,v2)*G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,0,u2) + 4*G(1,v2)*G(
          - v2,0,1,u2) - 2*G(1,v2)*G(1,1 - v2,0,u2) + 4*G(1,v2)*G(1,1 - v2,1,
         u2) - 2*G(1,0,1 - v2,1 - v2,u2) - 2*G(1,0,1 - v2,u2)*G(1,v2) + 4*G(1,
         0, - v2,0,u2) + 1/3*G(1,0,u2)*Pi^2 + 4*G(1,0,u2)*G(1,0,v2) - 2*G(1,0,
         u2)*G(1,1,v2) - 3*G(1,0,v2) + 7/3*G(1,0,v2)*Pi^2 - 4*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 4*G(1,0,v2)*G( - v2,
         1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) - 2*G(1,0,0,v2)*G(1 - v2,
         u2) + 2*G(1,0,0,v2)*G( - v2,u2) - 4*G(1,0,0,v2)*G(1,u2) - 2*G(1,0,0,1
         ,v2) - 2*G(1,0,1,1 - v2,u2) - 2*G(1,0,1,u2)*G(1,v2) + 4*G(1,0,1,v2)*
         G(1 - v2,u2) - 4*G(1,0,1,v2)*G( - v2,u2) - 2*G(1,0,1,0,v2) + 4*G(1,1,
         1 - v2,1 - v2,u2) + 4*G(1,1,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2)
          - 4/3*G(1,1,u2)*Pi^2 + 4*G(1,1,u2)*G(1,1,v2) + 2/3*G(1,1,v2)*Pi^2 - 
         2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,v2) - 4*G(1,1,0,v2)*G(1 - v2
         ,u2) + 4*G(1,1,0,v2)*G( - v2,u2) - 2*G(1,1,0,0,v2) + 4*G(1,1,0,1,v2)
          + 4*G(1,1,1,1 - v2,u2) + 4*G(1,1,1,u2)*G(1,v2) - 4*G(1,1,1,0,v2) )

       + N^-1*u2^2 * (  - 2*Pi^2 - 7/45*Pi^4 + 2*G(1 - v2,1 - v2, - v2,0,u2)
          + 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 2*G(1 - v2,1 - v2,0,0,u2) - 4*G(1
          - v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2, - v2,1 - v2,0,u2) - 4*G(1 - 
         v2, - v2, - v2,0,u2) + 2/3*G(1 - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2
         ,0,1 - v2,u2) - 4*G(1 - v2, - v2,0,0,u2) + 8*G(1 - v2,u2)*zeta3 + 2*
         G(1 - v2,0,1 - v2,0,u2) - 4*G(1 - v2,0, - v2,0,u2) + 3*G(1 - v2,0,u2)
          - 5/3*G(1 - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0,1 - v2,u2) - 4*G(1 - v2,0
         ,1,1 - v2,u2) - 2*G( - v2,1 - v2, - v2,0,u2) - 2/3*G( - v2,1 - v2,u2)
         *Pi^2 - 2*G( - v2,1 - v2,0,0,u2) + 4*G( - v2,1 - v2,1,1 - v2,u2) - 2*
         G( - v2, - v2,1 - v2,0,u2) + 4*G( - v2, - v2, - v2,0,u2) - 2/3*G( - 
         v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0,1 - v2,u2) + 4*G( - v2, - v2,0,
         0,u2) - 8*G( - v2,u2)*zeta3 - 2*G( - v2,0,1 - v2,0,u2) + 4*G( - v2,0,
          - v2,0,u2) - 3*G( - v2,0,u2) + 5/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,
         0,1 - v2,u2) + 4*G( - v2,0,1,1 - v2,u2) + 2*G(0,1 - v2,1 - v2,0,u2)
          - 4*G(0,1 - v2, - v2,0,u2) + 3*G(0,1 - v2,u2) - 5/3*G(0,1 - v2,u2)*
         Pi^2 + 2*G(0,1 - v2,0,1 - v2,u2) + 2*G(0,1 - v2,0,u2)*G(1,v2) - 4*G(0
         ,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2,1,u2)*G(1,v2) - 3*G(0,u2)*G(0,v2)
          + 5/3*G(0,u2)*G(0,v2)*Pi^2 + 3*G(0,u2)*G(1,v2) - 5/3*G(0,u2)*G(1,v2)
         *Pi^2 + 4*G(0,u2)*G(1,0,0,v2) - 8*G(0,v2)*zeta3 - 2*G(0,v2)*G(1 - v2,
         1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(0,v2)*G(1 - 
         v2, - v2,1 - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 3*G(0,v2)*
         G(1 - v2,u2) + 7/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1
          - v2,u2) + 4*G(0,v2)*G(1 - v2,0, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,0,
         u2) + 4*G(0,v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          - 4*G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2
         ) - 4*G(0,v2)*G( - v2, - v2, - v2,u2) + 3*G(0,v2)*G( - v2,u2) - 7/3*
         G(0,v2)*G( - v2,u2)*Pi^2 + 4*G(0,v2)*G( - v2,0,1 - v2,u2) - 4*G(0,v2)
         *G( - v2,0, - v2,u2) + 4*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G( - v2,
         0,1,u2) - 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) - 4*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,1,u2) + 4*
         G(0,v2)*G(1,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1,1 - v2, - v2,u2) + 4*G(
         0,v2)*G(1,1 - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1,u2) + 3*G(0,v2)*G(1,
         u2) - 5/3*G(0,v2)*G(1,u2)*Pi^2 - 4*G(0,v2)*G(1,0, - v2,u2) + 2*G(0,v2
         )*G(1,0,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 4*G(0,v2)*G(1,1,1,u2) + 2*G(0
         ,0,1 - v2,1 - v2,u2) + 2*G(0,0,1 - v2,u2)*G(1,v2) + 4*G(0,0, - v2,u2)
         *G(0,v2) - 4*G(0,0, - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*G(0,0,u2)*G(0
         ,0,v2) - 2*G(0,0,u2)*G(0,1,v2) - 4*G(0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*
         G(1,1,v2) + 3*G(0,0,v2) - 7/3*G(0,0,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2,1
          - v2,u2) + 4*G(0,0,v2)*G(1 - v2, - v2,u2) + 4*G(0,0,v2)*G(1 - v2,0,
         u2) + 2*G(0,0,v2)*G( - v2,1 - v2,u2) - 4*G(0,0,v2)*G( - v2, - v2,u2)
          - 4*G(0,0,v2)*G( - v2,0,u2) + 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,
         v2)*G(1,1 - v2,u2) - 4*G(0,0,v2)*G(1,0,u2) - 4*G(0,0,0,v2)*G(0,u2) + 
         4*G(0,0,0,v2)*G(1,u2) + 2*G(0,0,0,1,v2) + 2*G(0,0,1,1 - v2,u2) - 2*G(
         0,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)*G(1,v2) - 2*G(0,0,1,v2)*G(1 - v2,u2
         ) + 2*G(0,0,1,v2)*G( - v2,u2) + 2*G(0,0,1,0,v2) - 4*G(0,1,1 - v2,1 - 
         v2,u2) - 4*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) + 4/3*G(0,
         1,u2)*Pi^2 + 4*G(0,1,u2)*G(0,1,v2) - 4*G(0,1,u2)*G(1,1,v2) - 2/3*G(0,
         1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,
          - v2,u2) - 4*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - 
         v2,u2) + 2*G(0,1,v2)*G(1,0,u2) - 4*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1
          - v2,u2) - 2*G(0,1,0,u2)*G(0,v2) + 2*G(0,1,0,u2)*G(1,v2) - 2*G(0,1,0
         ,v2)*G(1 - v2,u2) + 2*G(0,1,0,v2)*G( - v2,u2) + 2*G(0,1,0,0,v2) - 4*
         G(0,1,0,1,v2) - 4*G(0,1,1,1 - v2,u2) + 4*G(0,1,1,u2)*G(0,v2) - 4*G(0,
         1,1,u2)*G(1,v2) + 4*G(0,1,1,0,v2) - 2*G(1,1 - v2,1 - v2,0,u2) + 4*G(1
         ,1 - v2, - v2,0,u2) - 3*G(1,1 - v2,u2) + 5/3*G(1,1 - v2,u2)*Pi^2 - 2*
         G(1,1 - v2,0,1 - v2,u2) + 4*G(1,1 - v2,1,1 - v2,u2) - 3*G(1,u2)*G(1,
         v2) + 5/3*G(1,u2)*G(1,v2)*Pi^2 + 8*G(1,v2)*zeta3 - 4*G(1,v2)*G(1 - v2
         ,1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2
         ,u2)*Pi^2 + 2*G(1,v2)*G(1 - v2,0,0,u2) - 4*G(1,v2)*G(1 - v2,0,1,u2)
          + 4*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 2/
         3*G(1,v2)*G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,0,u2) + 4*G(1,v2)*G(
          - v2,0,1,u2) - 2*G(1,v2)*G(1,1 - v2,0,u2) + 4*G(1,v2)*G(1,1 - v2,1,
         u2) - 2*G(1,0,1 - v2,1 - v2,u2) - 2*G(1,0,1 - v2,u2)*G(1,v2) + 4*G(1,
         0, - v2,0,u2) + 1/3*G(1,0,u2)*Pi^2 + 4*G(1,0,u2)*G(1,0,v2) - 2*G(1,0,
         u2)*G(1,1,v2) - 3*G(1,0,v2) + 7/3*G(1,0,v2)*Pi^2 - 4*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 4*G(1,0,v2)*G( - v2,
         1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) - 2*G(1,0,0,v2)*G(1 - v2,
         u2) + 2*G(1,0,0,v2)*G( - v2,u2) - 4*G(1,0,0,v2)*G(1,u2) - 2*G(1,0,0,1
         ,v2) - 2*G(1,0,1,1 - v2,u2) - 2*G(1,0,1,u2)*G(1,v2) + 4*G(1,0,1,v2)*
         G(1 - v2,u2) - 4*G(1,0,1,v2)*G( - v2,u2) - 2*G(1,0,1,0,v2) + 4*G(1,1,
         1 - v2,1 - v2,u2) + 4*G(1,1,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2)
          - 4/3*G(1,1,u2)*Pi^2 + 4*G(1,1,u2)*G(1,1,v2) + 2/3*G(1,1,v2)*Pi^2 - 
         2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,v2) - 4*G(1,1,0,v2)*G(1 - v2
         ,u2) + 4*G(1,1,0,v2)*G( - v2,u2) - 2*G(1,1,0,0,v2) + 4*G(1,1,0,1,v2)
          + 4*G(1,1,1,1 - v2,u2) + 4*G(1,1,1,u2)*G(1,v2) - 4*G(1,1,1,0,v2) )

       + Nf * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 2/3*G(1 - v2,1 - v2,0,u2)
          - 1/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,
         1 - v2,u2) + 1/3*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 1/3*G(1 - v2
         ,1,1 - v2,u2) - 1/3*G( - v2,1 - v2,0,u2) - 1/3*G( - v2,u2)*Pi^2 - 1/3
         *G( - v2,0,1 - v2,u2) - 2/3*G( - v2,0,0,u2) + 2/3*G(0,1 - v2,1 - v2,
         u2) + 1/3*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*G(1,v2) + 2/3*G(0,1 - 
         v2,0,u2) - 1/3*G(0, - v2,0,u2) + 1/9*G(0,u2)*Pi^2 - 1/3*G(0,u2)*G(0,
         v2) + 1/3*G(0,u2)*G(1,v2) - 5/3*G(0,u2)*G(1,0,v2) + 2/3*G(0,u2)*G(1,1
         ,v2) + 1/3*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 1/3*G(0,
         v2)*G(1 - v2, - v2,u2) - 4/3*G(0,v2)*G(1 - v2,u2) - 5/3*G(0,v2)*G(1
          - v2,0,u2) + 1/3*G(0,v2)*G(1 - v2,1,u2) + 1/3*G(0,v2)*G( - v2,1 - v2
         ,u2) + 4/3*G(0,v2)*G( - v2,0,u2) - 5/3*G(0,v2)*G(0,1 - v2,u2) + 1/3*
         G(0,v2)*G(0, - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) + 1/3*G(0,v2)*G(1,
         0,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,u2)*
         G(1,v2) + 2*G(0,0,v2) + 7/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G(
          - v2,u2) + 7/3*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 3*G(0,0,0,
         v2) + 1/3*G(0,0,1,v2) - 1/3*G(0,1,1 - v2,u2) + 1/3*G(0,1,u2)*G(0,v2)
          - 1/3*G(0,1,u2)*G(1,v2) - 4/3*G(0,1,v2) - 1/3*G(0,1,v2)*G(1 - v2,u2)
          + 1/3*G(0,1,v2)*G( - v2,u2) - 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,v2)*
         G(1,u2) + 4/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,1 - v2,u2) - 1/3*G(1,1 - 
         v2,0,u2) - 1/3*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2
         ,u2) + 2/3*G(1,v2)*G(1 - v2,0,u2) - 1/3*G(1,v2)*G(1 - v2,1,u2) - 1/3*
         G(1,v2)*G( - v2,0,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) - 1/3*G(1,0,1 - v2
         ,u2) - 1/3*G(1,0,u2)*G(1,v2) - 4/3*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2
         ,u2) + 1/3*G(1,0,v2)*G( - v2,u2) + 4/3*G(1,0,v2)*G(1,u2) + 7/3*G(1,0,
         0,v2) - 1/3*G(1,0,1,v2) + 2/3*G(1,1,v2) - 2/3*G(1,1,v2)*G(1,u2) - 2/3
         *G(1,1,0,v2) )

       + Nf*v2*[1-u2]^-1 * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 1/3*G(1 - v2
         ,0,u2) + 1/3*G(0,1 - v2,u2) - 1/3*G(0,u2)*G(0,v2) + 1/3*G(0,u2)*G(1,
         v2) - 4/3*G(0,v2)*G(1 - v2,u2) + 2*G(0,0,v2) - 4/3*G(0,1,v2) + 2/3*G(
         1,v2)*G(1 - v2,u2) - 4/3*G(1,0,v2) + 2/3*G(1,1,v2) )

       + Nf*v2 * (  - 2/3*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) - 2/3*G(1 - v2,1 - v2
         ,0,u2) + 1/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1
          - v2,0,1 - v2,u2) - 2/3*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 1/3*
         G(1 - v2,1,1 - v2,u2) + 1/3*G( - v2,1 - v2,0,u2) + 1/3*G( - v2,u2)*
         Pi^2 + 1/3*G( - v2,0,1 - v2,u2) + 2/3*G( - v2,0,0,u2) - 2/3*G(0,1 - 
         v2,1 - v2,u2) - 2/3*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*G(1,v2) - 2/3
         *G(0,1 - v2,0,u2) + 1/3*G(0, - v2,0,u2) - 1/9*G(0,u2)*Pi^2 + 2/3*G(0,
         u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,0,v2) - 2/3*G(0,
         u2)*G(1,1,v2) - 1/3*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 
         1/3*G(0,v2)*G(1 - v2, - v2,u2) + 8/3*G(0,v2)*G(1 - v2,u2) + 5/3*G(0,
         v2)*G(1 - v2,0,u2) - 1/3*G(0,v2)*G(1 - v2,1,u2) - 1/3*G(0,v2)*G( - v2
         ,1 - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 5/3*G(0,v2)*G(0,1 - v2,u2)
          - 1/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) - 1/3*G(0,
         v2)*G(1,0,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,u2)*G(0,v2) - 2/3*G(
         0,0,u2)*G(1,v2) - 4*G(0,0,v2) - 7/3*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,
         v2)*G( - v2,u2) - 7/3*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 3*G(0
         ,0,0,v2) - 1/3*G(0,0,1,v2) + 1/3*G(0,1,1 - v2,u2) - 1/3*G(0,1,u2)*G(0
         ,v2) + 1/3*G(0,1,u2)*G(1,v2) + 8/3*G(0,1,v2) + 1/3*G(0,1,v2)*G(1 - v2
         ,u2) - 1/3*G(0,1,v2)*G( - v2,u2) + 4/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,
         v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) + 1/3*G(1,1
          - v2,0,u2) + 1/3*G(1,u2)*Pi^2 - 1/9*G(1,v2)*Pi^2 - 4/3*G(1,v2)*G(1
          - v2,u2) - 2/3*G(1,v2)*G(1 - v2,0,u2) + 1/3*G(1,v2)*G(1 - v2,1,u2)
          + 1/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) + 1/3*G(1,0
         ,1 - v2,u2) + 1/3*G(1,0,u2)*G(1,v2) + 8/3*G(1,0,v2) + 2/3*G(1,0,v2)*
         G(1 - v2,u2) - 1/3*G(1,0,v2)*G( - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) - 7/
         3*G(1,0,0,v2) + 1/3*G(1,0,1,v2) - 4/3*G(1,1,v2) + 2/3*G(1,1,v2)*G(1,
         u2) + 2/3*G(1,1,0,v2) )

       + Nf*u2*[u2+v2]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v2,0,u2) - 1/3*G(0,1 - 
         v2,u2) + 4/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2)*G(1
          - v2,u2) - 2/3*G(0,0,u2) - 2*G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,0,
         v2) )

       + Nf*u2 * (  - 4/3*G(1 - v2,1 - v2,u2) - 4/3*G(1 - v2,1 - v2,0,u2) + 2/
         3*G(1 - v2, - v2,0,u2) - 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - 
         v2,u2) - 4/3*G(1 - v2,0,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - 
         v2,1 - v2,0,u2) + 2/3*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 4/
         3*G( - v2,0,0,u2) - 4/3*G(0,1 - v2,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(
         1,v2) - 4/3*G(0,1 - v2,0,u2) + 2/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2
          - 2*G(0,u2)*G(0,v2) + 10/3*G(0,u2)*G(1,0,v2) - 4/3*G(0,u2)*G(1,1,v2)
          - 2/3*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 2/3*G(0,v2)*
         G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,u2) + 10/3*G(0,v2)*G(1 - v2,0
         ,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 
         8/3*G(0,v2)*G( - v2,0,u2) + 10/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)
         *G(0, - v2,u2) - 8/3*G(0,v2)*G(1,1 - v2,u2) - 2/3*G(0,v2)*G(1,0,u2)
          - 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2) + 4/3*G(0,0,u2)*G(0,v2) - 4/3
         *G(0,0,u2)*G(1,v2) - 14/3*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - 
         v2,u2) - 14/3*G(0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 6*G(0,0,0,v2)
          - 2/3*G(0,0,1,v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/
         3*G(0,1,u2)*G(1,v2) + 2*G(0,1,v2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*
         G(0,1,v2)*G( - v2,u2) + 8/3*G(0,1,v2)*G(0,u2) - 8/3*G(0,1,v2)*G(1,u2)
          - 8/3*G(0,1,0,v2) + 4/3*G(1,1 - v2,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2)
          + 2/3*G(1,u2)*Pi^2 - 2/9*G(1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,u2) - 4/
         3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*
         G( - v2,0,u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0,1 - v2,u2) + 2/
         3*G(1,0,u2)*G(1,v2) + 2*G(1,0,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) - 2/3*
         G(1,0,v2)*G( - v2,u2) - 8/3*G(1,0,v2)*G(1,u2) - 14/3*G(1,0,0,v2) + 2/
         3*G(1,0,1,v2) - 4/3*G(1,1,v2) + 4/3*G(1,1,v2)*G(1,u2) + 4/3*G(1,1,0,
         v2) )

       + Nf*u2*v2 * ( 4/3*G(1 - v2,1 - v2,0,u2) - 2/3*G(1 - v2, - v2,0,u2) + 2/
         9*G(1 - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,1 - v2,u2) + 4/3*G(1 - v2,0,0,u2
         ) - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - 
         v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) + 4/3*G(
         0,1 - v2,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1,v2) + 4/3*G(0,1 - v2,0,
         u2) - 2/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*Pi^2 - 10/3*G(0,u2)*G(1,0,v2)
          + 4/3*G(0,u2)*G(1,1,v2) + 2/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/3*G(0,v2)*G(1 - v2,0,
         u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 8/
         3*G(0,v2)*G( - v2,0,u2) - 10/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*
         G(0, - v2,u2) + 8/3*G(0,v2)*G(1,1 - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) + 
         4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2)*G(0,v2) + 4/3*G(0,0,u2)*G(1,v2)
          + 14/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 14/3*G(0,0
         ,v2)*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0,1,v2)
          - 2/3*G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,
         v2) - 2/3*G(0,1,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) - 8/3*G(
         0,1,v2)*G(0,u2) + 8/3*G(0,1,v2)*G(1,u2) + 8/3*G(0,1,0,v2) - 4/3*G(1,1
          - v2,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2 + 2/9*G(1,
         v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         2/3*G(1,v2)*G( - v2,0,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,1
          - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) - 4/3*G(1,0,v2)*G(1 - v2,u2) + 2/3*
         G(1,0,v2)*G( - v2,u2) + 8/3*G(1,0,v2)*G(1,u2) + 14/3*G(1,0,0,v2) - 2/
         3*G(1,0,1,v2) - 4/3*G(1,1,v2)*G(1,u2) - 4/3*G(1,1,0,v2) )

       + Nf*u2^2 * ( 4/3*G(1 - v2,1 - v2,0,u2) - 2/3*G(1 - v2, - v2,0,u2) + 2/
         9*G(1 - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,1 - v2,u2) + 4/3*G(1 - v2,0,0,u2
         ) - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - 
         v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) + 4/3*G(
         0,1 - v2,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1,v2) + 4/3*G(0,1 - v2,0,
         u2) - 2/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*Pi^2 - 10/3*G(0,u2)*G(1,0,v2)
          + 4/3*G(0,u2)*G(1,1,v2) + 2/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 10/3*G(0,v2)*G(1 - v2,0,
         u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 8/
         3*G(0,v2)*G( - v2,0,u2) - 10/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*
         G(0, - v2,u2) + 8/3*G(0,v2)*G(1,1 - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) + 
         4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2)*G(0,v2) + 4/3*G(0,0,u2)*G(1,v2)
          + 14/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 14/3*G(0,0
         ,v2)*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0,1,v2)
          - 2/3*G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,
         v2) - 2/3*G(0,1,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) - 8/3*G(
         0,1,v2)*G(0,u2) + 8/3*G(0,1,v2)*G(1,u2) + 8/3*G(0,1,0,v2) - 4/3*G(1,1
          - v2,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2 + 2/9*G(1,
         v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         2/3*G(1,v2)*G( - v2,0,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,1
          - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) - 4/3*G(1,0,v2)*G(1 - v2,u2) + 2/3*
         G(1,0,v2)*G( - v2,u2) + 8/3*G(1,0,v2)*G(1,u2) + 14/3*G(1,0,0,v2) - 2/
         3*G(1,0,1,v2) - 4/3*G(1,1,v2)*G(1,u2) - 4/3*G(1,1,0,v2) )

       + N*u2^-2 * ( 5/2*G(0,v2)*G(1 - v2,u2) - 5/2*G(0,v2)*G(1,u2) + 5/2*G(1,
         1 - v2,u2) + 5/2*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * ( 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1,1 - v2,u2) + 4/
         3*G( - v2,1 - v2,0,u2) - 4/3*G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,1 - v2,
         u2) - 3/2*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0
         ,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 3/2*G(0,v2)*G(
         1,u2) - 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2)
         *G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 
         4/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) - 3/2*G(1,1 - v2,u2
         ) + 2/3*G(1,1 - v2,0,u2) - 8/9*G(1,u2)*Pi^2 - 3/2*G(1,u2)*G(1,v2) - 2/
         3*G(1,v2)*G(1 - v2,1,u2) + 4/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - 
         v2,u2) + 2/3*G(1,0,u2)*G(1,v2) - 4/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,
         1,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2*v2^2 * (  - 1/3*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,1,1 - v2,u2)
          - 2*G( - v2,1 - v2,0,u2) + 2*G( - v2, - v2,0,u2) + 5/3*G( - v2,u2)*
         Pi^2 - 2*G( - v2,0,1 - v2,u2) - 5/3*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*
         G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,1,u2) + 2*G(0,v2)*G( - v2,1 - v2,
         u2) - 2*G(0,v2)*G( - v2, - v2,u2) + 5/3*G(0,v2)*G(1,u2) - 2*G(0,0,v2)
         *G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) - 
         5/3*G(1,1 - v2,u2) - 5/3*G(1,u2)*G(1,v2) + 2*G(1,v2)*G(1 - v2,1,u2)
          - 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-2*v2^3 * ( 1/3*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,1,1 - v2,u2) + 2*
         G( - v2,1 - v2,0,u2) - 2*G( - v2, - v2,0,u2) - 5/3*G( - v2,u2)*Pi^2
          + 2*G( - v2,0,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1
          - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,1 - v2,u2)
          + 2*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2*G(0,0,v2)*G(
         1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,u2) + 2/3
         *G(1,1 - v2,u2) + 2/3*G(1,u2)*G(1,v2) - 2*G(1,v2)*G(1 - v2,1,u2) + 2*
         G(1,v2)*G( - v2,0,u2) - 2*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-2*v2^4 * (  - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,1,1 - v2,u2)
          - 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2,0,u2) + 5/9*G( - v2,
         u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2) - 2/
         3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/3*G(0,
         v2)*G( - v2, - v2,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G(
         1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          - 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*[u2+v2]^-1 * ( 9/4*G(0,v2)*G(1 - v2,u2) - 9/4*G(0,v2)*G(1,u2)
          + 9/4*G(1,1 - v2,u2) + 9/4*G(1,u2)*G(1,v2) )

       + N*u2^-1 * ( 4/3*Pi^2 + 23/6*G(1 - v2,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 4/
         3*G(1 - v2,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) + 4/3*G( - v2,1 - v2,0,
         u2) - 4/3*G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,1 - v2,u2) - 4/3*G(0,1 - 
         v2,u2) - 4/3*G(0,u2)*G(1,v2) + 17/6*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2
         )*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G( - v2,1
          - v2,u2) - 3/2*G(0,v2)*G(1,u2) - 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)
         *G(1,1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) + 4/3
         *G(0,1,v2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 4/3*G(0,1,v2)*G( - v2,u2)
          - 2/3*G(0,1,v2)*G(1,u2) + 3/2*G(1,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2)
          - 8/9*G(1,u2)*Pi^2 + 3/2*G(1,u2)*G(1,v2) + 23/6*G(1,v2) - 2/3*G(1,v2
         )*G(1 - v2,1,u2) + 4/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2)
          + 2/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2) - 4/3*G(1,0,v2)*G( - v2,u2)
          + 2/3*G(1,1,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-1*v2 * (  - 22/9*Pi^2 - 25/6*G(1 - v2,u2) - 1/3*G(1 - v2,u2)*
         Pi^2 + 8/3*G(1 - v2,0,u2) + 7/2*G(1 - v2,1,1 - v2,u2) - 2*G( - v2,1
          - v2,0,u2) + 2*G( - v2, - v2,0,u2) + 5/3*G( - v2,u2)*Pi^2 - 2*G( - 
         v2,0,1 - v2,u2) - 2*G( - v2,0,u2) + 8/3*G(0,1 - v2,u2) - 4/3*G(0,u2)*
         G(0,v2) + 8/3*G(0,u2)*G(1,v2) + 23/6*G(0,v2) + 3/2*G(0,v2)*G(1 - v2,1
          - v2,u2) - 71/12*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 7/
         2*G(0,v2)*G(1 - v2,1,u2) + 2*G(0,v2)*G( - v2,1 - v2,u2) - 2*G(0,v2)*
         G( - v2, - v2,u2) + 2*G(0,v2)*G( - v2,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2
         ) - G(0,v2)*G(1,1 - v2,u2) + 47/12*G(0,v2)*G(1,u2) + 1/2*G(0,v2)*G(1,
         1,u2) + 4/3*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,1,1 - v2,
         u2) + 3/2*G(0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) - 2
         *G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) - 1/2*G(0,1,v2)*G(1
         ,u2) + 3/2*G(1,1 - v2,1 - v2,u2) - 47/12*G(1,1 - v2,u2) - 7/12*G(1,u2
         )*Pi^2 - 47/12*G(1,u2)*G(1,v2) - 25/6*G(1,v2) + 7/2*G(1,v2)*G(1 - v2,
         1,u2) - 2*G(1,v2)*G( - v2,0,u2) + 3/2*G(1,v2)*G(1,1 - v2,u2) - 2*G(1,
         0,v2) + 2*G(1,0,v2)*G( - v2,u2) - G(1,0,v2)*G(1,u2) - 1/2*G(1,1,1 - 
         v2,u2) - 1/2*G(1,1,u2)*G(1,v2) + 3/2*G(1,1,v2)*G(1,u2) )

       + N*u2^-1*v2^2 * ( 13/9*Pi^2 + 1/3*G(1 - v2,u2) + 1/3*G(1 - v2,u2)*Pi^2
          - 2*G(1 - v2,0,u2) - 2*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,1 - v2,0,u2
         ) - 2*G( - v2, - v2,0,u2) - 5/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1 - v2
         ,u2) + 2*G( - v2,0,u2) - 2*G(0,1 - v2,u2) + 4/3*G(0,u2)*G(0,v2) - 2*
         G(0,u2)*G(1,v2) - 1/3*G(0,v2) + 8/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*
         G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,1 - v2,
         u2) + 2*G(0,v2)*G( - v2, - v2,u2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,v2)
         *G(1,u2) - 4/3*G(0,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)
          + 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,u2) + 2*G(1,1 - v2,
         u2) + 2*G(1,u2)*G(1,v2) + 1/3*G(1,v2) - 2*G(1,v2)*G(1 - v2,1,u2) + 2*
         G(1,v2)*G( - v2,0,u2) + 2*G(1,0,v2) - 2*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*v2^3 * (  - 4/9*Pi^2 - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0
         ,u2) + 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) + 2/3*G(
          - v2, - v2,0,u2) + 5/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2)
          - 2/3*G( - v2,0,u2) + 2/3*G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3
         *G(0,u2)*G(1,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,
         u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/
         3*G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*
         G(1,u2) + 2/3*G(0,0,v2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*
         G(1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(1,1 - v2,u2) - 2/3*
         G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*G( - v2,0,
         u2) - 2/3*G(1,0,v2) + 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2,0,u2)
          - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(
          - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G(1,0,
         u2) - 2/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,v2)*
         G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*G(1,
         u2)*Pi^2 + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2) + 2/3*G(1
         ,0,u2)*G(1,v2) - 2/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,1 - v2,u2) + 2/
         3*G(1,1,u2)*G(1,v2) )

       + N*[1-u2-v2]^-1*[1-u2]^-1 * ( 3/8*Pi^2 + 9/4*G( - v2,0,u2) + 9/4*G(0,
         u2)*G(0,v2) - 9/4*G(0,v2)*G( - v2,u2) - 9/4*G(0,0,v2) - 9/4*G(1,0,v2)
          )

       + N*[1-u2-v2]^-1 * (  - zeta3 + 7/24*Pi^2 - 3/2*G(1 - v2, - v2,0,u2) - 
         1/4*G(1 - v2,u2)*Pi^2 - 1/2*G( - v2, - v2,0,u2) - 2/3*G( - v2,u2)*
         Pi^2 + 7/4*G( - v2,0,u2) + 3/2*G( - v2,0,0,u2) + 3/2*G(0, - v2,0,u2)
          + 1/4*G(0,u2)*Pi^2 + 7/4*G(0,u2)*G(0,v2) - 3/2*G(0,u2)*G(1,0,v2) + 7/
         2*G(0,v2) - 3/4*G(0,v2)*Pi^2 + 3/2*G(0,v2)*G(1 - v2, - v2,u2) - 2/3*
         G(0,v2)*G(1 - v2,u2) - 3/2*G(0,v2)*G(1 - v2,0,u2) + 1/2*G(0,v2)*G( - 
         v2, - v2,u2) - 7/4*G(0,v2)*G( - v2,u2) - G(0,v2)*G( - v2,0,u2) - 3/2*
         G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 3/2*G(0,0,u2)*G(0,v2)
          - 7/4*G(0,0,v2) + 3/2*G(0,0,v2)*G(1 - v2,u2) + 1/2*G(0,0,v2)*G( - v2
         ,u2) - 3/2*G(0,0,v2)*G(0,u2) + G(0,0,0,v2) + 1/2*G(0,1,0,v2) - 2/3*G(
         1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 1/4*G(1,v2)*Pi^2 - 7/4*G(1,0,v2)
          + 3/2*G(1,0,v2)*G(1 - v2,u2) + 3/2*G(1,0,0,v2) + 3/2*G(1,1,0,v2) )

       + N*[1-u2]^-2 * (  - 3/4*Pi^2 - 9/2*G( - v2,0,u2) - 9/2*G(0,u2)*G(0,v2)
          + 9/2*G(0,v2)*G( - v2,u2) + 9/2*G(0,0,v2) + 9/2*G(1,0,v2) )

       + N*[1-u2]^-1 * (  - 5/12*Pi^2 - 4/3*G(1 - v2,1 - v2,0,u2) + 4/3*G(1 - 
         v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) + 4/3*G(1 - v2,0,u2) + 11/2*
         G( - v2,0,u2) - 4/3*G(0,1 - v2,1 - v2,u2) + 4/3*G(0,1 - v2,u2) - 4/3*
         G(0,1 - v2,u2)*G(1,v2) - 17/4*G(0,u2) + 2/3*G(0,u2)*Pi^2 + 25/6*G(0,
         u2)*G(0,v2) + 4/3*G(0,u2)*G(1,v2) + 4/3*G(0,u2)*G(1,0,v2) - 4/3*G(0,
         u2)*G(1,1,v2) - 4/3*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2,0,u2) - 11/2*
         G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) - 11/2*G(0,0,v2) - 4/
         3*G(0,0,v2)*G(0,u2) + 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(1,v2)*Pi^2 - 4/3*
         G(1,v2)*G(1 - v2,0,u2) - 11/2*G(1,0,v2) )

       + N*[1-v2]^-1 * ( G(0,v2) )

       + N*[u2+v2]^-2 * ( 9/4*G(1 - v2,u2)*Pi^2 - 9/2*G(1 - v2,1,1 - v2,u2) - 
         9/2*G(0,v2)*G(1 - v2,u2) + 9/2*G(0,v2)*G(1 - v2,1,u2) - 9/2*G(0,v2)*
         G(0,1 - v2,u2) + 9/2*G(0,v2)*G(1,u2) - 9/2*G(0,1,1 - v2,u2) + 9/2*G(0
         ,1,u2)*G(0,v2) - 9/2*G(0,1,u2)*G(1,v2) + 9/2*G(0,1,v2)*G(1 - v2,u2)
          - 9/2*G(1,1 - v2,u2) - 9/2*G(1,u2)*G(1,v2) + 9/4*G(1,v2)*Pi^2 - 9/2*
         G(1,v2)*G(1 - v2,1,u2) - 9/2*G(1,0,v2)*G(1 - v2,u2) + 9/2*G(1,0,1,v2)
          - 9/2*G(1,1,0,v2) )

       + N*[u2+v2]^-1 * ( 35/12*Pi^2 - 17/4*G(1 - v2,u2) - 7/4*G(1 - v2,u2)*
         Pi^2 - 2/3*G(1 - v2,0,u2) - 2*G(1 - v2,0,0,u2) + 11/2*G(1 - v2,1,1 - 
         v2,u2) - 2/3*G(0,1 - v2,u2) - 2*G(0,1 - v2,0,u2) + 2*G(0,u2)*Pi^2 - 2/
         3*G(0,u2)*G(1,v2) + 2*G(0,u2)*G(1,0,v2) - 2*G(0,v2)*Pi^2 + 37/6*G(0,
         v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 11/2*G(0,v2)*G(1 - v2,1
         ,u2) + 15/2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(1,u2) - 2*G(0,0,1 - v2
         ,u2) - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,1,v2)
          + 11/2*G(0,1,1 - v2,u2) - 11/2*G(0,1,u2)*G(0,v2) + 11/2*G(0,1,u2)*G(
         1,v2) + 31/6*G(0,1,v2) - 11/2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(
         0,u2) - 2*G(0,1,0,v2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - 17/4*G(1,
         v2) - 7/4*G(1,v2)*Pi^2 + 11/2*G(1,v2)*G(1 - v2,1,u2) - 23/6*G(1,0,v2)
          + 11/2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,0,v2) - 11/2*G(1,0,1,v2) + 
         11/2*G(1,1,0,v2) )

       + N * ( 1 - 16*zeta3 + 8/9*Pi^2 - 127/180*Pi^4 + 2*G(1 - v2,1 - v2, - 
         v2,0,u2) - 55/6*G(1 - v2,1 - v2,u2) + 5/2*G(1 - v2,1 - v2,u2)*Pi^2 - 
         29/6*G(1 - v2,1 - v2,0,u2) - 2*G(1 - v2,1 - v2,0,0,u2) - G(1 - v2,1
          - v2,1,1 - v2,u2) - G(1 - v2, - v2,1 - v2,0,u2) - 5*G(1 - v2, - v2,
          - v2,0,u2) + 7/3*G(1 - v2, - v2,u2)*Pi^2 - G(1 - v2, - v2,0,1 - v2,
         u2) - 14/3*G(1 - v2, - v2,0,u2) - G(1 - v2, - v2,0,0,u2) + 131/6*G(1
          - v2,u2) + 4*G(1 - v2,u2)*zeta3 - 13/4*G(1 - v2,u2)*Pi^2 - 29/6*G(1
          - v2,0,1 - v2,u2) - 2*G(1 - v2,0,1 - v2,0,u2) - 2*G(1 - v2,0, - v2,0
         ,u2) + G(1 - v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - 
         v2,u2) - 2/3*G(1 - v2,0,0,u2) - G(1 - v2,0,1,1 - v2,u2) - 1/3*G(1 - 
         v2,1,1 - v2,u2) + G(1 - v2,1,1 - v2,0,u2) + 1/3*G(1 - v2,1,u2)*Pi^2
          + G(1 - v2,1,0,1 - v2,u2) - 4*G(1 - v2,1,1,1 - v2,u2) - 3*G( - v2,1
          - v2, - v2,0,u2) - 19/6*G( - v2,1 - v2,u2)*Pi^2 + 2/3*G( - v2,1 - v2
         ,0,u2) + 3*G( - v2,1 - v2,0,0,u2) + 3*G( - v2,1 - v2,1,1 - v2,u2) - 
         G( - v2, - v2,1 - v2,0,u2) + 8*G( - v2, - v2, - v2,0,u2) - 1/3*G( - 
         v2, - v2,u2)*Pi^2 - G( - v2, - v2,0,1 - v2,u2) + 1/3*G( - v2, - v2,0,
         u2) - 8*G( - v2,u2)*zeta3 + 22/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1
          - v2,u2) + 3*G( - v2,0,1 - v2,0,u2) - 7*G( - v2,0,u2) - 7/3*G( - v2,
         0,u2)*Pi^2 + 3*G( - v2,0,0,1 - v2,u2) + 14/3*G( - v2,0,0,u2) + 3*G(
          - v2,0,1,1 - v2,u2) - 29/6*G(0,1 - v2,1 - v2,u2) - 2*G(0,1 - v2,1 - 
         v2,0,u2) - 2*G(0,1 - v2, - v2,0,u2) + G(0,1 - v2,u2) + 2/3*G(0,1 - v2
         ,u2)*Pi^2 - 29/6*G(0,1 - v2,u2)*G(1,v2) + 5*G(0,1 - v2,u2)*G(1,0,v2)
          - 2*G(0,1 - v2,0,1 - v2,u2) - 2/3*G(0,1 - v2,0,u2) - 2*G(0,1 - v2,0,
         u2)*G(1,v2) - G(0,1 - v2,1,1 - v2,u2) - G(0,1 - v2,1,u2)*G(1,v2) + G(
         0, - v2,1 - v2,0,u2) - 4*G(0, - v2, - v2,0,u2) - 1/3*G(0, - v2,u2)*
         Pi^2 - G(0, - v2,u2)*G(1,0,v2) + G(0, - v2,0,1 - v2,u2) - 2/3*G(0, - 
         v2,0,u2) + G(0, - v2,0,u2)*G(1,v2) + 97/12*G(0,u2) - 3*G(0,u2)*zeta3
          - 25/36*G(0,u2)*Pi^2 + 7/3*G(0,u2)*G(0,v2) - 7/3*G(0,u2)*G(0,v2)*
         Pi^2 + G(0,u2)*G(1,v2) + 2/3*G(0,u2)*G(1,v2)*Pi^2 - 2/3*G(0,u2)*G(1,0
         ,v2) + G(0,u2)*G(1,0,1,v2) - 29/6*G(0,u2)*G(1,1,v2) + 5*G(0,u2)*G(1,1
         ,0,v2) - 35/4*G(0,v2) - 8*G(0,v2)*zeta3 + 1/12*G(0,v2)*Pi^2 - 2*G(0,
         v2)*G(1 - v2,1 - v2, - v2,u2) + 1/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 5*
         G(0,v2)*G(1 - v2,1 - v2,0,u2) + G(0,v2)*G(1 - v2,1 - v2,1,u2) + G(0,
         v2)*G(1 - v2, - v2,1 - v2,u2) + 5*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 
         14/3*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2,0,u2) + 17
         *G(0,v2)*G(1 - v2,u2) + 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 2*G(0,v2)*G(1
          - v2,0, - v2,u2) - G(0,v2)*G(1 - v2,0,0,u2) + G(0,v2)*G(1 - v2,0,1,
         u2) - 2*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 1/3*G(0,v2)*G(1 - v2,1,u2) - 
         G(0,v2)*G(1 - v2,1,0,u2) + 4*G(0,v2)*G(1 - v2,1,1,u2) + 3*G(0,v2)*G(
          - v2,1 - v2, - v2,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 5*G(0,v2)*
         G( - v2,1 - v2,0,u2) - 3*G(0,v2)*G( - v2,1 - v2,1,u2) + G(0,v2)*G( - 
         v2, - v2,1 - v2,u2) - 8*G(0,v2)*G( - v2, - v2, - v2,u2) - 1/3*G(0,v2)
         *G( - v2, - v2,u2) + 4*G(0,v2)*G( - v2, - v2,0,u2) + 7*G(0,v2)*G( - 
         v2,u2) + 5/3*G(0,v2)*G( - v2,u2)*Pi^2 - 19/3*G(0,v2)*G( - v2,0,u2) - 
         3*G(0,v2)*G( - v2,0,1,u2) + 2*G(0,v2)*G(0,1 - v2, - v2,u2) + 34/3*G(0
         ,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0,1 - v2,0,u2) + G(0,v2)*G(0,1 - v2,1
         ,u2) - G(0,v2)*G(0, - v2,1 - v2,u2) + 4*G(0,v2)*G(0, - v2, - v2,u2)
          + 2/3*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(0, - v2,0,u2) - G(0,v2)*G(
         1,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(1,1 - v2, - v2,u2) - 7*G(0,v2)*G(1,
         1 - v2,u2) + G(0,v2)*G(1,1 - v2,0,u2) + G(0,v2)*G(1,1 - v2,1,u2) - 32/
         3*G(0,v2)*G(1,u2) + 2*G(0,v2)*G(1,u2)*Pi^2 - 4*G(0,v2)*G(1,0,1 - v2,
         u2) - 4*G(0,v2)*G(1,0, - v2,u2) + 1/6*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*
         G(1,0,1,u2) + 4*G(0,v2)*G(1,1,1 - v2,u2) + 6*G(0,v2)*G(1,1,u2) + G(0,
         v2)*G(1,1,0,u2) - 7*G(0,v2)*G(1,1,1,u2) - 2*G(0,0,1 - v2,1 - v2,u2)
          - 2/3*G(0,0,1 - v2,u2) + 4*G(0,0,1 - v2,u2)*G(0,v2) - 2*G(0,0,1 - v2
         ,u2)*G(1,v2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0,u2) + 3/2*
         G(0,0,u2) + 7/3*G(0,0,u2)*Pi^2 + 14/3*G(0,0,u2)*G(0,v2) + 3*G(0,0,u2)
         *G(0,1,v2) - 2/3*G(0,0,u2)*G(1,v2) - G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2
         )*G(1,1,v2) - 5/3*G(0,0,v2) + 5/3*G(0,0,v2)*Pi^2 - 4*G(0,0,v2)*G(1 - 
         v2,1 - v2,u2) + 5*G(0,0,v2)*G(1 - v2, - v2,u2) - 8/3*G(0,0,v2)*G(1 - 
         v2,u2) + 5*G(0,0,v2)*G( - v2,1 - v2,u2) - 8*G(0,0,v2)*G( - v2, - v2,
         u2) + 8*G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) + 4*G(0,0,
         v2)*G(0, - v2,u2) - 8*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,1 - v2,u2)
          + 23/3*G(0,0,v2)*G(1,u2) - 2*G(0,0,v2)*G(1,0,u2) + 11*G(0,0,0,v2) + 
         3*G(0,0,0,v2)*G(1 - v2,u2) - 6*G(0,0,0,v2)*G( - v2,u2) + 2*G(0,0,0,v2
         )*G(0,u2) + 2*G(0,0,0,v2)*G(1,u2) - 6*G(0,0,0,0,v2) + 3*G(0,0,0,1,v2)
          + G(0,0,1,1 - v2,u2) - G(0,0,1,u2)*G(0,v2) + G(0,0,1,u2)*G(1,v2) - 1/
         3*G(0,0,1,v2) - G(0,0,1,v2)*G(1 - v2,u2) + 3*G(0,0,1,v2)*G( - v2,u2)
          - 3*G(0,0,1,v2)*G(0,u2) + 2*G(0,0,1,v2)*G(1,u2) + 5*G(0,0,1,0,v2) + 
         35/6*G(0,1,1 - v2,u2) - 2*G(0,1,1 - v2,u2)*G(0,v2) - G(0,1,1 - v2,0,
         u2) + 7/3*G(0,1,u2)*Pi^2 - 35/6*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*G(0,1
         ,v2) + 35/6*G(0,1,u2)*G(1,v2) - 2*G(0,1,u2)*G(1,0,v2) + 19/3*G(0,1,v2
         ) - 19/6*G(0,1,v2)*Pi^2 + G(0,1,v2)*G(1 - v2,1 - v2,u2) + G(0,1,v2)*
         G(1 - v2, - v2,u2) + 2/3*G(0,1,v2)*G(1 - v2,u2) + G(0,1,v2)*G(1 - v2,
         0,u2) + 2*G(0,1,v2)*G(1 - v2,1,u2) - 3*G(0,1,v2)*G( - v2,1 - v2,u2)
          + G(0,1,v2)*G( - v2, - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 3*G(0,1,
         v2)*G( - v2,0,u2) + G(0,1,v2)*G(0,1 - v2,u2) - G(0,1,v2)*G(0, - v2,u2
         ) + 11/2*G(0,1,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) - 2*G(0,1,v2)*G(1,0,u2
         ) - 3*G(0,1,v2)*G(1,1,u2) - G(0,1,0,1 - v2,u2) + G(0,1,0,u2)*G(0,v2)
          - G(0,1,0,u2)*G(1,v2) - 31/3*G(0,1,0,v2) - 3*G(0,1,0,v2)*G(1 - v2,u2
         ) + 5*G(0,1,0,v2)*G( - v2,u2) - 5*G(0,1,0,v2)*G(0,u2) + 4*G(0,1,0,v2)
         *G(1,u2) + 5*G(0,1,0,0,v2) - 3*G(0,1,0,1,v2) - 4*G(0,1,1,1 - v2,u2)
          + 4*G(0,1,1,u2)*G(0,v2) - 4*G(0,1,1,u2)*G(1,v2) + 5*G(0,1,1,0,v2) + 
         1/3*G(1,1 - v2,1 - v2,u2) + 3*G(1,1 - v2,1 - v2,0,u2) + 4*G(1,1 - v2,
          - v2,0,u2) + 32/3*G(1,1 - v2,u2) - 5/3*G(1,1 - v2,u2)*Pi^2 + 3*G(1,1
          - v2,0,1 - v2,u2) - 1/6*G(1,1 - v2,0,u2) - G(1,1 - v2,1,1 - v2,u2)
          + 6*G(1,u2)*zeta3 + 15/2*G(1,u2)*Pi^2 + 32/3*G(1,u2)*G(1,v2) - 5/3*
         G(1,u2)*G(1,v2)*Pi^2 + 131/6*G(1,v2) + 4*G(1,v2)*zeta3 - 121/36*G(1,
         v2)*Pi^2 - G(1,v2)*G(1 - v2,1 - v2,1,u2) - G(1,v2)*G(1 - v2, - v2,0,
         u2) - 55/6*G(1,v2)*G(1 - v2,u2) + 5/2*G(1,v2)*G(1 - v2,u2)*Pi^2 - 29/
         6*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,0,0,u2) - G(1,v2)*G(1
          - v2,0,1,u2) - 1/3*G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*G(1 - v2,1,0,u2)
          - 4*G(1,v2)*G(1 - v2,1,1,u2) + 3*G(1,v2)*G( - v2,1 - v2,1,u2) - G(1,
         v2)*G( - v2, - v2,0,u2) - 19/6*G(1,v2)*G( - v2,u2)*Pi^2 + 2/3*G(1,v2)
         *G( - v2,0,u2) + 3*G(1,v2)*G( - v2,0,0,u2) + 3*G(1,v2)*G( - v2,0,1,u2
         ) + 1/3*G(1,v2)*G(1,1 - v2,u2) + 3*G(1,v2)*G(1,1 - v2,0,u2) - G(1,v2)
         *G(1,1 - v2,1,u2) + 3*G(1,0,1 - v2,1 - v2,u2) - 1/6*G(1,0,1 - v2,u2)
          + 3*G(1,0,1 - v2,u2)*G(1,v2) + 4*G(1,0, - v2,0,u2) - 5/2*G(1,0,u2)*
         Pi^2 - 1/6*G(1,0,u2)*G(1,v2) + G(1,0,u2)*G(1,0,v2) + 3*G(1,0,u2)*G(1,
         1,v2) - 11/3*G(1,0,v2) + 1/3*G(1,0,v2)*Pi^2 - 5*G(1,0,v2)*G(1 - v2,1
          - v2,u2) + G(1,0,v2)*G(1 - v2, - v2,u2) + 37/3*G(1,0,v2)*G(1 - v2,u2
         ) + 5*G(1,0,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G(1 - v2,1,u2) + 5*G(1,0
         ,v2)*G( - v2,1 - v2,u2) + G(1,0,v2)*G( - v2, - v2,u2) - 2/3*G(1,0,v2)
         *G( - v2,u2) - 5*G(1,0,v2)*G( - v2,0,u2) - 6*G(1,0,v2)*G(1,1 - v2,u2)
          - 7*G(1,0,v2)*G(1,u2) + 4*G(1,0,v2)*G(1,1,u2) - 10/3*G(1,0,0,v2) - 4
         *G(1,0,0,v2)*G(1 - v2,u2) + 5*G(1,0,0,v2)*G( - v2,u2) - 2*G(1,0,0,v2)
         *G(1,u2) + 3*G(1,0,0,0,v2) - G(1,0,0,1,v2) - 2*G(1,0,1,1 - v2,u2) - 2
         *G(1,0,1,u2)*G(1,v2) + 4/3*G(1,0,1,v2) + G(1,0,1,v2)*G(1 - v2,u2) - 3
         *G(1,0,1,v2)*G( - v2,u2) - 3*G(1,0,1,0,v2) - G(1,1,1 - v2,1 - v2,u2)
          - 6*G(1,1,1 - v2,u2) - G(1,1,1 - v2,u2)*G(1,v2) - G(1,1,1 - v2,0,u2)
          - 5/6*G(1,1,u2)*Pi^2 - 6*G(1,1,u2)*G(1,v2) - G(1,1,u2)*G(1,1,v2) - 
         55/6*G(1,1,v2) + 5/2*G(1,1,v2)*Pi^2 + 1/3*G(1,1,v2)*G(1,u2) - G(1,1,0
         ,1 - v2,u2) - G(1,1,0,u2)*G(1,v2) + 41/3*G(1,1,0,v2) - 5*G(1,1,0,v2)*
         G(1 - v2,u2) + 5*G(1,1,0,v2)*G( - v2,u2) - 6*G(1,1,0,v2)*G(1,u2) - 4*
         G(1,1,0,0,v2) + G(1,1,0,1,v2) + 7*G(1,1,1,1 - v2,u2) + 7*G(1,1,1,u2)*
         G(1,v2) - 5*G(1,1,1,0,v2) )

       + N*v2*[1-u2]^-3 * (  - 9/2*zeta3 - 9/2*G(1 - v2, - v2,0,u2) - 3/4*G(1
          - v2,u2)*Pi^2 - 9/2*G(0, - v2,0,u2) + 3/2*G(0,u2)*Pi^2 - 9/2*G(0,u2)
         *G(1,0,v2) + 3/4*G(0,v2)*Pi^2 + 9/2*G(0,v2)*G(1 - v2, - v2,u2) - 9/2*
         G(0,v2)*G(1 - v2,0,u2) + 9/2*G(0,v2)*G(0, - v2,u2) + 9/2*G(0,0,v2)*G(
         1 - v2,u2) + 9/2*G(0,0,v2)*G(0,u2) - 9/2*G(0,0,0,v2) - 9/2*G(0,1,0,v2
         ) - 3/4*G(1,v2)*Pi^2 + 9/2*G(1,0,v2)*G(1 - v2,u2) + 9/2*G(1,0,0,v2)
          + 9/2*G(1,1,0,v2) )

       + N*v2*[1-u2]^-2 * ( 11/2*zeta3 + 7/2*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2)
          + 11/2*G(1 - v2, - v2,0,u2) + 19/12*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2
         ,0,1 - v2,u2) - 2*G(1 - v2,0,u2) - 9/2*G( - v2,0,u2) - 2/3*G(0,1 - v2
         ,1 - v2,u2) - 2*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*G(1,v2) + 11/2*G(
         0, - v2,0,u2) - 3/2*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,
         v2) + 37/6*G(0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - 19/12*G(0,v2)*
         Pi^2 - 11/2*G(0,v2)*G(1 - v2, - v2,u2) + 37/6*G(0,v2)*G(1 - v2,0,u2)
          + 9/2*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(0,1 - v2,u2) - 11/2*G(0,v2
         )*G(0, - v2,u2) + 9/2*G(0,0,v2) - 11/2*G(0,0,v2)*G(1 - v2,u2) - 37/6*
         G(0,0,v2)*G(0,u2) + 11/2*G(0,0,0,v2) + 2/3*G(0,1,v2)*G(0,u2) + 11/2*
         G(0,1,0,v2) + 19/12*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) - 9/2*
         G(1,0,v2) - 11/2*G(1,0,v2)*G(1 - v2,u2) - 11/2*G(1,0,0,v2) - 11/2*G(1
         ,1,0,v2) )

       + N*v2*[1-u2]^-1 * (  - 21/2*zeta3 + 21/4*Pi^2 - 59/6*G(1 - v2,1 - v2,
         u2) - G(1 - v2,1 - v2,0,u2) - 9/2*G(1 - v2, - v2,0,u2) + 17/4*G(1 - 
         v2,u2) - 5/4*G(1 - v2,u2)*Pi^2 - G(1 - v2,0,1 - v2,u2) - 49/12*G(1 - 
         v2,0,u2) + G(1 - v2,1,1 - v2,u2) + 13/4*G( - v2,0,u2) - G(0,1 - v2,1
          - v2,u2) - 49/12*G(0,1 - v2,u2) - G(0,1 - v2,u2)*G(1,v2) - 9/2*G(0,
          - v2,0,u2) + 2*G(0,u2)*Pi^2 + 49/12*G(0,u2)*G(0,v2) - 49/12*G(0,u2)*
         G(1,v2) - 9/2*G(0,u2)*G(1,0,v2) - G(0,u2)*G(1,1,v2) - 17/4*G(0,v2) + 
         11/12*G(0,v2)*Pi^2 + 9/2*G(0,v2)*G(1 - v2, - v2,u2) + 5*G(0,v2)*G(1
          - v2,u2) - 9/2*G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*G(1 - v2,1,u2) - 13/
         4*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) + 9/2*G(0,v2)*G(0,
          - v2,u2) - 4*G(0,v2)*G(1,1 - v2,u2) + 17/2*G(0,v2)*G(1,u2) + 8*G(0,
         v2)*G(1,1,u2) - 143/12*G(0,0,v2) + 7/2*G(0,0,v2)*G(1 - v2,u2) + 11/2*
         G(0,0,v2)*G(0,u2) - 7/2*G(0,0,0,v2) - G(0,0,1,v2) + 4*G(0,1,1 - v2,u2
         ) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 27/2*G(0,1,v2) - G(0,
         1,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G(1,u2) - 13/2*G(0,1,0,v2) - 17/2*G(
         1,1 - v2,u2) + 8/3*G(1,u2)*Pi^2 - 17/2*G(1,u2)*G(1,v2) + 17/4*G(1,v2)
          - 5/4*G(1,v2)*Pi^2 - 59/6*G(1,v2)*G(1 - v2,u2) - G(1,v2)*G(1 - v2,0,
         u2) + G(1,v2)*G(1 - v2,1,u2) + 33/4*G(1,0,v2) + 17/2*G(1,0,v2)*G(1 - 
         v2,u2) - 4*G(1,0,v2)*G(1,u2) + 7/2*G(1,0,0,v2) - G(1,0,1,v2) - 8*G(1,
         1,1 - v2,u2) - 8*G(1,1,u2)*G(1,v2) - 59/6*G(1,1,v2) + 17/2*G(1,1,0,v2
         ) )

       + N*v2 * ( 43/2*zeta3 - 451/36*Pi^2 + 127/180*Pi^4 - 2*G(1 - v2,1 - v2,
          - v2,0,u2) + 41/2*G(1 - v2,1 - v2,u2) - 5/2*G(1 - v2,1 - v2,u2)*Pi^2
          + 47/6*G(1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2,0,0,u2) + G(1 - v2,
         1 - v2,1,1 - v2,u2) + G(1 - v2, - v2,1 - v2,0,u2) + 5*G(1 - v2, - v2,
          - v2,0,u2) - 7/3*G(1 - v2, - v2,u2)*Pi^2 + G(1 - v2, - v2,0,1 - v2,
         u2) + 37/6*G(1 - v2, - v2,0,u2) + G(1 - v2, - v2,0,0,u2) - 131/6*G(1
          - v2,u2) - 4*G(1 - v2,u2)*zeta3 + 3/2*G(1 - v2,u2)*Pi^2 + 47/6*G(1
          - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,0,u2) + 2*G(1 - v2,0, - v2,0
         ,u2) + 19/4*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0
         ,1 - v2,u2) + 8/3*G(1 - v2,0,0,u2) + G(1 - v2,0,1,1 - v2,u2) + 11/6*
         G(1 - v2,1,1 - v2,u2) - G(1 - v2,1,1 - v2,0,u2) - 1/3*G(1 - v2,1,u2)*
         Pi^2 - G(1 - v2,1,0,1 - v2,u2) + 4*G(1 - v2,1,1,1 - v2,u2) + 3*G( - 
         v2,1 - v2, - v2,0,u2) + 19/6*G( - v2,1 - v2,u2)*Pi^2 + 4/3*G( - v2,1
          - v2,0,u2) - 3*G( - v2,1 - v2,0,0,u2) - 3*G( - v2,1 - v2,1,1 - v2,u2
         ) + G( - v2, - v2,1 - v2,0,u2) - 8*G( - v2, - v2, - v2,0,u2) + 1/3*G(
          - v2, - v2,u2)*Pi^2 + G( - v2, - v2,0,1 - v2,u2) + 11/3*G( - v2, - 
         v2,0,u2) + 8*G( - v2,u2)*zeta3 - 55/9*G( - v2,u2)*Pi^2 + 4/3*G( - v2,
         0,1 - v2,u2) - 3*G( - v2,0,1 - v2,0,u2) + 47/4*G( - v2,0,u2) + 7/3*G(
          - v2,0,u2)*Pi^2 - 3*G( - v2,0,0,1 - v2,u2) - 8/3*G( - v2,0,0,u2) - 3
         *G( - v2,0,1,1 - v2,u2) + 47/6*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,1
          - v2,0,u2) + 2*G(0,1 - v2, - v2,0,u2) + 19/4*G(0,1 - v2,u2) - 2/3*G(
         0,1 - v2,u2)*Pi^2 + 47/6*G(0,1 - v2,u2)*G(1,v2) - 5*G(0,1 - v2,u2)*G(
         1,0,v2) + 2*G(0,1 - v2,0,1 - v2,u2) + 8/3*G(0,1 - v2,0,u2) + 2*G(0,1
          - v2,0,u2)*G(1,v2) + G(0,1 - v2,1,1 - v2,u2) + G(0,1 - v2,1,u2)*G(1,
         v2) - G(0, - v2,1 - v2,0,u2) + 4*G(0, - v2, - v2,0,u2) + 1/3*G(0, - 
         v2,u2)*Pi^2 + G(0, - v2,u2)*G(1,0,v2) - G(0, - v2,0,1 - v2,u2) + 37/6
         *G(0, - v2,0,u2) - G(0, - v2,0,u2)*G(1,v2) - 1/3*G(0,u2) + 3*G(0,u2)*
         zeta3 - 131/36*G(0,u2)*Pi^2 - 19/4*G(0,u2)*G(0,v2) + 7/3*G(0,u2)*G(0,
         v2)*Pi^2 + 19/4*G(0,u2)*G(1,v2) - 2/3*G(0,u2)*G(1,v2)*Pi^2 - 11/6*G(0
         ,u2)*G(1,0,v2) - G(0,u2)*G(1,0,1,v2) + 47/6*G(0,u2)*G(1,1,v2) - 5*G(0
         ,u2)*G(1,1,0,v2) + 133/6*G(0,v2) + 8*G(0,v2)*zeta3 + 3/2*G(0,v2)*Pi^2
          + 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 19/6*G(0,v2)*G(1 - v2,1 - v2
         ,u2) - 5*G(0,v2)*G(1 - v2,1 - v2,0,u2) - G(0,v2)*G(1 - v2,1 - v2,1,u2
         ) - G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 5*G(0,v2)*G(1 - v2, - v2, - 
         v2,u2) - 37/6*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,0
         ,u2) - 271/12*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 
         2*G(0,v2)*G(1 - v2,0, - v2,u2) - 5/2*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)
         *G(1 - v2,0,0,u2) - G(0,v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G(1 - v2,1,1
          - v2,u2) - 11/6*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(1 - v2,1,0,u2) - 
         4*G(0,v2)*G(1 - v2,1,1,u2) - 3*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 4/3
         *G(0,v2)*G( - v2,1 - v2,u2) + 5*G(0,v2)*G( - v2,1 - v2,0,u2) + 3*G(0,
         v2)*G( - v2,1 - v2,1,u2) - G(0,v2)*G( - v2, - v2,1 - v2,u2) + 8*G(0,
         v2)*G( - v2, - v2, - v2,u2) - 11/3*G(0,v2)*G( - v2, - v2,u2) - 4*G(0,
         v2)*G( - v2, - v2,0,u2) - 47/4*G(0,v2)*G( - v2,u2) - 5/3*G(0,v2)*G(
          - v2,u2)*Pi^2 + 19/3*G(0,v2)*G( - v2,0,u2) + 3*G(0,v2)*G( - v2,0,1,
         u2) - 2*G(0,v2)*G(0,1 - v2, - v2,u2) - 143/6*G(0,v2)*G(0,1 - v2,u2)
          + G(0,v2)*G(0,1 - v2,0,u2) - G(0,v2)*G(0,1 - v2,1,u2) + G(0,v2)*G(0,
          - v2,1 - v2,u2) - 4*G(0,v2)*G(0, - v2, - v2,u2) - 37/6*G(0,v2)*G(0,
          - v2,u2) + 2*G(0,v2)*G(0, - v2,0,u2) + G(0,v2)*G(1,1 - v2,1 - v2,u2)
          + 4*G(0,v2)*G(1,1 - v2, - v2,u2) + 10*G(0,v2)*G(1,1 - v2,u2) - G(0,
         v2)*G(1,1 - v2,0,u2) - G(0,v2)*G(1,1 - v2,1,u2) - 43/12*G(0,v2)*G(1,
         u2) - 2*G(0,v2)*G(1,u2)*Pi^2 + 4*G(0,v2)*G(1,0,1 - v2,u2) + 4*G(0,v2)
         *G(1,0, - v2,u2) - 13/6*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,0,1,u2) - 4
         *G(0,v2)*G(1,1,1 - v2,u2) - 35/2*G(0,v2)*G(1,1,u2) - G(0,v2)*G(1,1,0,
         u2) + 7*G(0,v2)*G(1,1,1,u2) + 2*G(0,0,1 - v2,1 - v2,u2) + 8/3*G(0,0,1
          - v2,u2) - 4*G(0,0,1 - v2,u2)*G(0,v2) + 2*G(0,0,1 - v2,u2)*G(1,v2)
          - 2*G(0,0, - v2,u2)*G(0,v2) + 2*G(0,0, - v2,0,u2) - 7/3*G(0,0,u2)*
         Pi^2 - 8/3*G(0,0,u2)*G(0,v2) - 3*G(0,0,u2)*G(0,1,v2) + 8/3*G(0,0,u2)*
         G(1,v2) + G(0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*G(1,1,v2) + 25/4*G(0,0,v2
         ) - 5/3*G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 5*G(0,0,v2
         )*G(1 - v2, - v2,u2) + 25/6*G(0,0,v2)*G(1 - v2,u2) - 5*G(0,0,v2)*G(
          - v2,1 - v2,u2) + 8*G(0,0,v2)*G( - v2, - v2,u2) - 10*G(0,0,v2)*G( - 
         v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0, - v2,u2) + 7/2*
         G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,1 - v2,u2) - 17/3*G(0,0,v2)*G(1,
         u2) + 2*G(0,0,v2)*G(1,0,u2) - 17/2*G(0,0,0,v2) - 3*G(0,0,0,v2)*G(1 - 
         v2,u2) + 6*G(0,0,0,v2)*G( - v2,u2) - 2*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,
         0,v2)*G(1,u2) + 6*G(0,0,0,0,v2) - 3*G(0,0,0,1,v2) - G(0,0,1,1 - v2,u2
         ) + G(0,0,1,u2)*G(0,v2) - G(0,0,1,u2)*G(1,v2) + 10/3*G(0,0,1,v2) + G(
         0,0,1,v2)*G(1 - v2,u2) - 3*G(0,0,1,v2)*G( - v2,u2) + 3*G(0,0,1,v2)*G(
         0,u2) - 2*G(0,0,1,v2)*G(1,u2) - 5*G(0,0,1,0,v2) - 43/3*G(0,1,1 - v2,
         u2) + 2*G(0,1,1 - v2,u2)*G(0,v2) + G(0,1,1 - v2,0,u2) - 7/3*G(0,1,u2)
         *Pi^2 + 43/3*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(0,1,v2) - 43/3*G(0,1,
         u2)*G(1,v2) + 2*G(0,1,u2)*G(1,0,v2) - 157/6*G(0,1,v2) + 19/6*G(0,1,v2
         )*Pi^2 - G(0,1,v2)*G(1 - v2,1 - v2,u2) - G(0,1,v2)*G(1 - v2, - v2,u2)
          + 4/3*G(0,1,v2)*G(1 - v2,u2) - G(0,1,v2)*G(1 - v2,0,u2) - 2*G(0,1,v2
         )*G(1 - v2,1,u2) + 3*G(0,1,v2)*G( - v2,1 - v2,u2) - G(0,1,v2)*G( - v2
         , - v2,u2) - 4/3*G(0,1,v2)*G( - v2,u2) + 3*G(0,1,v2)*G( - v2,0,u2) - 
         G(0,1,v2)*G(0,1 - v2,u2) + G(0,1,v2)*G(0, - v2,u2) - 19/2*G(0,1,v2)*
         G(0,u2) - 15/2*G(0,1,v2)*G(1,u2) + 2*G(0,1,v2)*G(1,0,u2) + 3*G(0,1,v2
         )*G(1,1,u2) + G(0,1,0,1 - v2,u2) - G(0,1,0,u2)*G(0,v2) + G(0,1,0,u2)*
         G(1,v2) + 119/6*G(0,1,0,v2) + 3*G(0,1,0,v2)*G(1 - v2,u2) - 5*G(0,1,0,
         v2)*G( - v2,u2) + 5*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2) - 5*
         G(0,1,0,0,v2) + 3*G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1,1,u2
         )*G(0,v2) + 4*G(0,1,1,u2)*G(1,v2) - 5*G(0,1,1,0,v2) + 19/6*G(1,1 - v2
         ,1 - v2,u2) - 3*G(1,1 - v2,1 - v2,0,u2) - 4*G(1,1 - v2, - v2,0,u2) + 
         43/12*G(1,1 - v2,u2) + 5/3*G(1,1 - v2,u2)*Pi^2 - 3*G(1,1 - v2,0,1 - 
         v2,u2) + 13/6*G(1,1 - v2,0,u2) + G(1,1 - v2,1,1 - v2,u2) - 6*G(1,u2)*
         zeta3 - 181/12*G(1,u2)*Pi^2 + 43/12*G(1,u2)*G(1,v2) + 5/3*G(1,u2)*G(1
         ,v2)*Pi^2 - 131/6*G(1,v2) - 4*G(1,v2)*zeta3 + 29/18*G(1,v2)*Pi^2 + G(
         1,v2)*G(1 - v2,1 - v2,1,u2) + G(1,v2)*G(1 - v2, - v2,0,u2) + 41/2*G(1
         ,v2)*G(1 - v2,u2) - 5/2*G(1,v2)*G(1 - v2,u2)*Pi^2 + 47/6*G(1,v2)*G(1
          - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2) + G(1,v2)*G(1 - v2,0,1,u2)
          + 11/6*G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G(1 - v2,1,0,u2) + 4*G(1,v2)
         *G(1 - v2,1,1,u2) - 3*G(1,v2)*G( - v2,1 - v2,1,u2) + G(1,v2)*G( - v2,
          - v2,0,u2) + 19/6*G(1,v2)*G( - v2,u2)*Pi^2 + 4/3*G(1,v2)*G( - v2,0,
         u2) - 3*G(1,v2)*G( - v2,0,0,u2) - 3*G(1,v2)*G( - v2,0,1,u2) + 19/6*G(
         1,v2)*G(1,1 - v2,u2) - 3*G(1,v2)*G(1,1 - v2,0,u2) + G(1,v2)*G(1,1 - 
         v2,1,u2) - 3*G(1,0,1 - v2,1 - v2,u2) + 13/6*G(1,0,1 - v2,u2) - 3*G(1,
         0,1 - v2,u2)*G(1,v2) - 4*G(1,0, - v2,0,u2) + 5/2*G(1,0,u2)*Pi^2 + 13/
         6*G(1,0,u2)*G(1,v2) - G(1,0,u2)*G(1,0,v2) - 3*G(1,0,u2)*G(1,1,v2) - 7/
         12*G(1,0,v2) - 1/3*G(1,0,v2)*Pi^2 + 5*G(1,0,v2)*G(1 - v2,1 - v2,u2)
          - G(1,0,v2)*G(1 - v2, - v2,u2) - 113/6*G(1,0,v2)*G(1 - v2,u2) - 5*G(
         1,0,v2)*G(1 - v2,0,u2) + 2*G(1,0,v2)*G(1 - v2,1,u2) - 5*G(1,0,v2)*G(
          - v2,1 - v2,u2) - G(1,0,v2)*G( - v2, - v2,u2) - 4/3*G(1,0,v2)*G( - 
         v2,u2) + 5*G(1,0,v2)*G( - v2,0,u2) + 6*G(1,0,v2)*G(1,1 - v2,u2) + 10*
         G(1,0,v2)*G(1,u2) - 4*G(1,0,v2)*G(1,1,u2) + 29/6*G(1,0,0,v2) + 4*G(1,
         0,0,v2)*G(1 - v2,u2) - 5*G(1,0,0,v2)*G( - v2,u2) + 2*G(1,0,0,v2)*G(1,
         u2) - 3*G(1,0,0,0,v2) + G(1,0,0,1,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,
         0,1,u2)*G(1,v2) + 2/3*G(1,0,1,v2) - G(1,0,1,v2)*G(1 - v2,u2) + 3*G(1,
         0,1,v2)*G( - v2,u2) + 3*G(1,0,1,0,v2) + G(1,1,1 - v2,1 - v2,u2) + 35/
         2*G(1,1,1 - v2,u2) + G(1,1,1 - v2,u2)*G(1,v2) + G(1,1,1 - v2,0,u2) + 
         5/6*G(1,1,u2)*Pi^2 + 35/2*G(1,1,u2)*G(1,v2) + G(1,1,u2)*G(1,1,v2) + 
         41/2*G(1,1,v2) - 5/2*G(1,1,v2)*Pi^2 + 19/6*G(1,1,v2)*G(1,u2) + G(1,1,
         0,1 - v2,u2) + G(1,1,0,u2)*G(1,v2) - 121/6*G(1,1,0,v2) + 5*G(1,1,0,v2
         )*G(1 - v2,u2) - 5*G(1,1,0,v2)*G( - v2,u2) + 6*G(1,1,0,v2)*G(1,u2) + 
         4*G(1,1,0,0,v2) - G(1,1,0,1,v2) - 7*G(1,1,1,1 - v2,u2) - 7*G(1,1,1,u2
         )*G(1,v2) + 5*G(1,1,1,0,v2) )

       + N*v2^2 * (  - 2/9*Pi^2 + 1/3*G(1 - v2,0,u2) - 1/3*G( - v2,0,u2) + 1/3
         *G(0,1 - v2,u2) - 1/3*G(0,u2)*G(0,v2) + 1/3*G(0,u2)*G(1,v2) - 1/3*G(0
         ,v2)*G(1 - v2,u2) + 1/3*G(0,v2)*G( - v2,u2) + 1/3*G(0,v2)*G(1,u2) + 1/
         3*G(0,0,v2) - 1/3*G(1,1 - v2,u2) - 1/3*G(1,u2)*G(1,v2) - 1/3*G(1,0,v2
         ) )

       + N*u2*[1-u2-v2]^-2 * ( 17/36*Pi^2 - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G(
          - v2, - v2,0,u2) + 7/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2)
          + 17/6*G( - v2,0,u2) + 17/6*G(0,u2)*G(0,v2) + 2/3*G(0,v2)*G( - v2,1
          - v2,u2) + 2/3*G(0,v2)*G( - v2, - v2,u2) - 17/6*G(0,v2)*G( - v2,u2)
          + 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) - 17/6*G(0,0,v2) - 2/
         3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(0,1,v2)*G(1,
         u2) - 2/3*G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 - 2/3*G(1,v2)*G( - v2,0
         ,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) - 17/6*G(1,0,v2)
          + 2/3*G(1,0,v2)*G( - v2,u2) - 2/3*G(1,1,1 - v2,u2) - 2/3*G(1,1,u2)*
         G(1,v2) )

       + N*u2*[1-u2-v2]^-1 * ( zeta3 + 95/72*Pi^2 + 3/2*G(1 - v2, - v2,0,u2)
          + 1/4*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2) + 1/2*G( - v2, - v2,0,
         u2) + 2/3*G( - v2,u2)*Pi^2 + 31/12*G( - v2,0,u2) - 3/2*G( - v2,0,0,u2
         ) - 2/3*G(0,1 - v2,u2) - 3/2*G(0, - v2,0,u2) + 7/2*G(0,u2) - 1/4*G(0,
         u2)*Pi^2 + 13/4*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 3/2*G(0,u2)*
         G(1,0,v2) - 19/6*G(0,v2) + 3/4*G(0,v2)*Pi^2 - 3/2*G(0,v2)*G(1 - v2,
          - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2) + 3/2*G(0,v2)*G(1 - v2,0,u2) - 1/
         2*G(0,v2)*G( - v2, - v2,u2) - 31/12*G(0,v2)*G( - v2,u2) + G(0,v2)*G(
          - v2,0,u2) + 3/2*G(0,v2)*G(0, - v2,u2) - 3/2*G(0,0,u2)*G(0,v2) - 13/
         4*G(0,0,v2) - 3/2*G(0,0,v2)*G(1 - v2,u2) - 1/2*G(0,0,v2)*G( - v2,u2)
          + 3/2*G(0,0,v2)*G(0,u2) - G(0,0,0,v2) + 2/3*G(0,1,v2) - 1/2*G(0,1,0,
         v2) + 1/4*G(1,v2)*Pi^2 - 31/12*G(1,0,v2) - 3/2*G(1,0,v2)*G(1 - v2,u2)
          - 3/2*G(1,0,0,v2) - 3/2*G(1,1,0,v2) )

       + N*u2*[u2+v2]^-3 * (  - 9/4*G(1 - v2,u2)*Pi^2 + 9/2*G(1 - v2,1,1 - v2,
         u2) - 9/2*G(0,v2)*G(1 - v2,1,u2) + 9/2*G(0,v2)*G(0,1 - v2,u2) + 9/2*
         G(0,1,1 - v2,u2) - 9/2*G(0,1,u2)*G(0,v2) + 9/2*G(0,1,u2)*G(1,v2) - 9/
         2*G(0,1,v2)*G(1 - v2,u2) - 9/4*G(1,v2)*Pi^2 + 9/2*G(1,v2)*G(1 - v2,1,
         u2) + 9/2*G(1,0,v2)*G(1 - v2,u2) - 9/2*G(1,0,1,v2) + 9/2*G(1,1,0,v2)
          )

       + N*u2*[u2+v2]^-2 * (  - 17/4*Pi^2 + 29/12*G(1 - v2,u2)*Pi^2 + 2*G(1 - 
         v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 11/2*G(1 - v2,1,1 - v2,u2) + 2*G(0,
         1 - v2,u2) + 2/3*G(0,1 - v2,0,u2) - 2/3*G(0,u2)*Pi^2 + 2*G(0,u2)*G(1,
         v2) - 2/3*G(0,u2)*G(1,0,v2) + 2/3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,
         u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 11/2*G(0,v2)*G(1 - v2,1,u2) - 37/6
         *G(0,v2)*G(0,1 - v2,u2) - 9/2*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2)
          + 2/3*G(0,0,u2)*G(1,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,1,
         v2) - 11/2*G(0,1,1 - v2,u2) + 11/2*G(0,1,u2)*G(0,v2) - 11/2*G(0,1,u2)
         *G(1,v2) - 13/2*G(0,1,v2) + 11/2*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,
         v2)*G(0,u2) + 2/3*G(0,1,0,v2) + 9/2*G(1,1 - v2,u2) + 9/2*G(1,u2)*G(1,
         v2) + 29/12*G(1,v2)*Pi^2 - 11/2*G(1,v2)*G(1 - v2,1,u2) + 5/2*G(1,0,v2
         ) - 11/2*G(1,0,v2)*G(1 - v2,u2) + 2/3*G(1,0,0,v2) + 11/2*G(1,0,1,v2)
          - 11/2*G(1,1,0,v2) )

       + N*u2*[u2+v2]^-1 * (  - 6*zeta3 - 79/24*Pi^2 - 4*G(1 - v2, - v2,0,u2)
          - 41/12*G(1 - v2,u2)*Pi^2 + 49/12*G(1 - v2,0,u2) + G(1 - v2,0,0,u2)
          + 9/2*G(1 - v2,1,1 - v2,u2) + 8*G( - v2, - v2,0,u2) - 4/3*G( - v2,u2
         )*Pi^2 + 17/2*G( - v2,0,u2) + 49/12*G(0,1 - v2,u2) + G(0,1 - v2,0,u2)
          - G(0, - v2,0,u2) - 17/4*G(0,u2) + 1/3*G(0,u2)*Pi^2 - 5*G(0,u2)*G(0,
         v2) + 49/12*G(0,u2)*G(1,v2) - 4*G(0,u2)*G(1,0,v2) + 17/4*G(0,v2) - 2*
         G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2, - v2,u2) - 49/12*G(0,v2)*G(1 - v2,
         u2) - 4*G(0,v2)*G(1 - v2,0,u2) - 9/2*G(0,v2)*G(1 - v2,1,u2) - 8*G(0,
         v2)*G( - v2, - v2,u2) - 17/2*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G( - v2,
         0,u2) + 9/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0, - v2,u2) + 13/4*G(0
         ,v2)*G(1,u2) + G(0,0,1 - v2,u2) + 59/6*G(0,0,u2) + G(0,0,u2)*G(1,v2)
          + 1/6*G(0,0,v2) + 3*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,0,v2)*G( - v2,u2)
          + 2*G(0,0,v2)*G(0,u2) - 6*G(0,0,0,v2) - G(0,0,1,v2) + 9/2*G(0,1,1 - 
         v2,u2) - 9/2*G(0,1,u2)*G(0,v2) + 9/2*G(0,1,u2)*G(1,v2) - 5/6*G(0,1,v2
         ) - 9/2*G(0,1,v2)*G(1 - v2,u2) + 3*G(0,1,0,v2) - 13/4*G(1,1 - v2,u2)
          - 13/4*G(1,u2)*G(1,v2) - 41/12*G(1,v2)*Pi^2 + 9/2*G(1,v2)*G(1 - v2,1
         ,u2) - 22/3*G(1,0,v2) + 17/2*G(1,0,v2)*G(1 - v2,u2) + 3*G(1,0,0,v2)
          - 9/2*G(1,0,1,v2) + 17/2*G(1,1,0,v2) )

       + N*u2 * ( 41*zeta3 + 223/12*Pi^2 + 503/180*Pi^4 - 10*G(1 - v2,1 - v2,
          - v2,0,u2) + 41/2*G(1 - v2,1 - v2,u2) - 9*G(1 - v2,1 - v2,u2)*Pi^2
          + 38/3*G(1 - v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2,0,0,u2) + 8*G(1 - 
         v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2, - v2,1 - v2,0,u2) + 16*G(1 - v2,
          - v2, - v2,0,u2) - 26/3*G(1 - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0
         ,1 - v2,u2) + 46/3*G(1 - v2, - v2,0,u2) + 8*G(1 - v2, - v2,0,0,u2) - 
         131/6*G(1 - v2,u2) - 20*G(1 - v2,u2)*zeta3 + 61/6*G(1 - v2,u2)*Pi^2
          + 38/3*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,0,1 - v2,0,u2) + 10*G(1 - 
         v2,0, - v2,0,u2) - 157/6*G(1 - v2,0,u2) - 1/3*G(1 - v2,0,u2)*Pi^2 + 4
         *G(1 - v2,0,0,1 - v2,u2) + 7/3*G(1 - v2,0,0,u2) + 8*G(1 - v2,0,1,1 - 
         v2,u2) - 31/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - v2,1,1 - v2,0,u2) - 2/3
         *G(1 - v2,1,u2)*Pi^2 - 2*G(1 - v2,1,0,1 - v2,u2) + 8*G(1 - v2,1,1,1
          - v2,u2) + 12*G( - v2,1 - v2, - v2,0,u2) + 31/3*G( - v2,1 - v2,u2)*
         Pi^2 - 7/3*G( - v2,1 - v2,0,u2) - 6*G( - v2,1 - v2,0,0,u2) - 12*G( - 
         v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,1 - v2,0,u2) - 22*G( - v2,
          - v2, - v2,0,u2) + 14/3*G( - v2, - v2,u2)*Pi^2 + 2*G( - v2, - v2,0,1
          - v2,u2) - 44/3*G( - v2, - v2,0,u2) - 6*G( - v2, - v2,0,0,u2) + 28*
         G( - v2,u2)*zeta3 + 4/9*G( - v2,u2)*Pi^2 - 7/3*G( - v2,0,1 - v2,u2)
          - 6*G( - v2,0,1 - v2,0,u2) - 6*G( - v2,0, - v2,0,u2) + 97/3*G( - v2,
         0,u2) + 11/3*G( - v2,0,u2)*Pi^2 - 6*G( - v2,0,0,1 - v2,u2) - 40/3*G(
          - v2,0,0,u2) - 12*G( - v2,0,1,1 - v2,u2) + 38/3*G(0,1 - v2,1 - v2,u2
         ) + 4*G(0,1 - v2,1 - v2,0,u2) + 10*G(0,1 - v2, - v2,0,u2) - 157/6*G(0
         ,1 - v2,u2) - 1/3*G(0,1 - v2,u2)*Pi^2 + 38/3*G(0,1 - v2,u2)*G(1,v2)
          - 16*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,0,1 - v2,u2) + 7/3*G(0,
         1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,v2) + 8*G(0,1 - v2,1,1 - v2,u2)
          + 8*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,1 - v2,0,u2) + 8*G(0, - 
         v2, - v2,0,u2) + 2/3*G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,u2)*G(1,0,v2)
          - 2*G(0, - v2,0,1 - v2,u2) - 11/3*G(0, - v2,0,u2) - 2*G(0, - v2,0,u2
         )*G(1,v2) + 133/6*G(0,u2) + 12*G(0,u2)*zeta3 - 53/18*G(0,u2)*Pi^2 + 
         44*G(0,u2)*G(0,v2) + 11/3*G(0,u2)*G(0,v2)*Pi^2 - 157/6*G(0,u2)*G(1,v2
         ) - 1/3*G(0,u2)*G(1,v2)*Pi^2 + 13/3*G(0,u2)*G(1,0,v2) - 6*G(0,u2)*G(1
         ,0,0,v2) - 2*G(0,u2)*G(1,0,1,v2) + 38/3*G(0,u2)*G(1,1,v2) - 16*G(0,u2
         )*G(1,1,0,v2) - 1/3*G(0,v2) + 28*G(0,v2)*zeta3 + 25/3*G(0,v2)*Pi^2 + 
         10*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 5/3*G(0,v2)*G(1 - v2,1 - v2,u2
         ) - 16*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 8*G(0,v2)*G(1 - v2,1 - v2,1,u2
         ) - 2*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 16*G(0,v2)*G(1 - v2, - v2,
          - v2,u2) - 46/3*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - 
         v2,0,u2) + 7*G(0,v2)*G(1 - v2,u2) - 17/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 
         6*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 10*G(0,v2)*G(1 - v2,0, - v2,u2) + 5
         *G(0,v2)*G(1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,0,0,u2) - 8*G(0,v2)*G(1
          - v2,0,1,u2) + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 31/3*G(0,v2)*G(1 - 
         v2,1,u2) + 2*G(0,v2)*G(1 - v2,1,0,u2) - 8*G(0,v2)*G(1 - v2,1,1,u2) - 
         12*G(0,v2)*G( - v2,1 - v2, - v2,u2) + 7/3*G(0,v2)*G( - v2,1 - v2,u2)
          + 16*G(0,v2)*G( - v2,1 - v2,0,u2) + 12*G(0,v2)*G( - v2,1 - v2,1,u2)
          - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) + 22*G(0,v2)*G( - v2, - v2, - 
         v2,u2) + 44/3*G(0,v2)*G( - v2, - v2,u2) - 8*G(0,v2)*G( - v2, - v2,0,
         u2) - 97/3*G(0,v2)*G( - v2,u2) + 5/3*G(0,v2)*G( - v2,u2)*Pi^2 - 6*G(0
         ,v2)*G( - v2,0,1 - v2,u2) + 6*G(0,v2)*G( - v2,0, - v2,u2) + 20/3*G(0,
         v2)*G( - v2,0,u2) - 6*G(0,v2)*G( - v2,0,0,u2) + 12*G(0,v2)*G( - v2,0,
         1,u2) + 6*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 10*G(0,v2)*G(0,1 - v2, - v2
         ,u2) - 119/3*G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(0,1 - v2,0,u2) - 8*
         G(0,v2)*G(0,1 - v2,1,u2) + 2*G(0,v2)*G(0, - v2,1 - v2,u2) - 8*G(0,v2)
         *G(0, - v2, - v2,u2) + 11/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - 
         v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 14*G(0,v2)*G(1,1 - v2,
          - v2,u2) + 14*G(0,v2)*G(1,1 - v2,u2) - 8*G(0,v2)*G(1,1 - v2,0,u2) + 
         4*G(0,v2)*G(1,1 - v2,1,u2) - 56/3*G(0,v2)*G(1,u2) - 3*G(0,v2)*G(1,u2)
         *Pi^2 + 14*G(0,v2)*G(1,0,1 - v2,u2) + 14*G(0,v2)*G(1,0, - v2,u2) - 4/
         3*G(0,v2)*G(1,0,u2) - 10*G(0,v2)*G(1,0,1,u2) - 8*G(0,v2)*G(1,1,1 - v2
         ,u2) - 11*G(0,v2)*G(1,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 20*G(0,v2)*G(1,
         1,1,u2) + 4*G(0,0,1 - v2,1 - v2,u2) + 7/3*G(0,0,1 - v2,u2) - 14*G(0,0
         ,1 - v2,u2)*G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) - 10*G(0,0, - v2,u2)
         *G(0,v2) + 10*G(0,0, - v2,0,u2) - 41/2*G(0,0,u2) - 20/3*G(0,0,u2)*
         Pi^2 - 40/3*G(0,0,u2)*G(0,v2) - 6*G(0,0,u2)*G(0,0,v2) - 6*G(0,0,u2)*
         G(0,1,v2) + 7/3*G(0,0,u2)*G(1,v2) + 8*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,
         u2)*G(1,1,v2) - 95/3*G(0,0,v2) + 5/3*G(0,0,v2)*Pi^2 + 14*G(0,0,v2)*G(
         1 - v2,1 - v2,u2) - 16*G(0,0,v2)*G(1 - v2, - v2,u2) - 2/3*G(0,0,v2)*
         G(1 - v2,u2) - 6*G(0,0,v2)*G(1 - v2,0,u2) - 16*G(0,0,v2)*G( - v2,1 - 
         v2,u2) + 22*G(0,0,v2)*G( - v2, - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2)
          - 6*G(0,0,v2)*G(0,1 - v2,u2) - 8*G(0,0,v2)*G(0, - v2,u2) + 19*G(0,0,
         v2)*G(0,u2) + 10*G(0,0,v2)*G(1,1 - v2,u2) - 46/3*G(0,0,v2)*G(1,u2) + 
         10*G(0,0,v2)*G(1,0,u2) - 11*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1 - v2,u2)
          + 12*G(0,0,0,v2)*G( - v2,u2) + 2*G(0,0,0,v2)*G(0,u2) - 10*G(0,0,0,v2
         )*G(1,u2) + 12*G(0,0,0,0,v2) - 6*G(0,0,0,1,v2) - 8*G(0,0,1,1 - v2,u2)
          + 8*G(0,0,1,u2)*G(0,v2) - 8*G(0,0,1,u2)*G(1,v2) + 5/3*G(0,0,1,v2) + 
         2*G(0,0,1,v2)*G(1 - v2,u2) - 6*G(0,0,1,v2)*G( - v2,u2) + 6*G(0,0,1,v2
         )*G(0,u2) - 4*G(0,0,1,v2)*G(1,u2) - 16*G(0,0,1,0,v2) + 6*G(0,1,1 - v2
         ,1 - v2,u2) - 77/3*G(0,1,1 - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2) + 6*
         G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) - 29/3*G(0,1,u2)*Pi^2
          + 77/3*G(0,1,u2)*G(0,v2) - 10*G(0,1,u2)*G(0,1,v2) - 77/3*G(0,1,u2)*
         G(1,v2) + 4*G(0,1,u2)*G(1,0,v2) + 6*G(0,1,u2)*G(1,1,v2) - 35/3*G(0,1,
         v2) + 31/3*G(0,1,v2)*Pi^2 - 8*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1
         ,v2)*G(1 - v2, - v2,u2) + 26/3*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*
         G(1 - v2,0,u2) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 12*G(0,1,v2)*G( - v2,1
          - v2,u2) - 2*G(0,1,v2)*G( - v2, - v2,u2) + 7/3*G(0,1,v2)*G( - v2,u2)
          + 6*G(0,1,v2)*G( - v2,0,u2) - 2*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,
         v2)*G(0, - v2,u2) - 14*G(0,1,v2)*G(0,u2) + 3*G(0,1,v2)*G(1,u2) + 4*G(
         0,1,v2)*G(1,0,u2) + 12*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2
         *G(0,1,0,u2)*G(0,v2) + 2*G(0,1,0,u2)*G(1,v2) + 38/3*G(0,1,0,v2) + 12*
         G(0,1,0,v2)*G(1 - v2,u2) - 16*G(0,1,0,v2)*G( - v2,u2) + 16*G(0,1,0,v2
         )*G(0,u2) - 14*G(0,1,0,v2)*G(1,u2) - 16*G(0,1,0,0,v2) + 12*G(0,1,0,1,
         v2) + 14*G(0,1,1,1 - v2,u2) - 14*G(0,1,1,u2)*G(0,v2) + 14*G(0,1,1,u2)
         *G(1,v2) - 22*G(0,1,1,0,v2) - 5/3*G(1,1 - v2,1 - v2,u2) - 6*G(1,1 - 
         v2,1 - v2,0,u2) - 14*G(1,1 - v2, - v2,0,u2) + 56/3*G(1,1 - v2,u2) + 7/
         3*G(1,1 - v2,u2)*Pi^2 - 6*G(1,1 - v2,0,1 - v2,u2) + 4/3*G(1,1 - v2,0,
         u2) - 4*G(1,1 - v2,1,1 - v2,u2) - 18*G(1,u2)*zeta3 - 91/6*G(1,u2)*
         Pi^2 + 56/3*G(1,u2)*G(1,v2) + 7/3*G(1,u2)*G(1,v2)*Pi^2 - 131/6*G(1,v2
         ) - 20*G(1,v2)*zeta3 + 181/18*G(1,v2)*Pi^2 + 8*G(1,v2)*G(1 - v2,1 - 
         v2,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,u2) + 41/2*G(1,v2)*G(1 - v2,u2)
          - 9*G(1,v2)*G(1 - v2,u2)*Pi^2 + 38/3*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,
         v2)*G(1 - v2,0,0,u2) + 8*G(1,v2)*G(1 - v2,0,1,u2) - 31/3*G(1,v2)*G(1
          - v2,1,u2) - 2*G(1,v2)*G(1 - v2,1,0,u2) + 8*G(1,v2)*G(1 - v2,1,1,u2)
          - 12*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,u2) + 
         31/3*G(1,v2)*G( - v2,u2)*Pi^2 - 7/3*G(1,v2)*G( - v2,0,u2) - 6*G(1,v2)
         *G( - v2,0,0,u2) - 12*G(1,v2)*G( - v2,0,1,u2) - 5/3*G(1,v2)*G(1,1 - 
         v2,u2) - 6*G(1,v2)*G(1,1 - v2,0,u2) - 4*G(1,v2)*G(1,1 - v2,1,u2) - 6*
         G(1,0,1 - v2,1 - v2,u2) + 4/3*G(1,0,1 - v2,u2) - 6*G(1,0,1 - v2,u2)*
         G(1,v2) - 14*G(1,0, - v2,0,u2) + 7*G(1,0,u2)*Pi^2 + 4/3*G(1,0,u2)*G(1
         ,v2) - 8*G(1,0,u2)*G(1,0,v2) - 6*G(1,0,u2)*G(1,1,v2) + 23/3*G(1,0,v2)
          - 17/3*G(1,0,v2)*Pi^2 + 22*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(1,0,
         v2)*G(1 - v2, - v2,u2) - 137/3*G(1,0,v2)*G(1 - v2,u2) - 16*G(1,0,v2)*
         G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) - 22*G(1,0,v2)*G( - v2,1
          - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 7/3*G(1,0,v2)*G( - v2,u2)
          + 16*G(1,0,v2)*G( - v2,0,u2) + 18*G(1,0,v2)*G(1,1 - v2,u2) + 14*G(1,
         0,v2)*G(1,u2) - 8*G(1,0,v2)*G(1,1,u2) - 4/3*G(1,0,0,v2) + 14*G(1,0,0,
         v2)*G(1 - v2,u2) - 16*G(1,0,0,v2)*G( - v2,u2) + 10*G(1,0,0,v2)*G(1,u2
         ) - 6*G(1,0,0,0,v2) + 2*G(1,0,0,1,v2) + 10*G(1,0,1,1 - v2,u2) + 10*G(
         1,0,1,u2)*G(1,v2) + 28/3*G(1,0,1,v2) - 8*G(1,0,1,v2)*G(1 - v2,u2) + 
         12*G(1,0,1,v2)*G( - v2,u2) + 12*G(1,0,1,0,v2) - 4*G(1,1,1 - v2,1 - v2
         ,u2) + 11*G(1,1,1 - v2,u2) - 4*G(1,1,1 - v2,u2)*G(1,v2) + 2*G(1,1,1
          - v2,0,u2) + 20/3*G(1,1,u2)*Pi^2 + 11*G(1,1,u2)*G(1,v2) - 4*G(1,1,u2
         )*G(1,1,v2) + 41/2*G(1,1,v2) - 9*G(1,1,v2)*Pi^2 - 5/3*G(1,1,v2)*G(1,
         u2) + 2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) - 133/3*G(1,1,0,v2
         ) + 22*G(1,1,0,v2)*G(1 - v2,u2) - 22*G(1,1,0,v2)*G( - v2,u2) + 18*G(1
         ,1,0,v2)*G(1,u2) + 14*G(1,1,0,0,v2) - 8*G(1,1,0,1,v2) - 20*G(1,1,1,1
          - v2,u2) - 20*G(1,1,1,u2)*G(1,v2) + 22*G(1,1,1,0,v2) )

       + N*u2*v2 * (  - 35/6*zeta3 - 157/9*Pi^2 - 967/360*Pi^4 + 9*G(1 - v2,1
          - v2, - v2,0,u2) + 28/3*G(1 - v2,1 - v2,u2)*Pi^2 - 15/2*G(1 - v2,1
          - v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) - 9*G(1 - v2,1 - v2,1,1 - v2,
         u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) - 15*G(1 - v2, - v2, - v2,0,u2)
          + 8*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0,1 - v2,u2) + 31/6*
         G(1 - v2, - v2,0,u2) - 7*G(1 - v2, - v2,0,0,u2) + 18*G(1 - v2,u2)*
         zeta3 - 31/18*G(1 - v2,u2)*Pi^2 - 15/2*G(1 - v2,0,1 - v2,u2) - 4*G(1
          - v2,0,1 - v2,0,u2) - 9*G(1 - v2,0, - v2,0,u2) + 157/6*G(1 - v2,0,u2
         ) + 1/2*G(1 - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) - 15/2*G(1 - 
         v2,0,0,u2) - 9*G(1 - v2,0,1,1 - v2,u2) + 20/3*G(1 - v2,1,1 - v2,u2)
          + 2*G(1 - v2,1,1 - v2,0,u2) + 2/3*G(1 - v2,1,u2)*Pi^2 + 2*G(1 - v2,1
         ,0,1 - v2,u2) - 8*G(1 - v2,1,1,1 - v2,u2) - 11*G( - v2,1 - v2, - v2,0
         ,u2) - 32/3*G( - v2,1 - v2,u2)*Pi^2 + 5/6*G( - v2,1 - v2,0,u2) + 6*G(
          - v2,1 - v2,0,0,u2) + 13*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - 
         v2,1 - v2,0,u2) + 21*G( - v2, - v2, - v2,0,u2) - 4*G( - v2, - v2,u2)*
         Pi^2 - 2*G( - v2, - v2,0,1 - v2,u2) + 3/2*G( - v2, - v2,0,u2) + 5*G(
          - v2, - v2,0,0,u2) - 26*G( - v2,u2)*zeta3 + 37/6*G( - v2,u2)*Pi^2 + 
         5/6*G( - v2,0,1 - v2,u2) + 6*G( - v2,0,1 - v2,0,u2) + 5*G( - v2,0, - 
         v2,0,u2) - 157/6*G( - v2,0,u2) - 23/6*G( - v2,0,u2)*Pi^2 + 6*G( - v2,
         0,0,1 - v2,u2) + 15/2*G( - v2,0,0,u2) + 13*G( - v2,0,1,1 - v2,u2) - 
         15/2*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,0,u2) - 9*G(0,1 - v2
         , - v2,0,u2) + 157/6*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,u2)*Pi^2 - 15/2*
         G(0,1 - v2,u2)*G(1,v2) + 15*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,0
         ,1 - v2,u2) - 15/2*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,v2) - 9*
         G(0,1 - v2,1,1 - v2,u2) - 9*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0, - v2,1
          - v2,0,u2) - 8*G(0, - v2, - v2,0,u2) - 2/3*G(0, - v2,u2)*Pi^2 - 2*G(
         0, - v2,u2)*G(1,0,v2) + 2*G(0, - v2,0,1 - v2,u2) + 6*G(0, - v2,0,u2)
          + 2*G(0, - v2,0,u2)*G(1,v2) - 11*G(0,u2)*zeta3 - 53/36*G(0,u2)*Pi^2
          - 157/6*G(0,u2)*G(0,v2) - 23/6*G(0,u2)*G(0,v2)*Pi^2 + 157/6*G(0,u2)*
         G(1,v2) + 1/2*G(0,u2)*G(1,v2)*Pi^2 + 49/3*G(0,u2)*G(1,0,v2) + 5*G(0,
         u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 15/2*G(0,u2)*G(1,1,v2) + 15
         *G(0,u2)*G(1,1,0,v2) - 26*G(0,v2)*zeta3 - 11/18*G(0,v2)*Pi^2 - 9*G(0,
         v2)*G(1 - v2,1 - v2, - v2,u2) + 15/2*G(0,v2)*G(1 - v2,1 - v2,u2) + 15
         *G(0,v2)*G(1 - v2,1 - v2,0,u2) + 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*
         G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + 15*G(0,v2)*G(1 - v2, - v2, - v2,
         u2) - 31/6*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2
         ) - 157/6*G(0,v2)*G(1 - v2,u2) + 29/6*G(0,v2)*G(1 - v2,u2)*Pi^2 - 7*
         G(0,v2)*G(1 - v2,0,1 - v2,u2) + 9*G(0,v2)*G(1 - v2,0, - v2,u2) + 17*
         G(0,v2)*G(1 - v2,0,u2) - 7*G(0,v2)*G(1 - v2,0,0,u2) + 9*G(0,v2)*G(1
          - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 20/3*G(0,v2)*G(1 - 
         v2,1,u2) - 2*G(0,v2)*G(1 - v2,1,0,u2) + 8*G(0,v2)*G(1 - v2,1,1,u2) + 
         11*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 5/6*G(0,v2)*G( - v2,1 - v2,u2)
          - 15*G(0,v2)*G( - v2,1 - v2,0,u2) - 13*G(0,v2)*G( - v2,1 - v2,1,u2)
          + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 21*G(0,v2)*G( - v2, - v2, - 
         v2,u2) - 3/2*G(0,v2)*G( - v2, - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2
         ) + 157/6*G(0,v2)*G( - v2,u2) - 5/6*G(0,v2)*G( - v2,u2)*Pi^2 + 7*G(0,
         v2)*G( - v2,0,1 - v2,u2) - 5*G(0,v2)*G( - v2,0, - v2,u2) - 31/3*G(0,
         v2)*G( - v2,0,u2) + 5*G(0,v2)*G( - v2,0,0,u2) - 13*G(0,v2)*G( - v2,0,
         1,u2) - 7*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 9*G(0,v2)*G(0,1 - v2, - v2,
         u2) + 49/3*G(0,v2)*G(0,1 - v2,u2) - 7*G(0,v2)*G(0,1 - v2,0,u2) + 9*G(
         0,v2)*G(0,1 - v2,1,u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*
         G(0, - v2, - v2,u2) - 6*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0
         ,u2) + 5*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 13*G(0,v2)*G(1,1 - v2, - v2,
         u2) - 31/3*G(0,v2)*G(1,1 - v2,u2) + 7*G(0,v2)*G(1,1 - v2,0,u2) - 5*G(
         0,v2)*G(1,1 - v2,1,u2) + 157/6*G(0,v2)*G(1,u2) + 19/6*G(0,v2)*G(1,u2)
         *Pi^2 - 15*G(0,v2)*G(1,0,1 - v2,u2) - 13*G(0,v2)*G(1,0, - v2,u2) - 3/
         2*G(0,v2)*G(1,0,u2) + 11*G(0,v2)*G(1,0,1,u2) + 8*G(0,v2)*G(1,1,1 - v2
         ,u2) - 5/6*G(0,v2)*G(1,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 21*G(0,v2)*G(1
         ,1,1,u2) - 4*G(0,0,1 - v2,1 - v2,u2) - 15/2*G(0,0,1 - v2,u2) + 15*G(0
         ,0,1 - v2,u2)*G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) + 9*G(0,0, - v2,u2
         )*G(0,v2) - 9*G(0,0, - v2,0,u2) + 19/3*G(0,0,u2)*Pi^2 + 15/2*G(0,0,u2
         )*G(0,v2) + 5*G(0,0,u2)*G(0,0,v2) + 6*G(0,0,u2)*G(0,1,v2) - 15/2*G(0,
         0,u2)*G(1,v2) - 7*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2) + 157/6
         *G(0,0,v2) - 5/6*G(0,0,v2)*Pi^2 - 13*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 
         15*G(0,0,v2)*G(1 - v2, - v2,u2) - 119/6*G(0,0,v2)*G(1 - v2,u2) + 5*G(
         0,0,v2)*G(1 - v2,0,u2) + 15*G(0,0,v2)*G( - v2,1 - v2,u2) - 21*G(0,0,
         v2)*G( - v2, - v2,u2) + 79/6*G(0,0,v2)*G( - v2,u2) - G(0,0,v2)*G( - 
         v2,0,u2) + 5*G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(0, - v2,u2) - 
         20*G(0,0,v2)*G(0,u2) - 9*G(0,0,v2)*G(1,1 - v2,u2) + 14*G(0,0,v2)*G(1,
         u2) - 9*G(0,0,v2)*G(1,0,u2) + 145/6*G(0,0,0,v2) + 6*G(0,0,0,v2)*G(1
          - v2,u2) - 12*G(0,0,0,v2)*G( - v2,u2) - G(0,0,0,v2)*G(0,u2) + 9*G(0,
         0,0,v2)*G(1,u2) - 12*G(0,0,0,0,v2) + 6*G(0,0,0,1,v2) + 9*G(0,0,1,1 - 
         v2,u2) - 9*G(0,0,1,u2)*G(0,v2) + 9*G(0,0,1,u2)*G(1,v2) - 3/2*G(0,0,1,
         v2) - 2*G(0,0,1,v2)*G(1 - v2,u2) + 6*G(0,0,1,v2)*G( - v2,u2) - 6*G(0,
         0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 15*G(0,0,1,0,v2) - 7*G(0,1,
         1 - v2,1 - v2,u2) + 31/6*G(0,1,1 - v2,u2) - 4*G(0,1,1 - v2,u2)*G(0,v2
         ) - 7*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) + 21/2*G(0,1,u2
         )*Pi^2 - 31/6*G(0,1,u2)*G(0,v2) + 11*G(0,1,u2)*G(0,1,v2) + 31/6*G(0,1
         ,u2)*G(1,v2) - 4*G(0,1,u2)*G(1,0,v2) - 7*G(0,1,u2)*G(1,1,v2) - 32/3*
         G(0,1,v2)*Pi^2 + 9*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - 
         v2, - v2,u2) + 5/6*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,0,u2
         ) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 13*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*
         G(0,1,v2)*G( - v2, - v2,u2) - 5/6*G(0,1,v2)*G( - v2,u2) - 6*G(0,1,v2)
         *G( - v2,0,u2) + 2*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0, - v2,
         u2) + 67/6*G(0,1,v2)*G(0,u2) - 67/6*G(0,1,v2)*G(1,u2) - 4*G(0,1,v2)*
         G(1,0,u2) - 13*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1 - v2,u2) + 2*G(0,1,0
         ,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) - 25/2*G(0,1,0,v2) - 11*G(0,1,0,
         v2)*G(1 - v2,u2) + 15*G(0,1,0,v2)*G( - v2,u2) - 15*G(0,1,0,v2)*G(0,u2
         ) + 13*G(0,1,0,v2)*G(1,u2) + 15*G(0,1,0,0,v2) - 13*G(0,1,0,1,v2) - 15
         *G(0,1,1,1 - v2,u2) + 15*G(0,1,1,u2)*G(0,v2) - 15*G(0,1,1,u2)*G(1,v2)
          + 22*G(0,1,1,0,v2) + 15/2*G(1,1 - v2,1 - v2,u2) + 6*G(1,1 - v2,1 - 
         v2,0,u2) + 13*G(1,1 - v2, - v2,0,u2) - 157/6*G(1,1 - v2,u2) - 5/2*G(1
         ,1 - v2,u2)*Pi^2 + 6*G(1,1 - v2,0,1 - v2,u2) + 3/2*G(1,1 - v2,0,u2)
          + 5*G(1,1 - v2,1,1 - v2,u2) + 17*G(1,u2)*zeta3 + 197/36*G(1,u2)*Pi^2
          - 157/6*G(1,u2)*G(1,v2) - 5/2*G(1,u2)*G(1,v2)*Pi^2 + 18*G(1,v2)*
         zeta3 - 11/6*G(1,v2)*Pi^2 - 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(1,
         v2)*G(1 - v2, - v2,0,u2) + 28/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 15/2*G(1,
         v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,0,0,u2) - 9*G(1,v2)*G(1 - v2,
         0,1,u2) + 20/3*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2,1,0,u2) - 
         8*G(1,v2)*G(1 - v2,1,1,u2) + 13*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,
         v2)*G( - v2, - v2,0,u2) - 32/3*G(1,v2)*G( - v2,u2)*Pi^2 + 5/6*G(1,v2)
         *G( - v2,0,u2) + 6*G(1,v2)*G( - v2,0,0,u2) + 13*G(1,v2)*G( - v2,0,1,
         u2) + 15/2*G(1,v2)*G(1,1 - v2,u2) + 6*G(1,v2)*G(1,1 - v2,0,u2) + 5*G(
         1,v2)*G(1,1 - v2,1,u2) + 6*G(1,0,1 - v2,1 - v2,u2) + 3/2*G(1,0,1 - v2
         ,u2) + 6*G(1,0,1 - v2,u2)*G(1,v2) + 13*G(1,0, - v2,0,u2) - 20/3*G(1,0
         ,u2)*Pi^2 + 3/2*G(1,0,u2)*G(1,v2) + 7*G(1,0,u2)*G(1,0,v2) + 6*G(1,0,
         u2)*G(1,1,v2) - 157/6*G(1,0,v2) + 29/6*G(1,0,v2)*Pi^2 - 22*G(1,0,v2)*
         G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 15/2*G(1,0,v2)
         *G(1 - v2,u2) + 15*G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,
         u2) + 22*G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2)
          - 5/6*G(1,0,v2)*G( - v2,u2) - 15*G(1,0,v2)*G( - v2,0,u2) - 17*G(1,0,
         v2)*G(1,1 - v2,u2) - 31/3*G(1,0,v2)*G(1,u2) + 8*G(1,0,v2)*G(1,1,u2)
          - 41/2*G(1,0,0,v2) - 13*G(1,0,0,v2)*G(1 - v2,u2) + 15*G(1,0,0,v2)*G(
          - v2,u2) - 9*G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) - 2*G(1,0,0,1,v2)
          - 11*G(1,0,1,1 - v2,u2) - 11*G(1,0,1,u2)*G(1,v2) + 3/2*G(1,0,1,v2)
          + 9*G(1,0,1,v2)*G(1 - v2,u2) - 13*G(1,0,1,v2)*G( - v2,u2) - 11*G(1,0
         ,1,0,v2) + 5*G(1,1,1 - v2,1 - v2,u2) + 5/6*G(1,1,1 - v2,u2) + 5*G(1,1
         ,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2) - 15/2*G(1,1,u2)*Pi^2 + 5/
         6*G(1,1,u2)*G(1,v2) + 5*G(1,1,u2)*G(1,1,v2) + 28/3*G(1,1,v2)*Pi^2 + 
         15/2*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,v2)
          + 53/6*G(1,1,0,v2) - 22*G(1,1,0,v2)*G(1 - v2,u2) + 22*G(1,1,0,v2)*G(
          - v2,u2) - 17*G(1,1,0,v2)*G(1,u2) - 13*G(1,1,0,0,v2) + 9*G(1,1,0,1,
         v2) + 21*G(1,1,1,1 - v2,u2) + 21*G(1,1,1,u2)*G(1,v2) - 22*G(1,1,1,0,
         v2) )

       + N*u2^2*[1-u2-v2]^-2 * ( 1/18*Pi^2 + 1/3*G( - v2,0,u2) + 1/3*G(0,u2)*
         G(0,v2) - 1/3*G(0,v2)*G( - v2,u2) - 1/3*G(0,0,v2) - 1/3*G(1,0,v2) )

       + N*u2^2*[1-u2-v2]^-1 * (  - 2/9*Pi^2 - 2*G( - v2,0,u2) - 2*G(0, - v2,0
         ,u2) + 1/3*G(0,u2) - 4/3*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,0,v2) - 1/3*
         G(0,v2) + 5/3*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(
          - v2,u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) - 2*G(
         0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 8/3*G(0,0,v2) + 4*G(0,0,v2)*
         G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2/3*G(0,1,v2) - 2*G(0
         ,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(1,1 - v2,0
         ,u2) - 4/3*G(1,u2)*Pi^2 - 1/3*G(1,v2)*Pi^2 + 2*G(1,0,1 - v2,u2) + 2*
         G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) - 2
         *G(1,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,1,0,v2) )

       + N*u2^2 * (  - 35/6*zeta3 - 149/9*Pi^2 - 967/360*Pi^4 + 9*G(1 - v2,1
          - v2, - v2,0,u2) + 28/3*G(1 - v2,1 - v2,u2)*Pi^2 - 15/2*G(1 - v2,1
          - v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) - 9*G(1 - v2,1 - v2,1,1 - v2,
         u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) - 15*G(1 - v2, - v2, - v2,0,u2)
          + 8*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0,1 - v2,u2) + 31/6*
         G(1 - v2, - v2,0,u2) - 7*G(1 - v2, - v2,0,0,u2) + 18*G(1 - v2,u2)*
         zeta3 - 31/18*G(1 - v2,u2)*Pi^2 - 15/2*G(1 - v2,0,1 - v2,u2) - 4*G(1
          - v2,0,1 - v2,0,u2) - 9*G(1 - v2,0, - v2,0,u2) + 149/6*G(1 - v2,0,u2
         ) + 1/2*G(1 - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) - 15/2*G(1 - 
         v2,0,0,u2) - 9*G(1 - v2,0,1,1 - v2,u2) + 20/3*G(1 - v2,1,1 - v2,u2)
          + 2*G(1 - v2,1,1 - v2,0,u2) + 2/3*G(1 - v2,1,u2)*Pi^2 + 2*G(1 - v2,1
         ,0,1 - v2,u2) - 8*G(1 - v2,1,1,1 - v2,u2) - 11*G( - v2,1 - v2, - v2,0
         ,u2) - 32/3*G( - v2,1 - v2,u2)*Pi^2 + 5/6*G( - v2,1 - v2,0,u2) + 6*G(
          - v2,1 - v2,0,0,u2) + 13*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - 
         v2,1 - v2,0,u2) + 21*G( - v2, - v2, - v2,0,u2) - 4*G( - v2, - v2,u2)*
         Pi^2 - 2*G( - v2, - v2,0,1 - v2,u2) + 3/2*G( - v2, - v2,0,u2) + 5*G(
          - v2, - v2,0,0,u2) - 26*G( - v2,u2)*zeta3 + 37/6*G( - v2,u2)*Pi^2 + 
         5/6*G( - v2,0,1 - v2,u2) + 6*G( - v2,0,1 - v2,0,u2) + 5*G( - v2,0, - 
         v2,0,u2) - 149/6*G( - v2,0,u2) - 23/6*G( - v2,0,u2)*Pi^2 + 6*G( - v2,
         0,0,1 - v2,u2) + 15/2*G( - v2,0,0,u2) + 13*G( - v2,0,1,1 - v2,u2) - 
         15/2*G(0,1 - v2,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,0,u2) - 9*G(0,1 - v2
         , - v2,0,u2) + 149/6*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,u2)*Pi^2 - 15/2*
         G(0,1 - v2,u2)*G(1,v2) + 15*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,0
         ,1 - v2,u2) - 15/2*G(0,1 - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,v2) - 9*
         G(0,1 - v2,1,1 - v2,u2) - 9*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0, - v2,1
          - v2,0,u2) - 8*G(0, - v2, - v2,0,u2) - 2/3*G(0, - v2,u2)*Pi^2 - 2*G(
         0, - v2,u2)*G(1,0,v2) + 2*G(0, - v2,0,1 - v2,u2) + 8*G(0, - v2,0,u2)
          + 2*G(0, - v2,0,u2)*G(1,v2) - 11*G(0,u2)*zeta3 - 53/36*G(0,u2)*Pi^2
          - 149/6*G(0,u2)*G(0,v2) - 23/6*G(0,u2)*G(0,v2)*Pi^2 + 149/6*G(0,u2)*
         G(1,v2) + 1/2*G(0,u2)*G(1,v2)*Pi^2 + 55/3*G(0,u2)*G(1,0,v2) + 5*G(0,
         u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 15/2*G(0,u2)*G(1,1,v2) + 15
         *G(0,u2)*G(1,1,0,v2) - 26*G(0,v2)*zeta3 - 41/18*G(0,v2)*Pi^2 - 9*G(0,
         v2)*G(1 - v2,1 - v2, - v2,u2) + 15/2*G(0,v2)*G(1 - v2,1 - v2,u2) + 15
         *G(0,v2)*G(1 - v2,1 - v2,0,u2) + 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*
         G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + 15*G(0,v2)*G(1 - v2, - v2, - v2,
         u2) - 31/6*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2
         ) - 149/6*G(0,v2)*G(1 - v2,u2) + 29/6*G(0,v2)*G(1 - v2,u2)*Pi^2 - 7*
         G(0,v2)*G(1 - v2,0,1 - v2,u2) + 9*G(0,v2)*G(1 - v2,0, - v2,u2) + 17*
         G(0,v2)*G(1 - v2,0,u2) - 7*G(0,v2)*G(1 - v2,0,0,u2) + 9*G(0,v2)*G(1
          - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 20/3*G(0,v2)*G(1 - 
         v2,1,u2) - 2*G(0,v2)*G(1 - v2,1,0,u2) + 8*G(0,v2)*G(1 - v2,1,1,u2) + 
         11*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 5/6*G(0,v2)*G( - v2,1 - v2,u2)
          - 15*G(0,v2)*G( - v2,1 - v2,0,u2) - 13*G(0,v2)*G( - v2,1 - v2,1,u2)
          + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 21*G(0,v2)*G( - v2, - v2, - 
         v2,u2) - 3/2*G(0,v2)*G( - v2, - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2
         ) + 149/6*G(0,v2)*G( - v2,u2) - 5/6*G(0,v2)*G( - v2,u2)*Pi^2 + 7*G(0,
         v2)*G( - v2,0,1 - v2,u2) - 5*G(0,v2)*G( - v2,0, - v2,u2) - 31/3*G(0,
         v2)*G( - v2,0,u2) + 5*G(0,v2)*G( - v2,0,0,u2) - 13*G(0,v2)*G( - v2,0,
         1,u2) - 7*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 9*G(0,v2)*G(0,1 - v2, - v2,
         u2) + 55/3*G(0,v2)*G(0,1 - v2,u2) - 7*G(0,v2)*G(0,1 - v2,0,u2) + 9*G(
         0,v2)*G(0,1 - v2,1,u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*
         G(0, - v2, - v2,u2) - 8*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0
         ,u2) + 5*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 13*G(0,v2)*G(1,1 - v2, - v2,
         u2) - 31/3*G(0,v2)*G(1,1 - v2,u2) + 7*G(0,v2)*G(1,1 - v2,0,u2) - 5*G(
         0,v2)*G(1,1 - v2,1,u2) + 149/6*G(0,v2)*G(1,u2) + 19/6*G(0,v2)*G(1,u2)
         *Pi^2 - 15*G(0,v2)*G(1,0,1 - v2,u2) - 13*G(0,v2)*G(1,0, - v2,u2) + 1/
         2*G(0,v2)*G(1,0,u2) + 11*G(0,v2)*G(1,0,1,u2) + 8*G(0,v2)*G(1,1,1 - v2
         ,u2) - 17/6*G(0,v2)*G(1,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 21*G(0,v2)*G(
         1,1,1,u2) - 4*G(0,0,1 - v2,1 - v2,u2) - 15/2*G(0,0,1 - v2,u2) + 15*G(
         0,0,1 - v2,u2)*G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) + 9*G(0,0, - v2,
         u2)*G(0,v2) - 9*G(0,0, - v2,0,u2) + 19/3*G(0,0,u2)*Pi^2 + 15/2*G(0,0,
         u2)*G(0,v2) + 5*G(0,0,u2)*G(0,0,v2) + 6*G(0,0,u2)*G(0,1,v2) - 15/2*G(
         0,0,u2)*G(1,v2) - 7*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2) + 149/
         6*G(0,0,v2) - 5/6*G(0,0,v2)*Pi^2 - 13*G(0,0,v2)*G(1 - v2,1 - v2,u2)
          + 15*G(0,0,v2)*G(1 - v2, - v2,u2) - 119/6*G(0,0,v2)*G(1 - v2,u2) + 5
         *G(0,0,v2)*G(1 - v2,0,u2) + 15*G(0,0,v2)*G( - v2,1 - v2,u2) - 21*G(0,
         0,v2)*G( - v2, - v2,u2) + 79/6*G(0,0,v2)*G( - v2,u2) - G(0,0,v2)*G(
          - v2,0,u2) + 5*G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(0, - v2,u2)
          - 24*G(0,0,v2)*G(0,u2) - 9*G(0,0,v2)*G(1,1 - v2,u2) + 16*G(0,0,v2)*
         G(1,u2) - 9*G(0,0,v2)*G(1,0,u2) + 145/6*G(0,0,0,v2) + 6*G(0,0,0,v2)*
         G(1 - v2,u2) - 12*G(0,0,0,v2)*G( - v2,u2) - G(0,0,0,v2)*G(0,u2) + 9*
         G(0,0,0,v2)*G(1,u2) - 12*G(0,0,0,0,v2) + 6*G(0,0,0,1,v2) + 9*G(0,0,1,
         1 - v2,u2) - 9*G(0,0,1,u2)*G(0,v2) + 9*G(0,0,1,u2)*G(1,v2) + 1/2*G(0,
         0,1,v2) - 2*G(0,0,1,v2)*G(1 - v2,u2) + 6*G(0,0,1,v2)*G( - v2,u2) - 6*
         G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 15*G(0,0,1,0,v2) - 7*G(
         0,1,1 - v2,1 - v2,u2) + 31/6*G(0,1,1 - v2,u2) - 4*G(0,1,1 - v2,u2)*G(
         0,v2) - 7*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) + 21/2*G(0,
         1,u2)*Pi^2 - 31/6*G(0,1,u2)*G(0,v2) + 11*G(0,1,u2)*G(0,1,v2) + 31/6*
         G(0,1,u2)*G(1,v2) - 4*G(0,1,u2)*G(1,0,v2) - 7*G(0,1,u2)*G(1,1,v2) - 
         32/3*G(0,1,v2)*Pi^2 + 9*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*
         G(1 - v2, - v2,u2) + 5/6*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(1 - 
         v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 13*G(0,1,v2)*G( - v2,1 - v2,
         u2) + 2*G(0,1,v2)*G( - v2, - v2,u2) - 5/6*G(0,1,v2)*G( - v2,u2) - 6*
         G(0,1,v2)*G( - v2,0,u2) + 2*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(
         0, - v2,u2) + 79/6*G(0,1,v2)*G(0,u2) - 79/6*G(0,1,v2)*G(1,u2) - 4*G(0
         ,1,v2)*G(1,0,u2) - 13*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1 - v2,u2) + 2*
         G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) - 21/2*G(0,1,0,v2) - 11*
         G(0,1,0,v2)*G(1 - v2,u2) + 15*G(0,1,0,v2)*G( - v2,u2) - 15*G(0,1,0,v2
         )*G(0,u2) + 13*G(0,1,0,v2)*G(1,u2) + 15*G(0,1,0,0,v2) - 13*G(0,1,0,1,
         v2) - 15*G(0,1,1,1 - v2,u2) + 15*G(0,1,1,u2)*G(0,v2) - 15*G(0,1,1,u2)
         *G(1,v2) + 22*G(0,1,1,0,v2) + 15/2*G(1,1 - v2,1 - v2,u2) + 6*G(1,1 - 
         v2,1 - v2,0,u2) + 13*G(1,1 - v2, - v2,0,u2) - 149/6*G(1,1 - v2,u2) - 
         5/2*G(1,1 - v2,u2)*Pi^2 + 6*G(1,1 - v2,0,1 - v2,u2) - 1/2*G(1,1 - v2,
         0,u2) + 5*G(1,1 - v2,1,1 - v2,u2) + 17*G(1,u2)*zeta3 + 245/36*G(1,u2)
         *Pi^2 - 149/6*G(1,u2)*G(1,v2) - 5/2*G(1,u2)*G(1,v2)*Pi^2 + 18*G(1,v2)
         *zeta3 - 3/2*G(1,v2)*Pi^2 - 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(1,
         v2)*G(1 - v2, - v2,0,u2) + 28/3*G(1,v2)*G(1 - v2,u2)*Pi^2 - 15/2*G(1,
         v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,0,0,u2) - 9*G(1,v2)*G(1 - v2,
         0,1,u2) + 20/3*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2,1,0,u2) - 
         8*G(1,v2)*G(1 - v2,1,1,u2) + 13*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,
         v2)*G( - v2, - v2,0,u2) - 32/3*G(1,v2)*G( - v2,u2)*Pi^2 + 5/6*G(1,v2)
         *G( - v2,0,u2) + 6*G(1,v2)*G( - v2,0,0,u2) + 13*G(1,v2)*G( - v2,0,1,
         u2) + 15/2*G(1,v2)*G(1,1 - v2,u2) + 6*G(1,v2)*G(1,1 - v2,0,u2) + 5*G(
         1,v2)*G(1,1 - v2,1,u2) + 6*G(1,0,1 - v2,1 - v2,u2) - 1/2*G(1,0,1 - v2
         ,u2) + 6*G(1,0,1 - v2,u2)*G(1,v2) + 13*G(1,0, - v2,0,u2) - 20/3*G(1,0
         ,u2)*Pi^2 - 1/2*G(1,0,u2)*G(1,v2) + 7*G(1,0,u2)*G(1,0,v2) + 6*G(1,0,
         u2)*G(1,1,v2) - 149/6*G(1,0,v2) + 29/6*G(1,0,v2)*Pi^2 - 22*G(1,0,v2)*
         G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 15/2*G(1,0,v2)
         *G(1 - v2,u2) + 15*G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,
         u2) + 22*G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2)
          - 5/6*G(1,0,v2)*G( - v2,u2) - 15*G(1,0,v2)*G( - v2,0,u2) - 17*G(1,0,
         v2)*G(1,1 - v2,u2) - 31/3*G(1,0,v2)*G(1,u2) + 8*G(1,0,v2)*G(1,1,u2)
          - 37/2*G(1,0,0,v2) - 13*G(1,0,0,v2)*G(1 - v2,u2) + 15*G(1,0,0,v2)*G(
          - v2,u2) - 9*G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) - 2*G(1,0,0,1,v2)
          - 11*G(1,0,1,1 - v2,u2) - 11*G(1,0,1,u2)*G(1,v2) - 1/2*G(1,0,1,v2)
          + 9*G(1,0,1,v2)*G(1 - v2,u2) - 13*G(1,0,1,v2)*G( - v2,u2) - 11*G(1,0
         ,1,0,v2) + 5*G(1,1,1 - v2,1 - v2,u2) + 17/6*G(1,1,1 - v2,u2) + 5*G(1,
         1,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2) - 15/2*G(1,1,u2)*Pi^2 + 
         17/6*G(1,1,u2)*G(1,v2) + 5*G(1,1,u2)*G(1,1,v2) + 28/3*G(1,1,v2)*Pi^2
          + 15/2*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,
         v2) + 29/6*G(1,1,0,v2) - 22*G(1,1,0,v2)*G(1 - v2,u2) + 22*G(1,1,0,v2)
         *G( - v2,u2) - 17*G(1,1,0,v2)*G(1,u2) - 13*G(1,1,0,0,v2) + 9*G(1,1,0,
         1,v2) + 21*G(1,1,1,1 - v2,u2) + 21*G(1,1,1,u2)*G(1,v2) - 22*G(1,1,1,0
         ,v2) )

       + N*u2^3*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2/3*G(0, - 
         v2,0,u2) - 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,0,v2) + 5/9*G(0,v2)*
         Pi^2 + 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0
         ,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) + 
         2/3*G(0,0,v2) + 4/3*G(0,0,v2)*G(0,u2) - 2/3*G(0,0,v2)*G(1,u2) - 2/3*
         G(0,0,1,v2) - 2/3*G(0,1,v2)*G(0,u2) + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0
         ,1,0,v2) + 2/3*G(1,1 - v2,0,u2) - 4/9*G(1,u2)*Pi^2 - 1/9*G(1,v2)*Pi^2
          + 2/3*G(1,0,1 - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) - 2/3
         *G(1,0,0,v2) + 2/3*G(1,0,1,v2) - 2/3*G(1,1,1 - v2,u2) - 2/3*G(1,1,u2)
         *G(1,v2) + 4/3*G(1,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-1 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0
         ,u2) - 2/3*G(0,1 - v2,u2) + 2*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(0,v2)
          - 2/3*G(0,u2)*G(1,v2) + 2*G(0,u2)*G(1,0,v2) - 5/3*G(0,v2)*Pi^2 + 2/3
         *G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(0,1 - 
         v2,u2) - 2*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2*G(0,v2)*G(
         1,0,u2) - 2*G(0,v2)*G(1,1,u2) - 2/3*G(0,0,v2) - 4*G(0,0,v2)*G(0,u2)
          + 2*G(0,0,v2)*G(1,u2) + 2*G(0,0,1,v2) + 2*G(0,1,v2)*G(0,u2) - 2*G(0,
         1,v2)*G(1,u2) + 2*G(0,1,0,v2) + 2/3*G(1,1 - v2,u2) - 2*G(1,1 - v2,0,
         u2) + 4/3*G(1,u2)*Pi^2 + 2/3*G(1,u2)*G(1,v2) + 1/3*G(1,v2)*Pi^2 - 2*
         G(1,0,1 - v2,u2) - 2*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) + 2*G(1,0,0,v2
         ) - 2*G(1,0,1,v2) + 2*G(1,1,1 - v2,u2) + 2*G(1,1,u2)*G(1,v2) - 4*G(1,
         1,0,v2) )

       + N*u2^4*[1-u2-v2]^-2 * ( 2/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(1,0,v2)
          - 5/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0,
          - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - 4/3*G(0,0
         ,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2
         )*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,
         0,u2) + 4/9*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 
         2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 2/3*G(1,1
         ,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + i_*N^-1*u2^-2 * ( 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * (  - 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1*[u2+v2]^-1 * ( 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1 * ( 1/2*Pi - 2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - 1/2*Pi + 1/2*G(1 - v2,1,u2)*Pi - 1/2*G(0,v2)*
         G(1,u2)*Pi - 1/2*G(0,1,u2)*Pi + 1/2*G(1,1 - v2,u2)*Pi + 2*G(1,u2)*Pi
          + 1/2*G(1,u2)*G(1,v2)*Pi + 1/2*G(1,1,u2)*Pi )

       + i_*N^-1*[1-u2-v2]^-1*[1-u2]^-1 * ( 1/2*G( - v2,u2)*Pi + 1/2*G(0,v2)*
         Pi )

       + i_*N^-1*[1-u2-v2]^-1 * ( 1/12*Pi^3 - 1/2*G(1 - v2, - v2,u2)*Pi + 1/2*
         G( - v2, - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi + 1/2*G( - v2,0,u2)*Pi + 1/
         2*G(0, - v2,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi + 1/2*G(0,v2)*Pi - 1/2*G(
         0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,0,v2)*Pi - 1/2*G(1,0,v2)*Pi )

       + i_*N^-1*[1-u2]^-2 * (  - G( - v2,u2)*Pi - G(0,v2)*Pi )

       + i_*N^-1*[1-u2]^-1 * (  - 1/2*Pi - G( - v2,u2)*Pi - G(0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-2 * (  - G(1 - v2,1,u2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi
          - G(0,1,u2)*Pi - G(1,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-1 * (  - 1/2*Pi - G(1 - v2,1,u2)*Pi + G(0,v2)*Pi + 
         G(0,v2)*G(1 - v2,u2)*Pi - G(0,1,u2)*Pi - 2*G(1,u2)*Pi + G(1,0,v2)*Pi
          )

       + i_*N^-1 * ( 4*Pi - 2*Pi*zeta3 - Pi^3 + 3/2*G(1 - v2,1 - v2,u2)*Pi + 
         G(1 - v2,1 - v2,0,u2)*Pi - 3*G(1 - v2,1 - v2,1,u2)*Pi + G(1 - v2, - 
         v2,1 - v2,u2)*Pi - G(1 - v2, - v2, - v2,u2)*Pi + 1/2*G(1 - v2, - v2,
         u2)*Pi - G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + G(1 - v2,0,1 - v2,
         u2)*Pi - G(1 - v2,0, - v2,u2)*Pi + 3/2*G(1 - v2,0,u2)*Pi + G(1 - v2,0
         ,0,u2)*Pi - 3*G(1 - v2,0,1,u2)*Pi - 5/2*G(1 - v2,1,u2)*Pi - G( - v2,1
          - v2,0,u2)*Pi + 3*G( - v2,1 - v2,1,u2)*Pi - G( - v2, - v2,1 - v2,u2)
         *Pi + G( - v2, - v2, - v2,u2)*Pi - G( - v2, - v2,u2)*Pi - 1/2*G( - v2
         ,u2)*Pi + 1/3*G( - v2,u2)*Pi^3 - G( - v2,0,1 - v2,u2)*Pi + G( - v2,0,
          - v2,u2)*Pi - G( - v2,0,u2)*Pi - G( - v2,0,0,u2)*Pi + 3*G( - v2,0,1,
         u2)*Pi + G(0,1 - v2,1 - v2,u2)*Pi - G(0,1 - v2, - v2,u2)*Pi + 3/2*G(0
         ,1 - v2,u2)*Pi + G(0,1 - v2,u2)*G(1,v2)*Pi + G(0,1 - v2,0,u2)*Pi - 3*
         G(0,1 - v2,1,u2)*Pi - 3/2*G(0, - v2,u2)*Pi - 1/3*G(0,u2)*Pi^3 - 5/2*
         G(0,u2)*G(0,v2)*Pi + 3/2*G(0,u2)*G(1,v2)*Pi - G(0,u2)*G(1,0,v2)*Pi + 
         G(0,u2)*G(1,1,v2)*Pi + 1/3*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1 - v2,1 - v2,
         u2)*Pi - G(0,v2)*G(1 - v2, - v2,u2)*Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi
          - G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G( - v2,1 - v2,u2)*Pi + G(0,
         v2)*G( - v2, - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi - G(0,v2)*G(0,1
          - v2,u2)*Pi + G(0,v2)*G(1,1 - v2,u2)*Pi + 3*G(0,v2)*G(1,u2)*Pi + G(0
         ,v2)*G(1,0,u2)*Pi - 2*G(0,v2)*G(1,1,u2)*Pi + G(0,0,1 - v2,u2)*Pi - G(
         0,0, - v2,u2)*Pi - G(0,0,u2)*G(0,v2)*Pi + G(0,0,u2)*G(1,v2)*Pi + 3/2*
         G(0,0,v2)*Pi + G(0,0,v2)*G(0,u2)*Pi - G(0,0,v2)*G(1,u2)*Pi + 2*G(0,0,
         1,u2)*Pi - 2*G(0,1,1 - v2,u2)*Pi + 5*G(0,1,u2)*Pi + 2*G(0,1,u2)*G(0,
         v2)*Pi - 2*G(0,1,u2)*G(1,v2)*Pi - 3/2*G(0,1,v2)*Pi - G(0,1,v2)*G(0,u2
         )*Pi + G(0,1,v2)*G(1,u2)*Pi + G(0,1,0,u2)*Pi - 2*G(0,1,0,v2)*Pi - 3*
         G(0,1,1,u2)*Pi - G(1,1 - v2,1 - v2,u2)*Pi + G(1,1 - v2, - v2,u2)*Pi
          - 3*G(1,1 - v2,u2)*Pi - G(1,1 - v2,0,u2)*Pi + 3*G(1,1 - v2,1,u2)*Pi
          + 3*G(1,u2)*Pi + 1/3*G(1,u2)*Pi^3 - 3*G(1,u2)*G(1,v2)*Pi - G(1,v2)*
         Pi - 1/3*G(1,v2)*Pi^3 + G(1,v2)*G(1 - v2, - v2,u2)*Pi + 3/2*G(1,v2)*
         G(1 - v2,u2)*Pi + G(1,v2)*G(1 - v2,0,u2)*Pi - G(1,v2)*G( - v2, - v2,
         u2)*Pi - G(1,v2)*G( - v2,0,u2)*Pi - G(1,v2)*G(1,1 - v2,u2)*Pi - G(1,0
         ,1 - v2,u2)*Pi + G(1,0, - v2,u2)*Pi + 3/2*G(1,0,u2)*Pi - G(1,0,u2)*G(
         1,v2)*Pi - 3/2*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1 - v2,u2)*Pi - 2*G(1,0,
         v2)*G( - v2,u2)*Pi + G(1,0,v2)*G(1,u2)*Pi - 2*G(1,0,1,u2)*Pi + 2*G(1,
         1,1 - v2,u2)*Pi - 9/2*G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi + 3/2*G(1
         ,1,v2)*Pi - G(1,1,v2)*G(1,u2)*Pi - G(1,1,0,u2)*Pi + 2*G(1,1,0,v2)*Pi
          + 3*G(1,1,1,u2)*Pi )

       + i_*N^-1*v2*[1-u2]^-3 * ( 1/3*Pi^3 - G(1 - v2, - v2,u2)*Pi - G(0, - v2
         ,u2)*Pi - G(0,v2)*G(1 - v2,u2)*Pi + G(0,0,v2)*Pi - G(1,0,v2)*Pi )

       + i_*N^-1*v2*[1-u2]^-2 * ( 1/3*Pi^3 - G(1 - v2, - v2,u2)*Pi - G( - v2,
         u2)*Pi - G(0, - v2,u2)*Pi - G(0,v2)*G(1 - v2,u2)*Pi + G(0,0,v2)*Pi - 
         G(1,0,v2)*Pi )

       + i_*N^-1*v2*[1-u2]^-1 * ( 1/2*Pi - 1/6*Pi^3 + 3/2*G(1 - v2,1 - v2,u2)*
         Pi - 5/2*G(1 - v2, - v2,u2)*Pi + G(1 - v2,u2)*Pi + 3/2*G(1 - v2,0,u2)
         *Pi - G(1 - v2,1,u2)*Pi - 3/2*G( - v2,u2)*Pi + 3/2*G(0,1 - v2,u2)*Pi
          - 5/2*G(0, - v2,u2)*Pi + 2*G(0,u2)*Pi - 3/2*G(0,u2)*G(0,v2)*Pi + 3/2
         *G(0,u2)*G(1,v2)*Pi - G(0,v2)*Pi - 5/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*
         G(0,v2)*G(1,u2)*Pi + 5/2*G(0,0,v2)*Pi - 1/2*G(0,1,u2)*Pi - 3/2*G(0,1,
         v2)*Pi + 1/2*G(1,1 - v2,u2)*Pi - G(1,u2)*Pi + 1/2*G(1,u2)*G(1,v2)*Pi
          + G(1,v2)*Pi + 3/2*G(1,v2)*G(1 - v2,u2)*Pi + 3/2*G(1,0,u2)*Pi - 5/2*
         G(1,0,v2)*Pi - G(1,1,u2)*Pi + 3/2*G(1,1,v2)*Pi )

       + i_*N^-1*v2 * (  - 3*Pi + 2*Pi*zeta3 + 1/3*Pi^3 - 3*G(1 - v2,1 - v2,u2
         )*Pi - G(1 - v2,1 - v2,0,u2)*Pi + 3*G(1 - v2,1 - v2,1,u2)*Pi - G(1 - 
         v2, - v2,1 - v2,u2)*Pi + G(1 - v2, - v2, - v2,u2)*Pi + 5*G(1 - v2, - 
         v2,u2)*Pi + 1/2*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - G(1 - v2,0,
         1 - v2,u2)*Pi + G(1 - v2,0, - v2,u2)*Pi - 3*G(1 - v2,0,u2)*Pi - G(1
          - v2,0,0,u2)*Pi + 3*G(1 - v2,0,1,u2)*Pi + 5*G(1 - v2,1,u2)*Pi + G(
          - v2,1 - v2,0,u2)*Pi - 3*G( - v2,1 - v2,1,u2)*Pi + G( - v2, - v2,1
          - v2,u2)*Pi - G( - v2, - v2, - v2,u2)*Pi + 7/2*G( - v2,u2)*Pi - 1/3*
         G( - v2,u2)*Pi^3 + G( - v2,0,1 - v2,u2)*Pi - G( - v2,0, - v2,u2)*Pi
          + G( - v2,0,0,u2)*Pi - 3*G( - v2,0,1,u2)*Pi - G(0,1 - v2,1 - v2,u2)*
         Pi + G(0,1 - v2, - v2,u2)*Pi - 3*G(0,1 - v2,u2)*Pi - G(0,1 - v2,u2)*
         G(1,v2)*Pi - G(0,1 - v2,0,u2)*Pi + 3*G(0,1 - v2,1,u2)*Pi + 5*G(0, - 
         v2,u2)*Pi - 3/2*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 + 3*G(0,u2)*G(0,v2)*Pi
          - 3*G(0,u2)*G(1,v2)*Pi + G(0,u2)*G(1,0,v2)*Pi - G(0,u2)*G(1,1,v2)*Pi
          - 1/2*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 - 2*G(0,v2)*G(1 - v2,1 - v2,u2)*
         Pi + G(0,v2)*G(1 - v2, - v2,u2)*Pi + 5*G(0,v2)*G(1 - v2,u2)*Pi + G(0,
         v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G( - v2,1 - v2,u2)*Pi - G(0,v2)*G(
          - v2, - v2,u2)*Pi - G(0,v2)*G( - v2,0,u2)*Pi + G(0,v2)*G(0,1 - v2,u2
         )*Pi - G(0,v2)*G(1,1 - v2,u2)*Pi - 2*G(0,v2)*G(1,u2)*Pi - G(0,v2)*G(1
         ,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - G(0,0,1 - v2,u2)*Pi + G(0,0, - 
         v2,u2)*Pi + G(0,0,u2)*G(0,v2)*Pi - G(0,0,u2)*G(1,v2)*Pi - 5*G(0,0,v2)
         *Pi - G(0,0,v2)*G(0,u2)*Pi + G(0,0,v2)*G(1,u2)*Pi - 2*G(0,0,1,u2)*Pi
          + 2*G(0,1,1 - v2,u2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,u2)*G(0,v2)*Pi + 
         2*G(0,1,u2)*G(1,v2)*Pi + 3*G(0,1,v2)*Pi + G(0,1,v2)*G(0,u2)*Pi - G(0,
         1,v2)*G(1,u2)*Pi - G(0,1,0,u2)*Pi + 2*G(0,1,0,v2)*Pi + 3*G(0,1,1,u2)*
         Pi + G(1,1 - v2,1 - v2,u2)*Pi - G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - 
         v2,u2)*Pi + G(1,1 - v2,0,u2)*Pi - 3*G(1,1 - v2,1,u2)*Pi + 3/2*G(1,u2)
         *Pi - 1/3*G(1,u2)*Pi^3 + 2*G(1,u2)*G(1,v2)*Pi + 1/2*G(1,v2)*Pi + 1/3*
         G(1,v2)*Pi^3 - G(1,v2)*G(1 - v2, - v2,u2)*Pi - 3*G(1,v2)*G(1 - v2,u2)
         *Pi - G(1,v2)*G(1 - v2,0,u2)*Pi + G(1,v2)*G( - v2, - v2,u2)*Pi + G(1,
         v2)*G( - v2,0,u2)*Pi + G(1,v2)*G(1,1 - v2,u2)*Pi + G(1,0,1 - v2,u2)*
         Pi - G(1,0, - v2,u2)*Pi - 3*G(1,0,u2)*Pi + G(1,0,u2)*G(1,v2)*Pi + 5*
         G(1,0,v2)*Pi - 2*G(1,0,v2)*G(1 - v2,u2)*Pi + 2*G(1,0,v2)*G( - v2,u2)*
         Pi - G(1,0,v2)*G(1,u2)*Pi + 2*G(1,0,1,u2)*Pi - 2*G(1,1,1 - v2,u2)*Pi
          + 5*G(1,1,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi - 3*G(1,1,v2)*Pi + G(1,1,
         v2)*G(1,u2)*Pi + G(1,1,0,u2)*Pi - 2*G(1,1,0,v2)*Pi - 3*G(1,1,1,u2)*Pi
          )

       + i_*N^-1*u2*[1-u2-v2]^-2 * ( 1/2*G( - v2,u2)*Pi + 1/2*G(0,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * ( 1/2*Pi - 1/12*Pi^3 + 1/2*G(1 - v2, - v2,
         u2)*Pi - 1/2*G( - v2, - v2,u2)*Pi - 2*G( - v2,u2)*Pi - 1/2*G( - v2,0,
         u2)*Pi - 1/2*G(0, - v2,u2)*Pi - 1/2*G(0,u2)*G(0,v2)*Pi - 2*G(0,v2)*Pi
          + 1/2*G(0,v2)*G(1 - v2,u2)*Pi + 1/2*G(0,0,v2)*Pi + 1/2*G(1,0,v2)*Pi
          )

       + i_*N^-1*u2*[u2+v2]^-3 * ( G(1 - v2,1,u2)*Pi - G(0,v2)*G(1 - v2,u2)*Pi
          + G(0,1,u2)*Pi - G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-2 * ( G(1 - v2,1,u2)*Pi - G(0,v2)*Pi - G(0,v2)*G(
         1 - v2,u2)*Pi + G(0,1,u2)*Pi + G(1,u2)*Pi - G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-1 * (  - 1/2*Pi + 5/12*Pi^3 + 1/2*G(1 - v2, - v2,
         u2)*Pi - 2*G(1 - v2,u2)*Pi - 3/2*G(1 - v2,0,u2)*Pi + 5/2*G(1 - v2,1,
         u2)*Pi - 3/2*G( - v2,1 - v2,u2)*Pi + G( - v2, - v2,u2)*Pi + G( - v2,
         u2)*Pi - 1/2*G( - v2,0,u2)*Pi - 3/2*G(0,1 - v2,u2)*Pi + G(0, - v2,u2)
         *Pi - G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi - 3/2*G(0,u2)*G(1,v2)*Pi + 1/2*
         G(0,v2)*Pi - 1/2*G(0,v2)*G(1 - v2,u2)*Pi + 3/2*G(0,v2)*G( - v2,u2)*Pi
          - 3/2*G(0,0,u2)*Pi + 1/2*G(0,0,v2)*Pi + 5/2*G(0,1,u2)*Pi + 3/2*G(1,
         u2)*Pi - 2*G(1,v2)*Pi - 3/2*G(1,v2)*G( - v2,u2)*Pi - 1/2*G(1,0,v2)*Pi
          )

       + i_*N^-1*u2 * ( 4*Pi*zeta3 - Pi^3 - 3*G(1 - v2,1 - v2,u2)*Pi - 2*G(1
          - v2,1 - v2,0,u2)*Pi + 6*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2
         ,1 - v2,u2)*Pi + 2*G(1 - v2, - v2, - v2,u2)*Pi + 7*G(1 - v2, - v2,u2)
         *Pi - G(1 - v2,u2)*Pi + 2/3*G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,1 - v2,
         u2)*Pi + 2*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi + 6*G(1 - 
         v2,0,1,u2)*Pi + 3*G( - v2,1 - v2,u2)*Pi + 2*G( - v2,1 - v2,0,u2)*Pi
          - 6*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,u2)*Pi - 2*G(
          - v2, - v2, - v2,u2)*Pi - 5*G( - v2, - v2,u2)*Pi + 5*G( - v2,u2)*Pi
          - 2/3*G( - v2,u2)*Pi^3 + 2*G( - v2,0,1 - v2,u2)*Pi - 2*G( - v2,0, - 
         v2,u2)*Pi - 2*G( - v2,0,u2)*Pi + 2*G( - v2,0,0,u2)*Pi - 6*G( - v2,0,1
         ,u2)*Pi - 2*G(0,1 - v2,1 - v2,u2)*Pi + 2*G(0,1 - v2, - v2,u2)*Pi - 2*
         G(0,1 - v2,u2)*G(1,v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 6*G(0,1 - v2,1,u2
         )*Pi - 5*G(0,u2)*Pi + 2/3*G(0,u2)*Pi^3 - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0
         ,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 5*G(0,v2)*Pi - 2/3*G(0,
         v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2, - 
         v2,u2)*Pi + 9*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,0,u2)*Pi
          + 4*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G( - v2, - v2,u2)*Pi
          - 3*G(0,v2)*G( - v2,u2)*Pi - 2*G(0,v2)*G( - v2,0,u2)*Pi + 2*G(0,v2)*
         G(0,1 - v2,u2)*Pi - 2*G(0,v2)*G(1,1 - v2,u2)*Pi - 2*G(0,v2)*G(1,u2)*
         Pi - 2*G(0,v2)*G(1,0,u2)*Pi + 4*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,0,1 - v2
         ,u2)*Pi + 2*G(0,0, - v2,u2)*Pi + 3*G(0,0,u2)*Pi + 2*G(0,0,u2)*G(0,v2)
         *Pi - 2*G(0,0,u2)*G(1,v2)*Pi - 3*G(0,0,v2)*Pi - 2*G(0,0,v2)*G(0,u2)*
         Pi + 2*G(0,0,v2)*G(1,u2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,1,1 - v2,u2)*
         Pi - 7*G(0,1,u2)*Pi - 4*G(0,1,u2)*G(0,v2)*Pi + 4*G(0,1,u2)*G(1,v2)*Pi
          + 3*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,u2)*Pi
          - 2*G(0,1,0,u2)*Pi + 4*G(0,1,0,v2)*Pi + 6*G(0,1,1,u2)*Pi + 2*G(1,1
          - v2,1 - v2,u2)*Pi - 2*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,u2)*Pi
          + 2*G(1,1 - v2,0,u2)*Pi - 6*G(1,1 - v2,1,u2)*Pi + G(1,u2)*Pi - 2/3*
         G(1,u2)*Pi^3 + 2*G(1,u2)*G(1,v2)*Pi - G(1,v2)*Pi + 2/3*G(1,v2)*Pi^3
          - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 3*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(
         1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 3*G(1,v2)*
         G( - v2,u2)*Pi + 2*G(1,v2)*G( - v2,0,u2)*Pi + 2*G(1,v2)*G(1,1 - v2,u2
         )*Pi + 2*G(1,0,1 - v2,u2)*Pi - 2*G(1,0, - v2,u2)*Pi - 3*G(1,0,u2)*Pi
          + 2*G(1,0,u2)*G(1,v2)*Pi + 9*G(1,0,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)
         *Pi + 4*G(1,0,v2)*G( - v2,u2)*Pi - 2*G(1,0,v2)*G(1,u2)*Pi + 4*G(1,0,1
         ,u2)*Pi - 4*G(1,1,1 - v2,u2)*Pi + 5*G(1,1,u2)*Pi - 4*G(1,1,u2)*G(1,v2
         )*Pi - 3*G(1,1,v2)*Pi + 2*G(1,1,v2)*G(1,u2)*Pi + 2*G(1,1,0,u2)*Pi - 4
         *G(1,1,0,v2)*Pi - 6*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2*v2 * (  - 2*Pi*zeta3 + 2*G(1 - v2,1 - v2, - v2,u2)*Pi + 2*
         G(1 - v2,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - v2, - v2,u2)*Pi - 2*G(1 - v2, - 
         v2,0,u2)*Pi + 3*G(1 - v2,u2)*Pi - G(1 - v2,u2)*Pi^3 + 2*G(1 - v2,0,1
          - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,0,u2)*Pi - 4*
         G(1 - v2,0,1,u2)*Pi - 2*G( - v2,1 - v2, - v2,u2)*Pi - 2*G( - v2,1 - 
         v2,0,u2)*Pi + 4*G( - v2,1 - v2,1,u2)*Pi - 2*G( - v2, - v2,1 - v2,u2)*
         Pi + 4*G( - v2, - v2, - v2,u2)*Pi + 2*G( - v2, - v2,0,u2)*Pi - 3*G(
          - v2,u2)*Pi + G( - v2,u2)*Pi^3 - 2*G( - v2,0,1 - v2,u2)*Pi + 4*G( - 
         v2,0, - v2,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 4*G( - v2,0,1,u2)*Pi + 2*
         G(0,1 - v2,1 - v2,u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi + 2*G(0,1 - v2,
         u2)*G(1,v2)*Pi + 2*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi + 3*G(
         0,u2)*Pi - 4*G(0,u2)*G(1,0,v2)*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 3*G(0,v2
         )*Pi + G(0,v2)*Pi^3 + 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(
         1 - v2, - v2,u2)*Pi - 4*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G( - v2
         ,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi + 4*G(0,v2)*G( - v2,0
         ,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*G(0,v2)*G(1,1 - v2,u2)*Pi
          + 2*G(0,v2)*G(1,0,u2)*Pi - 2*G(0,v2)*G(1,1,u2)*Pi + 2*G(0,0,1 - v2,
         u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 2*G(0,0,u2)*
         G(1,v2)*Pi + 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,v2)*G( - v2,u2)*Pi
          + 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,v2)*G(1,u2)*Pi - 2*G(0,0,0,v2)*Pi
          + 2*G(0,0,1,u2)*Pi - 2*G(0,1,1 - v2,u2)*Pi + 2*G(0,1,u2)*G(0,v2)*Pi
          - 2*G(0,1,u2)*G(1,v2)*Pi - 2*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2)*G(1,
         u2)*Pi + 2*G(0,1,0,u2)*Pi - 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,u2)*Pi - 2*
         G(1,1 - v2,1 - v2,u2)*Pi + 4*G(1,1 - v2, - v2,u2)*Pi - 2*G(1,1 - v2,0
         ,u2)*Pi + 4*G(1,1 - v2,1,u2)*Pi - 3*G(1,u2)*Pi + 3*G(1,v2)*Pi - G(1,
         v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,0,u2)
         *Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 2
         *G(1,v2)*G(1,1 - v2,u2)*Pi - 2*G(1,0,1 - v2,u2)*Pi + 4*G(1,0, - v2,u2
         )*Pi - 2*G(1,0,u2)*G(1,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0
         ,v2)*G( - v2,u2)*Pi + 4*G(1,0,v2)*G(1,u2)*Pi + 2*G(1,0,0,v2)*Pi - 2*
         G(1,0,1,u2)*Pi + 2*G(1,1,1 - v2,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi - 2*
         G(1,1,v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 4*G(1,1,0,v2)*Pi + 4*G(1,1,
         1,u2)*Pi )

       + i_*N^-1*u2^2 * (  - 2*Pi*zeta3 + 2*G(1 - v2,1 - v2, - v2,u2)*Pi + 2*
         G(1 - v2,1 - v2,0,u2)*Pi - 4*G(1 - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi - 4*G(1 - v2, - v2, - v2,u2)*Pi - 2*G(1 - v2, - 
         v2,0,u2)*Pi + 3*G(1 - v2,u2)*Pi - G(1 - v2,u2)*Pi^3 + 2*G(1 - v2,0,1
          - v2,u2)*Pi - 4*G(1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,0,u2)*Pi - 4*
         G(1 - v2,0,1,u2)*Pi - 2*G( - v2,1 - v2, - v2,u2)*Pi - 2*G( - v2,1 - 
         v2,0,u2)*Pi + 4*G( - v2,1 - v2,1,u2)*Pi - 2*G( - v2, - v2,1 - v2,u2)*
         Pi + 4*G( - v2, - v2, - v2,u2)*Pi + 2*G( - v2, - v2,0,u2)*Pi - 3*G(
          - v2,u2)*Pi + G( - v2,u2)*Pi^3 - 2*G( - v2,0,1 - v2,u2)*Pi + 4*G( - 
         v2,0, - v2,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 4*G( - v2,0,1,u2)*Pi + 2*
         G(0,1 - v2,1 - v2,u2)*Pi - 4*G(0,1 - v2, - v2,u2)*Pi + 2*G(0,1 - v2,
         u2)*G(1,v2)*Pi + 2*G(0,1 - v2,0,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi + 3*G(
         0,u2)*Pi - 4*G(0,u2)*G(1,0,v2)*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 3*G(0,v2
         )*Pi + G(0,v2)*Pi^3 + 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(
         1 - v2, - v2,u2)*Pi - 4*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G( - v2
         ,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi + 4*G(0,v2)*G( - v2,0
         ,u2)*Pi - 4*G(0,v2)*G(0,1 - v2,u2)*Pi + 4*G(0,v2)*G(1,1 - v2,u2)*Pi
          + 2*G(0,v2)*G(1,0,u2)*Pi - 2*G(0,v2)*G(1,1,u2)*Pi + 2*G(0,0,1 - v2,
         u2)*Pi - 4*G(0,0, - v2,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 2*G(0,0,u2)*
         G(1,v2)*Pi + 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,v2)*G( - v2,u2)*Pi
          + 4*G(0,0,v2)*G(0,u2)*Pi - 4*G(0,0,v2)*G(1,u2)*Pi - 2*G(0,0,0,v2)*Pi
          + 2*G(0,0,1,u2)*Pi - 2*G(0,1,1 - v2,u2)*Pi + 2*G(0,1,u2)*G(0,v2)*Pi
          - 2*G(0,1,u2)*G(1,v2)*Pi - 2*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2)*G(1,
         u2)*Pi + 2*G(0,1,0,u2)*Pi - 4*G(0,1,0,v2)*Pi - 4*G(0,1,1,u2)*Pi - 2*
         G(1,1 - v2,1 - v2,u2)*Pi + 4*G(1,1 - v2, - v2,u2)*Pi - 2*G(1,1 - v2,0
         ,u2)*Pi + 4*G(1,1 - v2,1,u2)*Pi - 3*G(1,u2)*Pi + 3*G(1,v2)*Pi - G(1,
         v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,0,u2)
         *Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 2
         *G(1,v2)*G(1,1 - v2,u2)*Pi - 2*G(1,0,1 - v2,u2)*Pi + 4*G(1,0, - v2,u2
         )*Pi - 2*G(1,0,u2)*G(1,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0
         ,v2)*G( - v2,u2)*Pi + 4*G(1,0,v2)*G(1,u2)*Pi + 2*G(1,0,0,v2)*Pi - 2*
         G(1,0,1,u2)*Pi + 2*G(1,1,1 - v2,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi - 2*
         G(1,1,v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 4*G(1,1,0,v2)*Pi + 4*G(1,1,
         1,u2)*Pi )

       + i_*Nf * ( 2/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 1/3*G(1 - v2, - v2,
         u2)*Pi + 1/3*G(1 - v2,0,u2)*Pi - 1/3*G(1 - v2,1,u2)*Pi - 1/3*G( - v2,
         1 - v2,u2)*Pi + 1/3*G(0,1 - v2,u2)*Pi - 1/3*G(0, - v2,u2)*Pi + 1/3*G(
         0,u2)*Pi - G(0,u2)*G(0,v2)*Pi + 1/3*G(0,u2)*G(1,v2)*Pi - 2/3*G(0,v2)*
         Pi - G(0,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 2/3*G(0,
         v2)*G(1,u2)*Pi + 2/3*G(0,0,u2)*Pi + 5/3*G(0,0,v2)*Pi - 1/3*G(0,1,u2)*
         Pi - 4/3*G(0,1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi - 1/3*G(1,v2)*G(
          - v2,u2)*Pi - 1/3*G(1,0,u2)*Pi - G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*Nf*v2*[1-u2]^-1 * ( 1/3*G(0,u2)*Pi - 2/3*G(0,v2)*Pi )

       + i_*Nf*v2 * (  - 2/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 1/3*G(1 - v2,
          - v2,u2)*Pi - 1/3*G(1 - v2,0,u2)*Pi + 1/3*G(1 - v2,1,u2)*Pi + 1/3*G(
          - v2,1 - v2,u2)*Pi - 1/3*G(0,1 - v2,u2)*Pi + 1/3*G(0, - v2,u2)*Pi - 
         2/3*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi - 1/3*G(0,u2)*G(1,v2)*Pi + 4/3*G(
         0,v2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 2/3
         *G(0,v2)*G(1,u2)*Pi - 2/3*G(0,0,u2)*Pi - 5/3*G(0,0,v2)*Pi + 1/3*G(0,1
         ,u2)*Pi + 4/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi + 1/3*G(1,v2
         )*G( - v2,u2)*Pi + 1/3*G(1,0,u2)*Pi + G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi
          )

       + i_*Nf*u2*[u2+v2]^-1 * (  - 1/3*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*Pi - 1/3
         *G(1,v2)*Pi )

       + i_*Nf*u2 * (  - 4/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - v2,
          - v2,u2)*Pi + 2/3*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*G(1
          - v2,1,u2)*Pi + 2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 
         2/3*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(
         0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2
         )*Pi - 4/3*G(0,v2)*G(1,u2)*Pi - 4/3*G(0,0,u2)*Pi - 10/3*G(0,0,v2)*Pi
          + 2/3*G(0,1,u2)*Pi + 8/3*G(0,1,v2)*Pi + 2/3*G(1,v2)*Pi - 4/3*G(1,v2)
         *G(1 - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2*
         G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*Nf*u2*v2 * ( 4/9*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(
          - v2,1 - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi - 
         2*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,u2)*G(1,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2
         )*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi + 4/3*G(0,
         0,u2)*Pi + 10/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 8/3*G(0,1,v2)*Pi + 
         4/3*G(1,v2)*G(1 - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,
         u2)*Pi - 2*G(1,0,v2)*Pi + 4/3*G(1,1,v2)*Pi )

       + i_*Nf*u2^2 * ( 4/9*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(
          - v2,1 - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi - 
         2*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,u2)*G(1,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2
         )*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi + 4/3*G(0,
         0,u2)*Pi + 10/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 8/3*G(0,1,v2)*Pi + 
         4/3*G(1,v2)*G(1 - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,
         u2)*Pi - 2*G(1,0,v2)*Pi + 4/3*G(1,1,v2)*Pi )

       + i_*N*u2^-2 * ( 5/2*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 4/3*G( - v2,1 - v2,u2)*
         Pi + 4/3*G( - v2,0,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*
         G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi - 3/2*G(1,u2)*Pi + 2/3*G(1,u2)*G(1
         ,v2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,
         u2)*Pi )

       + i_*N*u2^-2*v2^2 * ( 2*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2,u2)*Pi + 2
         *G( - v2, - v2,u2)*Pi - 2*G( - v2,0,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi
          - 5/3*G(1,u2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-2*v2^3 * (  - 2*G(1 - v2,1,u2)*Pi + 2*G( - v2,1 - v2,u2)*Pi
          - 2*G( - v2, - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi - 2*G(0,v2)*G( - v2,u2
         )*Pi + 2/3*G(1,u2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-2*v2^4 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi
          + 2/3*G( - v2, - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 2/3*G(0,v2)*G(
          - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*[u2+v2]^-1 * ( 9/4*G(1,u2)*Pi )

       + i_*N*u2^-1 * ( 23/6*Pi - 4/3*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi
          + 4/3*G( - v2,1 - v2,u2)*Pi + 4/3*G( - v2,0,u2)*Pi - 4/3*G(0,u2)*Pi
          + 4/3*G(0,v2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*
         Pi + 2/3*G(1,1 - v2,u2)*Pi + 3/2*G(1,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi
          - 4/3*G(1,v2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/
         3*G(1,1,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 25/6*Pi + 8/3*G(1 - v2,u2)*Pi + 7/2*G(1 - v2,1,
         u2)*Pi - 2*G( - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2,u2)*Pi - 2*G( - v2
         ,u2)*Pi - 2*G( - v2,0,u2)*Pi + 8/3*G(0,u2)*Pi - 10/3*G(0,v2)*Pi + 2*
         G(0,v2)*G( - v2,u2)*Pi - 1/2*G(0,v2)*G(1,u2)*Pi - 3/2*G(0,1,u2)*Pi + 
         3/2*G(1,1 - v2,u2)*Pi - 47/12*G(1,u2)*Pi + 3/2*G(1,u2)*G(1,v2)*Pi + 8/
         3*G(1,v2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 1/2*G(1,1,u2)*Pi )

       + i_*N*u2^-1*v2^2 * ( 1/3*Pi - 2*G(1 - v2,u2)*Pi - 2*G(1 - v2,1,u2)*Pi
          + 2*G( - v2,1 - v2,u2)*Pi - 2*G( - v2, - v2,u2)*Pi + 2*G( - v2,u2)*
         Pi + 2*G( - v2,0,u2)*Pi - 2*G(0,u2)*Pi + 2*G(0,v2)*Pi - 2*G(0,v2)*G(
          - v2,u2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi
          )

       + i_*N*u2^-1*v2^3 * ( 2/3*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi - 2/3
         *G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2, - v2,u2)*Pi - 2/3*G( - v2,u2)*
         Pi - 2/3*G( - v2,0,u2)*Pi + 2/3*G(0,u2)*Pi - 2/3*G(0,v2)*Pi + 2/3*G(0
         ,v2)*G( - v2,u2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi - 2/3*G(1,v2)*
         G( - v2,u2)*Pi )

       + i_*N*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2, - v2,
         u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,
         v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi + 2/3
         *G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-1*[1-u2]^-1 * ( 9/4*G( - v2,u2)*Pi + 9/4*G(0,v2)*Pi )

       + i_*N*[1-u2-v2]^-1 * ( 1/4*Pi^3 - 3/2*G(1 - v2, - v2,u2)*Pi - 1/2*G(
          - v2, - v2,u2)*Pi + 7/4*G( - v2,u2)*Pi + 3/2*G( - v2,0,u2)*Pi + 3/2*
         G(0, - v2,u2)*Pi + 3/2*G(0,u2)*G(0,v2)*Pi + 7/4*G(0,v2)*Pi - 3/2*G(0,
         v2)*G(1 - v2,u2)*Pi - G(0,v2)*G( - v2,u2)*Pi - 3/2*G(0,0,v2)*Pi - 2/3
         *G(1,u2)*Pi - 3/2*G(1,0,v2)*Pi )

       + i_*N*[1-u2]^-2 * (  - 9/2*G( - v2,u2)*Pi - 9/2*G(0,v2)*Pi )

       + i_*N*[1-u2]^-1 * (  - 17/4*Pi + 2/3*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi
          + 4/3*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,0,u2)*Pi + 11/2*G( - v2,u2)*Pi
          - 4/3*G(0,1 - v2,u2)*Pi + 4/3*G(0,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 
         4/3*G(0,u2)*G(1,v2)*Pi + 25/6*G(0,v2)*Pi + 4/3*G(0,v2)*G(1 - v2,u2)*
         Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,v2)*Pi + 4/3*G(1,v2)*Pi - 4/3*G(1,
         v2)*G(1 - v2,u2)*Pi + 4/3*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*N*[u2+v2]^-2 * (  - 9/2*G(1 - v2,1,u2)*Pi + 9/2*G(0,v2)*G(1 - v2,
         u2)*Pi - 9/2*G(0,1,u2)*Pi - 9/2*G(1,u2)*Pi + 9/2*G(1,0,v2)*Pi )

       + i_*N*[u2+v2]^-1 * (  - 17/4*Pi + Pi^3 - 2/3*G(1 - v2,u2)*Pi - 2*G(1
          - v2,0,u2)*Pi + 11/2*G(1 - v2,1,u2)*Pi - 2*G(0,1 - v2,u2)*Pi - 2/3*
         G(0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 31/6*G(0,
         v2)*Pi - 7/2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,v2)*
         Pi + 11/2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi + G(1,u2)*Pi - 2/3*G(1,v2)*Pi
          - 7/2*G(1,0,v2)*Pi )

       + i_*N * ( 359/12*Pi - 3*Pi*zeta3 - 7/18*Pi^3 + 2*G(1 - v2,1 - v2, - v2
         ,u2)*Pi - 29/6*G(1 - v2,1 - v2,u2)*Pi - 2*G(1 - v2,1 - v2,0,u2)*Pi - 
         G(1 - v2,1 - v2,1,u2)*Pi - G(1 - v2, - v2,1 - v2,u2)*Pi - 5*G(1 - v2,
          - v2, - v2,u2)*Pi - 14/3*G(1 - v2, - v2,u2)*Pi - 2*G(1 - v2, - v2,0,
         u2)*Pi - 8/3*G(1 - v2,u2)*Pi - 2*G(1 - v2,0,1 - v2,u2)*Pi - 2*G(1 - 
         v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi - G(1 - v2,0,1,u2)*Pi + G(1
          - v2,1,1 - v2,u2)*Pi - 1/3*G(1 - v2,1,u2)*Pi + G(1 - v2,1,0,u2)*Pi
          - 4*G(1 - v2,1,1,u2)*Pi - 3*G( - v2,1 - v2, - v2,u2)*Pi + 2/3*G( - 
         v2,1 - v2,u2)*Pi + 3*G( - v2,1 - v2,0,u2)*Pi + 3*G( - v2,1 - v2,1,u2)
         *Pi - G( - v2, - v2,1 - v2,u2)*Pi + 8*G( - v2, - v2, - v2,u2)*Pi + 1/
         3*G( - v2, - v2,u2)*Pi - G( - v2, - v2,0,u2)*Pi - 7*G( - v2,u2)*Pi - 
         2/3*G( - v2,u2)*Pi^3 + 3*G( - v2,0,1 - v2,u2)*Pi - 1/6*G( - v2,0,u2)*
         Pi + 3*G( - v2,0,0,u2)*Pi + 3*G( - v2,0,1,u2)*Pi - 2*G(0,1 - v2,1 - 
         v2,u2)*Pi - 2*G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,u2)*G(1,v2)*Pi
          - 2*G(0,1 - v2,0,u2)*Pi - G(0,1 - v2,1,u2)*Pi + G(0, - v2,1 - v2,u2)
         *Pi - 4*G(0, - v2, - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi + G(0, - v2,u2)
         *G(1,v2)*Pi + G(0, - v2,0,u2)*Pi + 5/2*G(0,u2)*Pi + 3/2*G(0,u2)*Pi^3
          + 14/3*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 19/6*G(0,v2)*Pi
          - 2/3*G(0,v2)*Pi^3 + 6*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - G(0,v2)*G(1
          - v2, - v2,u2)*Pi - 29/6*G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G(1 - v2,
         1,u2)*Pi - 8*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 5*G(0,v2)*G( - v2, - v2,
         u2)*Pi - 3/2*G(0,v2)*G( - v2,u2)*Pi - 3*G(0,v2)*G( - v2,0,u2)*Pi - 3*
         G(0,v2)*G(0, - v2,u2)*Pi + G(0,v2)*G(1,1 - v2,u2)*Pi + 14/3*G(0,v2)*
         G(1,u2)*Pi - 2*G(0,v2)*G(1,0,u2)*Pi - 2*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,
         0,1 - v2,u2)*Pi - 2*G(0,0, - v2,u2)*Pi - 2/3*G(0,0,u2)*Pi + 3*G(0,0,
         u2)*G(0,v2)*Pi - 2*G(0,0,u2)*G(1,v2)*Pi - 17/6*G(0,0,v2)*Pi - G(0,0,
         v2)*G(1 - v2,u2)*Pi + 5*G(0,0,v2)*G( - v2,u2)*Pi - 3*G(0,0,v2)*G(0,u2
         )*Pi + 5*G(0,0,0,v2)*Pi + G(0,0,1,u2)*Pi - 3*G(0,0,1,v2)*Pi - G(0,1,1
          - v2,u2)*Pi + 35/6*G(0,1,u2)*Pi + 3*G(0,1,u2)*G(0,v2)*Pi - G(0,1,u2)
         *G(1,v2)*Pi + 11/2*G(0,1,v2)*Pi + G(0,1,v2)*G(1 - v2,u2)*Pi - 3*G(0,1
         ,v2)*G( - v2,u2)*Pi + 3*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,u2)*Pi
          - G(0,1,0,u2)*Pi - 8*G(0,1,0,v2)*Pi - 4*G(0,1,1,u2)*Pi + 3*G(1,1 - 
         v2,1 - v2,u2)*Pi + 4*G(1,1 - v2, - v2,u2)*Pi - 16/3*G(1,1 - v2,u2)*Pi
          + 3*G(1,1 - v2,0,u2)*Pi - G(1,1 - v2,1,u2)*Pi + 32/3*G(1,u2)*Pi - 13/
         6*G(1,u2)*Pi^3 - 16/3*G(1,u2)*G(1,v2)*Pi - 8/3*G(1,v2)*Pi - G(1,v2)*
         G(1 - v2, - v2,u2)*Pi - 29/6*G(1,v2)*G(1 - v2,u2)*Pi - 2*G(1,v2)*G(1
          - v2,0,u2)*Pi + G(1,v2)*G(1 - v2,1,u2)*Pi - G(1,v2)*G( - v2, - v2,u2
         )*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 3*G(1,v2)*G( - v2,0,u2)*Pi + 3*G(
         1,v2)*G(1,1 - v2,u2)*Pi + 3*G(1,0,1 - v2,u2)*Pi + 4*G(1,0, - v2,u2)*
         Pi - 1/6*G(1,0,u2)*Pi + 3*G(1,0,u2)*G(1,v2)*Pi - 29/6*G(1,0,v2)*Pi + 
         6*G(1,0,v2)*G(1 - v2,u2)*Pi - 8*G(1,0,v2)*G( - v2,u2)*Pi + G(1,0,v2)*
         G(1,u2)*Pi - G(1,0,0,v2)*Pi - 2*G(1,0,1,u2)*Pi + G(1,0,1,v2)*Pi - 2*
         G(1,1,1 - v2,u2)*Pi - 6*G(1,1,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi - 29/6*
         G(1,1,v2)*Pi + 3*G(1,1,v2)*G(1,u2)*Pi - G(1,1,0,u2)*Pi + 6*G(1,1,0,v2
         )*Pi + 7*G(1,1,1,u2)*Pi )

       + i_*N*v2*[1-u2]^-3 * ( 3/2*Pi^3 - 9/2*G(1 - v2, - v2,u2)*Pi - 9/2*G(0,
          - v2,u2)*Pi - 9/2*G(0,v2)*G(1 - v2,u2)*Pi + 9/2*G(0,0,v2)*Pi - 9/2*
         G(1,0,v2)*Pi )

       + i_*N*v2*[1-u2]^-2 * (  - 3/2*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 11/2
         *G(1 - v2, - v2,u2)*Pi - 2*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi - 
         9/2*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 11/2*G(0, - v2,u2)*Pi - 
         2*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,u2)*G(1,v2)*Pi + 2*G(
         0,v2)*Pi + 37/6*G(0,v2)*G(1 - v2,u2)*Pi - 37/6*G(0,0,v2)*Pi + 2/3*G(0
         ,1,v2)*Pi - 2*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi + 37/6*G(1,0,
         v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*N*v2*[1-u2]^-1 * ( 17/4*Pi + 3/2*Pi^3 - G(1 - v2,1 - v2,u2)*Pi - 9/
         2*G(1 - v2, - v2,u2)*Pi - 101/12*G(1 - v2,u2)*Pi - G(1 - v2,0,u2)*Pi
          + G(1 - v2,1,u2)*Pi + 13/4*G( - v2,u2)*Pi - G(0,1 - v2,u2)*Pi - 9/2*
         G(0, - v2,u2)*Pi - 49/12*G(0,u2)*Pi - G(0,u2)*G(1,v2)*Pi + 145/12*G(0
         ,v2)*Pi - 11/2*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,v2)*G(1,u2)*Pi + 9/2*
         G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi - 17/2*G(1,u2)*Pi - 101/12*G(1,v2)*Pi
          - G(1,v2)*G(1 - v2,u2)*Pi - 11/2*G(1,0,v2)*Pi - 8*G(1,1,u2)*Pi - G(1
         ,1,v2)*Pi )

       + i_*N*v2 * (  - 133/6*Pi + 3*Pi*zeta3 - 22/9*Pi^3 - 2*G(1 - v2,1 - v2,
          - v2,u2)*Pi + 47/6*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2,1 - v2,0,u2)*
         Pi + G(1 - v2,1 - v2,1,u2)*Pi + G(1 - v2, - v2,1 - v2,u2)*Pi + 5*G(1
          - v2, - v2, - v2,u2)*Pi + 37/6*G(1 - v2, - v2,u2)*Pi + 2*G(1 - v2,
          - v2,0,u2)*Pi + 57/4*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,1 - v2,u2)*Pi + 
         2*G(1 - v2,0, - v2,u2)*Pi + 5*G(1 - v2,0,u2)*Pi + 2*G(1 - v2,0,0,u2)*
         Pi + G(1 - v2,0,1,u2)*Pi - G(1 - v2,1,1 - v2,u2)*Pi + 11/6*G(1 - v2,1
         ,u2)*Pi - G(1 - v2,1,0,u2)*Pi + 4*G(1 - v2,1,1,u2)*Pi + 3*G( - v2,1
          - v2, - v2,u2)*Pi + 4/3*G( - v2,1 - v2,u2)*Pi - 3*G( - v2,1 - v2,0,
         u2)*Pi - 3*G( - v2,1 - v2,1,u2)*Pi + G( - v2, - v2,1 - v2,u2)*Pi - 8*
         G( - v2, - v2, - v2,u2)*Pi + 11/3*G( - v2, - v2,u2)*Pi + G( - v2, - 
         v2,0,u2)*Pi + 47/4*G( - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi^3 - 3*G( - v2,
         0,1 - v2,u2)*Pi + 25/6*G( - v2,0,u2)*Pi - 3*G( - v2,0,0,u2)*Pi - 3*G(
          - v2,0,1,u2)*Pi + 2*G(0,1 - v2,1 - v2,u2)*Pi + 2*G(0,1 - v2, - v2,u2
         )*Pi + 5*G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,u2)*G(1,v2)*Pi + 2*G(0,1 - 
         v2,0,u2)*Pi + G(0,1 - v2,1,u2)*Pi - G(0, - v2,1 - v2,u2)*Pi + 4*G(0,
          - v2, - v2,u2)*Pi + 37/6*G(0, - v2,u2)*Pi - G(0, - v2,u2)*G(1,v2)*Pi
          - G(0, - v2,0,u2)*Pi + 19/4*G(0,u2)*Pi - 3/2*G(0,u2)*Pi^3 - 20/3*G(0
         ,u2)*G(0,v2)*Pi + 5*G(0,u2)*G(1,v2)*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 239/
         12*G(0,v2)*Pi + 2/3*G(0,v2)*Pi^3 - 6*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi
          + G(0,v2)*G(1 - v2, - v2,u2)*Pi + 13/3*G(0,v2)*G(1 - v2,u2)*Pi - G(0
         ,v2)*G(1 - v2,1,u2)*Pi + 8*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 5*G(0,v2)*
         G( - v2, - v2,u2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi + 3*G(0,v2)*G( - v2
         ,0,u2)*Pi + 3*G(0,v2)*G(0, - v2,u2)*Pi - G(0,v2)*G(1,1 - v2,u2)*Pi - 
         91/6*G(0,v2)*G(1,u2)*Pi + 2*G(0,v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2
         )*Pi + 2*G(0,0,1 - v2,u2)*Pi + 2*G(0,0, - v2,u2)*Pi + 8/3*G(0,0,u2)*
         Pi - 3*G(0,0,u2)*G(0,v2)*Pi + 2*G(0,0,u2)*G(1,v2)*Pi + 4/3*G(0,0,v2)*
         Pi + G(0,0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,v2)*G( - v2,u2)*Pi + 3*G(0,0
         ,v2)*G(0,u2)*Pi - 5*G(0,0,0,v2)*Pi - G(0,0,1,u2)*Pi + 3*G(0,0,1,v2)*
         Pi + G(0,1,1 - v2,u2)*Pi - 43/3*G(0,1,u2)*Pi - 3*G(0,1,u2)*G(0,v2)*Pi
          + G(0,1,u2)*G(1,v2)*Pi - 19/2*G(0,1,v2)*Pi - G(0,1,v2)*G(1 - v2,u2)*
         Pi + 3*G(0,1,v2)*G( - v2,u2)*Pi - 3*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2
         )*G(1,u2)*Pi + G(0,1,0,u2)*Pi + 8*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi
          - 3*G(1,1 - v2,1 - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 65/6*G(1,
         1 - v2,u2)*Pi - 3*G(1,1 - v2,0,u2)*Pi + G(1,1 - v2,1,u2)*Pi + 43/12*
         G(1,u2)*Pi + 13/6*G(1,u2)*Pi^3 + 65/6*G(1,u2)*G(1,v2)*Pi + 57/4*G(1,
         v2)*Pi + G(1,v2)*G(1 - v2, - v2,u2)*Pi + 47/6*G(1,v2)*G(1 - v2,u2)*Pi
          + 2*G(1,v2)*G(1 - v2,0,u2)*Pi - G(1,v2)*G(1 - v2,1,u2)*Pi + G(1,v2)*
         G( - v2, - v2,u2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi - 3*G(1,v2)*G( - v2
         ,0,u2)*Pi - 3*G(1,v2)*G(1,1 - v2,u2)*Pi - 3*G(1,0,1 - v2,u2)*Pi - 4*
         G(1,0, - v2,u2)*Pi + 13/6*G(1,0,u2)*Pi - 3*G(1,0,u2)*G(1,v2)*Pi + 13/
         3*G(1,0,v2)*Pi - 6*G(1,0,v2)*G(1 - v2,u2)*Pi + 8*G(1,0,v2)*G( - v2,u2
         )*Pi - G(1,0,v2)*G(1,u2)*Pi + G(1,0,0,v2)*Pi + 2*G(1,0,1,u2)*Pi - G(1
         ,0,1,v2)*Pi + 2*G(1,1,1 - v2,u2)*Pi + 35/2*G(1,1,u2)*Pi + 2*G(1,1,u2)
         *G(1,v2)*Pi + 47/6*G(1,1,v2)*Pi - 3*G(1,1,v2)*G(1,u2)*Pi + G(1,1,0,u2
         )*Pi - 6*G(1,1,0,v2)*Pi - 7*G(1,1,1,u2)*Pi )

       + i_*N*v2^2 * ( 1/3*G(1 - v2,u2)*Pi - 1/3*G( - v2,u2)*Pi + 1/3*G(0,u2)*
         Pi - 1/3*G(0,v2)*Pi - 1/3*G(1,u2)*Pi + 1/3*G(1,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * (  - 2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G( - v2,
          - v2,u2)*Pi + 17/6*G( - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 17/6*G(0,
         v2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi - 2/3*G(
         1,1 - v2,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi
          - 2/3*G(1,0,u2)*Pi - 2/3*G(1,1,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * ( 7/2*Pi - 1/4*Pi^3 + 3/2*G(1 - v2, - v2,u2)*
         Pi - 2/3*G(1 - v2,u2)*Pi + 1/2*G( - v2, - v2,u2)*Pi + 31/12*G( - v2,
         u2)*Pi - 3/2*G( - v2,0,u2)*Pi - 3/2*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi
          - 3/2*G(0,u2)*G(0,v2)*Pi + 47/12*G(0,v2)*Pi + 3/2*G(0,v2)*G(1 - v2,
         u2)*Pi + G(0,v2)*G( - v2,u2)*Pi + 3/2*G(0,0,v2)*Pi - 2/3*G(1,v2)*Pi
          + 3/2*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-3 * ( 9/2*G(1 - v2,1,u2)*Pi - 9/2*G(0,v2)*G(1 - v2,
         u2)*Pi + 9/2*G(0,1,u2)*Pi - 9/2*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-2 * (  - 1/3*Pi^3 + 2*G(1 - v2,u2)*Pi + 2/3*G(1 - v2
         ,0,u2)*Pi - 11/2*G(1 - v2,1,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi + 2*G(0,u2
         )*Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,u2)*G(1,v2)*Pi - 13/2*G(0,v2)
         *Pi + 29/6*G(0,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,0,u2)*Pi + 2/3*G(0,0,v2)
         *Pi - 11/2*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*Pi + 9/2*G(1,u2)*Pi + 2*G(1,
         v2)*Pi + 29/6*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * (  - 17/4*Pi + 5/6*Pi^3 - 4*G(1 - v2, - v2,u2)*
         Pi + 49/12*G(1 - v2,u2)*Pi + G(1 - v2,0,u2)*Pi + 9/2*G(1 - v2,1,u2)*
         Pi + 8*G( - v2, - v2,u2)*Pi + 17/2*G( - v2,u2)*Pi + G(0,1 - v2,u2)*Pi
          - G(0, - v2,u2)*Pi + 101/12*G(0,u2)*Pi + G(0,u2)*G(1,v2)*Pi - 1/3*G(
         0,v2)*Pi - 17/2*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,v2)*G( - v2,u2)*Pi + 
         G(0,0,u2)*Pi + G(0,0,v2)*Pi + 9/2*G(0,1,u2)*Pi - 13/4*G(1,u2)*Pi + 49/
         12*G(1,v2)*Pi - 17/2*G(1,0,v2)*Pi )

       + i_*N*u2 * ( 1/3*Pi + 24*Pi*zeta3 - 55/18*Pi^3 - 10*G(1 - v2,1 - v2,
          - v2,u2)*Pi + 38/3*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,1 - v2,0,u2)*
         Pi + 8*G(1 - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2, - v2,1 - v2,u2)*Pi + 16
         *G(1 - v2, - v2, - v2,u2)*Pi + 46/3*G(1 - v2, - v2,u2)*Pi + 10*G(1 - 
         v2, - v2,0,u2)*Pi - 50/3*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 + 4*G(1
          - v2,0,1 - v2,u2)*Pi + 10*G(1 - v2,0, - v2,u2)*Pi + 4*G(1 - v2,0,u2)
         *Pi + 4*G(1 - v2,0,0,u2)*Pi + 8*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,1
          - v2,u2)*Pi - 31/3*G(1 - v2,1,u2)*Pi - 2*G(1 - v2,1,0,u2)*Pi + 8*G(1
          - v2,1,1,u2)*Pi + 12*G( - v2,1 - v2, - v2,u2)*Pi - 7/3*G( - v2,1 - 
         v2,u2)*Pi - 6*G( - v2,1 - v2,0,u2)*Pi - 12*G( - v2,1 - v2,1,u2)*Pi + 
         2*G( - v2, - v2,1 - v2,u2)*Pi - 22*G( - v2, - v2, - v2,u2)*Pi - 44/3*
         G( - v2, - v2,u2)*Pi - 4*G( - v2, - v2,0,u2)*Pi + 97/3*G( - v2,u2)*Pi
          + 1/3*G( - v2,u2)*Pi^3 - 6*G( - v2,0,1 - v2,u2)*Pi - 6*G( - v2,0, - 
         v2,u2)*Pi - 14/3*G( - v2,0,u2)*Pi - 6*G( - v2,0,0,u2)*Pi - 12*G( - v2
         ,0,1,u2)*Pi + 4*G(0,1 - v2,1 - v2,u2)*Pi + 10*G(0,1 - v2, - v2,u2)*Pi
          + 4*G(0,1 - v2,u2)*Pi + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0
         ,u2)*Pi + 8*G(0,1 - v2,1,u2)*Pi - 2*G(0, - v2,1 - v2,u2)*Pi + 8*G(0,
          - v2, - v2,u2)*Pi - 11/3*G(0, - v2,u2)*Pi - 2*G(0, - v2,u2)*G(1,v2)*
         Pi - 2*G(0, - v2,0,u2)*Pi - 107/3*G(0,u2)*Pi - 5*G(0,u2)*Pi^3 - 49/3*
         G(0,u2)*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 6*G(0,u2)*G(1,0,v2)*Pi + 
         4*G(0,u2)*G(1,1,v2)*Pi + 97/3*G(0,v2)*Pi + 1/3*G(0,v2)*Pi^3 - 24*G(0,
         v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 74/3*
         G(0,v2)*G(1 - v2,u2)*Pi + 6*G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G(1
          - v2,1,u2)*Pi + 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 10*G(0,v2)*G( - 
         v2, - v2,u2)*Pi - 2*G(0,v2)*G( - v2,u2)*Pi + 6*G(0,v2)*G(0,1 - v2,u2)
         *Pi + 6*G(0,v2)*G(0, - v2,u2)*Pi - 8*G(0,v2)*G(1,1 - v2,u2)*Pi - 28/3
         *G(0,v2)*G(1,u2)*Pi + 4*G(0,v2)*G(1,0,u2)*Pi + 10*G(0,v2)*G(1,1,u2)*
         Pi + 4*G(0,0,1 - v2,u2)*Pi + 10*G(0,0, - v2,u2)*Pi + 7/3*G(0,0,u2)*Pi
          - 6*G(0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)*Pi + 29/3*G(0,0,v2)*
         Pi - 4*G(0,0,v2)*G(1 - v2,u2)*Pi - 4*G(0,0,v2)*G( - v2,u2)*Pi + 6*G(0
         ,0,v2)*G(1,u2)*Pi - 4*G(0,0,0,v2)*Pi - 8*G(0,0,1,u2)*Pi + 6*G(0,0,1,
         v2)*Pi + 8*G(0,1,1 - v2,u2)*Pi - 77/3*G(0,1,u2)*Pi - 12*G(0,1,u2)*G(0
         ,v2)*Pi + 8*G(0,1,u2)*G(1,v2)*Pi - 14*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1
          - v2,u2)*Pi + 6*G(0,1,v2)*G( - v2,u2)*Pi - 6*G(0,1,v2)*G(0,u2)*Pi + 
         4*G(0,1,v2)*G(1,u2)*Pi + 2*G(0,1,0,u2)*Pi + 28*G(0,1,0,v2)*Pi + 14*G(
         0,1,1,u2)*Pi - 6*G(1,1 - v2,1 - v2,u2)*Pi - 14*G(1,1 - v2, - v2,u2)*
         Pi + 32/3*G(1,1 - v2,u2)*Pi - 6*G(1,1 - v2,0,u2)*Pi - 4*G(1,1 - v2,1,
         u2)*Pi + 56/3*G(1,u2)*Pi + 19/3*G(1,u2)*Pi^3 + 32/3*G(1,u2)*G(1,v2)*
         Pi - 50/3*G(1,v2)*Pi + G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi
          + 38/3*G(1,v2)*G(1 - v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1
         ,v2)*G(1 - v2,1,u2)*Pi + 2*G(1,v2)*G( - v2, - v2,u2)*Pi - 7/3*G(1,v2)
         *G( - v2,u2)*Pi - 6*G(1,v2)*G( - v2,0,u2)*Pi - 6*G(1,v2)*G(1,1 - v2,
         u2)*Pi - 6*G(1,0,1 - v2,u2)*Pi - 14*G(1,0, - v2,u2)*Pi + 4/3*G(1,0,u2
         )*Pi - 6*G(1,0,u2)*G(1,v2)*Pi + 74/3*G(1,0,v2)*Pi - 24*G(1,0,v2)*G(1
          - v2,u2)*Pi + 28*G(1,0,v2)*G( - v2,u2)*Pi - 8*G(1,0,v2)*G(1,u2)*Pi
          - 4*G(1,0,0,v2)*Pi + 10*G(1,0,1,u2)*Pi - 2*G(1,0,1,v2)*Pi - 2*G(1,1,
         1 - v2,u2)*Pi + 11*G(1,1,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi + 38/3*G(1,1
         ,v2)*Pi - 6*G(1,1,v2)*G(1,u2)*Pi + 2*G(1,1,0,u2)*Pi - 24*G(1,1,0,v2)*
         Pi - 20*G(1,1,1,u2)*Pi )

       + i_*N*u2*v2 * (  - 25*Pi*zeta3 - 8/3*Pi^3 + 9*G(1 - v2,1 - v2, - v2,u2
         )*Pi - 15/2*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,1 - v2,0,u2)*Pi - 9*
         G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2,1 - v2,u2)*Pi - 15*G(1 - 
         v2, - v2, - v2,u2)*Pi + 31/6*G(1 - v2, - v2,u2)*Pi - 9*G(1 - v2, - v2
         ,0,u2)*Pi + 157/6*G(1 - v2,u2)*Pi - 5/6*G(1 - v2,u2)*Pi^3 - 4*G(1 - 
         v2,0,1 - v2,u2)*Pi - 9*G(1 - v2,0, - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi
          - 4*G(1 - v2,0,0,u2)*Pi - 9*G(1 - v2,0,1,u2)*Pi + 2*G(1 - v2,1,1 - 
         v2,u2)*Pi + 20/3*G(1 - v2,1,u2)*Pi + 2*G(1 - v2,1,0,u2)*Pi - 8*G(1 - 
         v2,1,1,u2)*Pi - 11*G( - v2,1 - v2, - v2,u2)*Pi + 5/6*G( - v2,1 - v2,
         u2)*Pi + 6*G( - v2,1 - v2,0,u2)*Pi + 13*G( - v2,1 - v2,1,u2)*Pi - 2*
         G( - v2, - v2,1 - v2,u2)*Pi + 21*G( - v2, - v2, - v2,u2)*Pi + 3/2*G(
          - v2, - v2,u2)*Pi + 3*G( - v2, - v2,0,u2)*Pi - 157/6*G( - v2,u2)*Pi
          - 1/2*G( - v2,u2)*Pi^3 + 6*G( - v2,0,1 - v2,u2)*Pi + 5*G( - v2,0, - 
         v2,u2)*Pi - 8/3*G( - v2,0,u2)*Pi + 6*G( - v2,0,0,u2)*Pi + 13*G( - v2,
         0,1,u2)*Pi - 4*G(0,1 - v2,1 - v2,u2)*Pi - 9*G(0,1 - v2, - v2,u2)*Pi
          - 4*G(0,1 - v2,u2)*Pi - 4*G(0,1 - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0
         ,u2)*Pi - 9*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(0,
          - v2, - v2,u2)*Pi + 6*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*Pi
          + 2*G(0, - v2,0,u2)*Pi + 157/6*G(0,u2)*Pi + 14/3*G(0,u2)*Pi^3 + 23/3
         *G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(1,v2)*Pi - 5*G(0,u2)*G(1,0,v2)*Pi
          - 4*G(0,u2)*G(1,1,v2)*Pi - 157/6*G(0,v2)*Pi - 1/2*G(0,v2)*Pi^3 + 24*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 41/
         6*G(0,v2)*G(1 - v2,u2)*Pi - 5*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*
         G(1 - v2,1,u2)*Pi - 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 10*G(0,v2)*G(
          - v2, - v2,u2)*Pi - 1/6*G(0,v2)*G( - v2,u2)*Pi - G(0,v2)*G( - v2,0,
         u2)*Pi - 5*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,v2)*G(0, - v2,u2)*Pi + 7
         *G(0,v2)*G(1,1 - v2,u2)*Pi - 5/3*G(0,v2)*G(1,u2)*Pi - 4*G(0,v2)*G(1,0
         ,u2)*Pi - 11*G(0,v2)*G(1,1,u2)*Pi - 4*G(0,0,1 - v2,u2)*Pi - 9*G(0,0,
          - v2,u2)*Pi - 15/2*G(0,0,u2)*Pi + 6*G(0,0,u2)*G(0,v2)*Pi - 4*G(0,0,
         u2)*G(1,v2)*Pi - 21/2*G(0,0,v2)*Pi + 3*G(0,0,v2)*G(1 - v2,u2)*Pi + 5*
         G(0,0,v2)*G( - v2,u2)*Pi - G(0,0,v2)*G(0,u2)*Pi - 5*G(0,0,v2)*G(1,u2)
         *Pi + 5*G(0,0,0,v2)*Pi + 9*G(0,0,1,u2)*Pi - 6*G(0,0,1,v2)*Pi - 9*G(0,
         1,1 - v2,u2)*Pi + 31/6*G(0,1,u2)*Pi + 13*G(0,1,u2)*G(0,v2)*Pi - 9*G(0
         ,1,u2)*G(1,v2)*Pi + 67/6*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,u2)*Pi
          - 6*G(0,1,v2)*G( - v2,u2)*Pi + 6*G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,v2)*
         G(1,u2)*Pi - 2*G(0,1,0,u2)*Pi - 28*G(0,1,0,v2)*Pi - 15*G(0,1,1,u2)*Pi
          + 6*G(1,1 - v2,1 - v2,u2)*Pi + 13*G(1,1 - v2, - v2,u2)*Pi - 2*G(1,1
          - v2,u2)*Pi + 6*G(1,1 - v2,0,u2)*Pi + 5*G(1,1 - v2,1,u2)*Pi - 157/6*
         G(1,u2)*Pi - 6*G(1,u2)*Pi^3 - 2*G(1,u2)*G(1,v2)*Pi + 157/6*G(1,v2)*Pi
          - 5/6*G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 15/2*G(1,v2)*
         G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,v2)*G(1 - v2,1,
         u2)*Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 5/6*G(1,v2)*G( - v2,u2)*Pi
          + 6*G(1,v2)*G( - v2,0,u2)*Pi + 6*G(1,v2)*G(1,1 - v2,u2)*Pi + 6*G(1,0
         ,1 - v2,u2)*Pi + 13*G(1,0, - v2,u2)*Pi + 3/2*G(1,0,u2)*Pi + 6*G(1,0,
         u2)*G(1,v2)*Pi + 41/6*G(1,0,v2)*Pi + 24*G(1,0,v2)*G(1 - v2,u2)*Pi - 
         28*G(1,0,v2)*G( - v2,u2)*Pi + 7*G(1,0,v2)*G(1,u2)*Pi + 3*G(1,0,0,v2)*
         Pi - 11*G(1,0,1,u2)*Pi + 2*G(1,0,1,v2)*Pi + 3*G(1,1,1 - v2,u2)*Pi + 5/
         6*G(1,1,u2)*Pi + 3*G(1,1,u2)*G(1,v2)*Pi - 15/2*G(1,1,v2)*Pi + 6*G(1,1
         ,v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 24*G(1,1,0,v2)*Pi + 21*G(1,1,1,
         u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-2 * ( 1/3*G( - v2,u2)*Pi + 1/3*G(0,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * ( 1/3*Pi - 1/3*Pi^3 - 2*G( - v2,u2)*Pi - 2*
         G(0, - v2,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,v2)*Pi + 2*G(0,0,v2)*
         Pi - 2*G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 2*
         G(1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^2 * (  - 25*Pi*zeta3 - 7/3*Pi^3 + 9*G(1 - v2,1 - v2, - v2,u2)
         *Pi - 15/2*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,1 - v2,0,u2)*Pi - 9*G(
         1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2,1 - v2,u2)*Pi - 15*G(1 - v2
         , - v2, - v2,u2)*Pi + 31/6*G(1 - v2, - v2,u2)*Pi - 9*G(1 - v2, - v2,0
         ,u2)*Pi + 149/6*G(1 - v2,u2)*Pi - 5/6*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,
         0,1 - v2,u2)*Pi - 9*G(1 - v2,0, - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi - 4
         *G(1 - v2,0,0,u2)*Pi - 9*G(1 - v2,0,1,u2)*Pi + 2*G(1 - v2,1,1 - v2,u2
         )*Pi + 20/3*G(1 - v2,1,u2)*Pi + 2*G(1 - v2,1,0,u2)*Pi - 8*G(1 - v2,1,
         1,u2)*Pi - 11*G( - v2,1 - v2, - v2,u2)*Pi + 5/6*G( - v2,1 - v2,u2)*Pi
          + 6*G( - v2,1 - v2,0,u2)*Pi + 13*G( - v2,1 - v2,1,u2)*Pi - 2*G( - v2
         , - v2,1 - v2,u2)*Pi + 21*G( - v2, - v2, - v2,u2)*Pi + 3/2*G( - v2,
          - v2,u2)*Pi + 3*G( - v2, - v2,0,u2)*Pi - 149/6*G( - v2,u2)*Pi - 1/2*
         G( - v2,u2)*Pi^3 + 6*G( - v2,0,1 - v2,u2)*Pi + 5*G( - v2,0, - v2,u2)*
         Pi - 8/3*G( - v2,0,u2)*Pi + 6*G( - v2,0,0,u2)*Pi + 13*G( - v2,0,1,u2)
         *Pi - 4*G(0,1 - v2,1 - v2,u2)*Pi - 9*G(0,1 - v2, - v2,u2)*Pi - 4*G(0,
         1 - v2,u2)*Pi - 4*G(0,1 - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi
          - 9*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(0, - v2,
          - v2,u2)*Pi + 8*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*Pi + 2*G(
         0, - v2,0,u2)*Pi + 149/6*G(0,u2)*Pi + 14/3*G(0,u2)*Pi^3 + 29/3*G(0,u2
         )*G(0,v2)*Pi - 4*G(0,u2)*G(1,v2)*Pi - 5*G(0,u2)*G(1,0,v2)*Pi - 4*G(0,
         u2)*G(1,1,v2)*Pi - 149/6*G(0,v2)*Pi - 1/2*G(0,v2)*Pi^3 + 24*G(0,v2)*
         G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 41/6*G(0,
         v2)*G(1 - v2,u2)*Pi - 5*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G(1 - 
         v2,1,u2)*Pi - 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 10*G(0,v2)*G( - v2,
          - v2,u2)*Pi - 1/6*G(0,v2)*G( - v2,u2)*Pi - G(0,v2)*G( - v2,0,u2)*Pi
          - 5*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,v2)*G(0, - v2,u2)*Pi + 7*G(0,
         v2)*G(1,1 - v2,u2)*Pi - 5/3*G(0,v2)*G(1,u2)*Pi - 4*G(0,v2)*G(1,0,u2)*
         Pi - 11*G(0,v2)*G(1,1,u2)*Pi - 4*G(0,0,1 - v2,u2)*Pi - 9*G(0,0, - v2,
         u2)*Pi - 15/2*G(0,0,u2)*Pi + 6*G(0,0,u2)*G(0,v2)*Pi - 4*G(0,0,u2)*G(1
         ,v2)*Pi - 25/2*G(0,0,v2)*Pi + 3*G(0,0,v2)*G(1 - v2,u2)*Pi + 5*G(0,0,
         v2)*G( - v2,u2)*Pi - G(0,0,v2)*G(0,u2)*Pi - 5*G(0,0,v2)*G(1,u2)*Pi + 
         5*G(0,0,0,v2)*Pi + 9*G(0,0,1,u2)*Pi - 6*G(0,0,1,v2)*Pi - 9*G(0,1,1 - 
         v2,u2)*Pi + 31/6*G(0,1,u2)*Pi + 13*G(0,1,u2)*G(0,v2)*Pi - 9*G(0,1,u2)
         *G(1,v2)*Pi + 79/6*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,u2)*Pi - 6*G(0
         ,1,v2)*G( - v2,u2)*Pi + 6*G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,v2)*G(1,u2)*
         Pi - 2*G(0,1,0,u2)*Pi - 28*G(0,1,0,v2)*Pi - 15*G(0,1,1,u2)*Pi + 6*G(1
         ,1 - v2,1 - v2,u2)*Pi + 13*G(1,1 - v2, - v2,u2)*Pi - 4*G(1,1 - v2,u2)
         *Pi + 6*G(1,1 - v2,0,u2)*Pi + 5*G(1,1 - v2,1,u2)*Pi - 149/6*G(1,u2)*
         Pi - 6*G(1,u2)*Pi^3 - 4*G(1,u2)*G(1,v2)*Pi + 149/6*G(1,v2)*Pi - 5/6*
         G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 15/2*G(1,v2)*G(1 - 
         v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,v2)*G(1 - v2,1,u2)*Pi
          - 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 5/6*G(1,v2)*G( - v2,u2)*Pi + 6*G(
         1,v2)*G( - v2,0,u2)*Pi + 6*G(1,v2)*G(1,1 - v2,u2)*Pi + 6*G(1,0,1 - v2
         ,u2)*Pi + 13*G(1,0, - v2,u2)*Pi - 1/2*G(1,0,u2)*Pi + 6*G(1,0,u2)*G(1,
         v2)*Pi + 41/6*G(1,0,v2)*Pi + 24*G(1,0,v2)*G(1 - v2,u2)*Pi - 28*G(1,0,
         v2)*G( - v2,u2)*Pi + 7*G(1,0,v2)*G(1,u2)*Pi + 3*G(1,0,0,v2)*Pi - 11*
         G(1,0,1,u2)*Pi + 2*G(1,0,1,v2)*Pi + 3*G(1,1,1 - v2,u2)*Pi + 17/6*G(1,
         1,u2)*Pi + 3*G(1,1,u2)*G(1,v2)*Pi - 15/2*G(1,1,v2)*Pi + 6*G(1,1,v2)*
         G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 24*G(1,1,0,v2)*Pi + 21*G(1,1,1,u2)*Pi
          )

       + i_*N*u2^3*[1-u2-v2]^-2 * (  - 1/9*Pi^3 - 2/3*G( - v2,u2)*Pi - 2/3*G(0
         , - v2,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,v2)*Pi + 2/3*G(0,0,
         v2)*Pi - 2/3*G(0,1,v2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,
         v2)*Pi + 2/3*G(1,0,u2)*Pi - 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-1 * ( 1/3*Pi^3 - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - 
         v2,u2)*Pi + 2*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + 2*G(0,u2)*G(0,v2)*
         Pi + 2/3*G(0,v2)*Pi - 2*G(0,0,v2)*Pi + 2*G(0,1,v2)*Pi - 2*G(1,1 - v2,
         u2)*Pi + 2/3*G(1,u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*Pi - 2*
         G(1,0,u2)*Pi + 2*G(1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-2 * ( 1/9*Pi^3 + 2/3*G(0, - v2,u2)*Pi + 2/3*G(0,
         u2)*G(0,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2
         ,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*
         Pi ) ;
g [alpha2_2L] =  + N^-1*u2^-2 * ( 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1,
         u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * (  - 1/2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1,u2)
          - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-1 * ( 1/2*G(1 - v2,u2) - 5/2*G(0,v2)*G(1 - v2,u2) + 5/2*G(0,
         v2)*G(1,u2) - 5/2*G(1,1 - v2,u2) - 5/2*G(1,u2)*G(1,v2) + 1/2*G(1,v2)
          )

       + N^-1*u2^-1*v2 * (  - 1/2*G(1 - v2,u2) + 1/2*G(0,v2) + 2*G(0,v2)*G(1
          - v2,u2) - 2*G(0,v2)*G(1,u2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2)
          - 1/2*G(1,v2) )

       + N^-1*[1-u2-v2]^-1 * (  - zeta3 + 1/6*Pi^2 - 1/2*G(1 - v2, - v2,0,u2)
          - 1/12*G(1 - v2,u2)*Pi^2 + 1/2*G( - v2, - v2,0,u2) - 1/3*G( - v2,u2)
         *Pi^2 + G( - v2,0,u2) + 1/2*G( - v2,0,0,u2) + 1/2*G(0, - v2,0,u2) + 1/
         12*G(0,u2)*Pi^2 + G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,0,v2) - 5/12*G(0,
         v2)*Pi^2 + 1/2*G(0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,v2)*G(1 - v2,0,u2
         ) - 1/2*G(0,v2)*G( - v2, - v2,u2) - G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)
         *G(0, - v2,u2) + 1/2*G(0,0,u2)*G(0,v2) - G(0,0,v2) + 1/2*G(0,0,v2)*G(
         1 - v2,u2) - 1/2*G(0,0,v2)*G( - v2,u2) - 1/2*G(0,0,v2)*G(0,u2) + 1/2*
         G(0,1,0,v2) - 1/12*G(1,v2)*Pi^2 - G(1,0,v2) + 1/2*G(1,0,v2)*G(1 - v2,
         u2) + 1/2*G(1,0,0,v2) + 1/2*G(1,1,0,v2) )

       + N^-1*[1-v2]^-1 * ( G(0,v2) )

       + N^-1*[u2+v2]^-2 * ( 1/2*G(1 - v2,u2)*Pi^2 - G(1 - v2,1,1 - v2,u2) - 5/
         2*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G(0,1 - v2,
         u2) + 5/2*G(0,v2)*G(1,u2) - G(0,1,1 - v2,u2) + G(0,1,u2)*G(0,v2) - G(
         0,1,u2)*G(1,v2) + G(0,1,v2)*G(1 - v2,u2) - 5/2*G(1,1 - v2,u2) - 5/2*
         G(1,u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,
         v2)*G(1 - v2,u2) + G(1,0,1,v2) - G(1,1,0,v2) )

       + N^-1*[u2+v2]^-1 * ( 1/2*Pi^2 - G(1 - v2,u2) + 1/2*G(1 - v2,u2)*Pi^2
          - G(1 - v2,1,1 - v2,u2) + 1/2*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - 
         v2,1,u2) - G(0,v2)*G(0,1 - v2,u2) + 1/2*G(0,v2)*G(1,u2) - G(0,1,1 - 
         v2,u2) + G(0,1,u2)*G(0,v2) - G(0,1,u2)*G(1,v2) + G(0,1,v2) + G(0,1,v2
         )*G(1 - v2,u2) - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) - G(1,v2)
          + 1/2*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2) - G(1,0,v2)*
         G(1 - v2,u2) + G(1,0,1,v2) - G(1,1,0,v2) )

       + N^-1 * ( 1 + 9/2*zeta3 + 1/12*Pi^2 + 11/360*Pi^4 - 1/2*G(1 - v2,1 - 
         v2,u2) + 2/3*G(1 - v2,1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,1 - v2,0,u2) + 
         G(1 - v2,1 - v2,0,0,u2) - 3*G(1 - v2,1 - v2,1,1 - v2,u2) + G(1 - v2,
          - v2,1 - v2,0,u2) - G(1 - v2, - v2, - v2,0,u2) - 1/3*G(1 - v2, - v2,
         u2)*Pi^2 + G(1 - v2, - v2,0,1 - v2,u2) + 1/2*G(1 - v2, - v2,0,u2) - 
         G(1 - v2, - v2,0,0,u2) + 5/2*G(1 - v2,u2) + 2*G(1 - v2,u2)*zeta3 - 5/
         3*G(1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,0,1 - v2,u2) + G(1 - v2,0,1 - v2,0
         ,u2) - G(1 - v2,0, - v2,0,u2) - 1/2*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,
         u2)*Pi^2 + G(1 - v2,0,0,1 - v2,u2) - 3*G(1 - v2,0,1,1 - v2,u2) - 5/2*
         G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,u2)*Pi^2 - G( - v2,1 - v2,
         0,0,u2) + 3*G( - v2,1 - v2,1,1 - v2,u2) - G( - v2, - v2,1 - v2,0,u2)
          + G( - v2, - v2, - v2,0,u2) + 1/3*G( - v2, - v2,u2)*Pi^2 - G( - v2,
          - v2,0,1 - v2,u2) - G( - v2, - v2,0,u2) + G( - v2, - v2,0,0,u2) - 2*
         G( - v2,u2)*zeta3 + 2/3*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,0,u2) + 
         G( - v2,0, - v2,0,u2) - 5/2*G( - v2,0,u2) + 2/3*G( - v2,0,u2)*Pi^2 - 
         G( - v2,0,0,1 - v2,u2) - G( - v2,0,0,u2) + 3*G( - v2,0,1,1 - v2,u2)
          + 3/2*G(0,1 - v2,1 - v2,u2) + G(0,1 - v2,1 - v2,0,u2) - G(0,1 - v2,
          - v2,0,u2) - 1/2*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*Pi^2 + 3/2*G(0,
         1 - v2,u2)*G(1,v2) - G(0,1 - v2,u2)*G(1,0,v2) + G(0,1 - v2,0,1 - v2,
         u2) + G(0,1 - v2,0,u2)*G(1,v2) - 3*G(0,1 - v2,1,1 - v2,u2) - 3*G(0,1
          - v2,1,u2)*G(1,v2) - 3/2*G(0, - v2,0,u2) + 1/2*G(0,u2) + G(0,u2)*
         zeta3 - 5/4*G(0,u2)*Pi^2 - 3/2*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(0,v2)*
         Pi^2 - 1/2*G(0,u2)*G(1,v2) - 2/3*G(0,u2)*G(1,v2)*Pi^2 + 1/2*G(0,u2)*
         G(1,0,v2) + G(0,u2)*G(1,0,0,v2) + 3/2*G(0,u2)*G(1,1,v2) - G(0,u2)*G(1
         ,1,0,v2) - 2*G(0,v2) - 2*G(0,v2)*zeta3 + 5/3*G(0,v2)*Pi^2 - 9/2*G(0,
         v2)*G(1 - v2,1 - v2,u2) - G(0,v2)*G(1 - v2,1 - v2,0,u2) + 3*G(0,v2)*
         G(1 - v2,1 - v2,1,u2) - G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + G(0,v2)*
         G(1 - v2, - v2, - v2,u2) - 1/2*G(0,v2)*G(1 - v2, - v2,u2) + 6*G(0,v2)
         *G(1 - v2,u2) + 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 3*G(0,v2)*G(1 - v2,0,
         1 - v2,u2) + G(0,v2)*G(1 - v2,0, - v2,u2) + 1/2*G(0,v2)*G(1 - v2,0,u2
         ) - G(0,v2)*G(1 - v2,0,0,u2) + 3*G(0,v2)*G(1 - v2,0,1,u2) + 5/2*G(0,
         v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2,0,u2) - 3*G(0,v2)*G( - v2
         ,1 - v2,1,u2) + G(0,v2)*G( - v2, - v2,1 - v2,u2) - G(0,v2)*G( - v2,
          - v2, - v2,u2) + G(0,v2)*G( - v2, - v2,u2) + 5/2*G(0,v2)*G( - v2,u2)
          - 1/3*G(0,v2)*G( - v2,u2)*Pi^2 + 3*G(0,v2)*G( - v2,0,1 - v2,u2) - G(
         0,v2)*G( - v2,0, - v2,u2) + G(0,v2)*G( - v2,0,0,u2) - 3*G(0,v2)*G( - 
         v2,0,1,u2) - 3*G(0,v2)*G(0,1 - v2,1 - v2,u2) + G(0,v2)*G(0,1 - v2, - 
         v2,u2) + 7/2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0,1 - v2,0,u2) + 3*G(
         0,v2)*G(0,1 - v2,1,u2) + 3/2*G(0,v2)*G(0, - v2,u2) + 3*G(0,v2)*G(1,1
          - v2,1 - v2,u2) - G(0,v2)*G(1,1 - v2, - v2,u2) + G(0,v2)*G(1,1 - v2,
         0,u2) - 3*G(0,v2)*G(1,1 - v2,1,u2) - 13/2*G(0,v2)*G(1,u2) - 2/3*G(0,
         v2)*G(1,u2)*Pi^2 - G(0,v2)*G(1,0,1 - v2,u2) - G(0,v2)*G(1,0, - v2,u2)
          - 3/2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,0,1,u2) + 9/2*G(0,v2)*G(1,1,
         u2) + G(0,v2)*G(1,1,0,u2) - 3*G(0,v2)*G(1,1,1,u2) + G(0,0,1 - v2,1 - 
         v2,u2) + G(0,0,1 - v2,u2)*G(0,v2) + G(0,0,1 - v2,u2)*G(1,v2) + G(0,0,
          - v2,u2)*G(0,v2) - G(0,0, - v2,0,u2) + 1/2*G(0,0,u2) - 1/2*G(0,0,u2)
         *Pi^2 - G(0,0,u2)*G(0,v2) + G(0,0,u2)*G(0,0,v2) - G(0,0,u2)*G(0,1,v2)
          - G(0,0,u2)*G(1,0,v2) + G(0,0,u2)*G(1,1,v2) + 5/2*G(0,0,v2) - 1/3*G(
         0,0,v2)*Pi^2 + G(0,0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,0,v2)*G(1 - v2,
         u2) + G(0,0,v2)*G(1 - v2,0,u2) - G(0,0,v2)*G( - v2, - v2,u2) + G(0,0,
         v2)*G( - v2,u2) - G(0,0,v2)*G( - v2,0,u2) + G(0,0,v2)*G(0,1 - v2,u2)
          + 3/2*G(0,0,v2)*G(0,u2) - G(0,0,v2)*G(1,1 - v2,u2) - G(0,0,v2)*G(1,0
         ,u2) - 1/2*G(0,0,0,v2) - G(0,0,0,v2)*G(0,u2) + G(0,0,0,v2)*G(1,u2) + 
         G(0,0,0,1,v2) + 2*G(0,0,1,1 - v2,u2) - 2*G(0,0,1,u2)*G(0,v2) + 2*G(0,
         0,1,u2)*G(1,v2) - G(0,0,1,v2)*G(1 - v2,u2) + G(0,0,1,v2)*G( - v2,u2)
          - 3*G(0,1,1 - v2,1 - v2,u2) + 5*G(0,1,1 - v2,u2) - 3*G(0,1,1 - v2,u2
         )*G(1,v2) + G(0,1,1 - v2,0,u2) + 3/2*G(0,1,u2)*Pi^2 - 5*G(0,1,u2)*G(0
         ,v2) + 3*G(0,1,u2)*G(0,1,v2) + 5*G(0,1,u2)*G(1,v2) - 3*G(0,1,u2)*G(1,
         1,v2) - 1/2*G(0,1,v2) - 2/3*G(0,1,v2)*Pi^2 + 3*G(0,1,v2)*G(1 - v2,1
          - v2,u2) - G(0,1,v2)*G(1 - v2, - v2,u2) - 2*G(0,1,v2)*G(1 - v2,u2)
          - 3*G(0,1,v2)*G( - v2,1 - v2,u2) + G(0,1,v2)*G( - v2, - v2,u2) - 3/2
         *G(0,1,v2)*G(0,u2) + 9/2*G(0,1,v2)*G(1,u2) + G(0,1,v2)*G(1,0,u2) - 3*
         G(0,1,v2)*G(1,1,u2) + G(0,1,0,1 - v2,u2) - G(0,1,0,u2)*G(0,v2) + G(0,
         1,0,u2)*G(1,v2) + 3/2*G(0,1,0,v2) + G(0,1,0,v2)*G(0,u2) - G(0,1,0,v2)
         *G(1,u2) - 3*G(0,1,0,1,v2) - 3*G(0,1,1,1 - v2,u2) + 3*G(0,1,1,u2)*G(0
         ,v2) - 3*G(0,1,1,u2)*G(1,v2) + 2*G(0,1,1,0,v2) - 9/2*G(1,1 - v2,1 - 
         v2,u2) - G(1,1 - v2,1 - v2,0,u2) + G(1,1 - v2, - v2,0,u2) + 13/2*G(1,
         1 - v2,u2) + 2/3*G(1,1 - v2,u2)*Pi^2 - G(1,1 - v2,0,1 - v2,u2) + 3/2*
         G(1,1 - v2,0,u2) + 3*G(1,1 - v2,1,1 - v2,u2) - G(1,u2)*zeta3 + 9/4*G(
         1,u2)*Pi^2 + 13/2*G(1,u2)*G(1,v2) + 2/3*G(1,u2)*G(1,v2)*Pi^2 + 5/2*G(
         1,v2) + 2*G(1,v2)*zeta3 - 5/3*G(1,v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1 - 
         v2,1,u2) + G(1,v2)*G(1 - v2, - v2,0,u2) - 1/2*G(1,v2)*G(1 - v2,u2) + 
         2/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 3/2*G(1,v2)*G(1 - v2,0,u2) + G(1,v2)*
         G(1 - v2,0,0,u2) - 3*G(1,v2)*G(1 - v2,0,1,u2) - 5/2*G(1,v2)*G(1 - v2,
         1,u2) + 3*G(1,v2)*G( - v2,1 - v2,1,u2) - G(1,v2)*G( - v2, - v2,0,u2)
          - 2/3*G(1,v2)*G( - v2,u2)*Pi^2 - G(1,v2)*G( - v2,0,0,u2) + 3*G(1,v2)
         *G( - v2,0,1,u2) - 9/2*G(1,v2)*G(1,1 - v2,u2) - G(1,v2)*G(1,1 - v2,0,
         u2) + 3*G(1,v2)*G(1,1 - v2,1,u2) - G(1,0,1 - v2,1 - v2,u2) + 3/2*G(1,
         0,1 - v2,u2) - G(1,0,1 - v2,u2)*G(1,v2) + G(1,0, - v2,0,u2) + 1/2*G(1
         ,0,u2)*Pi^2 + 3/2*G(1,0,u2)*G(1,v2) + G(1,0,u2)*G(1,0,v2) - G(1,0,u2)
         *G(1,1,v2) + 2*G(1,0,v2) + 1/3*G(1,0,v2)*Pi^2 - 2*G(1,0,v2)*G(1 - v2,
         1 - v2,u2) - G(1,0,v2)*G(1 - v2, - v2,u2) - 3/2*G(1,0,v2)*G(1 - v2,u2
         ) - G(1,0,v2)*G(1 - v2,0,u2) + 2*G(1,0,v2)*G( - v2,1 - v2,u2) + G(1,0
         ,v2)*G( - v2, - v2,u2) + G(1,0,v2)*G( - v2,0,u2) + G(1,0,v2)*G(1,1 - 
         v2,u2) - 1/2*G(1,0,0,v2) - G(1,0,0,v2)*G(1,u2) - G(1,0,0,1,v2) - 2*G(
         1,0,1,1 - v2,u2) - 2*G(1,0,1,u2)*G(1,v2) - 2*G(1,0,1,v2) + 3*G(1,0,1,
         v2)*G(1 - v2,u2) - 3*G(1,0,1,v2)*G( - v2,u2) + 3*G(1,1,1 - v2,1 - v2,
         u2) - 9/2*G(1,1,1 - v2,u2) + 3*G(1,1,1 - v2,u2)*G(1,v2) - G(1,1,1 - 
         v2,0,u2) - 3/2*G(1,1,u2)*Pi^2 - 9/2*G(1,1,u2)*G(1,v2) + 3*G(1,1,u2)*
         G(1,1,v2) - 1/2*G(1,1,v2) + 2/3*G(1,1,v2)*Pi^2 - 9/2*G(1,1,v2)*G(1,u2
         ) - G(1,1,0,1 - v2,u2) - G(1,1,0,u2)*G(1,v2) - 3/2*G(1,1,0,v2) - 2*G(
         1,1,0,v2)*G(1 - v2,u2) + 2*G(1,1,0,v2)*G( - v2,u2) + G(1,1,0,v2)*G(1,
         u2) + 3*G(1,1,0,1,v2) + 3*G(1,1,1,1 - v2,u2) + 3*G(1,1,1,u2)*G(1,v2)
          - 2*G(1,1,1,0,v2) )

       + N^-1*v2 * (  - 5/2*zeta3 - 5/4*Pi^2 - 11/360*Pi^4 + 1/2*G(1 - v2,1 - 
         v2,u2) - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,1 - v2,0,u2) - 
         G(1 - v2,1 - v2,0,0,u2) + 3*G(1 - v2,1 - v2,1,1 - v2,u2) - G(1 - v2,
          - v2,1 - v2,0,u2) + G(1 - v2, - v2, - v2,0,u2) + 1/3*G(1 - v2, - v2,
         u2)*Pi^2 - G(1 - v2, - v2,0,1 - v2,u2) + 1/2*G(1 - v2, - v2,0,u2) + 
         G(1 - v2, - v2,0,0,u2) - 2*G(1 - v2,u2) - 2*G(1 - v2,u2)*zeta3 + 5/6*
         G(1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,0,1 - v2,u2) - G(1 - v2,0,1 - v2,0,
         u2) + G(1 - v2,0, - v2,0,u2) + 1/2*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,u2
         )*Pi^2 - G(1 - v2,0,0,1 - v2,u2) + 3*G(1 - v2,0,1,1 - v2,u2) + 9/2*G(
         1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,u2)*Pi^2 + G( - v2,1 - v2,0,
         0,u2) - 3*G( - v2,1 - v2,1,1 - v2,u2) + G( - v2, - v2,1 - v2,0,u2) - 
         G( - v2, - v2, - v2,0,u2) - 1/3*G( - v2, - v2,u2)*Pi^2 + G( - v2, - 
         v2,0,1 - v2,u2) - G( - v2, - v2,0,0,u2) + 2*G( - v2,u2)*zeta3 + G( - 
         v2,0,1 - v2,0,u2) - G( - v2,0, - v2,0,u2) + G( - v2,0,u2) - 2/3*G( - 
         v2,0,u2)*Pi^2 + G( - v2,0,0,1 - v2,u2) - 3*G( - v2,0,1,1 - v2,u2) - 3/
         2*G(0,1 - v2,1 - v2,u2) - G(0,1 - v2,1 - v2,0,u2) + G(0,1 - v2, - v2,
         0,u2) + 1/2*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*Pi^2 - 3/2*G(0,1 - v2
         ,u2)*G(1,v2) + G(0,1 - v2,u2)*G(1,0,v2) - G(0,1 - v2,0,1 - v2,u2) - 
         G(0,1 - v2,0,u2)*G(1,v2) + 3*G(0,1 - v2,1,1 - v2,u2) + 3*G(0,1 - v2,1
         ,u2)*G(1,v2) + 1/2*G(0, - v2,0,u2) - G(0,u2)*zeta3 + 13/12*G(0,u2)*
         Pi^2 - 1/2*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(0,v2)*Pi^2 + 1/2*G(0,u2)*
         G(1,v2) + 2/3*G(0,u2)*G(1,v2)*Pi^2 + 1/2*G(0,u2)*G(1,0,v2) - G(0,u2)*
         G(1,0,0,v2) - 3/2*G(0,u2)*G(1,1,v2) + G(0,u2)*G(1,1,0,v2) + 2*G(0,v2)
          + 2*G(0,v2)*zeta3 - 5/6*G(0,v2)*Pi^2 + 9/2*G(0,v2)*G(1 - v2,1 - v2,
         u2) + G(0,v2)*G(1 - v2,1 - v2,0,u2) - 3*G(0,v2)*G(1 - v2,1 - v2,1,u2)
          + G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - G(0,v2)*G(1 - v2, - v2, - v2,
         u2) - 1/2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) - 1/3*
         G(0,v2)*G(1 - v2,u2)*Pi^2 + 3*G(0,v2)*G(1 - v2,0,1 - v2,u2) - G(0,v2)
         *G(1 - v2,0, - v2,u2) + 1/2*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2
         ,0,0,u2) - 3*G(0,v2)*G(1 - v2,0,1,u2) - 9/2*G(0,v2)*G(1 - v2,1,u2) - 
         G(0,v2)*G( - v2,1 - v2,0,u2) + 3*G(0,v2)*G( - v2,1 - v2,1,u2) - G(0,
         v2)*G( - v2, - v2,1 - v2,u2) + G(0,v2)*G( - v2, - v2, - v2,u2) - G(0,
         v2)*G( - v2,u2) + 1/3*G(0,v2)*G( - v2,u2)*Pi^2 - 3*G(0,v2)*G( - v2,0,
         1 - v2,u2) + G(0,v2)*G( - v2,0, - v2,u2) - G(0,v2)*G( - v2,0,0,u2) + 
         3*G(0,v2)*G( - v2,0,1,u2) + 3*G(0,v2)*G(0,1 - v2,1 - v2,u2) - G(0,v2)
         *G(0,1 - v2, - v2,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0,1 - 
         v2,0,u2) - 3*G(0,v2)*G(0,1 - v2,1,u2) - 1/2*G(0,v2)*G(0, - v2,u2) - 3
         *G(0,v2)*G(1,1 - v2,1 - v2,u2) + G(0,v2)*G(1,1 - v2, - v2,u2) - G(0,
         v2)*G(1,1 - v2,0,u2) + 3*G(0,v2)*G(1,1 - v2,1,u2) + 3/2*G(0,v2)*G(1,
         u2) + 2/3*G(0,v2)*G(1,u2)*Pi^2 + G(0,v2)*G(1,0,1 - v2,u2) + G(0,v2)*
         G(1,0, - v2,u2) + 3/2*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,0,1,u2) - 9/2
         *G(0,v2)*G(1,1,u2) - G(0,v2)*G(1,1,0,u2) + 3*G(0,v2)*G(1,1,1,u2) - G(
         0,0,1 - v2,1 - v2,u2) - G(0,0,1 - v2,u2)*G(0,v2) - G(0,0,1 - v2,u2)*
         G(1,v2) - G(0,0, - v2,u2)*G(0,v2) + G(0,0, - v2,0,u2) + 1/2*G(0,0,u2)
         *Pi^2 - G(0,0,u2)*G(0,0,v2) + G(0,0,u2)*G(0,1,v2) + G(0,0,u2)*G(1,0,
         v2) - G(0,0,u2)*G(1,1,v2) - G(0,0,v2) + 1/3*G(0,0,v2)*Pi^2 - G(0,0,v2
         )*G(1 - v2, - v2,u2) - 1/2*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G(1 - 
         v2,0,u2) + G(0,0,v2)*G( - v2, - v2,u2) + G(0,0,v2)*G( - v2,0,u2) - G(
         0,0,v2)*G(0,1 - v2,u2) - 1/2*G(0,0,v2)*G(0,u2) + G(0,0,v2)*G(1,1 - v2
         ,u2) + G(0,0,v2)*G(1,0,u2) + 1/2*G(0,0,0,v2) + G(0,0,0,v2)*G(0,u2) - 
         G(0,0,0,v2)*G(1,u2) - G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(0,0,
         1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + G(0,0,1,v2)*G(1 - v2,u2) - G(
         0,0,1,v2)*G( - v2,u2) + 3*G(0,1,1 - v2,1 - v2,u2) - 3*G(0,1,1 - v2,u2
         ) + 3*G(0,1,1 - v2,u2)*G(1,v2) - G(0,1,1 - v2,0,u2) - 3/2*G(0,1,u2)*
         Pi^2 + 3*G(0,1,u2)*G(0,v2) - 3*G(0,1,u2)*G(0,1,v2) - 3*G(0,1,u2)*G(1,
         v2) + 3*G(0,1,u2)*G(1,1,v2) - 1/2*G(0,1,v2) + 2/3*G(0,1,v2)*Pi^2 - 3*
         G(0,1,v2)*G(1 - v2,1 - v2,u2) + G(0,1,v2)*G(1 - v2, - v2,u2) + 3*G(0,
         1,v2)*G( - v2,1 - v2,u2) - G(0,1,v2)*G( - v2, - v2,u2) + 3/2*G(0,1,v2
         )*G(0,u2) - 9/2*G(0,1,v2)*G(1,u2) - G(0,1,v2)*G(1,0,u2) + 3*G(0,1,v2)
         *G(1,1,u2) - G(0,1,0,1 - v2,u2) + G(0,1,0,u2)*G(0,v2) - G(0,1,0,u2)*
         G(1,v2) - 5/2*G(0,1,0,v2) - G(0,1,0,v2)*G(0,u2) + G(0,1,0,v2)*G(1,u2)
          + 3*G(0,1,0,1,v2) + 3*G(0,1,1,1 - v2,u2) - 3*G(0,1,1,u2)*G(0,v2) + 3
         *G(0,1,1,u2)*G(1,v2) - 2*G(0,1,1,0,v2) + 9/2*G(1,1 - v2,1 - v2,u2) + 
         G(1,1 - v2,1 - v2,0,u2) - G(1,1 - v2, - v2,0,u2) - 3/2*G(1,1 - v2,u2)
          - 2/3*G(1,1 - v2,u2)*Pi^2 + G(1,1 - v2,0,1 - v2,u2) - 3/2*G(1,1 - v2
         ,0,u2) - 3*G(1,1 - v2,1,1 - v2,u2) + G(1,u2)*zeta3 - 9/4*G(1,u2)*Pi^2
          - 3/2*G(1,u2)*G(1,v2) - 2/3*G(1,u2)*G(1,v2)*Pi^2 - 2*G(1,v2) - 2*G(1
         ,v2)*zeta3 + 5/6*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - v2,1 - v2,1,u2) - G(1
         ,v2)*G(1 - v2, - v2,0,u2) + 1/2*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)*G(
         1 - v2,u2)*Pi^2 - 3/2*G(1,v2)*G(1 - v2,0,u2) - G(1,v2)*G(1 - v2,0,0,
         u2) + 3*G(1,v2)*G(1 - v2,0,1,u2) + 9/2*G(1,v2)*G(1 - v2,1,u2) - 3*G(1
         ,v2)*G( - v2,1 - v2,1,u2) + G(1,v2)*G( - v2, - v2,0,u2) + 2/3*G(1,v2)
         *G( - v2,u2)*Pi^2 + G(1,v2)*G( - v2,0,0,u2) - 3*G(1,v2)*G( - v2,0,1,
         u2) + 9/2*G(1,v2)*G(1,1 - v2,u2) + G(1,v2)*G(1,1 - v2,0,u2) - 3*G(1,
         v2)*G(1,1 - v2,1,u2) + G(1,0,1 - v2,1 - v2,u2) - 3/2*G(1,0,1 - v2,u2)
          + G(1,0,1 - v2,u2)*G(1,v2) - G(1,0, - v2,0,u2) - 1/2*G(1,0,u2)*Pi^2
          - 3/2*G(1,0,u2)*G(1,v2) - G(1,0,u2)*G(1,0,v2) + G(1,0,u2)*G(1,1,v2)
          + G(1,0,v2) - 1/3*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1 - v2,u2)
          + G(1,0,v2)*G(1 - v2, - v2,u2) + 5/2*G(1,0,v2)*G(1 - v2,u2) + G(1,0,
         v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G( - v2,1 - v2,u2) - G(1,0,v2)*G( - 
         v2, - v2,u2) - G(1,0,v2)*G( - v2,0,u2) - G(1,0,v2)*G(1,1 - v2,u2) - 1/
         2*G(1,0,0,v2) + G(1,0,0,v2)*G(1,u2) + G(1,0,0,1,v2) + 2*G(1,0,1,1 - 
         v2,u2) + 2*G(1,0,1,u2)*G(1,v2) - 3*G(1,0,1,v2)*G(1 - v2,u2) + 3*G(1,0
         ,1,v2)*G( - v2,u2) - 3*G(1,1,1 - v2,1 - v2,u2) + 9/2*G(1,1,1 - v2,u2)
          - 3*G(1,1,1 - v2,u2)*G(1,v2) + G(1,1,1 - v2,0,u2) + 3/2*G(1,1,u2)*
         Pi^2 + 9/2*G(1,1,u2)*G(1,v2) - 3*G(1,1,u2)*G(1,1,v2) + 1/2*G(1,1,v2)
          - 2/3*G(1,1,v2)*Pi^2 + 9/2*G(1,1,v2)*G(1,u2) + G(1,1,0,1 - v2,u2) + 
         G(1,1,0,u2)*G(1,v2) + 5/2*G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) - 
         2*G(1,1,0,v2)*G( - v2,u2) - G(1,1,0,v2)*G(1,u2) - 3*G(1,1,0,1,v2) - 3
         *G(1,1,1,1 - v2,u2) - 3*G(1,1,1,u2)*G(1,v2) + 2*G(1,1,1,0,v2) )

       + N^-1*u2*[1-u2-v2]^-1 * ( 2*zeta3 + G(1 - v2, - v2,0,u2) + 1/6*G(1 - 
         v2,u2)*Pi^2 - G( - v2, - v2,0,u2) + 2/3*G( - v2,u2)*Pi^2 - G( - v2,0,
         0,u2) - G(0, - v2,0,u2) - 1/6*G(0,u2)*Pi^2 + G(0,u2)*G(1,0,v2) + 5/6*
         G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,0,u2) + 
         G(0,v2)*G( - v2, - v2,u2) + G(0,v2)*G(0, - v2,u2) - G(0,0,u2)*G(0,v2)
          - G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G( - v2,u2) + G(0,0,v2)*G(0,u2)
          - G(0,1,0,v2) + 1/6*G(1,v2)*Pi^2 - G(1,0,v2)*G(1 - v2,u2) - G(1,0,0,
         v2) - G(1,1,0,v2) )

       + N^-1*u2*[1-v2]^-2 * (  - G(0,v2) )

       + N^-1*u2*[1-v2]^-1 * (  - 1 + G(0,v2) )

       + N^-1*u2*[u2+v2]^-3 * (  - 2*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,1,1 - v2,
         u2) + 3*G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1,u2) + 4*G(0,v2)*
         G(0,1 - v2,u2) - 3*G(0,v2)*G(1,u2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)
         *G(0,v2) + 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)*G(1 - v2,u2) + 3*G(1,1
          - v2,u2) + 3*G(1,u2)*G(1,v2) - 2*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1
         ,u2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,1,v2) + 4*G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-2 * (  - 2*Pi^2 + 3/2*G(1 - v2,u2) + G(1 - v2,u2)*
         Pi^2 - 2*G(1 - v2,1,1 - v2,u2) - 3*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*
         G(1 - v2,1,u2) - 2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(1,u2) - 2*G(0,1
         ,1 - v2,u2) + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)
          + 2*G(0,1,v2)*G(1 - v2,u2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) + 3/2*
         G(1,v2) + G(1,v2)*Pi^2 - 2*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,0,v2) - 2*
         G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,1,v2) - 2*G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-1 * (  - 4*zeta3 + 7/4*Pi^2 - 3/2*G(1 - v2,u2) - 1/3
         *G(1 - v2,u2)*Pi^2 - 5/2*G(1 - v2,0,u2) - 2*G(1 - v2,0,0,u2) + 4*G(1
          - v2,1,1 - v2,u2) - 2*G( - v2,1 - v2,0,u2) + 2*G( - v2, - v2,0,u2)
          + 2/3*G( - v2,u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) + 2*G( - v2,0,u2) + 
         2*G( - v2,0,0,u2) - 5/2*G(0,1 - v2,u2) - 2*G(0,1 - v2,0,u2) + 2*G(0,
          - v2,0,u2) - G(0,u2) + 4/3*G(0,u2)*Pi^2 + G(0,u2)*G(0,v2) - 5/2*G(0,
         u2)*G(1,v2) + 2*G(0,u2)*G(1,0,v2) + 5/2*G(0,v2) - 2/3*G(0,v2)*Pi^2 + 
         7/2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 4*G(0,v2)*G(1
          - v2,1,u2) + 2*G(0,v2)*G( - v2,1 - v2,u2) - 2*G(0,v2)*G( - v2, - v2,
         u2) - 2*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(
         0, - v2,u2) - 3/2*G(0,v2)*G(1,u2) - 2*G(0,0,1 - v2,u2) + G(0,0,u2) + 
         2*G(0,0,u2)*G(0,v2) - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2) - 2*G(0,0,v2)
         *G( - v2,u2) - 2*G(0,0,v2)*G(0,u2) + 2*G(0,0,1,v2) + 4*G(0,1,1 - v2,
         u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 2*G(0,1,v2) - 4*G(0
         ,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) + 3/2*G(1,1 - v2,u2) + 
         3/2*G(1,u2)*G(1,v2) - 3/2*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1
          - v2,1,u2) - 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,v2) + 2*G(1,0,v2)*G(1
          - v2,u2) + 2*G(1,0,v2)*G( - v2,u2) - 4*G(1,0,1,v2) + 2*G(1,1,0,v2) )

       + N^-1*u2 * ( 9/2*zeta3 - 13/12*Pi^2 - 11/120*Pi^4 + 5/2*G(1 - v2,1 - 
         v2,u2) - 2*G(1 - v2,1 - v2,u2)*Pi^2 - 9/2*G(1 - v2,1 - v2,0,u2) - 3*
         G(1 - v2,1 - v2,0,0,u2) + 9*G(1 - v2,1 - v2,1,1 - v2,u2) - 3*G(1 - v2
         , - v2,1 - v2,0,u2) + 3*G(1 - v2, - v2, - v2,0,u2) + G(1 - v2, - v2,
         u2)*Pi^2 - 3*G(1 - v2, - v2,0,1 - v2,u2) + 11/2*G(1 - v2, - v2,0,u2)
          + 3*G(1 - v2, - v2,0,0,u2) - 4*G(1 - v2,u2) - 6*G(1 - v2,u2)*zeta3
          + 23/6*G(1 - v2,u2)*Pi^2 - 9/2*G(1 - v2,0,1 - v2,u2) - 3*G(1 - v2,0,
         1 - v2,0,u2) + 3*G(1 - v2,0, - v2,0,u2) + 1/2*G(1 - v2,0,u2) + 2*G(1
          - v2,0,u2)*Pi^2 - 3*G(1 - v2,0,0,1 - v2,u2) + 4*G(1 - v2,0,0,u2) + 9
         *G(1 - v2,0,1,1 - v2,u2) + 3/2*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,1 - 
         v2,u2)*Pi^2 + 4*G( - v2,1 - v2,0,u2) + 3*G( - v2,1 - v2,0,0,u2) - 9*
         G( - v2,1 - v2,1,1 - v2,u2) + 3*G( - v2, - v2,1 - v2,0,u2) - 3*G( - 
         v2, - v2, - v2,0,u2) - G( - v2, - v2,u2)*Pi^2 + 3*G( - v2, - v2,0,1
          - v2,u2) - 4*G( - v2, - v2,0,u2) - 3*G( - v2, - v2,0,0,u2) + 6*G( - 
         v2,u2)*zeta3 - 4/3*G( - v2,u2)*Pi^2 + 4*G( - v2,0,1 - v2,u2) + 3*G(
          - v2,0,1 - v2,0,u2) - 3*G( - v2,0, - v2,0,u2) + 2*G( - v2,0,u2) - 2*
         G( - v2,0,u2)*Pi^2 + 3*G( - v2,0,0,1 - v2,u2) - 4*G( - v2,0,0,u2) - 9
         *G( - v2,0,1,1 - v2,u2) - 9/2*G(0,1 - v2,1 - v2,u2) - 3*G(0,1 - v2,1
          - v2,0,u2) + 3*G(0,1 - v2, - v2,0,u2) + 1/2*G(0,1 - v2,u2) + 2*G(0,1
          - v2,u2)*Pi^2 - 9/2*G(0,1 - v2,u2)*G(1,v2) + 3*G(0,1 - v2,u2)*G(1,0,
         v2) - 3*G(0,1 - v2,0,1 - v2,u2) + 4*G(0,1 - v2,0,u2) - 3*G(0,1 - v2,0
         ,u2)*G(1,v2) + 9*G(0,1 - v2,1,1 - v2,u2) + 9*G(0,1 - v2,1,u2)*G(1,v2)
          + 3/2*G(0, - v2,0,u2) + 2*G(0,u2) - 3*G(0,u2)*zeta3 - 3/4*G(0,u2)*
         Pi^2 + 1/2*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(0,v2)*Pi^2 + 1/2*G(0,u2)*G(1
         ,v2) + 2*G(0,u2)*G(1,v2)*Pi^2 + 3/2*G(0,u2)*G(1,0,v2) - 3*G(0,u2)*G(1
         ,0,0,v2) - 9/2*G(0,u2)*G(1,1,v2) + 3*G(0,u2)*G(1,1,0,v2) + 6*G(0,v2)*
         zeta3 - 11/6*G(0,v2)*Pi^2 + 19/2*G(0,v2)*G(1 - v2,1 - v2,u2) + 3*G(0,
         v2)*G(1 - v2,1 - v2,0,u2) - 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 3*G(0,
         v2)*G(1 - v2, - v2,1 - v2,u2) - 3*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 
         11/2*G(0,v2)*G(1 - v2, - v2,u2) - 5*G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(
         1 - v2,u2)*Pi^2 + 9*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 3*G(0,v2)*G(1 - 
         v2,0, - v2,u2) + 3/2*G(0,v2)*G(1 - v2,0,u2) + 3*G(0,v2)*G(1 - v2,0,0,
         u2) - 9*G(0,v2)*G(1 - v2,0,1,u2) - 3/2*G(0,v2)*G(1 - v2,1,u2) - 4*G(0
         ,v2)*G( - v2,1 - v2,u2) - 3*G(0,v2)*G( - v2,1 - v2,0,u2) + 9*G(0,v2)*
         G( - v2,1 - v2,1,u2) - 3*G(0,v2)*G( - v2, - v2,1 - v2,u2) + 3*G(0,v2)
         *G( - v2, - v2, - v2,u2) + 4*G(0,v2)*G( - v2, - v2,u2) - 2*G(0,v2)*G(
          - v2,u2) + G(0,v2)*G( - v2,u2)*Pi^2 - 9*G(0,v2)*G( - v2,0,1 - v2,u2)
          + 3*G(0,v2)*G( - v2,0, - v2,u2) - 3*G(0,v2)*G( - v2,0,0,u2) + 9*G(0,
         v2)*G( - v2,0,1,u2) + 9*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 3*G(0,v2)*G(0
         ,1 - v2, - v2,u2) - 17/2*G(0,v2)*G(0,1 - v2,u2) + 3*G(0,v2)*G(0,1 - 
         v2,0,u2) - 9*G(0,v2)*G(0,1 - v2,1,u2) - 3/2*G(0,v2)*G(0, - v2,u2) - 9
         *G(0,v2)*G(1,1 - v2,1 - v2,u2) + 3*G(0,v2)*G(1,1 - v2, - v2,u2) - 3*
         G(0,v2)*G(1,1 - v2,0,u2) + 9*G(0,v2)*G(1,1 - v2,1,u2) + 9/2*G(0,v2)*
         G(1,u2) + 2*G(0,v2)*G(1,u2)*Pi^2 + 3*G(0,v2)*G(1,0,1 - v2,u2) + 3*G(0
         ,v2)*G(1,0, - v2,u2) + 9/2*G(0,v2)*G(1,0,u2) - 6*G(0,v2)*G(1,0,1,u2)
          - 19/2*G(0,v2)*G(1,1,u2) - 3*G(0,v2)*G(1,1,0,u2) + 9*G(0,v2)*G(1,1,1
         ,u2) - 3*G(0,0,1 - v2,1 - v2,u2) + 4*G(0,0,1 - v2,u2) - 3*G(0,0,1 - 
         v2,u2)*G(0,v2) - 3*G(0,0,1 - v2,u2)*G(1,v2) - 3*G(0,0, - v2,u2)*G(0,
         v2) + 3*G(0,0, - v2,0,u2) - 2*G(0,0,u2) + 3/2*G(0,0,u2)*Pi^2 - 4*G(0,
         0,u2)*G(0,v2) - 3*G(0,0,u2)*G(0,0,v2) + 3*G(0,0,u2)*G(0,1,v2) + 4*G(0
         ,0,u2)*G(1,v2) + 3*G(0,0,u2)*G(1,0,v2) - 3*G(0,0,u2)*G(1,1,v2) - 2*G(
         0,0,v2) + G(0,0,v2)*Pi^2 - 3*G(0,0,v2)*G(1 - v2, - v2,u2) - 11/2*G(0,
         0,v2)*G(1 - v2,u2) - 3*G(0,0,v2)*G(1 - v2,0,u2) + 3*G(0,0,v2)*G( - v2
         , - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) + 3*G(0,0,v2)*G( - v2,0,u2) - 3*
         G(0,0,v2)*G(0,1 - v2,u2) - 3/2*G(0,0,v2)*G(0,u2) + 3*G(0,0,v2)*G(1,1
          - v2,u2) + 3*G(0,0,v2)*G(1,0,u2) + 11/2*G(0,0,0,v2) + 3*G(0,0,0,v2)*
         G(0,u2) - 3*G(0,0,0,v2)*G(1,u2) - 3*G(0,0,0,1,v2) - 6*G(0,0,1,1 - v2,
         u2) + 6*G(0,0,1,u2)*G(0,v2) - 6*G(0,0,1,u2)*G(1,v2) - 4*G(0,0,1,v2)
          + 3*G(0,0,1,v2)*G(1 - v2,u2) - 3*G(0,0,1,v2)*G( - v2,u2) + 9*G(0,1,1
          - v2,1 - v2,u2) - 13*G(0,1,1 - v2,u2) + 9*G(0,1,1 - v2,u2)*G(1,v2)
          - 3*G(0,1,1 - v2,0,u2) - 9/2*G(0,1,u2)*Pi^2 + 13*G(0,1,u2)*G(0,v2)
          - 9*G(0,1,u2)*G(0,1,v2) - 13*G(0,1,u2)*G(1,v2) + 9*G(0,1,u2)*G(1,1,
         v2) - 1/2*G(0,1,v2) + 2*G(0,1,v2)*Pi^2 - 9*G(0,1,v2)*G(1 - v2,1 - v2,
         u2) + 3*G(0,1,v2)*G(1 - v2, - v2,u2) + 8*G(0,1,v2)*G(1 - v2,u2) + 9*
         G(0,1,v2)*G( - v2,1 - v2,u2) - 3*G(0,1,v2)*G( - v2, - v2,u2) - 4*G(0,
         1,v2)*G( - v2,u2) + 9/2*G(0,1,v2)*G(0,u2) - 19/2*G(0,1,v2)*G(1,u2) - 
         3*G(0,1,v2)*G(1,0,u2) + 9*G(0,1,v2)*G(1,1,u2) - 3*G(0,1,0,1 - v2,u2)
          + 3*G(0,1,0,u2)*G(0,v2) - 3*G(0,1,0,u2)*G(1,v2) - 7/2*G(0,1,0,v2) - 
         3*G(0,1,0,v2)*G(0,u2) + 3*G(0,1,0,v2)*G(1,u2) + 9*G(0,1,0,1,v2) + 9*
         G(0,1,1,1 - v2,u2) - 9*G(0,1,1,u2)*G(0,v2) + 9*G(0,1,1,u2)*G(1,v2) - 
         6*G(0,1,1,0,v2) + 19/2*G(1,1 - v2,1 - v2,u2) + 3*G(1,1 - v2,1 - v2,0,
         u2) - 3*G(1,1 - v2, - v2,0,u2) - 9/2*G(1,1 - v2,u2) - 2*G(1,1 - v2,u2
         )*Pi^2 + 3*G(1,1 - v2,0,1 - v2,u2) - 9/2*G(1,1 - v2,0,u2) - 9*G(1,1
          - v2,1,1 - v2,u2) + 3*G(1,u2)*zeta3 - 41/12*G(1,u2)*Pi^2 - 9/2*G(1,
         u2)*G(1,v2) - 2*G(1,u2)*G(1,v2)*Pi^2 - 4*G(1,v2) - 6*G(1,v2)*zeta3 + 
         23/6*G(1,v2)*Pi^2 + 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 3*G(1,v2)*G(1
          - v2, - v2,0,u2) + 5/2*G(1,v2)*G(1 - v2,u2) - 2*G(1,v2)*G(1 - v2,u2)
         *Pi^2 - 9/2*G(1,v2)*G(1 - v2,0,u2) - 3*G(1,v2)*G(1 - v2,0,0,u2) + 9*
         G(1,v2)*G(1 - v2,0,1,u2) + 3/2*G(1,v2)*G(1 - v2,1,u2) - 9*G(1,v2)*G(
          - v2,1 - v2,1,u2) + 3*G(1,v2)*G( - v2, - v2,0,u2) + 2*G(1,v2)*G( - 
         v2,u2)*Pi^2 + 4*G(1,v2)*G( - v2,0,u2) + 3*G(1,v2)*G( - v2,0,0,u2) - 9
         *G(1,v2)*G( - v2,0,1,u2) + 19/2*G(1,v2)*G(1,1 - v2,u2) + 3*G(1,v2)*G(
         1,1 - v2,0,u2) - 9*G(1,v2)*G(1,1 - v2,1,u2) + 3*G(1,0,1 - v2,1 - v2,
         u2) - 9/2*G(1,0,1 - v2,u2) + 3*G(1,0,1 - v2,u2)*G(1,v2) - 3*G(1,0, - 
         v2,0,u2) - 3/2*G(1,0,u2)*Pi^2 - 9/2*G(1,0,u2)*G(1,v2) - 3*G(1,0,u2)*
         G(1,0,v2) + 3*G(1,0,u2)*G(1,1,v2) - G(1,0,v2)*Pi^2 + 6*G(1,0,v2)*G(1
          - v2,1 - v2,u2) + 3*G(1,0,v2)*G(1 - v2, - v2,u2) - 1/2*G(1,0,v2)*G(1
          - v2,u2) + 3*G(1,0,v2)*G(1 - v2,0,u2) - 6*G(1,0,v2)*G( - v2,1 - v2,
         u2) - 3*G(1,0,v2)*G( - v2, - v2,u2) - 4*G(1,0,v2)*G( - v2,u2) - 3*G(1
         ,0,v2)*G( - v2,0,u2) - 3*G(1,0,v2)*G(1,1 - v2,u2) - 11/2*G(1,0,0,v2)
          + 3*G(1,0,0,v2)*G(1,u2) + 3*G(1,0,0,1,v2) + 6*G(1,0,1,1 - v2,u2) + 6
         *G(1,0,1,u2)*G(1,v2) + 8*G(1,0,1,v2) - 9*G(1,0,1,v2)*G(1 - v2,u2) + 9
         *G(1,0,1,v2)*G( - v2,u2) - 9*G(1,1,1 - v2,1 - v2,u2) + 19/2*G(1,1,1
          - v2,u2) - 9*G(1,1,1 - v2,u2)*G(1,v2) + 3*G(1,1,1 - v2,0,u2) + 9/2*
         G(1,1,u2)*Pi^2 + 19/2*G(1,1,u2)*G(1,v2) - 9*G(1,1,u2)*G(1,1,v2) + 5/2
         *G(1,1,v2) - 2*G(1,1,v2)*Pi^2 + 19/2*G(1,1,v2)*G(1,u2) + 3*G(1,1,0,1
          - v2,u2) + 3*G(1,1,0,u2)*G(1,v2) - 1/2*G(1,1,0,v2) + 6*G(1,1,0,v2)*
         G(1 - v2,u2) - 6*G(1,1,0,v2)*G( - v2,u2) - 3*G(1,1,0,v2)*G(1,u2) - 9*
         G(1,1,0,1,v2) - 9*G(1,1,1,1 - v2,u2) - 9*G(1,1,1,u2)*G(1,v2) + 6*G(1,
         1,1,0,v2) )

       + N^-1*u2*v2 * (  - 3*zeta3 + 2/3*Pi^2 + 11/180*Pi^4 - 2*G(1 - v2,1 - 
         v2,u2) + 4/3*G(1 - v2,1 - v2,u2)*Pi^2 + 3*G(1 - v2,1 - v2,0,u2) + 2*
         G(1 - v2,1 - v2,0,0,u2) - 6*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2
         , - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2, - v2,0,u2) - 2/3*G(1 - v2, - 
         v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 5*G(1 - v2, - v2,0,u2)
          - 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2) + 4*G(1 - v2,u2)*zeta3
          - 5/3*G(1 - v2,u2)*Pi^2 + 3*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1
          - v2,0,u2) - 2*G(1 - v2,0, - v2,0,u2) + 5/2*G(1 - v2,0,u2) - 4/3*G(1
          - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0,1 - v2,u2) - 2*G(1 - v2,0,0,u2) - 6
         *G(1 - v2,0,1,1 - v2,u2) - 3*G(1 - v2,1,1 - v2,u2) - 4/3*G( - v2,1 - 
         v2,u2)*Pi^2 - 2*G( - v2,1 - v2,0,u2) - 2*G( - v2,1 - v2,0,0,u2) + 6*
         G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 2*G( - 
         v2, - v2, - v2,0,u2) + 2/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0
         ,1 - v2,u2) + 2*G( - v2, - v2,0,u2) + 2*G( - v2, - v2,0,0,u2) - 4*G(
          - v2,u2)*zeta3 + 2/3*G( - v2,u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) - 2*
         G( - v2,0,1 - v2,0,u2) + 2*G( - v2,0, - v2,0,u2) - 9/2*G( - v2,0,u2)
          + 4/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,1 - v2,u2) + 2*G( - v2,0,0,
         u2) + 6*G( - v2,0,1,1 - v2,u2) + 3*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - 
         v2,1 - v2,0,u2) - 2*G(0,1 - v2, - v2,0,u2) + 5/2*G(0,1 - v2,u2) - 4/3
         *G(0,1 - v2,u2)*Pi^2 + 3*G(0,1 - v2,u2)*G(1,v2) - 2*G(0,1 - v2,u2)*G(
         1,0,v2) + 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1 - v2,0,u2) + 2*G(0,1 - 
         v2,0,u2)*G(1,v2) - 6*G(0,1 - v2,1,1 - v2,u2) - 6*G(0,1 - v2,1,u2)*G(1
         ,v2) - 3*G(0, - v2,0,u2) + 2*G(0,u2)*zeta3 + 1/2*G(0,u2)*Pi^2 - 5/2*
         G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(0,v2)*Pi^2 + 5/2*G(0,u2)*G(1,v2) - 4/
         3*G(0,u2)*G(1,v2)*Pi^2 - 3*G(0,u2)*G(1,0,v2) + 2*G(0,u2)*G(1,0,0,v2)
          + 3*G(0,u2)*G(1,1,v2) - 2*G(0,u2)*G(1,1,0,v2) - 2*G(0,v2) - 4*G(0,v2
         )*zeta3 + 5/3*G(0,v2)*Pi^2 - 5*G(0,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,v2
         )*G(1 - v2,1 - v2,0,u2) + 6*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(0,v2)
         *G(1 - v2, - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 5*
         G(0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*
         G(1 - v2,u2)*Pi^2 - 6*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 2*G(0,v2)*G(1
          - v2,0, - v2,u2) - 3*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,0,0
         ,u2) + 6*G(0,v2)*G(1 - v2,0,1,u2) + 3*G(0,v2)*G(1 - v2,1,u2) + 2*G(0,
         v2)*G( - v2,1 - v2,u2) + 2*G(0,v2)*G( - v2,1 - v2,0,u2) - 6*G(0,v2)*
         G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 2*G(0,v2)
         *G( - v2, - v2, - v2,u2) - 2*G(0,v2)*G( - v2, - v2,u2) + 9/2*G(0,v2)*
         G( - v2,u2) - 2/3*G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*G( - v2,0,1 - 
         v2,u2) - 2*G(0,v2)*G( - v2,0, - v2,u2) + 2*G(0,v2)*G( - v2,0,0,u2) - 
         6*G(0,v2)*G( - v2,0,1,u2) - 6*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 2*G(0,
         v2)*G(0,1 - v2, - v2,u2) + G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(0,1
          - v2,0,u2) + 6*G(0,v2)*G(0,1 - v2,1,u2) + 3*G(0,v2)*G(0, - v2,u2) + 
         6*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(1,1 - v2, - v2,u2) + 2*
         G(0,v2)*G(1,1 - v2,0,u2) - 6*G(0,v2)*G(1,1 - v2,1,u2) + 5/2*G(0,v2)*
         G(1,u2) - 4/3*G(0,v2)*G(1,u2)*Pi^2 - 2*G(0,v2)*G(1,0,1 - v2,u2) - 2*
         G(0,v2)*G(1,0, - v2,u2) - 3*G(0,v2)*G(1,0,u2) + 4*G(0,v2)*G(1,0,1,u2)
          + 5*G(0,v2)*G(1,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 6*G(0,v2)*G(1,1,1,u2
         ) + 2*G(0,0,1 - v2,1 - v2,u2) - 2*G(0,0,1 - v2,u2) + 2*G(0,0,1 - v2,
         u2)*G(0,v2) + 2*G(0,0,1 - v2,u2)*G(1,v2) + 2*G(0,0, - v2,u2)*G(0,v2)
          - 2*G(0,0, - v2,0,u2) - G(0,0,u2)*Pi^2 + 2*G(0,0,u2)*G(0,v2) + 2*G(0
         ,0,u2)*G(0,0,v2) - 2*G(0,0,u2)*G(0,1,v2) - 2*G(0,0,u2)*G(1,v2) - 2*G(
         0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*G(1,1,v2) + 9/2*G(0,0,v2) - 2/3*G(0,0
         ,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2, - v2,u2) + 5*G(0,0,v2)*G(1 - v2,u2)
          + 2*G(0,0,v2)*G(1 - v2,0,u2) - 2*G(0,0,v2)*G( - v2, - v2,u2) - 2*G(0
         ,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) + 2*G(0,0,v2)*G(0,1 - 
         v2,u2) + 3*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,1 - v2,u2) - 2*G(0,0,
         v2)*G(1,0,u2) - 5*G(0,0,0,v2) - 2*G(0,0,0,v2)*G(0,u2) + 2*G(0,0,0,v2)
         *G(1,u2) + 2*G(0,0,0,1,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0
         ,v2) + 4*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(1 - v2
         ,u2) + 2*G(0,0,1,v2)*G( - v2,u2) - 6*G(0,1,1 - v2,1 - v2,u2) + 4*G(0,
         1,1 - v2,u2) - 6*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) + 3*
         G(0,1,u2)*Pi^2 - 4*G(0,1,u2)*G(0,v2) + 6*G(0,1,u2)*G(0,1,v2) + 4*G(0,
         1,u2)*G(1,v2) - 6*G(0,1,u2)*G(1,1,v2) + 2*G(0,1,v2) - 4/3*G(0,1,v2)*
         Pi^2 + 6*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2, - v2,
         u2) - 2*G(0,1,v2)*G(1 - v2,u2) - 6*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*
         G(0,1,v2)*G( - v2, - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) - 3*G(0,1,v2)*
         G(0,u2) + 5*G(0,1,v2)*G(1,u2) + 2*G(0,1,v2)*G(1,0,u2) - 6*G(0,1,v2)*
         G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0,u2)*G(0,v2) + 2*G(0,1,0,
         u2)*G(1,v2) + G(0,1,0,v2) + 2*G(0,1,0,v2)*G(0,u2) - 2*G(0,1,0,v2)*G(1
         ,u2) - 6*G(0,1,0,1,v2) - 6*G(0,1,1,1 - v2,u2) + 6*G(0,1,1,u2)*G(0,v2)
          - 6*G(0,1,1,u2)*G(1,v2) + 4*G(0,1,1,0,v2) - 5*G(1,1 - v2,1 - v2,u2)
          - 2*G(1,1 - v2,1 - v2,0,u2) + 2*G(1,1 - v2, - v2,0,u2) - 5/2*G(1,1
          - v2,u2) + 4/3*G(1,1 - v2,u2)*Pi^2 - 2*G(1,1 - v2,0,1 - v2,u2) + 3*
         G(1,1 - v2,0,u2) + 6*G(1,1 - v2,1,1 - v2,u2) - 2*G(1,u2)*zeta3 + 7/6*
         G(1,u2)*Pi^2 - 5/2*G(1,u2)*G(1,v2) + 4/3*G(1,u2)*G(1,v2)*Pi^2 + 2*G(1
         ,v2) + 4*G(1,v2)*zeta3 - 5/3*G(1,v2)*Pi^2 - 6*G(1,v2)*G(1 - v2,1 - v2
         ,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 2*G(1,v2)*G(1 - v2,u2) + 4/
         3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 3*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(
         1 - v2,0,0,u2) - 6*G(1,v2)*G(1 - v2,0,1,u2) - 3*G(1,v2)*G(1 - v2,1,u2
         ) + 6*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 
         4/3*G(1,v2)*G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,u2) - 2*G(1,v2)*G(
          - v2,0,0,u2) + 6*G(1,v2)*G( - v2,0,1,u2) - 5*G(1,v2)*G(1,1 - v2,u2)
          - 2*G(1,v2)*G(1,1 - v2,0,u2) + 6*G(1,v2)*G(1,1 - v2,1,u2) - 2*G(1,0,
         1 - v2,1 - v2,u2) + 3*G(1,0,1 - v2,u2) - 2*G(1,0,1 - v2,u2)*G(1,v2)
          + 2*G(1,0, - v2,0,u2) + G(1,0,u2)*Pi^2 + 3*G(1,0,u2)*G(1,v2) + 2*G(1
         ,0,u2)*G(1,0,v2) - 2*G(1,0,u2)*G(1,1,v2) - 9/2*G(1,0,v2) + 2/3*G(1,0,
         v2)*Pi^2 - 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2, - 
         v2,u2) - G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,
         0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,v2
         )*G( - v2,u2) + 2*G(1,0,v2)*G( - v2,0,u2) + 2*G(1,0,v2)*G(1,1 - v2,u2
         ) + 5*G(1,0,0,v2) - 2*G(1,0,0,v2)*G(1,u2) - 2*G(1,0,0,1,v2) - 4*G(1,0
         ,1,1 - v2,u2) - 4*G(1,0,1,u2)*G(1,v2) - 2*G(1,0,1,v2) + 6*G(1,0,1,v2)
         *G(1 - v2,u2) - 6*G(1,0,1,v2)*G( - v2,u2) + 6*G(1,1,1 - v2,1 - v2,u2)
          - 5*G(1,1,1 - v2,u2) + 6*G(1,1,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0
         ,u2) - 3*G(1,1,u2)*Pi^2 - 5*G(1,1,u2)*G(1,v2) + 6*G(1,1,u2)*G(1,1,v2)
          - 2*G(1,1,v2) + 4/3*G(1,1,v2)*Pi^2 - 5*G(1,1,v2)*G(1,u2) - 2*G(1,1,0
         ,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,v2) - G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1
          - v2,u2) + 4*G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,v2)*G(1,u2) + 6*G(1
         ,1,0,1,v2) + 6*G(1,1,1,1 - v2,u2) + 6*G(1,1,1,u2)*G(1,v2) - 4*G(1,1,1
         ,0,v2) )

       + N^-1*u2^2*[1-u2-v2]^-1 * (  - zeta3 - 1/2*G(1 - v2, - v2,0,u2) - 1/12
         *G(1 - v2,u2)*Pi^2 + 1/2*G( - v2, - v2,0,u2) - 1/3*G( - v2,u2)*Pi^2
          + 1/2*G( - v2,0,0,u2) + 1/2*G(0, - v2,0,u2) + 1/12*G(0,u2)*Pi^2 - 1/
         2*G(0,u2)*G(1,0,v2) - 5/12*G(0,v2)*Pi^2 + 1/2*G(0,v2)*G(1 - v2, - v2,
         u2) - 1/2*G(0,v2)*G(1 - v2,0,u2) - 1/2*G(0,v2)*G( - v2, - v2,u2) - 1/
         2*G(0,v2)*G(0, - v2,u2) + 1/2*G(0,0,u2)*G(0,v2) + 1/2*G(0,0,v2)*G(1
          - v2,u2) - 1/2*G(0,0,v2)*G( - v2,u2) - 1/2*G(0,0,v2)*G(0,u2) + 1/2*
         G(0,1,0,v2) - 1/12*G(1,v2)*Pi^2 + 1/2*G(1,0,v2)*G(1 - v2,u2) + 1/2*G(
         1,0,0,v2) + 1/2*G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-4 * ( 3/2*G(1 - v2,u2)*Pi^2 - 3*G(1 - v2,1,1 - v2,
         u2) + 3*G(0,v2)*G(1 - v2,1,u2) - 3*G(0,v2)*G(0,1 - v2,u2) - 3*G(0,1,1
          - v2,u2) + 3*G(0,1,u2)*G(0,v2) - 3*G(0,1,u2)*G(1,v2) + 3*G(0,1,v2)*
         G(1 - v2,u2) + 3/2*G(1,v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1,u2) - 3*G(1,0,
         v2)*G(1 - v2,u2) + 3*G(1,0,1,v2) - 3*G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-3 * ( 3/2*Pi^2 - 3/2*G(1 - v2,u2)*Pi^2 + 3*G(1 - 
         v2,1,1 - v2,u2) - 3*G(0,v2)*G(1 - v2,1,u2) + 3*G(0,v2)*G(0,1 - v2,u2)
          + 3*G(0,v2)*G(1,u2) + 3*G(0,1,1 - v2,u2) - 3*G(0,1,u2)*G(0,v2) + 3*
         G(0,1,u2)*G(1,v2) + 3*G(0,1,v2) - 3*G(0,1,v2)*G(1 - v2,u2) - 3*G(1,1
          - v2,u2) - 3*G(1,u2)*G(1,v2) - 3/2*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - v2
         ,1,u2) - 3*G(1,0,v2) + 3*G(1,0,v2)*G(1 - v2,u2) - 3*G(1,0,1,v2) + 3*
         G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-2 * ( 2*zeta3 - 3/4*Pi^2 + 1/2*G(1 - v2, - v2,0,u2
         ) + 5/12*G(1 - v2,u2)*Pi^2 + 1/2*G(1 - v2,0,0,u2) - 3/2*G(1 - v2,1,1
          - v2,u2) + 1/2*G( - v2,1 - v2,0,u2) - G( - v2, - v2,0,u2) + 1/6*G(
          - v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) - G( - v2,0,0,u2) + 1/2*G(0
         ,1 - v2,0,u2) - G(0, - v2,0,u2) + 3/2*G(0,u2) - 5/12*G(0,u2)*Pi^2 - 3/
         2*G(0,v2) + 7/12*G(0,v2)*Pi^2 - 1/2*G(0,v2)*G(1 - v2, - v2,u2) + 3/2*
         G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) + G(0,v2)*G(
          - v2, - v2,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0, - v2,u2)
          - 3/2*G(0,v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2) - G(0,0,u2)*G(0,v2) + 1/
         2*G(0,0,u2)*G(1,v2) - 1/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G( - v2,
         u2) + G(0,0,v2)*G(0,u2) - 1/2*G(0,0,1,v2) - 3/2*G(0,1,1 - v2,u2) + 3/
         2*G(0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,v2) - 3/2*G(0,1,v2) + 3/2*G(0
         ,1,v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) - 1/2*G(0,1,0,v2) + 3/
         2*G(1,1 - v2,u2) + 3/2*G(1,u2)*G(1,v2) + 5/12*G(1,v2)*Pi^2 - 3/2*G(1,
         v2)*G(1 - v2,1,u2) + 1/2*G(1,v2)*G( - v2,0,u2) + 3/2*G(1,0,v2) - 3/2*
         G(1,0,v2)*G(1 - v2,u2) - 1/2*G(1,0,v2)*G( - v2,u2) - 1/2*G(1,0,0,v2)
          + 3/2*G(1,0,1,v2) - 3/2*G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-1 * ( 2*zeta3 + Pi^2 + 1/2*G(1 - v2, - v2,0,u2) + 
         5/12*G(1 - v2,u2)*Pi^2 + 1/2*G(1 - v2,0,u2) + 1/2*G(1 - v2,0,0,u2) - 
         3/2*G(1 - v2,1,1 - v2,u2) + 1/2*G( - v2,1 - v2,0,u2) - G( - v2, - v2,
         0,u2) + 1/6*G( - v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) - 3/2*G( - v2
         ,0,u2) - G( - v2,0,0,u2) + 1/2*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,0,u2)
          - G(0, - v2,0,u2) - 5/12*G(0,u2)*Pi^2 + 1/2*G(0,u2)*G(1,v2) + 7/12*
         G(0,v2)*Pi^2 - 1/2*G(0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,v2)*G(1 - v2,
         u2) + 3/2*G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) + 
         G(0,v2)*G( - v2, - v2,u2) + 3/2*G(0,v2)*G( - v2,u2) - 3/2*G(0,v2)*G(0
         ,1 - v2,u2) + G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) + 1/2*G(0,0,1
          - v2,u2) - 3/2*G(0,0,u2) - G(0,0,u2)*G(0,v2) + 1/2*G(0,0,u2)*G(1,v2)
          + 3/2*G(0,0,v2) - 1/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G( - v2,u2)
          + G(0,0,v2)*G(0,u2) - 1/2*G(0,0,1,v2) - 3/2*G(0,1,1 - v2,u2) + 3/2*
         G(0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2) + 3/2*G(0,1
         ,v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) - 1/2*G(0,1,0,v2) - G(1
         ,1 - v2,u2) - G(1,u2)*G(1,v2) + 5/12*G(1,v2)*Pi^2 - 3/2*G(1,v2)*G(1
          - v2,1,u2) + 1/2*G(1,v2)*G( - v2,0,u2) - 3/2*G(1,0,v2) - 3/2*G(1,0,
         v2)*G(1 - v2,u2) - 1/2*G(1,0,v2)*G( - v2,u2) - 1/2*G(1,0,0,v2) + 3/2*
         G(1,0,1,v2) - 3/2*G(1,1,0,v2) )

       + N^-1*u2^2 * (  - 9*zeta3 - 3*Pi^2 - 17/180*Pi^4 + 2*G(1 - v2,1 - v2,
          - v2,0,u2) - 2*G(1 - v2,1 - v2,u2) + 2*G(1 - v2,1 - v2,u2)*Pi^2 + 3*
         G(1 - v2,1 - v2,0,u2) + 4*G(1 - v2,1 - v2,0,0,u2) - 10*G(1 - v2,1 - 
         v2,1,1 - v2,u2) + 4*G(1 - v2, - v2,1 - v2,0,u2) - 6*G(1 - v2, - v2,
          - v2,0,u2) + 4*G(1 - v2, - v2,0,1 - v2,u2) - 7*G(1 - v2, - v2,0,u2)
          - 6*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2) + 12*G(1 - v2,u2)*zeta3
          - 8/3*G(1 - v2,u2)*Pi^2 + 3*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,0,1
          - v2,0,u2) - 6*G(1 - v2,0, - v2,0,u2) + 4*G(1 - v2,0,u2) - 3*G(1 - 
         v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) - 3*G(1 - v2,0,0,u2) - 10*
         G(1 - v2,0,1,1 - v2,u2) - 2*G( - v2,1 - v2, - v2,0,u2) - 2*G( - v2,1
          - v2,u2)*Pi^2 - 3*G( - v2,1 - v2,0,u2) - 4*G( - v2,1 - v2,0,0,u2) + 
         10*G( - v2,1 - v2,1,1 - v2,u2) - 4*G( - v2, - v2,1 - v2,0,u2) + 6*G(
          - v2, - v2, - v2,0,u2) - 4*G( - v2, - v2,0,1 - v2,u2) + 5*G( - v2,
          - v2,0,u2) + 6*G( - v2, - v2,0,0,u2) - 12*G( - v2,u2)*zeta3 - 1/3*G(
          - v2,u2)*Pi^2 - 3*G( - v2,0,1 - v2,u2) - 4*G( - v2,0,1 - v2,0,u2) + 
         6*G( - v2,0, - v2,0,u2) - 6*G( - v2,0,u2) + 3*G( - v2,0,u2)*Pi^2 - 4*
         G( - v2,0,0,1 - v2,u2) + 5*G( - v2,0,0,u2) + 10*G( - v2,0,1,1 - v2,u2
         ) + 3*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,0,u2) - 6*G(0,1 - 
         v2, - v2,0,u2) + 4*G(0,1 - v2,u2) - 3*G(0,1 - v2,u2)*Pi^2 + 3*G(0,1
          - v2,u2)*G(1,v2) - 2*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,0,1 - 
         v2,u2) - 3*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,v2) - 10*G(0,1
          - v2,1,1 - v2,u2) - 10*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0,u2) + 2*G(0,
         u2)*zeta3 + 3/2*G(0,u2)*Pi^2 - 6*G(0,u2)*G(0,v2) + 3*G(0,u2)*G(0,v2)*
         Pi^2 + 4*G(0,u2)*G(1,v2) - 3*G(0,u2)*G(1,v2)*Pi^2 - 4*G(0,u2)*G(1,0,
         v2) + 6*G(0,u2)*G(1,0,0,v2) + 3*G(0,u2)*G(1,1,v2) - 2*G(0,u2)*G(1,1,0
         ,v2) - 12*G(0,v2)*zeta3 - 1/3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,1 - 
         v2, - v2,u2) - 5*G(0,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2,1
          - v2,0,u2) + 10*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 4*G(0,v2)*G(1 - v2,
          - v2,1 - v2,u2) + 6*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 7*G(0,v2)*G(1
          - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) + 3*G(0,v2)*G(1 - v2,u2)*
         Pi^2 - 10*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 6*G(0,v2)*G(1 - v2,0, - v2,
         u2) - 4*G(0,v2)*G(1 - v2,0,u2) - 6*G(0,v2)*G(1 - v2,0,0,u2) + 10*G(0,
         v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) + 3*G(0,v2)
         *G( - v2,1 - v2,u2) + 2*G(0,v2)*G( - v2,1 - v2,0,u2) - 10*G(0,v2)*G(
          - v2,1 - v2,1,u2) + 4*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 6*G(0,v2)*
         G( - v2, - v2, - v2,u2) - 5*G(0,v2)*G( - v2, - v2,u2) + 6*G(0,v2)*G(
          - v2,u2) - 3*G(0,v2)*G( - v2,u2)*Pi^2 + 10*G(0,v2)*G( - v2,0,1 - v2,
         u2) - 6*G(0,v2)*G( - v2,0, - v2,u2) + 6*G(0,v2)*G( - v2,0,0,u2) - 10*
         G(0,v2)*G( - v2,0,1,u2) - 10*G(0,v2)*G(0,1 - v2,1 - v2,u2) + 6*G(0,v2
         )*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) - 6*G(0,v2)*G(0,1
          - v2,0,u2) + 10*G(0,v2)*G(0,1 - v2,1,u2) + 10*G(0,v2)*G(1,1 - v2,1
          - v2,u2) - 6*G(0,v2)*G(1,1 - v2, - v2,u2) + 6*G(0,v2)*G(1,1 - v2,0,
         u2) - 10*G(0,v2)*G(1,1 - v2,1,u2) + 2*G(0,v2)*G(1,u2) - 3*G(0,v2)*G(1
         ,u2)*Pi^2 - 2*G(0,v2)*G(1,0,1 - v2,u2) - 6*G(0,v2)*G(1,0, - v2,u2) - 
         3*G(0,v2)*G(1,0,u2) + 6*G(0,v2)*G(1,0,1,u2) + 5*G(0,v2)*G(1,1,u2) + 4
         *G(0,v2)*G(1,1,0,u2) - 10*G(0,v2)*G(1,1,1,u2) + 4*G(0,0,1 - v2,1 - v2
         ,u2) - 3*G(0,0,1 - v2,u2) + 2*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0,1 - 
         v2,u2)*G(1,v2) + 6*G(0,0, - v2,u2)*G(0,v2) - 6*G(0,0, - v2,0,u2) + 2*
         G(0,0,u2) - 4/3*G(0,0,u2)*Pi^2 + 5*G(0,0,u2)*G(0,v2) + 6*G(0,0,u2)*G(
         0,0,v2) - 4*G(0,0,u2)*G(0,1,v2) - 3*G(0,0,u2)*G(1,v2) - 6*G(0,0,u2)*
         G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) + 6*G(0,0,v2) - 3*G(0,0,v2)*Pi^2 - 
         2*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 6*G(0,0,v2)*G(1 - v2, - v2,u2) + 7*
         G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,v2)*G(1 - v2,0,u2) + 2*G(0,0,v2)*G(
          - v2,1 - v2,u2) - 6*G(0,0,v2)*G( - v2, - v2,u2) - 5*G(0,0,v2)*G( - 
         v2,u2) - 6*G(0,0,v2)*G( - v2,0,u2) + 6*G(0,0,v2)*G(0,1 - v2,u2) - 6*
         G(0,0,v2)*G(1,1 - v2,u2) - 6*G(0,0,v2)*G(1,0,u2) - 5*G(0,0,0,v2) - 6*
         G(0,0,0,v2)*G(0,u2) + 6*G(0,0,0,v2)*G(1,u2) + 4*G(0,0,0,1,v2) + 6*G(0
         ,0,1,1 - v2,u2) - 6*G(0,0,1,u2)*G(0,v2) + 6*G(0,0,1,u2)*G(1,v2) + 3*
         G(0,0,1,v2) - 4*G(0,0,1,v2)*G(1 - v2,u2) + 4*G(0,0,1,v2)*G( - v2,u2)
          + 2*G(0,0,1,0,v2) - 10*G(0,1,1 - v2,1 - v2,u2) + 7*G(0,1,1 - v2,u2)
          - 10*G(0,1,1 - v2,u2)*G(1,v2) + 4*G(0,1,1 - v2,0,u2) + 13/3*G(0,1,u2
         )*Pi^2 - 7*G(0,1,u2)*G(0,v2) + 10*G(0,1,u2)*G(0,1,v2) + 7*G(0,1,u2)*
         G(1,v2) - 10*G(0,1,u2)*G(1,1,v2) - 2*G(0,1,v2)*Pi^2 + 10*G(0,1,v2)*G(
         1 - v2,1 - v2,u2) - 4*G(0,1,v2)*G(1 - v2, - v2,u2) - 5*G(0,1,v2)*G(1
          - v2,u2) - 10*G(0,1,v2)*G( - v2,1 - v2,u2) + 4*G(0,1,v2)*G( - v2, - 
         v2,u2) + 3*G(0,1,v2)*G( - v2,u2) - 3*G(0,1,v2)*G(0,u2) + 5*G(0,1,v2)*
         G(1,u2) + 4*G(0,1,v2)*G(1,0,u2) - 10*G(0,1,v2)*G(1,1,u2) + 4*G(0,1,0,
         1 - v2,u2) - 4*G(0,1,0,u2)*G(0,v2) + 4*G(0,1,0,u2)*G(1,v2) + 3*G(0,1,
         0,v2) - 2*G(0,1,0,v2)*G(1 - v2,u2) + 2*G(0,1,0,v2)*G( - v2,u2) + 2*G(
         0,1,0,v2)*G(0,u2) - 2*G(0,1,0,v2)*G(1,u2) + 2*G(0,1,0,0,v2) - 10*G(0,
         1,0,1,v2) - 10*G(0,1,1,1 - v2,u2) + 10*G(0,1,1,u2)*G(0,v2) - 10*G(0,1
         ,1,u2)*G(1,v2) + 8*G(0,1,1,0,v2) - 5*G(1,1 - v2,1 - v2,u2) - 4*G(1,1
          - v2,1 - v2,0,u2) + 6*G(1,1 - v2, - v2,0,u2) - 2*G(1,1 - v2,u2) + 3*
         G(1,1 - v2,u2)*Pi^2 - 4*G(1,1 - v2,0,1 - v2,u2) + 3*G(1,1 - v2,0,u2)
          + 10*G(1,1 - v2,1,1 - v2,u2) - 2*G(1,u2)*zeta3 + 7/6*G(1,u2)*Pi^2 - 
         2*G(1,u2)*G(1,v2) + 3*G(1,u2)*G(1,v2)*Pi^2 + 2*G(1,v2) + 12*G(1,v2)*
         zeta3 - 8/3*G(1,v2)*Pi^2 - 10*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 4*G(1,
         v2)*G(1 - v2, - v2,0,u2) - 2*G(1,v2)*G(1 - v2,u2) + 2*G(1,v2)*G(1 - 
         v2,u2)*Pi^2 + 3*G(1,v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,0,0,u2)
          - 10*G(1,v2)*G(1 - v2,0,1,u2) + 10*G(1,v2)*G( - v2,1 - v2,1,u2) - 4*
         G(1,v2)*G( - v2, - v2,0,u2) - 2*G(1,v2)*G( - v2,u2)*Pi^2 - 3*G(1,v2)*
         G( - v2,0,u2) - 4*G(1,v2)*G( - v2,0,0,u2) + 10*G(1,v2)*G( - v2,0,1,u2
         ) - 5*G(1,v2)*G(1,1 - v2,u2) - 4*G(1,v2)*G(1,1 - v2,0,u2) + 10*G(1,v2
         )*G(1,1 - v2,1,u2) - 4*G(1,0,1 - v2,1 - v2,u2) + 3*G(1,0,1 - v2,u2)
          - 4*G(1,0,1 - v2,u2)*G(1,v2) + 6*G(1,0, - v2,0,u2) + 4/3*G(1,0,u2)*
         Pi^2 + 3*G(1,0,u2)*G(1,v2) + 6*G(1,0,u2)*G(1,0,v2) - 4*G(1,0,u2)*G(1,
         1,v2) - 2*G(1,0,v2) + 3*G(1,0,v2)*Pi^2 - 8*G(1,0,v2)*G(1 - v2,1 - v2,
         u2) - 4*G(1,0,v2)*G(1 - v2, - v2,u2) + 3*G(1,0,v2)*G(1 - v2,u2) - 2*
         G(1,0,v2)*G(1 - v2,0,u2) + 8*G(1,0,v2)*G( - v2,1 - v2,u2) + 4*G(1,0,
         v2)*G( - v2, - v2,u2) + 3*G(1,0,v2)*G( - v2,u2) + 2*G(1,0,v2)*G( - v2
         ,0,u2) + 2*G(1,0,v2)*G(1,1 - v2,u2) + 7*G(1,0,0,v2) - 2*G(1,0,0,v2)*
         G(1 - v2,u2) + 2*G(1,0,0,v2)*G( - v2,u2) - 6*G(1,0,0,v2)*G(1,u2) - 4*
         G(1,0,0,1,v2) - 6*G(1,0,1,1 - v2,u2) - 6*G(1,0,1,u2)*G(1,v2) - 5*G(1,
         0,1,v2) + 10*G(1,0,1,v2)*G(1 - v2,u2) - 10*G(1,0,1,v2)*G( - v2,u2) - 
         2*G(1,0,1,0,v2) + 10*G(1,1,1 - v2,1 - v2,u2) - 5*G(1,1,1 - v2,u2) + 
         10*G(1,1,1 - v2,u2)*G(1,v2) - 4*G(1,1,1 - v2,0,u2) - 13/3*G(1,1,u2)*
         Pi^2 - 5*G(1,1,u2)*G(1,v2) + 10*G(1,1,u2)*G(1,1,v2) - 2*G(1,1,v2) + 2
         *G(1,1,v2)*Pi^2 - 5*G(1,1,v2)*G(1,u2) - 4*G(1,1,0,1 - v2,u2) - 4*G(1,
         1,0,u2)*G(1,v2) + 3*G(1,1,0,v2) - 8*G(1,1,0,v2)*G(1 - v2,u2) + 8*G(1,
         1,0,v2)*G( - v2,u2) + 2*G(1,1,0,v2)*G(1,u2) - 2*G(1,1,0,0,v2) + 10*G(
         1,1,0,1,v2) + 10*G(1,1,1,1 - v2,u2) + 10*G(1,1,1,u2)*G(1,v2) - 8*G(1,
         1,1,0,v2) )

       + N^-1*u2^2*v2 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v2,1 - v2, - v2,0,u2)
          - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - v2,1 - v2,0,0,u2) + 4*G(1
          - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) + 4*G(1 - 
         v2, - v2, - v2,0,u2) - 2/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2
         ,0,1 - v2,u2) + 4*G(1 - v2, - v2,0,0,u2) - 8*G(1 - v2,u2)*zeta3 - 2*
         G(1 - v2,0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 2*G(1 - v2,0,u2)
          + 5/3*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 4*G(1 - v2,0
         ,1,1 - v2,u2) + 2*G( - v2,1 - v2, - v2,0,u2) + 2/3*G( - v2,1 - v2,u2)
         *Pi^2 + 2*G( - v2,1 - v2,0,0,u2) - 4*G( - v2,1 - v2,1,1 - v2,u2) + 2*
         G( - v2, - v2,1 - v2,0,u2) - 4*G( - v2, - v2, - v2,0,u2) + 2/3*G( - 
         v2, - v2,u2)*Pi^2 + 2*G( - v2, - v2,0,1 - v2,u2) - 4*G( - v2, - v2,0,
         0,u2) + 8*G( - v2,u2)*zeta3 + 2*G( - v2,0,1 - v2,0,u2) - 4*G( - v2,0,
          - v2,0,u2) + 2*G( - v2,0,u2) - 5/3*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,
         0,1 - v2,u2) - 4*G( - v2,0,1,1 - v2,u2) - 2*G(0,1 - v2,1 - v2,0,u2)
          + 4*G(0,1 - v2, - v2,0,u2) - 2*G(0,1 - v2,u2) + 5/3*G(0,1 - v2,u2)*
         Pi^2 - 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) + 4*G(0
         ,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0,u2)*G(0,v2)
          - 5/3*G(0,u2)*G(0,v2)*Pi^2 - 2*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,v2)
         *Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 8*G(0,v2)*zeta3 + 2*G(0,v2)*G(1 - v2,
         1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*G(1 - 
         v2, - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 2*G(0,v2)*
         G(1 - v2,u2) - 7/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0,1
          - v2,u2) - 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,0,
         u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          + 4*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2
         ) + 4*G(0,v2)*G( - v2, - v2, - v2,u2) - 2*G(0,v2)*G( - v2,u2) + 7/3*
         G(0,v2)*G( - v2,u2)*Pi^2 - 4*G(0,v2)*G( - v2,0,1 - v2,u2) + 4*G(0,v2)
         *G( - v2,0, - v2,u2) - 4*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2)*G( - v2,
         0,1,u2) + 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,1,u2) - 4*
         G(0,v2)*G(1,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1,1 - v2, - v2,u2) - 4*G(
         0,v2)*G(1,1 - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1,u2) - 2*G(0,v2)*G(1,
         u2) + 5/3*G(0,v2)*G(1,u2)*Pi^2 + 4*G(0,v2)*G(1,0, - v2,u2) - 2*G(0,v2
         )*G(1,0,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 4*G(0,v2)*G(1,1,1,u2) - 2*G(0
         ,0,1 - v2,1 - v2,u2) - 2*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0, - v2,u2)
         *G(0,v2) + 4*G(0,0, - v2,0,u2) + 1/3*G(0,0,u2)*Pi^2 - 4*G(0,0,u2)*G(0
         ,0,v2) + 2*G(0,0,u2)*G(0,1,v2) + 4*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*
         G(1,1,v2) - 2*G(0,0,v2) + 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2,1
          - v2,u2) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,
         u2) - 2*G(0,0,v2)*G( - v2,1 - v2,u2) + 4*G(0,0,v2)*G( - v2, - v2,u2)
          + 4*G(0,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) + 4*G(0,0,
         v2)*G(1,1 - v2,u2) + 4*G(0,0,v2)*G(1,0,u2) + 4*G(0,0,0,v2)*G(0,u2) - 
         4*G(0,0,0,v2)*G(1,u2) - 2*G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(
         0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2
         ) - 2*G(0,0,1,v2)*G( - v2,u2) - 2*G(0,0,1,0,v2) + 4*G(0,1,1 - v2,1 - 
         v2,u2) + 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) - 4/3*G(0,
         1,u2)*Pi^2 - 4*G(0,1,u2)*G(0,1,v2) + 4*G(0,1,u2)*G(1,1,v2) + 2/3*G(0,
         1,v2)*Pi^2 - 4*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,
          - v2,u2) + 4*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - v2, - 
         v2,u2) - 2*G(0,1,v2)*G(1,0,u2) + 4*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1
          - v2,u2) + 2*G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) + 2*G(0,1,0
         ,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G( - v2,u2) - 2*G(0,1,0,0,v2) + 4*
         G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1,1,u2)*G(0,v2) + 4*G(0,
         1,1,u2)*G(1,v2) - 4*G(0,1,1,0,v2) + 2*G(1,1 - v2,1 - v2,0,u2) - 4*G(1
         ,1 - v2, - v2,0,u2) + 2*G(1,1 - v2,u2) - 5/3*G(1,1 - v2,u2)*Pi^2 + 2*
         G(1,1 - v2,0,1 - v2,u2) - 4*G(1,1 - v2,1,1 - v2,u2) + 2*G(1,u2)*G(1,
         v2) - 5/3*G(1,u2)*G(1,v2)*Pi^2 - 8*G(1,v2)*zeta3 + 4*G(1,v2)*G(1 - v2
         ,1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2
         ,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2)
          - 4*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,u2) + 2/
         3*G(1,v2)*G( - v2,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,0,u2) - 4*G(1,v2)*G(
          - v2,0,1,u2) + 2*G(1,v2)*G(1,1 - v2,0,u2) - 4*G(1,v2)*G(1,1 - v2,1,
         u2) + 2*G(1,0,1 - v2,1 - v2,u2) + 2*G(1,0,1 - v2,u2)*G(1,v2) - 4*G(1,
         0, - v2,0,u2) - 1/3*G(1,0,u2)*Pi^2 - 4*G(1,0,u2)*G(1,0,v2) + 2*G(1,0,
         u2)*G(1,1,v2) + 2*G(1,0,v2) - 7/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 4*G(1,0,v2)*G( - v2,
         1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G(1 - v2,
         u2) - 2*G(1,0,0,v2)*G( - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 2*G(1,0,0,1
         ,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2) - 4*G(1,0,1,v2)*
         G(1 - v2,u2) + 4*G(1,0,1,v2)*G( - v2,u2) + 2*G(1,0,1,0,v2) - 4*G(1,1,
         1 - v2,1 - v2,u2) - 4*G(1,1,1 - v2,u2)*G(1,v2) + 2*G(1,1,1 - v2,0,u2)
          + 4/3*G(1,1,u2)*Pi^2 - 4*G(1,1,u2)*G(1,1,v2) - 2/3*G(1,1,v2)*Pi^2 + 
         2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,0,v2) - 4*G(1,1,0,1,v2)
          - 4*G(1,1,1,1 - v2,u2) - 4*G(1,1,1,u2)*G(1,v2) + 4*G(1,1,1,0,v2) )

       + N^-1*u2^3 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v2,1 - v2, - v2,0,u2) - 
         2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - v2,1 - v2,0,0,u2) + 4*G(1 - v2
         ,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) + 4*G(1 - v2, - 
         v2, - v2,0,u2) - 2/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0,1
          - v2,u2) + 4*G(1 - v2, - v2,0,0,u2) - 8*G(1 - v2,u2)*zeta3 - 2*G(1
          - v2,0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 2*G(1 - v2,0,u2) + 
         5/3*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 4*G(1 - v2,0,1,
         1 - v2,u2) + 2*G( - v2,1 - v2, - v2,0,u2) + 2/3*G( - v2,1 - v2,u2)*
         Pi^2 + 2*G( - v2,1 - v2,0,0,u2) - 4*G( - v2,1 - v2,1,1 - v2,u2) + 2*
         G( - v2, - v2,1 - v2,0,u2) - 4*G( - v2, - v2, - v2,0,u2) + 2/3*G( - 
         v2, - v2,u2)*Pi^2 + 2*G( - v2, - v2,0,1 - v2,u2) - 4*G( - v2, - v2,0,
         0,u2) + 8*G( - v2,u2)*zeta3 + 2*G( - v2,0,1 - v2,0,u2) - 4*G( - v2,0,
          - v2,0,u2) + 2*G( - v2,0,u2) - 5/3*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,
         0,1 - v2,u2) - 4*G( - v2,0,1,1 - v2,u2) - 2*G(0,1 - v2,1 - v2,0,u2)
          + 4*G(0,1 - v2, - v2,0,u2) - 2*G(0,1 - v2,u2) + 5/3*G(0,1 - v2,u2)*
         Pi^2 - 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) + 4*G(0
         ,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0,u2)*G(0,v2)
          - 5/3*G(0,u2)*G(0,v2)*Pi^2 - 2*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,v2)
         *Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 8*G(0,v2)*zeta3 + 2*G(0,v2)*G(1 - v2,
         1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*G(1 - 
         v2, - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 2*G(0,v2)*
         G(1 - v2,u2) - 7/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0,1
          - v2,u2) - 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,0,
         u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          + 4*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2
         ) + 4*G(0,v2)*G( - v2, - v2, - v2,u2) - 2*G(0,v2)*G( - v2,u2) + 7/3*
         G(0,v2)*G( - v2,u2)*Pi^2 - 4*G(0,v2)*G( - v2,0,1 - v2,u2) + 4*G(0,v2)
         *G( - v2,0, - v2,u2) - 4*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2)*G( - v2,
         0,1,u2) + 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,1,u2) - 4*
         G(0,v2)*G(1,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1,1 - v2, - v2,u2) - 4*G(
         0,v2)*G(1,1 - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1,u2) - 2*G(0,v2)*G(1,
         u2) + 5/3*G(0,v2)*G(1,u2)*Pi^2 + 4*G(0,v2)*G(1,0, - v2,u2) - 2*G(0,v2
         )*G(1,0,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 4*G(0,v2)*G(1,1,1,u2) - 2*G(0
         ,0,1 - v2,1 - v2,u2) - 2*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0, - v2,u2)
         *G(0,v2) + 4*G(0,0, - v2,0,u2) + 1/3*G(0,0,u2)*Pi^2 - 4*G(0,0,u2)*G(0
         ,0,v2) + 2*G(0,0,u2)*G(0,1,v2) + 4*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*
         G(1,1,v2) - 2*G(0,0,v2) + 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2,1
          - v2,u2) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,
         u2) - 2*G(0,0,v2)*G( - v2,1 - v2,u2) + 4*G(0,0,v2)*G( - v2, - v2,u2)
          + 4*G(0,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) + 4*G(0,0,
         v2)*G(1,1 - v2,u2) + 4*G(0,0,v2)*G(1,0,u2) + 4*G(0,0,0,v2)*G(0,u2) - 
         4*G(0,0,0,v2)*G(1,u2) - 2*G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(
         0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2
         ) - 2*G(0,0,1,v2)*G( - v2,u2) - 2*G(0,0,1,0,v2) + 4*G(0,1,1 - v2,1 - 
         v2,u2) + 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) - 4/3*G(0,
         1,u2)*Pi^2 - 4*G(0,1,u2)*G(0,1,v2) + 4*G(0,1,u2)*G(1,1,v2) + 2/3*G(0,
         1,v2)*Pi^2 - 4*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,
          - v2,u2) + 4*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - v2, - 
         v2,u2) - 2*G(0,1,v2)*G(1,0,u2) + 4*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1
          - v2,u2) + 2*G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) + 2*G(0,1,0
         ,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G( - v2,u2) - 2*G(0,1,0,0,v2) + 4*
         G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1,1,u2)*G(0,v2) + 4*G(0,
         1,1,u2)*G(1,v2) - 4*G(0,1,1,0,v2) + 2*G(1,1 - v2,1 - v2,0,u2) - 4*G(1
         ,1 - v2, - v2,0,u2) + 2*G(1,1 - v2,u2) - 5/3*G(1,1 - v2,u2)*Pi^2 + 2*
         G(1,1 - v2,0,1 - v2,u2) - 4*G(1,1 - v2,1,1 - v2,u2) + 2*G(1,u2)*G(1,
         v2) - 5/3*G(1,u2)*G(1,v2)*Pi^2 - 8*G(1,v2)*zeta3 + 4*G(1,v2)*G(1 - v2
         ,1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2
         ,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2)
          - 4*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,u2) + 2/
         3*G(1,v2)*G( - v2,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,0,u2) - 4*G(1,v2)*G(
          - v2,0,1,u2) + 2*G(1,v2)*G(1,1 - v2,0,u2) - 4*G(1,v2)*G(1,1 - v2,1,
         u2) + 2*G(1,0,1 - v2,1 - v2,u2) + 2*G(1,0,1 - v2,u2)*G(1,v2) - 4*G(1,
         0, - v2,0,u2) - 1/3*G(1,0,u2)*Pi^2 - 4*G(1,0,u2)*G(1,0,v2) + 2*G(1,0,
         u2)*G(1,1,v2) + 2*G(1,0,v2) - 7/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 4*G(1,0,v2)*G( - v2,
         1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G(1 - v2,
         u2) - 2*G(1,0,0,v2)*G( - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 2*G(1,0,0,1
         ,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2) - 4*G(1,0,1,v2)*
         G(1 - v2,u2) + 4*G(1,0,1,v2)*G( - v2,u2) + 2*G(1,0,1,0,v2) - 4*G(1,1,
         1 - v2,1 - v2,u2) - 4*G(1,1,1 - v2,u2)*G(1,v2) + 2*G(1,1,1 - v2,0,u2)
          + 4/3*G(1,1,u2)*Pi^2 - 4*G(1,1,u2)*G(1,1,v2) - 2/3*G(1,1,v2)*Pi^2 + 
         2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,0,v2) - 4*G(1,1,0,1,v2)
          - 4*G(1,1,1,1 - v2,u2) - 4*G(1,1,1,u2)*G(1,v2) + 4*G(1,1,1,0,v2) )

       + Nf * ( 1/3*Pi^2 + 2/3*G(1 - v2,1 - v2,u2) + 2/3*G(1 - v2,1 - v2,0,u2)
          - 1/3*G(1 - v2, - v2,0,u2) + 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,
         1 - v2,u2) + 1/3*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 1/3*G(1 - v2
         ,1,1 - v2,u2) - 1/3*G( - v2,1 - v2,0,u2) - 1/3*G( - v2,u2)*Pi^2 - 1/3
         *G( - v2,0,1 - v2,u2) - 2/3*G( - v2,0,0,u2) + 2/3*G(0,1 - v2,1 - v2,
         u2) + 1/3*G(0,1 - v2,u2) + 2/3*G(0,1 - v2,u2)*G(1,v2) + 2/3*G(0,1 - 
         v2,0,u2) - 1/3*G(0, - v2,0,u2) + 1/9*G(0,u2)*Pi^2 - 1/3*G(0,u2)*G(0,
         v2) + 1/3*G(0,u2)*G(1,v2) - 5/3*G(0,u2)*G(1,0,v2) + 2/3*G(0,u2)*G(1,1
         ,v2) + 1/3*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 1/3*G(0,
         v2)*G(1 - v2, - v2,u2) - 4/3*G(0,v2)*G(1 - v2,u2) - 5/3*G(0,v2)*G(1
          - v2,0,u2) + 1/3*G(0,v2)*G(1 - v2,1,u2) + 1/3*G(0,v2)*G( - v2,1 - v2
         ,u2) + 4/3*G(0,v2)*G( - v2,0,u2) - 5/3*G(0,v2)*G(0,1 - v2,u2) + 1/3*
         G(0,v2)*G(0, - v2,u2) + 4/3*G(0,v2)*G(1,1 - v2,u2) + 1/3*G(0,v2)*G(1,
         0,u2) + 2/3*G(0,0,1 - v2,u2) - 2/3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,u2)*
         G(1,v2) + 2*G(0,0,v2) + 7/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G(
          - v2,u2) + 7/3*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 3*G(0,0,0,
         v2) + 1/3*G(0,0,1,v2) - 1/3*G(0,1,1 - v2,u2) + 1/3*G(0,1,u2)*G(0,v2)
          - 1/3*G(0,1,u2)*G(1,v2) - 4/3*G(0,1,v2) - 1/3*G(0,1,v2)*G(1 - v2,u2)
          + 1/3*G(0,1,v2)*G( - v2,u2) - 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,v2)*
         G(1,u2) + 4/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,1 - v2,u2) - 1/3*G(1,1 - 
         v2,0,u2) - 1/3*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 + 2/3*G(1,v2)*G(1 - v2
         ,u2) + 2/3*G(1,v2)*G(1 - v2,0,u2) - 1/3*G(1,v2)*G(1 - v2,1,u2) - 1/3*
         G(1,v2)*G( - v2,0,u2) - 2/3*G(1,v2)*G(1,1 - v2,u2) - 1/3*G(1,0,1 - v2
         ,u2) - 1/3*G(1,0,u2)*G(1,v2) - 4/3*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2
         ,u2) + 1/3*G(1,0,v2)*G( - v2,u2) + 4/3*G(1,0,v2)*G(1,u2) + 7/3*G(1,0,
         0,v2) - 1/3*G(1,0,1,v2) + 2/3*G(1,1,v2) - 2/3*G(1,1,v2)*G(1,u2) - 2/3
         *G(1,1,0,v2) )

       + Nf*v2 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) - 2/3*G(1 - v2,1 - v2
         ,0,u2) + 1/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1
          - v2,0,1 - v2,u2) - 1/3*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,0,u2) + 1/3*
         G(1 - v2,1,1 - v2,u2) + 1/3*G( - v2,1 - v2,0,u2) + 1/3*G( - v2,u2)*
         Pi^2 + 1/3*G( - v2,0,1 - v2,u2) + 2/3*G( - v2,0,0,u2) - 2/3*G(0,1 - 
         v2,1 - v2,u2) - 1/3*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*G(1,v2) - 2/3
         *G(0,1 - v2,0,u2) + 1/3*G(0, - v2,0,u2) - 1/9*G(0,u2)*Pi^2 + 1/3*G(0,
         u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,0,v2) - 2/3*G(0,
         u2)*G(1,1,v2) - 1/3*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 
         1/3*G(0,v2)*G(1 - v2, - v2,u2) + 4/3*G(0,v2)*G(1 - v2,u2) + 5/3*G(0,
         v2)*G(1 - v2,0,u2) - 1/3*G(0,v2)*G(1 - v2,1,u2) - 1/3*G(0,v2)*G( - v2
         ,1 - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 5/3*G(0,v2)*G(0,1 - v2,u2)
          - 1/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*G(1,1 - v2,u2) - 1/3*G(0,
         v2)*G(1,0,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0,u2)*G(0,v2) - 2/3*G(
         0,0,u2)*G(1,v2) - 2*G(0,0,v2) - 7/3*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,
         v2)*G( - v2,u2) - 7/3*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 3*G(0
         ,0,0,v2) - 1/3*G(0,0,1,v2) + 1/3*G(0,1,1 - v2,u2) - 1/3*G(0,1,u2)*G(0
         ,v2) + 1/3*G(0,1,u2)*G(1,v2) + 4/3*G(0,1,v2) + 1/3*G(0,1,v2)*G(1 - v2
         ,u2) - 1/3*G(0,1,v2)*G( - v2,u2) + 4/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,
         v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1 - v2,u2) + 1/3*G(1,1
          - v2,0,u2) + 1/3*G(1,u2)*Pi^2 - 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1
          - v2,u2) - 2/3*G(1,v2)*G(1 - v2,0,u2) + 1/3*G(1,v2)*G(1 - v2,1,u2)
          + 1/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,v2)*G(1,1 - v2,u2) + 1/3*G(1,0
         ,1 - v2,u2) + 1/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2) + 2/3*G(1,0,v2)*
         G(1 - v2,u2) - 1/3*G(1,0,v2)*G( - v2,u2) - 4/3*G(1,0,v2)*G(1,u2) - 7/
         3*G(1,0,0,v2) + 1/3*G(1,0,1,v2) - 2/3*G(1,1,v2) + 2/3*G(1,1,v2)*G(1,
         u2) + 2/3*G(1,1,0,v2) )

       + Nf*u2*[u2+v2]^-1 * (  - 2/3*Pi^2 - 1/3*G(1 - v2,u2) - 2/3*G(1 - v2,0,
         u2) - 2/3*G(0,1 - v2,u2) - 1/3*G(0,u2) + 8/3*G(0,u2)*G(0,v2) - 2/3*G(
         0,u2)*G(1,v2) + G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,0,u2) - 
         4*G(0,0,v2) + 2/3*G(0,1,v2) - 1/3*G(1,v2) + 2/3*G(1,0,v2) )

       + Nf*u2 * (  - 1/3*Pi^2 - 2*G(1 - v2,1 - v2,u2) - 2*G(1 - v2,1 - v2,0,
         u2) + G(1 - v2, - v2,0,u2) + 1/3*G(1 - v2,u2) - 1/3*G(1 - v2,u2)*Pi^2
          - 2*G(1 - v2,0,1 - v2,u2) - 1/3*G(1 - v2,0,u2) - 2*G(1 - v2,0,0,u2)
          + G(1 - v2,1,1 - v2,u2) + G( - v2,1 - v2,0,u2) + G( - v2,u2)*Pi^2 + 
         G( - v2,0,1 - v2,u2) + 2*G( - v2,0,0,u2) - 2*G(0,1 - v2,1 - v2,u2) - 
         1/3*G(0,1 - v2,u2) - 2*G(0,1 - v2,u2)*G(1,v2) - 2*G(0,1 - v2,0,u2) + 
         G(0, - v2,0,u2) + 1/3*G(0,u2) - 1/3*G(0,u2)*Pi^2 - 5/3*G(0,u2)*G(0,v2
         ) - 1/3*G(0,u2)*G(1,v2) + 5*G(0,u2)*G(1,0,v2) - 2*G(0,u2)*G(1,1,v2)
          - G(0,v2) - G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2,1 - v2,u2) - G(0,v2)*
         G(1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,u2) + 5*G(0,v2)*G(1 - v2,0
         ,u2) - G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G( - v2,1 - v2,u2) - 4*G(0,v2
         )*G( - v2,0,u2) + 5*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0, - v2,u2) - 
         4*G(0,v2)*G(1,1 - v2,u2) - G(0,v2)*G(1,0,u2) - 2*G(0,0,1 - v2,u2) + 4/
         3*G(0,0,u2) + 2*G(0,0,u2)*G(0,v2) - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2)
          - 7*G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,v2)*G( - v2,u2) - 7*G(0,0,v2)*
         G(0,u2) + 6*G(0,0,v2)*G(1,u2) + 9*G(0,0,0,v2) - G(0,0,1,v2) + G(0,1,1
          - v2,u2) - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) + 10/3*G(0,1,v2) + 
         G(0,1,v2)*G(1 - v2,u2) - G(0,1,v2)*G( - v2,u2) + 4*G(0,1,v2)*G(0,u2)
          - 4*G(0,1,v2)*G(1,u2) - 4*G(0,1,0,v2) + 2*G(1,1 - v2,1 - v2,u2) + G(
         1,1 - v2,0,u2) + G(1,u2)*Pi^2 + 1/3*G(1,v2) - 1/3*G(1,v2)*Pi^2 - 2*G(
         1,v2)*G(1 - v2,u2) - 2*G(1,v2)*G(1 - v2,0,u2) + G(1,v2)*G(1 - v2,1,u2
         ) + G(1,v2)*G( - v2,0,u2) + 2*G(1,v2)*G(1,1 - v2,u2) + G(1,0,1 - v2,
         u2) + G(1,0,u2)*G(1,v2) + 10/3*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,u2)
          - G(1,0,v2)*G( - v2,u2) - 4*G(1,0,v2)*G(1,u2) - 7*G(1,0,0,v2) + G(1,
         0,1,v2) - 2*G(1,1,v2) + 2*G(1,1,v2)*G(1,u2) + 2*G(1,1,0,v2) )

       + Nf*u2*v2 * ( 2/3*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) + 4/3*G(1 - v2,1 - v2
         ,0,u2) - 2/3*G(1 - v2, - v2,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 + 4/3*G(1
          - v2,0,1 - v2,u2) + 2/3*G(1 - v2,0,u2) + 4/3*G(1 - v2,0,0,u2) - 2/3*
         G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,u2)*
         Pi^2 - 2/3*G( - v2,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) + 4/3*G(0,1 - 
         v2,1 - v2,u2) + 2/3*G(0,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1,v2) + 4/3
         *G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*Pi^2 - 2/3*G(0,
         u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 10/3*G(0,u2)*G(1,0,v2) + 4/3*G(0,
         u2)*G(1,1,v2) + 2/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 
         2/3*G(0,v2)*G(1 - v2, - v2,u2) - 8/3*G(0,v2)*G(1 - v2,u2) - 10/3*G(0,
         v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2
         ,1 - v2,u2) + 8/3*G(0,v2)*G( - v2,0,u2) - 10/3*G(0,v2)*G(0,1 - v2,u2)
          + 2/3*G(0,v2)*G(0, - v2,u2) + 8/3*G(0,v2)*G(1,1 - v2,u2) + 2/3*G(0,
         v2)*G(1,0,u2) + 4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2)*G(0,v2) + 4/3*G(
         0,0,u2)*G(1,v2) + 4*G(0,0,v2) + 14/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0
         ,v2)*G( - v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 6*
         G(0,0,0,v2) + 2/3*G(0,0,1,v2) - 2/3*G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*
         G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 8/3*G(0,1,v2) - 2/3*G(0,1,v2)*G(1
          - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) - 8/3*G(0,1,v2)*G(0,u2) + 8/3*
         G(0,1,v2)*G(1,u2) + 8/3*G(0,1,0,v2) - 4/3*G(1,1 - v2,1 - v2,u2) - 2/3
         *G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2 + 2/9*G(1,v2)*Pi^2 + 4/3*G(1,v2)
         *G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,
         u2) - 2/3*G(1,v2)*G( - v2,0,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(
         1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) - 8/3*G(1,0,v2) - 4/3*G(1,0,v2
         )*G(1 - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2) + 8/3*G(1,0,v2)*G(1,u2) + 
         14/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 4/3*G(1,1,v2) - 4/3*G(1,1,v2)*G(
         1,u2) - 4/3*G(1,1,0,v2) )

       + Nf*u2^2*[u2+v2]^-2 * ( 1/3*Pi^2 + 1/3*G(1 - v2,0,u2) + 1/3*G(0,1 - v2
         ,u2) - 4/3*G(0,u2)*G(0,v2) + 1/3*G(0,u2)*G(1,v2) - 1/3*G(0,v2)*G(1 - 
         v2,u2) + 2/3*G(0,0,u2) + 2*G(0,0,v2) - 1/3*G(0,1,v2) - 1/3*G(1,0,v2)
          )

       + Nf*u2^2*[u2+v2]^-1 * ( 1/3*Pi^2 + 1/3*G(1 - v2,0,u2) + 1/3*G(0,1 - v2
         ,u2) - 4/3*G(0,u2)*G(0,v2) + 1/3*G(0,u2)*G(1,v2) - 1/3*G(0,v2)*G(1 - 
         v2,u2) + 2/3*G(0,0,u2) + 2*G(0,0,v2) - 1/3*G(0,1,v2) - 1/3*G(1,0,v2)
          )

       + Nf*u2^2 * ( 4/3*G(1 - v2,1 - v2,u2) + 8/3*G(1 - v2,1 - v2,0,u2) - 4/3
         *G(1 - v2, - v2,0,u2) + 4/9*G(1 - v2,u2)*Pi^2 + 8/3*G(1 - v2,0,1 - v2
         ,u2) + 8/3*G(1 - v2,0,0,u2) - 4/3*G(1 - v2,1,1 - v2,u2) - 4/3*G( - v2
         ,1 - v2,0,u2) - 4/3*G( - v2,u2)*Pi^2 - 4/3*G( - v2,0,1 - v2,u2) - 8/3
         *G( - v2,0,0,u2) + 8/3*G(0,1 - v2,1 - v2,u2) + 8/3*G(0,1 - v2,u2)*G(1
         ,v2) + 8/3*G(0,1 - v2,0,u2) - 4/3*G(0, - v2,0,u2) + 4/9*G(0,u2)*Pi^2
          + 2*G(0,u2)*G(0,v2) - 20/3*G(0,u2)*G(1,0,v2) + 8/3*G(0,u2)*G(1,1,v2)
          + 4/3*G(0,v2)*Pi^2 - 8/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 4/3*G(0,v2)*
         G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) - 20/3*G(0,v2)*G(1 - v2,0
         ,u2) + 4/3*G(0,v2)*G(1 - v2,1,u2) + 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 
         16/3*G(0,v2)*G( - v2,0,u2) - 20/3*G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,v2
         )*G(0, - v2,u2) + 16/3*G(0,v2)*G(1,1 - v2,u2) + 4/3*G(0,v2)*G(1,0,u2)
          + 8/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2) - 8/3*G(0,0,u2)*G(0,v2) + 8/3
         *G(0,0,u2)*G(1,v2) + 28/3*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,0,v2)*G( - 
         v2,u2) + 28/3*G(0,0,v2)*G(0,u2) - 8*G(0,0,v2)*G(1,u2) - 12*G(0,0,0,v2
         ) + 4/3*G(0,0,1,v2) - 4/3*G(0,1,1 - v2,u2) + 4/3*G(0,1,u2)*G(0,v2) - 
         4/3*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) - 4/3*G(0,1,v2)*G(1 - v2,u2) + 4/
         3*G(0,1,v2)*G( - v2,u2) - 16/3*G(0,1,v2)*G(0,u2) + 16/3*G(0,1,v2)*G(1
         ,u2) + 16/3*G(0,1,0,v2) - 8/3*G(1,1 - v2,1 - v2,u2) - 4/3*G(1,1 - v2,
         0,u2) - 4/3*G(1,u2)*Pi^2 + 4/9*G(1,v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,u2
         ) + 8/3*G(1,v2)*G(1 - v2,0,u2) - 4/3*G(1,v2)*G(1 - v2,1,u2) - 4/3*G(1
         ,v2)*G( - v2,0,u2) - 8/3*G(1,v2)*G(1,1 - v2,u2) - 4/3*G(1,0,1 - v2,u2
         ) - 4/3*G(1,0,u2)*G(1,v2) - 2*G(1,0,v2) - 8/3*G(1,0,v2)*G(1 - v2,u2)
          + 4/3*G(1,0,v2)*G( - v2,u2) + 16/3*G(1,0,v2)*G(1,u2) + 28/3*G(1,0,0,
         v2) - 4/3*G(1,0,1,v2) + 4/3*G(1,1,v2) - 8/3*G(1,1,v2)*G(1,u2) - 8/3*
         G(1,1,0,v2) )

       + Nf*u2^2*v2 * (  - 4/3*G(1 - v2,1 - v2,0,u2) + 2/3*G(1 - v2, - v2,0,u2
         ) - 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) - 4/3*G(1 - v2,
         0,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) + 2/3*
         G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 4/3*G( - v2,0,0,u2) - 4/
         3*G(0,1 - v2,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(1,v2) - 4/3*G(0,1 - v2
         ,0,u2) + 2/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2 + 10/3*G(0,u2)*G(1,0,
         v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/3*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,
         0,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2)
          - 8/3*G(0,v2)*G( - v2,0,u2) + 10/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,
         v2)*G(0, - v2,u2) - 8/3*G(0,v2)*G(1,1 - v2,u2) - 2/3*G(0,v2)*G(1,0,u2
         ) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,
         v2) - 14/3*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 14/3*G(
         0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 6*G(0,0,0,v2) - 2/3*G(0,0,1,
         v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(
         1,v2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) + 8/3*
         G(0,1,v2)*G(0,u2) - 8/3*G(0,1,v2)*G(1,u2) - 8/3*G(0,1,0,v2) + 4/3*G(1
         ,1 - v2,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 - 2/9*G(
         1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          + 2/3*G(1,v2)*G( - v2,0,u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0
         ,1 - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) - 2/
         3*G(1,0,v2)*G( - v2,u2) - 8/3*G(1,0,v2)*G(1,u2) - 14/3*G(1,0,0,v2) + 
         2/3*G(1,0,1,v2) + 4/3*G(1,1,v2)*G(1,u2) + 4/3*G(1,1,0,v2) )

       + Nf*u2^3 * (  - 4/3*G(1 - v2,1 - v2,0,u2) + 2/3*G(1 - v2, - v2,0,u2)
          - 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) - 4/3*G(1 - v2,0
         ,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) + 2/3*
         G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 4/3*G( - v2,0,0,u2) - 4/
         3*G(0,1 - v2,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(1,v2) - 4/3*G(0,1 - v2
         ,0,u2) + 2/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2 + 10/3*G(0,u2)*G(1,0,
         v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/3*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,
         0,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2)
          - 8/3*G(0,v2)*G( - v2,0,u2) + 10/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,
         v2)*G(0, - v2,u2) - 8/3*G(0,v2)*G(1,1 - v2,u2) - 2/3*G(0,v2)*G(1,0,u2
         ) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,
         v2) - 14/3*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 14/3*G(
         0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 6*G(0,0,0,v2) - 2/3*G(0,0,1,
         v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(
         1,v2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) + 8/3*
         G(0,1,v2)*G(0,u2) - 8/3*G(0,1,v2)*G(1,u2) - 8/3*G(0,1,0,v2) + 4/3*G(1
         ,1 - v2,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 - 2/9*G(
         1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          + 2/3*G(1,v2)*G( - v2,0,u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0
         ,1 - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) - 2/
         3*G(1,0,v2)*G( - v2,u2) - 8/3*G(1,0,v2)*G(1,u2) - 14/3*G(1,0,0,v2) + 
         2/3*G(1,0,1,v2) + 4/3*G(1,1,v2)*G(1,u2) + 4/3*G(1,1,0,v2) )

       + N*u2^-2 * ( 7/2*G(0,v2)*G(1 - v2,u2) - 7/2*G(0,v2)*G(1,u2) + 7/2*G(1,
         1 - v2,u2) + 7/2*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * (  - 7/2*G(0,v2)*G(1 - v2,u2) + 7/2*G(0,v2)*G(1,u2) - 7/
         2*G(1,1 - v2,u2) - 7/2*G(1,u2)*G(1,v2) )

       + N*u2^-1 * ( 7/2*G(1 - v2,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1
         ,1 - v2,u2) + 4/3*G( - v2,1 - v2,0,u2) - 4/3*G( - v2,u2)*Pi^2 + 4/3*
         G( - v2,0,1 - v2,u2) - 5/2*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - 
         v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2
         ) + 5/2*G(0,v2)*G(1,u2) - 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,
         u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,
         v2)*G(1 - v2,u2) - 4/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2)
          - 5/2*G(1,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*G(1,u2)*Pi^2 - 5/2
         *G(1,u2)*G(1,v2) + 7/2*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 4/3*G(1
         ,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) - 4/
         3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2
         ) )

       + N*u2^-1*v2 * (  - 7/2*G(1 - v2,u2) - 5/18*G(1 - v2,u2)*Pi^2 + 5/3*G(1
          - v2,1,1 - v2,u2) - 7/3*G( - v2,1 - v2,0,u2) + G( - v2, - v2,0,u2)
          + 13/6*G( - v2,u2)*Pi^2 - 7/3*G( - v2,0,1 - v2,u2) + 7/2*G(0,v2) - 5/
         3*G(0,v2)*G(1 - v2,u2) + 5/3*G(0,v2)*G(1 - v2,0,u2) - 5/3*G(0,v2)*G(1
          - v2,1,u2) + 7/3*G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)*G( - v2, - v2,
         u2) + 5/3*G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1
         ,u2) - 5/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) - 5/3*G(0,1
         ,v2)*G(1 - v2,u2) + 7/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(0,1,v2)*G(1,u2)
          - 5/3*G(1,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 - 5/3
         *G(1,u2)*G(1,v2) - 7/2*G(1,v2) + 5/3*G(1,v2)*G(1 - v2,1,u2) - 7/3*G(1
         ,v2)*G( - v2,0,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) + 7/
         3*G(1,0,v2)*G( - v2,u2) - 2/3*G(1,1,1 - v2,u2) - 2/3*G(1,1,u2)*G(1,v2
         ) )

       + N*u2^-1*v2^2 * ( 1/3*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,1,1 - v2,u2) + 2*
         G( - v2,1 - v2,0,u2) - 2*G( - v2, - v2,0,u2) - 5/3*G( - v2,u2)*Pi^2
          + 2*G( - v2,0,1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1
          - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,1 - v2,u2)
          + 2*G(0,v2)*G( - v2, - v2,u2) - 4/3*G(0,v2)*G(1,u2) + 2*G(0,0,v2)*G(
         1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,u2) + 4/3
         *G(1,1 - v2,u2) + 4/3*G(1,u2)*G(1,v2) - 2*G(1,v2)*G(1 - v2,1,u2) + 2*
         G(1,v2)*G( - v2,0,u2) - 2*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*v2^3 * (  - 5/18*G(1 - v2,u2)*Pi^2 + 5/3*G(1 - v2,1,1 - v2,u2
         ) - 5/3*G( - v2,1 - v2,0,u2) + 5/3*G( - v2, - v2,0,u2) + 25/18*G( - 
         v2,u2)*Pi^2 - 5/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) + 5/
         3*G(0,v2)*G(1 - v2,0,u2) - 5/3*G(0,v2)*G(1 - v2,1,u2) + 5/3*G(0,v2)*
         G( - v2,1 - v2,u2) - 5/3*G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G(1,
         u2) - 5/3*G(0,0,v2)*G(1 - v2,u2) - 5/3*G(0,1,v2)*G(1 - v2,u2) + 5/3*
         G(0,1,v2)*G( - v2,u2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) + 5/
         3*G(1,v2)*G(1 - v2,1,u2) - 5/3*G(1,v2)*G( - v2,0,u2) + 5/3*G(1,0,v2)*
         G( - v2,u2) )

       + N*u2^-1*v2^4 * ( 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1,1 - v2,u2) + 
         2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - v2,0,u2) - 5/9*G( - v2,u2)*
         Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(
         0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*
         G( - v2, - v2,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(1 - 
         v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3
         *G(1,v2)*G( - v2,0,u2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2,0,u2)
          - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(
          - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G(1,0,
         u2) - 2/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,v2)*
         G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*G(1,
         u2)*Pi^2 + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2) + 2/3*G(1
         ,0,u2)*G(1,v2) - 2/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,1 - v2,u2) + 2/
         3*G(1,1,u2)*G(1,v2) )

       + N*[1-u2-v2]^-1 * (  - zeta3 + 2/3*Pi^2 - 3/2*G(1 - v2, - v2,0,u2) - 1/
         4*G(1 - v2,u2)*Pi^2 - 1/2*G( - v2, - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2
          + 4*G( - v2,0,u2) + 3/2*G( - v2,0,0,u2) + 3/2*G(0, - v2,0,u2) + 1/4*
         G(0,u2)*Pi^2 + 4*G(0,u2)*G(0,v2) - 3/2*G(0,u2)*G(1,0,v2) - 3/4*G(0,v2
         )*Pi^2 + 3/2*G(0,v2)*G(1 - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) - 
         3/2*G(0,v2)*G(1 - v2,0,u2) + 1/2*G(0,v2)*G( - v2, - v2,u2) - 4*G(0,v2
         )*G( - v2,u2) - G(0,v2)*G( - v2,0,u2) - 3/2*G(0,v2)*G(0, - v2,u2) + 2/
         3*G(0,v2)*G(1,u2) + 3/2*G(0,0,u2)*G(0,v2) - 4*G(0,0,v2) + 3/2*G(0,0,
         v2)*G(1 - v2,u2) + 1/2*G(0,0,v2)*G( - v2,u2) - 3/2*G(0,0,v2)*G(0,u2)
          + G(0,0,0,v2) + 1/2*G(0,1,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*
         G(1,v2) - 1/4*G(1,v2)*Pi^2 - 4*G(1,0,v2) + 3/2*G(1,0,v2)*G(1 - v2,u2)
          + 3/2*G(1,0,0,v2) + 3/2*G(1,1,0,v2) )

       + N*[1-v2]^-1 * ( G(0,v2) )

       + N*[u2+v2]^-2 * ( 9/4*G(1 - v2,u2)*Pi^2 - 9/2*G(1 - v2,1,1 - v2,u2) - 
         45/4*G(0,v2)*G(1 - v2,u2) + 9/2*G(0,v2)*G(1 - v2,1,u2) - 9/2*G(0,v2)*
         G(0,1 - v2,u2) + 45/4*G(0,v2)*G(1,u2) - 9/2*G(0,1,1 - v2,u2) + 9/2*G(
         0,1,u2)*G(0,v2) - 9/2*G(0,1,u2)*G(1,v2) + 9/2*G(0,1,v2)*G(1 - v2,u2)
          - 45/4*G(1,1 - v2,u2) - 45/4*G(1,u2)*G(1,v2) + 9/4*G(1,v2)*Pi^2 - 9/
         2*G(1,v2)*G(1 - v2,1,u2) - 9/2*G(1,0,v2)*G(1 - v2,u2) + 9/2*G(1,0,1,
         v2) - 9/2*G(1,1,0,v2) )

       + N*[u2+v2]^-1 * ( 43/12*Pi^2 - 43/6*G(1 - v2,u2) - 7/4*G(1 - v2,u2)*
         Pi^2 - 4/3*G(1 - v2,0,u2) - 2*G(1 - v2,0,0,u2) + 11/2*G(1 - v2,1,1 - 
         v2,u2) - 4/3*G(0,1 - v2,u2) - 2*G(0,1 - v2,0,u2) + 2*G(0,u2)*Pi^2 - 4/
         3*G(0,u2)*G(1,v2) + 2*G(0,u2)*G(1,0,v2) - 2*G(0,v2)*Pi^2 + 163/12*G(0
         ,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 11/2*G(0,v2)*G(1 - v2,
         1,u2) + 15/2*G(0,v2)*G(0,1 - v2,u2) - 31/4*G(0,v2)*G(1,u2) - 2*G(0,0,
         1 - v2,u2) - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0
         ,1,v2) + 11/2*G(0,1,1 - v2,u2) - 11/2*G(0,1,u2)*G(0,v2) + 11/2*G(0,1,
         u2)*G(1,v2) + 35/6*G(0,1,v2) - 11/2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,
         v2)*G(0,u2) - 2*G(0,1,0,v2) + 31/4*G(1,1 - v2,u2) + 31/4*G(1,u2)*G(1,
         v2) - 43/6*G(1,v2) - 7/4*G(1,v2)*Pi^2 + 11/2*G(1,v2)*G(1 - v2,1,u2)
          - 19/6*G(1,0,v2) + 11/2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,0,v2) - 11/
         2*G(1,0,1,v2) + 11/2*G(1,1,0,v2) )

       + N * ( 1 - 16*zeta3 - 29/18*Pi^2 - 127/180*Pi^4 + 2*G(1 - v2,1 - v2,
          - v2,0,u2) - 55/6*G(1 - v2,1 - v2,u2) + 5/2*G(1 - v2,1 - v2,u2)*Pi^2
          - 37/6*G(1 - v2,1 - v2,0,u2) - 2*G(1 - v2,1 - v2,0,0,u2) - G(1 - v2,
         1 - v2,1,1 - v2,u2) - G(1 - v2, - v2,1 - v2,0,u2) - 5*G(1 - v2, - v2,
          - v2,0,u2) + 7/3*G(1 - v2, - v2,u2)*Pi^2 - G(1 - v2, - v2,0,1 - v2,
         u2) - 14/3*G(1 - v2, - v2,0,u2) - G(1 - v2, - v2,0,0,u2) + 35/2*G(1
          - v2,u2) + 4*G(1 - v2,u2)*zeta3 - 73/36*G(1 - v2,u2)*Pi^2 - 37/6*G(1
          - v2,0,1 - v2,u2) - 2*G(1 - v2,0,1 - v2,0,u2) - 2*G(1 - v2,0, - v2,0
         ,u2) + 11/3*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0
         ,1 - v2,u2) - 2/3*G(1 - v2,0,0,u2) - G(1 - v2,0,1,1 - v2,u2) + 1/3*G(
         1 - v2,1,1 - v2,u2) + G(1 - v2,1,1 - v2,0,u2) + 1/3*G(1 - v2,1,u2)*
         Pi^2 + G(1 - v2,1,0,1 - v2,u2) - 4*G(1 - v2,1,1,1 - v2,u2) - 3*G( - 
         v2,1 - v2, - v2,0,u2) - 19/6*G( - v2,1 - v2,u2)*Pi^2 - 2/3*G( - v2,1
          - v2,0,u2) + 3*G( - v2,1 - v2,0,0,u2) + 3*G( - v2,1 - v2,1,1 - v2,u2
         ) - G( - v2, - v2,1 - v2,0,u2) + 8*G( - v2, - v2, - v2,0,u2) - 1/3*G(
          - v2, - v2,u2)*Pi^2 - G( - v2, - v2,0,1 - v2,u2) + 1/3*G( - v2, - v2
         ,0,u2) - 8*G( - v2,u2)*zeta3 + 34/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,
         1 - v2,u2) + 3*G( - v2,0,1 - v2,0,u2) - 6*G( - v2,0,u2) - 7/3*G( - v2
         ,0,u2)*Pi^2 + 3*G( - v2,0,0,1 - v2,u2) + 14/3*G( - v2,0,0,u2) + 3*G(
          - v2,0,1,1 - v2,u2) - 37/6*G(0,1 - v2,1 - v2,u2) - 2*G(0,1 - v2,1 - 
         v2,0,u2) - 2*G(0,1 - v2, - v2,0,u2) + 11/3*G(0,1 - v2,u2) + 2/3*G(0,1
          - v2,u2)*Pi^2 - 37/6*G(0,1 - v2,u2)*G(1,v2) + 5*G(0,1 - v2,u2)*G(1,0
         ,v2) - 2*G(0,1 - v2,0,1 - v2,u2) - 2/3*G(0,1 - v2,0,u2) - 2*G(0,1 - 
         v2,0,u2)*G(1,v2) - G(0,1 - v2,1,1 - v2,u2) - G(0,1 - v2,1,u2)*G(1,v2)
          + G(0, - v2,1 - v2,0,u2) - 4*G(0, - v2, - v2,0,u2) - 1/3*G(0, - v2,
         u2)*Pi^2 - G(0, - v2,u2)*G(1,0,v2) + G(0, - v2,0,1 - v2,u2) - 2/3*G(0
         , - v2,0,u2) + G(0, - v2,0,u2)*G(1,v2) + 7/2*G(0,u2) - 3*G(0,u2)*
         zeta3 - 1/36*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) - 7/3*G(0,u2)*G(0,v2)*
         Pi^2 + 11/3*G(0,u2)*G(1,v2) + 2/3*G(0,u2)*G(1,v2)*Pi^2 + 2/3*G(0,u2)*
         G(1,0,v2) + G(0,u2)*G(1,0,1,v2) - 37/6*G(0,u2)*G(1,1,v2) + 5*G(0,u2)*
         G(1,1,0,v2) - 49/6*G(0,v2) - 8*G(0,v2)*zeta3 - 5/4*G(0,v2)*Pi^2 - 2*
         G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 1/3*G(0,v2)*G(1 - v2,1 - v2,u2)
          + 5*G(0,v2)*G(1 - v2,1 - v2,0,u2) + G(0,v2)*G(1 - v2,1 - v2,1,u2) + 
         G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + 5*G(0,v2)*G(1 - v2, - v2, - v2,u2
         ) + 14/3*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2,0,u2)
          + 26/3*G(0,v2)*G(1 - v2,u2) + 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 2*G(0,
         v2)*G(1 - v2,0, - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*G(1 - 
         v2,0,0,u2) + G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G(1 - v2,1,1 - v2,
         u2) - 1/3*G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G(1 - v2,1,0,u2) + 4*G(0,
         v2)*G(1 - v2,1,1,u2) + 3*G(0,v2)*G( - v2,1 - v2, - v2,u2) + 2/3*G(0,
         v2)*G( - v2,1 - v2,u2) - 5*G(0,v2)*G( - v2,1 - v2,0,u2) - 3*G(0,v2)*
         G( - v2,1 - v2,1,u2) + G(0,v2)*G( - v2, - v2,1 - v2,u2) - 8*G(0,v2)*
         G( - v2, - v2, - v2,u2) - 1/3*G(0,v2)*G( - v2, - v2,u2) + 4*G(0,v2)*
         G( - v2, - v2,0,u2) + 6*G(0,v2)*G( - v2,u2) + 5/3*G(0,v2)*G( - v2,u2)
         *Pi^2 - 19/3*G(0,v2)*G( - v2,0,u2) - 3*G(0,v2)*G( - v2,0,1,u2) + 2*G(
         0,v2)*G(0,1 - v2, - v2,u2) + 38/3*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(
         0,1 - v2,0,u2) + G(0,v2)*G(0,1 - v2,1,u2) - G(0,v2)*G(0, - v2,1 - v2,
         u2) + 4*G(0,v2)*G(0, - v2, - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) - 2*
         G(0,v2)*G(0, - v2,0,u2) - G(0,v2)*G(1,1 - v2,1 - v2,u2) - 4*G(0,v2)*
         G(1,1 - v2, - v2,u2) - 7*G(0,v2)*G(1,1 - v2,u2) + G(0,v2)*G(1,1 - v2,
         0,u2) + G(0,v2)*G(1,1 - v2,1,u2) - 11/3*G(0,v2)*G(1,u2) + 2*G(0,v2)*
         G(1,u2)*Pi^2 - 4*G(0,v2)*G(1,0,1 - v2,u2) - 4*G(0,v2)*G(1,0, - v2,u2)
          + 5/6*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,0,1,u2) + 4*G(0,v2)*G(1,1,1
          - v2,u2) + 20/3*G(0,v2)*G(1,1,u2) + G(0,v2)*G(1,1,0,u2) - 7*G(0,v2)*
         G(1,1,1,u2) - 2*G(0,0,1 - v2,1 - v2,u2) - 2/3*G(0,0,1 - v2,u2) + 4*G(
         0,0,1 - v2,u2)*G(0,v2) - 2*G(0,0,1 - v2,u2)*G(1,v2) + 2*G(0,0, - v2,
         u2)*G(0,v2) - 2*G(0,0, - v2,0,u2) + 3/2*G(0,0,u2) + 7/3*G(0,0,u2)*
         Pi^2 + 14/3*G(0,0,u2)*G(0,v2) + 3*G(0,0,u2)*G(0,1,v2) - 2/3*G(0,0,u2)
         *G(1,v2) - G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*G(1,1,v2) - 8/3*G(0,0,v2
         ) + 5/3*G(0,0,v2)*Pi^2 - 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 5*G(0,0,v2
         )*G(1 - v2, - v2,u2) - 10/3*G(0,0,v2)*G(1 - v2,u2) + 5*G(0,0,v2)*G(
          - v2,1 - v2,u2) - 8*G(0,0,v2)*G( - v2, - v2,u2) + 8*G(0,0,v2)*G( - 
         v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) + 4*G(0,0,v2)*G(0, - v2,u2) - 28/3
         *G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,1 - v2,u2) + 7*G(0,0,v2)*G(1,u2)
          - 2*G(0,0,v2)*G(1,0,u2) + 11*G(0,0,0,v2) + 3*G(0,0,0,v2)*G(1 - v2,u2
         ) - 6*G(0,0,0,v2)*G( - v2,u2) + 2*G(0,0,0,v2)*G(0,u2) + 2*G(0,0,0,v2)
         *G(1,u2) - 6*G(0,0,0,0,v2) + 3*G(0,0,0,1,v2) + G(0,0,1,1 - v2,u2) - 
         G(0,0,1,u2)*G(0,v2) + G(0,0,1,u2)*G(1,v2) - 1/3*G(0,0,1,v2) - G(0,0,1
         ,v2)*G(1 - v2,u2) + 3*G(0,0,1,v2)*G( - v2,u2) - 3*G(0,0,1,v2)*G(0,u2)
          + 2*G(0,0,1,v2)*G(1,u2) + 5*G(0,0,1,0,v2) + 35/6*G(0,1,1 - v2,u2) - 
         2*G(0,1,1 - v2,u2)*G(0,v2) - G(0,1,1 - v2,0,u2) + 7/3*G(0,1,u2)*Pi^2
          - 35/6*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*G(0,1,v2) + 35/6*G(0,1,u2)*G(
         1,v2) - 2*G(0,1,u2)*G(1,0,v2) + 5*G(0,1,v2) - 19/6*G(0,1,v2)*Pi^2 + 
         G(0,1,v2)*G(1 - v2,1 - v2,u2) + G(0,1,v2)*G(1 - v2, - v2,u2) + G(0,1,
         v2)*G(1 - v2,0,u2) + 2*G(0,1,v2)*G(1 - v2,1,u2) - 3*G(0,1,v2)*G( - v2
         ,1 - v2,u2) + G(0,1,v2)*G( - v2, - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2)
          - 3*G(0,1,v2)*G( - v2,0,u2) + G(0,1,v2)*G(0,1 - v2,u2) - G(0,1,v2)*
         G(0, - v2,u2) + 41/6*G(0,1,v2)*G(0,u2) - 1/3*G(0,1,v2)*G(1,u2) - 2*G(
         0,1,v2)*G(1,0,u2) - 3*G(0,1,v2)*G(1,1,u2) - G(0,1,0,1 - v2,u2) + G(0,
         1,0,u2)*G(0,v2) - G(0,1,0,u2)*G(1,v2) - 31/3*G(0,1,0,v2) - 3*G(0,1,0,
         v2)*G(1 - v2,u2) + 5*G(0,1,0,v2)*G( - v2,u2) - 5*G(0,1,0,v2)*G(0,u2)
          + 4*G(0,1,0,v2)*G(1,u2) + 5*G(0,1,0,0,v2) - 3*G(0,1,0,1,v2) - 4*G(0,
         1,1,1 - v2,u2) + 4*G(0,1,1,u2)*G(0,v2) - 4*G(0,1,1,u2)*G(1,v2) + 5*G(
         0,1,1,0,v2) + 1/3*G(1,1 - v2,1 - v2,u2) + 3*G(1,1 - v2,1 - v2,0,u2)
          + 4*G(1,1 - v2, - v2,0,u2) + 11/3*G(1,1 - v2,u2) - 5/3*G(1,1 - v2,u2
         )*Pi^2 + 3*G(1,1 - v2,0,1 - v2,u2) - 5/6*G(1,1 - v2,0,u2) - G(1,1 - 
         v2,1,1 - v2,u2) + 6*G(1,u2)*zeta3 + 151/18*G(1,u2)*Pi^2 + 11/3*G(1,u2
         )*G(1,v2) - 5/3*G(1,u2)*G(1,v2)*Pi^2 + 35/2*G(1,v2) + 4*G(1,v2)*zeta3
          - 73/36*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1 - v2,1,u2) - G(1,v2)*G(1
          - v2, - v2,0,u2) - 55/6*G(1,v2)*G(1 - v2,u2) + 5/2*G(1,v2)*G(1 - v2,
         u2)*Pi^2 - 37/6*G(1,v2)*G(1 - v2,0,u2) - 2*G(1,v2)*G(1 - v2,0,0,u2)
          - G(1,v2)*G(1 - v2,0,1,u2) + 1/3*G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*G(
         1 - v2,1,0,u2) - 4*G(1,v2)*G(1 - v2,1,1,u2) + 3*G(1,v2)*G( - v2,1 - 
         v2,1,u2) - G(1,v2)*G( - v2, - v2,0,u2) - 19/6*G(1,v2)*G( - v2,u2)*
         Pi^2 - 2/3*G(1,v2)*G( - v2,0,u2) + 3*G(1,v2)*G( - v2,0,0,u2) + 3*G(1,
         v2)*G( - v2,0,1,u2) + 1/3*G(1,v2)*G(1,1 - v2,u2) + 3*G(1,v2)*G(1,1 - 
         v2,0,u2) - G(1,v2)*G(1,1 - v2,1,u2) + 3*G(1,0,1 - v2,1 - v2,u2) - 5/6
         *G(1,0,1 - v2,u2) + 3*G(1,0,1 - v2,u2)*G(1,v2) + 4*G(1,0, - v2,0,u2)
          - 5/2*G(1,0,u2)*Pi^2 - 5/6*G(1,0,u2)*G(1,v2) + G(1,0,u2)*G(1,0,v2)
          + 3*G(1,0,u2)*G(1,1,v2) - 6*G(1,0,v2) + 1/3*G(1,0,v2)*Pi^2 - 5*G(1,0
         ,v2)*G(1 - v2,1 - v2,u2) + G(1,0,v2)*G(1 - v2, - v2,u2) + 37/3*G(1,0,
         v2)*G(1 - v2,u2) + 5*G(1,0,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G(1 - v2,
         1,u2) + 5*G(1,0,v2)*G( - v2,1 - v2,u2) + G(1,0,v2)*G( - v2, - v2,u2)
          + 2/3*G(1,0,v2)*G( - v2,u2) - 5*G(1,0,v2)*G( - v2,0,u2) - 6*G(1,0,v2
         )*G(1,1 - v2,u2) - 7*G(1,0,v2)*G(1,u2) + 4*G(1,0,v2)*G(1,1,u2) - 10/3
         *G(1,0,0,v2) - 4*G(1,0,0,v2)*G(1 - v2,u2) + 5*G(1,0,0,v2)*G( - v2,u2)
          - 2*G(1,0,0,v2)*G(1,u2) + 3*G(1,0,0,0,v2) - G(1,0,0,1,v2) - 2*G(1,0,
         1,1 - v2,u2) - 2*G(1,0,1,u2)*G(1,v2) + 4/3*G(1,0,1,v2) + G(1,0,1,v2)*
         G(1 - v2,u2) - 3*G(1,0,1,v2)*G( - v2,u2) - 3*G(1,0,1,0,v2) - G(1,1,1
          - v2,1 - v2,u2) - 20/3*G(1,1,1 - v2,u2) - G(1,1,1 - v2,u2)*G(1,v2)
          - G(1,1,1 - v2,0,u2) - 5/6*G(1,1,u2)*Pi^2 - 20/3*G(1,1,u2)*G(1,v2)
          - G(1,1,u2)*G(1,1,v2) - 55/6*G(1,1,v2) + 5/2*G(1,1,v2)*Pi^2 + 1/3*G(
         1,1,v2)*G(1,u2) - G(1,1,0,1 - v2,u2) - G(1,1,0,u2)*G(1,v2) + 41/3*G(1
         ,1,0,v2) - 5*G(1,1,0,v2)*G(1 - v2,u2) + 5*G(1,1,0,v2)*G( - v2,u2) - 6
         *G(1,1,0,v2)*G(1,u2) - 4*G(1,1,0,0,v2) + G(1,1,0,1,v2) + 7*G(1,1,1,1
          - v2,u2) + 7*G(1,1,1,u2)*G(1,v2) - 5*G(1,1,1,0,v2) )

       + N*v2*[1-u2]^-1 * ( 4/3*G(1 - v2,1 - v2,0,u2) - 4/3*G(1 - v2,u2)*Pi^2
          + 4/3*G(1 - v2,0,1 - v2,u2) + 4/3*G(0,1 - v2,1 - v2,u2) + 4/3*G(0,1
          - v2,u2)*G(1,v2) - 2/3*G(0,u2)*Pi^2 - 4/3*G(0,u2)*G(1,0,v2) + 4/3*G(
         0,u2)*G(1,1,v2) + 4/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,0,u2) - 4/3
         *G(0,v2)*G(0,1 - v2,u2) + 4/3*G(0,0,v2)*G(0,u2) - 4/3*G(0,1,v2)*G(0,
         u2) - 4/3*G(1,v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,0,u2) )

       + N*v2 * ( 12*zeta3 - 37/36*Pi^2 + 127/180*Pi^4 - 2*G(1 - v2,1 - v2, - 
         v2,0,u2) + 55/6*G(1 - v2,1 - v2,u2) - 5/2*G(1 - v2,1 - v2,u2)*Pi^2 + 
         29/6*G(1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2,0,0,u2) + G(1 - v2,1
          - v2,1,1 - v2,u2) + G(1 - v2, - v2,1 - v2,0,u2) + 5*G(1 - v2, - v2,
          - v2,0,u2) - 7/3*G(1 - v2, - v2,u2)*Pi^2 + G(1 - v2, - v2,0,1 - v2,
         u2) + 8/3*G(1 - v2, - v2,0,u2) + G(1 - v2, - v2,0,0,u2) - 27/2*G(1 - 
         v2,u2) - 4*G(1 - v2,u2)*zeta3 + 31/12*G(1 - v2,u2)*Pi^2 + 29/6*G(1 - 
         v2,0,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,0,u2) + 2*G(1 - v2,0, - v2,0,u2
         ) - 10/3*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0,1
          - v2,u2) + 8/3*G(1 - v2,0,0,u2) + G(1 - v2,0,1,1 - v2,u2) - 5/3*G(1
          - v2,1,1 - v2,u2) - G(1 - v2,1,1 - v2,0,u2) - 1/3*G(1 - v2,1,u2)*
         Pi^2 - G(1 - v2,1,0,1 - v2,u2) + 4*G(1 - v2,1,1,1 - v2,u2) + 3*G( - 
         v2,1 - v2, - v2,0,u2) + 19/6*G( - v2,1 - v2,u2)*Pi^2 + 4/3*G( - v2,1
          - v2,0,u2) - 3*G( - v2,1 - v2,0,0,u2) - 3*G( - v2,1 - v2,1,1 - v2,u2
         ) + G( - v2, - v2,1 - v2,0,u2) - 8*G( - v2, - v2, - v2,0,u2) + 1/3*G(
          - v2, - v2,u2)*Pi^2 + G( - v2, - v2,0,1 - v2,u2) + 5/3*G( - v2, - v2
         ,0,u2) + 8*G( - v2,u2)*zeta3 - 52/9*G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,
         1 - v2,u2) - 3*G( - v2,0,1 - v2,0,u2) + 23/2*G( - v2,0,u2) + 7/3*G(
          - v2,0,u2)*Pi^2 - 3*G( - v2,0,0,1 - v2,u2) - 8/3*G( - v2,0,0,u2) - 3
         *G( - v2,0,1,1 - v2,u2) + 29/6*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,1
          - v2,0,u2) + 2*G(0,1 - v2, - v2,0,u2) - 10/3*G(0,1 - v2,u2) - 2/3*G(
         0,1 - v2,u2)*Pi^2 + 29/6*G(0,1 - v2,u2)*G(1,v2) - 5*G(0,1 - v2,u2)*G(
         1,0,v2) + 2*G(0,1 - v2,0,1 - v2,u2) + 8/3*G(0,1 - v2,0,u2) + 2*G(0,1
          - v2,0,u2)*G(1,v2) + G(0,1 - v2,1,1 - v2,u2) + G(0,1 - v2,1,u2)*G(1,
         v2) - G(0, - v2,1 - v2,0,u2) + 4*G(0, - v2, - v2,0,u2) + 1/3*G(0, - 
         v2,u2)*Pi^2 + G(0, - v2,u2)*G(1,0,v2) - G(0, - v2,0,1 - v2,u2) + 8/3*
         G(0, - v2,0,u2) - G(0, - v2,0,u2)*G(1,v2) + 3*G(0,u2)*zeta3 - 35/36*
         G(0,u2)*Pi^2 + 7/3*G(0,u2)*G(0,v2) + 7/3*G(0,u2)*G(0,v2)*Pi^2 - 10/3*
         G(0,u2)*G(1,v2) - 2/3*G(0,u2)*G(1,v2)*Pi^2 - 10/3*G(0,u2)*G(1,0,v2)
          - G(0,u2)*G(1,0,1,v2) + 29/6*G(0,u2)*G(1,1,v2) - 5*G(0,u2)*G(1,1,0,
         v2) + 83/6*G(0,v2) + 8*G(0,v2)*zeta3 + 1/4*G(0,v2)*Pi^2 + 2*G(0,v2)*
         G(1 - v2,1 - v2, - v2,u2) - 1/3*G(0,v2)*G(1 - v2,1 - v2,u2) - 5*G(0,
         v2)*G(1 - v2,1 - v2,0,u2) - G(0,v2)*G(1 - v2,1 - v2,1,u2) - G(0,v2)*
         G(1 - v2, - v2,1 - v2,u2) - 5*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 8/3*
         G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,0,u2) - 32/3*G(
         0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*G(0,v2)*G(1 - 
         v2,0, - v2,u2) - 5*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,0,0,u2)
          - G(0,v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 5/3*
         G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(1 - v2,1,0,u2) - 4*G(0,v2)*G(1 - 
         v2,1,1,u2) - 3*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 4/3*G(0,v2)*G( - v2
         ,1 - v2,u2) + 5*G(0,v2)*G( - v2,1 - v2,0,u2) + 3*G(0,v2)*G( - v2,1 - 
         v2,1,u2) - G(0,v2)*G( - v2, - v2,1 - v2,u2) + 8*G(0,v2)*G( - v2, - v2
         , - v2,u2) - 5/3*G(0,v2)*G( - v2, - v2,u2) - 4*G(0,v2)*G( - v2, - v2,
         0,u2) - 23/2*G(0,v2)*G( - v2,u2) - 5/3*G(0,v2)*G( - v2,u2)*Pi^2 + 19/
         3*G(0,v2)*G( - v2,0,u2) + 3*G(0,v2)*G( - v2,0,1,u2) - 2*G(0,v2)*G(0,1
          - v2, - v2,u2) - 43/3*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0,1 - v2,0,
         u2) - G(0,v2)*G(0,1 - v2,1,u2) + G(0,v2)*G(0, - v2,1 - v2,u2) - 4*G(0
         ,v2)*G(0, - v2, - v2,u2) - 8/3*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(0,
          - v2,0,u2) + G(0,v2)*G(1,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1,1 - v2,
          - v2,u2) + 7*G(0,v2)*G(1,1 - v2,u2) - G(0,v2)*G(1,1 - v2,0,u2) - G(0
         ,v2)*G(1,1 - v2,1,u2) + 1/2*G(0,v2)*G(1,u2) - 2*G(0,v2)*G(1,u2)*Pi^2
          + 4*G(0,v2)*G(1,0,1 - v2,u2) + 4*G(0,v2)*G(1,0, - v2,u2) - 7/6*G(0,
         v2)*G(1,0,u2) - 2*G(0,v2)*G(1,0,1,u2) - 4*G(0,v2)*G(1,1,1 - v2,u2) - 
         7*G(0,v2)*G(1,1,u2) - G(0,v2)*G(1,1,0,u2) + 7*G(0,v2)*G(1,1,1,u2) + 2
         *G(0,0,1 - v2,1 - v2,u2) + 8/3*G(0,0,1 - v2,u2) - 4*G(0,0,1 - v2,u2)*
         G(0,v2) + 2*G(0,0,1 - v2,u2)*G(1,v2) - 2*G(0,0, - v2,u2)*G(0,v2) + 2*
         G(0,0, - v2,0,u2) - 7/3*G(0,0,u2)*Pi^2 - 8/3*G(0,0,u2)*G(0,v2) - 3*G(
         0,0,u2)*G(0,1,v2) + 8/3*G(0,0,u2)*G(1,v2) + G(0,0,u2)*G(1,0,v2) + 2*
         G(0,0,u2)*G(1,1,v2) - 13/6*G(0,0,v2) - 5/3*G(0,0,v2)*Pi^2 + 4*G(0,0,
         v2)*G(1 - v2,1 - v2,u2) - 5*G(0,0,v2)*G(1 - v2, - v2,u2) + 23/3*G(0,0
         ,v2)*G(1 - v2,u2) - 5*G(0,0,v2)*G( - v2,1 - v2,u2) + 8*G(0,0,v2)*G(
          - v2, - v2,u2) - 10*G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2
         ) - 4*G(0,0,v2)*G(0, - v2,u2) + 6*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1
         ,1 - v2,u2) - 20/3*G(0,0,v2)*G(1,u2) + 2*G(0,0,v2)*G(1,0,u2) - 11*G(0
         ,0,0,v2) - 3*G(0,0,0,v2)*G(1 - v2,u2) + 6*G(0,0,0,v2)*G( - v2,u2) - 2
         *G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,v2)*G(1,u2) + 6*G(0,0,0,0,v2) - 3*G(
         0,0,0,1,v2) - G(0,0,1,1 - v2,u2) + G(0,0,1,u2)*G(0,v2) - G(0,0,1,u2)*
         G(1,v2) + 7/3*G(0,0,1,v2) + G(0,0,1,v2)*G(1 - v2,u2) - 3*G(0,0,1,v2)*
         G( - v2,u2) + 3*G(0,0,1,v2)*G(0,u2) - 2*G(0,0,1,v2)*G(1,u2) - 5*G(0,0
         ,1,0,v2) - 41/6*G(0,1,1 - v2,u2) + 2*G(0,1,1 - v2,u2)*G(0,v2) + G(0,1
         ,1 - v2,0,u2) - 7/3*G(0,1,u2)*Pi^2 + 41/6*G(0,1,u2)*G(0,v2) - 2*G(0,1
         ,u2)*G(0,1,v2) - 41/6*G(0,1,u2)*G(1,v2) + 2*G(0,1,u2)*G(1,0,v2) - 61/
         6*G(0,1,v2) + 19/6*G(0,1,v2)*Pi^2 - G(0,1,v2)*G(1 - v2,1 - v2,u2) - 
         G(0,1,v2)*G(1 - v2, - v2,u2) + 4/3*G(0,1,v2)*G(1 - v2,u2) - G(0,1,v2)
         *G(1 - v2,0,u2) - 2*G(0,1,v2)*G(1 - v2,1,u2) + 3*G(0,1,v2)*G( - v2,1
          - v2,u2) - G(0,1,v2)*G( - v2, - v2,u2) - 4/3*G(0,1,v2)*G( - v2,u2)
          + 3*G(0,1,v2)*G( - v2,0,u2) - G(0,1,v2)*G(0,1 - v2,u2) + G(0,1,v2)*
         G(0, - v2,u2) - 15/2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,0,u2) + 3*G(
         0,1,v2)*G(1,1,u2) + G(0,1,0,1 - v2,u2) - G(0,1,0,u2)*G(0,v2) + G(0,1,
         0,u2)*G(1,v2) + 43/3*G(0,1,0,v2) + 3*G(0,1,0,v2)*G(1 - v2,u2) - 5*G(0
         ,1,0,v2)*G( - v2,u2) + 5*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2)
          - 5*G(0,1,0,0,v2) + 3*G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1
         ,1,u2)*G(0,v2) + 4*G(0,1,1,u2)*G(1,v2) - 5*G(0,1,1,0,v2) - 1/3*G(1,1
          - v2,1 - v2,u2) - 3*G(1,1 - v2,1 - v2,0,u2) - 4*G(1,1 - v2, - v2,0,
         u2) - 1/2*G(1,1 - v2,u2) + 5/3*G(1,1 - v2,u2)*Pi^2 - 3*G(1,1 - v2,0,1
          - v2,u2) + 7/6*G(1,1 - v2,0,u2) + G(1,1 - v2,1,1 - v2,u2) - 6*G(1,u2
         )*zeta3 - 53/6*G(1,u2)*Pi^2 - 1/2*G(1,u2)*G(1,v2) + 5/3*G(1,u2)*G(1,
         v2)*Pi^2 - 27/2*G(1,v2) - 4*G(1,v2)*zeta3 + 91/36*G(1,v2)*Pi^2 + G(1,
         v2)*G(1 - v2,1 - v2,1,u2) + G(1,v2)*G(1 - v2, - v2,0,u2) + 55/6*G(1,
         v2)*G(1 - v2,u2) - 5/2*G(1,v2)*G(1 - v2,u2)*Pi^2 + 29/6*G(1,v2)*G(1
          - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2) + G(1,v2)*G(1 - v2,0,1,u2)
          - 5/3*G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G(1 - v2,1,0,u2) + 4*G(1,v2)*
         G(1 - v2,1,1,u2) - 3*G(1,v2)*G( - v2,1 - v2,1,u2) + G(1,v2)*G( - v2,
          - v2,0,u2) + 19/6*G(1,v2)*G( - v2,u2)*Pi^2 + 4/3*G(1,v2)*G( - v2,0,
         u2) - 3*G(1,v2)*G( - v2,0,0,u2) - 3*G(1,v2)*G( - v2,0,1,u2) - 1/3*G(1
         ,v2)*G(1,1 - v2,u2) - 3*G(1,v2)*G(1,1 - v2,0,u2) + G(1,v2)*G(1,1 - v2
         ,1,u2) - 3*G(1,0,1 - v2,1 - v2,u2) + 7/6*G(1,0,1 - v2,u2) - 3*G(1,0,1
          - v2,u2)*G(1,v2) - 4*G(1,0, - v2,0,u2) + 5/2*G(1,0,u2)*Pi^2 + 7/6*G(
         1,0,u2)*G(1,v2) - G(1,0,u2)*G(1,0,v2) - 3*G(1,0,u2)*G(1,1,v2) + 31/6*
         G(1,0,v2) - 1/3*G(1,0,v2)*Pi^2 + 5*G(1,0,v2)*G(1 - v2,1 - v2,u2) - G(
         1,0,v2)*G(1 - v2, - v2,u2) - 34/3*G(1,0,v2)*G(1 - v2,u2) - 5*G(1,0,v2
         )*G(1 - v2,0,u2) + 2*G(1,0,v2)*G(1 - v2,1,u2) - 5*G(1,0,v2)*G( - v2,1
          - v2,u2) - G(1,0,v2)*G( - v2, - v2,u2) - 4/3*G(1,0,v2)*G( - v2,u2)
          + 5*G(1,0,v2)*G( - v2,0,u2) + 6*G(1,0,v2)*G(1,1 - v2,u2) + 7*G(1,0,
         v2)*G(1,u2) - 4*G(1,0,v2)*G(1,1,u2) + 22/3*G(1,0,0,v2) + 4*G(1,0,0,v2
         )*G(1 - v2,u2) - 5*G(1,0,0,v2)*G( - v2,u2) + 2*G(1,0,0,v2)*G(1,u2) - 
         3*G(1,0,0,0,v2) + G(1,0,0,1,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2
         )*G(1,v2) - 1/3*G(1,0,1,v2) - G(1,0,1,v2)*G(1 - v2,u2) + 3*G(1,0,1,v2
         )*G( - v2,u2) + 3*G(1,0,1,0,v2) + G(1,1,1 - v2,1 - v2,u2) + 7*G(1,1,1
          - v2,u2) + G(1,1,1 - v2,u2)*G(1,v2) + G(1,1,1 - v2,0,u2) + 5/6*G(1,1
         ,u2)*Pi^2 + 7*G(1,1,u2)*G(1,v2) + G(1,1,u2)*G(1,1,v2) + 55/6*G(1,1,v2
         ) - 5/2*G(1,1,v2)*Pi^2 - 1/3*G(1,1,v2)*G(1,u2) + G(1,1,0,1 - v2,u2)
          + G(1,1,0,u2)*G(1,v2) - 38/3*G(1,1,0,v2) + 5*G(1,1,0,v2)*G(1 - v2,u2
         ) - 5*G(1,1,0,v2)*G( - v2,u2) + 6*G(1,1,0,v2)*G(1,u2) + 4*G(1,1,0,0,
         v2) - G(1,1,0,1,v2) - 7*G(1,1,1,1 - v2,u2) - 7*G(1,1,1,u2)*G(1,v2) + 
         5*G(1,1,1,0,v2) )

       + N*v2^2 * (  - 11/9*Pi^2 - 1/3*G(1 - v2,u2) - 1/6*G(1 - v2,u2)*Pi^2 + 
         5/3*G(1 - v2,0,u2) + G(1 - v2,1,1 - v2,u2) - G( - v2,1 - v2,0,u2) + 
         G( - v2, - v2,0,u2) + 5/6*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,u2) - 5/
         3*G( - v2,0,u2) + 5/3*G(0,1 - v2,u2) - G(0,u2)*G(0,v2) + 5/3*G(0,u2)*
         G(1,v2) + 1/3*G(0,v2) - 7/3*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,0
         ,u2) - G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)*
         G( - v2, - v2,u2) + 5/3*G(0,v2)*G( - v2,u2) + 5/3*G(0,v2)*G(1,u2) + 
         G(0,0,v2) - G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2) - G(0,1,v2)*G(1 - 
         v2,u2) + G(0,1,v2)*G( - v2,u2) - 5/3*G(1,1 - v2,u2) - 5/3*G(1,u2)*G(1
         ,v2) - 1/3*G(1,v2) + G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G( - v2,0,u2)
          - 5/3*G(1,0,v2) + G(1,0,v2)*G( - v2,u2) )

       + N*v2^3 * ( 4/9*Pi^2 + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2) - 2/
         3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - 
         v2,0,u2) - 5/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 2/3*G(
          - v2,0,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*
         G(1,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3
         *G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2
         )*G( - v2, - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1,u2)
          - 2/3*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(1 - 
         v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,u2)
         *G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*G( - v2,0,u2) + 2/
         3*G(1,0,v2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 4/3*G( - v2,1 - v2,0,u2) - 4/3*G(
          - v2, - v2,0,u2) + 14/9*G( - v2,u2)*Pi^2 - 4/3*G( - v2,0,1 - v2,u2)
          - 2/3*G( - v2,0,u2) - 2/3*G(0,u2)*G(0,v2) + 4/3*G(0,v2)*G( - v2,1 - 
         v2,u2) + 4/3*G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 4/
         3*G(0,v2)*G(1,0,u2) + 4/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2) - 4/3*G(0
         ,0,v2)*G(1,u2) + 4/3*G(0,1,v2)*G( - v2,u2) + 4/3*G(0,1,v2)*G(1,u2) - 
         4/3*G(1,1 - v2,0,u2) + 16/9*G(1,u2)*Pi^2 - 4/3*G(1,v2)*G( - v2,0,u2)
          - 4/3*G(1,0,1 - v2,u2) - 4/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) + 4/3
         *G(1,0,v2)*G( - v2,u2) - 4/3*G(1,1,1 - v2,u2) - 4/3*G(1,1,u2)*G(1,v2)
          )

       + N*u2*[1-u2-v2]^-1 * ( 2*zeta3 + 13/9*Pi^2 + 3*G(1 - v2, - v2,0,u2) + 
         1/2*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2) - G( - v2,1 - v2,0,u2) + 5/
         2*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,u2) + 10/3*G( - v2,0,u2) - 3*G(
          - v2,0,0,u2) - 2/3*G(0,1 - v2,u2) - 3*G(0, - v2,0,u2) - 1/2*G(0,u2)*
         Pi^2 + 4*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 3*G(0,u2)*G(1,0,v2)
          + 1/3*G(0,v2) + 3/2*G(0,v2)*Pi^2 - 3*G(0,v2)*G(1 - v2, - v2,u2) + 4/
         3*G(0,v2)*G(1 - v2,u2) + 3*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G( - v2,1
          - v2,u2) - 10/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G( - v2,0,u2) + 3*G(
         0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2) + G(0,
         v2)*G(1,1,u2) - 3*G(0,0,u2)*G(0,v2) - 4*G(0,0,v2) - 3*G(0,0,v2)*G(1
          - v2,u2) - G(0,0,v2)*G( - v2,u2) + 3*G(0,0,v2)*G(0,u2) - G(0,0,v2)*
         G(1,u2) - 2*G(0,0,0,v2) + 2/3*G(0,1,v2) + G(0,1,v2)*G( - v2,u2) + G(0
         ,1,v2)*G(1,u2) - G(0,1,0,v2) + 2/3*G(1,1 - v2,u2) - G(1,1 - v2,0,u2)
          + 4/3*G(1,u2)*Pi^2 + 2/3*G(1,u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 - G(1,v2
         )*G( - v2,0,u2) - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1,v2) - 10/3*G(1,0,
         v2) - 3*G(1,0,v2)*G(1 - v2,u2) + G(1,0,v2)*G( - v2,u2) - 3*G(1,0,0,v2
         ) - G(1,1,1 - v2,u2) - G(1,1,u2)*G(1,v2) - 3*G(1,1,0,v2) )

       + N*u2*[1-v2]^-2 * (  - G(0,v2) )

       + N*u2*[1-v2]^-1 * (  - 1 + G(0,v2) )

       + N*u2*[u2+v2]^-3 * (  - 9*G(1 - v2,u2)*Pi^2 + 18*G(1 - v2,1,1 - v2,u2)
          + 27/2*G(0,v2)*G(1 - v2,u2) - 18*G(0,v2)*G(1 - v2,1,u2) + 18*G(0,v2)
         *G(0,1 - v2,u2) - 27/2*G(0,v2)*G(1,u2) + 18*G(0,1,1 - v2,u2) - 18*G(0
         ,1,u2)*G(0,v2) + 18*G(0,1,u2)*G(1,v2) - 18*G(0,1,v2)*G(1 - v2,u2) + 
         27/2*G(1,1 - v2,u2) + 27/2*G(1,u2)*G(1,v2) - 9*G(1,v2)*Pi^2 + 18*G(1,
         v2)*G(1 - v2,1,u2) + 18*G(1,0,v2)*G(1 - v2,u2) - 18*G(1,0,1,v2) + 18*
         G(1,1,0,v2) )

       + N*u2*[u2+v2]^-2 * (  - 43/3*Pi^2 + 43/4*G(1 - v2,u2) + 17/2*G(1 - v2,
         u2)*Pi^2 + 16/3*G(1 - v2,0,u2) + 2*G(1 - v2,0,0,u2) - 19*G(1 - v2,1,1
          - v2,u2) + 16/3*G(0,1 - v2,u2) + 2*G(0,1 - v2,0,u2) - 2*G(0,u2)*Pi^2
          + 16/3*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) + 2*G(0,v2)*Pi^2 - 113/
         6*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 19*G(0,v2)*G(1 - 
         v2,1,u2) - 21*G(0,v2)*G(0,1 - v2,u2) - 9/2*G(0,v2)*G(1,u2) + 2*G(0,0,
         1 - v2,u2) + 2*G(0,0,u2)*G(1,v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0
         ,1,v2) - 19*G(0,1,1 - v2,u2) + 19*G(0,1,u2)*G(0,v2) - 19*G(0,1,u2)*G(
         1,v2) - 70/3*G(0,1,v2) + 19*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(0,
         u2) + 2*G(0,1,0,v2) + 9/2*G(1,1 - v2,u2) + 9/2*G(1,u2)*G(1,v2) + 43/4
         *G(1,v2) + 17/2*G(1,v2)*Pi^2 - 19*G(1,v2)*G(1 - v2,1,u2) + 38/3*G(1,0
         ,v2) - 19*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,0,v2) + 19*G(1,0,1,v2) - 
         19*G(1,1,0,v2) )

       + N*u2*[u2+v2]^-1 * (  - 12*zeta3 + 29/6*Pi^2 - 6*G(1 - v2, - v2,0,u2)
          - 95/12*G(1 - v2,u2) - 41/6*G(1 - v2,u2)*Pi^2 + 1/3*G(1 - v2,0,u2)
          + 2*G(1 - v2,0,0,u2) + 11*G(1 - v2,1,1 - v2,u2) - 2*G( - v2,1 - v2,0
         ,u2) + 16*G( - v2, - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 - 2*G( - v2,0,1
          - v2,u2) + 11*G( - v2,0,u2) + 1/3*G(0,1 - v2,u2) + 2*G(0,1 - v2,0,u2
         ) - 2*G(0, - v2,0,u2) - 16/3*G(0,u2) - 1/3*G(0,u2)*Pi^2 - 32/3*G(0,u2
         )*G(0,v2) + 1/3*G(0,u2)*G(1,v2) - 6*G(0,u2)*G(1,0,v2) + 149/12*G(0,v2
         ) - G(0,v2)*Pi^2 + 6*G(0,v2)*G(1 - v2, - v2,u2) + 31/6*G(0,v2)*G(1 - 
         v2,u2) - 6*G(0,v2)*G(1 - v2,0,u2) - 11*G(0,v2)*G(1 - v2,1,u2) + 2*G(0
         ,v2)*G( - v2,1 - v2,u2) - 16*G(0,v2)*G( - v2, - v2,u2) - 11*G(0,v2)*
         G( - v2,u2) + 8*G(0,v2)*G( - v2,0,u2) + 9*G(0,v2)*G(0,1 - v2,u2) + 2*
         G(0,v2)*G(0, - v2,u2) + 7/2*G(0,v2)*G(1,u2) + 2*G(0,0,1 - v2,u2) + 55/
         3*G(0,0,u2) + 2*G(0,0,u2)*G(1,v2) + 5*G(0,0,v2) + 6*G(0,0,v2)*G(1 - 
         v2,u2) - 16*G(0,0,v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 12*G(0,0,0,
         v2) + 2*G(0,0,1,v2) + 11*G(0,1,1 - v2,u2) - 11*G(0,1,u2)*G(0,v2) + 11
         *G(0,1,u2)*G(1,v2) + 26/3*G(0,1,v2) - 11*G(0,1,v2)*G(1 - v2,u2) + 2*
         G(0,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*G(0,u2) + 6*G(0,1,0,v2) - 7/2*G(1
         ,1 - v2,u2) - 7/2*G(1,u2)*G(1,v2) - 95/12*G(1,v2) - 41/6*G(1,v2)*Pi^2
          + 11*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G( - v2,0,u2) - 34/3*G(1,0,
         v2) + 15*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,v2)*G( - v2,u2) + 6*G(1,0,0
         ,v2) - 11*G(1,0,1,v2) + 15*G(1,1,0,v2) )

       + N*u2 * ( 57*zeta3 + 373/36*Pi^2 + 7/2*Pi^4 - 12*G(1 - v2,1 - v2, - v2
         ,0,u2) + 89/3*G(1 - v2,1 - v2,u2) - 23/2*G(1 - v2,1 - v2,u2)*Pi^2 + 
         35/2*G(1 - v2,1 - v2,0,u2) + 6*G(1 - v2,1 - v2,0,0,u2) + 9*G(1 - v2,1
          - v2,1,1 - v2,u2) + 3*G(1 - v2, - v2,1 - v2,0,u2) + 21*G(1 - v2, - 
         v2, - v2,0,u2) - 11*G(1 - v2, - v2,u2)*Pi^2 + 3*G(1 - v2, - v2,0,1 - 
         v2,u2) + 19*G(1 - v2, - v2,0,u2) + 9*G(1 - v2, - v2,0,0,u2) - 63/2*G(
         1 - v2,u2) - 24*G(1 - v2,u2)*zeta3 + 143/12*G(1 - v2,u2)*Pi^2 + 35/2*
         G(1 - v2,0,1 - v2,u2) + 6*G(1 - v2,0,1 - v2,0,u2) + 12*G(1 - v2,0, - 
         v2,0,u2) - 65/3*G(1 - v2,0,u2) - G(1 - v2,0,u2)*Pi^2 + 6*G(1 - v2,0,0
         ,1 - v2,u2) + 6*G(1 - v2,0,0,u2) + 9*G(1 - v2,0,1,1 - v2,u2) - 11*G(1
          - v2,1,1 - v2,u2) - 3*G(1 - v2,1,1 - v2,0,u2) - G(1 - v2,1,u2)*Pi^2
          - 3*G(1 - v2,1,0,1 - v2,u2) + 12*G(1 - v2,1,1,1 - v2,u2) + 15*G( - 
         v2,1 - v2, - v2,0,u2) + 27/2*G( - v2,1 - v2,u2)*Pi^2 - G( - v2,1 - v2
         ,0,u2) - 9*G( - v2,1 - v2,0,0,u2) - 15*G( - v2,1 - v2,1,1 - v2,u2) + 
         3*G( - v2, - v2,1 - v2,0,u2) - 30*G( - v2, - v2, - v2,0,u2) + 5*G( - 
         v2, - v2,u2)*Pi^2 + 3*G( - v2, - v2,0,1 - v2,u2) - 14*G( - v2, - v2,0
         ,u2) - 6*G( - v2, - v2,0,0,u2) + 36*G( - v2,u2)*zeta3 - 25/6*G( - v2,
         u2)*Pi^2 - G( - v2,0,1 - v2,u2) - 9*G( - v2,0,1 - v2,0,u2) - 6*G( - 
         v2,0, - v2,0,u2) + 221/6*G( - v2,0,u2) + 6*G( - v2,0,u2)*Pi^2 - 9*G(
          - v2,0,0,1 - v2,u2) - 18*G( - v2,0,0,u2) - 15*G( - v2,0,1,1 - v2,u2)
          + 35/2*G(0,1 - v2,1 - v2,u2) + 6*G(0,1 - v2,1 - v2,0,u2) + 12*G(0,1
          - v2, - v2,0,u2) - 65/3*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 + 35/2*
         G(0,1 - v2,u2)*G(1,v2) - 21*G(0,1 - v2,u2)*G(1,0,v2) + 6*G(0,1 - v2,0
         ,1 - v2,u2) + 6*G(0,1 - v2,0,u2) + 6*G(0,1 - v2,0,u2)*G(1,v2) + 9*G(0
         ,1 - v2,1,1 - v2,u2) + 9*G(0,1 - v2,1,u2)*G(1,v2) - 3*G(0, - v2,1 - 
         v2,0,u2) + 12*G(0, - v2, - v2,0,u2) + G(0, - v2,u2)*Pi^2 + 3*G(0, - 
         v2,u2)*G(1,0,v2) - 3*G(0, - v2,0,1 - v2,u2) - 3*G(0, - v2,0,u2) - 3*
         G(0, - v2,0,u2)*G(1,v2) + 12*G(0,u2) + 15*G(0,u2)*zeta3 - 19/4*G(0,u2
         )*Pi^2 + 73/2*G(0,u2)*G(0,v2) + 6*G(0,u2)*G(0,v2)*Pi^2 - 65/3*G(0,u2)
         *G(1,v2) - G(0,u2)*G(1,v2)*Pi^2 + G(0,u2)*G(1,0,v2) - 6*G(0,u2)*G(1,0
         ,0,v2) - 3*G(0,u2)*G(1,0,1,v2) + 35/2*G(0,u2)*G(1,1,v2) - 21*G(0,u2)*
         G(1,1,0,v2) + 37/6*G(0,v2) + 36*G(0,v2)*zeta3 + 39/4*G(0,v2)*Pi^2 + 
         12*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,1 - v2,u2)
          - 21*G(0,v2)*G(1 - v2,1 - v2,0,u2) - 9*G(0,v2)*G(1 - v2,1 - v2,1,u2)
          - 3*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 21*G(0,v2)*G(1 - v2, - v2,
          - v2,u2) - 19*G(0,v2)*G(1 - v2, - v2,u2) + 6*G(0,v2)*G(1 - v2, - v2,
         0,u2) - 16*G(0,v2)*G(1 - v2,u2) - 6*G(0,v2)*G(1 - v2,u2)*Pi^2 + 6*G(0
         ,v2)*G(1 - v2,0,1 - v2,u2) - 12*G(0,v2)*G(1 - v2,0, - v2,u2) + G(0,v2
         )*G(1 - v2,0,u2) + 9*G(0,v2)*G(1 - v2,0,0,u2) - 9*G(0,v2)*G(1 - v2,0,
         1,u2) + 6*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 11*G(0,v2)*G(1 - v2,1,u2)
          + 3*G(0,v2)*G(1 - v2,1,0,u2) - 12*G(0,v2)*G(1 - v2,1,1,u2) - 15*G(0,
         v2)*G( - v2,1 - v2, - v2,u2) + G(0,v2)*G( - v2,1 - v2,u2) + 21*G(0,v2
         )*G( - v2,1 - v2,0,u2) + 15*G(0,v2)*G( - v2,1 - v2,1,u2) - 3*G(0,v2)*
         G( - v2, - v2,1 - v2,u2) + 30*G(0,v2)*G( - v2, - v2, - v2,u2) + 14*G(
         0,v2)*G( - v2, - v2,u2) - 12*G(0,v2)*G( - v2, - v2,0,u2) - 221/6*G(0,
         v2)*G( - v2,u2) - 6*G(0,v2)*G( - v2,0,1 - v2,u2) + 6*G(0,v2)*G( - v2,
         0, - v2,u2) + 13*G(0,v2)*G( - v2,0,u2) - 6*G(0,v2)*G( - v2,0,0,u2) + 
         15*G(0,v2)*G( - v2,0,1,u2) + 6*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 12*G(0
         ,v2)*G(0,1 - v2, - v2,u2) - 54*G(0,v2)*G(0,1 - v2,u2) + 9*G(0,v2)*G(0
         ,1 - v2,0,u2) - 9*G(0,v2)*G(0,1 - v2,1,u2) + 3*G(0,v2)*G(0, - v2,1 - 
         v2,u2) - 12*G(0,v2)*G(0, - v2, - v2,u2) + 3*G(0,v2)*G(0, - v2,u2) + 6
         *G(0,v2)*G(0, - v2,0,u2) - 3*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 18*G(0,
         v2)*G(1,1 - v2, - v2,u2) + 21*G(0,v2)*G(1,1 - v2,u2) - 9*G(0,v2)*G(1,
         1 - v2,0,u2) + 3*G(0,v2)*G(1,1 - v2,1,u2) - 7*G(0,v2)*G(1,u2) - 5*G(0
         ,v2)*G(1,u2)*Pi^2 + 18*G(0,v2)*G(1,0,1 - v2,u2) + 18*G(0,v2)*G(1,0,
          - v2,u2) - 5/2*G(0,v2)*G(1,0,u2) - 12*G(0,v2)*G(1,0,1,u2) - 12*G(0,
         v2)*G(1,1,1 - v2,u2) - 18*G(0,v2)*G(1,1,u2) - 3*G(0,v2)*G(1,1,0,u2)
          + 27*G(0,v2)*G(1,1,1,u2) + 6*G(0,0,1 - v2,1 - v2,u2) + 6*G(0,0,1 - 
         v2,u2) - 18*G(0,0,1 - v2,u2)*G(0,v2) + 6*G(0,0,1 - v2,u2)*G(1,v2) - 
         12*G(0,0, - v2,u2)*G(0,v2) + 12*G(0,0, - v2,0,u2) - 64/3*G(0,0,u2) - 
         9*G(0,0,u2)*Pi^2 - 18*G(0,0,u2)*G(0,v2) - 6*G(0,0,u2)*G(0,0,v2) - 9*
         G(0,0,u2)*G(0,1,v2) + 6*G(0,0,u2)*G(1,v2) + 9*G(0,0,u2)*G(1,0,v2) + 6
         *G(0,0,u2)*G(1,1,v2) - 161/6*G(0,0,v2) + 18*G(0,0,v2)*G(1 - v2,1 - v2
         ,u2) - 21*G(0,0,v2)*G(1 - v2, - v2,u2) + 5*G(0,0,v2)*G(1 - v2,u2) - 6
         *G(0,0,v2)*G(1 - v2,0,u2) - 21*G(0,0,v2)*G( - v2,1 - v2,u2) + 30*G(0,
         0,v2)*G( - v2, - v2,u2) - 8*G(0,0,v2)*G( - v2,u2) - 6*G(0,0,v2)*G(0,1
          - v2,u2) - 12*G(0,0,v2)*G(0, - v2,u2) + 27*G(0,0,v2)*G(0,u2) + 12*G(
         0,0,v2)*G(1,1 - v2,u2) - 22*G(0,0,v2)*G(1,u2) + 12*G(0,0,v2)*G(1,0,u2
         ) - 22*G(0,0,0,v2) - 9*G(0,0,0,v2)*G(1 - v2,u2) + 18*G(0,0,0,v2)*G(
          - v2,u2) - 12*G(0,0,0,v2)*G(1,u2) + 18*G(0,0,0,0,v2) - 9*G(0,0,0,1,
         v2) - 9*G(0,0,1,1 - v2,u2) + 9*G(0,0,1,u2)*G(0,v2) - 9*G(0,0,1,u2)*G(
         1,v2) + 3*G(0,0,1,v2) + 3*G(0,0,1,v2)*G(1 - v2,u2) - 9*G(0,0,1,v2)*G(
          - v2,u2) + 9*G(0,0,1,v2)*G(0,u2) - 6*G(0,0,1,v2)*G(1,u2) - 21*G(0,0,
         1,0,v2) + 6*G(0,1,1 - v2,1 - v2,u2) - 65/2*G(0,1,1 - v2,u2) + 6*G(0,1
         ,1 - v2,u2)*G(0,v2) + 6*G(0,1,1 - v2,u2)*G(1,v2) + 3*G(0,1,1 - v2,0,
         u2) - 12*G(0,1,u2)*Pi^2 + 65/2*G(0,1,u2)*G(0,v2) - 12*G(0,1,u2)*G(0,1
         ,v2) - 65/2*G(0,1,u2)*G(1,v2) + 6*G(0,1,u2)*G(1,0,v2) + 6*G(0,1,u2)*
         G(1,1,v2) - 23*G(0,1,v2) + 27/2*G(0,1,v2)*Pi^2 - 9*G(0,1,v2)*G(1 - v2
         ,1 - v2,u2) - 3*G(0,1,v2)*G(1 - v2, - v2,u2) + 9*G(0,1,v2)*G(1 - v2,
         u2) - 3*G(0,1,v2)*G(1 - v2,0,u2) - 6*G(0,1,v2)*G(1 - v2,1,u2) + 15*G(
         0,1,v2)*G( - v2,1 - v2,u2) - 3*G(0,1,v2)*G( - v2, - v2,u2) + G(0,1,v2
         )*G( - v2,u2) + 9*G(0,1,v2)*G( - v2,0,u2) - 3*G(0,1,v2)*G(0,1 - v2,u2
         ) + 3*G(0,1,v2)*G(0, - v2,u2) - 43/2*G(0,1,v2)*G(0,u2) + 3*G(0,1,v2)*
         G(1,u2) + 6*G(0,1,v2)*G(1,0,u2) + 15*G(0,1,v2)*G(1,1,u2) + 3*G(0,1,0,
         1 - v2,u2) - 3*G(0,1,0,u2)*G(0,v2) + 3*G(0,1,0,u2)*G(1,v2) + 26*G(0,1
         ,0,v2) + 15*G(0,1,0,v2)*G(1 - v2,u2) - 21*G(0,1,0,v2)*G( - v2,u2) + 
         21*G(0,1,0,v2)*G(0,u2) - 18*G(0,1,0,v2)*G(1,u2) - 21*G(0,1,0,0,v2) + 
         15*G(0,1,0,1,v2) + 18*G(0,1,1,1 - v2,u2) - 18*G(0,1,1,u2)*G(0,v2) + 
         18*G(0,1,1,u2)*G(1,v2) - 27*G(0,1,1,0,v2) - 2*G(1,1 - v2,1 - v2,u2)
          - 9*G(1,1 - v2,1 - v2,0,u2) - 18*G(1,1 - v2, - v2,0,u2) + 7*G(1,1 - 
         v2,u2) + 4*G(1,1 - v2,u2)*Pi^2 - 9*G(1,1 - v2,0,1 - v2,u2) + 5/2*G(1,
         1 - v2,0,u2) - 3*G(1,1 - v2,1,1 - v2,u2) - 24*G(1,u2)*zeta3 - 24*G(1,
         u2)*Pi^2 + 7*G(1,u2)*G(1,v2) + 4*G(1,u2)*G(1,v2)*Pi^2 - 63/2*G(1,v2)
          - 24*G(1,v2)*zeta3 + 143/12*G(1,v2)*Pi^2 + 9*G(1,v2)*G(1 - v2,1 - v2
         ,1,u2) + 3*G(1,v2)*G(1 - v2, - v2,0,u2) + 89/3*G(1,v2)*G(1 - v2,u2)
          - 23/2*G(1,v2)*G(1 - v2,u2)*Pi^2 + 35/2*G(1,v2)*G(1 - v2,0,u2) + 6*
         G(1,v2)*G(1 - v2,0,0,u2) + 9*G(1,v2)*G(1 - v2,0,1,u2) - 11*G(1,v2)*G(
         1 - v2,1,u2) - 3*G(1,v2)*G(1 - v2,1,0,u2) + 12*G(1,v2)*G(1 - v2,1,1,
         u2) - 15*G(1,v2)*G( - v2,1 - v2,1,u2) + 3*G(1,v2)*G( - v2, - v2,0,u2)
          + 27/2*G(1,v2)*G( - v2,u2)*Pi^2 - G(1,v2)*G( - v2,0,u2) - 9*G(1,v2)*
         G( - v2,0,0,u2) - 15*G(1,v2)*G( - v2,0,1,u2) - 2*G(1,v2)*G(1,1 - v2,
         u2) - 9*G(1,v2)*G(1,1 - v2,0,u2) - 3*G(1,v2)*G(1,1 - v2,1,u2) - 9*G(1
         ,0,1 - v2,1 - v2,u2) + 5/2*G(1,0,1 - v2,u2) - 9*G(1,0,1 - v2,u2)*G(1,
         v2) - 18*G(1,0, - v2,0,u2) + 19/2*G(1,0,u2)*Pi^2 + 5/2*G(1,0,u2)*G(1,
         v2) - 9*G(1,0,u2)*G(1,0,v2) - 9*G(1,0,u2)*G(1,1,v2) + 71/6*G(1,0,v2)
          - 6*G(1,0,v2)*Pi^2 + 27*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 3*G(1,0,v2)*
         G(1 - v2, - v2,u2) - 57*G(1,0,v2)*G(1 - v2,u2) - 21*G(1,0,v2)*G(1 - 
         v2,0,u2) + 6*G(1,0,v2)*G(1 - v2,1,u2) - 27*G(1,0,v2)*G( - v2,1 - v2,
         u2) - 3*G(1,0,v2)*G( - v2, - v2,u2) + G(1,0,v2)*G( - v2,u2) + 21*G(1,
         0,v2)*G( - v2,0,u2) + 24*G(1,0,v2)*G(1,1 - v2,u2) + 21*G(1,0,v2)*G(1,
         u2) - 12*G(1,0,v2)*G(1,1,u2) + 5*G(1,0,0,v2) + 18*G(1,0,0,v2)*G(1 - 
         v2,u2) - 21*G(1,0,0,v2)*G( - v2,u2) + 12*G(1,0,0,v2)*G(1,u2) - 9*G(1,
         0,0,0,v2) + 3*G(1,0,0,1,v2) + 12*G(1,0,1,1 - v2,u2) + 12*G(1,0,1,u2)*
         G(1,v2) + 9*G(1,0,1,v2) - 9*G(1,0,1,v2)*G(1 - v2,u2) + 15*G(1,0,1,v2)
         *G( - v2,u2) + 15*G(1,0,1,0,v2) - 3*G(1,1,1 - v2,1 - v2,u2) + 18*G(1,
         1,1 - v2,u2) - 3*G(1,1,1 - v2,u2)*G(1,v2) + 3*G(1,1,1 - v2,0,u2) + 15/
         2*G(1,1,u2)*Pi^2 + 18*G(1,1,u2)*G(1,v2) - 3*G(1,1,u2)*G(1,1,v2) + 89/
         3*G(1,1,v2) - 23/2*G(1,1,v2)*Pi^2 - 2*G(1,1,v2)*G(1,u2) + 3*G(1,1,0,1
          - v2,u2) + 3*G(1,1,0,u2)*G(1,v2) - 57*G(1,1,0,v2) + 27*G(1,1,0,v2)*
         G(1 - v2,u2) - 27*G(1,1,0,v2)*G( - v2,u2) + 24*G(1,1,0,v2)*G(1,u2) + 
         18*G(1,1,0,0,v2) - 9*G(1,1,0,1,v2) - 27*G(1,1,1,1 - v2,u2) - 27*G(1,1
         ,1,u2)*G(1,v2) + 27*G(1,1,1,0,v2) )

       + N*u2*v2 * (  - 21*zeta3 + 1/4*Pi^2 - 503/180*Pi^4 + 10*G(1 - v2,1 - 
         v2, - v2,0,u2) - 41/2*G(1 - v2,1 - v2,u2) + 9*G(1 - v2,1 - v2,u2)*
         Pi^2 - 38/3*G(1 - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) - 8*G(1
          - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) - 16*G(1 - 
         v2, - v2, - v2,0,u2) + 26/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - 
         v2,0,1 - v2,u2) - 7/3*G(1 - v2, - v2,0,u2) - 8*G(1 - v2, - v2,0,0,u2)
          + 89/6*G(1 - v2,u2) + 20*G(1 - v2,u2)*zeta3 - 5/6*G(1 - v2,u2)*Pi^2
          - 38/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,1 - v2,0,u2) - 10*G(1 - 
         v2,0, - v2,0,u2) + 41/3*G(1 - v2,0,u2) + 1/3*G(1 - v2,0,u2)*Pi^2 - 4*
         G(1 - v2,0,0,1 - v2,u2) - 22/3*G(1 - v2,0,0,u2) - 8*G(1 - v2,0,1,1 - 
         v2,u2) + 1/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,1 - v2,0,u2) + 2/3*
         G(1 - v2,1,u2)*Pi^2 + 2*G(1 - v2,1,0,1 - v2,u2) - 8*G(1 - v2,1,1,1 - 
         v2,u2) - 12*G( - v2,1 - v2, - v2,0,u2) - 31/3*G( - v2,1 - v2,u2)*Pi^2
          + 4/3*G( - v2,1 - v2,0,u2) + 6*G( - v2,1 - v2,0,0,u2) + 12*G( - v2,1
          - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 22*G( - v2, - v2,
          - v2,0,u2) - 14/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0,1 - v2,
         u2) - 16/3*G( - v2, - v2,0,u2) + 6*G( - v2, - v2,0,0,u2) - 28*G( - v2
         ,u2)*zeta3 + 62/9*G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,1 - v2,u2) + 6*G(
          - v2,0,1 - v2,0,u2) + 6*G( - v2,0, - v2,0,u2) - 181/6*G( - v2,0,u2)
          - 11/3*G( - v2,0,u2)*Pi^2 + 6*G( - v2,0,0,1 - v2,u2) + 22/3*G( - v2,
         0,0,u2) + 12*G( - v2,0,1,1 - v2,u2) - 38/3*G(0,1 - v2,1 - v2,u2) - 4*
         G(0,1 - v2,1 - v2,0,u2) - 10*G(0,1 - v2, - v2,0,u2) + 41/3*G(0,1 - v2
         ,u2) + 1/3*G(0,1 - v2,u2)*Pi^2 - 38/3*G(0,1 - v2,u2)*G(1,v2) + 16*G(0
         ,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,0,1 - v2,u2) - 22/3*G(0,1 - v2,0
         ,u2) - 4*G(0,1 - v2,0,u2)*G(1,v2) - 8*G(0,1 - v2,1,1 - v2,u2) - 8*G(0
         ,1 - v2,1,u2)*G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - v2, - v2,
         0,u2) - 2/3*G(0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2) + 2*G(0,
          - v2,0,1 - v2,u2) - 4/3*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)*G(1,v2)
          + 1/3*G(0,u2) - 12*G(0,u2)*zeta3 + 43/9*G(0,u2)*Pi^2 - 41/3*G(0,u2)*
         G(0,v2) - 11/3*G(0,u2)*G(0,v2)*Pi^2 + 41/3*G(0,u2)*G(1,v2) + 1/3*G(0,
         u2)*G(1,v2)*Pi^2 + 32/3*G(0,u2)*G(1,0,v2) + 6*G(0,u2)*G(1,0,0,v2) + 2
         *G(0,u2)*G(1,0,1,v2) - 38/3*G(0,u2)*G(1,1,v2) + 16*G(0,u2)*G(1,1,0,v2
         ) - 91/6*G(0,v2) - 28*G(0,v2)*zeta3 - 4*G(0,v2)*Pi^2 - 10*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) + 5/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 16*G(0,v2)
         *G(1 - v2,1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*
         G(1 - v2, - v2,1 - v2,u2) + 16*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 7/3
         *G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 25/6*
         G(0,v2)*G(1 - v2,u2) + 17/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 6*G(0,v2)*G(1
          - v2,0,1 - v2,u2) + 10*G(0,v2)*G(1 - v2,0, - v2,u2) + 11*G(0,v2)*G(1
          - v2,0,u2) - 8*G(0,v2)*G(1 - v2,0,0,u2) + 8*G(0,v2)*G(1 - v2,0,1,u2)
          - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,1,u2) - 2*
         G(0,v2)*G(1 - v2,1,0,u2) + 8*G(0,v2)*G(1 - v2,1,1,u2) + 12*G(0,v2)*G(
          - v2,1 - v2, - v2,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) - 16*G(0,v2)*
         G( - v2,1 - v2,0,u2) - 12*G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G(
          - v2, - v2,1 - v2,u2) - 22*G(0,v2)*G( - v2, - v2, - v2,u2) + 16/3*G(
         0,v2)*G( - v2, - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2) + 181/6*G(0,
         v2)*G( - v2,u2) - 5/3*G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*G( - v2,0,
         1 - v2,u2) - 6*G(0,v2)*G( - v2,0, - v2,u2) - 38/3*G(0,v2)*G( - v2,0,
         u2) + 6*G(0,v2)*G( - v2,0,0,u2) - 12*G(0,v2)*G( - v2,0,1,u2) - 6*G(0,
         v2)*G(0,1 - v2,1 - v2,u2) + 10*G(0,v2)*G(0,1 - v2, - v2,u2) + 98/3*G(
         0,v2)*G(0,1 - v2,u2) - 8*G(0,v2)*G(0,1 - v2,0,u2) + 8*G(0,v2)*G(0,1
          - v2,1,u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*G(0, - v2,
          - v2,u2) + 4/3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0,u2) + 4
         *G(0,v2)*G(1,1 - v2,1 - v2,u2) - 14*G(0,v2)*G(1,1 - v2, - v2,u2) - 14
         *G(0,v2)*G(1,1 - v2,u2) + 8*G(0,v2)*G(1,1 - v2,0,u2) - 4*G(0,v2)*G(1,
         1 - v2,1,u2) + 22*G(0,v2)*G(1,u2) + 3*G(0,v2)*G(1,u2)*Pi^2 - 14*G(0,
         v2)*G(1,0,1 - v2,u2) - 14*G(0,v2)*G(1,0, - v2,u2) + 7/3*G(0,v2)*G(1,0
         ,u2) + 10*G(0,v2)*G(1,0,1,u2) + 8*G(0,v2)*G(1,1,1 - v2,u2) + 14*G(0,
         v2)*G(1,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 20*G(0,v2)*G(1,1,1,u2) - 4*G(
         0,0,1 - v2,1 - v2,u2) - 22/3*G(0,0,1 - v2,u2) + 14*G(0,0,1 - v2,u2)*
         G(0,v2) - 4*G(0,0,1 - v2,u2)*G(1,v2) + 10*G(0,0, - v2,u2)*G(0,v2) - 
         10*G(0,0, - v2,0,u2) + 20/3*G(0,0,u2)*Pi^2 + 22/3*G(0,0,u2)*G(0,v2)
          + 6*G(0,0,u2)*G(0,0,v2) + 6*G(0,0,u2)*G(0,1,v2) - 22/3*G(0,0,u2)*G(1
         ,v2) - 8*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2) + 73/6*G(0,0,v2)
          - 5/3*G(0,0,v2)*Pi^2 - 14*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 16*G(0,0,
         v2)*G(1 - v2, - v2,u2) - 43/3*G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,v2)*G(
         1 - v2,0,u2) + 16*G(0,0,v2)*G( - v2,1 - v2,u2) - 22*G(0,0,v2)*G( - v2
         , - v2,u2) + 18*G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) + 6
         *G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(0, - v2,u2) - 15*G(0,0,v2)*
         G(0,u2) - 10*G(0,0,v2)*G(1,1 - v2,u2) + 37/3*G(0,0,v2)*G(1,u2) - 10*
         G(0,0,v2)*G(1,0,u2) + 21*G(0,0,0,v2) + 6*G(0,0,0,v2)*G(1 - v2,u2) - 
         12*G(0,0,0,v2)*G( - v2,u2) - 2*G(0,0,0,v2)*G(0,u2) + 10*G(0,0,0,v2)*
         G(1,u2) - 12*G(0,0,0,0,v2) + 6*G(0,0,0,1,v2) + 8*G(0,0,1,1 - v2,u2)
          - 8*G(0,0,1,u2)*G(0,v2) + 8*G(0,0,1,u2)*G(1,v2) - 17/3*G(0,0,1,v2)
          - 2*G(0,0,1,v2)*G(1 - v2,u2) + 6*G(0,0,1,v2)*G( - v2,u2) - 6*G(0,0,1
         ,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 16*G(0,0,1,0,v2) - 6*G(0,1,1
          - v2,1 - v2,u2) + 47/3*G(0,1,1 - v2,u2) - 4*G(0,1,1 - v2,u2)*G(0,v2)
          - 6*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) + 29/3*G(0,1,u2)
         *Pi^2 - 47/3*G(0,1,u2)*G(0,v2) + 10*G(0,1,u2)*G(0,1,v2) + 47/3*G(0,1,
         u2)*G(1,v2) - 4*G(0,1,u2)*G(1,0,v2) - 6*G(0,1,u2)*G(1,1,v2) + 157/6*
         G(0,1,v2) - 31/3*G(0,1,v2)*Pi^2 + 8*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2
         *G(0,1,v2)*G(1 - v2, - v2,u2) + 4/3*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,
         v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2) - 12*G(0,1,v2)*G( - 
         v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - v2,u2) - 4/3*G(0,1,v2)*G( - v2
         ,u2) - 6*G(0,1,v2)*G( - v2,0,u2) + 2*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0
         ,1,v2)*G(0, - v2,u2) + 17*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,0,u2)
          - 12*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1 - v2,u2) + 2*G(0,1,0,u2)*G(0,
         v2) - 2*G(0,1,0,u2)*G(1,v2) - 80/3*G(0,1,0,v2) - 12*G(0,1,0,v2)*G(1
          - v2,u2) + 16*G(0,1,0,v2)*G( - v2,u2) - 16*G(0,1,0,v2)*G(0,u2) + 14*
         G(0,1,0,v2)*G(1,u2) + 16*G(0,1,0,0,v2) - 12*G(0,1,0,1,v2) - 14*G(0,1,
         1,1 - v2,u2) + 14*G(0,1,1,u2)*G(0,v2) - 14*G(0,1,1,u2)*G(1,v2) + 22*
         G(0,1,1,0,v2) + 5/3*G(1,1 - v2,1 - v2,u2) + 6*G(1,1 - v2,1 - v2,0,u2)
          + 14*G(1,1 - v2, - v2,0,u2) - 22*G(1,1 - v2,u2) - 7/3*G(1,1 - v2,u2)
         *Pi^2 + 6*G(1,1 - v2,0,1 - v2,u2) - 7/3*G(1,1 - v2,0,u2) + 4*G(1,1 - 
         v2,1,1 - v2,u2) + 18*G(1,u2)*zeta3 + 103/6*G(1,u2)*Pi^2 - 22*G(1,u2)*
         G(1,v2) - 7/3*G(1,u2)*G(1,v2)*Pi^2 + 89/6*G(1,v2) + 20*G(1,v2)*zeta3
          - 8/9*G(1,v2)*Pi^2 - 8*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(1,v2)*G(1
          - v2, - v2,0,u2) - 41/2*G(1,v2)*G(1 - v2,u2) + 9*G(1,v2)*G(1 - v2,u2
         )*Pi^2 - 38/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,0,0,u2) - 8
         *G(1,v2)*G(1 - v2,0,1,u2) + 1/3*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(
         1 - v2,1,0,u2) - 8*G(1,v2)*G(1 - v2,1,1,u2) + 12*G(1,v2)*G( - v2,1 - 
         v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 31/3*G(1,v2)*G( - v2,u2)*
         Pi^2 + 4/3*G(1,v2)*G( - v2,0,u2) + 6*G(1,v2)*G( - v2,0,0,u2) + 12*G(1
         ,v2)*G( - v2,0,1,u2) + 5/3*G(1,v2)*G(1,1 - v2,u2) + 6*G(1,v2)*G(1,1
          - v2,0,u2) + 4*G(1,v2)*G(1,1 - v2,1,u2) + 6*G(1,0,1 - v2,1 - v2,u2)
          - 7/3*G(1,0,1 - v2,u2) + 6*G(1,0,1 - v2,u2)*G(1,v2) + 14*G(1,0, - v2
         ,0,u2) - 7*G(1,0,u2)*Pi^2 - 7/3*G(1,0,u2)*G(1,v2) + 8*G(1,0,u2)*G(1,0
         ,v2) + 6*G(1,0,u2)*G(1,1,v2) - 107/6*G(1,0,v2) + 17/3*G(1,0,v2)*Pi^2
          - 22*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2)
          + 71/3*G(1,0,v2)*G(1 - v2,u2) + 16*G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,
         0,v2)*G(1 - v2,1,u2) + 22*G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*
         G( - v2, - v2,u2) - 4/3*G(1,0,v2)*G( - v2,u2) - 16*G(1,0,v2)*G( - v2,
         0,u2) - 18*G(1,0,v2)*G(1,1 - v2,u2) - 14*G(1,0,v2)*G(1,u2) + 8*G(1,0,
         v2)*G(1,1,u2) - 44/3*G(1,0,0,v2) - 14*G(1,0,0,v2)*G(1 - v2,u2) + 16*
         G(1,0,0,v2)*G( - v2,u2) - 10*G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) - 
         2*G(1,0,0,1,v2) - 10*G(1,0,1,1 - v2,u2) - 10*G(1,0,1,u2)*G(1,v2) + 5/
         3*G(1,0,1,v2) + 8*G(1,0,1,v2)*G(1 - v2,u2) - 12*G(1,0,1,v2)*G( - v2,
         u2) - 12*G(1,0,1,0,v2) + 4*G(1,1,1 - v2,1 - v2,u2) - 14*G(1,1,1 - v2,
         u2) + 4*G(1,1,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2) - 20/3*G(1,1,
         u2)*Pi^2 - 14*G(1,1,u2)*G(1,v2) + 4*G(1,1,u2)*G(1,1,v2) - 41/2*G(1,1,
         v2) + 9*G(1,1,v2)*Pi^2 + 5/3*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,1 - v2,u2)
          - 2*G(1,1,0,u2)*G(1,v2) + 73/3*G(1,1,0,v2) - 22*G(1,1,0,v2)*G(1 - v2
         ,u2) + 22*G(1,1,0,v2)*G( - v2,u2) - 18*G(1,1,0,v2)*G(1,u2) - 14*G(1,1
         ,0,0,v2) + 8*G(1,1,0,1,v2) + 20*G(1,1,1,1 - v2,u2) + 20*G(1,1,1,u2)*
         G(1,v2) - 22*G(1,1,1,0,v2) )

       + N*u2*v2^2 * ( 2/9*Pi^2 - 1/3*G(1 - v2,0,u2) + 1/3*G( - v2,0,u2) - 1/3
         *G(0,1 - v2,u2) + 1/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 1/3*G(0
         ,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G( - v2,u2) - 1/3*G(0,v2)*G(1,u2) - 1/
         3*G(0,0,v2) + 1/3*G(1,1 - v2,u2) + 1/3*G(1,u2)*G(1,v2) + 1/3*G(1,0,v2
         ) )

       + N*u2^2*[1-u2-v2]^-2 * ( 1/6*Pi^2 + 2/3*G( - v2,1 - v2,0,u2) + 2/3*G(
          - v2, - v2,0,u2) - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2)
          + G( - v2,0,u2) + G(0,u2)*G(0,v2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2)
          - 2/3*G(0,v2)*G( - v2, - v2,u2) - G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*
         G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - G(0,0,v2) + 2/3*G(0,0,v2)*G(1,u2)
          - 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2
         ,0,u2) - 8/9*G(1,u2)*Pi^2 + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1
          - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) - G(1,0,v2) - 2/3*G(1,0,v2)*G( - v2
         ,u2) + 2/3*G(1,1,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^2*[1-u2-v2]^-1 * (  - zeta3 - 29/24*Pi^2 - 3/2*G(1 - v2, - v2,0,
         u2) - 1/4*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,u2) + G( - v2,1 - v2,0,
         u2) + 1/2*G( - v2, - v2,0,u2) - 11/6*G( - v2,u2)*Pi^2 + G( - v2,0,1
          - v2,u2) - 31/12*G( - v2,0,u2) + 3/2*G( - v2,0,0,u2) + 2/3*G(0,1 - 
         v2,u2) + 1/2*G(0, - v2,0,u2) + 1/3*G(0,u2) + 1/4*G(0,u2)*Pi^2 - 31/12
         *G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 5/2*G(0,u2)*G(1,0,v2) - 2/3*
         G(0,v2) + 1/12*G(0,v2)*Pi^2 + 3/2*G(0,v2)*G(1 - v2, - v2,u2) - 4/3*G(
         0,v2)*G(1 - v2,u2) - 3/2*G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*G( - v2,1
          - v2,u2) - 1/2*G(0,v2)*G( - v2, - v2,u2) + 31/12*G(0,v2)*G( - v2,u2)
          - G(0,v2)*G( - v2,0,u2) - G(0,v2)*G(0,1 - v2,u2) - 1/2*G(0,v2)*G(0,
          - v2,u2) - 2*G(0,v2)*G(1,0,u2) + 3/2*G(0,0,u2)*G(0,v2) + 47/12*G(0,0
         ,v2) + 3/2*G(0,0,v2)*G(1 - v2,u2) + 1/2*G(0,0,v2)*G( - v2,u2) + 1/2*
         G(0,0,v2)*G(0,u2) + G(0,0,0,v2) - G(0,0,1,v2) - 4/3*G(0,1,v2) - G(0,1
         ,v2)*G( - v2,u2) - G(0,1,v2)*G(0,u2) - 1/2*G(0,1,0,v2) + 2*G(1,1 - v2
         ,0,u2) - 2*G(1,u2)*Pi^2 - 5/12*G(1,v2)*Pi^2 + G(1,v2)*G( - v2,0,u2)
          + 2*G(1,0,1 - v2,u2) + 2*G(1,0,u2)*G(1,v2) + 5/4*G(1,0,v2) + 3/2*G(1
         ,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G( - v2,u2) + 1/2*G(1,0,0,v2) + G(1,0
         ,1,v2) + 7/2*G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-4 * ( 27/4*G(1 - v2,u2)*Pi^2 - 27/2*G(1 - v2,1,1 - v2
         ,u2) + 27/2*G(0,v2)*G(1 - v2,1,u2) - 27/2*G(0,v2)*G(0,1 - v2,u2) - 27/
         2*G(0,1,1 - v2,u2) + 27/2*G(0,1,u2)*G(0,v2) - 27/2*G(0,1,u2)*G(1,v2)
          + 27/2*G(0,1,v2)*G(1 - v2,u2) + 27/4*G(1,v2)*Pi^2 - 27/2*G(1,v2)*G(1
          - v2,1,u2) - 27/2*G(1,0,v2)*G(1 - v2,u2) + 27/2*G(1,0,1,v2) - 27/2*
         G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-3 * ( 43/4*Pi^2 - 73/12*G(1 - v2,u2)*Pi^2 - 4*G(1 - 
         v2,0,u2) - 4/3*G(1 - v2,0,0,u2) + 27/2*G(1 - v2,1,1 - v2,u2) - 4*G(0,
         1 - v2,u2) - 4/3*G(0,1 - v2,0,u2) + 4/3*G(0,u2)*Pi^2 - 4*G(0,u2)*G(1,
         v2) + 4/3*G(0,u2)*G(1,0,v2) - 4/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,
         u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 27/2*G(0,v2)*G(1 - v2,1,u2) + 89/6
         *G(0,v2)*G(0,1 - v2,u2) + 27/2*G(0,v2)*G(1,u2) - 4/3*G(0,0,1 - v2,u2)
          - 4/3*G(0,0,u2)*G(1,v2) - 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,1,
         v2) + 27/2*G(0,1,1 - v2,u2) - 27/2*G(0,1,u2)*G(0,v2) + 27/2*G(0,1,u2)
         *G(1,v2) + 35/2*G(0,1,v2) - 27/2*G(0,1,v2)*G(1 - v2,u2) + 4/3*G(0,1,
         v2)*G(0,u2) - 4/3*G(0,1,0,v2) - 27/2*G(1,1 - v2,u2) - 27/2*G(1,u2)*G(
         1,v2) - 73/12*G(1,v2)*Pi^2 + 27/2*G(1,v2)*G(1 - v2,1,u2) - 19/2*G(1,0
         ,v2) + 27/2*G(1,0,v2)*G(1 - v2,u2) - 4/3*G(1,0,0,v2) - 27/2*G(1,0,1,
         v2) + 27/2*G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-2 * ( 6*zeta3 - 143/24*Pi^2 + 2*G(1 - v2, - v2,0,u2)
          + 11/4*G(1 - v2,u2)*Pi^2 + 17/12*G(1 - v2,0,u2) + 1/3*G(1 - v2,0,0,
         u2) - 13/2*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,1 - v2,0,u2) - 8*G( - v2
         , - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1 - v2,u2) - 1/2*G(
          - v2,0,u2) + 17/12*G(0,1 - v2,u2) + 1/3*G(0,1 - v2,0,u2) + G(0, - v2
         ,0,u2) + 43/4*G(0,u2) - 2/3*G(0,u2)*Pi^2 + 23/3*G(0,u2)*G(0,v2) + 17/
         12*G(0,u2)*G(1,v2) + 2/3*G(0,u2)*G(1,0,v2) - 43/4*G(0,v2) + 1/3*G(0,
         v2)*Pi^2 - 2*G(0,v2)*G(1 - v2, - v2,u2) - 17/12*G(0,v2)*G(1 - v2,u2)
          + 2/3*G(0,v2)*G(1 - v2,0,u2) + 13/2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,
         v2)*G( - v2,1 - v2,u2) + 8*G(0,v2)*G( - v2, - v2,u2) + 1/2*G(0,v2)*G(
          - v2,u2) - 4*G(0,v2)*G( - v2,0,u2) - 35/6*G(0,v2)*G(0,1 - v2,u2) - 
         G(0,v2)*G(0, - v2,u2) - 27/4*G(0,v2)*G(1,u2) + 1/3*G(0,0,1 - v2,u2)
          - 17/2*G(0,0,u2) + 1/3*G(0,0,u2)*G(1,v2) - 41/6*G(0,0,v2) - 5/3*G(0,
         0,v2)*G(1 - v2,u2) + 8*G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G(0,u2) + 
         6*G(0,0,0,v2) - 5/3*G(0,0,1,v2) - 13/2*G(0,1,1 - v2,u2) + 13/2*G(0,1,
         u2)*G(0,v2) - 13/2*G(0,1,u2)*G(1,v2) - 49/6*G(0,1,v2) + 13/2*G(0,1,v2
         )*G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,u2) + 2/3*G(0,1,v2)*G(0,u2) - 5/
         3*G(0,1,0,v2) + 27/4*G(1,1 - v2,u2) + 27/4*G(1,u2)*G(1,v2) + 11/4*G(1
         ,v2)*Pi^2 - 13/2*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G( - v2,0,u2) + 
         16/3*G(1,0,v2) - 13/2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G( - v2,u2
         ) - 5/3*G(1,0,0,v2) + 13/2*G(1,0,1,v2) - 13/2*G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-1 * ( 6*zeta3 + 133/24*Pi^2 + 5*G(1 - v2, - v2,0,u2)
          + 59/12*G(1 - v2,u2)*Pi^2 - 19/12*G(1 - v2,0,u2) - 4*G(1 - v2,0,0,u2
         ) - 7/2*G(1 - v2,1,1 - v2,u2) - G( - v2,1 - v2,0,u2) - 8*G( - v2, - 
         v2,0,u2) + 7/3*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,u2) - 25/2*G( - v2
         ,0,u2) - 19/12*G(0,1 - v2,u2) - 4*G(0,1 - v2,0,u2) + G(0, - v2,0,u2)
          + G(0,u2) + 13/6*G(0,u2)*Pi^2 + 11/3*G(0,u2)*G(0,v2) - 19/12*G(0,u2)
         *G(1,v2) + 8*G(0,u2)*G(1,0,v2) - G(0,v2) + 1/2*G(0,v2)*Pi^2 - 5*G(0,
         v2)*G(1 - v2, - v2,u2) + 19/12*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G(1
          - v2,0,u2) + 7/2*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2,u2)
          + 8*G(0,v2)*G( - v2, - v2,u2) + 25/2*G(0,v2)*G( - v2,u2) - 4*G(0,v2)
         *G( - v2,0,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0, - v2,u2)
          + 17/4*G(0,v2)*G(1,u2) - 4*G(0,0,1 - v2,u2) - 21/2*G(0,0,u2) - 4*G(0
         ,0,u2)*G(1,v2) + 19/6*G(0,0,v2) - 6*G(0,0,v2)*G(1 - v2,u2) + 8*G(0,0,
         v2)*G( - v2,u2) - 2*G(0,0,v2)*G(0,u2) + 6*G(0,0,0,v2) - 7/2*G(0,1,1
          - v2,u2) + 7/2*G(0,1,u2)*G(0,v2) - 7/2*G(0,1,u2)*G(1,v2) + 35/6*G(0,
         1,v2) + 7/2*G(0,1,v2)*G(1 - v2,u2) + G(0,1,v2)*G( - v2,u2) + 2*G(0,1,
         v2)*G(0,u2) - 6*G(0,1,0,v2) - 17/4*G(1,1 - v2,u2) - 17/4*G(1,u2)*G(1,
         v2) + 59/12*G(1,v2)*Pi^2 - 7/2*G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G( - 
         v2,0,u2) - 8/3*G(1,0,v2) - 19/2*G(1,0,v2)*G(1 - v2,u2) + G(1,0,v2)*G(
          - v2,u2) - 6*G(1,0,0,v2) + 7/2*G(1,0,1,v2) - 19/2*G(1,1,0,v2) )

       + N*u2^2 * (  - 281/6*zeta3 - 929/36*Pi^2 - 1973/360*Pi^4 + 19*G(1 - v2
         ,1 - v2, - v2,0,u2) - 41/2*G(1 - v2,1 - v2,u2) + 55/3*G(1 - v2,1 - v2
         ,u2)*Pi^2 - 121/6*G(1 - v2,1 - v2,0,u2) - 8*G(1 - v2,1 - v2,0,0,u2)
          - 17*G(1 - v2,1 - v2,1,1 - v2,u2) - 4*G(1 - v2, - v2,1 - v2,0,u2) - 
         31*G(1 - v2, - v2, - v2,0,u2) + 50/3*G(1 - v2, - v2,u2)*Pi^2 - 4*G(1
          - v2, - v2,0,1 - v2,u2) - 61/6*G(1 - v2, - v2,0,u2) - 15*G(1 - v2,
          - v2,0,0,u2) + 89/6*G(1 - v2,u2) + 38*G(1 - v2,u2)*zeta3 - 107/9*G(1
          - v2,u2)*Pi^2 - 121/6*G(1 - v2,0,1 - v2,u2) - 8*G(1 - v2,0,1 - v2,0,
         u2) - 19*G(1 - v2,0, - v2,0,u2) + 37*G(1 - v2,0,u2) + 5/6*G(1 - v2,0,
         u2)*Pi^2 - 8*G(1 - v2,0,0,1 - v2,u2) - 59/6*G(1 - v2,0,0,u2) - 17*G(1
          - v2,0,1,1 - v2,u2) + 17*G(1 - v2,1,1 - v2,u2) + 4*G(1 - v2,1,1 - v2
         ,0,u2) + 4/3*G(1 - v2,1,u2)*Pi^2 + 4*G(1 - v2,1,0,1 - v2,u2) - 16*G(1
          - v2,1,1,1 - v2,u2) - 23*G( - v2,1 - v2, - v2,0,u2) - 21*G( - v2,1
          - v2,u2)*Pi^2 + 19/6*G( - v2,1 - v2,0,u2) + 12*G( - v2,1 - v2,0,0,u2
         ) + 25*G( - v2,1 - v2,1,1 - v2,u2) - 4*G( - v2, - v2,1 - v2,0,u2) + 
         43*G( - v2, - v2, - v2,0,u2) - 26/3*G( - v2, - v2,u2)*Pi^2 - 4*G( - 
         v2, - v2,0,1 - v2,u2) + 97/6*G( - v2, - v2,0,u2) + 11*G( - v2, - v2,0
         ,0,u2) - 54*G( - v2,u2)*zeta3 + 103/18*G( - v2,u2)*Pi^2 + 19/6*G( - 
         v2,0,1 - v2,u2) + 12*G( - v2,0,1 - v2,0,u2) + 11*G( - v2,0, - v2,0,u2
         ) - 259/6*G( - v2,0,u2) - 15/2*G( - v2,0,u2)*Pi^2 + 12*G( - v2,0,0,1
          - v2,u2) + 125/6*G( - v2,0,0,u2) + 25*G( - v2,0,1,1 - v2,u2) - 121/6
         *G(0,1 - v2,1 - v2,u2) - 8*G(0,1 - v2,1 - v2,0,u2) - 19*G(0,1 - v2,
          - v2,0,u2) + 37*G(0,1 - v2,u2) + 5/6*G(0,1 - v2,u2)*Pi^2 - 121/6*G(0
         ,1 - v2,u2)*G(1,v2) + 31*G(0,1 - v2,u2)*G(1,0,v2) - 8*G(0,1 - v2,0,1
          - v2,u2) - 59/6*G(0,1 - v2,0,u2) - 8*G(0,1 - v2,0,u2)*G(1,v2) - 17*
         G(0,1 - v2,1,1 - v2,u2) - 17*G(0,1 - v2,1,u2)*G(1,v2) + 4*G(0, - v2,1
          - v2,0,u2) - 16*G(0, - v2, - v2,0,u2) - 4/3*G(0, - v2,u2)*Pi^2 - 4*
         G(0, - v2,u2)*G(1,0,v2) + 4*G(0, - v2,0,1 - v2,u2) + 32/3*G(0, - v2,0
         ,u2) + 4*G(0, - v2,0,u2)*G(1,v2) - 91/6*G(0,u2) - 23*G(0,u2)*zeta3 + 
         53/36*G(0,u2)*Pi^2 - 329/6*G(0,u2)*G(0,v2) - 15/2*G(0,u2)*G(0,v2)*
         Pi^2 + 37*G(0,u2)*G(1,v2) + 5/6*G(0,u2)*G(1,v2)*Pi^2 + 13*G(0,u2)*G(1
         ,0,v2) + 11*G(0,u2)*G(1,0,0,v2) + 4*G(0,u2)*G(1,0,1,v2) - 121/6*G(0,
         u2)*G(1,1,v2) + 31*G(0,u2)*G(1,1,0,v2) + 1/3*G(0,v2) - 54*G(0,v2)*
         zeta3 - 88/9*G(0,v2)*Pi^2 - 19*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 55/
         6*G(0,v2)*G(1 - v2,1 - v2,u2) + 31*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 17
         *G(0,v2)*G(1 - v2,1 - v2,1,u2) + 4*G(0,v2)*G(1 - v2, - v2,1 - v2,u2)
          + 31*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 61/6*G(0,v2)*G(1 - v2, - v2,
         u2) - 8*G(0,v2)*G(1 - v2, - v2,0,u2) - 107/6*G(0,v2)*G(1 - v2,u2) + 
         21/2*G(0,v2)*G(1 - v2,u2)*Pi^2 - 13*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 
         19*G(0,v2)*G(1 - v2,0, - v2,u2) + 12*G(0,v2)*G(1 - v2,0,u2) - 15*G(0,
         v2)*G(1 - v2,0,0,u2) + 17*G(0,v2)*G(1 - v2,0,1,u2) - 8*G(0,v2)*G(1 - 
         v2,1,1 - v2,u2) - 17*G(0,v2)*G(1 - v2,1,u2) - 4*G(0,v2)*G(1 - v2,1,0,
         u2) + 16*G(0,v2)*G(1 - v2,1,1,u2) + 23*G(0,v2)*G( - v2,1 - v2, - v2,
         u2) - 19/6*G(0,v2)*G( - v2,1 - v2,u2) - 31*G(0,v2)*G( - v2,1 - v2,0,
         u2) - 25*G(0,v2)*G( - v2,1 - v2,1,u2) + 4*G(0,v2)*G( - v2, - v2,1 - 
         v2,u2) - 43*G(0,v2)*G( - v2, - v2, - v2,u2) - 97/6*G(0,v2)*G( - v2,
          - v2,u2) + 16*G(0,v2)*G( - v2, - v2,0,u2) + 259/6*G(0,v2)*G( - v2,u2
         ) - 5/2*G(0,v2)*G( - v2,u2)*Pi^2 + 13*G(0,v2)*G( - v2,0,1 - v2,u2) - 
         11*G(0,v2)*G( - v2,0, - v2,u2) - 17*G(0,v2)*G( - v2,0,u2) + 11*G(0,v2
         )*G( - v2,0,0,u2) - 25*G(0,v2)*G( - v2,0,1,u2) - 13*G(0,v2)*G(0,1 - 
         v2,1 - v2,u2) + 19*G(0,v2)*G(0,1 - v2, - v2,u2) + 57*G(0,v2)*G(0,1 - 
         v2,u2) - 15*G(0,v2)*G(0,1 - v2,0,u2) + 17*G(0,v2)*G(0,1 - v2,1,u2) - 
         4*G(0,v2)*G(0, - v2,1 - v2,u2) + 16*G(0,v2)*G(0, - v2, - v2,u2) - 32/
         3*G(0,v2)*G(0, - v2,u2) - 8*G(0,v2)*G(0, - v2,0,u2) + 9*G(0,v2)*G(1,1
          - v2,1 - v2,u2) - 27*G(0,v2)*G(1,1 - v2, - v2,u2) - 73/3*G(0,v2)*G(1
         ,1 - v2,u2) + 15*G(0,v2)*G(1,1 - v2,0,u2) - 9*G(0,v2)*G(1,1 - v2,1,u2
         ) + 59/2*G(0,v2)*G(1,u2) + 37/6*G(0,v2)*G(1,u2)*Pi^2 - 29*G(0,v2)*G(1
         ,0,1 - v2,u2) - 27*G(0,v2)*G(1,0, - v2,u2) + 5/6*G(0,v2)*G(1,0,u2) + 
         21*G(0,v2)*G(1,0,1,u2) + 16*G(0,v2)*G(1,1,1 - v2,u2) + 55/6*G(0,v2)*
         G(1,1,u2) + 4*G(0,v2)*G(1,1,0,u2) - 41*G(0,v2)*G(1,1,1,u2) - 8*G(0,0,
         1 - v2,1 - v2,u2) - 59/6*G(0,0,1 - v2,u2) + 29*G(0,0,1 - v2,u2)*G(0,
         v2) - 8*G(0,0,1 - v2,u2)*G(1,v2) + 19*G(0,0, - v2,u2)*G(0,v2) - 19*G(
         0,0, - v2,0,u2) + 41/2*G(0,0,u2) + 13*G(0,0,u2)*Pi^2 + 125/6*G(0,0,u2
         )*G(0,v2) + 11*G(0,0,u2)*G(0,0,v2) + 12*G(0,0,u2)*G(0,1,v2) - 59/6*G(
         0,0,u2)*G(1,v2) - 15*G(0,0,u2)*G(1,0,v2) - 8*G(0,0,u2)*G(1,1,v2) + 85/
         2*G(0,0,v2) - 5/2*G(0,0,v2)*Pi^2 - 27*G(0,0,v2)*G(1 - v2,1 - v2,u2)
          + 31*G(0,0,v2)*G(1 - v2, - v2,u2) - 115/6*G(0,0,v2)*G(1 - v2,u2) + 
         11*G(0,0,v2)*G(1 - v2,0,u2) + 31*G(0,0,v2)*G( - v2,1 - v2,u2) - 43*G(
         0,0,v2)*G( - v2, - v2,u2) + 79/6*G(0,0,v2)*G( - v2,u2) - 3*G(0,0,v2)*
         G( - v2,0,u2) + 11*G(0,0,v2)*G(0,1 - v2,u2) + 16*G(0,0,v2)*G(0, - v2,
         u2) - 41*G(0,0,v2)*G(0,u2) - 19*G(0,0,v2)*G(1,1 - v2,u2) + 91/3*G(0,0
         ,v2)*G(1,u2) - 19*G(0,0,v2)*G(1,0,u2) + 211/6*G(0,0,0,v2) + 12*G(0,0,
         0,v2)*G(1 - v2,u2) - 24*G(0,0,0,v2)*G( - v2,u2) - 3*G(0,0,0,v2)*G(0,
         u2) + 19*G(0,0,0,v2)*G(1,u2) - 24*G(0,0,0,0,v2) + 12*G(0,0,0,1,v2) + 
         17*G(0,0,1,1 - v2,u2) - 17*G(0,0,1,u2)*G(0,v2) + 17*G(0,0,1,u2)*G(1,
         v2) - 13/6*G(0,0,1,v2) - 4*G(0,0,1,v2)*G(1 - v2,u2) + 12*G(0,0,1,v2)*
         G( - v2,u2) - 12*G(0,0,1,v2)*G(0,u2) + 8*G(0,0,1,v2)*G(1,u2) + 31*G(0
         ,0,1,0,v2) - 13*G(0,1,1 - v2,1 - v2,u2) + 185/6*G(0,1,1 - v2,u2) - 8*
         G(0,1,1 - v2,u2)*G(0,v2) - 13*G(0,1,1 - v2,u2)*G(1,v2) - 4*G(0,1,1 - 
         v2,0,u2) + 121/6*G(0,1,u2)*Pi^2 - 185/6*G(0,1,u2)*G(0,v2) + 21*G(0,1,
         u2)*G(0,1,v2) + 185/6*G(0,1,u2)*G(1,v2) - 8*G(0,1,u2)*G(1,0,v2) - 13*
         G(0,1,u2)*G(1,1,v2) + 35/3*G(0,1,v2) - 21*G(0,1,v2)*Pi^2 + 17*G(0,1,
         v2)*G(1 - v2,1 - v2,u2) + 4*G(0,1,v2)*G(1 - v2, - v2,u2) - 47/6*G(0,1
         ,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G(1 - v2,0,u2) + 8*G(0,1,v2)*G(1 - v2
         ,1,u2) - 25*G(0,1,v2)*G( - v2,1 - v2,u2) + 4*G(0,1,v2)*G( - v2, - v2,
         u2) - 19/6*G(0,1,v2)*G( - v2,u2) - 12*G(0,1,v2)*G( - v2,0,u2) + 4*G(0
         ,1,v2)*G(0,1 - v2,u2) - 4*G(0,1,v2)*G(0, - v2,u2) + 157/6*G(0,1,v2)*
         G(0,u2) - 91/6*G(0,1,v2)*G(1,u2) - 8*G(0,1,v2)*G(1,0,u2) - 25*G(0,1,
         v2)*G(1,1,u2) - 4*G(0,1,0,1 - v2,u2) + 4*G(0,1,0,u2)*G(0,v2) - 4*G(0,
         1,0,u2)*G(1,v2) - 145/6*G(0,1,0,v2) - 23*G(0,1,0,v2)*G(1 - v2,u2) + 
         31*G(0,1,0,v2)*G( - v2,u2) - 31*G(0,1,0,v2)*G(0,u2) + 27*G(0,1,0,v2)*
         G(1,u2) + 31*G(0,1,0,0,v2) - 25*G(0,1,0,1,v2) - 29*G(0,1,1,1 - v2,u2)
          + 29*G(0,1,1,u2)*G(0,v2) - 29*G(0,1,1,u2)*G(1,v2) + 44*G(0,1,1,0,v2)
          + 55/6*G(1,1 - v2,1 - v2,u2) + 12*G(1,1 - v2,1 - v2,0,u2) + 27*G(1,1
          - v2, - v2,0,u2) - 59/2*G(1,1 - v2,u2) - 29/6*G(1,1 - v2,u2)*Pi^2 + 
         12*G(1,1 - v2,0,1 - v2,u2) - 5/6*G(1,1 - v2,0,u2) + 9*G(1,1 - v2,1,1
          - v2,u2) + 35*G(1,u2)*zeta3 + 767/36*G(1,u2)*Pi^2 - 59/2*G(1,u2)*G(1
         ,v2) - 29/6*G(1,u2)*G(1,v2)*Pi^2 + 89/6*G(1,v2) + 38*G(1,v2)*zeta3 - 
         211/18*G(1,v2)*Pi^2 - 17*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 4*G(1,v2)*G(
         1 - v2, - v2,0,u2) - 41/2*G(1,v2)*G(1 - v2,u2) + 55/3*G(1,v2)*G(1 - 
         v2,u2)*Pi^2 - 121/6*G(1,v2)*G(1 - v2,0,u2) - 8*G(1,v2)*G(1 - v2,0,0,
         u2) - 17*G(1,v2)*G(1 - v2,0,1,u2) + 17*G(1,v2)*G(1 - v2,1,u2) + 4*G(1
         ,v2)*G(1 - v2,1,0,u2) - 16*G(1,v2)*G(1 - v2,1,1,u2) + 25*G(1,v2)*G(
          - v2,1 - v2,1,u2) - 4*G(1,v2)*G( - v2, - v2,0,u2) - 21*G(1,v2)*G( - 
         v2,u2)*Pi^2 + 19/6*G(1,v2)*G( - v2,0,u2) + 12*G(1,v2)*G( - v2,0,0,u2)
          + 25*G(1,v2)*G( - v2,0,1,u2) + 55/6*G(1,v2)*G(1,1 - v2,u2) + 12*G(1,
         v2)*G(1,1 - v2,0,u2) + 9*G(1,v2)*G(1,1 - v2,1,u2) + 12*G(1,0,1 - v2,1
          - v2,u2) - 5/6*G(1,0,1 - v2,u2) + 12*G(1,0,1 - v2,u2)*G(1,v2) + 27*
         G(1,0, - v2,0,u2) - 41/3*G(1,0,u2)*Pi^2 - 5/6*G(1,0,u2)*G(1,v2) + 15*
         G(1,0,u2)*G(1,0,v2) + 12*G(1,0,u2)*G(1,1,v2) - 37/2*G(1,0,v2) + 21/2*
         G(1,0,v2)*Pi^2 - 44*G(1,0,v2)*G(1 - v2,1 - v2,u2) + 4*G(1,0,v2)*G(1
          - v2, - v2,u2) + 319/6*G(1,0,v2)*G(1 - v2,u2) + 31*G(1,0,v2)*G(1 - 
         v2,0,u2) - 8*G(1,0,v2)*G(1 - v2,1,u2) + 44*G(1,0,v2)*G( - v2,1 - v2,
         u2) + 4*G(1,0,v2)*G( - v2, - v2,u2) - 19/6*G(1,0,v2)*G( - v2,u2) - 31
         *G(1,0,v2)*G( - v2,0,u2) - 35*G(1,0,v2)*G(1,1 - v2,u2) - 73/3*G(1,0,
         v2)*G(1,u2) + 16*G(1,0,v2)*G(1,1,u2) - 109/6*G(1,0,0,v2) - 27*G(1,0,0
         ,v2)*G(1 - v2,u2) + 31*G(1,0,0,v2)*G( - v2,u2) - 19*G(1,0,0,v2)*G(1,
         u2) + 12*G(1,0,0,0,v2) - 4*G(1,0,0,1,v2) - 21*G(1,0,1,1 - v2,u2) - 21
         *G(1,0,1,u2)*G(1,v2) - 53/6*G(1,0,1,v2) + 17*G(1,0,1,v2)*G(1 - v2,u2)
          - 25*G(1,0,1,v2)*G( - v2,u2) - 23*G(1,0,1,0,v2) + 9*G(1,1,1 - v2,1
          - v2,u2) - 55/6*G(1,1,1 - v2,u2) + 9*G(1,1,1 - v2,u2)*G(1,v2) - 4*G(
         1,1,1 - v2,0,u2) - 85/6*G(1,1,u2)*Pi^2 - 55/6*G(1,1,u2)*G(1,v2) + 9*
         G(1,1,u2)*G(1,1,v2) - 41/2*G(1,1,v2) + 55/3*G(1,1,v2)*Pi^2 + 55/6*G(1
         ,1,v2)*G(1,u2) - 4*G(1,1,0,1 - v2,u2) - 4*G(1,1,0,u2)*G(1,v2) + 307/6
         *G(1,1,0,v2) - 44*G(1,1,0,v2)*G(1 - v2,u2) + 44*G(1,1,0,v2)*G( - v2,
         u2) - 35*G(1,1,0,v2)*G(1,u2) - 27*G(1,1,0,0,v2) + 17*G(1,1,0,1,v2) + 
         41*G(1,1,1,1 - v2,u2) + 41*G(1,1,1,u2)*G(1,v2) - 44*G(1,1,1,0,v2) )

       + N*u2^2*v2 * ( 35/6*zeta3 + 115/9*Pi^2 + 967/360*Pi^4 - 9*G(1 - v2,1
          - v2, - v2,0,u2) - 28/3*G(1 - v2,1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,1
          - v2,0,u2) + 4*G(1 - v2,1 - v2,0,0,u2) + 9*G(1 - v2,1 - v2,1,1 - v2,
         u2) + 2*G(1 - v2, - v2,1 - v2,0,u2) + 15*G(1 - v2, - v2, - v2,0,u2)
          - 8*G(1 - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 31/6*
         G(1 - v2, - v2,0,u2) + 7*G(1 - v2, - v2,0,0,u2) - 18*G(1 - v2,u2)*
         zeta3 + 31/18*G(1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,0,1 - v2,u2) + 4*G(1
          - v2,0,1 - v2,0,u2) + 9*G(1 - v2,0, - v2,0,u2) - 115/6*G(1 - v2,0,u2
         ) - 1/2*G(1 - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) + 15/2*G(1 - 
         v2,0,0,u2) + 9*G(1 - v2,0,1,1 - v2,u2) - 20/3*G(1 - v2,1,1 - v2,u2)
          - 2*G(1 - v2,1,1 - v2,0,u2) - 2/3*G(1 - v2,1,u2)*Pi^2 - 2*G(1 - v2,1
         ,0,1 - v2,u2) + 8*G(1 - v2,1,1,1 - v2,u2) + 11*G( - v2,1 - v2, - v2,0
         ,u2) + 32/3*G( - v2,1 - v2,u2)*Pi^2 - 5/6*G( - v2,1 - v2,0,u2) - 6*G(
          - v2,1 - v2,0,0,u2) - 13*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - 
         v2,1 - v2,0,u2) - 21*G( - v2, - v2, - v2,0,u2) + 4*G( - v2, - v2,u2)*
         Pi^2 + 2*G( - v2, - v2,0,1 - v2,u2) - 3/2*G( - v2, - v2,0,u2) - 5*G(
          - v2, - v2,0,0,u2) + 26*G( - v2,u2)*zeta3 - 37/6*G( - v2,u2)*Pi^2 - 
         5/6*G( - v2,0,1 - v2,u2) - 6*G( - v2,0,1 - v2,0,u2) - 5*G( - v2,0, - 
         v2,0,u2) + 115/6*G( - v2,0,u2) + 23/6*G( - v2,0,u2)*Pi^2 - 6*G( - v2,
         0,0,1 - v2,u2) - 15/2*G( - v2,0,0,u2) - 13*G( - v2,0,1,1 - v2,u2) + 
         15/2*G(0,1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,0,u2) + 9*G(0,1 - v2
         , - v2,0,u2) - 115/6*G(0,1 - v2,u2) - 1/2*G(0,1 - v2,u2)*Pi^2 + 15/2*
         G(0,1 - v2,u2)*G(1,v2) - 15*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,0
         ,1 - v2,u2) + 15/2*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,v2) + 9*
         G(0,1 - v2,1,1 - v2,u2) + 9*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,1
          - v2,0,u2) + 8*G(0, - v2, - v2,0,u2) + 2/3*G(0, - v2,u2)*Pi^2 + 2*G(
         0, - v2,u2)*G(1,0,v2) - 2*G(0, - v2,0,1 - v2,u2) - 6*G(0, - v2,0,u2)
          - 2*G(0, - v2,0,u2)*G(1,v2) + 11*G(0,u2)*zeta3 + 53/36*G(0,u2)*Pi^2
          + 115/6*G(0,u2)*G(0,v2) + 23/6*G(0,u2)*G(0,v2)*Pi^2 - 115/6*G(0,u2)*
         G(1,v2) - 1/2*G(0,u2)*G(1,v2)*Pi^2 - 49/3*G(0,u2)*G(1,0,v2) - 5*G(0,
         u2)*G(1,0,0,v2) - 2*G(0,u2)*G(1,0,1,v2) + 15/2*G(0,u2)*G(1,1,v2) - 15
         *G(0,u2)*G(1,1,0,v2) + 26*G(0,v2)*zeta3 + 11/18*G(0,v2)*Pi^2 + 9*G(0,
         v2)*G(1 - v2,1 - v2, - v2,u2) - 15/2*G(0,v2)*G(1 - v2,1 - v2,u2) - 15
         *G(0,v2)*G(1 - v2,1 - v2,0,u2) - 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*
         G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 15*G(0,v2)*G(1 - v2, - v2, - v2,
         u2) + 31/6*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2
         ) + 115/6*G(0,v2)*G(1 - v2,u2) - 29/6*G(0,v2)*G(1 - v2,u2)*Pi^2 + 7*
         G(0,v2)*G(1 - v2,0,1 - v2,u2) - 9*G(0,v2)*G(1 - v2,0, - v2,u2) - 17*
         G(0,v2)*G(1 - v2,0,u2) + 7*G(0,v2)*G(1 - v2,0,0,u2) - 9*G(0,v2)*G(1
          - v2,0,1,u2) + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 20/3*G(0,v2)*G(1 - 
         v2,1,u2) + 2*G(0,v2)*G(1 - v2,1,0,u2) - 8*G(0,v2)*G(1 - v2,1,1,u2) - 
         11*G(0,v2)*G( - v2,1 - v2, - v2,u2) + 5/6*G(0,v2)*G( - v2,1 - v2,u2)
          + 15*G(0,v2)*G( - v2,1 - v2,0,u2) + 13*G(0,v2)*G( - v2,1 - v2,1,u2)
          - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) + 21*G(0,v2)*G( - v2, - v2, - 
         v2,u2) + 3/2*G(0,v2)*G( - v2, - v2,u2) - 8*G(0,v2)*G( - v2, - v2,0,u2
         ) - 115/6*G(0,v2)*G( - v2,u2) + 5/6*G(0,v2)*G( - v2,u2)*Pi^2 - 7*G(0,
         v2)*G( - v2,0,1 - v2,u2) + 5*G(0,v2)*G( - v2,0, - v2,u2) + 31/3*G(0,
         v2)*G( - v2,0,u2) - 5*G(0,v2)*G( - v2,0,0,u2) + 13*G(0,v2)*G( - v2,0,
         1,u2) + 7*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 9*G(0,v2)*G(0,1 - v2, - v2,
         u2) - 49/3*G(0,v2)*G(0,1 - v2,u2) + 7*G(0,v2)*G(0,1 - v2,0,u2) - 9*G(
         0,v2)*G(0,1 - v2,1,u2) + 2*G(0,v2)*G(0, - v2,1 - v2,u2) - 8*G(0,v2)*
         G(0, - v2, - v2,u2) + 6*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0
         ,u2) - 5*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 13*G(0,v2)*G(1,1 - v2, - v2,
         u2) + 31/3*G(0,v2)*G(1,1 - v2,u2) - 7*G(0,v2)*G(1,1 - v2,0,u2) + 5*G(
         0,v2)*G(1,1 - v2,1,u2) - 115/6*G(0,v2)*G(1,u2) - 19/6*G(0,v2)*G(1,u2)
         *Pi^2 + 15*G(0,v2)*G(1,0,1 - v2,u2) + 13*G(0,v2)*G(1,0, - v2,u2) + 3/
         2*G(0,v2)*G(1,0,u2) - 11*G(0,v2)*G(1,0,1,u2) - 8*G(0,v2)*G(1,1,1 - v2
         ,u2) + 5/6*G(0,v2)*G(1,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 21*G(0,v2)*G(1
         ,1,1,u2) + 4*G(0,0,1 - v2,1 - v2,u2) + 15/2*G(0,0,1 - v2,u2) - 15*G(0
         ,0,1 - v2,u2)*G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) - 9*G(0,0, - v2,u2
         )*G(0,v2) + 9*G(0,0, - v2,0,u2) - 19/3*G(0,0,u2)*Pi^2 - 15/2*G(0,0,u2
         )*G(0,v2) - 5*G(0,0,u2)*G(0,0,v2) - 6*G(0,0,u2)*G(0,1,v2) + 15/2*G(0,
         0,u2)*G(1,v2) + 7*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) - 115/6
         *G(0,0,v2) + 5/6*G(0,0,v2)*Pi^2 + 13*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 
         15*G(0,0,v2)*G(1 - v2, - v2,u2) + 119/6*G(0,0,v2)*G(1 - v2,u2) - 5*G(
         0,0,v2)*G(1 - v2,0,u2) - 15*G(0,0,v2)*G( - v2,1 - v2,u2) + 21*G(0,0,
         v2)*G( - v2, - v2,u2) - 79/6*G(0,0,v2)*G( - v2,u2) + G(0,0,v2)*G( - 
         v2,0,u2) - 5*G(0,0,v2)*G(0,1 - v2,u2) - 8*G(0,0,v2)*G(0, - v2,u2) + 
         20*G(0,0,v2)*G(0,u2) + 9*G(0,0,v2)*G(1,1 - v2,u2) - 14*G(0,0,v2)*G(1,
         u2) + 9*G(0,0,v2)*G(1,0,u2) - 145/6*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1
          - v2,u2) + 12*G(0,0,0,v2)*G( - v2,u2) + G(0,0,0,v2)*G(0,u2) - 9*G(0,
         0,0,v2)*G(1,u2) + 12*G(0,0,0,0,v2) - 6*G(0,0,0,1,v2) - 9*G(0,0,1,1 - 
         v2,u2) + 9*G(0,0,1,u2)*G(0,v2) - 9*G(0,0,1,u2)*G(1,v2) + 3/2*G(0,0,1,
         v2) + 2*G(0,0,1,v2)*G(1 - v2,u2) - 6*G(0,0,1,v2)*G( - v2,u2) + 6*G(0,
         0,1,v2)*G(0,u2) - 4*G(0,0,1,v2)*G(1,u2) - 15*G(0,0,1,0,v2) + 7*G(0,1,
         1 - v2,1 - v2,u2) - 31/6*G(0,1,1 - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2
         ) + 7*G(0,1,1 - v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) - 21/2*G(0,1,u2
         )*Pi^2 + 31/6*G(0,1,u2)*G(0,v2) - 11*G(0,1,u2)*G(0,1,v2) - 31/6*G(0,1
         ,u2)*G(1,v2) + 4*G(0,1,u2)*G(1,0,v2) + 7*G(0,1,u2)*G(1,1,v2) + 32/3*
         G(0,1,v2)*Pi^2 - 9*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - 
         v2, - v2,u2) - 5/6*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,u2
         ) - 4*G(0,1,v2)*G(1 - v2,1,u2) + 13*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*
         G(0,1,v2)*G( - v2, - v2,u2) + 5/6*G(0,1,v2)*G( - v2,u2) + 6*G(0,1,v2)
         *G( - v2,0,u2) - 2*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,v2)*G(0, - v2,
         u2) - 67/6*G(0,1,v2)*G(0,u2) + 67/6*G(0,1,v2)*G(1,u2) + 4*G(0,1,v2)*
         G(1,0,u2) + 13*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0
         ,u2)*G(0,v2) + 2*G(0,1,0,u2)*G(1,v2) + 25/2*G(0,1,0,v2) + 11*G(0,1,0,
         v2)*G(1 - v2,u2) - 15*G(0,1,0,v2)*G( - v2,u2) + 15*G(0,1,0,v2)*G(0,u2
         ) - 13*G(0,1,0,v2)*G(1,u2) - 15*G(0,1,0,0,v2) + 13*G(0,1,0,1,v2) + 15
         *G(0,1,1,1 - v2,u2) - 15*G(0,1,1,u2)*G(0,v2) + 15*G(0,1,1,u2)*G(1,v2)
          - 22*G(0,1,1,0,v2) - 15/2*G(1,1 - v2,1 - v2,u2) - 6*G(1,1 - v2,1 - 
         v2,0,u2) - 13*G(1,1 - v2, - v2,0,u2) + 115/6*G(1,1 - v2,u2) + 5/2*G(1
         ,1 - v2,u2)*Pi^2 - 6*G(1,1 - v2,0,1 - v2,u2) - 3/2*G(1,1 - v2,0,u2)
          - 5*G(1,1 - v2,1,1 - v2,u2) - 17*G(1,u2)*zeta3 - 197/36*G(1,u2)*Pi^2
          + 115/6*G(1,u2)*G(1,v2) + 5/2*G(1,u2)*G(1,v2)*Pi^2 - 18*G(1,v2)*
         zeta3 + 11/6*G(1,v2)*Pi^2 + 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(1,
         v2)*G(1 - v2, - v2,0,u2) - 28/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 15/2*G(1,
         v2)*G(1 - v2,0,u2) + 4*G(1,v2)*G(1 - v2,0,0,u2) + 9*G(1,v2)*G(1 - v2,
         0,1,u2) - 20/3*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2,1,0,u2) + 
         8*G(1,v2)*G(1 - v2,1,1,u2) - 13*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,
         v2)*G( - v2, - v2,0,u2) + 32/3*G(1,v2)*G( - v2,u2)*Pi^2 - 5/6*G(1,v2)
         *G( - v2,0,u2) - 6*G(1,v2)*G( - v2,0,0,u2) - 13*G(1,v2)*G( - v2,0,1,
         u2) - 15/2*G(1,v2)*G(1,1 - v2,u2) - 6*G(1,v2)*G(1,1 - v2,0,u2) - 5*G(
         1,v2)*G(1,1 - v2,1,u2) - 6*G(1,0,1 - v2,1 - v2,u2) - 3/2*G(1,0,1 - v2
         ,u2) - 6*G(1,0,1 - v2,u2)*G(1,v2) - 13*G(1,0, - v2,0,u2) + 20/3*G(1,0
         ,u2)*Pi^2 - 3/2*G(1,0,u2)*G(1,v2) - 7*G(1,0,u2)*G(1,0,v2) - 6*G(1,0,
         u2)*G(1,1,v2) + 115/6*G(1,0,v2) - 29/6*G(1,0,v2)*Pi^2 + 22*G(1,0,v2)*
         G(1 - v2,1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 15/2*G(1,0,v2)
         *G(1 - v2,u2) - 15*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,
         u2) - 22*G(1,0,v2)*G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2)
          + 5/6*G(1,0,v2)*G( - v2,u2) + 15*G(1,0,v2)*G( - v2,0,u2) + 17*G(1,0,
         v2)*G(1,1 - v2,u2) + 31/3*G(1,0,v2)*G(1,u2) - 8*G(1,0,v2)*G(1,1,u2)
          + 41/2*G(1,0,0,v2) + 13*G(1,0,0,v2)*G(1 - v2,u2) - 15*G(1,0,0,v2)*G(
          - v2,u2) + 9*G(1,0,0,v2)*G(1,u2) - 6*G(1,0,0,0,v2) + 2*G(1,0,0,1,v2)
          + 11*G(1,0,1,1 - v2,u2) + 11*G(1,0,1,u2)*G(1,v2) - 3/2*G(1,0,1,v2)
          - 9*G(1,0,1,v2)*G(1 - v2,u2) + 13*G(1,0,1,v2)*G( - v2,u2) + 11*G(1,0
         ,1,0,v2) - 5*G(1,1,1 - v2,1 - v2,u2) - 5/6*G(1,1,1 - v2,u2) - 5*G(1,1
         ,1 - v2,u2)*G(1,v2) + 2*G(1,1,1 - v2,0,u2) + 15/2*G(1,1,u2)*Pi^2 - 5/
         6*G(1,1,u2)*G(1,v2) - 5*G(1,1,u2)*G(1,1,v2) - 28/3*G(1,1,v2)*Pi^2 - 
         15/2*G(1,1,v2)*G(1,u2) + 2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2)
          - 53/6*G(1,1,0,v2) + 22*G(1,1,0,v2)*G(1 - v2,u2) - 22*G(1,1,0,v2)*G(
          - v2,u2) + 17*G(1,1,0,v2)*G(1,u2) + 13*G(1,1,0,0,v2) - 9*G(1,1,0,1,
         v2) - 21*G(1,1,1,1 - v2,u2) - 21*G(1,1,1,u2)*G(1,v2) + 22*G(1,1,1,0,
         v2) )

       + N*u2^3*[1-u2-v2]^-2 * (  - 1/6*Pi^2 - G( - v2,0,u2) - 2/3*G(0, - v2,0
         ,u2) - G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,0,v2) + 5/9*G(0,v2)*Pi^2 + 
         G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0,
          - v2,u2) - 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) + G(0,0,v2)
          + 4/3*G(0,0,v2)*G(0,u2) - 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,0,1,v2) - 
         2/3*G(0,1,v2)*G(0,u2) + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3
         *G(1,1 - v2,0,u2) - 4/9*G(1,u2)*Pi^2 - 1/9*G(1,v2)*Pi^2 + 2/3*G(1,0,1
          - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) + G(1,0,v2) - 2/3*G(1,0,0,v2) + 2/3
         *G(1,0,1,v2) - 2/3*G(1,1,1 - v2,u2) - 2/3*G(1,1,u2)*G(1,v2) + 4/3*G(1
         ,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-1 * ( 2/3*Pi^2 - 2/3*G(1 - v2,0,u2) + 8/3*G( - v2,0
         ,u2) - 2/3*G(0,1 - v2,u2) + 3*G(0, - v2,0,u2) - 1/3*G(0,u2) + 2*G(0,
         u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 3*G(0,u2)*G(1,0,v2) + 1/3*G(0,v2)
          - 5/2*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2,u2) - 8/3*G(0,v2)*G( - v2,
         u2) + 3*G(0,v2)*G(0,1 - v2,u2) - 3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2
         )*G(1,u2) + 3*G(0,v2)*G(1,0,u2) - 3*G(0,v2)*G(1,1,u2) - 10/3*G(0,0,v2
         ) - 6*G(0,0,v2)*G(0,u2) + 3*G(0,0,v2)*G(1,u2) + 3*G(0,0,1,v2) + 2/3*
         G(0,1,v2) + 3*G(0,1,v2)*G(0,u2) - 3*G(0,1,v2)*G(1,u2) + 3*G(0,1,0,v2)
          + 2/3*G(1,1 - v2,u2) - 3*G(1,1 - v2,0,u2) + 2*G(1,u2)*Pi^2 + 2/3*G(1
         ,u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 - 3*G(1,0,1 - v2,u2) - 3*G(1,0,u2)*G(
         1,v2) + 3*G(1,0,0,v2) - 3*G(1,0,1,v2) + 3*G(1,1,1 - v2,u2) + 3*G(1,1,
         u2)*G(1,v2) - 6*G(1,1,0,v2) )

       + N*u2^3 * ( 35/6*zeta3 + 107/9*Pi^2 + 967/360*Pi^4 - 9*G(1 - v2,1 - v2
         , - v2,0,u2) - 28/3*G(1 - v2,1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,1 - v2,0
         ,u2) + 4*G(1 - v2,1 - v2,0,0,u2) + 9*G(1 - v2,1 - v2,1,1 - v2,u2) + 2
         *G(1 - v2, - v2,1 - v2,0,u2) + 15*G(1 - v2, - v2, - v2,0,u2) - 8*G(1
          - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 31/6*G(1 - v2,
          - v2,0,u2) + 7*G(1 - v2, - v2,0,0,u2) - 18*G(1 - v2,u2)*zeta3 + 31/
         18*G(1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,0,1 - 
         v2,0,u2) + 9*G(1 - v2,0, - v2,0,u2) - 107/6*G(1 - v2,0,u2) - 1/2*G(1
          - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) + 15/2*G(1 - v2,0,0,u2)
          + 9*G(1 - v2,0,1,1 - v2,u2) - 20/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2,1,1 - v2,0,u2) - 2/3*G(1 - v2,1,u2)*Pi^2 - 2*G(1 - v2,1,0,1 - v2,
         u2) + 8*G(1 - v2,1,1,1 - v2,u2) + 11*G( - v2,1 - v2, - v2,0,u2) + 32/
         3*G( - v2,1 - v2,u2)*Pi^2 - 5/6*G( - v2,1 - v2,0,u2) - 6*G( - v2,1 - 
         v2,0,0,u2) - 13*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,1 - v2,
         0,u2) - 21*G( - v2, - v2, - v2,0,u2) + 4*G( - v2, - v2,u2)*Pi^2 + 2*
         G( - v2, - v2,0,1 - v2,u2) - 3/2*G( - v2, - v2,0,u2) - 5*G( - v2, - 
         v2,0,0,u2) + 26*G( - v2,u2)*zeta3 - 37/6*G( - v2,u2)*Pi^2 - 5/6*G( - 
         v2,0,1 - v2,u2) - 6*G( - v2,0,1 - v2,0,u2) - 5*G( - v2,0, - v2,0,u2)
          + 107/6*G( - v2,0,u2) + 23/6*G( - v2,0,u2)*Pi^2 - 6*G( - v2,0,0,1 - 
         v2,u2) - 15/2*G( - v2,0,0,u2) - 13*G( - v2,0,1,1 - v2,u2) + 15/2*G(0,
         1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,0,u2) + 9*G(0,1 - v2, - v2,0,
         u2) - 107/6*G(0,1 - v2,u2) - 1/2*G(0,1 - v2,u2)*Pi^2 + 15/2*G(0,1 - 
         v2,u2)*G(1,v2) - 15*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,0,1 - v2,
         u2) + 15/2*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,v2) + 9*G(0,1 - 
         v2,1,1 - v2,u2) + 9*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,1 - v2,0,
         u2) + 8*G(0, - v2, - v2,0,u2) + 2/3*G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,
         u2)*G(1,0,v2) - 2*G(0, - v2,0,1 - v2,u2) - 8*G(0, - v2,0,u2) - 2*G(0,
          - v2,0,u2)*G(1,v2) + 11*G(0,u2)*zeta3 + 53/36*G(0,u2)*Pi^2 + 107/6*
         G(0,u2)*G(0,v2) + 23/6*G(0,u2)*G(0,v2)*Pi^2 - 107/6*G(0,u2)*G(1,v2)
          - 1/2*G(0,u2)*G(1,v2)*Pi^2 - 55/3*G(0,u2)*G(1,0,v2) - 5*G(0,u2)*G(1,
         0,0,v2) - 2*G(0,u2)*G(1,0,1,v2) + 15/2*G(0,u2)*G(1,1,v2) - 15*G(0,u2)
         *G(1,1,0,v2) + 26*G(0,v2)*zeta3 + 41/18*G(0,v2)*Pi^2 + 9*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) - 15/2*G(0,v2)*G(1 - v2,1 - v2,u2) - 15*G(0,v2
         )*G(1 - v2,1 - v2,0,u2) - 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(0,v2)
         *G(1 - v2, - v2,1 - v2,u2) - 15*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 31/
         6*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 107/6
         *G(0,v2)*G(1 - v2,u2) - 29/6*G(0,v2)*G(1 - v2,u2)*Pi^2 + 7*G(0,v2)*G(
         1 - v2,0,1 - v2,u2) - 9*G(0,v2)*G(1 - v2,0, - v2,u2) - 17*G(0,v2)*G(1
          - v2,0,u2) + 7*G(0,v2)*G(1 - v2,0,0,u2) - 9*G(0,v2)*G(1 - v2,0,1,u2)
          + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 20/3*G(0,v2)*G(1 - v2,1,u2) + 2*
         G(0,v2)*G(1 - v2,1,0,u2) - 8*G(0,v2)*G(1 - v2,1,1,u2) - 11*G(0,v2)*G(
          - v2,1 - v2, - v2,u2) + 5/6*G(0,v2)*G( - v2,1 - v2,u2) + 15*G(0,v2)*
         G( - v2,1 - v2,0,u2) + 13*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G(
          - v2, - v2,1 - v2,u2) + 21*G(0,v2)*G( - v2, - v2, - v2,u2) + 3/2*G(0
         ,v2)*G( - v2, - v2,u2) - 8*G(0,v2)*G( - v2, - v2,0,u2) - 107/6*G(0,v2
         )*G( - v2,u2) + 5/6*G(0,v2)*G( - v2,u2)*Pi^2 - 7*G(0,v2)*G( - v2,0,1
          - v2,u2) + 5*G(0,v2)*G( - v2,0, - v2,u2) + 31/3*G(0,v2)*G( - v2,0,u2
         ) - 5*G(0,v2)*G( - v2,0,0,u2) + 13*G(0,v2)*G( - v2,0,1,u2) + 7*G(0,v2
         )*G(0,1 - v2,1 - v2,u2) - 9*G(0,v2)*G(0,1 - v2, - v2,u2) - 55/3*G(0,
         v2)*G(0,1 - v2,u2) + 7*G(0,v2)*G(0,1 - v2,0,u2) - 9*G(0,v2)*G(0,1 - 
         v2,1,u2) + 2*G(0,v2)*G(0, - v2,1 - v2,u2) - 8*G(0,v2)*G(0, - v2, - v2
         ,u2) + 8*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) - 5*G(0,v2
         )*G(1,1 - v2,1 - v2,u2) + 13*G(0,v2)*G(1,1 - v2, - v2,u2) + 31/3*G(0,
         v2)*G(1,1 - v2,u2) - 7*G(0,v2)*G(1,1 - v2,0,u2) + 5*G(0,v2)*G(1,1 - 
         v2,1,u2) - 107/6*G(0,v2)*G(1,u2) - 19/6*G(0,v2)*G(1,u2)*Pi^2 + 15*G(0
         ,v2)*G(1,0,1 - v2,u2) + 13*G(0,v2)*G(1,0, - v2,u2) - 1/2*G(0,v2)*G(1,
         0,u2) - 11*G(0,v2)*G(1,0,1,u2) - 8*G(0,v2)*G(1,1,1 - v2,u2) + 17/6*G(
         0,v2)*G(1,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 21*G(0,v2)*G(1,1,1,u2) + 4*
         G(0,0,1 - v2,1 - v2,u2) + 15/2*G(0,0,1 - v2,u2) - 15*G(0,0,1 - v2,u2)
         *G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) - 9*G(0,0, - v2,u2)*G(0,v2) + 9
         *G(0,0, - v2,0,u2) - 19/3*G(0,0,u2)*Pi^2 - 15/2*G(0,0,u2)*G(0,v2) - 5
         *G(0,0,u2)*G(0,0,v2) - 6*G(0,0,u2)*G(0,1,v2) + 15/2*G(0,0,u2)*G(1,v2)
          + 7*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) - 107/6*G(0,0,v2) + 
         5/6*G(0,0,v2)*Pi^2 + 13*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 15*G(0,0,v2)*
         G(1 - v2, - v2,u2) + 119/6*G(0,0,v2)*G(1 - v2,u2) - 5*G(0,0,v2)*G(1
          - v2,0,u2) - 15*G(0,0,v2)*G( - v2,1 - v2,u2) + 21*G(0,0,v2)*G( - v2,
          - v2,u2) - 79/6*G(0,0,v2)*G( - v2,u2) + G(0,0,v2)*G( - v2,0,u2) - 5*
         G(0,0,v2)*G(0,1 - v2,u2) - 8*G(0,0,v2)*G(0, - v2,u2) + 24*G(0,0,v2)*
         G(0,u2) + 9*G(0,0,v2)*G(1,1 - v2,u2) - 16*G(0,0,v2)*G(1,u2) + 9*G(0,0
         ,v2)*G(1,0,u2) - 145/6*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1 - v2,u2) + 12*
         G(0,0,0,v2)*G( - v2,u2) + G(0,0,0,v2)*G(0,u2) - 9*G(0,0,0,v2)*G(1,u2)
          + 12*G(0,0,0,0,v2) - 6*G(0,0,0,1,v2) - 9*G(0,0,1,1 - v2,u2) + 9*G(0,
         0,1,u2)*G(0,v2) - 9*G(0,0,1,u2)*G(1,v2) - 1/2*G(0,0,1,v2) + 2*G(0,0,1
         ,v2)*G(1 - v2,u2) - 6*G(0,0,1,v2)*G( - v2,u2) + 6*G(0,0,1,v2)*G(0,u2)
          - 4*G(0,0,1,v2)*G(1,u2) - 15*G(0,0,1,0,v2) + 7*G(0,1,1 - v2,1 - v2,
         u2) - 31/6*G(0,1,1 - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2) + 7*G(0,1,1
          - v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) - 21/2*G(0,1,u2)*Pi^2 + 31/6
         *G(0,1,u2)*G(0,v2) - 11*G(0,1,u2)*G(0,1,v2) - 31/6*G(0,1,u2)*G(1,v2)
          + 4*G(0,1,u2)*G(1,0,v2) + 7*G(0,1,u2)*G(1,1,v2) + 32/3*G(0,1,v2)*
         Pi^2 - 9*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2, - v2,
         u2) - 5/6*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0
         ,1,v2)*G(1 - v2,1,u2) + 13*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)
         *G( - v2, - v2,u2) + 5/6*G(0,1,v2)*G( - v2,u2) + 6*G(0,1,v2)*G( - v2,
         0,u2) - 2*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,v2)*G(0, - v2,u2) - 79/6
         *G(0,1,v2)*G(0,u2) + 79/6*G(0,1,v2)*G(1,u2) + 4*G(0,1,v2)*G(1,0,u2)
          + 13*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0,u2)*G(0,
         v2) + 2*G(0,1,0,u2)*G(1,v2) + 21/2*G(0,1,0,v2) + 11*G(0,1,0,v2)*G(1
          - v2,u2) - 15*G(0,1,0,v2)*G( - v2,u2) + 15*G(0,1,0,v2)*G(0,u2) - 13*
         G(0,1,0,v2)*G(1,u2) - 15*G(0,1,0,0,v2) + 13*G(0,1,0,1,v2) + 15*G(0,1,
         1,1 - v2,u2) - 15*G(0,1,1,u2)*G(0,v2) + 15*G(0,1,1,u2)*G(1,v2) - 22*
         G(0,1,1,0,v2) - 15/2*G(1,1 - v2,1 - v2,u2) - 6*G(1,1 - v2,1 - v2,0,u2
         ) - 13*G(1,1 - v2, - v2,0,u2) + 107/6*G(1,1 - v2,u2) + 5/2*G(1,1 - v2
         ,u2)*Pi^2 - 6*G(1,1 - v2,0,1 - v2,u2) + 1/2*G(1,1 - v2,0,u2) - 5*G(1,
         1 - v2,1,1 - v2,u2) - 17*G(1,u2)*zeta3 - 245/36*G(1,u2)*Pi^2 + 107/6*
         G(1,u2)*G(1,v2) + 5/2*G(1,u2)*G(1,v2)*Pi^2 - 18*G(1,v2)*zeta3 + 3/2*
         G(1,v2)*Pi^2 + 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2,
          - v2,0,u2) - 28/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 15/2*G(1,v2)*G(1 - v2,
         0,u2) + 4*G(1,v2)*G(1 - v2,0,0,u2) + 9*G(1,v2)*G(1 - v2,0,1,u2) - 20/
         3*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2,1,0,u2) + 8*G(1,v2)*G(1
          - v2,1,1,u2) - 13*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2,
          - v2,0,u2) + 32/3*G(1,v2)*G( - v2,u2)*Pi^2 - 5/6*G(1,v2)*G( - v2,0,
         u2) - 6*G(1,v2)*G( - v2,0,0,u2) - 13*G(1,v2)*G( - v2,0,1,u2) - 15/2*
         G(1,v2)*G(1,1 - v2,u2) - 6*G(1,v2)*G(1,1 - v2,0,u2) - 5*G(1,v2)*G(1,1
          - v2,1,u2) - 6*G(1,0,1 - v2,1 - v2,u2) + 1/2*G(1,0,1 - v2,u2) - 6*G(
         1,0,1 - v2,u2)*G(1,v2) - 13*G(1,0, - v2,0,u2) + 20/3*G(1,0,u2)*Pi^2
          + 1/2*G(1,0,u2)*G(1,v2) - 7*G(1,0,u2)*G(1,0,v2) - 6*G(1,0,u2)*G(1,1,
         v2) + 107/6*G(1,0,v2) - 29/6*G(1,0,v2)*Pi^2 + 22*G(1,0,v2)*G(1 - v2,1
          - v2,u2) - 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 15/2*G(1,0,v2)*G(1 - v2,
         u2) - 15*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) - 22*
         G(1,0,v2)*G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 5/6*G(
         1,0,v2)*G( - v2,u2) + 15*G(1,0,v2)*G( - v2,0,u2) + 17*G(1,0,v2)*G(1,1
          - v2,u2) + 31/3*G(1,0,v2)*G(1,u2) - 8*G(1,0,v2)*G(1,1,u2) + 37/2*G(1
         ,0,0,v2) + 13*G(1,0,0,v2)*G(1 - v2,u2) - 15*G(1,0,0,v2)*G( - v2,u2)
          + 9*G(1,0,0,v2)*G(1,u2) - 6*G(1,0,0,0,v2) + 2*G(1,0,0,1,v2) + 11*G(1
         ,0,1,1 - v2,u2) + 11*G(1,0,1,u2)*G(1,v2) + 1/2*G(1,0,1,v2) - 9*G(1,0,
         1,v2)*G(1 - v2,u2) + 13*G(1,0,1,v2)*G( - v2,u2) + 11*G(1,0,1,0,v2) - 
         5*G(1,1,1 - v2,1 - v2,u2) - 17/6*G(1,1,1 - v2,u2) - 5*G(1,1,1 - v2,u2
         )*G(1,v2) + 2*G(1,1,1 - v2,0,u2) + 15/2*G(1,1,u2)*Pi^2 - 17/6*G(1,1,
         u2)*G(1,v2) - 5*G(1,1,u2)*G(1,1,v2) - 28/3*G(1,1,v2)*Pi^2 - 15/2*G(1,
         1,v2)*G(1,u2) + 2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) - 29/6*
         G(1,1,0,v2) + 22*G(1,1,0,v2)*G(1 - v2,u2) - 22*G(1,1,0,v2)*G( - v2,u2
         ) + 17*G(1,1,0,v2)*G(1,u2) + 13*G(1,1,0,0,v2) - 9*G(1,1,0,1,v2) - 21*
         G(1,1,1,1 - v2,u2) - 21*G(1,1,1,u2)*G(1,v2) + 22*G(1,1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-2 * ( 1/9*Pi^2 + 2/3*G( - v2,0,u2) + 4/3*G(0, - v2,
         0,u2) + 2/3*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,0,v2) - 10/9*G(0,v2)*
         Pi^2 - 2/3*G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0
         ,v2)*G(0, - v2,u2) + 4/3*G(0,v2)*G(1,0,u2) - 4/3*G(0,v2)*G(1,1,u2) - 
         2/3*G(0,0,v2) - 8/3*G(0,0,v2)*G(0,u2) + 4/3*G(0,0,v2)*G(1,u2) + 4/3*
         G(0,0,1,v2) + 4/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,v2)*G(1,u2) + 4/3*G(0
         ,1,0,v2) - 4/3*G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 + 2/9*G(1,v2)*Pi^2
          - 4/3*G(1,0,1 - v2,u2) - 4/3*G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2) + 4/3
         *G(1,0,0,v2) - 4/3*G(1,0,1,v2) + 4/3*G(1,1,1 - v2,u2) + 4/3*G(1,1,u2)
         *G(1,v2) - 8/3*G(1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-1 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - 
         v2,0,u2) + 2/3*G(0,1 - v2,u2) - 2*G(0, - v2,0,u2) - 2/3*G(0,u2)*G(0,
         v2) + 2/3*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) + 5/3*G(0,v2)*Pi^2 - 
         2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(0,1
          - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2*G(0,v2)
         *G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2) + 4*G(0,0,v2)*G(0,u2
         ) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0
         ,1,v2)*G(1,u2) - 2*G(0,1,0,v2) - 2/3*G(1,1 - v2,u2) + 2*G(1,1 - v2,0,
         u2) - 4/3*G(1,u2)*Pi^2 - 2/3*G(1,u2)*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 2*
         G(1,0,1 - v2,u2) + 2*G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2) - 2*G(1,0,0,v2
         ) + 2*G(1,0,1,v2) - 2*G(1,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,
         1,0,v2) )

       + N*u2^5*[1-u2-v2]^-2 * (  - 2/3*G(0, - v2,0,u2) - 2/3*G(0,u2)*G(1,0,v2
         ) + 5/9*G(0,v2)*Pi^2 - 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0,
          - v2,u2) - 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) + 4/3*G(0,0
         ,v2)*G(0,u2) - 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,0,1,v2) - 2/3*G(0,1,v2
         )*G(0,u2) + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,
         0,u2) - 4/9*G(1,u2)*Pi^2 - 1/9*G(1,v2)*Pi^2 + 2/3*G(1,0,1 - v2,u2) + 
         2/3*G(1,0,u2)*G(1,v2) - 2/3*G(1,0,0,v2) + 2/3*G(1,0,1,v2) - 2/3*G(1,1
         ,1 - v2,u2) - 2/3*G(1,1,u2)*G(1,v2) + 4/3*G(1,1,0,v2) )

       + i_*N^-1*u2^-2 * ( 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * (  - 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1 * ( 1/2*Pi - 5/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - 1/2*Pi + 2*G(1,u2)*Pi )

       + i_*N^-1*[1-u2-v2]^-1 * ( 1/12*Pi^3 - 1/2*G(1 - v2, - v2,u2)*Pi + 1/2*
         G( - v2, - v2,u2)*Pi + G( - v2,u2)*Pi + 1/2*G( - v2,0,u2)*Pi + 1/2*G(
         0, - v2,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi + G(0,v2)*Pi - 1/2*G(0,v2)*G(
         1 - v2,u2)*Pi - 1/2*G(0,0,v2)*Pi - 1/2*G(1,0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-2 * (  - G(1 - v2,1,u2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi
          - G(0,1,u2)*Pi - 5/2*G(1,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-1 * (  - Pi - G(1 - v2,1,u2)*Pi + G(0,v2)*Pi + G(0,
         v2)*G(1 - v2,u2)*Pi - G(0,1,u2)*Pi - 1/2*G(1,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1 * ( 3*Pi - 2*Pi*zeta3 - Pi^3 + 3/2*G(1 - v2,1 - v2,u2)*Pi + 
         G(1 - v2,1 - v2,0,u2)*Pi - 3*G(1 - v2,1 - v2,1,u2)*Pi + G(1 - v2, - 
         v2,1 - v2,u2)*Pi - G(1 - v2, - v2, - v2,u2)*Pi + 1/2*G(1 - v2, - v2,
         u2)*Pi - G(1 - v2,u2)*Pi - 1/3*G(1 - v2,u2)*Pi^3 + G(1 - v2,0,1 - v2,
         u2)*Pi - G(1 - v2,0, - v2,u2)*Pi + 3/2*G(1 - v2,0,u2)*Pi + G(1 - v2,0
         ,0,u2)*Pi - 3*G(1 - v2,0,1,u2)*Pi - 5/2*G(1 - v2,1,u2)*Pi - G( - v2,1
          - v2,0,u2)*Pi + 3*G( - v2,1 - v2,1,u2)*Pi - G( - v2, - v2,1 - v2,u2)
         *Pi + G( - v2, - v2, - v2,u2)*Pi - G( - v2, - v2,u2)*Pi - 5/2*G( - v2
         ,u2)*Pi + 1/3*G( - v2,u2)*Pi^3 - G( - v2,0,1 - v2,u2)*Pi + G( - v2,0,
          - v2,u2)*Pi - G( - v2,0,u2)*Pi - G( - v2,0,0,u2)*Pi + 3*G( - v2,0,1,
         u2)*Pi + G(0,1 - v2,1 - v2,u2)*Pi - G(0,1 - v2, - v2,u2)*Pi + 3/2*G(0
         ,1 - v2,u2)*Pi + G(0,1 - v2,u2)*G(1,v2)*Pi + G(0,1 - v2,0,u2)*Pi - 3*
         G(0,1 - v2,1,u2)*Pi - 3/2*G(0, - v2,u2)*Pi - 1/3*G(0,u2)*Pi^3 - 5/2*
         G(0,u2)*G(0,v2)*Pi + 3/2*G(0,u2)*G(1,v2)*Pi - G(0,u2)*G(1,0,v2)*Pi + 
         G(0,u2)*G(1,1,v2)*Pi - 2*G(0,v2)*Pi + 1/3*G(0,v2)*Pi^3 + 2*G(0,v2)*G(
         1 - v2,1 - v2,u2)*Pi - G(0,v2)*G(1 - v2, - v2,u2)*Pi - 3/2*G(0,v2)*G(
         1 - v2,u2)*Pi - G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G( - v2,1 - v2,
         u2)*Pi + G(0,v2)*G( - v2, - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi - G(
         0,v2)*G(0,1 - v2,u2)*Pi + G(0,v2)*G(1,1 - v2,u2)*Pi + 3*G(0,v2)*G(1,
         u2)*Pi + G(0,v2)*G(1,0,u2)*Pi - 2*G(0,v2)*G(1,1,u2)*Pi + G(0,0,1 - v2
         ,u2)*Pi - G(0,0, - v2,u2)*Pi - G(0,0,u2)*G(0,v2)*Pi + G(0,0,u2)*G(1,
         v2)*Pi + 3/2*G(0,0,v2)*Pi + G(0,0,v2)*G(0,u2)*Pi - G(0,0,v2)*G(1,u2)*
         Pi + 2*G(0,0,1,u2)*Pi - 2*G(0,1,1 - v2,u2)*Pi + 5*G(0,1,u2)*Pi + 2*G(
         0,1,u2)*G(0,v2)*Pi - 2*G(0,1,u2)*G(1,v2)*Pi - 3/2*G(0,1,v2)*Pi - G(0,
         1,v2)*G(0,u2)*Pi + G(0,1,v2)*G(1,u2)*Pi + G(0,1,0,u2)*Pi - 2*G(0,1,0,
         v2)*Pi - 3*G(0,1,1,u2)*Pi - G(1,1 - v2,1 - v2,u2)*Pi + G(1,1 - v2, - 
         v2,u2)*Pi - 3*G(1,1 - v2,u2)*Pi - G(1,1 - v2,0,u2)*Pi + 3*G(1,1 - v2,
         1,u2)*Pi + 13/2*G(1,u2)*Pi + 1/3*G(1,u2)*Pi^3 - 3*G(1,u2)*G(1,v2)*Pi
          - G(1,v2)*Pi - 1/3*G(1,v2)*Pi^3 + G(1,v2)*G(1 - v2, - v2,u2)*Pi + 3/
         2*G(1,v2)*G(1 - v2,u2)*Pi + G(1,v2)*G(1 - v2,0,u2)*Pi - G(1,v2)*G( - 
         v2, - v2,u2)*Pi - G(1,v2)*G( - v2,0,u2)*Pi - G(1,v2)*G(1,1 - v2,u2)*
         Pi - G(1,0,1 - v2,u2)*Pi + G(1,0, - v2,u2)*Pi + 3/2*G(1,0,u2)*Pi - G(
         1,0,u2)*G(1,v2)*Pi - 3/2*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1 - v2,u2)*Pi
          - 2*G(1,0,v2)*G( - v2,u2)*Pi + G(1,0,v2)*G(1,u2)*Pi - 2*G(1,0,1,u2)*
         Pi + 2*G(1,1,1 - v2,u2)*Pi - 9/2*G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*
         Pi + 3/2*G(1,1,v2)*Pi - G(1,1,v2)*G(1,u2)*Pi - G(1,1,0,u2)*Pi + 2*G(1
         ,1,0,v2)*Pi + 3*G(1,1,1,u2)*Pi )

       + i_*N^-1*v2 * (  - 2*Pi + 2*Pi*zeta3 + 5/6*Pi^3 - 3/2*G(1 - v2,1 - v2,
         u2)*Pi - G(1 - v2,1 - v2,0,u2)*Pi + 3*G(1 - v2,1 - v2,1,u2)*Pi - G(1
          - v2, - v2,1 - v2,u2)*Pi + G(1 - v2, - v2, - v2,u2)*Pi + 1/2*G(1 - 
         v2, - v2,u2)*Pi + G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - G(1 - v2,
         0,1 - v2,u2)*Pi + G(1 - v2,0, - v2,u2)*Pi - 3/2*G(1 - v2,0,u2)*Pi - 
         G(1 - v2,0,0,u2)*Pi + 3*G(1 - v2,0,1,u2)*Pi + 9/2*G(1 - v2,1,u2)*Pi
          + G( - v2,1 - v2,0,u2)*Pi - 3*G( - v2,1 - v2,1,u2)*Pi + G( - v2, - 
         v2,1 - v2,u2)*Pi - G( - v2, - v2, - v2,u2)*Pi + G( - v2,u2)*Pi - 1/3*
         G( - v2,u2)*Pi^3 + G( - v2,0,1 - v2,u2)*Pi - G( - v2,0, - v2,u2)*Pi
          + G( - v2,0,0,u2)*Pi - 3*G( - v2,0,1,u2)*Pi - G(0,1 - v2,1 - v2,u2)*
         Pi + G(0,1 - v2, - v2,u2)*Pi - 3/2*G(0,1 - v2,u2)*Pi - G(0,1 - v2,u2)
         *G(1,v2)*Pi - G(0,1 - v2,0,u2)*Pi + 3*G(0,1 - v2,1,u2)*Pi + 1/2*G(0,
          - v2,u2)*Pi + 1/2*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 + 3/2*G(0,u2)*G(0,v2
         )*Pi - 3/2*G(0,u2)*G(1,v2)*Pi + G(0,u2)*G(1,0,v2)*Pi - G(0,u2)*G(1,1,
         v2)*Pi - G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 - 2*G(0,v2)*G(1 - v2,1 - v2,u2
         )*Pi + G(0,v2)*G(1 - v2, - v2,u2)*Pi + 1/2*G(0,v2)*G(1 - v2,u2)*Pi + 
         G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G( - v2,1 - v2,u2)*Pi - G(0,v2)
         *G( - v2, - v2,u2)*Pi - G(0,v2)*G( - v2,0,u2)*Pi + G(0,v2)*G(0,1 - v2
         ,u2)*Pi - G(0,v2)*G(1,1 - v2,u2)*Pi - 3*G(0,v2)*G(1,u2)*Pi - G(0,v2)*
         G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - G(0,0,1 - v2,u2)*Pi + G(0,0,
          - v2,u2)*Pi + G(0,0,u2)*G(0,v2)*Pi - G(0,0,u2)*G(1,v2)*Pi - 1/2*G(0,
         0,v2)*Pi - G(0,0,v2)*G(0,u2)*Pi + G(0,0,v2)*G(1,u2)*Pi - 2*G(0,0,1,u2
         )*Pi + 2*G(0,1,1 - v2,u2)*Pi - 3*G(0,1,u2)*Pi - 2*G(0,1,u2)*G(0,v2)*
         Pi + 2*G(0,1,u2)*G(1,v2)*Pi + 3/2*G(0,1,v2)*Pi + G(0,1,v2)*G(0,u2)*Pi
          - G(0,1,v2)*G(1,u2)*Pi - G(0,1,0,u2)*Pi + 2*G(0,1,0,v2)*Pi + 3*G(0,1
         ,1,u2)*Pi + G(1,1 - v2,1 - v2,u2)*Pi - G(1,1 - v2, - v2,u2)*Pi + 3*G(
         1,1 - v2,u2)*Pi + G(1,1 - v2,0,u2)*Pi - 3*G(1,1 - v2,1,u2)*Pi - 3/2*
         G(1,u2)*Pi - 1/3*G(1,u2)*Pi^3 + 3*G(1,u2)*G(1,v2)*Pi + G(1,v2)*Pi + 1/
         3*G(1,v2)*Pi^3 - G(1,v2)*G(1 - v2, - v2,u2)*Pi - 3/2*G(1,v2)*G(1 - v2
         ,u2)*Pi - G(1,v2)*G(1 - v2,0,u2)*Pi + G(1,v2)*G( - v2, - v2,u2)*Pi + 
         G(1,v2)*G( - v2,0,u2)*Pi + G(1,v2)*G(1,1 - v2,u2)*Pi + G(1,0,1 - v2,
         u2)*Pi - G(1,0, - v2,u2)*Pi - 3/2*G(1,0,u2)*Pi + G(1,0,u2)*G(1,v2)*Pi
          + 1/2*G(1,0,v2)*Pi - 2*G(1,0,v2)*G(1 - v2,u2)*Pi + 2*G(1,0,v2)*G( - 
         v2,u2)*Pi - G(1,0,v2)*G(1,u2)*Pi + 2*G(1,0,1,u2)*Pi - 2*G(1,1,1 - v2,
         u2)*Pi + 9/2*G(1,1,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi - 3/2*G(1,1,v2)*Pi
          + G(1,1,v2)*G(1,u2)*Pi + G(1,1,0,u2)*Pi - 2*G(1,1,0,v2)*Pi - 3*G(1,1
         ,1,u2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * (  - 1/6*Pi^3 + G(1 - v2, - v2,u2)*Pi - G(
          - v2, - v2,u2)*Pi - G( - v2,0,u2)*Pi - G(0, - v2,u2)*Pi - G(0,u2)*G(
         0,v2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi + G(0,0,v2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-3 * ( 4*G(1 - v2,1,u2)*Pi - 4*G(0,v2)*G(1 - v2,u2
         )*Pi + 4*G(0,1,u2)*Pi + 3*G(1,u2)*Pi - 4*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-2 * ( 3/2*Pi - 2*G(1 - v2,1,u2)*Pi - 4*G(0,v2)*Pi
          + 2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,1,u2)*Pi + G(1,u2)*Pi + 2*G(1,0,
         v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-1 * (  - 5/2*Pi + 2/3*Pi^3 - 5/2*G(1 - v2,u2)*Pi
          - 2*G(1 - v2,0,u2)*Pi + 4*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2,u2)*
         Pi + 2*G( - v2, - v2,u2)*Pi + 2*G( - v2,u2)*Pi - 2*G(0,1 - v2,u2)*Pi
          + 2*G(0, - v2,u2)*Pi - 3/2*G(0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0
         ,u2)*G(1,v2)*Pi + 3*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2
         )*G( - v2,u2)*Pi - 2*G(0,0,u2)*Pi + 4*G(0,1,u2)*Pi + 3/2*G(1,u2)*Pi
          - 5/2*G(1,v2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,0,v2)*Pi )

       + i_*N^-1*u2 * (  - 2*Pi + 6*Pi*zeta3 - 1/6*Pi^3 - 9/2*G(1 - v2,1 - v2,
         u2)*Pi - 3*G(1 - v2,1 - v2,0,u2)*Pi + 9*G(1 - v2,1 - v2,1,u2)*Pi - 3*
         G(1 - v2, - v2,1 - v2,u2)*Pi + 3*G(1 - v2, - v2, - v2,u2)*Pi + 11/2*
         G(1 - v2, - v2,u2)*Pi + 3*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 - 3*G(1
          - v2,0,1 - v2,u2)*Pi + 3*G(1 - v2,0, - v2,u2)*Pi - 1/2*G(1 - v2,0,u2
         )*Pi - 3*G(1 - v2,0,0,u2)*Pi + 9*G(1 - v2,0,1,u2)*Pi + 3/2*G(1 - v2,1
         ,u2)*Pi + 4*G( - v2,1 - v2,u2)*Pi + 3*G( - v2,1 - v2,0,u2)*Pi - 9*G(
          - v2,1 - v2,1,u2)*Pi + 3*G( - v2, - v2,1 - v2,u2)*Pi - 3*G( - v2, - 
         v2, - v2,u2)*Pi - 4*G( - v2, - v2,u2)*Pi + 2*G( - v2,u2)*Pi - G( - v2
         ,u2)*Pi^3 + 3*G( - v2,0,1 - v2,u2)*Pi - 3*G( - v2,0, - v2,u2)*Pi + 3*
         G( - v2,0,0,u2)*Pi - 9*G( - v2,0,1,u2)*Pi - 3*G(0,1 - v2,1 - v2,u2)*
         Pi + 3*G(0,1 - v2, - v2,u2)*Pi - 1/2*G(0,1 - v2,u2)*Pi - 3*G(0,1 - v2
         ,u2)*G(1,v2)*Pi - 3*G(0,1 - v2,0,u2)*Pi + 9*G(0,1 - v2,1,u2)*Pi + 3/2
         *G(0, - v2,u2)*Pi - 3/2*G(0,u2)*Pi + G(0,u2)*Pi^3 + 1/2*G(0,u2)*G(0,
         v2)*Pi - 1/2*G(0,u2)*G(1,v2)*Pi + 3*G(0,u2)*G(1,0,v2)*Pi - 3*G(0,u2)*
         G(1,1,v2)*Pi - G(0,v2)*Pi^3 - 6*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 3*G(
         0,v2)*G(1 - v2, - v2,u2)*Pi + 19/2*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,v2
         )*G(1 - v2,0,u2)*Pi + 6*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 3*G(0,v2)*G(
          - v2, - v2,u2)*Pi - 4*G(0,v2)*G( - v2,u2)*Pi - 3*G(0,v2)*G( - v2,0,
         u2)*Pi + 3*G(0,v2)*G(0,1 - v2,u2)*Pi - 3*G(0,v2)*G(1,1 - v2,u2)*Pi - 
         5*G(0,v2)*G(1,u2)*Pi - 3*G(0,v2)*G(1,0,u2)*Pi + 6*G(0,v2)*G(1,1,u2)*
         Pi - 3*G(0,0,1 - v2,u2)*Pi + 3*G(0,0, - v2,u2)*Pi + 4*G(0,0,u2)*Pi + 
         3*G(0,0,u2)*G(0,v2)*Pi - 3*G(0,0,u2)*G(1,v2)*Pi - 11/2*G(0,0,v2)*Pi
          - 3*G(0,0,v2)*G(0,u2)*Pi + 3*G(0,0,v2)*G(1,u2)*Pi - 6*G(0,0,1,u2)*Pi
          + 6*G(0,1,1 - v2,u2)*Pi - 13*G(0,1,u2)*Pi - 6*G(0,1,u2)*G(0,v2)*Pi
          + 6*G(0,1,u2)*G(1,v2)*Pi + 9/2*G(0,1,v2)*Pi + 3*G(0,1,v2)*G(0,u2)*Pi
          - 3*G(0,1,v2)*G(1,u2)*Pi - 3*G(0,1,0,u2)*Pi + 6*G(0,1,0,v2)*Pi + 9*
         G(0,1,1,u2)*Pi + 3*G(1,1 - v2,1 - v2,u2)*Pi - 3*G(1,1 - v2, - v2,u2)*
         Pi + 5*G(1,1 - v2,u2)*Pi + 3*G(1,1 - v2,0,u2)*Pi - 9*G(1,1 - v2,1,u2)
         *Pi - 9/2*G(1,u2)*Pi - G(1,u2)*Pi^3 + 5*G(1,u2)*G(1,v2)*Pi + 3*G(1,v2
         )*Pi + G(1,v2)*Pi^3 - 3*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 9/2*G(1,v2)*
         G(1 - v2,u2)*Pi - 3*G(1,v2)*G(1 - v2,0,u2)*Pi + 3*G(1,v2)*G( - v2, - 
         v2,u2)*Pi + 4*G(1,v2)*G( - v2,u2)*Pi + 3*G(1,v2)*G( - v2,0,u2)*Pi + 3
         *G(1,v2)*G(1,1 - v2,u2)*Pi + 3*G(1,0,1 - v2,u2)*Pi - 3*G(1,0, - v2,u2
         )*Pi - 9/2*G(1,0,u2)*Pi + 3*G(1,0,u2)*G(1,v2)*Pi + 19/2*G(1,0,v2)*Pi
          - 6*G(1,0,v2)*G(1 - v2,u2)*Pi + 6*G(1,0,v2)*G( - v2,u2)*Pi - 3*G(1,0
         ,v2)*G(1,u2)*Pi + 6*G(1,0,1,u2)*Pi - 6*G(1,1,1 - v2,u2)*Pi + 19/2*G(1
         ,1,u2)*Pi - 6*G(1,1,u2)*G(1,v2)*Pi - 9/2*G(1,1,v2)*Pi + 3*G(1,1,v2)*
         G(1,u2)*Pi + 3*G(1,1,0,u2)*Pi - 6*G(1,1,0,v2)*Pi - 9*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2*v2 * ( 2*Pi - 4*Pi*zeta3 + 1/3*Pi^3 + 3*G(1 - v2,1 - v2,u2
         )*Pi + 2*G(1 - v2,1 - v2,0,u2)*Pi - 6*G(1 - v2,1 - v2,1,u2)*Pi + 2*G(
         1 - v2, - v2,1 - v2,u2)*Pi - 2*G(1 - v2, - v2, - v2,u2)*Pi - 5*G(1 - 
         v2, - v2,u2)*Pi + 1/2*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi^3 + 2*G(1
          - v2,0,1 - v2,u2)*Pi - 2*G(1 - v2,0, - v2,u2)*Pi + G(1 - v2,0,u2)*Pi
          + 2*G(1 - v2,0,0,u2)*Pi - 6*G(1 - v2,0,1,u2)*Pi - 3*G(1 - v2,1,u2)*
         Pi - 2*G( - v2,1 - v2,u2)*Pi - 2*G( - v2,1 - v2,0,u2)*Pi + 6*G( - v2,
         1 - v2,1,u2)*Pi - 2*G( - v2, - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2, - 
         v2,u2)*Pi + 2*G( - v2, - v2,u2)*Pi - 9/2*G( - v2,u2)*Pi + 2/3*G( - v2
         ,u2)*Pi^3 - 2*G( - v2,0,1 - v2,u2)*Pi + 2*G( - v2,0, - v2,u2)*Pi - 2*
         G( - v2,0,0,u2)*Pi + 6*G( - v2,0,1,u2)*Pi + 2*G(0,1 - v2,1 - v2,u2)*
         Pi - 2*G(0,1 - v2, - v2,u2)*Pi + G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,u2)
         *G(1,v2)*Pi + 2*G(0,1 - v2,0,u2)*Pi - 6*G(0,1 - v2,1,u2)*Pi - 3*G(0,
          - v2,u2)*Pi + 5/2*G(0,u2)*Pi - 2/3*G(0,u2)*Pi^3 - G(0,u2)*G(0,v2)*Pi
          + G(0,u2)*G(1,v2)*Pi - 2*G(0,u2)*G(1,0,v2)*Pi + 2*G(0,u2)*G(1,1,v2)*
         Pi - 1/2*G(0,v2)*Pi + 2/3*G(0,v2)*Pi^3 + 4*G(0,v2)*G(1 - v2,1 - v2,u2
         )*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 5*G(0,v2)*G(1 - v2,u2)*Pi - 
         2*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 2*G(0
         ,v2)*G( - v2, - v2,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi + 2*G(0,v2)*G(
          - v2,0,u2)*Pi - 2*G(0,v2)*G(0,1 - v2,u2)*Pi + 2*G(0,v2)*G(1,1 - v2,
         u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi + 2*G(0,v2)*G(1,0,u2)*Pi - 4*G(0,v2)*G(
         1,1,u2)*Pi + 2*G(0,0,1 - v2,u2)*Pi - 2*G(0,0, - v2,u2)*Pi - 2*G(0,0,
         u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 2*G(0,0,u2)*G(1,v2)*Pi + 5*G(0,0,v2
         )*Pi + 2*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0,v2)*G(1,u2)*Pi + 4*G(0,0,1,u2
         )*Pi - 4*G(0,1,1 - v2,u2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,u2)*G(0,v2)*
         Pi - 4*G(0,1,u2)*G(1,v2)*Pi - 3*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(0,u2)*Pi
          + 2*G(0,1,v2)*G(1,u2)*Pi + 2*G(0,1,0,u2)*Pi - 4*G(0,1,0,v2)*Pi - 6*
         G(0,1,1,u2)*Pi - 2*G(1,1 - v2,1 - v2,u2)*Pi + 2*G(1,1 - v2, - v2,u2)*
         Pi - 2*G(1,1 - v2,u2)*Pi - 2*G(1,1 - v2,0,u2)*Pi + 6*G(1,1 - v2,1,u2)
         *Pi - 5/2*G(1,u2)*Pi + 2/3*G(1,u2)*Pi^3 - 2*G(1,u2)*G(1,v2)*Pi + 1/2*
         G(1,v2)*Pi - 2/3*G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 3*
         G(1,v2)*G(1 - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,v2)*G(
          - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,
         u2)*Pi - 2*G(1,v2)*G(1,1 - v2,u2)*Pi - 2*G(1,0,1 - v2,u2)*Pi + 2*G(1,
         0, - v2,u2)*Pi + 3*G(1,0,u2)*Pi - 2*G(1,0,u2)*G(1,v2)*Pi - 5*G(1,0,v2
         )*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*G( - v2,u2)*Pi + 2*
         G(1,0,v2)*G(1,u2)*Pi - 4*G(1,0,1,u2)*Pi + 4*G(1,1,1 - v2,u2)*Pi - 5*
         G(1,1,u2)*Pi + 4*G(1,1,u2)*G(1,v2)*Pi + 3*G(1,1,v2)*Pi - 2*G(1,1,v2)*
         G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 4*G(1,1,0,v2)*Pi + 6*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2^2*[1-u2-v2]^-1 * ( 1/12*Pi^3 - 1/2*G(1 - v2, - v2,u2)*Pi
          + 1/2*G( - v2, - v2,u2)*Pi + 1/2*G( - v2,0,u2)*Pi + 1/2*G(0, - v2,u2
         )*Pi + 1/2*G(0,u2)*G(0,v2)*Pi - 1/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0
         ,0,v2)*Pi - 1/2*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[u2+v2]^-4 * (  - 3*G(1 - v2,1,u2)*Pi + 3*G(0,v2)*G(1 - 
         v2,u2)*Pi - 3*G(0,1,u2)*Pi + 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[u2+v2]^-3 * ( 3*G(1 - v2,1,u2)*Pi + 3*G(0,v2)*Pi - 3*G(
         0,v2)*G(1 - v2,u2)*Pi + 3*G(0,1,u2)*Pi - 3*G(1,u2)*Pi - 3*G(1,0,v2)*
         Pi )

       + i_*N^-1*u2^2*[u2+v2]^-2 * ( 3/2*Pi - 1/4*Pi^3 + 1/2*G(1 - v2, - v2,u2
         )*Pi + 1/2*G(1 - v2,0,u2)*Pi - 3/2*G(1 - v2,1,u2)*Pi + 1/2*G( - v2,1
          - v2,u2)*Pi - G( - v2, - v2,u2)*Pi - 1/2*G( - v2,0,u2)*Pi + 1/2*G(0,
         1 - v2,u2)*Pi - G(0, - v2,u2)*Pi - G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*
         G(1,v2)*Pi - 3/2*G(0,v2)*Pi + 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,
         v2)*G( - v2,u2)*Pi + 1/2*G(0,0,u2)*Pi + 1/2*G(0,0,v2)*Pi - 3/2*G(0,1,
         u2)*Pi + 3/2*G(1,u2)*Pi + 1/2*G(1,v2)*G( - v2,u2)*Pi + 3/2*G(1,0,v2)*
         Pi )

       + i_*N^-1*u2^2*[u2+v2]^-1 * (  - 1/4*Pi^3 + 1/2*G(1 - v2, - v2,u2)*Pi
          + 1/2*G(1 - v2,u2)*Pi + 1/2*G(1 - v2,0,u2)*Pi - 3/2*G(1 - v2,1,u2)*
         Pi + 1/2*G( - v2,1 - v2,u2)*Pi - G( - v2, - v2,u2)*Pi - 3/2*G( - v2,
         u2)*Pi - 1/2*G( - v2,0,u2)*Pi + 1/2*G(0,1 - v2,u2)*Pi - G(0, - v2,u2)
         *Pi - G(0,u2)*Pi - G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*G(1,v2)*Pi + 1/2*
         G(0,v2)*Pi + 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi
          + 1/2*G(0,0,u2)*Pi + 1/2*G(0,0,v2)*Pi - 3/2*G(0,1,u2)*Pi - G(1,u2)*
         Pi + 1/2*G(1,v2)*Pi + 1/2*G(1,v2)*G( - v2,u2)*Pi + 3/2*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2 * (  - 6*Pi*zeta3 + Pi^3 + 2*G(1 - v2,1 - v2, - v2,u2)*
         Pi + 3*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,1 - v2,0,u2)*Pi - 10*G(1
          - v2,1 - v2,1,u2)*Pi + 4*G(1 - v2, - v2,1 - v2,u2)*Pi - 6*G(1 - v2,
          - v2, - v2,u2)*Pi - 7*G(1 - v2, - v2,u2)*Pi - 2*G(1 - v2, - v2,0,u2)
         *Pi + 2*G(1 - v2,u2)*Pi - 5/3*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,0,1 - v2
         ,u2)*Pi - 6*G(1 - v2,0, - v2,u2)*Pi + 4*G(1 - v2,0,0,u2)*Pi - 10*G(1
          - v2,0,1,u2)*Pi - 2*G( - v2,1 - v2, - v2,u2)*Pi - 3*G( - v2,1 - v2,
         u2)*Pi - 4*G( - v2,1 - v2,0,u2)*Pi + 10*G( - v2,1 - v2,1,u2)*Pi - 4*
         G( - v2, - v2,1 - v2,u2)*Pi + 6*G( - v2, - v2, - v2,u2)*Pi + 5*G( - 
         v2, - v2,u2)*Pi + 2*G( - v2, - v2,0,u2)*Pi - 6*G( - v2,u2)*Pi + 5/3*
         G( - v2,u2)*Pi^3 - 4*G( - v2,0,1 - v2,u2)*Pi + 6*G( - v2,0, - v2,u2)*
         Pi + 2*G( - v2,0,u2)*Pi - 4*G( - v2,0,0,u2)*Pi + 10*G( - v2,0,1,u2)*
         Pi + 4*G(0,1 - v2,1 - v2,u2)*Pi - 6*G(0,1 - v2, - v2,u2)*Pi + 4*G(0,1
          - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi - 10*G(0,1 - v2,1,u2)*Pi
          + 6*G(0,u2)*Pi - 2/3*G(0,u2)*Pi^3 + 2*G(0,u2)*G(0,v2)*Pi - 6*G(0,u2)
         *G(1,0,v2)*Pi + 4*G(0,u2)*G(1,1,v2)*Pi - 6*G(0,v2)*Pi + 5/3*G(0,v2)*
         Pi^3 + 8*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 4*G(0,v2)*G(1 - v2, - v2,u2
         )*Pi - 9*G(0,v2)*G(1 - v2,u2)*Pi - 6*G(0,v2)*G(1 - v2,0,u2)*Pi - 8*G(
         0,v2)*G( - v2,1 - v2,u2)*Pi + 4*G(0,v2)*G( - v2, - v2,u2)*Pi + 3*G(0,
         v2)*G( - v2,u2)*Pi + 6*G(0,v2)*G( - v2,0,u2)*Pi - 6*G(0,v2)*G(0,1 - 
         v2,u2)*Pi + 6*G(0,v2)*G(1,1 - v2,u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi + 4*G(
         0,v2)*G(1,0,u2)*Pi - 6*G(0,v2)*G(1,1,u2)*Pi + 4*G(0,0,1 - v2,u2)*Pi
          - 6*G(0,0, - v2,u2)*Pi - 3*G(0,0,u2)*Pi - 4*G(0,0,u2)*G(0,v2)*Pi + 4
         *G(0,0,u2)*G(1,v2)*Pi + 3*G(0,0,v2)*Pi + 2*G(0,0,v2)*G(1 - v2,u2)*Pi
          - 2*G(0,0,v2)*G( - v2,u2)*Pi + 6*G(0,0,v2)*G(0,u2)*Pi - 6*G(0,0,v2)*
         G(1,u2)*Pi - 2*G(0,0,0,v2)*Pi + 6*G(0,0,1,u2)*Pi - 6*G(0,1,1 - v2,u2)
         *Pi + 7*G(0,1,u2)*Pi + 6*G(0,1,u2)*G(0,v2)*Pi - 6*G(0,1,u2)*G(1,v2)*
         Pi - 3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(0,u2)*Pi + 4*G(0,1,v2)*G(1,u2)*Pi
          + 4*G(0,1,0,u2)*Pi - 8*G(0,1,0,v2)*Pi - 10*G(0,1,1,u2)*Pi - 4*G(1,1
          - v2,1 - v2,u2)*Pi + 6*G(1,1 - v2, - v2,u2)*Pi - 2*G(1,1 - v2,u2)*Pi
          - 4*G(1,1 - v2,0,u2)*Pi + 10*G(1,1 - v2,1,u2)*Pi - 2*G(1,u2)*Pi + 2/
         3*G(1,u2)*Pi^3 - 2*G(1,u2)*G(1,v2)*Pi + 2*G(1,v2)*Pi - 5/3*G(1,v2)*
         Pi^3 + 4*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 3*G(1,v2)*G(1 - v2,u2)*Pi + 
         4*G(1,v2)*G(1 - v2,0,u2)*Pi - 4*G(1,v2)*G( - v2, - v2,u2)*Pi - 3*G(1,
         v2)*G( - v2,u2)*Pi - 4*G(1,v2)*G( - v2,0,u2)*Pi - 4*G(1,v2)*G(1,1 - 
         v2,u2)*Pi - 4*G(1,0,1 - v2,u2)*Pi + 6*G(1,0, - v2,u2)*Pi + 3*G(1,0,u2
         )*Pi - 4*G(1,0,u2)*G(1,v2)*Pi - 9*G(1,0,v2)*Pi + 8*G(1,0,v2)*G(1 - v2
         ,u2)*Pi - 8*G(1,0,v2)*G( - v2,u2)*Pi + 6*G(1,0,v2)*G(1,u2)*Pi + 2*G(1
         ,0,0,v2)*Pi - 6*G(1,0,1,u2)*Pi + 6*G(1,1,1 - v2,u2)*Pi - 5*G(1,1,u2)*
         Pi + 6*G(1,1,u2)*G(1,v2)*Pi + 3*G(1,1,v2)*Pi - 4*G(1,1,v2)*G(1,u2)*Pi
          - 4*G(1,1,0,u2)*Pi + 8*G(1,1,0,v2)*Pi + 10*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2^2*v2 * ( 2*Pi*zeta3 - 2*G(1 - v2,1 - v2, - v2,u2)*Pi - 2*
         G(1 - v2,1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi + 4*G(1 - v2, - v2, - v2,u2)*Pi + 2*G(1 - v2, - 
         v2,0,u2)*Pi - 2*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,1
          - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi + 4*
         G(1 - v2,0,1,u2)*Pi + 2*G( - v2,1 - v2, - v2,u2)*Pi + 2*G( - v2,1 - 
         v2,0,u2)*Pi - 4*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,u2)*
         Pi - 4*G( - v2, - v2, - v2,u2)*Pi - 2*G( - v2, - v2,0,u2)*Pi + 2*G(
          - v2,u2)*Pi - G( - v2,u2)*Pi^3 + 2*G( - v2,0,1 - v2,u2)*Pi - 4*G( - 
         v2,0, - v2,u2)*Pi + 2*G( - v2,0,0,u2)*Pi - 4*G( - v2,0,1,u2)*Pi - 2*
         G(0,1 - v2,1 - v2,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,
         u2)*G(1,v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 2*G(
         0,u2)*Pi + 4*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 2*G(0,v2
         )*Pi - G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(
         1 - v2, - v2,u2)*Pi + 4*G(0,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G( - v2
         ,1 - v2,u2)*Pi - 2*G(0,v2)*G( - v2, - v2,u2)*Pi - 4*G(0,v2)*G( - v2,0
         ,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,v2)*G(1,1 - v2,u2)*Pi
          - 2*G(0,v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,0,1 - v2,
         u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*
         G(1,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,v2)*G( - v2,u2)*Pi
          - 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,v2)*G(1,u2)*Pi + 2*G(0,0,0,v2)*Pi
          - 2*G(0,0,1,u2)*Pi + 2*G(0,1,1 - v2,u2)*Pi - 2*G(0,1,u2)*G(0,v2)*Pi
          + 2*G(0,1,u2)*G(1,v2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,
         u2)*Pi - 2*G(0,1,0,u2)*Pi + 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi + 2*
         G(1,1 - v2,1 - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,0
         ,u2)*Pi - 4*G(1,1 - v2,1,u2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi + G(1,
         v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 2*G(1,v2)*G(1 - v2,0,u2)
         *Pi + 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 2*G(1,v2)*G( - v2,0,u2)*Pi + 2
         *G(1,v2)*G(1,1 - v2,u2)*Pi + 2*G(1,0,1 - v2,u2)*Pi - 4*G(1,0, - v2,u2
         )*Pi + 2*G(1,0,u2)*G(1,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0
         ,v2)*G( - v2,u2)*Pi - 4*G(1,0,v2)*G(1,u2)*Pi - 2*G(1,0,0,v2)*Pi + 2*
         G(1,0,1,u2)*Pi - 2*G(1,1,1 - v2,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi + 2*
         G(1,1,v2)*G(1,u2)*Pi + 2*G(1,1,0,u2)*Pi - 4*G(1,1,0,v2)*Pi - 4*G(1,1,
         1,u2)*Pi )

       + i_*N^-1*u2^3 * ( 2*Pi*zeta3 - 2*G(1 - v2,1 - v2, - v2,u2)*Pi - 2*G(1
          - v2,1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2
         ,1 - v2,u2)*Pi + 4*G(1 - v2, - v2, - v2,u2)*Pi + 2*G(1 - v2, - v2,0,
         u2)*Pi - 2*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,1 - v2,
         u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi + 4*G(1 - 
         v2,0,1,u2)*Pi + 2*G( - v2,1 - v2, - v2,u2)*Pi + 2*G( - v2,1 - v2,0,u2
         )*Pi - 4*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,u2)*Pi - 4*
         G( - v2, - v2, - v2,u2)*Pi - 2*G( - v2, - v2,0,u2)*Pi + 2*G( - v2,u2)
         *Pi - G( - v2,u2)*Pi^3 + 2*G( - v2,0,1 - v2,u2)*Pi - 4*G( - v2,0, - 
         v2,u2)*Pi + 2*G( - v2,0,0,u2)*Pi - 4*G( - v2,0,1,u2)*Pi - 2*G(0,1 - 
         v2,1 - v2,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,u2)*G(1,
         v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 2*G(0,u2)*Pi
          + 4*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 2*G(0,v2)*Pi - 
         G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,
          - v2,u2)*Pi + 4*G(0,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G( - v2,1 - v2
         ,u2)*Pi - 2*G(0,v2)*G( - v2, - v2,u2)*Pi - 4*G(0,v2)*G( - v2,0,u2)*Pi
          + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,v2)*G(1,1 - v2,u2)*Pi - 2*G(0,
         v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,0,1 - v2,u2)*Pi + 4
         *G(0,0, - v2,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*G(1,v2)*Pi
          - 2*G(0,0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,v2)*G( - v2,u2)*Pi - 4*G(0,0
         ,v2)*G(0,u2)*Pi + 4*G(0,0,v2)*G(1,u2)*Pi + 2*G(0,0,0,v2)*Pi - 2*G(0,0
         ,1,u2)*Pi + 2*G(0,1,1 - v2,u2)*Pi - 2*G(0,1,u2)*G(0,v2)*Pi + 2*G(0,1,
         u2)*G(1,v2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,u2)*Pi - 2*
         G(0,1,0,u2)*Pi + 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi + 2*G(1,1 - v2,1
          - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,0,u2)*Pi - 4*
         G(1,1 - v2,1,u2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi + G(1,v2)*Pi^3 - 2*
         G(1,v2)*G(1 - v2, - v2,u2)*Pi - 2*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,
         v2)*G( - v2, - v2,u2)*Pi + 2*G(1,v2)*G( - v2,0,u2)*Pi + 2*G(1,v2)*G(1
         ,1 - v2,u2)*Pi + 2*G(1,0,1 - v2,u2)*Pi - 4*G(1,0, - v2,u2)*Pi + 2*G(1
         ,0,u2)*G(1,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*G( - v2
         ,u2)*Pi - 4*G(1,0,v2)*G(1,u2)*Pi - 2*G(1,0,0,v2)*Pi + 2*G(1,0,1,u2)*
         Pi - 2*G(1,1,1 - v2,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi + 2*G(1,1,v2)*G(1
         ,u2)*Pi + 2*G(1,1,0,u2)*Pi - 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,u2)*Pi )

       + i_*Nf * ( 2/9*Pi^3 + 2/3*G(1 - v2,1 - v2,u2)*Pi - 1/3*G(1 - v2, - v2,
         u2)*Pi + 1/3*G(1 - v2,0,u2)*Pi - 1/3*G(1 - v2,1,u2)*Pi - 1/3*G( - v2,
         1 - v2,u2)*Pi + 1/3*G(0,1 - v2,u2)*Pi - 1/3*G(0, - v2,u2)*Pi + 1/3*G(
         0,u2)*Pi - G(0,u2)*G(0,v2)*Pi + 1/3*G(0,u2)*G(1,v2)*Pi - 2/3*G(0,v2)*
         Pi - G(0,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 2/3*G(0,
         v2)*G(1,u2)*Pi + 2/3*G(0,0,u2)*Pi + 5/3*G(0,0,v2)*Pi - 1/3*G(0,1,u2)*
         Pi - 4/3*G(0,1,v2)*Pi + 2/3*G(1,v2)*G(1 - v2,u2)*Pi - 1/3*G(1,v2)*G(
          - v2,u2)*Pi - 1/3*G(1,0,u2)*Pi - G(1,0,v2)*Pi + 2/3*G(1,1,v2)*Pi )

       + i_*Nf*v2 * (  - 2/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 1/3*G(1 - v2,
          - v2,u2)*Pi - 1/3*G(1 - v2,0,u2)*Pi + 1/3*G(1 - v2,1,u2)*Pi + 1/3*G(
          - v2,1 - v2,u2)*Pi - 1/3*G(0,1 - v2,u2)*Pi + 1/3*G(0, - v2,u2)*Pi - 
         1/3*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi - 1/3*G(0,u2)*G(1,v2)*Pi + 2/3*G(
         0,v2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 2/3
         *G(0,v2)*G(1,u2)*Pi - 2/3*G(0,0,u2)*Pi - 5/3*G(0,0,v2)*Pi + 1/3*G(0,1
         ,u2)*Pi + 4/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi + 1/3*G(1,v2
         )*G( - v2,u2)*Pi + 1/3*G(1,0,u2)*Pi + G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi
          )

       + i_*Nf*u2*[u2+v2]^-1 * ( 1/3*Pi - 2/3*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*Pi
          - 2/3*G(1,v2)*Pi )

       + i_*Nf*u2 * (  - 1/3*Pi - 2/3*Pi^3 - 2*G(1 - v2,1 - v2,u2)*Pi + G(1 - 
         v2, - v2,u2)*Pi + 2/3*G(1 - v2,u2)*Pi - G(1 - v2,0,u2)*Pi + G(1 - v2,
         1,u2)*Pi + G( - v2,1 - v2,u2)*Pi - G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*
         Pi - G(0,u2)*Pi + 3*G(0,u2)*G(0,v2)*Pi - G(0,u2)*G(1,v2)*Pi + 2/3*G(0
         ,v2)*Pi + 3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G( - v2,u2)*Pi - 2*G(
         0,v2)*G(1,u2)*Pi - 2*G(0,0,u2)*Pi - 5*G(0,0,v2)*Pi + G(0,1,u2)*Pi + 4
         *G(0,1,v2)*Pi + 2/3*G(1,v2)*Pi - 2*G(1,v2)*G(1 - v2,u2)*Pi + G(1,v2)*
         G( - v2,u2)*Pi + G(1,0,u2)*Pi + 3*G(1,0,v2)*Pi - 2*G(1,1,v2)*Pi )

       + i_*Nf*u2*v2 * ( 4/9*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(
          - v2,1 - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi + 
         2/3*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,u2)*G(1,v2)*Pi - 4/3*
         G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi
          + 4/3*G(0,v2)*G(1,u2)*Pi + 4/3*G(0,0,u2)*Pi + 10/3*G(0,0,v2)*Pi - 2/
         3*G(0,1,u2)*Pi - 8/3*G(0,1,v2)*Pi + 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 2/3
         *G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,u2)*Pi - 2*G(1,0,v2)*Pi + 4/3*G(1
         ,1,v2)*Pi )

       + i_*Nf*u2^2*[u2+v2]^-2 * ( 1/3*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*Pi + 1/3*
         G(1,v2)*Pi )

       + i_*Nf*u2^2*[u2+v2]^-1 * ( 1/3*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*Pi + 1/3*
         G(1,v2)*Pi )

       + i_*Nf*u2^2 * ( 8/9*Pi^3 + 8/3*G(1 - v2,1 - v2,u2)*Pi - 4/3*G(1 - v2,
          - v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi + 4/3*G(1 - v2,0,u2)*Pi - 4/3*G(1
          - v2,1,u2)*Pi - 4/3*G( - v2,1 - v2,u2)*Pi + 4/3*G(0,1 - v2,u2)*Pi - 
         4/3*G(0, - v2,u2)*Pi + 2/3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi + 4/3*G(
         0,u2)*G(1,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi + 8/3*G(0,v2)*G( - v2,u2
         )*Pi + 8/3*G(0,v2)*G(1,u2)*Pi + 8/3*G(0,0,u2)*Pi + 20/3*G(0,0,v2)*Pi
          - 4/3*G(0,1,u2)*Pi - 16/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*Pi + 8/3*G(1,v2
         )*G(1 - v2,u2)*Pi - 4/3*G(1,v2)*G( - v2,u2)*Pi - 4/3*G(1,0,u2)*Pi - 4
         *G(1,0,v2)*Pi + 8/3*G(1,1,v2)*Pi )

       + i_*Nf*u2^2*v2 * (  - 4/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1
          - v2, - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi + 
         2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3*G(0, - v2,u2)
         *Pi + 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1
          - v2,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*Pi - 
         4/3*G(0,0,u2)*Pi - 10/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 8/3*G(0,1,
         v2)*Pi - 4/3*G(1,v2)*G(1 - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/
         3*G(1,0,u2)*Pi + 2*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*Nf*u2^3 * (  - 4/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - 
         v2, - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi + 2/3
         *G( - v2,1 - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3*G(0, - v2,u2)*Pi
          + 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1 - v2
         ,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*Pi - 4/3*
         G(0,0,u2)*Pi - 10/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 8/3*G(0,1,v2)*
         Pi - 4/3*G(1,v2)*G(1 - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*
         G(1,0,u2)*Pi + 2*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*N*u2^-2 * ( 7/2*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 7/2*G(1,u2)*Pi )

       + i_*N*u2^-1 * ( 7/2*Pi - 2/3*G(1 - v2,1,u2)*Pi + 4/3*G( - v2,1 - v2,u2
         )*Pi + 4/3*G( - v2,0,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2
         )*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi - 5/2*G(1,u2)*Pi + 2/3*G(1,u2)*
         G(1,v2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,
         1,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 7/2*Pi + 5/3*G(1 - v2,1,u2)*Pi - 7/3*G( - v2,1
          - v2,u2)*Pi + G( - v2, - v2,u2)*Pi - 7/3*G( - v2,0,u2)*Pi + 7/3*G(0,
         v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi - 2/3*G(1,1 - v2,u2)*Pi
          - 5/3*G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 7/3*G(1,v2)*G( - v2,u2)*
         Pi - 2/3*G(1,0,u2)*Pi - 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^-1*v2^2 * (  - 2*G(1 - v2,1,u2)*Pi + 2*G( - v2,1 - v2,u2)*Pi
          - 2*G( - v2, - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi - 2*G(0,v2)*G( - v2,u2
         )*Pi + 4/3*G(1,u2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*v2^3 * ( 5/3*G(1 - v2,1,u2)*Pi - 5/3*G( - v2,1 - v2,u2)*Pi
          + 5/3*G( - v2, - v2,u2)*Pi - 5/3*G( - v2,0,u2)*Pi + 5/3*G(0,v2)*G(
          - v2,u2)*Pi - 2/3*G(1,u2)*Pi - 5/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*v2^4 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G( - v2,1 - v2,u2)
         *Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*
         G( - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2, - v2,
         u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,
         v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi + 2/3
         *G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-1 * ( 1/4*Pi^3 - 3/2*G(1 - v2, - v2,u2)*Pi - 1/2*G(
          - v2, - v2,u2)*Pi + 4*G( - v2,u2)*Pi + 3/2*G( - v2,0,u2)*Pi + 3/2*G(
         0, - v2,u2)*Pi + 3/2*G(0,u2)*G(0,v2)*Pi + 4*G(0,v2)*Pi - 3/2*G(0,v2)*
         G(1 - v2,u2)*Pi - G(0,v2)*G( - v2,u2)*Pi - 3/2*G(0,0,v2)*Pi - 2/3*G(1
         ,u2)*Pi - 3/2*G(1,0,v2)*Pi )

       + i_*N*[u2+v2]^-2 * (  - 9/2*G(1 - v2,1,u2)*Pi + 9/2*G(0,v2)*G(1 - v2,
         u2)*Pi - 9/2*G(0,1,u2)*Pi - 45/4*G(1,u2)*Pi + 9/2*G(1,0,v2)*Pi )

       + i_*N*[u2+v2]^-1 * (  - 43/6*Pi + Pi^3 - 4/3*G(1 - v2,u2)*Pi - 2*G(1
          - v2,0,u2)*Pi + 11/2*G(1 - v2,1,u2)*Pi - 2*G(0,1 - v2,u2)*Pi - 4/3*
         G(0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 35/6*G(0,
         v2)*Pi - 7/2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,v2)*
         Pi + 11/2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi + 31/4*G(1,u2)*Pi - 4/3*G(1,
         v2)*Pi - 7/2*G(1,0,v2)*Pi )

       + i_*N * ( 21*Pi - 3*Pi*zeta3 + 5/18*Pi^3 + 2*G(1 - v2,1 - v2, - v2,u2)
         *Pi - 37/6*G(1 - v2,1 - v2,u2)*Pi - 2*G(1 - v2,1 - v2,0,u2)*Pi - G(1
          - v2,1 - v2,1,u2)*Pi - G(1 - v2, - v2,1 - v2,u2)*Pi - 5*G(1 - v2, - 
         v2, - v2,u2)*Pi - 14/3*G(1 - v2, - v2,u2)*Pi - 2*G(1 - v2, - v2,0,u2)
         *Pi - 2*G(1 - v2,0,1 - v2,u2)*Pi - 2*G(1 - v2,0, - v2,u2)*Pi - 4/3*G(
         1 - v2,0,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi - G(1 - v2,0,1,u2)*Pi + G(1
          - v2,1,1 - v2,u2)*Pi + 1/3*G(1 - v2,1,u2)*Pi + G(1 - v2,1,0,u2)*Pi
          - 4*G(1 - v2,1,1,u2)*Pi - 3*G( - v2,1 - v2, - v2,u2)*Pi - 2/3*G( - 
         v2,1 - v2,u2)*Pi + 3*G( - v2,1 - v2,0,u2)*Pi + 3*G( - v2,1 - v2,1,u2)
         *Pi - G( - v2, - v2,1 - v2,u2)*Pi + 8*G( - v2, - v2, - v2,u2)*Pi + 1/
         3*G( - v2, - v2,u2)*Pi - G( - v2, - v2,0,u2)*Pi - 6*G( - v2,u2)*Pi - 
         2/3*G( - v2,u2)*Pi^3 + 3*G( - v2,0,1 - v2,u2)*Pi - 3/2*G( - v2,0,u2)*
         Pi + 3*G( - v2,0,0,u2)*Pi + 3*G( - v2,0,1,u2)*Pi - 2*G(0,1 - v2,1 - 
         v2,u2)*Pi - 2*G(0,1 - v2, - v2,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi - 2*G(0
         ,1 - v2,u2)*G(1,v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi - G(0,1 - v2,1,u2)*Pi
          + G(0, - v2,1 - v2,u2)*Pi - 4*G(0, - v2, - v2,u2)*Pi - 2/3*G(0, - v2
         ,u2)*Pi + G(0, - v2,u2)*G(1,v2)*Pi + G(0, - v2,0,u2)*Pi + 31/6*G(0,u2
         )*Pi + 3/2*G(0,u2)*Pi^3 + 6*G(0,u2)*G(0,v2)*Pi - 4/3*G(0,u2)*G(1,v2)*
         Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 3/2*G(0,v2)*Pi - 2/3*G(0,v2)*Pi^3 + 6*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - G(0,v2)*G(1 - v2, - v2,u2)*Pi - 7/2*
         G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G(1 - v2,1,u2)*Pi - 8*G(0,v2)*G( - 
         v2,1 - v2,u2)*Pi + 5*G(0,v2)*G( - v2, - v2,u2)*Pi - 1/6*G(0,v2)*G( - 
         v2,u2)*Pi - 3*G(0,v2)*G( - v2,0,u2)*Pi - 3*G(0,v2)*G(0, - v2,u2)*Pi
          + G(0,v2)*G(1,1 - v2,u2)*Pi + 6*G(0,v2)*G(1,u2)*Pi - 2*G(0,v2)*G(1,0
         ,u2)*Pi - 2*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,0,1 - v2,u2)*Pi - 2*G(0,0,
          - v2,u2)*Pi - 2/3*G(0,0,u2)*Pi + 3*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2
         )*G(1,v2)*Pi - 25/6*G(0,0,v2)*Pi - G(0,0,v2)*G(1 - v2,u2)*Pi + 5*G(0,
         0,v2)*G( - v2,u2)*Pi - 3*G(0,0,v2)*G(0,u2)*Pi + 5*G(0,0,0,v2)*Pi + G(
         0,0,1,u2)*Pi - 3*G(0,0,1,v2)*Pi - G(0,1,1 - v2,u2)*Pi + 35/6*G(0,1,u2
         )*Pi + 3*G(0,1,u2)*G(0,v2)*Pi - G(0,1,u2)*G(1,v2)*Pi + 41/6*G(0,1,v2)
         *Pi + G(0,1,v2)*G(1 - v2,u2)*Pi - 3*G(0,1,v2)*G( - v2,u2)*Pi + 3*G(0,
         1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,u2)*Pi - G(0,1,0,u2)*Pi - 8*G(0,1,
         0,v2)*Pi - 4*G(0,1,1,u2)*Pi + 3*G(1,1 - v2,1 - v2,u2)*Pi + 4*G(1,1 - 
         v2, - v2,u2)*Pi - 6*G(1,1 - v2,u2)*Pi + 3*G(1,1 - v2,0,u2)*Pi - G(1,1
          - v2,1,u2)*Pi + 11/3*G(1,u2)*Pi - 13/6*G(1,u2)*Pi^3 - 6*G(1,u2)*G(1,
         v2)*Pi - G(1,v2)*G(1 - v2, - v2,u2)*Pi - 37/6*G(1,v2)*G(1 - v2,u2)*Pi
          - 2*G(1,v2)*G(1 - v2,0,u2)*Pi + G(1,v2)*G(1 - v2,1,u2)*Pi - G(1,v2)*
         G( - v2, - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi + 3*G(1,v2)*G( - v2
         ,0,u2)*Pi + 3*G(1,v2)*G(1,1 - v2,u2)*Pi + 3*G(1,0,1 - v2,u2)*Pi + 4*
         G(1,0, - v2,u2)*Pi - 5/6*G(1,0,u2)*Pi + 3*G(1,0,u2)*G(1,v2)*Pi - 7/2*
         G(1,0,v2)*Pi + 6*G(1,0,v2)*G(1 - v2,u2)*Pi - 8*G(1,0,v2)*G( - v2,u2)*
         Pi + G(1,0,v2)*G(1,u2)*Pi - G(1,0,0,v2)*Pi - 2*G(1,0,1,u2)*Pi + G(1,0
         ,1,v2)*Pi - 2*G(1,1,1 - v2,u2)*Pi - 20/3*G(1,1,u2)*Pi - 2*G(1,1,u2)*
         G(1,v2)*Pi - 37/6*G(1,1,v2)*Pi + 3*G(1,1,v2)*G(1,u2)*Pi - G(1,1,0,u2)
         *Pi + 6*G(1,1,0,v2)*Pi + 7*G(1,1,1,u2)*Pi )

       + i_*N*v2*[1-u2]^-1 * (  - 2/3*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi + 4/3*
         G(1 - v2,0,u2)*Pi + 4/3*G(0,1 - v2,u2)*Pi - 4/3*G(0,u2)*G(0,v2)*Pi + 
         4/3*G(0,u2)*G(1,v2)*Pi - 4/3*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,0,v2)*
         Pi - 4/3*G(0,1,v2)*Pi + 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 4/3*G(1,0,v2)*
         Pi + 4/3*G(1,1,v2)*Pi )

       + i_*N*v2 * (  - 27/2*Pi + 3*Pi*zeta3 - 5/18*Pi^3 - 2*G(1 - v2,1 - v2,
          - v2,u2)*Pi + 29/6*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2,1 - v2,0,u2)*
         Pi + G(1 - v2,1 - v2,1,u2)*Pi + G(1 - v2, - v2,1 - v2,u2)*Pi + 5*G(1
          - v2, - v2, - v2,u2)*Pi + 8/3*G(1 - v2, - v2,u2)*Pi + 2*G(1 - v2, - 
         v2,0,u2)*Pi + 1/3*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,1 - v2,u2)*Pi + 2*G(
         1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi + 2*G(1 - v2,0,0,u2)*Pi
          + G(1 - v2,0,1,u2)*Pi - G(1 - v2,1,1 - v2,u2)*Pi - 5/3*G(1 - v2,1,u2
         )*Pi - G(1 - v2,1,0,u2)*Pi + 4*G(1 - v2,1,1,u2)*Pi + 3*G( - v2,1 - v2
         , - v2,u2)*Pi + 4/3*G( - v2,1 - v2,u2)*Pi - 3*G( - v2,1 - v2,0,u2)*Pi
          - 3*G( - v2,1 - v2,1,u2)*Pi + G( - v2, - v2,1 - v2,u2)*Pi - 8*G( - 
         v2, - v2, - v2,u2)*Pi + 5/3*G( - v2, - v2,u2)*Pi + G( - v2, - v2,0,u2
         )*Pi + 23/2*G( - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi^3 - 3*G( - v2,0,1 - 
         v2,u2)*Pi + 25/6*G( - v2,0,u2)*Pi - 3*G( - v2,0,0,u2)*Pi - 3*G( - v2,
         0,1,u2)*Pi + 2*G(0,1 - v2,1 - v2,u2)*Pi + 2*G(0,1 - v2, - v2,u2)*Pi
          + 2*G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,u2)*G(1,v2)*Pi + 2*G(0,1 - v2,0
         ,u2)*Pi + G(0,1 - v2,1,u2)*Pi - G(0, - v2,1 - v2,u2)*Pi + 4*G(0, - v2
         , - v2,u2)*Pi + 8/3*G(0, - v2,u2)*Pi - G(0, - v2,u2)*G(1,v2)*Pi - G(0
         , - v2,0,u2)*Pi - 10/3*G(0,u2)*Pi - 3/2*G(0,u2)*Pi^3 - 14/3*G(0,u2)*
         G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 7/3*G(0,
         v2)*Pi + 2/3*G(0,v2)*Pi^3 - 6*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + G(0,v2
         )*G(1 - v2, - v2,u2)*Pi + 11/6*G(0,v2)*G(1 - v2,u2)*Pi - G(0,v2)*G(1
          - v2,1,u2)*Pi + 8*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 5*G(0,v2)*G( - v2,
          - v2,u2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi + 3*G(0,v2)*G( - v2,0,u2)*
         Pi + 3*G(0,v2)*G(0, - v2,u2)*Pi - G(0,v2)*G(1,1 - v2,u2)*Pi - 20/3*G(
         0,v2)*G(1,u2)*Pi + 2*G(0,v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi + 
         2*G(0,0,1 - v2,u2)*Pi + 2*G(0,0, - v2,u2)*Pi + 8/3*G(0,0,u2)*Pi - 3*
         G(0,0,u2)*G(0,v2)*Pi + 2*G(0,0,u2)*G(1,v2)*Pi + 17/6*G(0,0,v2)*Pi + 
         G(0,0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,v2)*G( - v2,u2)*Pi + 3*G(0,0,v2)*
         G(0,u2)*Pi - 5*G(0,0,0,v2)*Pi - G(0,0,1,u2)*Pi + 3*G(0,0,1,v2)*Pi + 
         G(0,1,1 - v2,u2)*Pi - 41/6*G(0,1,u2)*Pi - 3*G(0,1,u2)*G(0,v2)*Pi + G(
         0,1,u2)*G(1,v2)*Pi - 15/2*G(0,1,v2)*Pi - G(0,1,v2)*G(1 - v2,u2)*Pi + 
         3*G(0,1,v2)*G( - v2,u2)*Pi - 3*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2)*G(1
         ,u2)*Pi + G(0,1,0,u2)*Pi + 8*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi - 3*G(
         1,1 - v2,1 - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 19/3*G(1,1 - v2,
         u2)*Pi - 3*G(1,1 - v2,0,u2)*Pi + G(1,1 - v2,1,u2)*Pi - 1/2*G(1,u2)*Pi
          + 13/6*G(1,u2)*Pi^3 + 19/3*G(1,u2)*G(1,v2)*Pi + 1/3*G(1,v2)*Pi + G(1
         ,v2)*G(1 - v2, - v2,u2)*Pi + 29/6*G(1,v2)*G(1 - v2,u2)*Pi + 2*G(1,v2)
         *G(1 - v2,0,u2)*Pi - G(1,v2)*G(1 - v2,1,u2)*Pi + G(1,v2)*G( - v2, - 
         v2,u2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi - 3*G(1,v2)*G( - v2,0,u2)*Pi
          - 3*G(1,v2)*G(1,1 - v2,u2)*Pi - 3*G(1,0,1 - v2,u2)*Pi - 4*G(1,0, - 
         v2,u2)*Pi + 7/6*G(1,0,u2)*Pi - 3*G(1,0,u2)*G(1,v2)*Pi + 11/6*G(1,0,v2
         )*Pi - 6*G(1,0,v2)*G(1 - v2,u2)*Pi + 8*G(1,0,v2)*G( - v2,u2)*Pi - G(1
         ,0,v2)*G(1,u2)*Pi + G(1,0,0,v2)*Pi + 2*G(1,0,1,u2)*Pi - G(1,0,1,v2)*
         Pi + 2*G(1,1,1 - v2,u2)*Pi + 7*G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi
          + 29/6*G(1,1,v2)*Pi - 3*G(1,1,v2)*G(1,u2)*Pi + G(1,1,0,u2)*Pi - 6*G(
         1,1,0,v2)*Pi - 7*G(1,1,1,u2)*Pi )

       + i_*N*v2^2 * (  - 1/3*Pi + 5/3*G(1 - v2,u2)*Pi + G(1 - v2,1,u2)*Pi - 
         G( - v2,1 - v2,u2)*Pi + G( - v2, - v2,u2)*Pi - 5/3*G( - v2,u2)*Pi - 
         G( - v2,0,u2)*Pi + 5/3*G(0,u2)*Pi - 5/3*G(0,v2)*Pi + G(0,v2)*G( - v2,
         u2)*Pi - 5/3*G(1,u2)*Pi + 5/3*G(1,v2)*Pi - G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*v2^3 * (  - 2/3*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G(
          - v2,1 - v2,u2)*Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi
          + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi - 2/3*G(0,
         v2)*G( - v2,u2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi + 2/3*G(1,v2)*G(
          - v2,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * (  - 4/3*G( - v2,1 - v2,u2)*Pi - 4/3*G( - v2,
          - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi - 4/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2
         )*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 8/3*G(0,v2)*G(1,u2)*Pi - 4/3*G(1,
         1 - v2,u2)*Pi - 4/3*G(1,u2)*G(1,v2)*Pi - 4/3*G(1,v2)*G( - v2,u2)*Pi
          - 4/3*G(1,0,u2)*Pi - 4/3*G(1,1,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * (  - 1/2*Pi^3 + 3*G(1 - v2, - v2,u2)*Pi - 2/3*
         G(1 - v2,u2)*Pi - G( - v2,1 - v2,u2)*Pi + 10/3*G( - v2,u2)*Pi - 4*G(
          - v2,0,u2)*Pi - 3*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi - 3*G(0,u2)*G(0,
         v2)*Pi + 14/3*G(0,v2)*Pi + 3*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,v2)*G(
          - v2,u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi + 3*G(0,0,v2)*Pi - G(1,1 - v2,u2)
         *Pi + 2/3*G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*Pi - G(1,v2)*
         G( - v2,u2)*Pi - G(1,0,u2)*Pi + 3*G(1,0,v2)*Pi - G(1,1,u2)*Pi )

       + i_*N*u2*[u2+v2]^-3 * ( 18*G(1 - v2,1,u2)*Pi - 18*G(0,v2)*G(1 - v2,u2)
         *Pi + 18*G(0,1,u2)*Pi + 27/2*G(1,u2)*Pi - 18*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-2 * ( 43/4*Pi - Pi^3 + 16/3*G(1 - v2,u2)*Pi + 2*G(1
          - v2,0,u2)*Pi - 19*G(1 - v2,1,u2)*Pi + 2*G(0,1 - v2,u2)*Pi + 16/3*G(
         0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi - 70/3*G(0,v2)
         *Pi + 17*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,v2)*Pi - 
         19*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 9/2*G(1,u2)*Pi + 16/3*G(1,v2)*Pi
          + 17*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * (  - 75/4*Pi + Pi^3 - 6*G(1 - v2, - v2,u2)*Pi + 
         1/3*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,u2)*Pi + 11*G(1 - v2,1,u2)*Pi - 2*
         G( - v2,1 - v2,u2)*Pi + 16*G( - v2, - v2,u2)*Pi + 11*G( - v2,u2)*Pi
          - 2*G( - v2,0,u2)*Pi + 2*G(0,1 - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 23/
         3*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi + 9*G(0,v2
         )*Pi - 17*G(0,v2)*G(1 - v2,u2)*Pi + 10*G(0,v2)*G( - v2,u2)*Pi + 2*G(0
         ,0,u2)*Pi + 6*G(0,0,v2)*Pi + 11*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi - 7/2*
         G(1,u2)*Pi + 1/3*G(1,v2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 17*G(1,0,v2)
         *Pi )

       + i_*N*u2 * (  - 14*Pi + 27*Pi*zeta3 - 23/6*Pi^3 - 12*G(1 - v2,1 - v2,
          - v2,u2)*Pi + 35/2*G(1 - v2,1 - v2,u2)*Pi + 6*G(1 - v2,1 - v2,0,u2)*
         Pi + 9*G(1 - v2,1 - v2,1,u2)*Pi + 3*G(1 - v2, - v2,1 - v2,u2)*Pi + 21
         *G(1 - v2, - v2, - v2,u2)*Pi + 19*G(1 - v2, - v2,u2)*Pi + 12*G(1 - v2
         , - v2,0,u2)*Pi - 17/2*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 + 6*G(1 - 
         v2,0,1 - v2,u2)*Pi + 12*G(1 - v2,0, - v2,u2)*Pi + 7*G(1 - v2,0,u2)*Pi
          + 6*G(1 - v2,0,0,u2)*Pi + 9*G(1 - v2,0,1,u2)*Pi - 3*G(1 - v2,1,1 - 
         v2,u2)*Pi - 11*G(1 - v2,1,u2)*Pi - 3*G(1 - v2,1,0,u2)*Pi + 12*G(1 - 
         v2,1,1,u2)*Pi + 15*G( - v2,1 - v2, - v2,u2)*Pi - G( - v2,1 - v2,u2)*
         Pi - 9*G( - v2,1 - v2,0,u2)*Pi - 15*G( - v2,1 - v2,1,u2)*Pi + 3*G( - 
         v2, - v2,1 - v2,u2)*Pi - 30*G( - v2, - v2, - v2,u2)*Pi - 14*G( - v2,
          - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi + 221/6*G( - v2,u2)*Pi + G(
          - v2,u2)*Pi^3 - 9*G( - v2,0,1 - v2,u2)*Pi - 6*G( - v2,0, - v2,u2)*Pi
          - 5/2*G( - v2,0,u2)*Pi - 9*G( - v2,0,0,u2)*Pi - 15*G( - v2,0,1,u2)*
         Pi + 6*G(0,1 - v2,1 - v2,u2)*Pi + 12*G(0,1 - v2, - v2,u2)*Pi + 7*G(0,
         1 - v2,u2)*Pi + 6*G(0,1 - v2,u2)*G(1,v2)*Pi + 6*G(0,1 - v2,0,u2)*Pi
          + 9*G(0,1 - v2,1,u2)*Pi - 3*G(0, - v2,1 - v2,u2)*Pi + 12*G(0, - v2,
          - v2,u2)*Pi - 3*G(0, - v2,u2)*Pi - 3*G(0, - v2,u2)*G(1,v2)*Pi - 3*G(
         0, - v2,0,u2)*Pi - 32*G(0,u2)*Pi - 13/2*G(0,u2)*Pi^3 - 23*G(0,u2)*G(0
         ,v2)*Pi + 7*G(0,u2)*G(1,v2)*Pi + 6*G(0,u2)*G(1,0,v2)*Pi + 6*G(0,u2)*
         G(1,1,v2)*Pi + 19*G(0,v2)*Pi + G(0,v2)*Pi^3 - 30*G(0,v2)*G(1 - v2,1
          - v2,u2)*Pi + 3*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 53/2*G(0,v2)*G(1 - 
         v2,u2)*Pi + 6*G(0,v2)*G(1 - v2,0,u2)*Pi - 3*G(0,v2)*G(1 - v2,1,u2)*Pi
          + 36*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 15*G(0,v2)*G( - v2, - v2,u2)*Pi
          - 5/2*G(0,v2)*G( - v2,u2)*Pi + 3*G(0,v2)*G( - v2,0,u2)*Pi + 6*G(0,v2
         )*G(0,1 - v2,u2)*Pi + 9*G(0,v2)*G(0, - v2,u2)*Pi - 9*G(0,v2)*G(1,1 - 
         v2,u2)*Pi - 16*G(0,v2)*G(1,u2)*Pi + 6*G(0,v2)*G(1,0,u2)*Pi + 12*G(0,
         v2)*G(1,1,u2)*Pi + 6*G(0,0,1 - v2,u2)*Pi + 12*G(0,0, - v2,u2)*Pi + 6*
         G(0,0,u2)*Pi - 9*G(0,0,u2)*G(0,v2)*Pi + 6*G(0,0,u2)*G(1,v2)*Pi + 27/2
         *G(0,0,v2)*Pi - 3*G(0,0,v2)*G(1 - v2,u2)*Pi - 9*G(0,0,v2)*G( - v2,u2)
         *Pi + 3*G(0,0,v2)*G(0,u2)*Pi + 6*G(0,0,v2)*G(1,u2)*Pi - 9*G(0,0,0,v2)
         *Pi - 9*G(0,0,1,u2)*Pi + 9*G(0,0,1,v2)*Pi + 9*G(0,1,1 - v2,u2)*Pi - 
         65/2*G(0,1,u2)*Pi - 15*G(0,1,u2)*G(0,v2)*Pi + 9*G(0,1,u2)*G(1,v2)*Pi
          - 43/2*G(0,1,v2)*Pi - 3*G(0,1,v2)*G(1 - v2,u2)*Pi + 9*G(0,1,v2)*G(
          - v2,u2)*Pi - 9*G(0,1,v2)*G(0,u2)*Pi + 6*G(0,1,v2)*G(1,u2)*Pi + 3*G(
         0,1,0,u2)*Pi + 36*G(0,1,0,v2)*Pi + 18*G(0,1,1,u2)*Pi - 9*G(1,1 - v2,1
          - v2,u2)*Pi - 18*G(1,1 - v2, - v2,u2)*Pi + 17*G(1,1 - v2,u2)*Pi - 9*
         G(1,1 - v2,0,u2)*Pi - 3*G(1,1 - v2,1,u2)*Pi + 7*G(1,u2)*Pi + 17/2*G(1
         ,u2)*Pi^3 + 17*G(1,u2)*G(1,v2)*Pi - 17/2*G(1,v2)*Pi + G(1,v2)*Pi^3 + 
         3*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 35/2*G(1,v2)*G(1 - v2,u2)*Pi + 6*G(
         1,v2)*G(1 - v2,0,u2)*Pi - 3*G(1,v2)*G(1 - v2,1,u2)*Pi + 3*G(1,v2)*G(
          - v2, - v2,u2)*Pi - G(1,v2)*G( - v2,u2)*Pi - 9*G(1,v2)*G( - v2,0,u2)
         *Pi - 9*G(1,v2)*G(1,1 - v2,u2)*Pi - 9*G(1,0,1 - v2,u2)*Pi - 18*G(1,0,
          - v2,u2)*Pi + 5/2*G(1,0,u2)*Pi - 9*G(1,0,u2)*G(1,v2)*Pi + 53/2*G(1,0
         ,v2)*Pi - 30*G(1,0,v2)*G(1 - v2,u2)*Pi + 36*G(1,0,v2)*G( - v2,u2)*Pi
          - 9*G(1,0,v2)*G(1,u2)*Pi - 3*G(1,0,0,v2)*Pi + 12*G(1,0,1,u2)*Pi - 3*
         G(1,0,1,v2)*Pi + 18*G(1,1,u2)*Pi + 35/2*G(1,1,v2)*Pi - 9*G(1,1,v2)*G(
         1,u2)*Pi + 3*G(1,1,0,u2)*Pi - 30*G(1,1,0,v2)*Pi - 27*G(1,1,1,u2)*Pi )

       + i_*N*u2*v2 * ( 91/6*Pi - 24*Pi*zeta3 + 37/18*Pi^3 + 10*G(1 - v2,1 - 
         v2, - v2,u2)*Pi - 38/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,1 - v2,0,
         u2)*Pi - 8*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2,1 - v2,u2)*Pi
          - 16*G(1 - v2, - v2, - v2,u2)*Pi - 7/3*G(1 - v2, - v2,u2)*Pi - 10*G(
         1 - v2, - v2,0,u2)*Pi + 25/6*G(1 - v2,u2)*Pi - G(1 - v2,u2)*Pi^3 - 4*
         G(1 - v2,0,1 - v2,u2)*Pi - 10*G(1 - v2,0, - v2,u2)*Pi - 9*G(1 - v2,0,
         u2)*Pi - 4*G(1 - v2,0,0,u2)*Pi - 8*G(1 - v2,0,1,u2)*Pi + 2*G(1 - v2,1
         ,1 - v2,u2)*Pi + 1/3*G(1 - v2,1,u2)*Pi + 2*G(1 - v2,1,0,u2)*Pi - 8*G(
         1 - v2,1,1,u2)*Pi - 12*G( - v2,1 - v2, - v2,u2)*Pi + 4/3*G( - v2,1 - 
         v2,u2)*Pi + 6*G( - v2,1 - v2,0,u2)*Pi + 12*G( - v2,1 - v2,1,u2)*Pi - 
         2*G( - v2, - v2,1 - v2,u2)*Pi + 22*G( - v2, - v2, - v2,u2)*Pi - 16/3*
         G( - v2, - v2,u2)*Pi + 4*G( - v2, - v2,0,u2)*Pi - 181/6*G( - v2,u2)*
         Pi - 1/3*G( - v2,u2)*Pi^3 + 6*G( - v2,0,1 - v2,u2)*Pi + 6*G( - v2,0,
          - v2,u2)*Pi - 7/3*G( - v2,0,u2)*Pi + 6*G( - v2,0,0,u2)*Pi + 12*G( - 
         v2,0,1,u2)*Pi - 4*G(0,1 - v2,1 - v2,u2)*Pi - 10*G(0,1 - v2, - v2,u2)*
         Pi - 9*G(0,1 - v2,u2)*Pi - 4*G(0,1 - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2
         ,0,u2)*Pi - 8*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(0
         , - v2, - v2,u2)*Pi - 4/3*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*
         Pi + 2*G(0, - v2,0,u2)*Pi + 41/3*G(0,u2)*Pi + 5*G(0,u2)*Pi^3 + 40/3*
         G(0,u2)*G(0,v2)*Pi - 9*G(0,u2)*G(1,v2)*Pi - 6*G(0,u2)*G(1,0,v2)*Pi - 
         4*G(0,u2)*G(1,1,v2)*Pi + 3/2*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 24*G(0,
         v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 4/3*G(
         0,v2)*G(1 - v2,u2)*Pi - 6*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G(1
          - v2,1,u2)*Pi - 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 10*G(0,v2)*G( - 
         v2, - v2,u2)*Pi - 3*G(0,v2)*G( - v2,u2)*Pi - 6*G(0,v2)*G(0,1 - v2,u2)
         *Pi - 6*G(0,v2)*G(0, - v2,u2)*Pi + 8*G(0,v2)*G(1,1 - v2,u2)*Pi + 40/3
         *G(0,v2)*G(1,u2)*Pi - 4*G(0,v2)*G(1,0,u2)*Pi - 10*G(0,v2)*G(1,1,u2)*
         Pi - 4*G(0,0,1 - v2,u2)*Pi - 10*G(0,0, - v2,u2)*Pi - 22/3*G(0,0,u2)*
         Pi + 6*G(0,0,u2)*G(0,v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi - 29/3*G(0,0,v2)
         *Pi + 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G( - v2,u2)*Pi - 6*G(
         0,0,v2)*G(1,u2)*Pi + 4*G(0,0,0,v2)*Pi + 8*G(0,0,1,u2)*Pi - 6*G(0,0,1,
         v2)*Pi - 8*G(0,1,1 - v2,u2)*Pi + 47/3*G(0,1,u2)*Pi + 12*G(0,1,u2)*G(0
         ,v2)*Pi - 8*G(0,1,u2)*G(1,v2)*Pi + 17*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1
          - v2,u2)*Pi - 6*G(0,1,v2)*G( - v2,u2)*Pi + 6*G(0,1,v2)*G(0,u2)*Pi - 
         4*G(0,1,v2)*G(1,u2)*Pi - 2*G(0,1,0,u2)*Pi - 28*G(0,1,0,v2)*Pi - 14*G(
         0,1,1,u2)*Pi + 6*G(1,1 - v2,1 - v2,u2)*Pi + 14*G(1,1 - v2, - v2,u2)*
         Pi - 35/3*G(1,1 - v2,u2)*Pi + 6*G(1,1 - v2,0,u2)*Pi + 4*G(1,1 - v2,1,
         u2)*Pi - 22*G(1,u2)*Pi - 19/3*G(1,u2)*Pi^3 - 35/3*G(1,u2)*G(1,v2)*Pi
          + 25/6*G(1,v2)*Pi - G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi
          - 38/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1
         ,v2)*G(1 - v2,1,u2)*Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 4/3*G(1,v2)
         *G( - v2,u2)*Pi + 6*G(1,v2)*G( - v2,0,u2)*Pi + 6*G(1,v2)*G(1,1 - v2,
         u2)*Pi + 6*G(1,0,1 - v2,u2)*Pi + 14*G(1,0, - v2,u2)*Pi - 7/3*G(1,0,u2
         )*Pi + 6*G(1,0,u2)*G(1,v2)*Pi + 4/3*G(1,0,v2)*Pi + 24*G(1,0,v2)*G(1
          - v2,u2)*Pi - 28*G(1,0,v2)*G( - v2,u2)*Pi + 8*G(1,0,v2)*G(1,u2)*Pi
          + 4*G(1,0,0,v2)*Pi - 10*G(1,0,1,u2)*Pi + 2*G(1,0,1,v2)*Pi + 2*G(1,1,
         1 - v2,u2)*Pi - 14*G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi - 38/3*G(1,1
         ,v2)*Pi + 6*G(1,1,v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 24*G(1,1,0,v2)*
         Pi + 20*G(1,1,1,u2)*Pi )

       + i_*N*u2*v2^2 * (  - 1/3*G(1 - v2,u2)*Pi + 1/3*G( - v2,u2)*Pi - 1/3*G(
         0,u2)*Pi + 1/3*G(0,v2)*Pi + 1/3*G(1,u2)*Pi - 1/3*G(1,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2,
          - v2,u2)*Pi + G( - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi + G(0,v2)*Pi - 2/
         3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2
         )*Pi + 2/3*G(1,u2)*G(1,v2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,
         0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * ( 1/3*Pi + 1/12*Pi^3 - 3/2*G(1 - v2, - v2,u2
         )*Pi + 2/3*G(1 - v2,u2)*Pi + G( - v2,1 - v2,u2)*Pi + 1/2*G( - v2, - 
         v2,u2)*Pi - 31/12*G( - v2,u2)*Pi + 5/2*G( - v2,0,u2)*Pi + 1/2*G(0, - 
         v2,u2)*Pi + 2/3*G(0,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi - 47/12*G(0,v2)*
         Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G( - v2,u2)*Pi - 2*G(0,
         v2)*G(1,u2)*Pi - 1/2*G(0,0,v2)*Pi - G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)*
         Pi + 2*G(1,u2)*G(1,v2)*Pi + 2/3*G(1,v2)*Pi + G(1,v2)*G( - v2,u2)*Pi
          + 2*G(1,0,u2)*Pi - 3/2*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-4 * (  - 27/2*G(1 - v2,1,u2)*Pi + 27/2*G(0,v2)*G(1
          - v2,u2)*Pi - 27/2*G(0,1,u2)*Pi + 27/2*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-3 * ( 2/3*Pi^3 - 4*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,
         0,u2)*Pi + 27/2*G(1 - v2,1,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi - 4*G(0,u2)
         *Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 4/3*G(0,u2)*G(1,v2)*Pi + 35/2*G(0,v2)*
         Pi - 73/6*G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,0,u2)*Pi - 4/3*G(0,0,v2)*
         Pi + 27/2*G(0,1,u2)*Pi + 4/3*G(0,1,v2)*Pi - 27/2*G(1,u2)*Pi - 4*G(1,
         v2)*Pi - 73/6*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-2 * ( 43/4*Pi - 5/6*Pi^3 + 2*G(1 - v2, - v2,u2)*Pi
          + 17/12*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,0,u2)*Pi - 13/2*G(1 - v2,1,u2
         )*Pi + 2*G( - v2,1 - v2,u2)*Pi - 8*G( - v2, - v2,u2)*Pi - 1/2*G( - v2
         ,u2)*Pi + 2*G( - v2,0,u2)*Pi + 1/3*G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*
         Pi - 19/12*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi + 1/3*G(0,u2)*G(1,v2)*
         Pi - 6*G(0,v2)*Pi + 43/6*G(0,v2)*G(1 - v2,u2)*Pi - 6*G(0,v2)*G( - v2,
         u2)*Pi + 1/3*G(0,0,u2)*Pi - 11/3*G(0,0,v2)*Pi - 13/2*G(0,1,u2)*Pi + 2/
         3*G(0,1,v2)*Pi + 27/4*G(1,u2)*Pi + 17/12*G(1,v2)*Pi + 2*G(1,v2)*G( - 
         v2,u2)*Pi + 43/6*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-1 * ( Pi + 1/3*Pi^3 + 5*G(1 - v2, - v2,u2)*Pi - 19/
         12*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi - 7/2*G(1 - v2,1,u2)*Pi - G(
          - v2,1 - v2,u2)*Pi - 8*G( - v2, - v2,u2)*Pi - 25/2*G( - v2,u2)*Pi - 
         G( - v2,0,u2)*Pi - 4*G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*Pi - 79/12*G(0
         ,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 4*G(0,u2)*G(1,v2)*Pi + 4*G(0,v2)*Pi
          + 23/2*G(0,v2)*G(1 - v2,u2)*Pi - 3*G(0,v2)*G( - v2,u2)*Pi - 4*G(0,0,
         u2)*Pi - 2*G(0,0,v2)*Pi - 7/2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi - 17/4*G(
         1,u2)*Pi - 19/12*G(1,v2)*Pi - G(1,v2)*G( - v2,u2)*Pi + 23/2*G(1,0,v2)
         *Pi )

       + i_*N*u2^2 * (  - 1/3*Pi - 49*Pi*zeta3 + 5/9*Pi^3 + 19*G(1 - v2,1 - v2
         , - v2,u2)*Pi - 121/6*G(1 - v2,1 - v2,u2)*Pi - 8*G(1 - v2,1 - v2,0,u2
         )*Pi - 17*G(1 - v2,1 - v2,1,u2)*Pi - 4*G(1 - v2, - v2,1 - v2,u2)*Pi
          - 31*G(1 - v2, - v2, - v2,u2)*Pi - 61/6*G(1 - v2, - v2,u2)*Pi - 19*
         G(1 - v2, - v2,0,u2)*Pi + 55/2*G(1 - v2,u2)*Pi - 11/6*G(1 - v2,u2)*
         Pi^3 - 8*G(1 - v2,0,1 - v2,u2)*Pi - 19*G(1 - v2,0, - v2,u2)*Pi - 8*G(
         1 - v2,0,u2)*Pi - 8*G(1 - v2,0,0,u2)*Pi - 17*G(1 - v2,0,1,u2)*Pi + 4*
         G(1 - v2,1,1 - v2,u2)*Pi + 17*G(1 - v2,1,u2)*Pi + 4*G(1 - v2,1,0,u2)*
         Pi - 16*G(1 - v2,1,1,u2)*Pi - 23*G( - v2,1 - v2, - v2,u2)*Pi + 19/6*
         G( - v2,1 - v2,u2)*Pi + 12*G( - v2,1 - v2,0,u2)*Pi + 25*G( - v2,1 - 
         v2,1,u2)*Pi - 4*G( - v2, - v2,1 - v2,u2)*Pi + 43*G( - v2, - v2, - v2,
         u2)*Pi + 97/6*G( - v2, - v2,u2)*Pi + 7*G( - v2, - v2,0,u2)*Pi - 259/6
         *G( - v2,u2)*Pi - 5/6*G( - v2,u2)*Pi^3 + 12*G( - v2,0,1 - v2,u2)*Pi
          + 11*G( - v2,0, - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 12*G( - v2,0,0,u2
         )*Pi + 25*G( - v2,0,1,u2)*Pi - 8*G(0,1 - v2,1 - v2,u2)*Pi - 19*G(0,1
          - v2, - v2,u2)*Pi - 8*G(0,1 - v2,u2)*Pi - 8*G(0,1 - v2,u2)*G(1,v2)*
         Pi - 8*G(0,1 - v2,0,u2)*Pi - 17*G(0,1 - v2,1,u2)*Pi + 4*G(0, - v2,1
          - v2,u2)*Pi - 16*G(0, - v2, - v2,u2)*Pi + 32/3*G(0, - v2,u2)*Pi + 4*
         G(0, - v2,u2)*G(1,v2)*Pi + 4*G(0, - v2,0,u2)*Pi + 93/2*G(0,u2)*Pi + 
         29/3*G(0,u2)*Pi^3 + 25*G(0,u2)*G(0,v2)*Pi - 8*G(0,u2)*G(1,v2)*Pi - 11
         *G(0,u2)*G(1,0,v2)*Pi - 8*G(0,u2)*G(1,1,v2)*Pi - 259/6*G(0,v2)*Pi - 5/
         6*G(0,v2)*Pi^3 + 48*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 4*G(0,v2)*G(1 - 
         v2, - v2,u2)*Pi - 107/6*G(0,v2)*G(1 - v2,u2)*Pi - 11*G(0,v2)*G(1 - v2
         ,0,u2)*Pi + 4*G(0,v2)*G(1 - v2,1,u2)*Pi - 56*G(0,v2)*G( - v2,1 - v2,
         u2)*Pi + 20*G(0,v2)*G( - v2, - v2,u2)*Pi + 11/6*G(0,v2)*G( - v2,u2)*
         Pi - G(0,v2)*G( - v2,0,u2)*Pi - 11*G(0,v2)*G(0,1 - v2,u2)*Pi - 12*G(0
         ,v2)*G(0, - v2,u2)*Pi + 15*G(0,v2)*G(1,1 - v2,u2)*Pi + 23/3*G(0,v2)*
         G(1,u2)*Pi - 8*G(0,v2)*G(1,0,u2)*Pi - 21*G(0,v2)*G(1,1,u2)*Pi - 8*G(0
         ,0,1 - v2,u2)*Pi - 19*G(0,0, - v2,u2)*Pi - 59/6*G(0,0,u2)*Pi + 12*G(0
         ,0,u2)*G(0,v2)*Pi - 8*G(0,0,u2)*G(1,v2)*Pi - 127/6*G(0,0,v2)*Pi + 7*
         G(0,0,v2)*G(1 - v2,u2)*Pi + 9*G(0,0,v2)*G( - v2,u2)*Pi - G(0,0,v2)*G(
         0,u2)*Pi - 11*G(0,0,v2)*G(1,u2)*Pi + 9*G(0,0,0,v2)*Pi + 17*G(0,0,1,u2
         )*Pi - 12*G(0,0,1,v2)*Pi - 17*G(0,1,1 - v2,u2)*Pi + 185/6*G(0,1,u2)*
         Pi + 25*G(0,1,u2)*G(0,v2)*Pi - 17*G(0,1,u2)*G(1,v2)*Pi + 157/6*G(0,1,
         v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 12*G(0,1,v2)*G( - v2,u2)*Pi + 
         12*G(0,1,v2)*G(0,u2)*Pi - 8*G(0,1,v2)*G(1,u2)*Pi - 4*G(0,1,0,u2)*Pi
          - 56*G(0,1,0,v2)*Pi - 29*G(0,1,1,u2)*Pi + 12*G(1,1 - v2,1 - v2,u2)*
         Pi + 27*G(1,1 - v2, - v2,u2)*Pi - 41/3*G(1,1 - v2,u2)*Pi + 12*G(1,1
          - v2,0,u2)*Pi + 9*G(1,1 - v2,1,u2)*Pi - 59/2*G(1,u2)*Pi - 37/3*G(1,
         u2)*Pi^3 - 41/3*G(1,u2)*G(1,v2)*Pi + 55/2*G(1,v2)*Pi - 11/6*G(1,v2)*
         Pi^3 - 4*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 121/6*G(1,v2)*G(1 - v2,u2)*
         Pi - 8*G(1,v2)*G(1 - v2,0,u2)*Pi + 4*G(1,v2)*G(1 - v2,1,u2)*Pi - 4*G(
         1,v2)*G( - v2, - v2,u2)*Pi + 19/6*G(1,v2)*G( - v2,u2)*Pi + 12*G(1,v2)
         *G( - v2,0,u2)*Pi + 12*G(1,v2)*G(1,1 - v2,u2)*Pi + 12*G(1,0,1 - v2,u2
         )*Pi + 27*G(1,0, - v2,u2)*Pi - 5/6*G(1,0,u2)*Pi + 12*G(1,0,u2)*G(1,v2
         )*Pi - 107/6*G(1,0,v2)*Pi + 48*G(1,0,v2)*G(1 - v2,u2)*Pi - 56*G(1,0,
         v2)*G( - v2,u2)*Pi + 15*G(1,0,v2)*G(1,u2)*Pi + 7*G(1,0,0,v2)*Pi - 21*
         G(1,0,1,u2)*Pi + 4*G(1,0,1,v2)*Pi + 5*G(1,1,1 - v2,u2)*Pi - 55/6*G(1,
         1,u2)*Pi + 5*G(1,1,u2)*G(1,v2)*Pi - 121/6*G(1,1,v2)*Pi + 12*G(1,1,v2)
         *G(1,u2)*Pi - 4*G(1,1,0,u2)*Pi + 48*G(1,1,0,v2)*Pi + 41*G(1,1,1,u2)*
         Pi )

       + i_*N*u2^2*v2 * ( 25*Pi*zeta3 + 8/3*Pi^3 - 9*G(1 - v2,1 - v2, - v2,u2)
         *Pi + 15/2*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,1 - v2,0,u2)*Pi + 9*G(
         1 - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2, - v2,1 - v2,u2)*Pi + 15*G(1 - v2
         , - v2, - v2,u2)*Pi - 31/6*G(1 - v2, - v2,u2)*Pi + 9*G(1 - v2, - v2,0
         ,u2)*Pi - 115/6*G(1 - v2,u2)*Pi + 5/6*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,
         0,1 - v2,u2)*Pi + 9*G(1 - v2,0, - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi + 4
         *G(1 - v2,0,0,u2)*Pi + 9*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,1 - v2,u2
         )*Pi - 20/3*G(1 - v2,1,u2)*Pi - 2*G(1 - v2,1,0,u2)*Pi + 8*G(1 - v2,1,
         1,u2)*Pi + 11*G( - v2,1 - v2, - v2,u2)*Pi - 5/6*G( - v2,1 - v2,u2)*Pi
          - 6*G( - v2,1 - v2,0,u2)*Pi - 13*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2
         , - v2,1 - v2,u2)*Pi - 21*G( - v2, - v2, - v2,u2)*Pi - 3/2*G( - v2,
          - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi + 115/6*G( - v2,u2)*Pi + 1/2*
         G( - v2,u2)*Pi^3 - 6*G( - v2,0,1 - v2,u2)*Pi - 5*G( - v2,0, - v2,u2)*
         Pi + 8/3*G( - v2,0,u2)*Pi - 6*G( - v2,0,0,u2)*Pi - 13*G( - v2,0,1,u2)
         *Pi + 4*G(0,1 - v2,1 - v2,u2)*Pi + 9*G(0,1 - v2, - v2,u2)*Pi + 4*G(0,
         1 - v2,u2)*Pi + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi
          + 9*G(0,1 - v2,1,u2)*Pi - 2*G(0, - v2,1 - v2,u2)*Pi + 8*G(0, - v2,
          - v2,u2)*Pi - 6*G(0, - v2,u2)*Pi - 2*G(0, - v2,u2)*G(1,v2)*Pi - 2*G(
         0, - v2,0,u2)*Pi - 115/6*G(0,u2)*Pi - 14/3*G(0,u2)*Pi^3 - 23/3*G(0,u2
         )*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 5*G(0,u2)*G(1,0,v2)*Pi + 4*G(0,
         u2)*G(1,1,v2)*Pi + 115/6*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 24*G(0,v2)*
         G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 41/6*G(0,
         v2)*G(1 - v2,u2)*Pi + 5*G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G(1 - 
         v2,1,u2)*Pi + 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 10*G(0,v2)*G( - v2,
          - v2,u2)*Pi + 1/6*G(0,v2)*G( - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi
          + 5*G(0,v2)*G(0,1 - v2,u2)*Pi + 6*G(0,v2)*G(0, - v2,u2)*Pi - 7*G(0,
         v2)*G(1,1 - v2,u2)*Pi + 5/3*G(0,v2)*G(1,u2)*Pi + 4*G(0,v2)*G(1,0,u2)*
         Pi + 11*G(0,v2)*G(1,1,u2)*Pi + 4*G(0,0,1 - v2,u2)*Pi + 9*G(0,0, - v2,
         u2)*Pi + 15/2*G(0,0,u2)*Pi - 6*G(0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1
         ,v2)*Pi + 21/2*G(0,0,v2)*Pi - 3*G(0,0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,
         v2)*G( - v2,u2)*Pi + G(0,0,v2)*G(0,u2)*Pi + 5*G(0,0,v2)*G(1,u2)*Pi - 
         5*G(0,0,0,v2)*Pi - 9*G(0,0,1,u2)*Pi + 6*G(0,0,1,v2)*Pi + 9*G(0,1,1 - 
         v2,u2)*Pi - 31/6*G(0,1,u2)*Pi - 13*G(0,1,u2)*G(0,v2)*Pi + 9*G(0,1,u2)
         *G(1,v2)*Pi - 67/6*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + 6*G(0
         ,1,v2)*G( - v2,u2)*Pi - 6*G(0,1,v2)*G(0,u2)*Pi + 4*G(0,1,v2)*G(1,u2)*
         Pi + 2*G(0,1,0,u2)*Pi + 28*G(0,1,0,v2)*Pi + 15*G(0,1,1,u2)*Pi - 6*G(1
         ,1 - v2,1 - v2,u2)*Pi - 13*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,u2)
         *Pi - 6*G(1,1 - v2,0,u2)*Pi - 5*G(1,1 - v2,1,u2)*Pi + 115/6*G(1,u2)*
         Pi + 6*G(1,u2)*Pi^3 + 2*G(1,u2)*G(1,v2)*Pi - 115/6*G(1,v2)*Pi + 5/6*
         G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 15/2*G(1,v2)*G(1 - 
         v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,v2)*G(1 - v2,1,u2)*Pi
          + 2*G(1,v2)*G( - v2, - v2,u2)*Pi - 5/6*G(1,v2)*G( - v2,u2)*Pi - 6*G(
         1,v2)*G( - v2,0,u2)*Pi - 6*G(1,v2)*G(1,1 - v2,u2)*Pi - 6*G(1,0,1 - v2
         ,u2)*Pi - 13*G(1,0, - v2,u2)*Pi - 3/2*G(1,0,u2)*Pi - 6*G(1,0,u2)*G(1,
         v2)*Pi - 41/6*G(1,0,v2)*Pi - 24*G(1,0,v2)*G(1 - v2,u2)*Pi + 28*G(1,0,
         v2)*G( - v2,u2)*Pi - 7*G(1,0,v2)*G(1,u2)*Pi - 3*G(1,0,0,v2)*Pi + 11*
         G(1,0,1,u2)*Pi - 2*G(1,0,1,v2)*Pi - 3*G(1,1,1 - v2,u2)*Pi - 5/6*G(1,1
         ,u2)*Pi - 3*G(1,1,u2)*G(1,v2)*Pi + 15/2*G(1,1,v2)*Pi - 6*G(1,1,v2)*G(
         1,u2)*Pi + 2*G(1,1,0,u2)*Pi - 24*G(1,1,0,v2)*Pi - 21*G(1,1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-2 * (  - 1/9*Pi^3 - G( - v2,u2)*Pi - 2/3*G(0, - 
         v2,u2)*Pi - 2/3*G(0,u2)*G(0,v2)*Pi - G(0,v2)*Pi + 2/3*G(0,0,v2)*Pi - 
         2/3*G(0,1,v2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi + 2/
         3*G(1,0,u2)*Pi - 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-1 * (  - 1/3*Pi + 1/2*Pi^3 - 2/3*G(1 - v2,u2)*Pi
          + 8/3*G( - v2,u2)*Pi + 3*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + 3*G(0,
         u2)*G(0,v2)*Pi + 8/3*G(0,v2)*Pi - 3*G(0,0,v2)*Pi + 3*G(0,1,v2)*Pi - 3
         *G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*Pi - 3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,
         v2)*Pi - 3*G(1,0,u2)*Pi + 3*G(1,1,u2)*Pi )

       + i_*N*u2^3 * ( 25*Pi*zeta3 + 7/3*Pi^3 - 9*G(1 - v2,1 - v2, - v2,u2)*Pi
          + 15/2*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,1 - v2,0,u2)*Pi + 9*G(1
          - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2, - v2,1 - v2,u2)*Pi + 15*G(1 - v2,
          - v2, - v2,u2)*Pi - 31/6*G(1 - v2, - v2,u2)*Pi + 9*G(1 - v2, - v2,0,
         u2)*Pi - 107/6*G(1 - v2,u2)*Pi + 5/6*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,0
         ,1 - v2,u2)*Pi + 9*G(1 - v2,0, - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi + 4*
         G(1 - v2,0,0,u2)*Pi + 9*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,1 - v2,u2)
         *Pi - 20/3*G(1 - v2,1,u2)*Pi - 2*G(1 - v2,1,0,u2)*Pi + 8*G(1 - v2,1,1
         ,u2)*Pi + 11*G( - v2,1 - v2, - v2,u2)*Pi - 5/6*G( - v2,1 - v2,u2)*Pi
          - 6*G( - v2,1 - v2,0,u2)*Pi - 13*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2
         , - v2,1 - v2,u2)*Pi - 21*G( - v2, - v2, - v2,u2)*Pi - 3/2*G( - v2,
          - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi + 107/6*G( - v2,u2)*Pi + 1/2*
         G( - v2,u2)*Pi^3 - 6*G( - v2,0,1 - v2,u2)*Pi - 5*G( - v2,0, - v2,u2)*
         Pi + 8/3*G( - v2,0,u2)*Pi - 6*G( - v2,0,0,u2)*Pi - 13*G( - v2,0,1,u2)
         *Pi + 4*G(0,1 - v2,1 - v2,u2)*Pi + 9*G(0,1 - v2, - v2,u2)*Pi + 4*G(0,
         1 - v2,u2)*Pi + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi
          + 9*G(0,1 - v2,1,u2)*Pi - 2*G(0, - v2,1 - v2,u2)*Pi + 8*G(0, - v2,
          - v2,u2)*Pi - 8*G(0, - v2,u2)*Pi - 2*G(0, - v2,u2)*G(1,v2)*Pi - 2*G(
         0, - v2,0,u2)*Pi - 107/6*G(0,u2)*Pi - 14/3*G(0,u2)*Pi^3 - 29/3*G(0,u2
         )*G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 5*G(0,u2)*G(1,0,v2)*Pi + 4*G(0,
         u2)*G(1,1,v2)*Pi + 107/6*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 24*G(0,v2)*
         G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 41/6*G(0,
         v2)*G(1 - v2,u2)*Pi + 5*G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G(1 - 
         v2,1,u2)*Pi + 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 10*G(0,v2)*G( - v2,
          - v2,u2)*Pi + 1/6*G(0,v2)*G( - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi
          + 5*G(0,v2)*G(0,1 - v2,u2)*Pi + 6*G(0,v2)*G(0, - v2,u2)*Pi - 7*G(0,
         v2)*G(1,1 - v2,u2)*Pi + 5/3*G(0,v2)*G(1,u2)*Pi + 4*G(0,v2)*G(1,0,u2)*
         Pi + 11*G(0,v2)*G(1,1,u2)*Pi + 4*G(0,0,1 - v2,u2)*Pi + 9*G(0,0, - v2,
         u2)*Pi + 15/2*G(0,0,u2)*Pi - 6*G(0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1
         ,v2)*Pi + 25/2*G(0,0,v2)*Pi - 3*G(0,0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,
         v2)*G( - v2,u2)*Pi + G(0,0,v2)*G(0,u2)*Pi + 5*G(0,0,v2)*G(1,u2)*Pi - 
         5*G(0,0,0,v2)*Pi - 9*G(0,0,1,u2)*Pi + 6*G(0,0,1,v2)*Pi + 9*G(0,1,1 - 
         v2,u2)*Pi - 31/6*G(0,1,u2)*Pi - 13*G(0,1,u2)*G(0,v2)*Pi + 9*G(0,1,u2)
         *G(1,v2)*Pi - 79/6*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + 6*G(0
         ,1,v2)*G( - v2,u2)*Pi - 6*G(0,1,v2)*G(0,u2)*Pi + 4*G(0,1,v2)*G(1,u2)*
         Pi + 2*G(0,1,0,u2)*Pi + 28*G(0,1,0,v2)*Pi + 15*G(0,1,1,u2)*Pi - 6*G(1
         ,1 - v2,1 - v2,u2)*Pi - 13*G(1,1 - v2, - v2,u2)*Pi + 4*G(1,1 - v2,u2)
         *Pi - 6*G(1,1 - v2,0,u2)*Pi - 5*G(1,1 - v2,1,u2)*Pi + 107/6*G(1,u2)*
         Pi + 6*G(1,u2)*Pi^3 + 4*G(1,u2)*G(1,v2)*Pi - 107/6*G(1,v2)*Pi + 5/6*
         G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 15/2*G(1,v2)*G(1 - 
         v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,v2)*G(1 - v2,1,u2)*Pi
          + 2*G(1,v2)*G( - v2, - v2,u2)*Pi - 5/6*G(1,v2)*G( - v2,u2)*Pi - 6*G(
         1,v2)*G( - v2,0,u2)*Pi - 6*G(1,v2)*G(1,1 - v2,u2)*Pi - 6*G(1,0,1 - v2
         ,u2)*Pi - 13*G(1,0, - v2,u2)*Pi + 1/2*G(1,0,u2)*Pi - 6*G(1,0,u2)*G(1,
         v2)*Pi - 41/6*G(1,0,v2)*Pi - 24*G(1,0,v2)*G(1 - v2,u2)*Pi + 28*G(1,0,
         v2)*G( - v2,u2)*Pi - 7*G(1,0,v2)*G(1,u2)*Pi - 3*G(1,0,0,v2)*Pi + 11*
         G(1,0,1,u2)*Pi - 2*G(1,0,1,v2)*Pi - 3*G(1,1,1 - v2,u2)*Pi - 17/6*G(1,
         1,u2)*Pi - 3*G(1,1,u2)*G(1,v2)*Pi + 15/2*G(1,1,v2)*Pi - 6*G(1,1,v2)*
         G(1,u2)*Pi + 2*G(1,1,0,u2)*Pi - 24*G(1,1,0,v2)*Pi - 21*G(1,1,1,u2)*Pi
          )

       + i_*N*u2^4*[1-u2-v2]^-2 * ( 2/9*Pi^3 + 2/3*G( - v2,u2)*Pi + 4/3*G(0,
          - v2,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,v2)*Pi - 4/3*G(0,0,v2
         )*Pi + 4/3*G(0,1,v2)*Pi - 4/3*G(1,1 - v2,u2)*Pi - 4/3*G(1,u2)*G(1,v2)
         *Pi - 4/3*G(1,0,u2)*Pi + 4/3*G(1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-1 * (  - 1/3*Pi^3 + 2/3*G(1 - v2,u2)*Pi - 2/3*G(
          - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 2/3*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2
         )*Pi - 2/3*G(0,v2)*Pi + 2*G(0,0,v2)*Pi - 2*G(0,1,v2)*Pi + 2*G(1,1 - 
         v2,u2)*Pi - 2/3*G(1,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 2/3*G(1,v2)*Pi + 
         2*G(1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^5*[1-u2-v2]^-2 * (  - 1/9*Pi^3 - 2/3*G(0, - v2,u2)*Pi - 2/3*
         G(0,u2)*G(0,v2)*Pi + 2/3*G(0,0,v2)*Pi - 2/3*G(0,1,v2)*Pi + 2/3*G(1,1
          - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi + 2/3*G(1,0,u2)*Pi - 2/3*G(1,1,
         u2)*Pi ) ;
g [alpha3_2L] =  + N^-1*u2^-1 * (  - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,u2) - 
         G(1,1 - v2,u2) - G(1,u2)*G(1,v2) )

       + N^-1*u2^-1*v2^2 * (  - 1/2*G(1 - v2,1,1 - v2,u2) - 1/2*G(0,v2)*G(1 - 
         v2,1 - v2,u2) + 1/2*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0,v2)*G(0,1 - v2,
         u2) + 1/2*G(0,v2)*G(1,1,u2) + 1/2*G(0,1,1 - v2,u2) - 1/2*G(0,1,u2)*G(
         0,v2) + 1/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2)*G(1,u2) - 1/2*G(1,1 - 
         v2,1 - v2,u2) + 5/12*G(1,u2)*Pi^2 - 1/2*G(1,v2)*G(1 - v2,1,u2) - 1/2*
         G(1,v2)*G(1,1 - v2,u2) - 1/2*G(1,1,1 - v2,u2) - 1/2*G(1,1,u2)*G(1,v2)
          - 1/2*G(1,1,v2)*G(1,u2) )

       + N^-1*[1-u2-v2]^-1 * (  - 1/2*G(0,v2) )

       + N^-1*[1-u2]^-2 * (  - 1/12*Pi^2 - 1/2*G( - v2,0,u2) - 1/2*G(0,u2)*G(0
         ,v2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,0,v2) + 1/2*G(1,0,v2) )

       + N^-1*[1-u2]^-1 * ( 5/12*Pi^2 + 5/2*G( - v2,0,u2) - 1/2*G(0,u2) + 5/2*
         G(0,u2)*G(0,v2) - 5/2*G(0,v2)*G( - v2,u2) - 5/2*G(0,0,v2) - 5/2*G(1,0
         ,v2) )

       + N^-1 * (  - 1/3*Pi^2 - G(1 - v2,u2) - 2*G( - v2,0,u2) + 1/2*G(0,u2)
          - 2*G(0,u2)*G(0,v2) + 1/2*G(0,v2) + 4*G(0,v2)*G(1 - v2,u2) + 2*G(0,
         v2)*G( - v2,u2) - 4*G(0,v2)*G(1,u2) + 2*G(0,0,v2) + 4*G(1,1 - v2,u2)
          + 4*G(1,u2)*G(1,v2) - G(1,v2) + 2*G(1,0,v2) )

       + N^-1*v2*[1-u2]^-3 * (  - 2*zeta3 + 1/2*Pi^2 - 2*G(1 - v2, - v2,0,u2)
          - 1/3*G(1 - v2,u2)*Pi^2 + 3*G( - v2,0,u2) - 2*G(0, - v2,0,u2) + 2/3*
         G(0,u2)*Pi^2 + 3*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,0,v2) + 1/3*G(0,v2)*
         Pi^2 + 2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) - 3*G(
         0,v2)*G( - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) - 3*G(0,0,v2) + 2*G(0,0,
         v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G(0,u2) - 2*G(0,0,0,v2) - 2*G(0,1,0,v2
         ) - 1/3*G(1,v2)*Pi^2 - 3*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,u2) + 2*G(1
         ,0,0,v2) + 2*G(1,1,0,v2) )

       + N^-1*v2*[1-u2]^-2 * ( 4*zeta3 + 1/6*Pi^2 + 4*G(1 - v2, - v2,0,u2) + 2/
         3*G(1 - v2,u2)*Pi^2 - 5*G( - v2,0,u2) + 4*G(0, - v2,0,u2) + 3/2*G(0,
         u2) - 4/3*G(0,u2)*Pi^2 - 3*G(0,u2)*G(0,v2) + 4*G(0,u2)*G(1,0,v2) - 2/
         3*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,
         u2) + 5*G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G(0, - v2,u2) + 5*G(0,0,v2)
          - 4*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G(0,u2) + 4*G(0,0,0,v2) + 4
         *G(0,1,0,v2) + 2/3*G(1,v2)*Pi^2 + G(1,0,v2) - 4*G(1,0,v2)*G(1 - v2,u2
         ) - 4*G(1,0,0,v2) - 4*G(1,1,0,v2) )

       + N^-1*v2*[1-u2]^-1 * (  - zeta3 + 2/3*Pi^2 + G(1 - v2,1 - v2,u2) - G(1
          - v2,1 - v2,0,u2) + G(1 - v2, - v2,0,u2) + 2*G(1 - v2,u2) + 2/3*G(1
          - v2,u2)*Pi^2 - G(1 - v2,0,1 - v2,u2) - 5/2*G(1 - v2,0,u2) + 9/2*G(
          - v2,0,u2) - G(0,1 - v2,1 - v2,u2) - 5/2*G(0,1 - v2,u2) - G(0,1 - v2
         ,u2)*G(1,v2) + G(0, - v2,0,u2) - 3/2*G(0,u2) + 1/2*G(0,u2)*Pi^2 + 7/2
         *G(0,u2)*G(0,v2) - 5/2*G(0,u2)*G(1,v2) + G(0,u2)*G(1,0,v2) - G(0,u2)*
         G(1,1,v2) - 1/2*G(0,v2) - 2/3*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2, - v2,
         u2) + G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,0,u2) - 9/2*G(0,v2)*G(
          - v2,u2) + 2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0, - v2,u2) - 2*G(0,
         v2)*G(1,u2) + G(0,v2)*G(1,0,u2) - 9/2*G(0,0,v2) - G(0,0,v2)*G(1 - v2,
         u2) - G(0,0,v2)*G(0,u2) + G(0,0,0,v2) + G(0,1,1 - v2,u2) - G(0,1,u2)*
         G(0,v2) + G(0,1,u2)*G(1,v2) - G(0,1,v2) + G(0,1,v2)*G(0,u2) - G(0,1,0
         ,v2) + 2*G(1,1 - v2,u2) - G(1,1 - v2,0,u2) + G(1,u2)*Pi^2 + 2*G(1,u2)
         *G(1,v2) + 2*G(1,v2) + 2/3*G(1,v2)*Pi^2 + G(1,v2)*G(1 - v2,u2) - G(1,
         v2)*G(1 - v2,0,u2) - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1,v2) + 5/2*G(1,0
         ,v2) + G(1,0,v2)*G(1 - v2,u2) - G(1,0,0,v2) + G(1,1,v2) + G(1,1,0,v2)
          )

       + N^-1*v2 * (  - zeta3 - 4/3*Pi^2 - G(1 - v2,1 - v2,u2) + G(1 - v2,1 - 
         v2,0,u2) - 3*G(1 - v2, - v2,0,u2) - 2*G(1 - v2,u2) - G(1 - v2,u2)*
         Pi^2 + G(1 - v2,0,1 - v2,u2) + 5/2*G(1 - v2,0,u2) + G(1 - v2,1,1 - v2
         ,u2) - 5/2*G( - v2,0,u2) + G(0,1 - v2,1 - v2,u2) + 5/2*G(0,1 - v2,u2)
          + G(0,1 - v2,u2)*G(1,v2) - 3*G(0, - v2,0,u2) + 1/6*G(0,u2)*Pi^2 - 7/
         2*G(0,u2)*G(0,v2) + 5/2*G(0,u2)*G(1,v2) - 3*G(0,u2)*G(1,0,v2) + G(0,
         u2)*G(1,1,v2) + G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2,1 - v2,u2) + 3*G(0,v2
         )*G(1 - v2, - v2,u2) - 9/2*G(0,v2)*G(1 - v2,u2) - 3*G(0,v2)*G(1 - v2,
         0,u2) - G(0,v2)*G(1 - v2,1,u2) + 5/2*G(0,v2)*G( - v2,u2) - 3*G(0,v2)*
         G(0,1 - v2,u2) + 3*G(0,v2)*G(0, - v2,u2) + 11/2*G(0,v2)*G(1,u2) - G(0
         ,v2)*G(1,0,u2) - G(0,v2)*G(1,1,u2) + 5/2*G(0,0,v2) + 3*G(0,0,v2)*G(1
          - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2) - 2*G(0,1,1 - v2,u2)
          + 2*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,v2) + G(0,1,v2) - G(0,1,v2)*
         G(0,u2) - G(0,1,v2)*G(1,u2) - G(0,1,0,v2) + G(1,1 - v2,1 - v2,u2) - 
         11/2*G(1,1 - v2,u2) + G(1,1 - v2,0,u2) - 11/6*G(1,u2)*Pi^2 - 11/2*G(1
         ,u2)*G(1,v2) - 2*G(1,v2) - G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,u2) + G(1,
         v2)*G(1 - v2,0,u2) + G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*G(1,1 - v2,u2)
          + G(1,0,1 - v2,u2) + G(1,0,u2)*G(1,v2) - 1/2*G(1,0,v2) + G(1,0,v2)*
         G(1 - v2,u2) + 3*G(1,0,0,v2) + G(1,1,1 - v2,u2) + G(1,1,u2)*G(1,v2)
          - G(1,1,v2) + G(1,1,v2)*G(1,u2) + G(1,1,0,v2) )

       + N^-1*v2^2*[1-u2]^-4 * ( 3*zeta3 + 3*G(1 - v2, - v2,0,u2) + 1/2*G(1 - 
         v2,u2)*Pi^2 + 3*G(0, - v2,0,u2) - G(0,u2)*Pi^2 + 3*G(0,u2)*G(1,0,v2)
          - 1/2*G(0,v2)*Pi^2 - 3*G(0,v2)*G(1 - v2, - v2,u2) + 3*G(0,v2)*G(1 - 
         v2,0,u2) - 3*G(0,v2)*G(0, - v2,u2) - 3*G(0,0,v2)*G(1 - v2,u2) - 3*G(0
         ,0,v2)*G(0,u2) + 3*G(0,0,0,v2) + 3*G(0,1,0,v2) + 1/2*G(1,v2)*Pi^2 - 3
         *G(1,0,v2)*G(1 - v2,u2) - 3*G(1,0,0,v2) - 3*G(1,1,0,v2) )

       + N^-1*v2^2*[1-u2]^-3 * (  - 3*zeta3 - Pi^2 - 3*G(1 - v2, - v2,0,u2) - 
         1/2*G(1 - v2,u2)*Pi^2 + 3*G( - v2,0,u2) - 3*G(0, - v2,0,u2) + G(0,u2)
         *Pi^2 - 3*G(0,u2)*G(1,0,v2) + 1/2*G(0,v2)*Pi^2 + 3*G(0,v2)*G(1 - v2,
          - v2,u2) - 3*G(0,v2)*G(1 - v2,0,u2) - 3*G(0,v2)*G( - v2,u2) + 3*G(0,
         v2)*G(0, - v2,u2) - 3*G(0,0,v2) + 3*G(0,0,v2)*G(1 - v2,u2) + 3*G(0,0,
         v2)*G(0,u2) - 3*G(0,0,0,v2) - 3*G(0,1,0,v2) - 1/2*G(1,v2)*Pi^2 + 3*G(
         1,0,v2) + 3*G(1,0,v2)*G(1 - v2,u2) + 3*G(1,0,0,v2) + 3*G(1,1,0,v2) )

       + N^-1*v2^2*[1-u2]^-2 * ( 1/2*zeta3 + 1/2*Pi^2 - 1/2*G(1 - v2,1 - v2,0,
         u2) + 3/2*G(1 - v2, - v2,0,u2) - 3/2*G(1 - v2,u2) + 1/2*G(1 - v2,u2)*
         Pi^2 - 1/2*G(1 - v2,0,1 - v2,u2) + G(1 - v2,1,1 - v2,u2) - 3/2*G( - 
         v2,0,u2) - 1/2*G(0,1 - v2,1 - v2,u2) - 1/2*G(0,1 - v2,u2)*G(1,v2) + 3/
         2*G(0, - v2,0,u2) - 1/12*G(0,u2)*Pi^2 + 3/2*G(0,u2)*G(1,0,v2) - 1/2*
         G(0,u2)*G(1,1,v2) + 3/2*G(0,v2) - 1/2*G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 3/2*G(0,v2)*G(1 - v2, - v2,u2) + 3/2*G(0,v2)*G(1 - v2,0
         ,u2) - G(0,v2)*G(1 - v2,1,u2) + 3/2*G(0,v2)*G( - v2,u2) - 3/2*G(0,v2)
         *G(0, - v2,u2) + 1/2*G(0,v2)*G(1,0,u2) - G(0,v2)*G(1,1,u2) + 3/2*G(0,
         0,v2) - 3/2*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,v2)*G(0,u2) + 3/2*G(0,
         0,0,v2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0,v2) - 1/2*G(0,1,u2
         )*G(1,v2) + 1/2*G(0,1,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) + 1/2*G(0,1,0,
         v2) + G(1,1 - v2,1 - v2,u2) - 1/2*G(1,1 - v2,0,u2) - 1/3*G(1,u2)*Pi^2
          - 3/2*G(1,v2) + 1/2*G(1,v2)*Pi^2 - 1/2*G(1,v2)*G(1 - v2,0,u2) + G(1,
         v2)*G(1 - v2,1,u2) + G(1,v2)*G(1,1 - v2,u2) - 1/2*G(1,0,1 - v2,u2) - 
         1/2*G(1,0,u2)*G(1,v2) - 3/2*G(1,0,v2) - 1/2*G(1,0,v2)*G(1 - v2,u2) - 
         3/2*G(1,0,0,v2) + G(1,1,1 - v2,u2) + G(1,1,u2)*G(1,v2) + G(1,1,v2)*G(
         1,u2) - 1/2*G(1,1,0,v2) )

       + N^-1*v2^2*[1-u2]^-1 * ( 1/2*zeta3 - 13/12*Pi^2 + 3/2*G(1 - v2,1 - v2,
         u2) - 1/2*G(1 - v2,1 - v2,0,u2) + 3/2*G(1 - v2, - v2,0,u2) + 1/2*G(1
          - v2,u2)*Pi^2 - 1/2*G(1 - v2,0,1 - v2,u2) - 1/2*G(1 - v2,0,u2) + G(1
          - v2,1,1 - v2,u2) + G( - v2,0,u2) - 1/2*G(0,1 - v2,1 - v2,u2) - 1/2*
         G(0,1 - v2,u2) - 1/2*G(0,1 - v2,u2)*G(1,v2) + 3/2*G(0, - v2,0,u2) - 1/
         12*G(0,u2)*Pi^2 + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2) + 3/2*G(0
         ,u2)*G(1,0,v2) - 1/2*G(0,u2)*G(1,1,v2) - 1/2*G(0,v2)*Pi^2 + G(0,v2)*
         G(1 - v2,1 - v2,u2) - 3/2*G(0,v2)*G(1 - v2, - v2,u2) + 3/2*G(0,v2)*G(
         1 - v2,0,u2) - G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G( - v2,u2) - 3/2*G(0
         ,v2)*G(0, - v2,u2) - 3/2*G(0,v2)*G(1,u2) + 1/2*G(0,v2)*G(1,0,u2) - G(
         0,v2)*G(1,1,u2) - G(0,0,v2) - 3/2*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,
         v2)*G(0,u2) + 3/2*G(0,0,0,v2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*
         G(0,v2) - 1/2*G(0,1,u2)*G(1,v2) - 3/2*G(0,1,v2) + 1/2*G(0,1,v2)*G(0,
         u2) - G(0,1,v2)*G(1,u2) + 1/2*G(0,1,0,v2) + G(1,1 - v2,1 - v2,u2) + 3/
         2*G(1,1 - v2,u2) - 1/2*G(1,1 - v2,0,u2) - 1/3*G(1,u2)*Pi^2 + 3/2*G(1,
         u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 + 3/2*G(1,v2)*G(1 - v2,u2) - 1/2*G(1,
         v2)*G(1 - v2,0,u2) + G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*G(1,1 - v2,u2)
          - 1/2*G(1,0,1 - v2,u2) - 1/2*G(1,0,u2)*G(1,v2) + G(1,0,v2) - 1/2*G(1
         ,0,v2)*G(1 - v2,u2) - 3/2*G(1,0,0,v2) + G(1,1,1 - v2,u2) + G(1,1,u2)*
         G(1,v2) + 3/2*G(1,1,v2) + G(1,1,v2)*G(1,u2) - 1/2*G(1,1,0,v2) )

       + N^-1*v2^2 * (  - zeta3 + 2*Pi^2 - 2*G(1 - v2,1 - v2,u2) + G(1 - v2,1
          - v2,0,u2) - 3*G(1 - v2, - v2,0,u2) + 2*G(1 - v2,u2) - G(1 - v2,u2)*
         Pi^2 + G(1 - v2,0,1 - v2,u2) + 1/2*G(1 - v2,0,u2) - 3*G(1 - v2,1,1 - 
         v2,u2) - 5/2*G( - v2,0,u2) + G(0,1 - v2,1 - v2,u2) + 1/2*G(0,1 - v2,
         u2) + G(0,1 - v2,u2)*G(1,v2) - 3*G(0, - v2,0,u2) + 1/6*G(0,u2)*Pi^2
          - 1/2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(1,v2) - 3*G(0,u2)*G(1,0,v2) + 
         G(0,u2)*G(1,1,v2) - 2*G(0,v2) + G(0,v2)*Pi^2 - 3*G(0,v2)*G(1 - v2,1
          - v2,u2) + 3*G(0,v2)*G(1 - v2, - v2,u2) + 3/2*G(0,v2)*G(1 - v2,u2)
          - 3*G(0,v2)*G(1 - v2,0,u2) + 3*G(0,v2)*G(1 - v2,1,u2) + 5/2*G(0,v2)*
         G( - v2,u2) + G(0,v2)*G(0,1 - v2,u2) + 3*G(0,v2)*G(0, - v2,u2) + 1/2*
         G(0,v2)*G(1,u2) - G(0,v2)*G(1,0,u2) + 3*G(0,v2)*G(1,1,u2) + 5/2*G(0,0
         ,v2) + 3*G(0,0,v2)*G(1 - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2)
          + 2*G(0,1,1 - v2,u2) - 2*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*G(1,v2) + 2
         *G(0,1,v2) - G(0,1,v2)*G(0,u2) + 3*G(0,1,v2)*G(1,u2) - G(0,1,0,v2) - 
         3*G(1,1 - v2,1 - v2,u2) - 1/2*G(1,1 - v2,u2) + G(1,1 - v2,0,u2) + 3/2
         *G(1,u2)*Pi^2 - 1/2*G(1,u2)*G(1,v2) + 2*G(1,v2) - G(1,v2)*Pi^2 - 2*G(
         1,v2)*G(1 - v2,u2) + G(1,v2)*G(1 - v2,0,u2) - 3*G(1,v2)*G(1 - v2,1,u2
         ) - 3*G(1,v2)*G(1,1 - v2,u2) + G(1,0,1 - v2,u2) + G(1,0,u2)*G(1,v2)
          - 5/2*G(1,0,v2) + G(1,0,v2)*G(1 - v2,u2) + 3*G(1,0,0,v2) - 3*G(1,1,1
          - v2,u2) - 3*G(1,1,u2)*G(1,v2) - 2*G(1,1,v2) - 3*G(1,1,v2)*G(1,u2)
          + G(1,1,0,v2) )

       + N^-1*u2*[1-u2-v2]^-2 * (  - 1/12*Pi^2 - 1/2*G( - v2,0,u2) - 1/2*G(0,
         u2)*G(0,v2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,0,v2) + 1/2*G(1,0,v2)
          )

       + N^-1*u2*[1-u2-v2]^-1 * ( 1/3*Pi^2 + 2*G( - v2,0,u2) - 1/2*G(0,u2) + 2
         *G(0,u2)*G(0,v2) + 1/2*G(0,v2) - 2*G(0,v2)*G( - v2,u2) - 2*G(0,0,v2)
          - 2*G(1,0,v2) )

       + N^-1*u2*[1-v2]^-2 * (  - G(0,v2) )

       + N^-1*u2*[1-v2]^-1 * (  - 1 + G(0,v2) )

       + N^-1*u2 * (  - 3/2*zeta3 - 7/4*Pi^2 - 11/360*Pi^4 + 1/2*G(1 - v2,1 - 
         v2,u2) - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,1 - v2,0,u2) - 
         G(1 - v2,1 - v2,0,0,u2) + 3*G(1 - v2,1 - v2,1,1 - v2,u2) - G(1 - v2,
          - v2,1 - v2,0,u2) + G(1 - v2, - v2, - v2,0,u2) + 1/3*G(1 - v2, - v2,
         u2)*Pi^2 - G(1 - v2, - v2,0,1 - v2,u2) - 1/2*G(1 - v2, - v2,0,u2) + 
         G(1 - v2, - v2,0,0,u2) - 2*G(1 - v2,u2) - 2*G(1 - v2,u2)*zeta3 + 5/3*
         G(1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,0,1 - v2,u2) - G(1 - v2,0,1 - v2,0,
         u2) + G(1 - v2,0, - v2,0,u2) + 3*G(1 - v2,0,u2) + 2/3*G(1 - v2,0,u2)*
         Pi^2 - G(1 - v2,0,0,1 - v2,u2) + 3/2*G(1 - v2,0,0,u2) + 3*G(1 - v2,0,
         1,1 - v2,u2) + 2/3*G( - v2,1 - v2,u2)*Pi^2 + 3/2*G( - v2,1 - v2,0,u2)
          + G( - v2,1 - v2,0,0,u2) - 3*G( - v2,1 - v2,1,1 - v2,u2) + G( - v2,
          - v2,1 - v2,0,u2) - G( - v2, - v2, - v2,0,u2) - 1/3*G( - v2, - v2,u2
         )*Pi^2 + G( - v2, - v2,0,1 - v2,u2) - 1/2*G( - v2, - v2,0,u2) - G( - 
         v2, - v2,0,0,u2) + 2*G( - v2,u2)*zeta3 - 7/6*G( - v2,u2)*Pi^2 + 3/2*
         G( - v2,0,1 - v2,u2) + G( - v2,0,1 - v2,0,u2) - G( - v2,0, - v2,0,u2)
          - 7/2*G( - v2,0,u2) - 2/3*G( - v2,0,u2)*Pi^2 + G( - v2,0,0,1 - v2,u2
         ) - 1/2*G( - v2,0,0,u2) - 3*G( - v2,0,1,1 - v2,u2) - 3/2*G(0,1 - v2,1
          - v2,u2) - G(0,1 - v2,1 - v2,0,u2) + G(0,1 - v2, - v2,0,u2) + 3*G(0,
         1 - v2,u2) + 2/3*G(0,1 - v2,u2)*Pi^2 - 3/2*G(0,1 - v2,u2)*G(1,v2) + 
         G(0,1 - v2,u2)*G(1,0,v2) - G(0,1 - v2,0,1 - v2,u2) + 3/2*G(0,1 - v2,0
         ,u2) - G(0,1 - v2,0,u2)*G(1,v2) + 3*G(0,1 - v2,1,1 - v2,u2) + 3*G(0,1
          - v2,1,u2)*G(1,v2) - G(0,u2)*zeta3 + 1/4*G(0,u2)*Pi^2 - 7/2*G(0,u2)*
         G(0,v2) - 2/3*G(0,u2)*G(0,v2)*Pi^2 + 3*G(0,u2)*G(1,v2) + 2/3*G(0,u2)*
         G(1,v2)*Pi^2 - 2*G(0,u2)*G(1,0,v2) - G(0,u2)*G(1,0,0,v2) - 3/2*G(0,u2
         )*G(1,1,v2) + G(0,u2)*G(1,1,0,v2) + 2*G(0,v2)*zeta3 - 7/6*G(0,v2)*
         Pi^2 + 9/2*G(0,v2)*G(1 - v2,1 - v2,u2) + G(0,v2)*G(1 - v2,1 - v2,0,u2
         ) - 3*G(0,v2)*G(1 - v2,1 - v2,1,u2) + G(0,v2)*G(1 - v2, - v2,1 - v2,
         u2) - G(0,v2)*G(1 - v2, - v2, - v2,u2) + 1/2*G(0,v2)*G(1 - v2, - v2,
         u2) - 11/2*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 3*
         G(0,v2)*G(1 - v2,0,1 - v2,u2) - G(0,v2)*G(1 - v2,0, - v2,u2) - 2*G(0,
         v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,0,0,u2) - 3*G(0,v2)*G(1 - v2,0,
         1,u2) - 3/2*G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)*G( - v2,1 - v2,0,u2)
          + 3*G(0,v2)*G( - v2,1 - v2,1,u2) - G(0,v2)*G( - v2, - v2,1 - v2,u2)
          + G(0,v2)*G( - v2, - v2, - v2,u2) + 1/2*G(0,v2)*G( - v2, - v2,u2) + 
         7/2*G(0,v2)*G( - v2,u2) + 1/3*G(0,v2)*G( - v2,u2)*Pi^2 - 3*G(0,v2)*G(
          - v2,0,1 - v2,u2) + G(0,v2)*G( - v2,0, - v2,u2) - G(0,v2)*G( - v2,0,
         0,u2) + 3*G(0,v2)*G( - v2,0,1,u2) + 3*G(0,v2)*G(0,1 - v2,1 - v2,u2)
          - G(0,v2)*G(0,1 - v2, - v2,u2) - 6*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*
         G(0,1 - v2,0,u2) - 3*G(0,v2)*G(0,1 - v2,1,u2) - 3*G(0,v2)*G(1,1 - v2,
         1 - v2,u2) + G(0,v2)*G(1,1 - v2, - v2,u2) - G(0,v2)*G(1,1 - v2,0,u2)
          + 3*G(0,v2)*G(1,1 - v2,1,u2) + 11/2*G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(
         1,u2)*Pi^2 + G(0,v2)*G(1,0,1 - v2,u2) + G(0,v2)*G(1,0, - v2,u2) + 3/2
         *G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,0,1,u2) - 9/2*G(0,v2)*G(1,1,u2) - 
         G(0,v2)*G(1,1,0,u2) + 3*G(0,v2)*G(1,1,1,u2) - G(0,0,1 - v2,1 - v2,u2)
          + 3/2*G(0,0,1 - v2,u2) - G(0,0,1 - v2,u2)*G(0,v2) - G(0,0,1 - v2,u2)
         *G(1,v2) - G(0,0, - v2,u2)*G(0,v2) + G(0,0, - v2,0,u2) - 3/2*G(0,0,u2
         ) + 1/2*G(0,0,u2)*Pi^2 - 1/2*G(0,0,u2)*G(0,v2) - G(0,0,u2)*G(0,0,v2)
          + G(0,0,u2)*G(0,1,v2) + 3/2*G(0,0,u2)*G(1,v2) + G(0,0,u2)*G(1,0,v2)
          - G(0,0,u2)*G(1,1,v2) + 7/2*G(0,0,v2) + 1/3*G(0,0,v2)*Pi^2 - G(0,0,
         v2)*G(1 - v2, - v2,u2) + 1/2*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G(1
          - v2,0,u2) + G(0,0,v2)*G( - v2, - v2,u2) + 1/2*G(0,0,v2)*G( - v2,u2)
          + G(0,0,v2)*G( - v2,0,u2) - G(0,0,v2)*G(0,1 - v2,u2) + G(0,0,v2)*G(1
         ,1 - v2,u2) + G(0,0,v2)*G(1,0,u2) + 1/2*G(0,0,0,v2) + G(0,0,0,v2)*G(0
         ,u2) - G(0,0,0,v2)*G(1,u2) - G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2) + 2
         *G(0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) - 3/2*G(0,0,1,v2) + G(0,
         0,1,v2)*G(1 - v2,u2) - G(0,0,1,v2)*G( - v2,u2) + 3*G(0,1,1 - v2,1 - 
         v2,u2) - 15/2*G(0,1,1 - v2,u2) + 3*G(0,1,1 - v2,u2)*G(1,v2) - G(0,1,1
          - v2,0,u2) - 3/2*G(0,1,u2)*Pi^2 + 15/2*G(0,1,u2)*G(0,v2) - 3*G(0,1,
         u2)*G(0,1,v2) - 15/2*G(0,1,u2)*G(1,v2) + 3*G(0,1,u2)*G(1,1,v2) + 2/3*
         G(0,1,v2)*Pi^2 - 3*G(0,1,v2)*G(1 - v2,1 - v2,u2) + G(0,1,v2)*G(1 - v2
         , - v2,u2) + 9/2*G(0,1,v2)*G(1 - v2,u2) + 3*G(0,1,v2)*G( - v2,1 - v2,
         u2) - G(0,1,v2)*G( - v2, - v2,u2) - 3/2*G(0,1,v2)*G( - v2,u2) + 3/2*
         G(0,1,v2)*G(0,u2) - 9/2*G(0,1,v2)*G(1,u2) - G(0,1,v2)*G(1,0,u2) + 3*
         G(0,1,v2)*G(1,1,u2) - G(0,1,0,1 - v2,u2) + G(0,1,0,u2)*G(0,v2) - G(0,
         1,0,u2)*G(1,v2) - 3/2*G(0,1,0,v2) - G(0,1,0,v2)*G(0,u2) + G(0,1,0,v2)
         *G(1,u2) + 3*G(0,1,0,1,v2) + 3*G(0,1,1,1 - v2,u2) - 3*G(0,1,1,u2)*G(0
         ,v2) + 3*G(0,1,1,u2)*G(1,v2) - 2*G(0,1,1,0,v2) + 9/2*G(1,1 - v2,1 - 
         v2,u2) + G(1,1 - v2,1 - v2,0,u2) - G(1,1 - v2, - v2,0,u2) - 11/2*G(1,
         1 - v2,u2) - 2/3*G(1,1 - v2,u2)*Pi^2 + G(1,1 - v2,0,1 - v2,u2) - 3/2*
         G(1,1 - v2,0,u2) - 3*G(1,1 - v2,1,1 - v2,u2) + G(1,u2)*zeta3 - 9/4*G(
         1,u2)*Pi^2 - 11/2*G(1,u2)*G(1,v2) - 2/3*G(1,u2)*G(1,v2)*Pi^2 - 2*G(1,
         v2) - 2*G(1,v2)*zeta3 + 5/3*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - v2,1 - v2,
         1,u2) - G(1,v2)*G(1 - v2, - v2,0,u2) + 1/2*G(1,v2)*G(1 - v2,u2) - 2/3
         *G(1,v2)*G(1 - v2,u2)*Pi^2 - 3/2*G(1,v2)*G(1 - v2,0,u2) - G(1,v2)*G(1
          - v2,0,0,u2) + 3*G(1,v2)*G(1 - v2,0,1,u2) - 3*G(1,v2)*G( - v2,1 - v2
         ,1,u2) + G(1,v2)*G( - v2, - v2,0,u2) + 2/3*G(1,v2)*G( - v2,u2)*Pi^2
          + 3/2*G(1,v2)*G( - v2,0,u2) + G(1,v2)*G( - v2,0,0,u2) - 3*G(1,v2)*G(
          - v2,0,1,u2) + 9/2*G(1,v2)*G(1,1 - v2,u2) + G(1,v2)*G(1,1 - v2,0,u2)
          - 3*G(1,v2)*G(1,1 - v2,1,u2) + G(1,0,1 - v2,1 - v2,u2) - 3/2*G(1,0,1
          - v2,u2) + G(1,0,1 - v2,u2)*G(1,v2) - G(1,0, - v2,0,u2) - 1/2*G(1,0,
         u2)*Pi^2 - 3/2*G(1,0,u2)*G(1,v2) - G(1,0,u2)*G(1,0,v2) + G(1,0,u2)*G(
         1,1,v2) - 3/2*G(1,0,v2) - 1/3*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2,1
          - v2,u2) + G(1,0,v2)*G(1 - v2, - v2,u2) + 1/2*G(1,0,v2)*G(1 - v2,u2)
          + G(1,0,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G( - v2,1 - v2,u2) - G(1,0,
         v2)*G( - v2, - v2,u2) - 3/2*G(1,0,v2)*G( - v2,u2) - G(1,0,v2)*G( - v2
         ,0,u2) - G(1,0,v2)*G(1,1 - v2,u2) + 1/2*G(1,0,0,v2) + G(1,0,0,v2)*G(1
         ,u2) + G(1,0,0,1,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2)
          + 9/2*G(1,0,1,v2) - 3*G(1,0,1,v2)*G(1 - v2,u2) + 3*G(1,0,1,v2)*G( - 
         v2,u2) - 3*G(1,1,1 - v2,1 - v2,u2) + 9/2*G(1,1,1 - v2,u2) - 3*G(1,1,1
          - v2,u2)*G(1,v2) + G(1,1,1 - v2,0,u2) + 3/2*G(1,1,u2)*Pi^2 + 9/2*G(1
         ,1,u2)*G(1,v2) - 3*G(1,1,u2)*G(1,1,v2) + 1/2*G(1,1,v2) - 2/3*G(1,1,v2
         )*Pi^2 + 9/2*G(1,1,v2)*G(1,u2) + G(1,1,0,1 - v2,u2) + G(1,1,0,u2)*G(1
         ,v2) + 1/2*G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) - 2*G(1,1,0,v2)*
         G( - v2,u2) - G(1,1,0,v2)*G(1,u2) - 3*G(1,1,0,1,v2) - 3*G(1,1,1,1 - 
         v2,u2) - 3*G(1,1,1,u2)*G(1,v2) + 2*G(1,1,1,0,v2) )

       + N^-1*u2*v2 * (  - 10*zeta3 + 1/3*Pi^2 + 11/180*Pi^4 - 4*G(1 - v2,1 - 
         v2,u2) + 4/3*G(1 - v2,1 - v2,u2)*Pi^2 + 4*G(1 - v2,1 - v2,0,u2) + 2*
         G(1 - v2,1 - v2,0,0,u2) - 6*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2
         , - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2, - v2,0,u2) - 2/3*G(1 - v2, - 
         v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 10*G(1 - v2, - v2,0,u2)
          - 2*G(1 - v2, - v2,0,0,u2) + 4*G(1 - v2,u2) + 4*G(1 - v2,u2)*zeta3
          - 11/3*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1
          - v2,0,u2) - 2*G(1 - v2,0, - v2,0,u2) + 5/2*G(1 - v2,0,u2) - 4/3*G(1
          - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0,1 - v2,u2) - 3*G(1 - v2,0,0,u2) - 6
         *G(1 - v2,0,1,1 - v2,u2) - 3*G(1 - v2,1,1 - v2,u2) - 4/3*G( - v2,1 - 
         v2,u2)*Pi^2 - 3*G( - v2,1 - v2,0,u2) - 2*G( - v2,1 - v2,0,0,u2) + 6*
         G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 2*G( - 
         v2, - v2, - v2,0,u2) + 2/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0
         ,1 - v2,u2) + 5*G( - v2, - v2,0,u2) + 2*G( - v2, - v2,0,0,u2) - 4*G(
          - v2,u2)*zeta3 - 1/3*G( - v2,u2)*Pi^2 - 3*G( - v2,0,1 - v2,u2) - 2*
         G( - v2,0,1 - v2,0,u2) + 2*G( - v2,0, - v2,0,u2) - 13/2*G( - v2,0,u2)
          + 4/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,1 - v2,u2) + 5*G( - v2,0,0,
         u2) + 6*G( - v2,0,1,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - 
         v2,1 - v2,0,u2) - 2*G(0,1 - v2, - v2,0,u2) + 5/2*G(0,1 - v2,u2) - 4/3
         *G(0,1 - v2,u2)*Pi^2 + 4*G(0,1 - v2,u2)*G(1,v2) - 2*G(0,1 - v2,u2)*G(
         1,0,v2) + 2*G(0,1 - v2,0,1 - v2,u2) - 3*G(0,1 - v2,0,u2) + 2*G(0,1 - 
         v2,0,u2)*G(1,v2) - 6*G(0,1 - v2,1,1 - v2,u2) - 6*G(0,1 - v2,1,u2)*G(1
         ,v2) - 3*G(0, - v2,0,u2) - 2*G(0,u2) + 2*G(0,u2)*zeta3 + 5/3*G(0,u2)*
         Pi^2 - 9/2*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(0,v2)*Pi^2 + 5/2*G(0,u2)*
         G(1,v2) - 4/3*G(0,u2)*G(1,v2)*Pi^2 - 7*G(0,u2)*G(1,0,v2) + 2*G(0,u2)*
         G(1,0,0,v2) + 4*G(0,u2)*G(1,1,v2) - 2*G(0,u2)*G(1,1,0,v2) - 2*G(0,v2)
          - 4*G(0,v2)*zeta3 + 2/3*G(0,v2)*Pi^2 - 8*G(0,v2)*G(1 - v2,1 - v2,u2)
          - 2*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 6*G(0,v2)*G(1 - v2,1 - v2,1,u2)
          - 2*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2, - 
         v2,u2) + 10*G(0,v2)*G(1 - v2, - v2,u2) + 3/2*G(0,v2)*G(1 - v2,u2) + 2/
         3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 6*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 2*G(0
         ,v2)*G(1 - v2,0, - v2,u2) - 7*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2)*G(1
          - v2,0,0,u2) + 6*G(0,v2)*G(1 - v2,0,1,u2) + 3*G(0,v2)*G(1 - v2,1,u2)
          + 3*G(0,v2)*G( - v2,1 - v2,u2) + 2*G(0,v2)*G( - v2,1 - v2,0,u2) - 6*
         G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 2
         *G(0,v2)*G( - v2, - v2, - v2,u2) - 5*G(0,v2)*G( - v2, - v2,u2) + 13/2
         *G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*G( - 
         v2,0,1 - v2,u2) - 2*G(0,v2)*G( - v2,0, - v2,u2) + 2*G(0,v2)*G( - v2,0
         ,0,u2) - 6*G(0,v2)*G( - v2,0,1,u2) - 6*G(0,v2)*G(0,1 - v2,1 - v2,u2)
          + 2*G(0,v2)*G(0,1 - v2, - v2,u2) + 5*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,
         v2)*G(0,1 - v2,0,u2) + 6*G(0,v2)*G(0,1 - v2,1,u2) + 3*G(0,v2)*G(0, - 
         v2,u2) + 6*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(1,1 - v2, - v2
         ,u2) + 2*G(0,v2)*G(1,1 - v2,0,u2) - 6*G(0,v2)*G(1,1 - v2,1,u2) + 1/2*
         G(0,v2)*G(1,u2) - 4/3*G(0,v2)*G(1,u2)*Pi^2 - 2*G(0,v2)*G(1,0,1 - v2,
         u2) - 2*G(0,v2)*G(1,0, - v2,u2) - 4*G(0,v2)*G(1,0,u2) + 4*G(0,v2)*G(1
         ,0,1,u2) + 8*G(0,v2)*G(1,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 6*G(0,v2)*G(
         1,1,1,u2) + 2*G(0,0,1 - v2,1 - v2,u2) - 3*G(0,0,1 - v2,u2) + 2*G(0,0,
         1 - v2,u2)*G(0,v2) + 2*G(0,0,1 - v2,u2)*G(1,v2) + 2*G(0,0, - v2,u2)*
         G(0,v2) - 2*G(0,0, - v2,0,u2) + 2*G(0,0,u2) - G(0,0,u2)*Pi^2 + 5*G(0,
         0,u2)*G(0,v2) + 2*G(0,0,u2)*G(0,0,v2) - 2*G(0,0,u2)*G(0,1,v2) - 3*G(0
         ,0,u2)*G(1,v2) - 2*G(0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*G(1,1,v2) + 13/2
         *G(0,0,v2) - 2/3*G(0,0,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2, - v2,u2) + 10
         *G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G(1 - v2,0,u2) - 2*G(0,0,v2)*G(
          - v2, - v2,u2) - 5*G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2)
          + 2*G(0,0,v2)*G(0,1 - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1
         ,1 - v2,u2) - 2*G(0,0,v2)*G(1,0,u2) - 8*G(0,0,0,v2) - 2*G(0,0,0,v2)*
         G(0,u2) + 2*G(0,0,0,v2)*G(1,u2) + 2*G(0,0,0,1,v2) + 4*G(0,0,1,1 - v2,
         u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1,u2)*G(1,v2) + 3*G(0,0,1,v2)
          - 2*G(0,0,1,v2)*G(1 - v2,u2) + 2*G(0,0,1,v2)*G( - v2,u2) - 6*G(0,1,1
          - v2,1 - v2,u2) + 9*G(0,1,1 - v2,u2) - 6*G(0,1,1 - v2,u2)*G(1,v2) + 
         2*G(0,1,1 - v2,0,u2) + 3*G(0,1,u2)*Pi^2 - 9*G(0,1,u2)*G(0,v2) + 6*G(0
         ,1,u2)*G(0,1,v2) + 9*G(0,1,u2)*G(1,v2) - 6*G(0,1,u2)*G(1,1,v2) + 2*G(
         0,1,v2) - 4/3*G(0,1,v2)*Pi^2 + 6*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(
         0,1,v2)*G(1 - v2, - v2,u2) - 5*G(0,1,v2)*G(1 - v2,u2) - 6*G(0,1,v2)*
         G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - v2,u2) + 3*G(0,1,v2)*G(
          - v2,u2) - 4*G(0,1,v2)*G(0,u2) + 8*G(0,1,v2)*G(1,u2) + 2*G(0,1,v2)*
         G(1,0,u2) - 6*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0,
         u2)*G(0,v2) + 2*G(0,1,0,u2)*G(1,v2) + 2*G(0,1,0,v2) + 2*G(0,1,0,v2)*
         G(0,u2) - 2*G(0,1,0,v2)*G(1,u2) - 6*G(0,1,0,1,v2) - 6*G(0,1,1,1 - v2,
         u2) + 6*G(0,1,1,u2)*G(0,v2) - 6*G(0,1,1,u2)*G(1,v2) + 4*G(0,1,1,0,v2)
          - 8*G(1,1 - v2,1 - v2,u2) - 2*G(1,1 - v2,1 - v2,0,u2) + 2*G(1,1 - v2
         , - v2,0,u2) - 1/2*G(1,1 - v2,u2) + 4/3*G(1,1 - v2,u2)*Pi^2 - 2*G(1,1
          - v2,0,1 - v2,u2) + 4*G(1,1 - v2,0,u2) + 6*G(1,1 - v2,1,1 - v2,u2)
          - 2*G(1,u2)*zeta3 + 8/3*G(1,u2)*Pi^2 - 1/2*G(1,u2)*G(1,v2) + 4/3*G(1
         ,u2)*G(1,v2)*Pi^2 + 4*G(1,v2) + 4*G(1,v2)*zeta3 - 11/3*G(1,v2)*Pi^2
          - 6*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,u2)
          - 4*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 4*G(1,v2)
         *G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2) - 6*G(1,v2)*G(1 - v2,0,1
         ,u2) - 3*G(1,v2)*G(1 - v2,1,u2) + 6*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*
         G(1,v2)*G( - v2, - v2,0,u2) - 4/3*G(1,v2)*G( - v2,u2)*Pi^2 - 3*G(1,v2
         )*G( - v2,0,u2) - 2*G(1,v2)*G( - v2,0,0,u2) + 6*G(1,v2)*G( - v2,0,1,
         u2) - 8*G(1,v2)*G(1,1 - v2,u2) - 2*G(1,v2)*G(1,1 - v2,0,u2) + 6*G(1,
         v2)*G(1,1 - v2,1,u2) - 2*G(1,0,1 - v2,1 - v2,u2) + 4*G(1,0,1 - v2,u2)
          - 2*G(1,0,1 - v2,u2)*G(1,v2) + 2*G(1,0, - v2,0,u2) + G(1,0,u2)*Pi^2
          + 4*G(1,0,u2)*G(1,v2) + 2*G(1,0,u2)*G(1,0,v2) - 2*G(1,0,u2)*G(1,1,v2
         ) - 5/2*G(1,0,v2) + 2/3*G(1,0,v2)*Pi^2 - 4*G(1,0,v2)*G(1 - v2,1 - v2,
         u2) - 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 4*G(1,0,v2)*G(1 - v2,u2) - 2*
         G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,
         v2)*G( - v2, - v2,u2) + 3*G(1,0,v2)*G( - v2,u2) + 2*G(1,0,v2)*G( - v2
         ,0,u2) + 2*G(1,0,v2)*G(1,1 - v2,u2) + 10*G(1,0,0,v2) - 2*G(1,0,0,v2)*
         G(1,u2) - 2*G(1,0,0,1,v2) - 4*G(1,0,1,1 - v2,u2) - 4*G(1,0,1,u2)*G(1,
         v2) - 5*G(1,0,1,v2) + 6*G(1,0,1,v2)*G(1 - v2,u2) - 6*G(1,0,1,v2)*G(
          - v2,u2) + 6*G(1,1,1 - v2,1 - v2,u2) - 8*G(1,1,1 - v2,u2) + 6*G(1,1,
         1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2) - 3*G(1,1,u2)*Pi^2 - 8*G(1,
         1,u2)*G(1,v2) + 6*G(1,1,u2)*G(1,1,v2) - 4*G(1,1,v2) + 4/3*G(1,1,v2)*
         Pi^2 - 8*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1
         ,v2) + 4*G(1,1,0,v2) - 4*G(1,1,0,v2)*G(1 - v2,u2) + 4*G(1,1,0,v2)*G(
          - v2,u2) + 2*G(1,1,0,v2)*G(1,u2) + 6*G(1,1,0,1,v2) + 6*G(1,1,1,1 - 
         v2,u2) + 6*G(1,1,1,u2)*G(1,v2) - 4*G(1,1,1,0,v2) )

       + N^-1*u2*v2^2 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v2,1 - v2, - v2,0,u2)
          - 2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - v2,1 - v2,0,0,u2) + 4*G(1
          - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) + 4*G(1 - 
         v2, - v2, - v2,0,u2) - 2/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2
         ,0,1 - v2,u2) + 4*G(1 - v2, - v2,0,0,u2) - 8*G(1 - v2,u2)*zeta3 - 2*
         G(1 - v2,0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 2*G(1 - v2,0,u2)
          + 5/3*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 4*G(1 - v2,0
         ,1,1 - v2,u2) + 2*G( - v2,1 - v2, - v2,0,u2) + 2/3*G( - v2,1 - v2,u2)
         *Pi^2 + 2*G( - v2,1 - v2,0,0,u2) - 4*G( - v2,1 - v2,1,1 - v2,u2) + 2*
         G( - v2, - v2,1 - v2,0,u2) - 4*G( - v2, - v2, - v2,0,u2) + 2/3*G( - 
         v2, - v2,u2)*Pi^2 + 2*G( - v2, - v2,0,1 - v2,u2) - 4*G( - v2, - v2,0,
         0,u2) + 8*G( - v2,u2)*zeta3 + 2*G( - v2,0,1 - v2,0,u2) - 4*G( - v2,0,
          - v2,0,u2) + 2*G( - v2,0,u2) - 5/3*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,
         0,1 - v2,u2) - 4*G( - v2,0,1,1 - v2,u2) - 2*G(0,1 - v2,1 - v2,0,u2)
          + 4*G(0,1 - v2, - v2,0,u2) - 2*G(0,1 - v2,u2) + 5/3*G(0,1 - v2,u2)*
         Pi^2 - 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) + 4*G(0
         ,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0,u2)*G(0,v2)
          - 5/3*G(0,u2)*G(0,v2)*Pi^2 - 2*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,v2)
         *Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 8*G(0,v2)*zeta3 + 2*G(0,v2)*G(1 - v2,
         1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*G(1 - 
         v2, - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 2*G(0,v2)*
         G(1 - v2,u2) - 7/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0,1
          - v2,u2) - 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,0,
         u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          + 4*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2
         ) + 4*G(0,v2)*G( - v2, - v2, - v2,u2) - 2*G(0,v2)*G( - v2,u2) + 7/3*
         G(0,v2)*G( - v2,u2)*Pi^2 - 4*G(0,v2)*G( - v2,0,1 - v2,u2) + 4*G(0,v2)
         *G( - v2,0, - v2,u2) - 4*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2)*G( - v2,
         0,1,u2) + 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,1,u2) - 4*
         G(0,v2)*G(1,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1,1 - v2, - v2,u2) - 4*G(
         0,v2)*G(1,1 - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1,u2) - 2*G(0,v2)*G(1,
         u2) + 5/3*G(0,v2)*G(1,u2)*Pi^2 + 4*G(0,v2)*G(1,0, - v2,u2) - 2*G(0,v2
         )*G(1,0,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 4*G(0,v2)*G(1,1,1,u2) - 2*G(0
         ,0,1 - v2,1 - v2,u2) - 2*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0, - v2,u2)
         *G(0,v2) + 4*G(0,0, - v2,0,u2) + 1/3*G(0,0,u2)*Pi^2 - 4*G(0,0,u2)*G(0
         ,0,v2) + 2*G(0,0,u2)*G(0,1,v2) + 4*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*
         G(1,1,v2) - 2*G(0,0,v2) + 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2,1
          - v2,u2) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,
         u2) - 2*G(0,0,v2)*G( - v2,1 - v2,u2) + 4*G(0,0,v2)*G( - v2, - v2,u2)
          + 4*G(0,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) + 4*G(0,0,
         v2)*G(1,1 - v2,u2) + 4*G(0,0,v2)*G(1,0,u2) + 4*G(0,0,0,v2)*G(0,u2) - 
         4*G(0,0,0,v2)*G(1,u2) - 2*G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(
         0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2
         ) - 2*G(0,0,1,v2)*G( - v2,u2) - 2*G(0,0,1,0,v2) + 4*G(0,1,1 - v2,1 - 
         v2,u2) + 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) - 4/3*G(0,
         1,u2)*Pi^2 - 4*G(0,1,u2)*G(0,1,v2) + 4*G(0,1,u2)*G(1,1,v2) + 2/3*G(0,
         1,v2)*Pi^2 - 4*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,
          - v2,u2) + 4*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - v2, - 
         v2,u2) - 2*G(0,1,v2)*G(1,0,u2) + 4*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1
          - v2,u2) + 2*G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) + 2*G(0,1,0
         ,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G( - v2,u2) - 2*G(0,1,0,0,v2) + 4*
         G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1,1,u2)*G(0,v2) + 4*G(0,
         1,1,u2)*G(1,v2) - 4*G(0,1,1,0,v2) + 2*G(1,1 - v2,1 - v2,0,u2) - 4*G(1
         ,1 - v2, - v2,0,u2) + 2*G(1,1 - v2,u2) - 5/3*G(1,1 - v2,u2)*Pi^2 + 2*
         G(1,1 - v2,0,1 - v2,u2) - 4*G(1,1 - v2,1,1 - v2,u2) + 2*G(1,u2)*G(1,
         v2) - 5/3*G(1,u2)*G(1,v2)*Pi^2 - 8*G(1,v2)*zeta3 + 4*G(1,v2)*G(1 - v2
         ,1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2
         ,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2)
          - 4*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,u2) + 2/
         3*G(1,v2)*G( - v2,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,0,u2) - 4*G(1,v2)*G(
          - v2,0,1,u2) + 2*G(1,v2)*G(1,1 - v2,0,u2) - 4*G(1,v2)*G(1,1 - v2,1,
         u2) + 2*G(1,0,1 - v2,1 - v2,u2) + 2*G(1,0,1 - v2,u2)*G(1,v2) - 4*G(1,
         0, - v2,0,u2) - 1/3*G(1,0,u2)*Pi^2 - 4*G(1,0,u2)*G(1,0,v2) + 2*G(1,0,
         u2)*G(1,1,v2) + 2*G(1,0,v2) - 7/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 4*G(1,0,v2)*G( - v2,
         1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G(1 - v2,
         u2) - 2*G(1,0,0,v2)*G( - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 2*G(1,0,0,1
         ,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2) - 4*G(1,0,1,v2)*
         G(1 - v2,u2) + 4*G(1,0,1,v2)*G( - v2,u2) + 2*G(1,0,1,0,v2) - 4*G(1,1,
         1 - v2,1 - v2,u2) - 4*G(1,1,1 - v2,u2)*G(1,v2) + 2*G(1,1,1 - v2,0,u2)
          + 4/3*G(1,1,u2)*Pi^2 - 4*G(1,1,u2)*G(1,1,v2) - 2/3*G(1,1,v2)*Pi^2 + 
         2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,0,v2) - 4*G(1,1,0,1,v2)
          - 4*G(1,1,1,1 - v2,u2) - 4*G(1,1,1,u2)*G(1,v2) + 4*G(1,1,1,0,v2) )

       + N^-1*u2^2 * (  - 9*zeta3 - 5/3*Pi^2 + 11/180*Pi^4 - 2*G(1 - v2,1 - v2
         ,u2) + 4/3*G(1 - v2,1 - v2,u2)*Pi^2 + 3*G(1 - v2,1 - v2,0,u2) + 2*G(1
          - v2,1 - v2,0,0,u2) - 6*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*G(1 - v2,
          - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2, - v2,0,u2) - 2/3*G(1 - v2, - 
         v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 7*G(1 - v2, - v2,0,u2)
          - 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2) + 4*G(1 - v2,u2)*zeta3
          - 8/3*G(1 - v2,u2)*Pi^2 + 3*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1
          - v2,0,u2) - 2*G(1 - v2,0, - v2,0,u2) + 2*G(1 - v2,0,u2) - 4/3*G(1
          - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,0,1 - v2,u2) - 3*G(1 - v2,0,0,u2) - 6
         *G(1 - v2,0,1,1 - v2,u2) - 4/3*G( - v2,1 - v2,u2)*Pi^2 - 3*G( - v2,1
          - v2,0,u2) - 2*G( - v2,1 - v2,0,0,u2) + 6*G( - v2,1 - v2,1,1 - v2,u2
         ) - 2*G( - v2, - v2,1 - v2,0,u2) + 2*G( - v2, - v2, - v2,0,u2) + 2/3*
         G( - v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0,1 - v2,u2) + 5*G( - v2, - 
         v2,0,u2) + 2*G( - v2, - v2,0,0,u2) - 4*G( - v2,u2)*zeta3 - 1/3*G( - 
         v2,u2)*Pi^2 - 3*G( - v2,0,1 - v2,u2) - 2*G( - v2,0,1 - v2,0,u2) + 2*
         G( - v2,0, - v2,0,u2) - 4*G( - v2,0,u2) + 4/3*G( - v2,0,u2)*Pi^2 - 2*
         G( - v2,0,0,1 - v2,u2) + 5*G( - v2,0,0,u2) + 6*G( - v2,0,1,1 - v2,u2)
          + 3*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,1 - v2,0,u2) - 2*G(0,1 - v2
         , - v2,0,u2) + 2*G(0,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*Pi^2 + 3*G(0,1
          - v2,u2)*G(1,v2) - 2*G(0,1 - v2,u2)*G(1,0,v2) + 2*G(0,1 - v2,0,1 - 
         v2,u2) - 3*G(0,1 - v2,0,u2) + 2*G(0,1 - v2,0,u2)*G(1,v2) - 6*G(0,1 - 
         v2,1,1 - v2,u2) - 6*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0,u2) + 2*G(0,u2)*
         zeta3 + 3/2*G(0,u2)*Pi^2 - 4*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(0,v2)*
         Pi^2 + 2*G(0,u2)*G(1,v2) - 4/3*G(0,u2)*G(1,v2)*Pi^2 - 4*G(0,u2)*G(1,0
         ,v2) + 2*G(0,u2)*G(1,0,0,v2) + 3*G(0,u2)*G(1,1,v2) - 2*G(0,u2)*G(1,1,
         0,v2) - 4*G(0,v2)*zeta3 - 1/3*G(0,v2)*Pi^2 - 5*G(0,v2)*G(1 - v2,1 - 
         v2,u2) - 2*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 6*G(0,v2)*G(1 - v2,1 - v2,
         1,u2) - 2*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + 2*G(0,v2)*G(1 - v2, - 
         v2, - v2,u2) + 7*G(0,v2)*G(1 - v2, - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2
         )*Pi^2 - 6*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0, - v2
         ,u2) - 4*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,0,0,u2) + 6*G(0,
         v2)*G(1 - v2,0,1,u2) + 3*G(0,v2)*G( - v2,1 - v2,u2) + 2*G(0,v2)*G( - 
         v2,1 - v2,0,u2) - 6*G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G( - v2,
          - v2,1 - v2,u2) - 2*G(0,v2)*G( - v2, - v2, - v2,u2) - 5*G(0,v2)*G(
          - v2, - v2,u2) + 4*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G( - v2,u2)*
         Pi^2 + 6*G(0,v2)*G( - v2,0,1 - v2,u2) - 2*G(0,v2)*G( - v2,0, - v2,u2)
          + 2*G(0,v2)*G( - v2,0,0,u2) - 6*G(0,v2)*G( - v2,0,1,u2) - 6*G(0,v2)*
         G(0,1 - v2,1 - v2,u2) + 2*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(
         0,1 - v2,u2) - 2*G(0,v2)*G(0,1 - v2,0,u2) + 6*G(0,v2)*G(0,1 - v2,1,u2
         ) + 6*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 2*G(0,v2)*G(1,1 - v2, - v2,u2)
          + 2*G(0,v2)*G(1,1 - v2,0,u2) - 6*G(0,v2)*G(1,1 - v2,1,u2) - 4/3*G(0,
         v2)*G(1,u2)*Pi^2 - 2*G(0,v2)*G(1,0,1 - v2,u2) - 2*G(0,v2)*G(1,0, - v2
         ,u2) - 3*G(0,v2)*G(1,0,u2) + 4*G(0,v2)*G(1,0,1,u2) + 5*G(0,v2)*G(1,1,
         u2) + 2*G(0,v2)*G(1,1,0,u2) - 6*G(0,v2)*G(1,1,1,u2) + 2*G(0,0,1 - v2,
         1 - v2,u2) - 3*G(0,0,1 - v2,u2) + 2*G(0,0,1 - v2,u2)*G(0,v2) + 2*G(0,
         0,1 - v2,u2)*G(1,v2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0,u2
         ) + 2*G(0,0,u2) - G(0,0,u2)*Pi^2 + 5*G(0,0,u2)*G(0,v2) + 2*G(0,0,u2)*
         G(0,0,v2) - 2*G(0,0,u2)*G(0,1,v2) - 3*G(0,0,u2)*G(1,v2) - 2*G(0,0,u2)
         *G(1,0,v2) + 2*G(0,0,u2)*G(1,1,v2) + 4*G(0,0,v2) - 2/3*G(0,0,v2)*Pi^2
          + 2*G(0,0,v2)*G(1 - v2, - v2,u2) + 7*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,
         0,v2)*G(1 - v2,0,u2) - 2*G(0,0,v2)*G( - v2, - v2,u2) - 5*G(0,0,v2)*G(
          - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) + 2*G(0,0,v2)*G(0,1 - v2,u2) - 
         2*G(0,0,v2)*G(1,1 - v2,u2) - 2*G(0,0,v2)*G(1,0,u2) - 5*G(0,0,0,v2) - 
         2*G(0,0,0,v2)*G(0,u2) + 2*G(0,0,0,v2)*G(1,u2) + 2*G(0,0,0,1,v2) + 4*
         G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4*G(0,0,1,u2)*G(1,v2) + 
         3*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(1 - v2,u2) + 2*G(0,0,1,v2)*G( - v2,u2
         ) - 6*G(0,1,1 - v2,1 - v2,u2) + 7*G(0,1,1 - v2,u2) - 6*G(0,1,1 - v2,
         u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) + 3*G(0,1,u2)*Pi^2 - 7*G(0,1,u2)*
         G(0,v2) + 6*G(0,1,u2)*G(0,1,v2) + 7*G(0,1,u2)*G(1,v2) - 6*G(0,1,u2)*
         G(1,1,v2) - 4/3*G(0,1,v2)*Pi^2 + 6*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*
         G(0,1,v2)*G(1 - v2, - v2,u2) - 5*G(0,1,v2)*G(1 - v2,u2) - 6*G(0,1,v2)
         *G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - v2,u2) + 3*G(0,1,v2)*G(
          - v2,u2) - 3*G(0,1,v2)*G(0,u2) + 5*G(0,1,v2)*G(1,u2) + 2*G(0,1,v2)*
         G(1,0,u2) - 6*G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0,
         u2)*G(0,v2) + 2*G(0,1,0,u2)*G(1,v2) + 3*G(0,1,0,v2) + 2*G(0,1,0,v2)*
         G(0,u2) - 2*G(0,1,0,v2)*G(1,u2) - 6*G(0,1,0,1,v2) - 6*G(0,1,1,1 - v2,
         u2) + 6*G(0,1,1,u2)*G(0,v2) - 6*G(0,1,1,u2)*G(1,v2) + 4*G(0,1,1,0,v2)
          - 5*G(1,1 - v2,1 - v2,u2) - 2*G(1,1 - v2,1 - v2,0,u2) + 2*G(1,1 - v2
         , - v2,0,u2) + 4/3*G(1,1 - v2,u2)*Pi^2 - 2*G(1,1 - v2,0,1 - v2,u2) + 
         3*G(1,1 - v2,0,u2) + 6*G(1,1 - v2,1,1 - v2,u2) - 2*G(1,u2)*zeta3 + 7/
         6*G(1,u2)*Pi^2 + 4/3*G(1,u2)*G(1,v2)*Pi^2 + 2*G(1,v2) + 4*G(1,v2)*
         zeta3 - 8/3*G(1,v2)*Pi^2 - 6*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(1,v2
         )*G(1 - v2, - v2,0,u2) - 2*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - 
         v2,u2)*Pi^2 + 3*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2)
          - 6*G(1,v2)*G(1 - v2,0,1,u2) + 6*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(
         1,v2)*G( - v2, - v2,0,u2) - 4/3*G(1,v2)*G( - v2,u2)*Pi^2 - 3*G(1,v2)*
         G( - v2,0,u2) - 2*G(1,v2)*G( - v2,0,0,u2) + 6*G(1,v2)*G( - v2,0,1,u2)
          - 5*G(1,v2)*G(1,1 - v2,u2) - 2*G(1,v2)*G(1,1 - v2,0,u2) + 6*G(1,v2)*
         G(1,1 - v2,1,u2) - 2*G(1,0,1 - v2,1 - v2,u2) + 3*G(1,0,1 - v2,u2) - 2
         *G(1,0,1 - v2,u2)*G(1,v2) + 2*G(1,0, - v2,0,u2) + G(1,0,u2)*Pi^2 + 3*
         G(1,0,u2)*G(1,v2) + 2*G(1,0,u2)*G(1,0,v2) - 2*G(1,0,u2)*G(1,1,v2) + 2/
         3*G(1,0,v2)*Pi^2 - 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(1,0,v2)*G(1
          - v2, - v2,u2) + 3*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,
         u2) + 4*G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2)
          + 3*G(1,0,v2)*G( - v2,u2) + 2*G(1,0,v2)*G( - v2,0,u2) + 2*G(1,0,v2)*
         G(1,1 - v2,u2) + 7*G(1,0,0,v2) - 2*G(1,0,0,v2)*G(1,u2) - 2*G(1,0,0,1,
         v2) - 4*G(1,0,1,1 - v2,u2) - 4*G(1,0,1,u2)*G(1,v2) - 5*G(1,0,1,v2) + 
         6*G(1,0,1,v2)*G(1 - v2,u2) - 6*G(1,0,1,v2)*G( - v2,u2) + 6*G(1,1,1 - 
         v2,1 - v2,u2) - 5*G(1,1,1 - v2,u2) + 6*G(1,1,1 - v2,u2)*G(1,v2) - 2*
         G(1,1,1 - v2,0,u2) - 3*G(1,1,u2)*Pi^2 - 5*G(1,1,u2)*G(1,v2) + 6*G(1,1
         ,u2)*G(1,1,v2) - 2*G(1,1,v2) + 4/3*G(1,1,v2)*Pi^2 - 5*G(1,1,v2)*G(1,
         u2) - 2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,v2) + 3*G(1,1,0,v2) - 
         4*G(1,1,0,v2)*G(1 - v2,u2) + 4*G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,v2
         )*G(1,u2) + 6*G(1,1,0,1,v2) + 6*G(1,1,1,1 - v2,u2) + 6*G(1,1,1,u2)*G(
         1,v2) - 4*G(1,1,1,0,v2) )

       + N^-1*u2^2*v2 * ( 8/3*Pi^2 + 14/45*Pi^4 - 4*G(1 - v2,1 - v2, - v2,0,u2
         ) - 4/3*G(1 - v2,1 - v2,u2)*Pi^2 - 4*G(1 - v2,1 - v2,0,0,u2) + 8*G(1
          - v2,1 - v2,1,1 - v2,u2) - 4*G(1 - v2, - v2,1 - v2,0,u2) + 8*G(1 - 
         v2, - v2, - v2,0,u2) - 4/3*G(1 - v2, - v2,u2)*Pi^2 - 4*G(1 - v2, - v2
         ,0,1 - v2,u2) + 8*G(1 - v2, - v2,0,0,u2) - 16*G(1 - v2,u2)*zeta3 - 4*
         G(1 - v2,0,1 - v2,0,u2) + 8*G(1 - v2,0, - v2,0,u2) - 4*G(1 - v2,0,u2)
          + 10/3*G(1 - v2,0,u2)*Pi^2 - 4*G(1 - v2,0,0,1 - v2,u2) + 8*G(1 - v2,
         0,1,1 - v2,u2) + 4*G( - v2,1 - v2, - v2,0,u2) + 4/3*G( - v2,1 - v2,u2
         )*Pi^2 + 4*G( - v2,1 - v2,0,0,u2) - 8*G( - v2,1 - v2,1,1 - v2,u2) + 4
         *G( - v2, - v2,1 - v2,0,u2) - 8*G( - v2, - v2, - v2,0,u2) + 4/3*G( - 
         v2, - v2,u2)*Pi^2 + 4*G( - v2, - v2,0,1 - v2,u2) - 8*G( - v2, - v2,0,
         0,u2) + 16*G( - v2,u2)*zeta3 + 4*G( - v2,0,1 - v2,0,u2) - 8*G( - v2,0
         , - v2,0,u2) + 4*G( - v2,0,u2) - 10/3*G( - v2,0,u2)*Pi^2 + 4*G( - v2,
         0,0,1 - v2,u2) - 8*G( - v2,0,1,1 - v2,u2) - 4*G(0,1 - v2,1 - v2,0,u2)
          + 8*G(0,1 - v2, - v2,0,u2) - 4*G(0,1 - v2,u2) + 10/3*G(0,1 - v2,u2)*
         Pi^2 - 4*G(0,1 - v2,0,1 - v2,u2) - 4*G(0,1 - v2,0,u2)*G(1,v2) + 8*G(0
         ,1 - v2,1,1 - v2,u2) + 8*G(0,1 - v2,1,u2)*G(1,v2) + 4*G(0,u2)*G(0,v2)
          - 10/3*G(0,u2)*G(0,v2)*Pi^2 - 4*G(0,u2)*G(1,v2) + 10/3*G(0,u2)*G(1,
         v2)*Pi^2 - 8*G(0,u2)*G(1,0,0,v2) + 16*G(0,v2)*zeta3 + 4*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) - 8*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 4*G(0,v2)*
         G(1 - v2, - v2,1 - v2,u2) - 8*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 4*G(
         0,v2)*G(1 - v2,u2) - 14/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 8*G(0,v2)*G(1
          - v2,0,1 - v2,u2) - 8*G(0,v2)*G(1 - v2,0, - v2,u2) + 8*G(0,v2)*G(1
          - v2,0,0,u2) - 8*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G( - v2,1 - v2
         , - v2,u2) + 8*G(0,v2)*G( - v2,1 - v2,1,u2) - 4*G(0,v2)*G( - v2, - v2
         ,1 - v2,u2) + 8*G(0,v2)*G( - v2, - v2, - v2,u2) - 4*G(0,v2)*G( - v2,
         u2) + 14/3*G(0,v2)*G( - v2,u2)*Pi^2 - 8*G(0,v2)*G( - v2,0,1 - v2,u2)
          + 8*G(0,v2)*G( - v2,0, - v2,u2) - 8*G(0,v2)*G( - v2,0,0,u2) + 8*G(0,
         v2)*G( - v2,0,1,u2) + 8*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 8*G(0,v2)*G(0
         ,1 - v2, - v2,u2) + 8*G(0,v2)*G(0,1 - v2,0,u2) - 8*G(0,v2)*G(0,1 - v2
         ,1,u2) - 8*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 8*G(0,v2)*G(1,1 - v2, - v2
         ,u2) - 8*G(0,v2)*G(1,1 - v2,0,u2) + 8*G(0,v2)*G(1,1 - v2,1,u2) - 4*G(
         0,v2)*G(1,u2) + 10/3*G(0,v2)*G(1,u2)*Pi^2 + 8*G(0,v2)*G(1,0, - v2,u2)
          - 4*G(0,v2)*G(1,0,1,u2) - 4*G(0,v2)*G(1,1,0,u2) + 8*G(0,v2)*G(1,1,1,
         u2) - 4*G(0,0,1 - v2,1 - v2,u2) - 4*G(0,0,1 - v2,u2)*G(1,v2) - 8*G(0,
         0, - v2,u2)*G(0,v2) + 8*G(0,0, - v2,0,u2) + 2/3*G(0,0,u2)*Pi^2 - 8*G(
         0,0,u2)*G(0,0,v2) + 4*G(0,0,u2)*G(0,1,v2) + 8*G(0,0,u2)*G(1,0,v2) - 4
         *G(0,0,u2)*G(1,1,v2) - 4*G(0,0,v2) + 14/3*G(0,0,v2)*Pi^2 + 4*G(0,0,v2
         )*G(1 - v2,1 - v2,u2) - 8*G(0,0,v2)*G(1 - v2, - v2,u2) - 8*G(0,0,v2)*
         G(1 - v2,0,u2) - 4*G(0,0,v2)*G( - v2,1 - v2,u2) + 8*G(0,0,v2)*G( - v2
         , - v2,u2) + 8*G(0,0,v2)*G( - v2,0,u2) - 8*G(0,0,v2)*G(0,1 - v2,u2)
          + 8*G(0,0,v2)*G(1,1 - v2,u2) + 8*G(0,0,v2)*G(1,0,u2) + 8*G(0,0,0,v2)
         *G(0,u2) - 8*G(0,0,0,v2)*G(1,u2) - 4*G(0,0,0,1,v2) - 4*G(0,0,1,1 - v2
         ,u2) + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0,0,1,u2)*G(1,v2) + 4*G(0,0,1,v2)*
         G(1 - v2,u2) - 4*G(0,0,1,v2)*G( - v2,u2) - 4*G(0,0,1,0,v2) + 8*G(0,1,
         1 - v2,1 - v2,u2) + 8*G(0,1,1 - v2,u2)*G(1,v2) - 4*G(0,1,1 - v2,0,u2)
          - 8/3*G(0,1,u2)*Pi^2 - 8*G(0,1,u2)*G(0,1,v2) + 8*G(0,1,u2)*G(1,1,v2)
          + 4/3*G(0,1,v2)*Pi^2 - 8*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 4*G(0,1,v2)
         *G(1 - v2, - v2,u2) + 8*G(0,1,v2)*G( - v2,1 - v2,u2) - 4*G(0,1,v2)*G(
          - v2, - v2,u2) - 4*G(0,1,v2)*G(1,0,u2) + 8*G(0,1,v2)*G(1,1,u2) - 4*
         G(0,1,0,1 - v2,u2) + 4*G(0,1,0,u2)*G(0,v2) - 4*G(0,1,0,u2)*G(1,v2) + 
         4*G(0,1,0,v2)*G(1 - v2,u2) - 4*G(0,1,0,v2)*G( - v2,u2) - 4*G(0,1,0,0,
         v2) + 8*G(0,1,0,1,v2) + 8*G(0,1,1,1 - v2,u2) - 8*G(0,1,1,u2)*G(0,v2)
          + 8*G(0,1,1,u2)*G(1,v2) - 8*G(0,1,1,0,v2) + 4*G(1,1 - v2,1 - v2,0,u2
         ) - 8*G(1,1 - v2, - v2,0,u2) + 4*G(1,1 - v2,u2) - 10/3*G(1,1 - v2,u2)
         *Pi^2 + 4*G(1,1 - v2,0,1 - v2,u2) - 8*G(1,1 - v2,1,1 - v2,u2) + 4*G(1
         ,u2)*G(1,v2) - 10/3*G(1,u2)*G(1,v2)*Pi^2 - 16*G(1,v2)*zeta3 + 8*G(1,
         v2)*G(1 - v2,1 - v2,1,u2) - 4*G(1,v2)*G(1 - v2, - v2,0,u2) - 4/3*G(1,
         v2)*G(1 - v2,u2)*Pi^2 - 4*G(1,v2)*G(1 - v2,0,0,u2) + 8*G(1,v2)*G(1 - 
         v2,0,1,u2) - 8*G(1,v2)*G( - v2,1 - v2,1,u2) + 4*G(1,v2)*G( - v2, - v2
         ,0,u2) + 4/3*G(1,v2)*G( - v2,u2)*Pi^2 + 4*G(1,v2)*G( - v2,0,0,u2) - 8
         *G(1,v2)*G( - v2,0,1,u2) + 4*G(1,v2)*G(1,1 - v2,0,u2) - 8*G(1,v2)*G(1
         ,1 - v2,1,u2) + 4*G(1,0,1 - v2,1 - v2,u2) + 4*G(1,0,1 - v2,u2)*G(1,v2
         ) - 8*G(1,0, - v2,0,u2) - 2/3*G(1,0,u2)*Pi^2 - 8*G(1,0,u2)*G(1,0,v2)
          + 4*G(1,0,u2)*G(1,1,v2) + 4*G(1,0,v2) - 14/3*G(1,0,v2)*Pi^2 + 8*G(1,
         0,v2)*G(1 - v2,1 - v2,u2) + 4*G(1,0,v2)*G(1 - v2, - v2,u2) - 8*G(1,0,
         v2)*G( - v2,1 - v2,u2) - 4*G(1,0,v2)*G( - v2, - v2,u2) + 4*G(1,0,0,v2
         )*G(1 - v2,u2) - 4*G(1,0,0,v2)*G( - v2,u2) + 8*G(1,0,0,v2)*G(1,u2) + 
         4*G(1,0,0,1,v2) + 4*G(1,0,1,1 - v2,u2) + 4*G(1,0,1,u2)*G(1,v2) - 8*G(
         1,0,1,v2)*G(1 - v2,u2) + 8*G(1,0,1,v2)*G( - v2,u2) + 4*G(1,0,1,0,v2)
          - 8*G(1,1,1 - v2,1 - v2,u2) - 8*G(1,1,1 - v2,u2)*G(1,v2) + 4*G(1,1,1
          - v2,0,u2) + 8/3*G(1,1,u2)*Pi^2 - 8*G(1,1,u2)*G(1,1,v2) - 4/3*G(1,1,
         v2)*Pi^2 + 4*G(1,1,0,1 - v2,u2) + 4*G(1,1,0,u2)*G(1,v2) + 8*G(1,1,0,
         v2)*G(1 - v2,u2) - 8*G(1,1,0,v2)*G( - v2,u2) + 4*G(1,1,0,0,v2) - 8*G(
         1,1,0,1,v2) - 8*G(1,1,1,1 - v2,u2) - 8*G(1,1,1,u2)*G(1,v2) + 8*G(1,1,
         1,0,v2) )

       + N^-1*u2^3 * ( 4/3*Pi^2 + 7/45*Pi^4 - 2*G(1 - v2,1 - v2, - v2,0,u2) - 
         2/3*G(1 - v2,1 - v2,u2)*Pi^2 - 2*G(1 - v2,1 - v2,0,0,u2) + 4*G(1 - v2
         ,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) + 4*G(1 - v2, - 
         v2, - v2,0,u2) - 2/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0,1
          - v2,u2) + 4*G(1 - v2, - v2,0,0,u2) - 8*G(1 - v2,u2)*zeta3 - 2*G(1
          - v2,0,1 - v2,0,u2) + 4*G(1 - v2,0, - v2,0,u2) - 2*G(1 - v2,0,u2) + 
         5/3*G(1 - v2,0,u2)*Pi^2 - 2*G(1 - v2,0,0,1 - v2,u2) + 4*G(1 - v2,0,1,
         1 - v2,u2) + 2*G( - v2,1 - v2, - v2,0,u2) + 2/3*G( - v2,1 - v2,u2)*
         Pi^2 + 2*G( - v2,1 - v2,0,0,u2) - 4*G( - v2,1 - v2,1,1 - v2,u2) + 2*
         G( - v2, - v2,1 - v2,0,u2) - 4*G( - v2, - v2, - v2,0,u2) + 2/3*G( - 
         v2, - v2,u2)*Pi^2 + 2*G( - v2, - v2,0,1 - v2,u2) - 4*G( - v2, - v2,0,
         0,u2) + 8*G( - v2,u2)*zeta3 + 2*G( - v2,0,1 - v2,0,u2) - 4*G( - v2,0,
          - v2,0,u2) + 2*G( - v2,0,u2) - 5/3*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,
         0,1 - v2,u2) - 4*G( - v2,0,1,1 - v2,u2) - 2*G(0,1 - v2,1 - v2,0,u2)
          + 4*G(0,1 - v2, - v2,0,u2) - 2*G(0,1 - v2,u2) + 5/3*G(0,1 - v2,u2)*
         Pi^2 - 2*G(0,1 - v2,0,1 - v2,u2) - 2*G(0,1 - v2,0,u2)*G(1,v2) + 4*G(0
         ,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0,u2)*G(0,v2)
          - 5/3*G(0,u2)*G(0,v2)*Pi^2 - 2*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,v2)
         *Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 8*G(0,v2)*zeta3 + 2*G(0,v2)*G(1 - v2,
         1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*G(1 - 
         v2, - v2,1 - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 2*G(0,v2)*
         G(1 - v2,u2) - 7/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*G(0,v2)*G(1 - v2,0,1
          - v2,u2) - 4*G(0,v2)*G(1 - v2,0, - v2,u2) + 4*G(0,v2)*G(1 - v2,0,0,
         u2) - 4*G(0,v2)*G(1 - v2,0,1,u2) - 2*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          + 4*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2
         ) + 4*G(0,v2)*G( - v2, - v2, - v2,u2) - 2*G(0,v2)*G( - v2,u2) + 7/3*
         G(0,v2)*G( - v2,u2)*Pi^2 - 4*G(0,v2)*G( - v2,0,1 - v2,u2) + 4*G(0,v2)
         *G( - v2,0, - v2,u2) - 4*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,v2)*G( - v2,
         0,1,u2) + 4*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 4*G(0,v2)*G(0,1 - v2, - 
         v2,u2) + 4*G(0,v2)*G(0,1 - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,1,u2) - 4*
         G(0,v2)*G(1,1 - v2,1 - v2,u2) + 4*G(0,v2)*G(1,1 - v2, - v2,u2) - 4*G(
         0,v2)*G(1,1 - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1,u2) - 2*G(0,v2)*G(1,
         u2) + 5/3*G(0,v2)*G(1,u2)*Pi^2 + 4*G(0,v2)*G(1,0, - v2,u2) - 2*G(0,v2
         )*G(1,0,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 4*G(0,v2)*G(1,1,1,u2) - 2*G(0
         ,0,1 - v2,1 - v2,u2) - 2*G(0,0,1 - v2,u2)*G(1,v2) - 4*G(0,0, - v2,u2)
         *G(0,v2) + 4*G(0,0, - v2,0,u2) + 1/3*G(0,0,u2)*Pi^2 - 4*G(0,0,u2)*G(0
         ,0,v2) + 2*G(0,0,u2)*G(0,1,v2) + 4*G(0,0,u2)*G(1,0,v2) - 2*G(0,0,u2)*
         G(1,1,v2) - 2*G(0,0,v2) + 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2,1
          - v2,u2) - 4*G(0,0,v2)*G(1 - v2, - v2,u2) - 4*G(0,0,v2)*G(1 - v2,0,
         u2) - 2*G(0,0,v2)*G( - v2,1 - v2,u2) + 4*G(0,0,v2)*G( - v2, - v2,u2)
          + 4*G(0,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) + 4*G(0,0,
         v2)*G(1,1 - v2,u2) + 4*G(0,0,v2)*G(1,0,u2) + 4*G(0,0,0,v2)*G(0,u2) - 
         4*G(0,0,0,v2)*G(1,u2) - 2*G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2) + 2*G(
         0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2
         ) - 2*G(0,0,1,v2)*G( - v2,u2) - 2*G(0,0,1,0,v2) + 4*G(0,1,1 - v2,1 - 
         v2,u2) + 4*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - v2,0,u2) - 4/3*G(0,
         1,u2)*Pi^2 - 4*G(0,1,u2)*G(0,1,v2) + 4*G(0,1,u2)*G(1,1,v2) + 2/3*G(0,
         1,v2)*Pi^2 - 4*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,
          - v2,u2) + 4*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - v2, - 
         v2,u2) - 2*G(0,1,v2)*G(1,0,u2) + 4*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1
          - v2,u2) + 2*G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(1,v2) + 2*G(0,1,0
         ,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G( - v2,u2) - 2*G(0,1,0,0,v2) + 4*
         G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1,1,u2)*G(0,v2) + 4*G(0,
         1,1,u2)*G(1,v2) - 4*G(0,1,1,0,v2) + 2*G(1,1 - v2,1 - v2,0,u2) - 4*G(1
         ,1 - v2, - v2,0,u2) + 2*G(1,1 - v2,u2) - 5/3*G(1,1 - v2,u2)*Pi^2 + 2*
         G(1,1 - v2,0,1 - v2,u2) - 4*G(1,1 - v2,1,1 - v2,u2) + 2*G(1,u2)*G(1,
         v2) - 5/3*G(1,u2)*G(1,v2)*Pi^2 - 8*G(1,v2)*zeta3 + 4*G(1,v2)*G(1 - v2
         ,1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2
         ,u2)*Pi^2 - 2*G(1,v2)*G(1 - v2,0,0,u2) + 4*G(1,v2)*G(1 - v2,0,1,u2)
          - 4*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,u2) + 2/
         3*G(1,v2)*G( - v2,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,0,u2) - 4*G(1,v2)*G(
          - v2,0,1,u2) + 2*G(1,v2)*G(1,1 - v2,0,u2) - 4*G(1,v2)*G(1,1 - v2,1,
         u2) + 2*G(1,0,1 - v2,1 - v2,u2) + 2*G(1,0,1 - v2,u2)*G(1,v2) - 4*G(1,
         0, - v2,0,u2) - 1/3*G(1,0,u2)*Pi^2 - 4*G(1,0,u2)*G(1,0,v2) + 2*G(1,0,
         u2)*G(1,1,v2) + 2*G(1,0,v2) - 7/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - 
         v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 4*G(1,0,v2)*G( - v2,
         1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G(1 - v2,
         u2) - 2*G(1,0,0,v2)*G( - v2,u2) + 4*G(1,0,0,v2)*G(1,u2) + 2*G(1,0,0,1
         ,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2) - 4*G(1,0,1,v2)*
         G(1 - v2,u2) + 4*G(1,0,1,v2)*G( - v2,u2) + 2*G(1,0,1,0,v2) - 4*G(1,1,
         1 - v2,1 - v2,u2) - 4*G(1,1,1 - v2,u2)*G(1,v2) + 2*G(1,1,1 - v2,0,u2)
          + 4/3*G(1,1,u2)*Pi^2 - 4*G(1,1,u2)*G(1,1,v2) - 2/3*G(1,1,v2)*Pi^2 + 
         2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) + 4*G(1,1,0,v2)*G(1 - v2
         ,u2) - 4*G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,0,v2) - 4*G(1,1,0,1,v2)
          - 4*G(1,1,1,1 - v2,u2) - 4*G(1,1,1,u2)*G(1,v2) + 4*G(1,1,1,0,v2) )

       + Nf*v2*[1-u2]^-1 * (  - 1/3*G(1 - v2,u2) - 1/3*G(0,u2) + G(0,v2) - 1/3
         *G(1,v2) )

       + Nf*v2 * ( 1/3*G(1 - v2,u2) + 1/3*G(0,u2) - G(0,v2) + 1/3*G(1,v2) )

       + Nf*v2^2*[1-u2]^-2 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) - 1/3*G(1
          - v2,0,u2) - 1/3*G(0,1 - v2,u2) + 1/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*
         G(1,v2) + 4/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,0,v2) + 4/3*G(0,1,v2) - 2/
         3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,0,v2) - 2/3*G(1,1,v2) )

       + Nf*v2^2*[1-u2]^-1 * (  - 1/3*Pi^2 - 2/3*G(1 - v2,1 - v2,u2) - 1/3*G(1
          - v2,0,u2) - 1/3*G(0,1 - v2,u2) + 1/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*
         G(1,v2) + 4/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,0,v2) + 4/3*G(0,1,v2) - 2/
         3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,0,v2) - 2/3*G(1,1,v2) )

       + Nf*v2^2 * ( 2/3*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) + 2/3*G(1 - v2,0,u2)
          + 2/3*G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 8/
         3*G(0,v2)*G(1 - v2,u2) + 4*G(0,0,v2) - 8/3*G(0,1,v2) + 4/3*G(1,v2)*G(
         1 - v2,u2) - 8/3*G(1,0,v2) + 4/3*G(1,1,v2) )

       + Nf*u2 * (  - 2/3*G(1 - v2,1 - v2,u2) - 2/3*G(1 - v2,1 - v2,0,u2) + 1/
         3*G(1 - v2, - v2,0,u2) + 1/3*G(1 - v2,u2) - 1/9*G(1 - v2,u2)*Pi^2 - 2/
         3*G(1 - v2,0,1 - v2,u2) - 2/3*G(1 - v2,0,0,u2) + 1/3*G(1 - v2,1,1 - 
         v2,u2) + 1/3*G( - v2,1 - v2,0,u2) + 1/3*G( - v2,u2)*Pi^2 + 1/3*G( - 
         v2,0,1 - v2,u2) + 2/3*G( - v2,0,0,u2) - 2/3*G(0,1 - v2,1 - v2,u2) - 2/
         3*G(0,1 - v2,u2)*G(1,v2) - 2/3*G(0,1 - v2,0,u2) + 1/3*G(0, - v2,0,u2)
          + 1/3*G(0,u2) - 1/9*G(0,u2)*Pi^2 - G(0,u2)*G(0,v2) + 5/3*G(0,u2)*G(1
         ,0,v2) - 2/3*G(0,u2)*G(1,1,v2) - G(0,v2) - 1/3*G(0,v2)*Pi^2 + 2/3*G(0
         ,v2)*G(1 - v2,1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*
         G(1 - v2,u2) + 5/3*G(0,v2)*G(1 - v2,0,u2) - 1/3*G(0,v2)*G(1 - v2,1,u2
         ) - 1/3*G(0,v2)*G( - v2,1 - v2,u2) - 4/3*G(0,v2)*G( - v2,0,u2) + 5/3*
         G(0,v2)*G(0,1 - v2,u2) - 1/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,v2)*G(1,
         1 - v2,u2) - 1/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,0,1 - v2,u2) + 2/3*G(0,0
         ,u2) + 2/3*G(0,0,u2)*G(0,v2) - 2/3*G(0,0,u2)*G(1,v2) - 7/3*G(0,0,v2)*
         G(1 - v2,u2) + 2*G(0,0,v2)*G( - v2,u2) - 7/3*G(0,0,v2)*G(0,u2) + 2*G(
         0,0,v2)*G(1,u2) + 3*G(0,0,0,v2) - 1/3*G(0,0,1,v2) + 1/3*G(0,1,1 - v2,
         u2) - 1/3*G(0,1,u2)*G(0,v2) + 1/3*G(0,1,u2)*G(1,v2) + G(0,1,v2) + 1/3
         *G(0,1,v2)*G(1 - v2,u2) - 1/3*G(0,1,v2)*G( - v2,u2) + 4/3*G(0,1,v2)*
         G(0,u2) - 4/3*G(0,1,v2)*G(1,u2) - 4/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,1
          - v2,u2) + 1/3*G(1,1 - v2,0,u2) + 1/3*G(1,u2)*Pi^2 + 1/3*G(1,v2) - 1/
         9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,u2) - 2/3*G(1,v2)*G(1 - v2,0,u2
         ) + 1/3*G(1,v2)*G(1 - v2,1,u2) + 1/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,
         v2)*G(1,1 - v2,u2) + 1/3*G(1,0,1 - v2,u2) + 1/3*G(1,0,u2)*G(1,v2) + 
         G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,u2) - 1/3*G(1,0,v2)*G( - v2,u2) - 
         4/3*G(1,0,v2)*G(1,u2) - 7/3*G(1,0,0,v2) + 1/3*G(1,0,1,v2) - 2/3*G(1,1
         ,v2) + 2/3*G(1,1,v2)*G(1,u2) + 2/3*G(1,1,0,v2) )

       + Nf*u2*v2 * ( 2/3*Pi^2 + 8/3*G(1 - v2,1 - v2,u2) + 4/3*G(1 - v2,1 - v2
         ,0,u2) - 2/3*G(1 - v2, - v2,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 + 4/3*G(1
          - v2,0,1 - v2,u2) + 2/3*G(1 - v2,0,u2) + 4/3*G(1 - v2,0,0,u2) - 2/3*
         G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,u2)*
         Pi^2 - 2/3*G( - v2,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) + 4/3*G(0,1 - 
         v2,1 - v2,u2) + 2/3*G(0,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1,v2) + 4/3
         *G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*Pi^2 + 4/3*G(0,
         u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 10/3*G(0,u2)*G(1,0,v2) + 4/3*G(0,
         u2)*G(1,1,v2) + 2/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 
         2/3*G(0,v2)*G(1 - v2, - v2,u2) - 14/3*G(0,v2)*G(1 - v2,u2) - 10/3*G(0
         ,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - 
         v2,1 - v2,u2) + 8/3*G(0,v2)*G( - v2,0,u2) - 10/3*G(0,v2)*G(0,1 - v2,
         u2) + 2/3*G(0,v2)*G(0, - v2,u2) + 8/3*G(0,v2)*G(1,1 - v2,u2) + 2/3*G(
         0,v2)*G(1,0,u2) + 4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2) - 4/3*G(0,0,u2
         )*G(0,v2) + 4/3*G(0,0,u2)*G(1,v2) + 4*G(0,0,v2) + 14/3*G(0,0,v2)*G(1
          - v2,u2) - 4*G(0,0,v2)*G( - v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 4*G(0,
         0,v2)*G(1,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0,1,v2) - 2/3*G(0,1,1 - v2,u2
         ) + 2/3*G(0,1,u2)*G(0,v2) - 2/3*G(0,1,u2)*G(1,v2) - 14/3*G(0,1,v2) - 
         2/3*G(0,1,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) - 8/3*G(0,1,v2
         )*G(0,u2) + 8/3*G(0,1,v2)*G(1,u2) + 8/3*G(0,1,0,v2) - 4/3*G(1,1 - v2,
         1 - v2,u2) - 2/3*G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2 + 2/9*G(1,v2)*
         Pi^2 + 8/3*G(1,v2)*G(1 - v2,u2) + 4/3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(
         1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*G( - v2,0,u2) - 4/3*G(1,v2)*G(1,1
          - v2,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) - 14/3*G(1,0
         ,v2) - 4/3*G(1,0,v2)*G(1 - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2) + 8/3*
         G(1,0,v2)*G(1,u2) + 14/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 8/3*G(1,1,v2
         ) - 4/3*G(1,1,v2)*G(1,u2) - 4/3*G(1,1,0,v2) )

       + Nf*u2*v2^2 * (  - 4/3*G(1 - v2,1 - v2,0,u2) + 2/3*G(1 - v2, - v2,0,u2
         ) - 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) - 4/3*G(1 - v2,
         0,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) + 2/3*
         G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 4/3*G( - v2,0,0,u2) - 4/
         3*G(0,1 - v2,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(1,v2) - 4/3*G(0,1 - v2
         ,0,u2) + 2/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2 + 10/3*G(0,u2)*G(1,0,
         v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/3*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,
         0,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2)
          - 8/3*G(0,v2)*G( - v2,0,u2) + 10/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,
         v2)*G(0, - v2,u2) - 8/3*G(0,v2)*G(1,1 - v2,u2) - 2/3*G(0,v2)*G(1,0,u2
         ) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,
         v2) - 14/3*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 14/3*G(
         0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 6*G(0,0,0,v2) - 2/3*G(0,0,1,
         v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(
         1,v2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) + 8/3*
         G(0,1,v2)*G(0,u2) - 8/3*G(0,1,v2)*G(1,u2) - 8/3*G(0,1,0,v2) + 4/3*G(1
         ,1 - v2,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 - 2/9*G(
         1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          + 2/3*G(1,v2)*G( - v2,0,u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0
         ,1 - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) - 2/
         3*G(1,0,v2)*G( - v2,u2) - 8/3*G(1,0,v2)*G(1,u2) - 14/3*G(1,0,0,v2) + 
         2/3*G(1,0,1,v2) + 4/3*G(1,1,v2)*G(1,u2) + 4/3*G(1,1,0,v2) )

       + Nf*u2^2 * ( 4/3*G(1 - v2,1 - v2,u2) + 4/3*G(1 - v2,1 - v2,0,u2) - 2/3
         *G(1 - v2, - v2,0,u2) + 2/9*G(1 - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,1 - v2
         ,u2) + 4/3*G(1 - v2,0,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2
         ,1 - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) - 4/3
         *G( - v2,0,0,u2) + 4/3*G(0,1 - v2,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1
         ,v2) + 4/3*G(0,1 - v2,0,u2) - 2/3*G(0, - v2,0,u2) + 2/9*G(0,u2)*Pi^2
          + 2*G(0,u2)*G(0,v2) - 10/3*G(0,u2)*G(1,0,v2) + 4/3*G(0,u2)*G(1,1,v2)
          + 2/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 2/3*G(0,v2)*
         G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) - 10/3*G(0,v2)*G(1 - v2,0
         ,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 
         8/3*G(0,v2)*G( - v2,0,u2) - 10/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)
         *G(0, - v2,u2) + 8/3*G(0,v2)*G(1,1 - v2,u2) + 2/3*G(0,v2)*G(1,0,u2)
          + 4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2) - 4/3*G(0,0,u2)*G(0,v2) + 4/3
         *G(0,0,u2)*G(1,v2) + 14/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G( - 
         v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 4*G(0,0,v2)*G(1,u2) - 6*G(0,0,0,v2)
          + 2/3*G(0,0,1,v2) - 2/3*G(0,1,1 - v2,u2) + 2/3*G(0,1,u2)*G(0,v2) - 2/
         3*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) - 2/3*G(0,1,v2)*G(1 - v2,u2) + 2/3*
         G(0,1,v2)*G( - v2,u2) - 8/3*G(0,1,v2)*G(0,u2) + 8/3*G(0,1,v2)*G(1,u2)
          + 8/3*G(0,1,0,v2) - 4/3*G(1,1 - v2,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2)
          - 2/3*G(1,u2)*Pi^2 + 2/9*G(1,v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,u2) + 4/
         3*G(1,v2)*G(1 - v2,0,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*
         G( - v2,0,u2) - 4/3*G(1,v2)*G(1,1 - v2,u2) - 2/3*G(1,0,1 - v2,u2) - 2/
         3*G(1,0,u2)*G(1,v2) - 2*G(1,0,v2) - 4/3*G(1,0,v2)*G(1 - v2,u2) + 2/3*
         G(1,0,v2)*G( - v2,u2) + 8/3*G(1,0,v2)*G(1,u2) + 14/3*G(1,0,0,v2) - 2/
         3*G(1,0,1,v2) + 4/3*G(1,1,v2) - 4/3*G(1,1,v2)*G(1,u2) - 4/3*G(1,1,0,
         v2) )

       + Nf*u2^2*v2 * (  - 8/3*G(1 - v2,1 - v2,0,u2) + 4/3*G(1 - v2, - v2,0,u2
         ) - 4/9*G(1 - v2,u2)*Pi^2 - 8/3*G(1 - v2,0,1 - v2,u2) - 8/3*G(1 - v2,
         0,0,u2) + 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G( - v2,1 - v2,0,u2) + 4/3*
         G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,1 - v2,u2) + 8/3*G( - v2,0,0,u2) - 8/
         3*G(0,1 - v2,1 - v2,u2) - 8/3*G(0,1 - v2,u2)*G(1,v2) - 8/3*G(0,1 - v2
         ,0,u2) + 4/3*G(0, - v2,0,u2) - 4/9*G(0,u2)*Pi^2 + 20/3*G(0,u2)*G(1,0,
         v2) - 8/3*G(0,u2)*G(1,1,v2) - 4/3*G(0,v2)*Pi^2 + 8/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2, - v2,u2) + 20/3*G(0,v2)*G(1 - v2,
         0,u2) - 4/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2)
          - 16/3*G(0,v2)*G( - v2,0,u2) + 20/3*G(0,v2)*G(0,1 - v2,u2) - 4/3*G(0
         ,v2)*G(0, - v2,u2) - 16/3*G(0,v2)*G(1,1 - v2,u2) - 4/3*G(0,v2)*G(1,0,
         u2) - 8/3*G(0,0,1 - v2,u2) + 8/3*G(0,0,u2)*G(0,v2) - 8/3*G(0,0,u2)*G(
         1,v2) - 28/3*G(0,0,v2)*G(1 - v2,u2) + 8*G(0,0,v2)*G( - v2,u2) - 28/3*
         G(0,0,v2)*G(0,u2) + 8*G(0,0,v2)*G(1,u2) + 12*G(0,0,0,v2) - 4/3*G(0,0,
         1,v2) + 4/3*G(0,1,1 - v2,u2) - 4/3*G(0,1,u2)*G(0,v2) + 4/3*G(0,1,u2)*
         G(1,v2) + 4/3*G(0,1,v2)*G(1 - v2,u2) - 4/3*G(0,1,v2)*G( - v2,u2) + 16/
         3*G(0,1,v2)*G(0,u2) - 16/3*G(0,1,v2)*G(1,u2) - 16/3*G(0,1,0,v2) + 8/3
         *G(1,1 - v2,1 - v2,u2) + 4/3*G(1,1 - v2,0,u2) + 4/3*G(1,u2)*Pi^2 - 4/
         9*G(1,v2)*Pi^2 - 8/3*G(1,v2)*G(1 - v2,0,u2) + 4/3*G(1,v2)*G(1 - v2,1,
         u2) + 4/3*G(1,v2)*G( - v2,0,u2) + 8/3*G(1,v2)*G(1,1 - v2,u2) + 4/3*G(
         1,0,1 - v2,u2) + 4/3*G(1,0,u2)*G(1,v2) + 8/3*G(1,0,v2)*G(1 - v2,u2)
          - 4/3*G(1,0,v2)*G( - v2,u2) - 16/3*G(1,0,v2)*G(1,u2) - 28/3*G(1,0,0,
         v2) + 4/3*G(1,0,1,v2) + 8/3*G(1,1,v2)*G(1,u2) + 8/3*G(1,1,0,v2) )

       + Nf*u2^3 * (  - 4/3*G(1 - v2,1 - v2,0,u2) + 2/3*G(1 - v2, - v2,0,u2)
          - 2/9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) - 4/3*G(1 - v2,0
         ,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) + 2/3*
         G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 4/3*G( - v2,0,0,u2) - 4/
         3*G(0,1 - v2,1 - v2,u2) - 4/3*G(0,1 - v2,u2)*G(1,v2) - 4/3*G(0,1 - v2
         ,0,u2) + 2/3*G(0, - v2,0,u2) - 2/9*G(0,u2)*Pi^2 + 10/3*G(0,u2)*G(1,0,
         v2) - 4/3*G(0,u2)*G(1,1,v2) - 2/3*G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2, - v2,u2) + 10/3*G(0,v2)*G(1 - v2,
         0,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2)
          - 8/3*G(0,v2)*G( - v2,0,u2) + 10/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,
         v2)*G(0, - v2,u2) - 8/3*G(0,v2)*G(1,1 - v2,u2) - 2/3*G(0,v2)*G(1,0,u2
         ) - 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2)*G(0,v2) - 4/3*G(0,0,u2)*G(1,
         v2) - 14/3*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2)*G( - v2,u2) - 14/3*G(
         0,0,v2)*G(0,u2) + 4*G(0,0,v2)*G(1,u2) + 6*G(0,0,0,v2) - 2/3*G(0,0,1,
         v2) + 2/3*G(0,1,1 - v2,u2) - 2/3*G(0,1,u2)*G(0,v2) + 2/3*G(0,1,u2)*G(
         1,v2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) + 8/3*
         G(0,1,v2)*G(0,u2) - 8/3*G(0,1,v2)*G(1,u2) - 8/3*G(0,1,0,v2) + 4/3*G(1
         ,1 - v2,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 - 2/9*G(
         1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          + 2/3*G(1,v2)*G( - v2,0,u2) + 4/3*G(1,v2)*G(1,1 - v2,u2) + 2/3*G(1,0
         ,1 - v2,u2) + 2/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2)*G(1 - v2,u2) - 2/
         3*G(1,0,v2)*G( - v2,u2) - 8/3*G(1,0,v2)*G(1,u2) - 14/3*G(1,0,0,v2) + 
         2/3*G(1,0,1,v2) + 4/3*G(1,1,v2)*G(1,u2) + 4/3*G(1,1,0,v2) )

       + N*u2^-2*v2 * ( G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1,u2) + G(1,1 - v2,u2
         ) + G(1,u2)*G(1,v2) )

       + N*u2^-2*v2^2 * (  - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,1,1 - v2,u2)
          - 4/3*G( - v2,1 - v2,0,u2) + 4/3*G( - v2,u2)*Pi^2 - 4/3*G( - v2,0,1
          - v2,u2) - 2*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2) - 2/3
         *G(0,v2)*G(1 - v2,1,u2) + 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 2*G(0,v2)*
         G(1,u2) + 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) - 2/3*G(0,0,
         v2)*G(1 - v2,u2) - 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,v2)*G(1 - v2,u2)
          + 4/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(0,1,v2)*G(1,u2) - 2*G(1,1 - v2,
         u2) - 2/3*G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 - 2*G(1,u2)*G(1,v2) + 2/
         3*G(1,v2)*G(1 - v2,1,u2) - 4/3*G(1,v2)*G( - v2,0,u2) - 2/3*G(1,0,1 - 
         v2,u2) - 2/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2)*G( - v2,u2) - 2/3*G(1,
         1,1 - v2,u2) - 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2*v2^3 * ( 1/3*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,1,1 - v2,u2) + 2*
         G( - v2,1 - v2,0,u2) - 2*G( - v2, - v2,0,u2) - 5/3*G( - v2,u2)*Pi^2
          + 2*G( - v2,0,1 - v2,u2) + 5/3*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1
          - v2,0,u2) + 2*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,1 - v2,u2)
          + 2*G(0,v2)*G( - v2, - v2,u2) - 5/3*G(0,v2)*G(1,u2) + 2*G(0,0,v2)*G(
         1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,u2) + 5/3
         *G(1,1 - v2,u2) + 5/3*G(1,u2)*G(1,v2) - 2*G(1,v2)*G(1 - v2,1,u2) + 2*
         G(1,v2)*G( - v2,0,u2) - 2*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-2*v2^4 * (  - 1/3*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,1,1 - v2,u2)
          - 2*G( - v2,1 - v2,0,u2) + 2*G( - v2, - v2,0,u2) + 5/3*G( - v2,u2)*
         Pi^2 - 2*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*
         G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,1,u2) + 2*G(0,v2)*G( - v2,1 - v2,
         u2) - 2*G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2*G(0,0,v2)
         *G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) - 
         2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) + 2*G(1,v2)*G(1 - v2,1,u2)
          - 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-2*v2^5 * ( 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1,1 - v2,u2) + 
         2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - v2,0,u2) - 5/9*G( - v2,u2)*
         Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(
         0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*
         G( - v2, - v2,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(1 - 
         v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3
         *G(1,v2)*G( - v2,0,u2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1 * (  - 23/4*G(0,v2)*G(1 - v2,u2) + 23/4*G(0,v2)*G(1,u2) - 23/
         4*G(1,1 - v2,u2) - 23/4*G(1,u2)*G(1,v2) )

       + N*u2^-1*v2 * (  - 4/3*Pi^2 - 1/3*G(1 - v2,u2) - 1/18*G(1 - v2,u2)*
         Pi^2 + 4/3*G(1 - v2,0,u2) + 1/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1
          - v2,0,u2) + 2/3*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) + 4/3*
         G(0,1 - v2,u2) + 4/3*G(0,u2)*G(1,v2) - 11/6*G(0,v2)*G(1 - v2,u2) + 1/
         3*G(0,v2)*G(1 - v2,0,u2) - 1/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*
         G( - v2,1 - v2,u2) + 1/2*G(0,v2)*G(1,u2) + 1/3*G(0,v2)*G(1,0,u2) + 1/
         3*G(0,v2)*G(1,1,u2) - 1/3*G(0,0,v2)*G(1 - v2,u2) - 1/3*G(0,0,v2)*G(1,
         u2) - 4/3*G(0,1,v2) - 1/3*G(0,1,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(
          - v2,u2) + 1/3*G(0,1,v2)*G(1,u2) - 1/2*G(1,1 - v2,u2) - 1/3*G(1,1 - 
         v2,0,u2) + 4/9*G(1,u2)*Pi^2 - 1/2*G(1,u2)*G(1,v2) - 1/3*G(1,v2) + 1/3
         *G(1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*G( - v2,0,u2) - 1/3*G(1,0,1 - 
         v2,u2) - 1/3*G(1,0,u2)*G(1,v2) - 4/3*G(1,0,v2) + 2/3*G(1,0,v2)*G( - 
         v2,u2) - 1/3*G(1,1,1 - v2,u2) - 1/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-1*v2^2 * ( 22/9*Pi^2 + 2/3*G(1 - v2,u2) + 1/3*G(1 - v2,u2)*Pi^2
          - 8/3*G(1 - v2,0,u2) - 7/2*G(1 - v2,1,1 - v2,u2) + G( - v2,1 - v2,0,
         u2) - 3*G( - v2, - v2,0,u2) - 1/2*G( - v2,u2)*Pi^2 + G( - v2,0,1 - v2
         ,u2) + 2*G( - v2,0,u2) - 8/3*G(0,1 - v2,u2) + 4/3*G(0,u2)*G(0,v2) - 8/
         3*G(0,u2)*G(1,v2) - 1/3*G(0,v2) - 3/2*G(0,v2)*G(1 - v2,1 - v2,u2) + 
         67/12*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 7/2*G(0,v2)*
         G(1 - v2,1,u2) - G(0,v2)*G( - v2,1 - v2,u2) + 3*G(0,v2)*G( - v2, - v2
         ,u2) - 2*G(0,v2)*G( - v2,u2) + 3/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*
         G(1,1 - v2,u2) - 43/12*G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2) + 1/2*G(0,
         v2)*G(1,1,u2) - 4/3*G(0,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*
         G(1,u2) + 3/2*G(0,1,1 - v2,u2) - 3/2*G(0,1,u2)*G(0,v2) + 3/2*G(0,1,u2
         )*G(1,v2) + 2*G(0,1,v2) + 2*G(0,1,v2)*G(1 - v2,u2) - G(0,1,v2)*G( - 
         v2,u2) + 3/2*G(0,1,v2)*G(1,u2) - 3/2*G(1,1 - v2,1 - v2,u2) + 43/12*G(
         1,1 - v2,u2) - G(1,1 - v2,0,u2) + 23/12*G(1,u2)*Pi^2 + 43/12*G(1,u2)*
         G(1,v2) + 2/3*G(1,v2) - 7/2*G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*G( - v2,
         0,u2) - 3/2*G(1,v2)*G(1,1 - v2,u2) - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1
         ,v2) + 2*G(1,0,v2) - G(1,0,v2)*G( - v2,u2) + G(1,0,v2)*G(1,u2) - 1/2*
         G(1,1,1 - v2,u2) - 1/2*G(1,1,u2)*G(1,v2) - 3/2*G(1,1,v2)*G(1,u2) )

       + N*u2^-1*v2^3 * (  - 13/9*Pi^2 - 1/3*G(1 - v2,u2) - 1/2*G(1 - v2,u2)*
         Pi^2 + 2*G(1 - v2,0,u2) + 3*G(1 - v2,1,1 - v2,u2) - 3*G( - v2,1 - v2,
         0,u2) + 3*G( - v2, - v2,0,u2) + 5/2*G( - v2,u2)*Pi^2 - 3*G( - v2,0,1
          - v2,u2) - 2*G( - v2,0,u2) + 2*G(0,1 - v2,u2) - 4/3*G(0,u2)*G(0,v2)
          + 2*G(0,u2)*G(1,v2) + 1/3*G(0,v2) - 10/3*G(0,v2)*G(1 - v2,u2) + 3*G(
         0,v2)*G(1 - v2,0,u2) - 3*G(0,v2)*G(1 - v2,1,u2) + 3*G(0,v2)*G( - v2,1
          - v2,u2) - 3*G(0,v2)*G( - v2, - v2,u2) + 2*G(0,v2)*G( - v2,u2) + 8/3
         *G(0,v2)*G(1,u2) + 4/3*G(0,0,v2) - 3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0
         ,1,v2) - 3*G(0,1,v2)*G(1 - v2,u2) + 3*G(0,1,v2)*G( - v2,u2) - 8/3*G(1
         ,1 - v2,u2) - 8/3*G(1,u2)*G(1,v2) - 1/3*G(1,v2) + 3*G(1,v2)*G(1 - v2,
         1,u2) - 3*G(1,v2)*G( - v2,0,u2) - 2*G(1,0,v2) + 3*G(1,0,v2)*G( - v2,
         u2) )

       + N*u2^-1*v2^4 * ( 4/9*Pi^2 + 2/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2
         ) - 4/3*G(1 - v2,1,1 - v2,u2) + 4/3*G( - v2,1 - v2,0,u2) - 4/3*G( - 
         v2, - v2,0,u2) - 10/9*G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,1 - v2,u2) + 2/
         3*G( - v2,0,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,
         u2)*G(1,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2)
          + 4/3*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 4/3*
         G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(1
         ,u2) - 2/3*G(0,0,v2) + 4/3*G(0,0,v2)*G(1 - v2,u2) + 4/3*G(0,1,v2)*G(1
          - v2,u2) - 4/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(1,1 - v2,u2) + 2/3*G(1,
         u2)*G(1,v2) - 4/3*G(1,v2)*G(1 - v2,1,u2) + 4/3*G(1,v2)*G( - v2,0,u2)
          + 2/3*G(1,0,v2) - 4/3*G(1,0,v2)*G( - v2,u2) )

       + N*[1-u2-v2]^-1 * (  - 7/2*G(0,v2) )

       + N*[1-u2]^-2 * (  - 3/8*Pi^2 - 9/4*G( - v2,0,u2) - 9/4*G(0,u2)*G(0,v2)
          + 9/4*G(0,v2)*G( - v2,u2) + 9/4*G(0,0,v2) + 9/4*G(1,0,v2) )

       + N*[1-u2]^-1 * ( 5/24*Pi^2 + 4/3*G(1 - v2,1 - v2,0,u2) - 4/3*G(1 - v2,
         u2)*Pi^2 + 4/3*G(1 - v2,0,1 - v2,u2) + 5/4*G( - v2,0,u2) + 4/3*G(0,1
          - v2,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1,v2) - 43/12*G(0,u2) - 2/3*
         G(0,u2)*Pi^2 + 5/4*G(0,u2)*G(0,v2) - 4/3*G(0,u2)*G(1,0,v2) + 4/3*G(0,
         u2)*G(1,1,v2) + 4/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,0,u2) - 5/4*
         G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G(0,1 - v2,u2) - 5/4*G(0,0,v2) + 4/
         3*G(0,0,v2)*G(0,u2) - 4/3*G(0,1,v2)*G(0,u2) - 4/3*G(1,v2)*Pi^2 + 4/3*
         G(1,v2)*G(1 - v2,0,u2) - 5/4*G(1,0,v2) )

       + N * ( 1/6*Pi^2 - 4/3*G(1 - v2,1 - v2,0,u2) - 85/12*G(1 - v2,u2) + 11/
         9*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,1 - v2,u2) + 2/3*G(1 - v2,1,1 - 
         v2,u2) - 4/3*G( - v2,1 - v2,0,u2) + 4/3*G( - v2,u2)*Pi^2 - 4/3*G( - 
         v2,0,1 - v2,u2) + G( - v2,0,u2) - 4/3*G(0,1 - v2,1 - v2,u2) - 4/3*G(0
         ,1 - v2,u2)*G(1,v2) + 43/12*G(0,u2) + 2/3*G(0,u2)*Pi^2 + G(0,u2)*G(0,
         v2) + 4/3*G(0,u2)*G(1,0,v2) - 4/3*G(0,u2)*G(1,1,v2) + 7/2*G(0,v2) - 4/
         3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 
         2/3*G(0,v2)*G(1 - v2,1,u2) + 4/3*G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)
         *G( - v2,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(1,u2) + 2/3*
         G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) - G(0,0,v2) - 2/3*G(0,0,v2)
         *G(1 - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) - 2/3*G(0,0,v2)*G(1,u2) - 2/3*
         G(0,1,v2)*G(1 - v2,u2) + 4/3*G(0,1,v2)*G( - v2,u2) + 4/3*G(0,1,v2)*G(
         0,u2) + 2/3*G(0,1,v2)*G(1,u2) - 2*G(1,1 - v2,u2) - 2/3*G(1,1 - v2,0,
         u2) + 8/9*G(1,u2)*Pi^2 - 2*G(1,u2)*G(1,v2) - 85/12*G(1,v2) + 4/3*G(1,
         v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,0,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) - 
         4/3*G(1,v2)*G( - v2,0,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,
         v2) - G(1,0,v2) + 4/3*G(1,0,v2)*G( - v2,u2) - 2/3*G(1,1,1 - v2,u2) - 
         2/3*G(1,1,u2)*G(1,v2) )

       + N*v2*[1-u2]^-3 * (  - 9*zeta3 + 9/4*Pi^2 - 9*G(1 - v2, - v2,0,u2) - 3/
         2*G(1 - v2,u2)*Pi^2 + 27/2*G( - v2,0,u2) - 9*G(0, - v2,0,u2) + 3*G(0,
         u2)*Pi^2 + 27/2*G(0,u2)*G(0,v2) - 9*G(0,u2)*G(1,0,v2) + 3/2*G(0,v2)*
         Pi^2 + 9*G(0,v2)*G(1 - v2, - v2,u2) - 9*G(0,v2)*G(1 - v2,0,u2) - 27/2
         *G(0,v2)*G( - v2,u2) + 9*G(0,v2)*G(0, - v2,u2) - 27/2*G(0,0,v2) + 9*
         G(0,0,v2)*G(1 - v2,u2) + 9*G(0,0,v2)*G(0,u2) - 9*G(0,0,0,v2) - 9*G(0,
         1,0,v2) - 3/2*G(1,v2)*Pi^2 - 27/2*G(1,0,v2) + 9*G(1,0,v2)*G(1 - v2,u2
         ) + 9*G(1,0,0,v2) + 9*G(1,1,0,v2) )

       + N*v2*[1-u2]^-2 * ( 8*zeta3 + 41/12*Pi^2 - 2/3*G(1 - v2,1 - v2,0,u2)
          + 8*G(1 - v2, - v2,0,u2) + 2*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,1 - 
         v2,u2) - 8/3*G(1 - v2,0,u2) - 45/2*G( - v2,0,u2) - 2/3*G(0,1 - v2,1
          - v2,u2) - 8/3*G(0,1 - v2,u2) - 2/3*G(0,1 - v2,u2)*G(1,v2) + 8*G(0,
          - v2,0,u2) + 43/4*G(0,u2) - 7/3*G(0,u2)*Pi^2 - 65/6*G(0,u2)*G(0,v2)
          - 8/3*G(0,u2)*G(1,v2) + 26/3*G(0,u2)*G(1,0,v2) - 2/3*G(0,u2)*G(1,1,
         v2) - 2*G(0,v2)*Pi^2 - 8*G(0,v2)*G(1 - v2, - v2,u2) + 26/3*G(0,v2)*G(
         1 - v2,0,u2) + 45/2*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(0,1 - v2,u2)
          - 8*G(0,v2)*G(0, - v2,u2) + 45/2*G(0,0,v2) - 8*G(0,0,v2)*G(1 - v2,u2
         ) - 26/3*G(0,0,v2)*G(0,u2) + 8*G(0,0,0,v2) + 2/3*G(0,1,v2)*G(0,u2) + 
         8*G(0,1,0,v2) + 2*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G(1 - v2,0,u2) + 9/2*G(1
         ,0,v2) - 8*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,0,0,v2) - 8*G(1,1,0,v2) )

       + N*v2*[1-u2]^-1 * ( 2*zeta3 - 85/12*Pi^2 + 4/3*G(1 - v2,1 - v2,u2) + 8/
         3*G(1 - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2,0,u2) + 97/6*G(1 - v2,u2)
          - 2*G(1 - v2,u2)*Pi^2 + 8/3*G(1 - v2,0,1 - v2,u2) + 19/6*G(1 - v2,0,
         u2) + 10*G( - v2,0,u2) + 8/3*G(0,1 - v2,1 - v2,u2) + 19/6*G(0,1 - v2,
         u2) + 8/3*G(0,1 - v2,u2)*G(1,v2) - 2*G(0, - v2,0,u2) - 95/12*G(0,u2)
          - 4/3*G(0,u2)*Pi^2 + 7/3*G(0,u2)*G(0,v2) + 19/6*G(0,u2)*G(1,v2) - 8/
         3*G(0,u2)*G(1,0,v2) + 8/3*G(0,u2)*G(1,1,v2) - 109/12*G(0,v2) + 2*G(0,
         v2)*Pi^2 + 2*G(0,v2)*G(1 - v2, - v2,u2) + 14/3*G(0,v2)*G(1 - v2,u2)
          - 8/3*G(0,v2)*G(1 - v2,0,u2) - 10*G(0,v2)*G( - v2,u2) - 14/3*G(0,v2)
         *G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) - 10*G(0,v2)*G(1,u2) - 2*G(
         0,v2)*G(1,0,u2) - 26/3*G(0,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 8/3*G(0
         ,0,v2)*G(0,u2) - 2*G(0,0,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*G(0
         ,v2) - 2*G(0,1,u2)*G(1,v2) - 16/3*G(0,1,v2) - 8/3*G(0,1,v2)*G(0,u2)
          + 2*G(0,1,0,v2) + 10*G(1,1 - v2,u2) + 2*G(1,1 - v2,0,u2) - 2*G(1,u2)
         *Pi^2 + 10*G(1,u2)*G(1,v2) + 97/6*G(1,v2) - 2*G(1,v2)*Pi^2 + 4/3*G(1,
         v2)*G(1 - v2,u2) + 8/3*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,0,1 - v2,u2) + 
         2*G(1,0,u2)*G(1,v2) + 5/3*G(1,0,v2) - 2*G(1,0,v2)*G(1 - v2,u2) + 2*G(
         1,0,0,v2) + 4/3*G(1,1,v2) - 2*G(1,1,0,v2) )

       + N*v2 * (  - zeta3 + 53/36*Pi^2 - 4/3*G(1 - v2,1 - v2,u2) - 2*G(1 - v2
         ,1 - v2,0,u2) + 3*G(1 - v2, - v2,0,u2) - 46/3*G(1 - v2,u2) + 5/3*G(1
          - v2,u2)*Pi^2 - 2*G(1 - v2,0,1 - v2,u2) - 5/6*G(1 - v2,0,u2) + G( - 
         v2,1 - v2,0,u2) - G( - v2, - v2,0,u2) - 5/6*G( - v2,u2)*Pi^2 + G( - 
         v2,0,1 - v2,u2) + G( - v2,0,u2) - 2*G(0,1 - v2,1 - v2,u2) - 5/6*G(0,1
          - v2,u2) - 2*G(0,1 - v2,u2)*G(1,v2) + 3*G(0, - v2,0,u2) - 19/6*G(0,
         u2) + 2/3*G(0,u2)*Pi^2 - 13/3*G(0,u2)*G(0,v2) - 5/6*G(0,u2)*G(1,v2)
          + 3*G(0,u2)*G(1,0,v2) - 2*G(0,u2)*G(1,1,v2) + 11/2*G(0,v2) - 3/2*G(0
         ,v2)*Pi^2 + G(0,v2)*G(1 - v2,1 - v2,u2) - 3*G(0,v2)*G(1 - v2, - v2,u2
         ) - 14*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*G(
          - v2,1 - v2,u2) + G(0,v2)*G( - v2, - v2,u2) - G(0,v2)*G( - v2,u2) + 
         3*G(0,v2)*G(0,1 - v2,u2) - 3*G(0,v2)*G(0, - v2,u2) + 58/3*G(0,v2)*G(1
         ,u2) + 2*G(0,v2)*G(1,0,u2) - G(0,v2)*G(1,1,u2) - G(0,0,v2) - 2*G(0,0,
         v2)*G(1 - v2,u2) - 3*G(0,0,v2)*G(0,u2) + 3*G(0,0,0,v2) + G(0,1,1 - v2
         ,u2) - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) + 16/3*G(0,1,v2) + G(0,1
         ,v2)*G(1 - v2,u2) - G(0,1,v2)*G( - v2,u2) + 2*G(0,1,v2)*G(0,u2) - G(0
         ,1,v2)*G(1,u2) - G(0,1,0,v2) + G(1,1 - v2,1 - v2,u2) - 58/3*G(1,1 - 
         v2,u2) - 2*G(1,1 - v2,0,u2) + 7/6*G(1,u2)*Pi^2 - 58/3*G(1,u2)*G(1,v2)
          - 46/3*G(1,v2) + 3/2*G(1,v2)*Pi^2 - 4/3*G(1,v2)*G(1 - v2,u2) - 2*G(1
         ,v2)*G(1 - v2,0,u2) + G(1,v2)*G( - v2,0,u2) + G(1,v2)*G(1,1 - v2,u2)
          - 2*G(1,0,1 - v2,u2) - 2*G(1,0,u2)*G(1,v2) + 22/3*G(1,0,v2) + G(1,0,
         v2)*G(1 - v2,u2) - G(1,0,v2)*G( - v2,u2) - 3*G(1,0,0,v2) + G(1,1,1 - 
         v2,u2) + G(1,1,u2)*G(1,v2) - 4/3*G(1,1,v2) + G(1,1,v2)*G(1,u2) + G(1,
         1,0,v2) )

       + N*v2^2*[1-u2]^-4 * ( 27/2*zeta3 + 27/2*G(1 - v2, - v2,0,u2) + 9/4*G(1
          - v2,u2)*Pi^2 + 27/2*G(0, - v2,0,u2) - 9/2*G(0,u2)*Pi^2 + 27/2*G(0,
         u2)*G(1,0,v2) - 9/4*G(0,v2)*Pi^2 - 27/2*G(0,v2)*G(1 - v2, - v2,u2) + 
         27/2*G(0,v2)*G(1 - v2,0,u2) - 27/2*G(0,v2)*G(0, - v2,u2) - 27/2*G(0,0
         ,v2)*G(1 - v2,u2) - 27/2*G(0,0,v2)*G(0,u2) + 27/2*G(0,0,0,v2) + 27/2*
         G(0,1,0,v2) + 9/4*G(1,v2)*Pi^2 - 27/2*G(1,0,v2)*G(1 - v2,u2) - 27/2*
         G(1,0,0,v2) - 27/2*G(1,1,0,v2) )

       + N*v2^2*[1-u2]^-3 * (  - 27/2*zeta3 - 17/2*Pi^2 + 4/3*G(1 - v2,1 - v2,
         0,u2) - 27/2*G(1 - v2, - v2,0,u2) - 43/12*G(1 - v2,u2)*Pi^2 + 4/3*G(1
          - v2,0,1 - v2,u2) + 4*G(1 - v2,0,u2) + 27/2*G( - v2,0,u2) + 4/3*G(0,
         1 - v2,1 - v2,u2) + 4*G(0,1 - v2,u2) + 4/3*G(0,1 - v2,u2)*G(1,v2) - 
         27/2*G(0, - v2,0,u2) + 23/6*G(0,u2)*Pi^2 - 4*G(0,u2)*G(0,v2) + 4*G(0,
         u2)*G(1,v2) - 89/6*G(0,u2)*G(1,0,v2) + 4/3*G(0,u2)*G(1,1,v2) + 43/12*
         G(0,v2)*Pi^2 + 27/2*G(0,v2)*G(1 - v2, - v2,u2) - 89/6*G(0,v2)*G(1 - 
         v2,0,u2) - 27/2*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G(0,1 - v2,u2) + 27/
         2*G(0,v2)*G(0, - v2,u2) - 27/2*G(0,0,v2) + 27/2*G(0,0,v2)*G(1 - v2,u2
         ) + 89/6*G(0,0,v2)*G(0,u2) - 27/2*G(0,0,0,v2) - 4/3*G(0,1,v2)*G(0,u2)
          - 27/2*G(0,1,0,v2) - 43/12*G(1,v2)*Pi^2 + 4/3*G(1,v2)*G(1 - v2,0,u2)
          + 27/2*G(1,0,v2) + 27/2*G(1,0,v2)*G(1 - v2,u2) + 27/2*G(1,0,0,v2) + 
         27/2*G(1,1,0,v2) )

       + N*v2^2*[1-u2]^-2 * ( 17/2*zeta3 + 19/4*Pi^2 + 17/2*G(1 - v2,1 - v2,u2
         ) - 1/3*G(1 - v2,1 - v2,0,u2) + 13/2*G(1 - v2, - v2,0,u2) - 43/4*G(1
          - v2,u2) + 23/12*G(1 - v2,u2)*Pi^2 - 1/3*G(1 - v2,0,1 - v2,u2) - 17/
         12*G(1 - v2,0,u2) - G(1 - v2,1,1 - v2,u2) - 27/4*G( - v2,0,u2) - 1/3*
         G(0,1 - v2,1 - v2,u2) - 17/12*G(0,1 - v2,u2) - 1/3*G(0,1 - v2,u2)*G(1
         ,v2) + 13/2*G(0, - v2,0,u2) - 4/3*G(0,u2)*Pi^2 + 17/12*G(0,u2)*G(0,v2
         ) - 17/12*G(0,u2)*G(1,v2) + 35/6*G(0,u2)*G(1,0,v2) - 1/3*G(0,u2)*G(1,
         1,v2) + 43/4*G(0,v2) - 19/12*G(0,v2)*Pi^2 - 13/2*G(0,v2)*G(1 - v2, - 
         v2,u2) - 23/3*G(0,v2)*G(1 - v2,u2) + 35/6*G(0,v2)*G(1 - v2,0,u2) + G(
         0,v2)*G(1 - v2,1,u2) + 27/4*G(0,v2)*G( - v2,u2) - 2/3*G(0,v2)*G(0,1
          - v2,u2) - 13/2*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(1,1 - v2,u2) - 1/
         2*G(0,v2)*G(1,u2) + 2*G(0,v2)*G(1,0,u2) - 8*G(0,v2)*G(1,1,u2) + 169/
         12*G(0,0,v2) - 11/2*G(0,0,v2)*G(1 - v2,u2) - 41/6*G(0,0,v2)*G(0,u2)
          + 11/2*G(0,0,0,v2) + G(0,0,1,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2)*
         G(0,v2) - 2*G(0,1,u2)*G(1,v2) - 49/6*G(0,1,v2) + G(0,1,v2)*G(1 - v2,
         u2) + 4/3*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,u2) + 9/2*G(0,1,0,v2)
          + 1/2*G(1,1 - v2,u2) - 2*G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2 + 1/2*
         G(1,u2)*G(1,v2) - 43/4*G(1,v2) + 23/12*G(1,v2)*Pi^2 + 17/2*G(1,v2)*G(
         1 - v2,u2) - 1/3*G(1,v2)*G(1 - v2,0,u2) - G(1,v2)*G(1 - v2,1,u2) - 2*
         G(1,0,1 - v2,u2) - 2*G(1,0,u2)*G(1,v2) - 173/12*G(1,0,v2) - 13/2*G(1,
         0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*G(1,u2) - 11/2*G(1,0,0,v2) + G(1,0,1
         ,v2) + 8*G(1,1,1 - v2,u2) + 8*G(1,1,u2)*G(1,v2) + 17/2*G(1,1,v2) - 13/
         2*G(1,1,0,v2) )

       + N*v2^2*[1-u2]^-1 * ( 23/2*zeta3 - 83/12*Pi^2 + 21/2*G(1 - v2,1 - v2,
         u2) + 4*G(1 - v2,1 - v2,0,u2) + 7/2*G(1 - v2, - v2,0,u2) - G(1 - v2,
         u2) - 17/12*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,1 - v2,u2) + 19/12*G(1
          - v2,0,u2) - G(1 - v2,1,1 - v2,u2) + 17/4*G( - v2,0,u2) + 4*G(0,1 - 
         v2,1 - v2,u2) + 19/12*G(0,1 - v2,u2) + 4*G(0,1 - v2,u2)*G(1,v2) + 7/2
         *G(0, - v2,0,u2) - 7/2*G(0,u2)*Pi^2 - 19/12*G(0,u2)*G(0,v2) + 19/12*
         G(0,u2)*G(1,v2) + 3/2*G(0,u2)*G(1,0,v2) + 4*G(0,u2)*G(1,1,v2) + G(0,
         v2) + 7/4*G(0,v2)*Pi^2 - 7/2*G(0,v2)*G(1 - v2, - v2,u2) - 11/3*G(0,v2
         )*G(1 - v2,u2) + 3/2*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,1,u2)
          - 17/4*G(0,v2)*G( - v2,u2) - 8*G(0,v2)*G(0,1 - v2,u2) - 7/2*G(0,v2)*
         G(0, - v2,u2) + 4*G(0,v2)*G(1,1 - v2,u2) - 25/2*G(0,v2)*G(1,u2) - G(0
         ,v2)*G(1,0,u2) - 8*G(0,v2)*G(1,1,u2) + 61/12*G(0,0,v2) - 5/2*G(0,0,v2
         )*G(1 - v2,u2) - 5/2*G(0,0,v2)*G(0,u2) + 5/2*G(0,0,0,v2) + G(0,0,1,v2
         ) - 5*G(0,1,1 - v2,u2) + 5*G(0,1,u2)*G(0,v2) - 5*G(0,1,u2)*G(1,v2) - 
         97/6*G(0,1,v2) + G(0,1,v2)*G(1 - v2,u2) - 3*G(0,1,v2)*G(0,u2) - 4*G(0
         ,1,v2)*G(1,u2) + 15/2*G(0,1,0,v2) + 25/2*G(1,1 - v2,u2) + G(1,1 - v2,
         0,u2) - 11/3*G(1,u2)*Pi^2 + 25/2*G(1,u2)*G(1,v2) - G(1,v2) - 17/12*G(
         1,v2)*Pi^2 + 21/2*G(1,v2)*G(1 - v2,u2) + 4*G(1,v2)*G(1 - v2,0,u2) - 
         G(1,v2)*G(1 - v2,1,u2) + G(1,0,1 - v2,u2) + G(1,0,u2)*G(1,v2) + 7/12*
         G(1,0,v2) - 19/2*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*G(1,u2) - 5/2*
         G(1,0,0,v2) + G(1,0,1,v2) + 8*G(1,1,1 - v2,u2) + 8*G(1,1,u2)*G(1,v2)
          + 21/2*G(1,1,v2) - 19/2*G(1,1,0,v2) )

       + N*v2^2 * (  - 20*zeta3 + 139/12*Pi^2 - 41/2*G(1 - v2,1 - v2,u2) - 5*
         G(1 - v2,1 - v2,0,u2) - 10*G(1 - v2, - v2,0,u2) + 29/2*G(1 - v2,u2)
          + 2/3*G(1 - v2,u2)*Pi^2 - 5*G(1 - v2,0,1 - v2,u2) - 7/2*G(1 - v2,0,
         u2) - 3*G(1 - v2,1,1 - v2,u2) - 3*G( - v2,1 - v2,0,u2) - G( - v2, - 
         v2,0,u2) + 19/6*G( - v2,u2)*Pi^2 - 3*G( - v2,0,1 - v2,u2) - 13*G( - 
         v2,0,u2) - 5*G(0,1 - v2,1 - v2,u2) - 7/2*G(0,1 - v2,u2) - 5*G(0,1 - 
         v2,u2)*G(1,v2) - 10*G(0, - v2,0,u2) + 1/3*G(0,u2) + 11/2*G(0,u2)*Pi^2
          + 25/6*G(0,u2)*G(0,v2) - 7/2*G(0,u2)*G(1,v2) - 6*G(0,u2)*G(1,0,v2)
          - 5*G(0,u2)*G(1,1,v2) - 89/6*G(0,v2) - 3/2*G(0,v2)*Pi^2 - 6*G(0,v2)*
         G(1 - v2,1 - v2,u2) + 10*G(0,v2)*G(1 - v2, - v2,u2) + 62/3*G(0,v2)*G(
         1 - v2,u2) - 5*G(0,v2)*G(1 - v2,0,u2) + 3*G(0,v2)*G(1 - v2,1,u2) + 3*
         G(0,v2)*G( - v2,1 - v2,u2) + G(0,v2)*G( - v2, - v2,u2) + 13*G(0,v2)*
         G( - v2,u2) + 16*G(0,v2)*G(0,1 - v2,u2) + 10*G(0,v2)*G(0, - v2,u2) - 
         6*G(0,v2)*G(1,1 - v2,u2) + 29/6*G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2)
          + 20*G(0,v2)*G(1,1,u2) - 17/3*G(0,0,v2) + 7*G(0,0,v2)*G(1 - v2,u2)
          + 8*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 8*G(0,0,0,v2) - 2*G(0,
         0,1,v2) + 13*G(0,1,1 - v2,u2) - 13*G(0,1,u2)*G(0,v2) + 13*G(0,1,u2)*
         G(1,v2) + 51/2*G(0,1,v2) - 3*G(0,1,v2)*G(1 - v2,u2) + 3*G(0,1,v2)*G(
          - v2,u2) + 3*G(0,1,v2)*G(0,u2) + 14*G(0,1,v2)*G(1,u2) - 12*G(0,1,0,
         v2) - 6*G(1,1 - v2,1 - v2,u2) - 29/6*G(1,1 - v2,u2) - G(1,1 - v2,0,u2
         ) + 32/3*G(1,u2)*Pi^2 - 29/6*G(1,u2)*G(1,v2) + 29/2*G(1,v2) + 5/6*G(1
         ,v2)*Pi^2 - 41/2*G(1,v2)*G(1 - v2,u2) - 5*G(1,v2)*G(1 - v2,0,u2) - 3*
         G(1,v2)*G(1 - v2,1,u2) - 3*G(1,v2)*G( - v2,0,u2) - 6*G(1,v2)*G(1,1 - 
         v2,u2) - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2) + 16*G(
         1,0,v2)*G(1 - v2,u2) + 3*G(1,0,v2)*G( - v2,u2) - 6*G(1,0,v2)*G(1,u2)
          + 8*G(1,0,0,v2) - 2*G(1,0,1,v2) - 20*G(1,1,1 - v2,u2) - 20*G(1,1,u2)
         *G(1,v2) - 41/2*G(1,1,v2) - 6*G(1,1,v2)*G(1,u2) + 16*G(1,1,0,v2) )

       + N*v2^3 * ( 2/3*Pi^2 + 1/9*G(1 - v2,u2)*Pi^2 - G(1 - v2,0,u2) - 2/3*G(
         1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - v2,0,
         u2) - 5/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + G( - v2,0,u2)
          - G(0,1 - v2,u2) + G(0,u2)*G(0,v2) - G(0,u2)*G(1,v2) + G(0,v2)*G(1
          - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2)
          - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*G( - v2, - v2,u2) - 
         G(0,v2)*G( - v2,u2) - G(0,v2)*G(1,u2) - G(0,0,v2) + 2/3*G(0,0,v2)*G(1
          - v2,u2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) + 
         G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*
         G(1,v2)*G( - v2,0,u2) + G(1,0,v2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2*[1-u2-v2]^-2 * (  - 7/12*Pi^2 - 7/2*G( - v2,0,u2) - 7/2*G(0,u2)*
         G(0,v2) + 7/2*G(0,v2)*G( - v2,u2) + 7/2*G(0,0,v2) + 7/2*G(1,0,v2) )

       + N*u2*[1-u2-v2]^-1 * (  - 1/6*Pi^2 - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G(
          - v2, - v2,0,u2) + 7/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2)
          - G( - v2,0,u2) - 7/2*G(0,u2) - G(0,u2)*G(0,v2) + 7/2*G(0,v2) + 2/3*
         G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*G( - v2, - v2,u2) + G(0,v2)*
         G( - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) + 2/3*G(0,v2)*G(1,1,u2) + G(0,0,
         v2) - 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(0,1,
         v2)*G(1,u2) - 2/3*G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 - 2/3*G(1,v2)*
         G( - v2,0,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) + G(1,0,
         v2) + 2/3*G(1,0,v2)*G( - v2,u2) - 2/3*G(1,1,1 - v2,u2) - 2/3*G(1,1,u2
         )*G(1,v2) )

       + N*u2*[1-v2]^-2 * (  - G(0,v2) )

       + N*u2*[1-v2]^-1 * (  - 1 + G(0,v2) )

       + N*u2*[u2+v2]^-1 * (  - 2/3*G(1 - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,0,u2)
          + 4/3*G(0,1 - v2,0,u2) - 4/3*G(0,u2)*Pi^2 - 4/3*G(0,u2)*G(1,0,v2) + 
         4/3*G(0,v2)*Pi^2 - 4/3*G(0,v2)*G(1 - v2,0,u2) - 4/3*G(0,v2)*G(0,1 - 
         v2,u2) + 4/3*G(0,0,1 - v2,u2) + 4/3*G(0,0,u2)*G(1,v2) + 4/3*G(0,0,v2)
         *G(1 - v2,u2) + 4/3*G(0,0,1,v2) - 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,0
         ,v2) - 2/3*G(1,v2)*Pi^2 + 4/3*G(1,0,0,v2) )

       + N*u2 * ( 23*zeta3 + 121/36*Pi^2 + 127/180*Pi^4 - 2*G(1 - v2,1 - v2,
          - v2,0,u2) + 55/6*G(1 - v2,1 - v2,u2) - 5/2*G(1 - v2,1 - v2,u2)*Pi^2
          + 29/6*G(1 - v2,1 - v2,0,u2) + 2*G(1 - v2,1 - v2,0,0,u2) + G(1 - v2,
         1 - v2,1,1 - v2,u2) + G(1 - v2, - v2,1 - v2,0,u2) + 5*G(1 - v2, - v2,
          - v2,0,u2) - 7/3*G(1 - v2, - v2,u2)*Pi^2 + G(1 - v2, - v2,0,1 - v2,
         u2) + 61/6*G(1 - v2, - v2,0,u2) + G(1 - v2, - v2,0,0,u2) - 50/3*G(1
          - v2,u2) - 4*G(1 - v2,u2)*zeta3 + 83/12*G(1 - v2,u2)*Pi^2 + 29/6*G(1
          - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,0,u2) + 2*G(1 - v2,0, - v2,0
         ,u2) - 65/12*G(1 - v2,0,u2) - 2/3*G(1 - v2,0,u2)*Pi^2 + 2*G(1 - v2,0,
         0,1 - v2,u2) - 1/3*G(1 - v2,0,0,u2) + G(1 - v2,0,1,1 - v2,u2) - 25/6*
         G(1 - v2,1,1 - v2,u2) - G(1 - v2,1,1 - v2,0,u2) - 1/3*G(1 - v2,1,u2)*
         Pi^2 - G(1 - v2,1,0,1 - v2,u2) + 4*G(1 - v2,1,1,1 - v2,u2) + 3*G( - 
         v2,1 - v2, - v2,0,u2) + 19/6*G( - v2,1 - v2,u2)*Pi^2 - 2/3*G( - v2,1
          - v2,0,u2) - 3*G( - v2,1 - v2,0,0,u2) - 3*G( - v2,1 - v2,1,1 - v2,u2
         ) + G( - v2, - v2,1 - v2,0,u2) - 8*G( - v2, - v2, - v2,0,u2) + 1/3*G(
          - v2, - v2,u2)*Pi^2 + G( - v2, - v2,0,1 - v2,u2) - 47/6*G( - v2, - 
         v2,0,u2) + 8*G( - v2,u2)*zeta3 - 4/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0
         ,1 - v2,u2) - 3*G( - v2,0,1 - v2,0,u2) - 3/4*G( - v2,0,u2) + 7/3*G(
          - v2,0,u2)*Pi^2 - 3*G( - v2,0,0,1 - v2,u2) - 37/6*G( - v2,0,0,u2) - 
         3*G( - v2,0,1,1 - v2,u2) + 29/6*G(0,1 - v2,1 - v2,u2) + 2*G(0,1 - v2,
         1 - v2,0,u2) + 2*G(0,1 - v2, - v2,0,u2) - 65/12*G(0,1 - v2,u2) - 2/3*
         G(0,1 - v2,u2)*Pi^2 + 29/6*G(0,1 - v2,u2)*G(1,v2) - 5*G(0,1 - v2,u2)*
         G(1,0,v2) + 2*G(0,1 - v2,0,1 - v2,u2) - 1/3*G(0,1 - v2,0,u2) + 2*G(0,
         1 - v2,0,u2)*G(1,v2) + G(0,1 - v2,1,1 - v2,u2) + G(0,1 - v2,1,u2)*G(1
         ,v2) - G(0, - v2,1 - v2,0,u2) + 4*G(0, - v2, - v2,0,u2) + 1/3*G(0, - 
         v2,u2)*Pi^2 + G(0, - v2,u2)*G(1,0,v2) - G(0, - v2,0,1 - v2,u2) + 1/6*
         G(0, - v2,0,u2) - G(0, - v2,0,u2)*G(1,v2) - 11/6*G(0,u2) + 3*G(0,u2)*
         zeta3 + 1/9*G(0,u2)*Pi^2 + 19/4*G(0,u2)*G(0,v2) + 7/3*G(0,u2)*G(0,v2)
         *Pi^2 - 65/12*G(0,u2)*G(1,v2) - 2/3*G(0,u2)*G(1,v2)*Pi^2 + 37/6*G(0,
         u2)*G(1,0,v2) - G(0,u2)*G(1,0,1,v2) + 29/6*G(0,u2)*G(1,1,v2) - 5*G(0,
         u2)*G(1,1,0,v2) + 11/2*G(0,v2) + 8*G(0,v2)*zeta3 + 8/3*G(0,v2)*Pi^2
          + 2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 1/3*G(0,v2)*G(1 - v2,1 - v2,
         u2) - 5*G(0,v2)*G(1 - v2,1 - v2,0,u2) - G(0,v2)*G(1 - v2,1 - v2,1,u2)
          - G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 5*G(0,v2)*G(1 - v2, - v2, - v2
         ,u2) - 61/6*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2, - v2,0,
         u2) - 55/4*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*
         G(0,v2)*G(1 - v2,0, - v2,u2) + 11/2*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*
         G(1 - v2,0,0,u2) - G(0,v2)*G(1 - v2,0,1,u2) + 2*G(0,v2)*G(1 - v2,1,1
          - v2,u2) + 25/6*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(1 - v2,1,0,u2) - 
         4*G(0,v2)*G(1 - v2,1,1,u2) - 3*G(0,v2)*G( - v2,1 - v2, - v2,u2) + 2/3
         *G(0,v2)*G( - v2,1 - v2,u2) + 5*G(0,v2)*G( - v2,1 - v2,0,u2) + 3*G(0,
         v2)*G( - v2,1 - v2,1,u2) - G(0,v2)*G( - v2, - v2,1 - v2,u2) + 8*G(0,
         v2)*G( - v2, - v2, - v2,u2) + 47/6*G(0,v2)*G( - v2, - v2,u2) - 4*G(0,
         v2)*G( - v2, - v2,0,u2) + 3/4*G(0,v2)*G( - v2,u2) - 5/3*G(0,v2)*G( - 
         v2,u2)*Pi^2 + 10/3*G(0,v2)*G( - v2,0,u2) + 3*G(0,v2)*G( - v2,0,1,u2)
          - 2*G(0,v2)*G(0,1 - v2, - v2,u2) - 95/6*G(0,v2)*G(0,1 - v2,u2) + G(0
         ,v2)*G(0,1 - v2,0,u2) - G(0,v2)*G(0,1 - v2,1,u2) + G(0,v2)*G(0, - v2,
         1 - v2,u2) - 4*G(0,v2)*G(0, - v2, - v2,u2) - 1/6*G(0,v2)*G(0, - v2,u2
         ) + 2*G(0,v2)*G(0, - v2,0,u2) + G(0,v2)*G(1,1 - v2,1 - v2,u2) + 4*G(0
         ,v2)*G(1,1 - v2, - v2,u2) + 7*G(0,v2)*G(1,1 - v2,u2) - G(0,v2)*G(1,1
          - v2,0,u2) - G(0,v2)*G(1,1 - v2,1,u2) + 33/4*G(0,v2)*G(1,u2) - 2*G(0
         ,v2)*G(1,u2)*Pi^2 + 4*G(0,v2)*G(1,0,1 - v2,u2) + 4*G(0,v2)*G(1,0, - 
         v2,u2) - 1/6*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,0,1,u2) - 4*G(0,v2)*G(
         1,1,1 - v2,u2) - 6*G(0,v2)*G(1,1,u2) - G(0,v2)*G(1,1,0,u2) + 7*G(0,v2
         )*G(1,1,1,u2) + 2*G(0,0,1 - v2,1 - v2,u2) - 1/3*G(0,0,1 - v2,u2) - 4*
         G(0,0,1 - v2,u2)*G(0,v2) + 2*G(0,0,1 - v2,u2)*G(1,v2) - 2*G(0,0, - v2
         ,u2)*G(0,v2) + 2*G(0,0, - v2,0,u2) - 34/3*G(0,0,u2) - 7/3*G(0,0,u2)*
         Pi^2 - 37/6*G(0,0,u2)*G(0,v2) - 3*G(0,0,u2)*G(0,1,v2) - 1/3*G(0,0,u2)
         *G(1,v2) + G(0,0,u2)*G(1,0,v2) + 2*G(0,0,u2)*G(1,1,v2) + 3/4*G(0,0,v2
         ) - 5/3*G(0,0,v2)*Pi^2 + 4*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 5*G(0,0,v2
         )*G(1 - v2, - v2,u2) - 11/6*G(0,0,v2)*G(1 - v2,u2) - 5*G(0,0,v2)*G(
          - v2,1 - v2,u2) + 8*G(0,0,v2)*G( - v2, - v2,u2) - 1/2*G(0,0,v2)*G(
          - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) - 4*G(0,0,v2)*G(0, - v2,u2) + 
         15/2*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,1 - v2,u2) - 23/3*G(0,0,v2)*
         G(1,u2) + 2*G(0,0,v2)*G(1,0,u2) - 6*G(0,0,0,v2) - 3*G(0,0,0,v2)*G(1
          - v2,u2) + 6*G(0,0,0,v2)*G( - v2,u2) - 2*G(0,0,0,v2)*G(0,u2) - 2*G(0
         ,0,0,v2)*G(1,u2) + 6*G(0,0,0,0,v2) - 3*G(0,0,0,1,v2) - G(0,0,1,1 - v2
         ,u2) + G(0,0,1,u2)*G(0,v2) - G(0,0,1,u2)*G(1,v2) + 4/3*G(0,0,1,v2) + 
         G(0,0,1,v2)*G(1 - v2,u2) - 3*G(0,0,1,v2)*G( - v2,u2) + 3*G(0,0,1,v2)*
         G(0,u2) - 2*G(0,0,1,v2)*G(1,u2) - 5*G(0,0,1,0,v2) - 31/3*G(0,1,1 - v2
         ,u2) + 2*G(0,1,1 - v2,u2)*G(0,v2) + G(0,1,1 - v2,0,u2) - 7/3*G(0,1,u2
         )*Pi^2 + 31/3*G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(0,1,v2) - 31/3*G(0,1,
         u2)*G(1,v2) + 2*G(0,1,u2)*G(1,0,v2) - 11/2*G(0,1,v2) + 19/6*G(0,1,v2)
         *Pi^2 - G(0,1,v2)*G(1 - v2,1 - v2,u2) - G(0,1,v2)*G(1 - v2, - v2,u2)
          + 23/6*G(0,1,v2)*G(1 - v2,u2) - G(0,1,v2)*G(1 - v2,0,u2) - 2*G(0,1,
         v2)*G(1 - v2,1,u2) + 3*G(0,1,v2)*G( - v2,1 - v2,u2) - G(0,1,v2)*G( - 
         v2, - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 3*G(0,1,v2)*G( - v2,0,u2)
          - G(0,1,v2)*G(0,1 - v2,u2) + G(0,1,v2)*G(0, - v2,u2) - 11/2*G(0,1,v2
         )*G(0,u2) + G(0,1,v2)*G(1,u2) + 2*G(0,1,v2)*G(1,0,u2) + 3*G(0,1,v2)*
         G(1,1,u2) + G(0,1,0,1 - v2,u2) - G(0,1,0,u2)*G(0,v2) + G(0,1,0,u2)*G(
         1,v2) + 41/6*G(0,1,0,v2) + 3*G(0,1,0,v2)*G(1 - v2,u2) - 5*G(0,1,0,v2)
         *G( - v2,u2) + 5*G(0,1,0,v2)*G(0,u2) - 4*G(0,1,0,v2)*G(1,u2) - 5*G(0,
         1,0,0,v2) + 3*G(0,1,0,1,v2) + 4*G(0,1,1,1 - v2,u2) - 4*G(0,1,1,u2)*G(
         0,v2) + 4*G(0,1,1,u2)*G(1,v2) - 5*G(0,1,1,0,v2) - 1/3*G(1,1 - v2,1 - 
         v2,u2) - 3*G(1,1 - v2,1 - v2,0,u2) - 4*G(1,1 - v2, - v2,0,u2) - 33/4*
         G(1,1 - v2,u2) + 5/3*G(1,1 - v2,u2)*Pi^2 - 3*G(1,1 - v2,0,1 - v2,u2)
          + 1/6*G(1,1 - v2,0,u2) + G(1,1 - v2,1,1 - v2,u2) - 6*G(1,u2)*zeta3
          - 15/2*G(1,u2)*Pi^2 - 33/4*G(1,u2)*G(1,v2) + 5/3*G(1,u2)*G(1,v2)*
         Pi^2 - 50/3*G(1,v2) - 4*G(1,v2)*zeta3 + 253/36*G(1,v2)*Pi^2 + G(1,v2)
         *G(1 - v2,1 - v2,1,u2) + G(1,v2)*G(1 - v2, - v2,0,u2) + 55/6*G(1,v2)*
         G(1 - v2,u2) - 5/2*G(1,v2)*G(1 - v2,u2)*Pi^2 + 29/6*G(1,v2)*G(1 - v2,
         0,u2) + 2*G(1,v2)*G(1 - v2,0,0,u2) + G(1,v2)*G(1 - v2,0,1,u2) - 25/6*
         G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G(1 - v2,1,0,u2) + 4*G(1,v2)*G(1 - 
         v2,1,1,u2) - 3*G(1,v2)*G( - v2,1 - v2,1,u2) + G(1,v2)*G( - v2, - v2,0
         ,u2) + 19/6*G(1,v2)*G( - v2,u2)*Pi^2 - 2/3*G(1,v2)*G( - v2,0,u2) - 3*
         G(1,v2)*G( - v2,0,0,u2) - 3*G(1,v2)*G( - v2,0,1,u2) - 1/3*G(1,v2)*G(1
         ,1 - v2,u2) - 3*G(1,v2)*G(1,1 - v2,0,u2) + G(1,v2)*G(1,1 - v2,1,u2)
          - 3*G(1,0,1 - v2,1 - v2,u2) + 1/6*G(1,0,1 - v2,u2) - 3*G(1,0,1 - v2,
         u2)*G(1,v2) - 4*G(1,0, - v2,0,u2) + 5/2*G(1,0,u2)*Pi^2 + 1/6*G(1,0,u2
         )*G(1,v2) - G(1,0,u2)*G(1,0,v2) - 3*G(1,0,u2)*G(1,1,v2) + 33/4*G(1,0,
         v2) - 1/3*G(1,0,v2)*Pi^2 + 5*G(1,0,v2)*G(1 - v2,1 - v2,u2) - G(1,0,v2
         )*G(1 - v2, - v2,u2) - 67/3*G(1,0,v2)*G(1 - v2,u2) - 5*G(1,0,v2)*G(1
          - v2,0,u2) + 2*G(1,0,v2)*G(1 - v2,1,u2) - 5*G(1,0,v2)*G( - v2,1 - v2
         ,u2) - G(1,0,v2)*G( - v2, - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2) + 5*G(
         1,0,v2)*G( - v2,0,u2) + 6*G(1,0,v2)*G(1,1 - v2,u2) + 7*G(1,0,v2)*G(1,
         u2) - 4*G(1,0,v2)*G(1,1,u2) - 7/6*G(1,0,0,v2) + 4*G(1,0,0,v2)*G(1 - 
         v2,u2) - 5*G(1,0,0,v2)*G( - v2,u2) + 2*G(1,0,0,v2)*G(1,u2) - 3*G(1,0,
         0,0,v2) + G(1,0,0,1,v2) + 2*G(1,0,1,1 - v2,u2) + 2*G(1,0,1,u2)*G(1,v2
         ) + 19/6*G(1,0,1,v2) - G(1,0,1,v2)*G(1 - v2,u2) + 3*G(1,0,1,v2)*G( - 
         v2,u2) + 3*G(1,0,1,0,v2) + G(1,1,1 - v2,1 - v2,u2) + 6*G(1,1,1 - v2,
         u2) + G(1,1,1 - v2,u2)*G(1,v2) + G(1,1,1 - v2,0,u2) + 5/6*G(1,1,u2)*
         Pi^2 + 6*G(1,1,u2)*G(1,v2) + G(1,1,u2)*G(1,1,v2) + 55/6*G(1,1,v2) - 5/
         2*G(1,1,v2)*Pi^2 - 1/3*G(1,1,v2)*G(1,u2) + G(1,1,0,1 - v2,u2) + G(1,1
         ,0,u2)*G(1,v2) - 71/3*G(1,1,0,v2) + 5*G(1,1,0,v2)*G(1 - v2,u2) - 5*G(
         1,1,0,v2)*G( - v2,u2) + 6*G(1,1,0,v2)*G(1,u2) + 4*G(1,1,0,0,v2) - G(1
         ,1,0,1,v2) - 7*G(1,1,1,1 - v2,u2) - 7*G(1,1,1,u2)*G(1,v2) + 5*G(1,1,1
         ,0,v2) )

       + N*u2*v2 * (  - 61*zeta3 - 4/3*Pi^2 - 503/180*Pi^4 + 10*G(1 - v2,1 - 
         v2, - v2,0,u2) - 41*G(1 - v2,1 - v2,u2) + 9*G(1 - v2,1 - v2,u2)*Pi^2
          - 53/3*G(1 - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) - 8*G(1 - 
         v2,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) - 16*G(1 - v2,
          - v2, - v2,0,u2) + 26/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0
         ,1 - v2,u2) - 76/3*G(1 - v2, - v2,0,u2) - 8*G(1 - v2, - v2,0,0,u2) + 
         89/3*G(1 - v2,u2) + 20*G(1 - v2,u2)*zeta3 - 28/3*G(1 - v2,u2)*Pi^2 - 
         53/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,1 - v2,0,u2) - 10*G(1 - v2,
         0, - v2,0,u2) + 43/3*G(1 - v2,0,u2) + 1/3*G(1 - v2,0,u2)*Pi^2 - 4*G(1
          - v2,0,0,1 - v2,u2) - 7/3*G(1 - v2,0,0,u2) - 8*G(1 - v2,0,1,1 - v2,
         u2) + 19/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,1 - v2,0,u2) + 2/3*G(
         1 - v2,1,u2)*Pi^2 + 2*G(1 - v2,1,0,1 - v2,u2) - 8*G(1 - v2,1,1,1 - v2
         ,u2) - 12*G( - v2,1 - v2, - v2,0,u2) - 31/3*G( - v2,1 - v2,u2)*Pi^2
          + 1/3*G( - v2,1 - v2,0,u2) + 6*G( - v2,1 - v2,0,0,u2) + 12*G( - v2,1
          - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 22*G( - v2, - v2,
          - v2,0,u2) - 14/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,0,1 - v2,
         u2) + 38/3*G( - v2, - v2,0,u2) + 6*G( - v2, - v2,0,0,u2) - 28*G( - v2
         ,u2)*zeta3 + 17/9*G( - v2,u2)*Pi^2 + 1/3*G( - v2,0,1 - v2,u2) + 6*G(
          - v2,0,1 - v2,0,u2) + 6*G( - v2,0, - v2,0,u2) - 37*G( - v2,0,u2) - 
         11/3*G( - v2,0,u2)*Pi^2 + 6*G( - v2,0,0,1 - v2,u2) + 40/3*G( - v2,0,0
         ,u2) + 12*G( - v2,0,1,1 - v2,u2) - 53/3*G(0,1 - v2,1 - v2,u2) - 4*G(0
         ,1 - v2,1 - v2,0,u2) - 10*G(0,1 - v2, - v2,0,u2) + 43/3*G(0,1 - v2,u2
         ) + 1/3*G(0,1 - v2,u2)*Pi^2 - 53/3*G(0,1 - v2,u2)*G(1,v2) + 16*G(0,1
          - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,0,1 - v2,u2) - 7/3*G(0,1 - v2,0,u2
         ) - 4*G(0,1 - v2,0,u2)*G(1,v2) - 8*G(0,1 - v2,1,1 - v2,u2) - 8*G(0,1
          - v2,1,u2)*G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - v2, - v2,0,
         u2) - 2/3*G(0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2) + 2*G(0, - 
         v2,0,1 - v2,u2) - 22/3*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)*G(1,v2) - 
         89/6*G(0,u2) - 12*G(0,u2)*zeta3 + 76/9*G(0,u2)*Pi^2 - 193/6*G(0,u2)*
         G(0,v2) - 11/3*G(0,u2)*G(0,v2)*Pi^2 + 43/3*G(0,u2)*G(1,v2) + 1/3*G(0,
         u2)*G(1,v2)*Pi^2 - 34/3*G(0,u2)*G(1,0,v2) + 6*G(0,u2)*G(1,0,0,v2) + 2
         *G(0,u2)*G(1,0,1,v2) - 53/3*G(0,u2)*G(1,1,v2) + 16*G(0,u2)*G(1,1,0,v2
         ) - 89/6*G(0,v2) - 28*G(0,v2)*zeta3 - 9*G(0,v2)*Pi^2 - 10*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) - 13/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 16*G(0,v2
         )*G(1 - v2,1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)
         *G(1 - v2, - v2,1 - v2,u2) + 16*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 76/
         3*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 68/3*
         G(0,v2)*G(1 - v2,u2) + 17/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 6*G(0,v2)*G(1
          - v2,0,1 - v2,u2) + 10*G(0,v2)*G(1 - v2,0, - v2,u2) - 11*G(0,v2)*G(1
          - v2,0,u2) - 8*G(0,v2)*G(1 - v2,0,0,u2) + 8*G(0,v2)*G(1 - v2,0,1,u2)
          - 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 19/3*G(0,v2)*G(1 - v2,1,u2) - 2*
         G(0,v2)*G(1 - v2,1,0,u2) + 8*G(0,v2)*G(1 - v2,1,1,u2) + 12*G(0,v2)*G(
          - v2,1 - v2, - v2,u2) - 1/3*G(0,v2)*G( - v2,1 - v2,u2) - 16*G(0,v2)*
         G( - v2,1 - v2,0,u2) - 12*G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G(
          - v2, - v2,1 - v2,u2) - 22*G(0,v2)*G( - v2, - v2, - v2,u2) - 38/3*G(
         0,v2)*G( - v2, - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2) + 37*G(0,v2)*
         G( - v2,u2) - 5/3*G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*G( - v2,0,1 - 
         v2,u2) - 6*G(0,v2)*G( - v2,0, - v2,u2) - 20/3*G(0,v2)*G( - v2,0,u2)
          + 6*G(0,v2)*G( - v2,0,0,u2) - 12*G(0,v2)*G( - v2,0,1,u2) - 6*G(0,v2)
         *G(0,1 - v2,1 - v2,u2) + 10*G(0,v2)*G(0,1 - v2, - v2,u2) + 164/3*G(0,
         v2)*G(0,1 - v2,u2) - 8*G(0,v2)*G(0,1 - v2,0,u2) + 8*G(0,v2)*G(0,1 - 
         v2,1,u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*G(0, - v2, - v2
         ,u2) + 22/3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0
         ,v2)*G(1,1 - v2,1 - v2,u2) - 14*G(0,v2)*G(1,1 - v2, - v2,u2) - 20*G(0
         ,v2)*G(1,1 - v2,u2) + 8*G(0,v2)*G(1,1 - v2,0,u2) - 4*G(0,v2)*G(1,1 - 
         v2,1,u2) + 91/6*G(0,v2)*G(1,u2) + 3*G(0,v2)*G(1,u2)*Pi^2 - 14*G(0,v2)
         *G(1,0,1 - v2,u2) - 14*G(0,v2)*G(1,0, - v2,u2) + 4/3*G(0,v2)*G(1,0,u2
         ) + 10*G(0,v2)*G(1,0,1,u2) + 8*G(0,v2)*G(1,1,1 - v2,u2) + 32*G(0,v2)*
         G(1,1,u2) + 2*G(0,v2)*G(1,1,0,u2) - 20*G(0,v2)*G(1,1,1,u2) - 4*G(0,0,
         1 - v2,1 - v2,u2) - 7/3*G(0,0,1 - v2,u2) + 14*G(0,0,1 - v2,u2)*G(0,v2
         ) - 4*G(0,0,1 - v2,u2)*G(1,v2) + 10*G(0,0, - v2,u2)*G(0,v2) - 10*G(0,
         0, - v2,0,u2) + 41/2*G(0,0,u2) + 20/3*G(0,0,u2)*Pi^2 + 40/3*G(0,0,u2)
         *G(0,v2) + 6*G(0,0,u2)*G(0,0,v2) + 6*G(0,0,u2)*G(0,1,v2) - 7/3*G(0,0,
         u2)*G(1,v2) - 8*G(0,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2) + 55/3*G(
         0,0,v2) - 5/3*G(0,0,v2)*Pi^2 - 14*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 16*
         G(0,0,v2)*G(1 - v2, - v2,u2) + 26/3*G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,
         v2)*G(1 - v2,0,u2) + 16*G(0,0,v2)*G( - v2,1 - v2,u2) - 22*G(0,0,v2)*
         G( - v2, - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) + 6*G(0,0,v2)*G(0,1 - 
         v2,u2) + 8*G(0,0,v2)*G(0, - v2,u2) - 9*G(0,0,v2)*G(0,u2) - 10*G(0,0,
         v2)*G(1,1 - v2,u2) + 37/3*G(0,0,v2)*G(1,u2) - 10*G(0,0,v2)*G(1,0,u2)
          + 3*G(0,0,0,v2) + 6*G(0,0,0,v2)*G(1 - v2,u2) - 12*G(0,0,0,v2)*G( - 
         v2,u2) - 2*G(0,0,0,v2)*G(0,u2) + 10*G(0,0,0,v2)*G(1,u2) - 12*G(0,0,0,
         0,v2) + 6*G(0,0,0,1,v2) + 8*G(0,0,1,1 - v2,u2) - 8*G(0,0,1,u2)*G(0,v2
         ) + 8*G(0,0,1,u2)*G(1,v2) - 14/3*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(1 - v2
         ,u2) + 6*G(0,0,1,v2)*G( - v2,u2) - 6*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,
         v2)*G(1,u2) + 16*G(0,0,1,0,v2) - 6*G(0,1,1 - v2,1 - v2,u2) + 116/3*G(
         0,1,1 - v2,u2) - 4*G(0,1,1 - v2,u2)*G(0,v2) - 6*G(0,1,1 - v2,u2)*G(1,
         v2) - 2*G(0,1,1 - v2,0,u2) + 29/3*G(0,1,u2)*Pi^2 - 116/3*G(0,1,u2)*G(
         0,v2) + 10*G(0,1,u2)*G(0,1,v2) + 116/3*G(0,1,u2)*G(1,v2) - 4*G(0,1,u2
         )*G(1,0,v2) - 6*G(0,1,u2)*G(1,1,v2) + 227/6*G(0,1,v2) - 31/3*G(0,1,v2
         )*Pi^2 + 8*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2, - v2
         ,u2) - 32/3*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,0,u2) + 4*
         G(0,1,v2)*G(1 - v2,1,u2) - 12*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,
         v2)*G( - v2, - v2,u2) - 1/3*G(0,1,v2)*G( - v2,u2) - 6*G(0,1,v2)*G( - 
         v2,0,u2) + 2*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0, - v2,u2) + 
         16*G(0,1,v2)*G(0,u2) + 12*G(0,1,v2)*G(1,u2) - 4*G(0,1,v2)*G(1,0,u2)
          - 12*G(0,1,v2)*G(1,1,u2) - 2*G(0,1,0,1 - v2,u2) + 2*G(0,1,0,u2)*G(0,
         v2) - 2*G(0,1,0,u2)*G(1,v2) - 77/3*G(0,1,0,v2) - 12*G(0,1,0,v2)*G(1
          - v2,u2) + 16*G(0,1,0,v2)*G( - v2,u2) - 16*G(0,1,0,v2)*G(0,u2) + 14*
         G(0,1,0,v2)*G(1,u2) + 16*G(0,1,0,0,v2) - 12*G(0,1,0,1,v2) - 14*G(0,1,
         1,1 - v2,u2) + 14*G(0,1,1,u2)*G(0,v2) - 14*G(0,1,1,u2)*G(1,v2) + 22*
         G(0,1,1,0,v2) - 13/3*G(1,1 - v2,1 - v2,u2) + 6*G(1,1 - v2,1 - v2,0,u2
         ) + 14*G(1,1 - v2, - v2,0,u2) - 91/6*G(1,1 - v2,u2) - 7/3*G(1,1 - v2,
         u2)*Pi^2 + 6*G(1,1 - v2,0,1 - v2,u2) - 4/3*G(1,1 - v2,0,u2) + 4*G(1,1
          - v2,1,1 - v2,u2) + 18*G(1,u2)*zeta3 + 151/6*G(1,u2)*Pi^2 - 91/6*G(1
         ,u2)*G(1,v2) - 7/3*G(1,u2)*G(1,v2)*Pi^2 + 89/3*G(1,v2) + 20*G(1,v2)*
         zeta3 - 169/18*G(1,v2)*Pi^2 - 8*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(1
         ,v2)*G(1 - v2, - v2,0,u2) - 41*G(1,v2)*G(1 - v2,u2) + 9*G(1,v2)*G(1
          - v2,u2)*Pi^2 - 53/3*G(1,v2)*G(1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,0,0
         ,u2) - 8*G(1,v2)*G(1 - v2,0,1,u2) + 19/3*G(1,v2)*G(1 - v2,1,u2) + 2*
         G(1,v2)*G(1 - v2,1,0,u2) - 8*G(1,v2)*G(1 - v2,1,1,u2) + 12*G(1,v2)*G(
          - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 31/3*G(1,v2)*G(
          - v2,u2)*Pi^2 + 1/3*G(1,v2)*G( - v2,0,u2) + 6*G(1,v2)*G( - v2,0,0,u2
         ) + 12*G(1,v2)*G( - v2,0,1,u2) - 13/3*G(1,v2)*G(1,1 - v2,u2) + 6*G(1,
         v2)*G(1,1 - v2,0,u2) + 4*G(1,v2)*G(1,1 - v2,1,u2) + 6*G(1,0,1 - v2,1
          - v2,u2) - 4/3*G(1,0,1 - v2,u2) + 6*G(1,0,1 - v2,u2)*G(1,v2) + 14*G(
         1,0, - v2,0,u2) - 7*G(1,0,u2)*Pi^2 - 4/3*G(1,0,u2)*G(1,v2) + 8*G(1,0,
         u2)*G(1,0,v2) + 6*G(1,0,u2)*G(1,1,v2) + 17/3*G(1,0,v2)*Pi^2 - 22*G(1,
         0,v2)*G(1 - v2,1 - v2,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 185/3*G(
         1,0,v2)*G(1 - v2,u2) + 16*G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1
          - v2,1,u2) + 22*G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2,
          - v2,u2) - 1/3*G(1,0,v2)*G( - v2,u2) - 16*G(1,0,v2)*G( - v2,0,u2) - 
         18*G(1,0,v2)*G(1,1 - v2,u2) - 20*G(1,0,v2)*G(1,u2) + 8*G(1,0,v2)*G(1,
         1,u2) + 25/3*G(1,0,0,v2) - 14*G(1,0,0,v2)*G(1 - v2,u2) + 16*G(1,0,0,
         v2)*G( - v2,u2) - 10*G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) - 2*G(1,0,
         0,1,v2) - 10*G(1,0,1,1 - v2,u2) - 10*G(1,0,1,u2)*G(1,v2) - 31/3*G(1,0
         ,1,v2) + 8*G(1,0,1,v2)*G(1 - v2,u2) - 12*G(1,0,1,v2)*G( - v2,u2) - 12
         *G(1,0,1,0,v2) + 4*G(1,1,1 - v2,1 - v2,u2) - 32*G(1,1,1 - v2,u2) + 4*
         G(1,1,1 - v2,u2)*G(1,v2) - 2*G(1,1,1 - v2,0,u2) - 20/3*G(1,1,u2)*Pi^2
          - 32*G(1,1,u2)*G(1,v2) + 4*G(1,1,u2)*G(1,1,v2) - 41*G(1,1,v2) + 9*G(
         1,1,v2)*Pi^2 - 13/3*G(1,1,v2)*G(1,u2) - 2*G(1,1,0,1 - v2,u2) - 2*G(1,
         1,0,u2)*G(1,v2) + 187/3*G(1,1,0,v2) - 22*G(1,1,0,v2)*G(1 - v2,u2) + 
         22*G(1,1,0,v2)*G( - v2,u2) - 18*G(1,1,0,v2)*G(1,u2) - 14*G(1,1,0,0,v2
         ) + 8*G(1,1,0,1,v2) + 20*G(1,1,1,1 - v2,u2) + 20*G(1,1,1,u2)*G(1,v2)
          - 22*G(1,1,1,0,v2) )

       + N*u2*v2^2 * ( 35/6*zeta3 + 13*Pi^2 + 967/360*Pi^4 - 9*G(1 - v2,1 - v2
         , - v2,0,u2) - 28/3*G(1 - v2,1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,1 - v2,0
         ,u2) + 4*G(1 - v2,1 - v2,0,0,u2) + 9*G(1 - v2,1 - v2,1,1 - v2,u2) + 2
         *G(1 - v2, - v2,1 - v2,0,u2) + 15*G(1 - v2, - v2, - v2,0,u2) - 8*G(1
          - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 31/6*G(1 - v2,
          - v2,0,u2) + 7*G(1 - v2, - v2,0,0,u2) - 18*G(1 - v2,u2)*zeta3 + 31/
         18*G(1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,0,1 - 
         v2,0,u2) + 9*G(1 - v2,0, - v2,0,u2) - 39/2*G(1 - v2,0,u2) - 1/2*G(1
          - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) + 15/2*G(1 - v2,0,0,u2)
          + 9*G(1 - v2,0,1,1 - v2,u2) - 20/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2,1,1 - v2,0,u2) - 2/3*G(1 - v2,1,u2)*Pi^2 - 2*G(1 - v2,1,0,1 - v2,
         u2) + 8*G(1 - v2,1,1,1 - v2,u2) + 11*G( - v2,1 - v2, - v2,0,u2) + 32/
         3*G( - v2,1 - v2,u2)*Pi^2 - 5/6*G( - v2,1 - v2,0,u2) - 6*G( - v2,1 - 
         v2,0,0,u2) - 13*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,1 - v2,
         0,u2) - 21*G( - v2, - v2, - v2,0,u2) + 4*G( - v2, - v2,u2)*Pi^2 + 2*
         G( - v2, - v2,0,1 - v2,u2) - 3/2*G( - v2, - v2,0,u2) - 5*G( - v2, - 
         v2,0,0,u2) + 26*G( - v2,u2)*zeta3 - 37/6*G( - v2,u2)*Pi^2 - 5/6*G( - 
         v2,0,1 - v2,u2) - 6*G( - v2,0,1 - v2,0,u2) - 5*G( - v2,0, - v2,0,u2)
          + 39/2*G( - v2,0,u2) + 23/6*G( - v2,0,u2)*Pi^2 - 6*G( - v2,0,0,1 - 
         v2,u2) - 15/2*G( - v2,0,0,u2) - 13*G( - v2,0,1,1 - v2,u2) + 15/2*G(0,
         1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,0,u2) + 9*G(0,1 - v2, - v2,0,
         u2) - 39/2*G(0,1 - v2,u2) - 1/2*G(0,1 - v2,u2)*Pi^2 + 15/2*G(0,1 - v2
         ,u2)*G(1,v2) - 15*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,0,1 - v2,u2
         ) + 15/2*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,v2) + 9*G(0,1 - v2
         ,1,1 - v2,u2) + 9*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,1 - v2,0,u2)
          + 8*G(0, - v2, - v2,0,u2) + 2/3*G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,u2)
         *G(1,0,v2) - 2*G(0, - v2,0,1 - v2,u2) - 6*G(0, - v2,0,u2) - 2*G(0, - 
         v2,0,u2)*G(1,v2) + 11*G(0,u2)*zeta3 + 53/36*G(0,u2)*Pi^2 + 39/2*G(0,
         u2)*G(0,v2) + 23/6*G(0,u2)*G(0,v2)*Pi^2 - 39/2*G(0,u2)*G(1,v2) - 1/2*
         G(0,u2)*G(1,v2)*Pi^2 - 49/3*G(0,u2)*G(1,0,v2) - 5*G(0,u2)*G(1,0,0,v2)
          - 2*G(0,u2)*G(1,0,1,v2) + 15/2*G(0,u2)*G(1,1,v2) - 15*G(0,u2)*G(1,1,
         0,v2) + 26*G(0,v2)*zeta3 + 11/18*G(0,v2)*Pi^2 + 9*G(0,v2)*G(1 - v2,1
          - v2, - v2,u2) - 15/2*G(0,v2)*G(1 - v2,1 - v2,u2) - 15*G(0,v2)*G(1
          - v2,1 - v2,0,u2) - 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(0,v2)*G(1
          - v2, - v2,1 - v2,u2) - 15*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 31/6*
         G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 39/2*G(
         0,v2)*G(1 - v2,u2) - 29/6*G(0,v2)*G(1 - v2,u2)*Pi^2 + 7*G(0,v2)*G(1
          - v2,0,1 - v2,u2) - 9*G(0,v2)*G(1 - v2,0, - v2,u2) - 17*G(0,v2)*G(1
          - v2,0,u2) + 7*G(0,v2)*G(1 - v2,0,0,u2) - 9*G(0,v2)*G(1 - v2,0,1,u2)
          + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 20/3*G(0,v2)*G(1 - v2,1,u2) + 2*
         G(0,v2)*G(1 - v2,1,0,u2) - 8*G(0,v2)*G(1 - v2,1,1,u2) - 11*G(0,v2)*G(
          - v2,1 - v2, - v2,u2) + 5/6*G(0,v2)*G( - v2,1 - v2,u2) + 15*G(0,v2)*
         G( - v2,1 - v2,0,u2) + 13*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G(
          - v2, - v2,1 - v2,u2) + 21*G(0,v2)*G( - v2, - v2, - v2,u2) + 3/2*G(0
         ,v2)*G( - v2, - v2,u2) - 8*G(0,v2)*G( - v2, - v2,0,u2) - 39/2*G(0,v2)
         *G( - v2,u2) + 5/6*G(0,v2)*G( - v2,u2)*Pi^2 - 7*G(0,v2)*G( - v2,0,1
          - v2,u2) + 5*G(0,v2)*G( - v2,0, - v2,u2) + 31/3*G(0,v2)*G( - v2,0,u2
         ) - 5*G(0,v2)*G( - v2,0,0,u2) + 13*G(0,v2)*G( - v2,0,1,u2) + 7*G(0,v2
         )*G(0,1 - v2,1 - v2,u2) - 9*G(0,v2)*G(0,1 - v2, - v2,u2) - 49/3*G(0,
         v2)*G(0,1 - v2,u2) + 7*G(0,v2)*G(0,1 - v2,0,u2) - 9*G(0,v2)*G(0,1 - 
         v2,1,u2) + 2*G(0,v2)*G(0, - v2,1 - v2,u2) - 8*G(0,v2)*G(0, - v2, - v2
         ,u2) + 6*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) - 5*G(0,v2
         )*G(1,1 - v2,1 - v2,u2) + 13*G(0,v2)*G(1,1 - v2, - v2,u2) + 31/3*G(0,
         v2)*G(1,1 - v2,u2) - 7*G(0,v2)*G(1,1 - v2,0,u2) + 5*G(0,v2)*G(1,1 - 
         v2,1,u2) - 39/2*G(0,v2)*G(1,u2) - 19/6*G(0,v2)*G(1,u2)*Pi^2 + 15*G(0,
         v2)*G(1,0,1 - v2,u2) + 13*G(0,v2)*G(1,0, - v2,u2) + 3/2*G(0,v2)*G(1,0
         ,u2) - 11*G(0,v2)*G(1,0,1,u2) - 8*G(0,v2)*G(1,1,1 - v2,u2) + 5/6*G(0,
         v2)*G(1,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 21*G(0,v2)*G(1,1,1,u2) + 4*G(
         0,0,1 - v2,1 - v2,u2) + 15/2*G(0,0,1 - v2,u2) - 15*G(0,0,1 - v2,u2)*
         G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) - 9*G(0,0, - v2,u2)*G(0,v2) + 9*
         G(0,0, - v2,0,u2) - 19/3*G(0,0,u2)*Pi^2 - 15/2*G(0,0,u2)*G(0,v2) - 5*
         G(0,0,u2)*G(0,0,v2) - 6*G(0,0,u2)*G(0,1,v2) + 15/2*G(0,0,u2)*G(1,v2)
          + 7*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) - 39/2*G(0,0,v2) + 5/
         6*G(0,0,v2)*Pi^2 + 13*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 15*G(0,0,v2)*G(
         1 - v2, - v2,u2) + 119/6*G(0,0,v2)*G(1 - v2,u2) - 5*G(0,0,v2)*G(1 - 
         v2,0,u2) - 15*G(0,0,v2)*G( - v2,1 - v2,u2) + 21*G(0,0,v2)*G( - v2, - 
         v2,u2) - 79/6*G(0,0,v2)*G( - v2,u2) + G(0,0,v2)*G( - v2,0,u2) - 5*G(0
         ,0,v2)*G(0,1 - v2,u2) - 8*G(0,0,v2)*G(0, - v2,u2) + 20*G(0,0,v2)*G(0,
         u2) + 9*G(0,0,v2)*G(1,1 - v2,u2) - 14*G(0,0,v2)*G(1,u2) + 9*G(0,0,v2)
         *G(1,0,u2) - 145/6*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1 - v2,u2) + 12*G(0,
         0,0,v2)*G( - v2,u2) + G(0,0,0,v2)*G(0,u2) - 9*G(0,0,0,v2)*G(1,u2) + 
         12*G(0,0,0,0,v2) - 6*G(0,0,0,1,v2) - 9*G(0,0,1,1 - v2,u2) + 9*G(0,0,1
         ,u2)*G(0,v2) - 9*G(0,0,1,u2)*G(1,v2) + 3/2*G(0,0,1,v2) + 2*G(0,0,1,v2
         )*G(1 - v2,u2) - 6*G(0,0,1,v2)*G( - v2,u2) + 6*G(0,0,1,v2)*G(0,u2) - 
         4*G(0,0,1,v2)*G(1,u2) - 15*G(0,0,1,0,v2) + 7*G(0,1,1 - v2,1 - v2,u2)
          - 31/6*G(0,1,1 - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2) + 7*G(0,1,1 - 
         v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) - 21/2*G(0,1,u2)*Pi^2 + 31/6*G(
         0,1,u2)*G(0,v2) - 11*G(0,1,u2)*G(0,1,v2) - 31/6*G(0,1,u2)*G(1,v2) + 4
         *G(0,1,u2)*G(1,0,v2) + 7*G(0,1,u2)*G(1,1,v2) + 32/3*G(0,1,v2)*Pi^2 - 
         9*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2, - v2,u2) - 5/
         6*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0,1,v2)*
         G(1 - v2,1,u2) + 13*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - 
         v2, - v2,u2) + 5/6*G(0,1,v2)*G( - v2,u2) + 6*G(0,1,v2)*G( - v2,0,u2)
          - 2*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,v2)*G(0, - v2,u2) - 67/6*G(0,
         1,v2)*G(0,u2) + 67/6*G(0,1,v2)*G(1,u2) + 4*G(0,1,v2)*G(1,0,u2) + 13*
         G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0,u2)*G(0,v2) + 
         2*G(0,1,0,u2)*G(1,v2) + 25/2*G(0,1,0,v2) + 11*G(0,1,0,v2)*G(1 - v2,u2
         ) - 15*G(0,1,0,v2)*G( - v2,u2) + 15*G(0,1,0,v2)*G(0,u2) - 13*G(0,1,0,
         v2)*G(1,u2) - 15*G(0,1,0,0,v2) + 13*G(0,1,0,1,v2) + 15*G(0,1,1,1 - v2
         ,u2) - 15*G(0,1,1,u2)*G(0,v2) + 15*G(0,1,1,u2)*G(1,v2) - 22*G(0,1,1,0
         ,v2) - 15/2*G(1,1 - v2,1 - v2,u2) - 6*G(1,1 - v2,1 - v2,0,u2) - 13*G(
         1,1 - v2, - v2,0,u2) + 39/2*G(1,1 - v2,u2) + 5/2*G(1,1 - v2,u2)*Pi^2
          - 6*G(1,1 - v2,0,1 - v2,u2) - 3/2*G(1,1 - v2,0,u2) - 5*G(1,1 - v2,1,
         1 - v2,u2) - 17*G(1,u2)*zeta3 - 197/36*G(1,u2)*Pi^2 + 39/2*G(1,u2)*G(
         1,v2) + 5/2*G(1,u2)*G(1,v2)*Pi^2 - 18*G(1,v2)*zeta3 + 11/6*G(1,v2)*
         Pi^2 + 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,
         u2) - 28/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 15/2*G(1,v2)*G(1 - v2,0,u2) + 
         4*G(1,v2)*G(1 - v2,0,0,u2) + 9*G(1,v2)*G(1 - v2,0,1,u2) - 20/3*G(1,v2
         )*G(1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2,1,0,u2) + 8*G(1,v2)*G(1 - v2,1,
         1,u2) - 13*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,
         u2) + 32/3*G(1,v2)*G( - v2,u2)*Pi^2 - 5/6*G(1,v2)*G( - v2,0,u2) - 6*
         G(1,v2)*G( - v2,0,0,u2) - 13*G(1,v2)*G( - v2,0,1,u2) - 15/2*G(1,v2)*
         G(1,1 - v2,u2) - 6*G(1,v2)*G(1,1 - v2,0,u2) - 5*G(1,v2)*G(1,1 - v2,1,
         u2) - 6*G(1,0,1 - v2,1 - v2,u2) - 3/2*G(1,0,1 - v2,u2) - 6*G(1,0,1 - 
         v2,u2)*G(1,v2) - 13*G(1,0, - v2,0,u2) + 20/3*G(1,0,u2)*Pi^2 - 3/2*G(1
         ,0,u2)*G(1,v2) - 7*G(1,0,u2)*G(1,0,v2) - 6*G(1,0,u2)*G(1,1,v2) + 39/2
         *G(1,0,v2) - 29/6*G(1,0,v2)*Pi^2 + 22*G(1,0,v2)*G(1 - v2,1 - v2,u2)
          - 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 15/2*G(1,0,v2)*G(1 - v2,u2) - 15*
         G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) - 22*G(1,0,v2)*
         G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 5/6*G(1,0,v2)*G(
          - v2,u2) + 15*G(1,0,v2)*G( - v2,0,u2) + 17*G(1,0,v2)*G(1,1 - v2,u2)
          + 31/3*G(1,0,v2)*G(1,u2) - 8*G(1,0,v2)*G(1,1,u2) + 41/2*G(1,0,0,v2)
          + 13*G(1,0,0,v2)*G(1 - v2,u2) - 15*G(1,0,0,v2)*G( - v2,u2) + 9*G(1,0
         ,0,v2)*G(1,u2) - 6*G(1,0,0,0,v2) + 2*G(1,0,0,1,v2) + 11*G(1,0,1,1 - 
         v2,u2) + 11*G(1,0,1,u2)*G(1,v2) - 3/2*G(1,0,1,v2) - 9*G(1,0,1,v2)*G(1
          - v2,u2) + 13*G(1,0,1,v2)*G( - v2,u2) + 11*G(1,0,1,0,v2) - 5*G(1,1,1
          - v2,1 - v2,u2) - 5/6*G(1,1,1 - v2,u2) - 5*G(1,1,1 - v2,u2)*G(1,v2)
          + 2*G(1,1,1 - v2,0,u2) + 15/2*G(1,1,u2)*Pi^2 - 5/6*G(1,1,u2)*G(1,v2)
          - 5*G(1,1,u2)*G(1,1,v2) - 28/3*G(1,1,v2)*Pi^2 - 15/2*G(1,1,v2)*G(1,
         u2) + 2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) - 53/6*G(1,1,0,v2)
          + 22*G(1,1,0,v2)*G(1 - v2,u2) - 22*G(1,1,0,v2)*G( - v2,u2) + 17*G(1,
         1,0,v2)*G(1,u2) + 13*G(1,1,0,0,v2) - 9*G(1,1,0,1,v2) - 21*G(1,1,1,1
          - v2,u2) - 21*G(1,1,1,u2)*G(1,v2) + 22*G(1,1,1,0,v2) )

       + N*u2^2*[1-u2-v2]^-1 * ( 1/9*Pi^2 + 2/3*G( - v2,0,u2) + G(0, - v2,0,u2
         ) + 2/3*G(0,u2)*G(0,v2) + G(0,u2)*G(1,0,v2) - 5/6*G(0,v2)*Pi^2 - 2/3*
         G(0,v2)*G( - v2,u2) + G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0, - v2,u2)
          + G(0,v2)*G(1,0,u2) - G(0,v2)*G(1,1,u2) - 2/3*G(0,0,v2) - 2*G(0,0,v2
         )*G(0,u2) + G(0,0,v2)*G(1,u2) + G(0,0,1,v2) + G(0,1,v2)*G(0,u2) - G(0
         ,1,v2)*G(1,u2) + G(0,1,0,v2) - G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 + 
         1/6*G(1,v2)*Pi^2 - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1,v2) - 2/3*G(1,0,
         v2) + G(1,0,0,v2) - G(1,0,1,v2) + G(1,1,1 - v2,u2) + G(1,1,u2)*G(1,v2
         ) - 2*G(1,1,0,v2) )

       + N*u2^2 * (  - 41*zeta3 - 493/36*Pi^2 - 503/180*Pi^4 + 10*G(1 - v2,1
          - v2, - v2,0,u2) - 41/2*G(1 - v2,1 - v2,u2) + 9*G(1 - v2,1 - v2,u2)*
         Pi^2 - 38/3*G(1 - v2,1 - v2,0,u2) - 4*G(1 - v2,1 - v2,0,0,u2) - 8*G(1
          - v2,1 - v2,1,1 - v2,u2) - 2*G(1 - v2, - v2,1 - v2,0,u2) - 16*G(1 - 
         v2, - v2, - v2,0,u2) + 26/3*G(1 - v2, - v2,u2)*Pi^2 - 2*G(1 - v2, - 
         v2,0,1 - v2,u2) - 46/3*G(1 - v2, - v2,0,u2) - 8*G(1 - v2, - v2,0,0,u2
         ) + 89/6*G(1 - v2,u2) + 20*G(1 - v2,u2)*zeta3 - 61/6*G(1 - v2,u2)*
         Pi^2 - 38/3*G(1 - v2,0,1 - v2,u2) - 4*G(1 - v2,0,1 - v2,0,u2) - 10*G(
         1 - v2,0, - v2,0,u2) + 37/2*G(1 - v2,0,u2) + 1/3*G(1 - v2,0,u2)*Pi^2
          - 4*G(1 - v2,0,0,1 - v2,u2) - 7/3*G(1 - v2,0,0,u2) - 8*G(1 - v2,0,1,
         1 - v2,u2) + 31/3*G(1 - v2,1,1 - v2,u2) + 2*G(1 - v2,1,1 - v2,0,u2)
          + 2/3*G(1 - v2,1,u2)*Pi^2 + 2*G(1 - v2,1,0,1 - v2,u2) - 8*G(1 - v2,1
         ,1,1 - v2,u2) - 12*G( - v2,1 - v2, - v2,0,u2) - 31/3*G( - v2,1 - v2,
         u2)*Pi^2 + 7/3*G( - v2,1 - v2,0,u2) + 6*G( - v2,1 - v2,0,0,u2) + 12*
         G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 22*G( - 
         v2, - v2, - v2,0,u2) - 14/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2, - v2,
         0,1 - v2,u2) + 44/3*G( - v2, - v2,0,u2) + 6*G( - v2, - v2,0,0,u2) - 
         28*G( - v2,u2)*zeta3 - 4/9*G( - v2,u2)*Pi^2 + 7/3*G( - v2,0,1 - v2,u2
         ) + 6*G( - v2,0,1 - v2,0,u2) + 6*G( - v2,0, - v2,0,u2) - 80/3*G( - v2
         ,0,u2) - 11/3*G( - v2,0,u2)*Pi^2 + 6*G( - v2,0,0,1 - v2,u2) + 40/3*G(
          - v2,0,0,u2) + 12*G( - v2,0,1,1 - v2,u2) - 38/3*G(0,1 - v2,1 - v2,u2
         ) - 4*G(0,1 - v2,1 - v2,0,u2) - 10*G(0,1 - v2, - v2,0,u2) + 37/2*G(0,
         1 - v2,u2) + 1/3*G(0,1 - v2,u2)*Pi^2 - 38/3*G(0,1 - v2,u2)*G(1,v2) + 
         16*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,0,1 - v2,u2) - 7/3*G(0,1
          - v2,0,u2) - 4*G(0,1 - v2,0,u2)*G(1,v2) - 8*G(0,1 - v2,1,1 - v2,u2)
          - 8*G(0,1 - v2,1,u2)*G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - 
         v2, - v2,0,u2) - 2/3*G(0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2)
          + 2*G(0, - v2,0,1 - v2,u2) + 8/3*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)
         *G(1,v2) - 89/6*G(0,u2) - 12*G(0,u2)*zeta3 + 53/18*G(0,u2)*Pi^2 - 113/
         3*G(0,u2)*G(0,v2) - 11/3*G(0,u2)*G(0,v2)*Pi^2 + 37/2*G(0,u2)*G(1,v2)
          + 1/3*G(0,u2)*G(1,v2)*Pi^2 - 16/3*G(0,u2)*G(1,0,v2) + 6*G(0,u2)*G(1,
         0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 38/3*G(0,u2)*G(1,1,v2) + 16*G(0,u2)
         *G(1,1,0,v2) - 28*G(0,v2)*zeta3 - 15/2*G(0,v2)*Pi^2 - 10*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) + 5/3*G(0,v2)*G(1 - v2,1 - v2,u2) + 16*G(0,v2)
         *G(1 - v2,1 - v2,0,u2) + 8*G(0,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(0,v2)*
         G(1 - v2, - v2,1 - v2,u2) + 16*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 46/
         3*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 17/3*
         G(0,v2)*G(1 - v2,u2)*Pi^2 - 6*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 10*G(0,
         v2)*G(1 - v2,0, - v2,u2) - 5*G(0,v2)*G(1 - v2,0,u2) - 8*G(0,v2)*G(1
          - v2,0,0,u2) + 8*G(0,v2)*G(1 - v2,0,1,u2) - 4*G(0,v2)*G(1 - v2,1,1
          - v2,u2) - 31/3*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G(1 - v2,1,0,u2)
          + 8*G(0,v2)*G(1 - v2,1,1,u2) + 12*G(0,v2)*G( - v2,1 - v2, - v2,u2)
          - 7/3*G(0,v2)*G( - v2,1 - v2,u2) - 16*G(0,v2)*G( - v2,1 - v2,0,u2)
          - 12*G(0,v2)*G( - v2,1 - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,
         u2) - 22*G(0,v2)*G( - v2, - v2, - v2,u2) - 44/3*G(0,v2)*G( - v2, - v2
         ,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2) + 80/3*G(0,v2)*G( - v2,u2) - 5/3
         *G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*G( - v2,0,1 - v2,u2) - 6*G(0,v2
         )*G( - v2,0, - v2,u2) - 20/3*G(0,v2)*G( - v2,0,u2) + 6*G(0,v2)*G( - 
         v2,0,0,u2) - 12*G(0,v2)*G( - v2,0,1,u2) - 6*G(0,v2)*G(0,1 - v2,1 - v2
         ,u2) + 10*G(0,v2)*G(0,1 - v2, - v2,u2) + 116/3*G(0,v2)*G(0,1 - v2,u2)
          - 8*G(0,v2)*G(0,1 - v2,0,u2) + 8*G(0,v2)*G(0,1 - v2,1,u2) - 2*G(0,v2
         )*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*G(0, - v2, - v2,u2) - 8/3*G(0,v2)*
         G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0,u2) + 4*G(0,v2)*G(1,1 - v2,1 - 
         v2,u2) - 14*G(0,v2)*G(1,1 - v2, - v2,u2) - 14*G(0,v2)*G(1,1 - v2,u2)
          + 8*G(0,v2)*G(1,1 - v2,0,u2) - 4*G(0,v2)*G(1,1 - v2,1,u2) + 11*G(0,
         v2)*G(1,u2) + 3*G(0,v2)*G(1,u2)*Pi^2 - 14*G(0,v2)*G(1,0,1 - v2,u2) - 
         14*G(0,v2)*G(1,0, - v2,u2) + 1/3*G(0,v2)*G(1,0,u2) + 10*G(0,v2)*G(1,0
         ,1,u2) + 8*G(0,v2)*G(1,1,1 - v2,u2) + 12*G(0,v2)*G(1,1,u2) + 2*G(0,v2
         )*G(1,1,0,u2) - 20*G(0,v2)*G(1,1,1,u2) - 4*G(0,0,1 - v2,1 - v2,u2) - 
         7/3*G(0,0,1 - v2,u2) + 14*G(0,0,1 - v2,u2)*G(0,v2) - 4*G(0,0,1 - v2,
         u2)*G(1,v2) + 10*G(0,0, - v2,u2)*G(0,v2) - 10*G(0,0, - v2,0,u2) + 41/
         2*G(0,0,u2) + 20/3*G(0,0,u2)*Pi^2 + 40/3*G(0,0,u2)*G(0,v2) + 6*G(0,0,
         u2)*G(0,0,v2) + 6*G(0,0,u2)*G(0,1,v2) - 7/3*G(0,0,u2)*G(1,v2) - 8*G(0
         ,0,u2)*G(1,0,v2) - 4*G(0,0,u2)*G(1,1,v2) + 80/3*G(0,0,v2) - 5/3*G(0,0
         ,v2)*Pi^2 - 14*G(0,0,v2)*G(1 - v2,1 - v2,u2) + 16*G(0,0,v2)*G(1 - v2,
          - v2,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,v2)*G(1 - v2,0,u2)
          + 16*G(0,0,v2)*G( - v2,1 - v2,u2) - 22*G(0,0,v2)*G( - v2, - v2,u2)
          - 2*G(0,0,v2)*G( - v2,0,u2) + 6*G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,
         v2)*G(0, - v2,u2) - 17*G(0,0,v2)*G(0,u2) - 10*G(0,0,v2)*G(1,1 - v2,u2
         ) + 43/3*G(0,0,v2)*G(1,u2) - 10*G(0,0,v2)*G(1,0,u2) + 11*G(0,0,0,v2)
          + 6*G(0,0,0,v2)*G(1 - v2,u2) - 12*G(0,0,0,v2)*G( - v2,u2) - 2*G(0,0,
         0,v2)*G(0,u2) + 10*G(0,0,0,v2)*G(1,u2) - 12*G(0,0,0,0,v2) + 6*G(0,0,0
         ,1,v2) + 8*G(0,0,1,1 - v2,u2) - 8*G(0,0,1,u2)*G(0,v2) + 8*G(0,0,1,u2)
         *G(1,v2) - 8/3*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(1 - v2,u2) + 6*G(0,0,1,
         v2)*G( - v2,u2) - 6*G(0,0,1,v2)*G(0,u2) + 4*G(0,0,1,v2)*G(1,u2) + 16*
         G(0,0,1,0,v2) - 6*G(0,1,1 - v2,1 - v2,u2) + 77/3*G(0,1,1 - v2,u2) - 4
         *G(0,1,1 - v2,u2)*G(0,v2) - 6*G(0,1,1 - v2,u2)*G(1,v2) - 2*G(0,1,1 - 
         v2,0,u2) + 29/3*G(0,1,u2)*Pi^2 - 77/3*G(0,1,u2)*G(0,v2) + 10*G(0,1,u2
         )*G(0,1,v2) + 77/3*G(0,1,u2)*G(1,v2) - 4*G(0,1,u2)*G(1,0,v2) - 6*G(0,
         1,u2)*G(1,1,v2) + 11*G(0,1,v2) - 31/3*G(0,1,v2)*Pi^2 + 8*G(0,1,v2)*G(
         1 - v2,1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2, - v2,u2) - 26/3*G(0,1,v2)*
         G(1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1 - v2,1,u2
         ) - 12*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - v2,u2)
          - 7/3*G(0,1,v2)*G( - v2,u2) - 6*G(0,1,v2)*G( - v2,0,u2) + 2*G(0,1,v2
         )*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0, - v2,u2) + 13*G(0,1,v2)*G(0,u2)
          - 2*G(0,1,v2)*G(1,u2) - 4*G(0,1,v2)*G(1,0,u2) - 12*G(0,1,v2)*G(1,1,
         u2) - 2*G(0,1,0,1 - v2,u2) + 2*G(0,1,0,u2)*G(0,v2) - 2*G(0,1,0,u2)*G(
         1,v2) - 41/3*G(0,1,0,v2) - 12*G(0,1,0,v2)*G(1 - v2,u2) + 16*G(0,1,0,
         v2)*G( - v2,u2) - 16*G(0,1,0,v2)*G(0,u2) + 14*G(0,1,0,v2)*G(1,u2) + 
         16*G(0,1,0,0,v2) - 12*G(0,1,0,1,v2) - 14*G(0,1,1,1 - v2,u2) + 14*G(0,
         1,1,u2)*G(0,v2) - 14*G(0,1,1,u2)*G(1,v2) + 22*G(0,1,1,0,v2) + 5/3*G(1
         ,1 - v2,1 - v2,u2) + 6*G(1,1 - v2,1 - v2,0,u2) + 14*G(1,1 - v2, - v2,
         0,u2) - 11*G(1,1 - v2,u2) - 7/3*G(1,1 - v2,u2)*Pi^2 + 6*G(1,1 - v2,0,
         1 - v2,u2) - 1/3*G(1,1 - v2,0,u2) + 4*G(1,1 - v2,1,1 - v2,u2) + 18*G(
         1,u2)*zeta3 + 29/2*G(1,u2)*Pi^2 - 11*G(1,u2)*G(1,v2) - 7/3*G(1,u2)*G(
         1,v2)*Pi^2 + 89/6*G(1,v2) + 20*G(1,v2)*zeta3 - 92/9*G(1,v2)*Pi^2 - 8*
         G(1,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 41/2
         *G(1,v2)*G(1 - v2,u2) + 9*G(1,v2)*G(1 - v2,u2)*Pi^2 - 38/3*G(1,v2)*G(
         1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,0,0,u2) - 8*G(1,v2)*G(1 - v2,0,1,u2
         ) + 31/3*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2,1,0,u2) - 8*G(1,
         v2)*G(1 - v2,1,1,u2) + 12*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G(
          - v2, - v2,0,u2) - 31/3*G(1,v2)*G( - v2,u2)*Pi^2 + 7/3*G(1,v2)*G( - 
         v2,0,u2) + 6*G(1,v2)*G( - v2,0,0,u2) + 12*G(1,v2)*G( - v2,0,1,u2) + 5/
         3*G(1,v2)*G(1,1 - v2,u2) + 6*G(1,v2)*G(1,1 - v2,0,u2) + 4*G(1,v2)*G(1
         ,1 - v2,1,u2) + 6*G(1,0,1 - v2,1 - v2,u2) - 1/3*G(1,0,1 - v2,u2) + 6*
         G(1,0,1 - v2,u2)*G(1,v2) + 14*G(1,0, - v2,0,u2) - 7*G(1,0,u2)*Pi^2 - 
         1/3*G(1,0,u2)*G(1,v2) + 8*G(1,0,u2)*G(1,0,v2) + 6*G(1,0,u2)*G(1,1,v2)
          + 2/3*G(1,0,v2) + 17/3*G(1,0,v2)*Pi^2 - 22*G(1,0,v2)*G(1 - v2,1 - v2
         ,u2) + 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 137/3*G(1,0,v2)*G(1 - v2,u2)
          + 16*G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G(1 - v2,1,u2) + 22*G(1,
         0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) - 7/3*G(1,0,
         v2)*G( - v2,u2) - 16*G(1,0,v2)*G( - v2,0,u2) - 18*G(1,0,v2)*G(1,1 - 
         v2,u2) - 14*G(1,0,v2)*G(1,u2) + 8*G(1,0,v2)*G(1,1,u2) + 1/3*G(1,0,0,
         v2) - 14*G(1,0,0,v2)*G(1 - v2,u2) + 16*G(1,0,0,v2)*G( - v2,u2) - 10*
         G(1,0,0,v2)*G(1,u2) + 6*G(1,0,0,0,v2) - 2*G(1,0,0,1,v2) - 10*G(1,0,1,
         1 - v2,u2) - 10*G(1,0,1,u2)*G(1,v2) - 25/3*G(1,0,1,v2) + 8*G(1,0,1,v2
         )*G(1 - v2,u2) - 12*G(1,0,1,v2)*G( - v2,u2) - 12*G(1,0,1,0,v2) + 4*G(
         1,1,1 - v2,1 - v2,u2) - 12*G(1,1,1 - v2,u2) + 4*G(1,1,1 - v2,u2)*G(1,
         v2) - 2*G(1,1,1 - v2,0,u2) - 20/3*G(1,1,u2)*Pi^2 - 12*G(1,1,u2)*G(1,
         v2) + 4*G(1,1,u2)*G(1,1,v2) - 41/2*G(1,1,v2) + 9*G(1,1,v2)*Pi^2 + 5/3
         *G(1,1,v2)*G(1,u2) - 2*G(1,1,0,1 - v2,u2) - 2*G(1,1,0,u2)*G(1,v2) + 
         139/3*G(1,1,0,v2) - 22*G(1,1,0,v2)*G(1 - v2,u2) + 22*G(1,1,0,v2)*G(
          - v2,u2) - 18*G(1,1,0,v2)*G(1,u2) - 14*G(1,1,0,0,v2) + 8*G(1,1,0,1,
         v2) + 20*G(1,1,1,1 - v2,u2) + 20*G(1,1,1,u2)*G(1,v2) - 22*G(1,1,1,0,
         v2) )

       + N*u2^2*v2 * ( 35/3*zeta3 + 74/3*Pi^2 + 967/180*Pi^4 - 18*G(1 - v2,1
          - v2, - v2,0,u2) - 56/3*G(1 - v2,1 - v2,u2)*Pi^2 + 15*G(1 - v2,1 - 
         v2,0,u2) + 8*G(1 - v2,1 - v2,0,0,u2) + 18*G(1 - v2,1 - v2,1,1 - v2,u2
         ) + 4*G(1 - v2, - v2,1 - v2,0,u2) + 30*G(1 - v2, - v2, - v2,0,u2) - 
         16*G(1 - v2, - v2,u2)*Pi^2 + 4*G(1 - v2, - v2,0,1 - v2,u2) - 31/3*G(1
          - v2, - v2,0,u2) + 14*G(1 - v2, - v2,0,0,u2) - 36*G(1 - v2,u2)*zeta3
          + 31/9*G(1 - v2,u2)*Pi^2 + 15*G(1 - v2,0,1 - v2,u2) + 8*G(1 - v2,0,1
          - v2,0,u2) + 18*G(1 - v2,0, - v2,0,u2) - 37*G(1 - v2,0,u2) - G(1 - 
         v2,0,u2)*Pi^2 + 8*G(1 - v2,0,0,1 - v2,u2) + 15*G(1 - v2,0,0,u2) + 18*
         G(1 - v2,0,1,1 - v2,u2) - 40/3*G(1 - v2,1,1 - v2,u2) - 4*G(1 - v2,1,1
          - v2,0,u2) - 4/3*G(1 - v2,1,u2)*Pi^2 - 4*G(1 - v2,1,0,1 - v2,u2) + 
         16*G(1 - v2,1,1,1 - v2,u2) + 22*G( - v2,1 - v2, - v2,0,u2) + 64/3*G(
          - v2,1 - v2,u2)*Pi^2 - 5/3*G( - v2,1 - v2,0,u2) - 12*G( - v2,1 - v2,
         0,0,u2) - 26*G( - v2,1 - v2,1,1 - v2,u2) + 4*G( - v2, - v2,1 - v2,0,
         u2) - 42*G( - v2, - v2, - v2,0,u2) + 8*G( - v2, - v2,u2)*Pi^2 + 4*G(
          - v2, - v2,0,1 - v2,u2) - 3*G( - v2, - v2,0,u2) - 10*G( - v2, - v2,0
         ,0,u2) + 52*G( - v2,u2)*zeta3 - 37/3*G( - v2,u2)*Pi^2 - 5/3*G( - v2,0
         ,1 - v2,u2) - 12*G( - v2,0,1 - v2,0,u2) - 10*G( - v2,0, - v2,0,u2) + 
         37*G( - v2,0,u2) + 23/3*G( - v2,0,u2)*Pi^2 - 12*G( - v2,0,0,1 - v2,u2
         ) - 15*G( - v2,0,0,u2) - 26*G( - v2,0,1,1 - v2,u2) + 15*G(0,1 - v2,1
          - v2,u2) + 8*G(0,1 - v2,1 - v2,0,u2) + 18*G(0,1 - v2, - v2,0,u2) - 
         37*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 + 15*G(0,1 - v2,u2)*G(1,v2)
          - 30*G(0,1 - v2,u2)*G(1,0,v2) + 8*G(0,1 - v2,0,1 - v2,u2) + 15*G(0,1
          - v2,0,u2) + 8*G(0,1 - v2,0,u2)*G(1,v2) + 18*G(0,1 - v2,1,1 - v2,u2)
          + 18*G(0,1 - v2,1,u2)*G(1,v2) - 4*G(0, - v2,1 - v2,0,u2) + 16*G(0,
          - v2, - v2,0,u2) + 4/3*G(0, - v2,u2)*Pi^2 + 4*G(0, - v2,u2)*G(1,0,v2
         ) - 4*G(0, - v2,0,1 - v2,u2) - 14*G(0, - v2,0,u2) - 4*G(0, - v2,0,u2)
         *G(1,v2) + 22*G(0,u2)*zeta3 + 53/18*G(0,u2)*Pi^2 + 37*G(0,u2)*G(0,v2)
          + 23/3*G(0,u2)*G(0,v2)*Pi^2 - 37*G(0,u2)*G(1,v2) - G(0,u2)*G(1,v2)*
         Pi^2 - 104/3*G(0,u2)*G(1,0,v2) - 10*G(0,u2)*G(1,0,0,v2) - 4*G(0,u2)*
         G(1,0,1,v2) + 15*G(0,u2)*G(1,1,v2) - 30*G(0,u2)*G(1,1,0,v2) + 52*G(0,
         v2)*zeta3 + 26/9*G(0,v2)*Pi^2 + 18*G(0,v2)*G(1 - v2,1 - v2, - v2,u2)
          - 15*G(0,v2)*G(1 - v2,1 - v2,u2) - 30*G(0,v2)*G(1 - v2,1 - v2,0,u2)
          - 18*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 4*G(0,v2)*G(1 - v2, - v2,1 - v2
         ,u2) - 30*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 31/3*G(0,v2)*G(1 - v2,
          - v2,u2) + 8*G(0,v2)*G(1 - v2, - v2,0,u2) + 37*G(0,v2)*G(1 - v2,u2)
          - 29/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 14*G(0,v2)*G(1 - v2,0,1 - v2,u2)
          - 18*G(0,v2)*G(1 - v2,0, - v2,u2) - 34*G(0,v2)*G(1 - v2,0,u2) + 14*
         G(0,v2)*G(1 - v2,0,0,u2) - 18*G(0,v2)*G(1 - v2,0,1,u2) + 8*G(0,v2)*G(
         1 - v2,1,1 - v2,u2) + 40/3*G(0,v2)*G(1 - v2,1,u2) + 4*G(0,v2)*G(1 - 
         v2,1,0,u2) - 16*G(0,v2)*G(1 - v2,1,1,u2) - 22*G(0,v2)*G( - v2,1 - v2,
          - v2,u2) + 5/3*G(0,v2)*G( - v2,1 - v2,u2) + 30*G(0,v2)*G( - v2,1 - 
         v2,0,u2) + 26*G(0,v2)*G( - v2,1 - v2,1,u2) - 4*G(0,v2)*G( - v2, - v2,
         1 - v2,u2) + 42*G(0,v2)*G( - v2, - v2, - v2,u2) + 3*G(0,v2)*G( - v2,
          - v2,u2) - 16*G(0,v2)*G( - v2, - v2,0,u2) - 37*G(0,v2)*G( - v2,u2)
          + 5/3*G(0,v2)*G( - v2,u2)*Pi^2 - 14*G(0,v2)*G( - v2,0,1 - v2,u2) + 
         10*G(0,v2)*G( - v2,0, - v2,u2) + 62/3*G(0,v2)*G( - v2,0,u2) - 10*G(0,
         v2)*G( - v2,0,0,u2) + 26*G(0,v2)*G( - v2,0,1,u2) + 14*G(0,v2)*G(0,1
          - v2,1 - v2,u2) - 18*G(0,v2)*G(0,1 - v2, - v2,u2) - 104/3*G(0,v2)*G(
         0,1 - v2,u2) + 14*G(0,v2)*G(0,1 - v2,0,u2) - 18*G(0,v2)*G(0,1 - v2,1,
         u2) + 4*G(0,v2)*G(0, - v2,1 - v2,u2) - 16*G(0,v2)*G(0, - v2, - v2,u2)
          + 14*G(0,v2)*G(0, - v2,u2) + 8*G(0,v2)*G(0, - v2,0,u2) - 10*G(0,v2)*
         G(1,1 - v2,1 - v2,u2) + 26*G(0,v2)*G(1,1 - v2, - v2,u2) + 62/3*G(0,v2
         )*G(1,1 - v2,u2) - 14*G(0,v2)*G(1,1 - v2,0,u2) + 10*G(0,v2)*G(1,1 - 
         v2,1,u2) - 37*G(0,v2)*G(1,u2) - 19/3*G(0,v2)*G(1,u2)*Pi^2 + 30*G(0,v2
         )*G(1,0,1 - v2,u2) + 26*G(0,v2)*G(1,0, - v2,u2) + G(0,v2)*G(1,0,u2)
          - 22*G(0,v2)*G(1,0,1,u2) - 16*G(0,v2)*G(1,1,1 - v2,u2) + 11/3*G(0,v2
         )*G(1,1,u2) - 4*G(0,v2)*G(1,1,0,u2) + 42*G(0,v2)*G(1,1,1,u2) + 8*G(0,
         0,1 - v2,1 - v2,u2) + 15*G(0,0,1 - v2,u2) - 30*G(0,0,1 - v2,u2)*G(0,
         v2) + 8*G(0,0,1 - v2,u2)*G(1,v2) - 18*G(0,0, - v2,u2)*G(0,v2) + 18*G(
         0,0, - v2,0,u2) - 38/3*G(0,0,u2)*Pi^2 - 15*G(0,0,u2)*G(0,v2) - 10*G(0
         ,0,u2)*G(0,0,v2) - 12*G(0,0,u2)*G(0,1,v2) + 15*G(0,0,u2)*G(1,v2) + 14
         *G(0,0,u2)*G(1,0,v2) + 8*G(0,0,u2)*G(1,1,v2) - 37*G(0,0,v2) + 5/3*G(0
         ,0,v2)*Pi^2 + 26*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 30*G(0,0,v2)*G(1 - 
         v2, - v2,u2) + 119/3*G(0,0,v2)*G(1 - v2,u2) - 10*G(0,0,v2)*G(1 - v2,0
         ,u2) - 30*G(0,0,v2)*G( - v2,1 - v2,u2) + 42*G(0,0,v2)*G( - v2, - v2,
         u2) - 79/3*G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) - 10*G(0
         ,0,v2)*G(0,1 - v2,u2) - 16*G(0,0,v2)*G(0, - v2,u2) + 44*G(0,0,v2)*G(0
         ,u2) + 18*G(0,0,v2)*G(1,1 - v2,u2) - 30*G(0,0,v2)*G(1,u2) + 18*G(0,0,
         v2)*G(1,0,u2) - 145/3*G(0,0,0,v2) - 12*G(0,0,0,v2)*G(1 - v2,u2) + 24*
         G(0,0,0,v2)*G( - v2,u2) + 2*G(0,0,0,v2)*G(0,u2) - 18*G(0,0,0,v2)*G(1,
         u2) + 24*G(0,0,0,0,v2) - 12*G(0,0,0,1,v2) - 18*G(0,0,1,1 - v2,u2) + 
         18*G(0,0,1,u2)*G(0,v2) - 18*G(0,0,1,u2)*G(1,v2) + G(0,0,1,v2) + 4*G(0
         ,0,1,v2)*G(1 - v2,u2) - 12*G(0,0,1,v2)*G( - v2,u2) + 12*G(0,0,1,v2)*
         G(0,u2) - 8*G(0,0,1,v2)*G(1,u2) - 30*G(0,0,1,0,v2) + 14*G(0,1,1 - v2,
         1 - v2,u2) - 31/3*G(0,1,1 - v2,u2) + 8*G(0,1,1 - v2,u2)*G(0,v2) + 14*
         G(0,1,1 - v2,u2)*G(1,v2) + 4*G(0,1,1 - v2,0,u2) - 21*G(0,1,u2)*Pi^2
          + 31/3*G(0,1,u2)*G(0,v2) - 22*G(0,1,u2)*G(0,1,v2) - 31/3*G(0,1,u2)*
         G(1,v2) + 8*G(0,1,u2)*G(1,0,v2) + 14*G(0,1,u2)*G(1,1,v2) + 64/3*G(0,1
         ,v2)*Pi^2 - 18*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 4*G(0,1,v2)*G(1 - v2,
          - v2,u2) - 5/3*G(0,1,v2)*G(1 - v2,u2) - 4*G(0,1,v2)*G(1 - v2,0,u2)
          - 8*G(0,1,v2)*G(1 - v2,1,u2) + 26*G(0,1,v2)*G( - v2,1 - v2,u2) - 4*
         G(0,1,v2)*G( - v2, - v2,u2) + 5/3*G(0,1,v2)*G( - v2,u2) + 12*G(0,1,v2
         )*G( - v2,0,u2) - 4*G(0,1,v2)*G(0,1 - v2,u2) + 4*G(0,1,v2)*G(0, - v2,
         u2) - 73/3*G(0,1,v2)*G(0,u2) + 73/3*G(0,1,v2)*G(1,u2) + 8*G(0,1,v2)*
         G(1,0,u2) + 26*G(0,1,v2)*G(1,1,u2) + 4*G(0,1,0,1 - v2,u2) - 4*G(0,1,0
         ,u2)*G(0,v2) + 4*G(0,1,0,u2)*G(1,v2) + 23*G(0,1,0,v2) + 22*G(0,1,0,v2
         )*G(1 - v2,u2) - 30*G(0,1,0,v2)*G( - v2,u2) + 30*G(0,1,0,v2)*G(0,u2)
          - 26*G(0,1,0,v2)*G(1,u2) - 30*G(0,1,0,0,v2) + 26*G(0,1,0,1,v2) + 30*
         G(0,1,1,1 - v2,u2) - 30*G(0,1,1,u2)*G(0,v2) + 30*G(0,1,1,u2)*G(1,v2)
          - 44*G(0,1,1,0,v2) - 15*G(1,1 - v2,1 - v2,u2) - 12*G(1,1 - v2,1 - v2
         ,0,u2) - 26*G(1,1 - v2, - v2,0,u2) + 37*G(1,1 - v2,u2) + 5*G(1,1 - v2
         ,u2)*Pi^2 - 12*G(1,1 - v2,0,1 - v2,u2) - G(1,1 - v2,0,u2) - 10*G(1,1
          - v2,1,1 - v2,u2) - 34*G(1,u2)*zeta3 - 221/18*G(1,u2)*Pi^2 + 37*G(1,
         u2)*G(1,v2) + 5*G(1,u2)*G(1,v2)*Pi^2 - 36*G(1,v2)*zeta3 + 10/3*G(1,v2
         )*Pi^2 + 18*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 4*G(1,v2)*G(1 - v2, - v2,
         0,u2) - 56/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 15*G(1,v2)*G(1 - v2,0,u2) + 
         8*G(1,v2)*G(1 - v2,0,0,u2) + 18*G(1,v2)*G(1 - v2,0,1,u2) - 40/3*G(1,
         v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G(1 - v2,1,0,u2) + 16*G(1,v2)*G(1 - v2
         ,1,1,u2) - 26*G(1,v2)*G( - v2,1 - v2,1,u2) + 4*G(1,v2)*G( - v2, - v2,
         0,u2) + 64/3*G(1,v2)*G( - v2,u2)*Pi^2 - 5/3*G(1,v2)*G( - v2,0,u2) - 
         12*G(1,v2)*G( - v2,0,0,u2) - 26*G(1,v2)*G( - v2,0,1,u2) - 15*G(1,v2)*
         G(1,1 - v2,u2) - 12*G(1,v2)*G(1,1 - v2,0,u2) - 10*G(1,v2)*G(1,1 - v2,
         1,u2) - 12*G(1,0,1 - v2,1 - v2,u2) - G(1,0,1 - v2,u2) - 12*G(1,0,1 - 
         v2,u2)*G(1,v2) - 26*G(1,0, - v2,0,u2) + 40/3*G(1,0,u2)*Pi^2 - G(1,0,
         u2)*G(1,v2) - 14*G(1,0,u2)*G(1,0,v2) - 12*G(1,0,u2)*G(1,1,v2) + 37*G(
         1,0,v2) - 29/3*G(1,0,v2)*Pi^2 + 44*G(1,0,v2)*G(1 - v2,1 - v2,u2) - 4*
         G(1,0,v2)*G(1 - v2, - v2,u2) - 15*G(1,0,v2)*G(1 - v2,u2) - 30*G(1,0,
         v2)*G(1 - v2,0,u2) + 8*G(1,0,v2)*G(1 - v2,1,u2) - 44*G(1,0,v2)*G( - 
         v2,1 - v2,u2) - 4*G(1,0,v2)*G( - v2, - v2,u2) + 5/3*G(1,0,v2)*G( - v2
         ,u2) + 30*G(1,0,v2)*G( - v2,0,u2) + 34*G(1,0,v2)*G(1,1 - v2,u2) + 62/
         3*G(1,0,v2)*G(1,u2) - 16*G(1,0,v2)*G(1,1,u2) + 39*G(1,0,0,v2) + 26*G(
         1,0,0,v2)*G(1 - v2,u2) - 30*G(1,0,0,v2)*G( - v2,u2) + 18*G(1,0,0,v2)*
         G(1,u2) - 12*G(1,0,0,0,v2) + 4*G(1,0,0,1,v2) + 22*G(1,0,1,1 - v2,u2)
          + 22*G(1,0,1,u2)*G(1,v2) - G(1,0,1,v2) - 18*G(1,0,1,v2)*G(1 - v2,u2)
          + 26*G(1,0,1,v2)*G( - v2,u2) + 22*G(1,0,1,0,v2) - 10*G(1,1,1 - v2,1
          - v2,u2) - 11/3*G(1,1,1 - v2,u2) - 10*G(1,1,1 - v2,u2)*G(1,v2) + 4*
         G(1,1,1 - v2,0,u2) + 15*G(1,1,u2)*Pi^2 - 11/3*G(1,1,u2)*G(1,v2) - 10*
         G(1,1,u2)*G(1,1,v2) - 56/3*G(1,1,v2)*Pi^2 - 15*G(1,1,v2)*G(1,u2) + 4*
         G(1,1,0,1 - v2,u2) + 4*G(1,1,0,u2)*G(1,v2) - 41/3*G(1,1,0,v2) + 44*G(
         1,1,0,v2)*G(1 - v2,u2) - 44*G(1,1,0,v2)*G( - v2,u2) + 34*G(1,1,0,v2)*
         G(1,u2) + 26*G(1,1,0,0,v2) - 18*G(1,1,0,1,v2) - 42*G(1,1,1,1 - v2,u2)
          - 42*G(1,1,1,u2)*G(1,v2) + 44*G(1,1,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-1 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - G(0, - v2,0
         ,u2) - 2/3*G(0,u2)*G(0,v2) - G(0,u2)*G(1,0,v2) + 5/6*G(0,v2)*Pi^2 + 2/
         3*G(0,v2)*G( - v2,u2) - G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0, - v2,u2
         ) - G(0,v2)*G(1,0,u2) + G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2) + 2*G(0,0,
         v2)*G(0,u2) - G(0,0,v2)*G(1,u2) - G(0,0,1,v2) - G(0,1,v2)*G(0,u2) + 
         G(0,1,v2)*G(1,u2) - G(0,1,0,v2) + G(1,1 - v2,0,u2) - 2/3*G(1,u2)*Pi^2
          - 1/6*G(1,v2)*Pi^2 + G(1,0,1 - v2,u2) + G(1,0,u2)*G(1,v2) + 2/3*G(1,
         0,v2) - G(1,0,0,v2) + G(1,0,1,v2) - G(1,1,1 - v2,u2) - G(1,1,u2)*G(1,
         v2) + 2*G(1,1,0,v2) )

       + N*u2^3 * ( 35/6*zeta3 + 37/3*Pi^2 + 967/360*Pi^4 - 9*G(1 - v2,1 - v2,
          - v2,0,u2) - 28/3*G(1 - v2,1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,1 - v2,0,
         u2) + 4*G(1 - v2,1 - v2,0,0,u2) + 9*G(1 - v2,1 - v2,1,1 - v2,u2) + 2*
         G(1 - v2, - v2,1 - v2,0,u2) + 15*G(1 - v2, - v2, - v2,0,u2) - 8*G(1
          - v2, - v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) - 31/6*G(1 - v2,
          - v2,0,u2) + 7*G(1 - v2, - v2,0,0,u2) - 18*G(1 - v2,u2)*zeta3 + 31/
         18*G(1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,0,1 - v2,u2) + 4*G(1 - v2,0,1 - 
         v2,0,u2) + 9*G(1 - v2,0, - v2,0,u2) - 37/2*G(1 - v2,0,u2) - 1/2*G(1
          - v2,0,u2)*Pi^2 + 4*G(1 - v2,0,0,1 - v2,u2) + 15/2*G(1 - v2,0,0,u2)
          + 9*G(1 - v2,0,1,1 - v2,u2) - 20/3*G(1 - v2,1,1 - v2,u2) - 2*G(1 - 
         v2,1,1 - v2,0,u2) - 2/3*G(1 - v2,1,u2)*Pi^2 - 2*G(1 - v2,1,0,1 - v2,
         u2) + 8*G(1 - v2,1,1,1 - v2,u2) + 11*G( - v2,1 - v2, - v2,0,u2) + 32/
         3*G( - v2,1 - v2,u2)*Pi^2 - 5/6*G( - v2,1 - v2,0,u2) - 6*G( - v2,1 - 
         v2,0,0,u2) - 13*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,1 - v2,
         0,u2) - 21*G( - v2, - v2, - v2,0,u2) + 4*G( - v2, - v2,u2)*Pi^2 + 2*
         G( - v2, - v2,0,1 - v2,u2) - 3/2*G( - v2, - v2,0,u2) - 5*G( - v2, - 
         v2,0,0,u2) + 26*G( - v2,u2)*zeta3 - 37/6*G( - v2,u2)*Pi^2 - 5/6*G( - 
         v2,0,1 - v2,u2) - 6*G( - v2,0,1 - v2,0,u2) - 5*G( - v2,0, - v2,0,u2)
          + 37/2*G( - v2,0,u2) + 23/6*G( - v2,0,u2)*Pi^2 - 6*G( - v2,0,0,1 - 
         v2,u2) - 15/2*G( - v2,0,0,u2) - 13*G( - v2,0,1,1 - v2,u2) + 15/2*G(0,
         1 - v2,1 - v2,u2) + 4*G(0,1 - v2,1 - v2,0,u2) + 9*G(0,1 - v2, - v2,0,
         u2) - 37/2*G(0,1 - v2,u2) - 1/2*G(0,1 - v2,u2)*Pi^2 + 15/2*G(0,1 - v2
         ,u2)*G(1,v2) - 15*G(0,1 - v2,u2)*G(1,0,v2) + 4*G(0,1 - v2,0,1 - v2,u2
         ) + 15/2*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,0,u2)*G(1,v2) + 9*G(0,1 - v2
         ,1,1 - v2,u2) + 9*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,1 - v2,0,u2)
          + 8*G(0, - v2, - v2,0,u2) + 2/3*G(0, - v2,u2)*Pi^2 + 2*G(0, - v2,u2)
         *G(1,0,v2) - 2*G(0, - v2,0,1 - v2,u2) - 6*G(0, - v2,0,u2) - 2*G(0, - 
         v2,0,u2)*G(1,v2) + 11*G(0,u2)*zeta3 + 53/36*G(0,u2)*Pi^2 + 37/2*G(0,
         u2)*G(0,v2) + 23/6*G(0,u2)*G(0,v2)*Pi^2 - 37/2*G(0,u2)*G(1,v2) - 1/2*
         G(0,u2)*G(1,v2)*Pi^2 - 49/3*G(0,u2)*G(1,0,v2) - 5*G(0,u2)*G(1,0,0,v2)
          - 2*G(0,u2)*G(1,0,1,v2) + 15/2*G(0,u2)*G(1,1,v2) - 15*G(0,u2)*G(1,1,
         0,v2) + 26*G(0,v2)*zeta3 + 11/18*G(0,v2)*Pi^2 + 9*G(0,v2)*G(1 - v2,1
          - v2, - v2,u2) - 15/2*G(0,v2)*G(1 - v2,1 - v2,u2) - 15*G(0,v2)*G(1
          - v2,1 - v2,0,u2) - 9*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 2*G(0,v2)*G(1
          - v2, - v2,1 - v2,u2) - 15*G(0,v2)*G(1 - v2, - v2, - v2,u2) + 31/6*
         G(0,v2)*G(1 - v2, - v2,u2) + 4*G(0,v2)*G(1 - v2, - v2,0,u2) + 37/2*G(
         0,v2)*G(1 - v2,u2) - 29/6*G(0,v2)*G(1 - v2,u2)*Pi^2 + 7*G(0,v2)*G(1
          - v2,0,1 - v2,u2) - 9*G(0,v2)*G(1 - v2,0, - v2,u2) - 17*G(0,v2)*G(1
          - v2,0,u2) + 7*G(0,v2)*G(1 - v2,0,0,u2) - 9*G(0,v2)*G(1 - v2,0,1,u2)
          + 4*G(0,v2)*G(1 - v2,1,1 - v2,u2) + 20/3*G(0,v2)*G(1 - v2,1,u2) + 2*
         G(0,v2)*G(1 - v2,1,0,u2) - 8*G(0,v2)*G(1 - v2,1,1,u2) - 11*G(0,v2)*G(
          - v2,1 - v2, - v2,u2) + 5/6*G(0,v2)*G( - v2,1 - v2,u2) + 15*G(0,v2)*
         G( - v2,1 - v2,0,u2) + 13*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G(
          - v2, - v2,1 - v2,u2) + 21*G(0,v2)*G( - v2, - v2, - v2,u2) + 3/2*G(0
         ,v2)*G( - v2, - v2,u2) - 8*G(0,v2)*G( - v2, - v2,0,u2) - 37/2*G(0,v2)
         *G( - v2,u2) + 5/6*G(0,v2)*G( - v2,u2)*Pi^2 - 7*G(0,v2)*G( - v2,0,1
          - v2,u2) + 5*G(0,v2)*G( - v2,0, - v2,u2) + 31/3*G(0,v2)*G( - v2,0,u2
         ) - 5*G(0,v2)*G( - v2,0,0,u2) + 13*G(0,v2)*G( - v2,0,1,u2) + 7*G(0,v2
         )*G(0,1 - v2,1 - v2,u2) - 9*G(0,v2)*G(0,1 - v2, - v2,u2) - 49/3*G(0,
         v2)*G(0,1 - v2,u2) + 7*G(0,v2)*G(0,1 - v2,0,u2) - 9*G(0,v2)*G(0,1 - 
         v2,1,u2) + 2*G(0,v2)*G(0, - v2,1 - v2,u2) - 8*G(0,v2)*G(0, - v2, - v2
         ,u2) + 6*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) - 5*G(0,v2
         )*G(1,1 - v2,1 - v2,u2) + 13*G(0,v2)*G(1,1 - v2, - v2,u2) + 31/3*G(0,
         v2)*G(1,1 - v2,u2) - 7*G(0,v2)*G(1,1 - v2,0,u2) + 5*G(0,v2)*G(1,1 - 
         v2,1,u2) - 37/2*G(0,v2)*G(1,u2) - 19/6*G(0,v2)*G(1,u2)*Pi^2 + 15*G(0,
         v2)*G(1,0,1 - v2,u2) + 13*G(0,v2)*G(1,0, - v2,u2) + 3/2*G(0,v2)*G(1,0
         ,u2) - 11*G(0,v2)*G(1,0,1,u2) - 8*G(0,v2)*G(1,1,1 - v2,u2) + 5/6*G(0,
         v2)*G(1,1,u2) - 2*G(0,v2)*G(1,1,0,u2) + 21*G(0,v2)*G(1,1,1,u2) + 4*G(
         0,0,1 - v2,1 - v2,u2) + 15/2*G(0,0,1 - v2,u2) - 15*G(0,0,1 - v2,u2)*
         G(0,v2) + 4*G(0,0,1 - v2,u2)*G(1,v2) - 9*G(0,0, - v2,u2)*G(0,v2) + 9*
         G(0,0, - v2,0,u2) - 19/3*G(0,0,u2)*Pi^2 - 15/2*G(0,0,u2)*G(0,v2) - 5*
         G(0,0,u2)*G(0,0,v2) - 6*G(0,0,u2)*G(0,1,v2) + 15/2*G(0,0,u2)*G(1,v2)
          + 7*G(0,0,u2)*G(1,0,v2) + 4*G(0,0,u2)*G(1,1,v2) - 37/2*G(0,0,v2) + 5/
         6*G(0,0,v2)*Pi^2 + 13*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 15*G(0,0,v2)*G(
         1 - v2, - v2,u2) + 119/6*G(0,0,v2)*G(1 - v2,u2) - 5*G(0,0,v2)*G(1 - 
         v2,0,u2) - 15*G(0,0,v2)*G( - v2,1 - v2,u2) + 21*G(0,0,v2)*G( - v2, - 
         v2,u2) - 79/6*G(0,0,v2)*G( - v2,u2) + G(0,0,v2)*G( - v2,0,u2) - 5*G(0
         ,0,v2)*G(0,1 - v2,u2) - 8*G(0,0,v2)*G(0, - v2,u2) + 20*G(0,0,v2)*G(0,
         u2) + 9*G(0,0,v2)*G(1,1 - v2,u2) - 14*G(0,0,v2)*G(1,u2) + 9*G(0,0,v2)
         *G(1,0,u2) - 145/6*G(0,0,0,v2) - 6*G(0,0,0,v2)*G(1 - v2,u2) + 12*G(0,
         0,0,v2)*G( - v2,u2) + G(0,0,0,v2)*G(0,u2) - 9*G(0,0,0,v2)*G(1,u2) + 
         12*G(0,0,0,0,v2) - 6*G(0,0,0,1,v2) - 9*G(0,0,1,1 - v2,u2) + 9*G(0,0,1
         ,u2)*G(0,v2) - 9*G(0,0,1,u2)*G(1,v2) + 3/2*G(0,0,1,v2) + 2*G(0,0,1,v2
         )*G(1 - v2,u2) - 6*G(0,0,1,v2)*G( - v2,u2) + 6*G(0,0,1,v2)*G(0,u2) - 
         4*G(0,0,1,v2)*G(1,u2) - 15*G(0,0,1,0,v2) + 7*G(0,1,1 - v2,1 - v2,u2)
          - 31/6*G(0,1,1 - v2,u2) + 4*G(0,1,1 - v2,u2)*G(0,v2) + 7*G(0,1,1 - 
         v2,u2)*G(1,v2) + 2*G(0,1,1 - v2,0,u2) - 21/2*G(0,1,u2)*Pi^2 + 31/6*G(
         0,1,u2)*G(0,v2) - 11*G(0,1,u2)*G(0,1,v2) - 31/6*G(0,1,u2)*G(1,v2) + 4
         *G(0,1,u2)*G(1,0,v2) + 7*G(0,1,u2)*G(1,1,v2) + 32/3*G(0,1,v2)*Pi^2 - 
         9*G(0,1,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2, - v2,u2) - 5/
         6*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,u2) - 4*G(0,1,v2)*
         G(1 - v2,1,u2) + 13*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - 
         v2, - v2,u2) + 5/6*G(0,1,v2)*G( - v2,u2) + 6*G(0,1,v2)*G( - v2,0,u2)
          - 2*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,v2)*G(0, - v2,u2) - 67/6*G(0,
         1,v2)*G(0,u2) + 67/6*G(0,1,v2)*G(1,u2) + 4*G(0,1,v2)*G(1,0,u2) + 13*
         G(0,1,v2)*G(1,1,u2) + 2*G(0,1,0,1 - v2,u2) - 2*G(0,1,0,u2)*G(0,v2) + 
         2*G(0,1,0,u2)*G(1,v2) + 25/2*G(0,1,0,v2) + 11*G(0,1,0,v2)*G(1 - v2,u2
         ) - 15*G(0,1,0,v2)*G( - v2,u2) + 15*G(0,1,0,v2)*G(0,u2) - 13*G(0,1,0,
         v2)*G(1,u2) - 15*G(0,1,0,0,v2) + 13*G(0,1,0,1,v2) + 15*G(0,1,1,1 - v2
         ,u2) - 15*G(0,1,1,u2)*G(0,v2) + 15*G(0,1,1,u2)*G(1,v2) - 22*G(0,1,1,0
         ,v2) - 15/2*G(1,1 - v2,1 - v2,u2) - 6*G(1,1 - v2,1 - v2,0,u2) - 13*G(
         1,1 - v2, - v2,0,u2) + 37/2*G(1,1 - v2,u2) + 5/2*G(1,1 - v2,u2)*Pi^2
          - 6*G(1,1 - v2,0,1 - v2,u2) - 3/2*G(1,1 - v2,0,u2) - 5*G(1,1 - v2,1,
         1 - v2,u2) - 17*G(1,u2)*zeta3 - 197/36*G(1,u2)*Pi^2 + 37/2*G(1,u2)*G(
         1,v2) + 5/2*G(1,u2)*G(1,v2)*Pi^2 - 18*G(1,v2)*zeta3 + 11/6*G(1,v2)*
         Pi^2 + 9*G(1,v2)*G(1 - v2,1 - v2,1,u2) + 2*G(1,v2)*G(1 - v2, - v2,0,
         u2) - 28/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 15/2*G(1,v2)*G(1 - v2,0,u2) + 
         4*G(1,v2)*G(1 - v2,0,0,u2) + 9*G(1,v2)*G(1 - v2,0,1,u2) - 20/3*G(1,v2
         )*G(1 - v2,1,u2) - 2*G(1,v2)*G(1 - v2,1,0,u2) + 8*G(1,v2)*G(1 - v2,1,
         1,u2) - 13*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*G( - v2, - v2,0,
         u2) + 32/3*G(1,v2)*G( - v2,u2)*Pi^2 - 5/6*G(1,v2)*G( - v2,0,u2) - 6*
         G(1,v2)*G( - v2,0,0,u2) - 13*G(1,v2)*G( - v2,0,1,u2) - 15/2*G(1,v2)*
         G(1,1 - v2,u2) - 6*G(1,v2)*G(1,1 - v2,0,u2) - 5*G(1,v2)*G(1,1 - v2,1,
         u2) - 6*G(1,0,1 - v2,1 - v2,u2) - 3/2*G(1,0,1 - v2,u2) - 6*G(1,0,1 - 
         v2,u2)*G(1,v2) - 13*G(1,0, - v2,0,u2) + 20/3*G(1,0,u2)*Pi^2 - 3/2*G(1
         ,0,u2)*G(1,v2) - 7*G(1,0,u2)*G(1,0,v2) - 6*G(1,0,u2)*G(1,1,v2) + 37/2
         *G(1,0,v2) - 29/6*G(1,0,v2)*Pi^2 + 22*G(1,0,v2)*G(1 - v2,1 - v2,u2)
          - 2*G(1,0,v2)*G(1 - v2, - v2,u2) - 15/2*G(1,0,v2)*G(1 - v2,u2) - 15*
         G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) - 22*G(1,0,v2)*
         G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 5/6*G(1,0,v2)*G(
          - v2,u2) + 15*G(1,0,v2)*G( - v2,0,u2) + 17*G(1,0,v2)*G(1,1 - v2,u2)
          + 31/3*G(1,0,v2)*G(1,u2) - 8*G(1,0,v2)*G(1,1,u2) + 41/2*G(1,0,0,v2)
          + 13*G(1,0,0,v2)*G(1 - v2,u2) - 15*G(1,0,0,v2)*G( - v2,u2) + 9*G(1,0
         ,0,v2)*G(1,u2) - 6*G(1,0,0,0,v2) + 2*G(1,0,0,1,v2) + 11*G(1,0,1,1 - 
         v2,u2) + 11*G(1,0,1,u2)*G(1,v2) - 3/2*G(1,0,1,v2) - 9*G(1,0,1,v2)*G(1
          - v2,u2) + 13*G(1,0,1,v2)*G( - v2,u2) + 11*G(1,0,1,0,v2) - 5*G(1,1,1
          - v2,1 - v2,u2) - 5/6*G(1,1,1 - v2,u2) - 5*G(1,1,1 - v2,u2)*G(1,v2)
          + 2*G(1,1,1 - v2,0,u2) + 15/2*G(1,1,u2)*Pi^2 - 5/6*G(1,1,u2)*G(1,v2)
          - 5*G(1,1,u2)*G(1,1,v2) - 28/3*G(1,1,v2)*Pi^2 - 15/2*G(1,1,v2)*G(1,
         u2) + 2*G(1,1,0,1 - v2,u2) + 2*G(1,1,0,u2)*G(1,v2) - 53/6*G(1,1,0,v2)
          + 22*G(1,1,0,v2)*G(1 - v2,u2) - 22*G(1,1,0,v2)*G( - v2,u2) + 17*G(1,
         1,0,v2)*G(1,u2) + 13*G(1,1,0,0,v2) - 9*G(1,1,0,1,v2) - 21*G(1,1,1,1
          - v2,u2) - 21*G(1,1,1,u2)*G(1,v2) + 22*G(1,1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-1 * ( 2/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(1,0,v2)
          - 5/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0,
          - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - 4/3*G(0,0
         ,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2
         )*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,
         0,u2) + 4/9*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 
         2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 2/3*G(1,1
         ,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + i_*N^-1*u2^-1 * (  - G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2^2 * (  - 1/2*G(1 - v2,1,u2)*Pi + 1/2*G(0,v2)*G(1,u2)
         *Pi + 1/2*G(0,1,u2)*Pi - 1/2*G(1,1 - v2,u2)*Pi - 1/2*G(1,u2)*G(1,v2)*
         Pi - 1/2*G(1,1,u2)*Pi )

       + i_*N^-1*[1-u2]^-2 * (  - 1/2*G( - v2,u2)*Pi - 1/2*G(0,v2)*Pi )

       + i_*N^-1*[1-u2]^-1 * (  - 1/2*Pi + 5/2*G( - v2,u2)*Pi + 5/2*G(0,v2)*Pi
          )

       + i_*N^-1 * (  - 1/2*Pi - 2*G( - v2,u2)*Pi - 2*G(0,v2)*Pi + 4*G(1,u2)*
         Pi )

       + i_*N^-1*v2*[1-u2]^-3 * ( 2/3*Pi^3 - 2*G(1 - v2, - v2,u2)*Pi + 3*G( - 
         v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 3*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2
         )*Pi + 2*G(0,0,v2)*Pi - 2*G(1,0,v2)*Pi )

       + i_*N^-1*v2*[1-u2]^-2 * ( 3/2*Pi - 4/3*Pi^3 + 4*G(1 - v2, - v2,u2)*Pi
          - 5*G( - v2,u2)*Pi + 4*G(0, - v2,u2)*Pi - 3*G(0,v2)*Pi + 4*G(0,v2)*
         G(1 - v2,u2)*Pi - 4*G(0,0,v2)*Pi + 4*G(1,0,v2)*Pi )

       + i_*N^-1*v2*[1-u2]^-1 * ( 1/2*Pi + 1/3*Pi^3 - G(1 - v2,1 - v2,u2)*Pi
          + G(1 - v2, - v2,u2)*Pi - 3/2*G(1 - v2,u2)*Pi - G(1 - v2,0,u2)*Pi + 
         9/2*G( - v2,u2)*Pi - G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*Pi - 5/2*G(0,
         u2)*Pi + G(0,u2)*G(0,v2)*Pi - G(0,u2)*G(1,v2)*Pi + 5/2*G(0,v2)*Pi + 
         G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G(1,u2)*Pi - G(0,0,v2)*Pi + G(0,1,
         u2)*Pi + G(0,1,v2)*Pi - G(1,1 - v2,u2)*Pi + 2*G(1,u2)*Pi - G(1,u2)*G(
         1,v2)*Pi - 3/2*G(1,v2)*Pi - G(1,v2)*G(1 - v2,u2)*Pi - G(1,0,u2)*Pi + 
         G(1,0,v2)*Pi - G(1,1,v2)*Pi )

       + i_*N^-1*v2 * (  - 2*Pi + 1/3*Pi^3 + G(1 - v2,1 - v2,u2)*Pi - 3*G(1 - 
         v2, - v2,u2)*Pi + 3/2*G(1 - v2,u2)*Pi + G(1 - v2,0,u2)*Pi + G(1 - v2,
         1,u2)*Pi - 5/2*G( - v2,u2)*Pi + G(0,1 - v2,u2)*Pi - 3*G(0, - v2,u2)*
         Pi + 5/2*G(0,u2)*Pi - G(0,u2)*G(0,v2)*Pi + G(0,u2)*G(1,v2)*Pi - 5/2*
         G(0,v2)*Pi - 3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G(1,u2)*Pi + 3*G(0
         ,0,v2)*Pi - 2*G(0,1,u2)*Pi - G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)*Pi - 11/
         2*G(1,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 3/2*G(1,v2)*Pi + G(1,v2)*G(1 - 
         v2,u2)*Pi + G(1,0,u2)*Pi - 3*G(1,0,v2)*Pi + G(1,1,u2)*Pi + G(1,1,v2)*
         Pi )

       + i_*N^-1*v2^2*[1-u2]^-4 * (  - Pi^3 + 3*G(1 - v2, - v2,u2)*Pi + 3*G(0,
          - v2,u2)*Pi + 3*G(0,v2)*G(1 - v2,u2)*Pi - 3*G(0,0,v2)*Pi + 3*G(1,0,
         v2)*Pi )

       + i_*N^-1*v2^2*[1-u2]^-3 * ( Pi^3 - 3*G(1 - v2, - v2,u2)*Pi + 3*G( - v2
         ,u2)*Pi - 3*G(0, - v2,u2)*Pi - 3*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,0,v2
         )*Pi - 3*G(1,0,v2)*Pi )

       + i_*N^-1*v2^2*[1-u2]^-2 * (  - 3/2*Pi - 1/6*Pi^3 - 1/2*G(1 - v2,1 - v2
         ,u2)*Pi + 3/2*G(1 - v2, - v2,u2)*Pi - 1/2*G(1 - v2,0,u2)*Pi + G(1 - 
         v2,1,u2)*Pi - 3/2*G( - v2,u2)*Pi - 1/2*G(0,1 - v2,u2)*Pi + 3/2*G(0,
          - v2,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi - 1/2*G(0,u2)*G(1,v2)*Pi + 3/2*
         G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,v2)*G(1,u2)*Pi - 3/2*G(0,0,v2)*Pi
          - 1/2*G(0,1,u2)*Pi + 1/2*G(0,1,v2)*Pi + 1/2*G(1,1 - v2,u2)*Pi + 1/2*
         G(1,u2)*G(1,v2)*Pi - 1/2*G(1,v2)*G(1 - v2,u2)*Pi - 1/2*G(1,0,u2)*Pi
          + 3/2*G(1,0,v2)*Pi + G(1,1,u2)*Pi - 1/2*G(1,1,v2)*Pi )

       + i_*N^-1*v2^2*[1-u2]^-1 * (  - 1/6*Pi^3 - 1/2*G(1 - v2,1 - v2,u2)*Pi
          + 3/2*G(1 - v2, - v2,u2)*Pi + G(1 - v2,u2)*Pi - 1/2*G(1 - v2,0,u2)*
         Pi + G(1 - v2,1,u2)*Pi + G( - v2,u2)*Pi - 1/2*G(0,1 - v2,u2)*Pi + 3/2
         *G(0, - v2,u2)*Pi - 1/2*G(0,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi - 1/2*G(0
         ,u2)*G(1,v2)*Pi - G(0,v2)*Pi + 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,
         v2)*G(1,u2)*Pi - 3/2*G(0,0,v2)*Pi - 1/2*G(0,1,u2)*Pi + 1/2*G(0,1,v2)*
         Pi + 1/2*G(1,1 - v2,u2)*Pi + 3/2*G(1,u2)*Pi + 1/2*G(1,u2)*G(1,v2)*Pi
          + G(1,v2)*Pi - 1/2*G(1,v2)*G(1 - v2,u2)*Pi - 1/2*G(1,0,u2)*Pi + 3/2*
         G(1,0,v2)*Pi + G(1,1,u2)*Pi - 1/2*G(1,1,v2)*Pi )

       + i_*N^-1*v2^2 * ( 2*Pi + 1/3*Pi^3 + G(1 - v2,1 - v2,u2)*Pi - 3*G(1 - 
         v2, - v2,u2)*Pi - 3/2*G(1 - v2,u2)*Pi + G(1 - v2,0,u2)*Pi - 3*G(1 - 
         v2,1,u2)*Pi - 5/2*G( - v2,u2)*Pi + G(0,1 - v2,u2)*Pi - 3*G(0, - v2,u2
         )*Pi + 1/2*G(0,u2)*Pi - G(0,u2)*G(0,v2)*Pi + G(0,u2)*G(1,v2)*Pi + 3/2
         *G(0,v2)*Pi - 3*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi + 3*G(
         0,0,v2)*Pi + 2*G(0,1,u2)*Pi - G(0,1,v2)*Pi - 2*G(1,1 - v2,u2)*Pi - 1/
         2*G(1,u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 3/2*G(1,v2)*Pi + G(1,v2)*G(1 - 
         v2,u2)*Pi + G(1,0,u2)*Pi - 3*G(1,0,v2)*Pi - 3*G(1,1,u2)*Pi + G(1,1,v2
         )*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-2 * (  - 1/2*G( - v2,u2)*Pi - 1/2*G(0,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * (  - 1/2*Pi + 2*G( - v2,u2)*Pi + 2*G(0,v2)*
         Pi )

       + i_*N^-1*u2 * (  - 2*Pi + 2*Pi*zeta3 + 1/2*Pi^3 - 3/2*G(1 - v2,1 - v2,
         u2)*Pi - G(1 - v2,1 - v2,0,u2)*Pi + 3*G(1 - v2,1 - v2,1,u2)*Pi - G(1
          - v2, - v2,1 - v2,u2)*Pi + G(1 - v2, - v2, - v2,u2)*Pi - 1/2*G(1 - 
         v2, - v2,u2)*Pi + 7/2*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi^3 - G(1
          - v2,0,1 - v2,u2)*Pi + G(1 - v2,0, - v2,u2)*Pi - G(1 - v2,0,0,u2)*Pi
          + 3*G(1 - v2,0,1,u2)*Pi + 3/2*G( - v2,1 - v2,u2)*Pi + G( - v2,1 - v2
         ,0,u2)*Pi - 3*G( - v2,1 - v2,1,u2)*Pi + G( - v2, - v2,1 - v2,u2)*Pi
          - G( - v2, - v2, - v2,u2)*Pi - 1/2*G( - v2, - v2,u2)*Pi - 7/2*G( - 
         v2,u2)*Pi - 1/3*G( - v2,u2)*Pi^3 + G( - v2,0,1 - v2,u2)*Pi - G( - v2,
         0, - v2,u2)*Pi + G( - v2,0,u2)*Pi + G( - v2,0,0,u2)*Pi - 3*G( - v2,0,
         1,u2)*Pi - G(0,1 - v2,1 - v2,u2)*Pi + G(0,1 - v2, - v2,u2)*Pi - G(0,1
          - v2,u2)*G(1,v2)*Pi - G(0,1 - v2,0,u2)*Pi + 3*G(0,1 - v2,1,u2)*Pi + 
         3/2*G(0,u2)*Pi + 1/3*G(0,u2)*Pi^3 + G(0,u2)*G(0,v2)*Pi + G(0,u2)*G(1,
         0,v2)*Pi - G(0,u2)*G(1,1,v2)*Pi - 7/2*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3
          - 2*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + G(0,v2)*G(1 - v2, - v2,u2)*Pi
          + 5/2*G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2
         )*G( - v2,1 - v2,u2)*Pi - G(0,v2)*G( - v2, - v2,u2)*Pi - 3/2*G(0,v2)*
         G( - v2,u2)*Pi - G(0,v2)*G( - v2,0,u2)*Pi + G(0,v2)*G(0,1 - v2,u2)*Pi
          - G(0,v2)*G(1,1 - v2,u2)*Pi - 3*G(0,v2)*G(1,u2)*Pi - G(0,v2)*G(1,0,
         u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - G(0,0,1 - v2,u2)*Pi + G(0,0, - v2,
         u2)*Pi + 3/2*G(0,0,u2)*Pi + G(0,0,u2)*G(0,v2)*Pi - G(0,0,u2)*G(1,v2)*
         Pi - 3/2*G(0,0,v2)*Pi - G(0,0,v2)*G(0,u2)*Pi + G(0,0,v2)*G(1,u2)*Pi
          - 2*G(0,0,1,u2)*Pi + 2*G(0,1,1 - v2,u2)*Pi - 15/2*G(0,1,u2)*Pi - 2*
         G(0,1,u2)*G(0,v2)*Pi + 2*G(0,1,u2)*G(1,v2)*Pi + 3/2*G(0,1,v2)*Pi + G(
         0,1,v2)*G(0,u2)*Pi - G(0,1,v2)*G(1,u2)*Pi - G(0,1,0,u2)*Pi + 2*G(0,1,
         0,v2)*Pi + 3*G(0,1,1,u2)*Pi + G(1,1 - v2,1 - v2,u2)*Pi - G(1,1 - v2,
          - v2,u2)*Pi + 3*G(1,1 - v2,u2)*Pi + G(1,1 - v2,0,u2)*Pi - 3*G(1,1 - 
         v2,1,u2)*Pi - 11/2*G(1,u2)*Pi - 1/3*G(1,u2)*Pi^3 + 3*G(1,u2)*G(1,v2)*
         Pi + 7/2*G(1,v2)*Pi + 1/3*G(1,v2)*Pi^3 - G(1,v2)*G(1 - v2, - v2,u2)*
         Pi - 3/2*G(1,v2)*G(1 - v2,u2)*Pi - G(1,v2)*G(1 - v2,0,u2)*Pi + G(1,v2
         )*G( - v2, - v2,u2)*Pi + 3/2*G(1,v2)*G( - v2,u2)*Pi + G(1,v2)*G( - v2
         ,0,u2)*Pi + G(1,v2)*G(1,1 - v2,u2)*Pi + G(1,0,1 - v2,u2)*Pi - G(1,0,
          - v2,u2)*Pi - 3/2*G(1,0,u2)*Pi + G(1,0,u2)*G(1,v2)*Pi + 5/2*G(1,0,v2
         )*Pi - 2*G(1,0,v2)*G(1 - v2,u2)*Pi + 2*G(1,0,v2)*G( - v2,u2)*Pi - G(1
         ,0,v2)*G(1,u2)*Pi + 2*G(1,0,1,u2)*Pi - 2*G(1,1,1 - v2,u2)*Pi + 9/2*G(
         1,1,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi - 3/2*G(1,1,v2)*Pi + G(1,1,v2)*G(
         1,u2)*Pi + G(1,1,0,u2)*Pi - 2*G(1,1,0,v2)*Pi - 3*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2*v2 * ( 2*Pi - 4*Pi*zeta3 + 4/3*Pi^3 + 4*G(1 - v2,1 - v2,u2
         )*Pi + 2*G(1 - v2,1 - v2,0,u2)*Pi - 6*G(1 - v2,1 - v2,1,u2)*Pi + 2*G(
         1 - v2, - v2,1 - v2,u2)*Pi - 2*G(1 - v2, - v2, - v2,u2)*Pi - 10*G(1
          - v2, - v2,u2)*Pi - 3/2*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi^3 + 2*
         G(1 - v2,0,1 - v2,u2)*Pi - 2*G(1 - v2,0, - v2,u2)*Pi + G(1 - v2,0,u2)
         *Pi + 2*G(1 - v2,0,0,u2)*Pi - 6*G(1 - v2,0,1,u2)*Pi - 3*G(1 - v2,1,u2
         )*Pi - 3*G( - v2,1 - v2,u2)*Pi - 2*G( - v2,1 - v2,0,u2)*Pi + 6*G( - 
         v2,1 - v2,1,u2)*Pi - 2*G( - v2, - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2,
          - v2,u2)*Pi + 5*G( - v2, - v2,u2)*Pi - 13/2*G( - v2,u2)*Pi + 2/3*G(
          - v2,u2)*Pi^3 - 2*G( - v2,0,1 - v2,u2)*Pi + 2*G( - v2,0, - v2,u2)*Pi
          + 2*G( - v2,0,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 6*G( - v2,0,1,u2)*Pi
          + 2*G(0,1 - v2,1 - v2,u2)*Pi - 2*G(0,1 - v2, - v2,u2)*Pi + G(0,1 - 
         v2,u2)*Pi + 2*G(0,1 - v2,u2)*G(1,v2)*Pi + 2*G(0,1 - v2,0,u2)*Pi - 6*
         G(0,1 - v2,1,u2)*Pi - 3*G(0, - v2,u2)*Pi + 9/2*G(0,u2)*Pi - 2/3*G(0,
         u2)*Pi^3 + G(0,u2)*G(0,v2)*Pi + G(0,u2)*G(1,v2)*Pi - 2*G(0,u2)*G(1,0,
         v2)*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 5/2*G(0,v2)*Pi + 2/3*G(0,v2)*Pi^3
          + 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi
          - 12*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,
         v2)*G( - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi + 3*G(0,v2
         )*G( - v2,u2)*Pi + 2*G(0,v2)*G( - v2,0,u2)*Pi - 2*G(0,v2)*G(0,1 - v2,
         u2)*Pi + 2*G(0,v2)*G(1,1 - v2,u2)*Pi + 4*G(0,v2)*G(1,u2)*Pi + 2*G(0,
         v2)*G(1,0,u2)*Pi - 4*G(0,v2)*G(1,1,u2)*Pi + 2*G(0,0,1 - v2,u2)*Pi - 2
         *G(0,0, - v2,u2)*Pi - 3*G(0,0,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 2*G(0
         ,0,u2)*G(1,v2)*Pi + 6*G(0,0,v2)*Pi + 2*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0
         ,v2)*G(1,u2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,1,1 - v2,u2)*Pi + 9*G(0,1,
         u2)*Pi + 4*G(0,1,u2)*G(0,v2)*Pi - 4*G(0,1,u2)*G(1,v2)*Pi - 4*G(0,1,v2
         )*Pi - 2*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2)*G(1,u2)*Pi + 2*G(0,1,0,u2
         )*Pi - 4*G(0,1,0,v2)*Pi - 6*G(0,1,1,u2)*Pi - 2*G(1,1 - v2,1 - v2,u2)*
         Pi + 2*G(1,1 - v2, - v2,u2)*Pi - 4*G(1,1 - v2,u2)*Pi - 2*G(1,1 - v2,0
         ,u2)*Pi + 6*G(1,1 - v2,1,u2)*Pi - 1/2*G(1,u2)*Pi + 2/3*G(1,u2)*Pi^3
          - 4*G(1,u2)*G(1,v2)*Pi - 3/2*G(1,v2)*Pi - 2/3*G(1,v2)*Pi^3 + 2*G(1,
         v2)*G(1 - v2, - v2,u2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi + 2*G(1,v2)*G(1
          - v2,0,u2)*Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi - 3*G(1,v2)*G( - v2,
         u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 2*G(1,v2)*G(1,1 - v2,u2)*Pi - 2
         *G(1,0,1 - v2,u2)*Pi + 2*G(1,0, - v2,u2)*Pi + 4*G(1,0,u2)*Pi - 2*G(1,
         0,u2)*G(1,v2)*Pi - 12*G(1,0,v2)*Pi + 4*G(1,0,v2)*G(1 - v2,u2)*Pi - 4*
         G(1,0,v2)*G( - v2,u2)*Pi + 2*G(1,0,v2)*G(1,u2)*Pi - 4*G(1,0,1,u2)*Pi
          + 4*G(1,1,1 - v2,u2)*Pi - 8*G(1,1,u2)*Pi + 4*G(1,1,u2)*G(1,v2)*Pi + 
         4*G(1,1,v2)*Pi - 2*G(1,1,v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 4*G(1,1,
         0,v2)*Pi + 6*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2*v2^2 * ( 2*Pi*zeta3 - 2*G(1 - v2,1 - v2, - v2,u2)*Pi - 2*
         G(1 - v2,1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi + 4*G(1 - v2, - v2, - v2,u2)*Pi + 2*G(1 - v2, - 
         v2,0,u2)*Pi - 2*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,1
          - v2,u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi + 4*
         G(1 - v2,0,1,u2)*Pi + 2*G( - v2,1 - v2, - v2,u2)*Pi + 2*G( - v2,1 - 
         v2,0,u2)*Pi - 4*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,u2)*
         Pi - 4*G( - v2, - v2, - v2,u2)*Pi - 2*G( - v2, - v2,0,u2)*Pi + 2*G(
          - v2,u2)*Pi - G( - v2,u2)*Pi^3 + 2*G( - v2,0,1 - v2,u2)*Pi - 4*G( - 
         v2,0, - v2,u2)*Pi + 2*G( - v2,0,0,u2)*Pi - 4*G( - v2,0,1,u2)*Pi - 2*
         G(0,1 - v2,1 - v2,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,
         u2)*G(1,v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 2*G(
         0,u2)*Pi + 4*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 2*G(0,v2
         )*Pi - G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(
         1 - v2, - v2,u2)*Pi + 4*G(0,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G( - v2
         ,1 - v2,u2)*Pi - 2*G(0,v2)*G( - v2, - v2,u2)*Pi - 4*G(0,v2)*G( - v2,0
         ,u2)*Pi + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,v2)*G(1,1 - v2,u2)*Pi
          - 2*G(0,v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,0,1 - v2,
         u2)*Pi + 4*G(0,0, - v2,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*
         G(1,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,v2)*G( - v2,u2)*Pi
          - 4*G(0,0,v2)*G(0,u2)*Pi + 4*G(0,0,v2)*G(1,u2)*Pi + 2*G(0,0,0,v2)*Pi
          - 2*G(0,0,1,u2)*Pi + 2*G(0,1,1 - v2,u2)*Pi - 2*G(0,1,u2)*G(0,v2)*Pi
          + 2*G(0,1,u2)*G(1,v2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,
         u2)*Pi - 2*G(0,1,0,u2)*Pi + 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi + 2*
         G(1,1 - v2,1 - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,0
         ,u2)*Pi - 4*G(1,1 - v2,1,u2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi + G(1,
         v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 2*G(1,v2)*G(1 - v2,0,u2)
         *Pi + 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 2*G(1,v2)*G( - v2,0,u2)*Pi + 2
         *G(1,v2)*G(1,1 - v2,u2)*Pi + 2*G(1,0,1 - v2,u2)*Pi - 4*G(1,0, - v2,u2
         )*Pi + 2*G(1,0,u2)*G(1,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0
         ,v2)*G( - v2,u2)*Pi - 4*G(1,0,v2)*G(1,u2)*Pi - 2*G(1,0,0,v2)*Pi + 2*
         G(1,0,1,u2)*Pi - 2*G(1,1,1 - v2,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi + 2*
         G(1,1,v2)*G(1,u2)*Pi + 2*G(1,1,0,u2)*Pi - 4*G(1,1,0,v2)*Pi - 4*G(1,1,
         1,u2)*Pi )

       + i_*N^-1*u2^2 * (  - 4*Pi*zeta3 + Pi^3 + 3*G(1 - v2,1 - v2,u2)*Pi + 2*
         G(1 - v2,1 - v2,0,u2)*Pi - 6*G(1 - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi - 2*G(1 - v2, - v2, - v2,u2)*Pi - 7*G(1 - v2, - 
         v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi^3 + 2*G(1 - v2,0,1 - v2,u2)*Pi - 2*G(
         1 - v2,0, - v2,u2)*Pi + 2*G(1 - v2,0,0,u2)*Pi - 6*G(1 - v2,0,1,u2)*Pi
          - 3*G( - v2,1 - v2,u2)*Pi - 2*G( - v2,1 - v2,0,u2)*Pi + 6*G( - v2,1
          - v2,1,u2)*Pi - 2*G( - v2, - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2, - 
         v2,u2)*Pi + 5*G( - v2, - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 2/3*G( - v2,
         u2)*Pi^3 - 2*G( - v2,0,1 - v2,u2)*Pi + 2*G( - v2,0, - v2,u2)*Pi + 2*
         G( - v2,0,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 6*G( - v2,0,1,u2)*Pi + 2*G(
         0,1 - v2,1 - v2,u2)*Pi - 2*G(0,1 - v2, - v2,u2)*Pi + 2*G(0,1 - v2,u2)
         *G(1,v2)*Pi + 2*G(0,1 - v2,0,u2)*Pi - 6*G(0,1 - v2,1,u2)*Pi + 4*G(0,
         u2)*Pi - 2/3*G(0,u2)*Pi^3 + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,0,v2
         )*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 4*G(0,v2)*Pi + 2/3*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 9*
         G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(
          - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi + 3*G(0,v2)*G(
          - v2,u2)*Pi + 2*G(0,v2)*G( - v2,0,u2)*Pi - 2*G(0,v2)*G(0,1 - v2,u2)*
         Pi + 2*G(0,v2)*G(1,1 - v2,u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi + 2*G(0,v2)*
         G(1,0,u2)*Pi - 4*G(0,v2)*G(1,1,u2)*Pi + 2*G(0,0,1 - v2,u2)*Pi - 2*G(0
         ,0, - v2,u2)*Pi - 3*G(0,0,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 2*G(0,0,
         u2)*G(1,v2)*Pi + 3*G(0,0,v2)*Pi + 2*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0,v2
         )*G(1,u2)*Pi + 4*G(0,0,1,u2)*Pi - 4*G(0,1,1 - v2,u2)*Pi + 7*G(0,1,u2)
         *Pi + 4*G(0,1,u2)*G(0,v2)*Pi - 4*G(0,1,u2)*G(1,v2)*Pi - 3*G(0,1,v2)*
         Pi - 2*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2)*G(1,u2)*Pi + 2*G(0,1,0,u2)*
         Pi - 4*G(0,1,0,v2)*Pi - 6*G(0,1,1,u2)*Pi - 2*G(1,1 - v2,1 - v2,u2)*Pi
          + 2*G(1,1 - v2, - v2,u2)*Pi - 2*G(1,1 - v2,u2)*Pi - 2*G(1,1 - v2,0,
         u2)*Pi + 6*G(1,1 - v2,1,u2)*Pi + 2/3*G(1,u2)*Pi^3 - 2*G(1,u2)*G(1,v2)
         *Pi - 2/3*G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 3*G(1,v2)*
         G(1 - v2,u2)*Pi + 2*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,v2)*G( - v2, - 
         v2,u2)*Pi - 3*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 2
         *G(1,v2)*G(1,1 - v2,u2)*Pi - 2*G(1,0,1 - v2,u2)*Pi + 2*G(1,0, - v2,u2
         )*Pi + 3*G(1,0,u2)*Pi - 2*G(1,0,u2)*G(1,v2)*Pi - 9*G(1,0,v2)*Pi + 4*
         G(1,0,v2)*G(1 - v2,u2)*Pi - 4*G(1,0,v2)*G( - v2,u2)*Pi + 2*G(1,0,v2)*
         G(1,u2)*Pi - 4*G(1,0,1,u2)*Pi + 4*G(1,1,1 - v2,u2)*Pi - 5*G(1,1,u2)*
         Pi + 4*G(1,1,u2)*G(1,v2)*Pi + 3*G(1,1,v2)*Pi - 2*G(1,1,v2)*G(1,u2)*Pi
          - 2*G(1,1,0,u2)*Pi + 4*G(1,1,0,v2)*Pi + 6*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2^2*v2 * ( 4*Pi*zeta3 - 4*G(1 - v2,1 - v2, - v2,u2)*Pi - 4*
         G(1 - v2,1 - v2,0,u2)*Pi + 8*G(1 - v2,1 - v2,1,u2)*Pi - 4*G(1 - v2,
          - v2,1 - v2,u2)*Pi + 8*G(1 - v2, - v2, - v2,u2)*Pi + 4*G(1 - v2, - 
         v2,0,u2)*Pi - 4*G(1 - v2,u2)*Pi + 2*G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0,
         1 - v2,u2)*Pi + 8*G(1 - v2,0, - v2,u2)*Pi - 4*G(1 - v2,0,0,u2)*Pi + 8
         *G(1 - v2,0,1,u2)*Pi + 4*G( - v2,1 - v2, - v2,u2)*Pi + 4*G( - v2,1 - 
         v2,0,u2)*Pi - 8*G( - v2,1 - v2,1,u2)*Pi + 4*G( - v2, - v2,1 - v2,u2)*
         Pi - 8*G( - v2, - v2, - v2,u2)*Pi - 4*G( - v2, - v2,0,u2)*Pi + 4*G(
          - v2,u2)*Pi - 2*G( - v2,u2)*Pi^3 + 4*G( - v2,0,1 - v2,u2)*Pi - 8*G(
          - v2,0, - v2,u2)*Pi + 4*G( - v2,0,0,u2)*Pi - 8*G( - v2,0,1,u2)*Pi - 
         4*G(0,1 - v2,1 - v2,u2)*Pi + 8*G(0,1 - v2, - v2,u2)*Pi - 4*G(0,1 - v2
         ,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi + 8*G(0,1 - v2,1,u2)*Pi - 4*
         G(0,u2)*Pi + 8*G(0,u2)*G(1,0,v2)*Pi - 4*G(0,u2)*G(1,1,v2)*Pi + 4*G(0,
         v2)*Pi - 2*G(0,v2)*Pi^3 - 8*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 4*G(0,v2
         )*G(1 - v2, - v2,u2)*Pi + 8*G(0,v2)*G(1 - v2,0,u2)*Pi + 8*G(0,v2)*G(
          - v2,1 - v2,u2)*Pi - 4*G(0,v2)*G( - v2, - v2,u2)*Pi - 8*G(0,v2)*G(
          - v2,0,u2)*Pi + 8*G(0,v2)*G(0,1 - v2,u2)*Pi - 8*G(0,v2)*G(1,1 - v2,
         u2)*Pi - 4*G(0,v2)*G(1,0,u2)*Pi + 4*G(0,v2)*G(1,1,u2)*Pi - 4*G(0,0,1
          - v2,u2)*Pi + 8*G(0,0, - v2,u2)*Pi + 4*G(0,0,u2)*G(0,v2)*Pi - 4*G(0,
         0,u2)*G(1,v2)*Pi - 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G( - v2,
         u2)*Pi - 8*G(0,0,v2)*G(0,u2)*Pi + 8*G(0,0,v2)*G(1,u2)*Pi + 4*G(0,0,0,
         v2)*Pi - 4*G(0,0,1,u2)*Pi + 4*G(0,1,1 - v2,u2)*Pi - 4*G(0,1,u2)*G(0,
         v2)*Pi + 4*G(0,1,u2)*G(1,v2)*Pi + 4*G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,v2
         )*G(1,u2)*Pi - 4*G(0,1,0,u2)*Pi + 8*G(0,1,0,v2)*Pi + 8*G(0,1,1,u2)*Pi
          + 4*G(1,1 - v2,1 - v2,u2)*Pi - 8*G(1,1 - v2, - v2,u2)*Pi + 4*G(1,1
          - v2,0,u2)*Pi - 8*G(1,1 - v2,1,u2)*Pi + 4*G(1,u2)*Pi - 4*G(1,v2)*Pi
          + 2*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 4*G(1,v2)*G(1
          - v2,0,u2)*Pi + 4*G(1,v2)*G( - v2, - v2,u2)*Pi + 4*G(1,v2)*G( - v2,0
         ,u2)*Pi + 4*G(1,v2)*G(1,1 - v2,u2)*Pi + 4*G(1,0,1 - v2,u2)*Pi - 8*G(1
         ,0, - v2,u2)*Pi + 4*G(1,0,u2)*G(1,v2)*Pi - 8*G(1,0,v2)*G(1 - v2,u2)*
         Pi + 8*G(1,0,v2)*G( - v2,u2)*Pi - 8*G(1,0,v2)*G(1,u2)*Pi - 4*G(1,0,0,
         v2)*Pi + 4*G(1,0,1,u2)*Pi - 4*G(1,1,1 - v2,u2)*Pi - 4*G(1,1,u2)*G(1,
         v2)*Pi + 4*G(1,1,v2)*G(1,u2)*Pi + 4*G(1,1,0,u2)*Pi - 8*G(1,1,0,v2)*Pi
          - 8*G(1,1,1,u2)*Pi )

       + i_*N^-1*u2^3 * ( 2*Pi*zeta3 - 2*G(1 - v2,1 - v2, - v2,u2)*Pi - 2*G(1
          - v2,1 - v2,0,u2)*Pi + 4*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2
         ,1 - v2,u2)*Pi + 4*G(1 - v2, - v2, - v2,u2)*Pi + 2*G(1 - v2, - v2,0,
         u2)*Pi - 2*G(1 - v2,u2)*Pi + G(1 - v2,u2)*Pi^3 - 2*G(1 - v2,0,1 - v2,
         u2)*Pi + 4*G(1 - v2,0, - v2,u2)*Pi - 2*G(1 - v2,0,0,u2)*Pi + 4*G(1 - 
         v2,0,1,u2)*Pi + 2*G( - v2,1 - v2, - v2,u2)*Pi + 2*G( - v2,1 - v2,0,u2
         )*Pi - 4*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,u2)*Pi - 4*
         G( - v2, - v2, - v2,u2)*Pi - 2*G( - v2, - v2,0,u2)*Pi + 2*G( - v2,u2)
         *Pi - G( - v2,u2)*Pi^3 + 2*G( - v2,0,1 - v2,u2)*Pi - 4*G( - v2,0, - 
         v2,u2)*Pi + 2*G( - v2,0,0,u2)*Pi - 4*G( - v2,0,1,u2)*Pi - 2*G(0,1 - 
         v2,1 - v2,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,u2)*G(1,
         v2)*Pi - 2*G(0,1 - v2,0,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi - 2*G(0,u2)*Pi
          + 4*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,u2)*G(1,1,v2)*Pi + 2*G(0,v2)*Pi - 
         G(0,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2,
          - v2,u2)*Pi + 4*G(0,v2)*G(1 - v2,0,u2)*Pi + 4*G(0,v2)*G( - v2,1 - v2
         ,u2)*Pi - 2*G(0,v2)*G( - v2, - v2,u2)*Pi - 4*G(0,v2)*G( - v2,0,u2)*Pi
          + 4*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,v2)*G(1,1 - v2,u2)*Pi - 2*G(0,
         v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi - 2*G(0,0,1 - v2,u2)*Pi + 4
         *G(0,0, - v2,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,u2)*G(1,v2)*Pi
          - 2*G(0,0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,v2)*G( - v2,u2)*Pi - 4*G(0,0
         ,v2)*G(0,u2)*Pi + 4*G(0,0,v2)*G(1,u2)*Pi + 2*G(0,0,0,v2)*Pi - 2*G(0,0
         ,1,u2)*Pi + 2*G(0,1,1 - v2,u2)*Pi - 2*G(0,1,u2)*G(0,v2)*Pi + 2*G(0,1,
         u2)*G(1,v2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,v2)*G(1,u2)*Pi - 2*
         G(0,1,0,u2)*Pi + 4*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi + 2*G(1,1 - v2,1
          - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,0,u2)*Pi - 4*
         G(1,1 - v2,1,u2)*Pi + 2*G(1,u2)*Pi - 2*G(1,v2)*Pi + G(1,v2)*Pi^3 - 2*
         G(1,v2)*G(1 - v2, - v2,u2)*Pi - 2*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,
         v2)*G( - v2, - v2,u2)*Pi + 2*G(1,v2)*G( - v2,0,u2)*Pi + 2*G(1,v2)*G(1
         ,1 - v2,u2)*Pi + 2*G(1,0,1 - v2,u2)*Pi - 4*G(1,0, - v2,u2)*Pi + 2*G(1
         ,0,u2)*G(1,v2)*Pi - 4*G(1,0,v2)*G(1 - v2,u2)*Pi + 4*G(1,0,v2)*G( - v2
         ,u2)*Pi - 4*G(1,0,v2)*G(1,u2)*Pi - 2*G(1,0,0,v2)*Pi + 2*G(1,0,1,u2)*
         Pi - 2*G(1,1,1 - v2,u2)*Pi - 2*G(1,1,u2)*G(1,v2)*Pi + 2*G(1,1,v2)*G(1
         ,u2)*Pi + 2*G(1,1,0,u2)*Pi - 4*G(1,1,0,v2)*Pi - 4*G(1,1,1,u2)*Pi )

       + i_*Nf*v2*[1-u2]^-1 * ( 1/3*Pi )

       + i_*Nf*v2 * (  - 1/3*Pi )

       + i_*Nf*v2^2*[1-u2]^-2 * (  - 1/3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi )

       + i_*Nf*v2^2*[1-u2]^-1 * (  - 1/3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi )

       + i_*Nf*v2^2 * ( 2/3*G(0,u2)*Pi - 4/3*G(0,v2)*Pi )

       + i_*Nf*u2 * (  - 1/3*Pi - 2/9*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi + 1/3*
         G(1 - v2, - v2,u2)*Pi + 1/3*G(1 - v2,u2)*Pi - 1/3*G(1 - v2,0,u2)*Pi
          + 1/3*G(1 - v2,1,u2)*Pi + 1/3*G( - v2,1 - v2,u2)*Pi - 1/3*G(0,1 - v2
         ,u2)*Pi + 1/3*G(0, - v2,u2)*Pi - 1/3*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi
          - 1/3*G(0,u2)*G(1,v2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*G(
          - v2,u2)*Pi - 2/3*G(0,v2)*G(1,u2)*Pi - 2/3*G(0,0,u2)*Pi - 5/3*G(0,0,
         v2)*Pi + 1/3*G(0,1,u2)*Pi + 4/3*G(0,1,v2)*Pi + 1/3*G(1,v2)*Pi - 2/3*
         G(1,v2)*G(1 - v2,u2)*Pi + 1/3*G(1,v2)*G( - v2,u2)*Pi + 1/3*G(1,0,u2)*
         Pi + G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*Nf*u2*v2 * ( 4/9*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1
          - v2,1,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 
         2/3*G(0, - v2,u2)*Pi + 4/3*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2/3*G(
         0,u2)*G(1,v2)*Pi - 4/3*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*
         G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi + 4/3*G(0,0,u2)*Pi + 
         10/3*G(0,0,v2)*Pi - 2/3*G(0,1,u2)*Pi - 8/3*G(0,1,v2)*Pi - 2/3*G(1,v2)
         *Pi + 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*
         G(1,0,u2)*Pi - 2*G(1,0,v2)*Pi + 4/3*G(1,1,v2)*Pi )

       + i_*Nf*u2*v2^2 * (  - 4/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1
          - v2, - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi + 
         2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3*G(0, - v2,u2)
         *Pi + 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1
          - v2,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*Pi - 
         4/3*G(0,0,u2)*Pi - 10/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 8/3*G(0,1,
         v2)*Pi - 4/3*G(1,v2)*G(1 - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/
         3*G(1,0,u2)*Pi + 2*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*Nf*u2^2 * ( 4/9*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 2/3*G(1 - v2,
          - v2,u2)*Pi - 2/3*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,0,u2)*Pi - 2/3*G(1
          - v2,1,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi - 
         2/3*G(0, - v2,u2)*Pi + 2/3*G(0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2/3*G(
         0,u2)*G(1,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2
         )*Pi + 4/3*G(0,v2)*G(1,u2)*Pi + 4/3*G(0,0,u2)*Pi + 10/3*G(0,0,v2)*Pi
          - 2/3*G(0,1,u2)*Pi - 8/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*Pi + 4/3*G(1,v2)
         *G(1 - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,u2)*Pi - 2*
         G(1,0,v2)*Pi + 4/3*G(1,1,v2)*Pi )

       + i_*Nf*u2^2*v2 * (  - 8/9*Pi^3 - 8/3*G(1 - v2,1 - v2,u2)*Pi + 4/3*G(1
          - v2, - v2,u2)*Pi - 4/3*G(1 - v2,0,u2)*Pi + 4/3*G(1 - v2,1,u2)*Pi + 
         4/3*G( - v2,1 - v2,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi + 4/3*G(0, - v2,u2)
         *Pi + 4*G(0,u2)*G(0,v2)*Pi - 4/3*G(0,u2)*G(1,v2)*Pi + 4*G(0,v2)*G(1
          - v2,u2)*Pi - 8/3*G(0,v2)*G( - v2,u2)*Pi - 8/3*G(0,v2)*G(1,u2)*Pi - 
         8/3*G(0,0,u2)*Pi - 20/3*G(0,0,v2)*Pi + 4/3*G(0,1,u2)*Pi + 16/3*G(0,1,
         v2)*Pi - 8/3*G(1,v2)*G(1 - v2,u2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi + 4/
         3*G(1,0,u2)*Pi + 4*G(1,0,v2)*Pi - 8/3*G(1,1,v2)*Pi )

       + i_*Nf*u2^3 * (  - 4/9*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi + 2/3*G(1 - 
         v2, - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi + 2/3
         *G( - v2,1 - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 2/3*G(0, - v2,u2)*Pi
          + 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*G(1 - v2
         ,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*Pi - 4/3*
         G(0,0,u2)*Pi - 10/3*G(0,0,v2)*Pi + 2/3*G(0,1,u2)*Pi + 8/3*G(0,1,v2)*
         Pi - 4/3*G(1,v2)*G(1 - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*
         G(1,0,u2)*Pi + 2*G(1,0,v2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*N*u2^-2*v2 * ( G(1,u2)*Pi )

       + i_*N*u2^-2*v2^2 * ( 2/3*G(1 - v2,1,u2)*Pi - 4/3*G( - v2,1 - v2,u2)*Pi
          - 4/3*G( - v2,0,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(
         1,u2)*Pi - 2/3*G(1,1 - v2,u2)*Pi - 2*G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)
         *Pi - 4/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,u2)*Pi - 2/3*G(1,1,u2)*
         Pi )

       + i_*N*u2^-2*v2^3 * (  - 2*G(1 - v2,1,u2)*Pi + 2*G( - v2,1 - v2,u2)*Pi
          - 2*G( - v2, - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi - 2*G(0,v2)*G( - v2,u2
         )*Pi + 5/3*G(1,u2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-2*v2^4 * ( 2*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2,u2)*Pi + 2
         *G( - v2, - v2,u2)*Pi - 2*G( - v2,0,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi
          - 2/3*G(1,u2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-2*v2^5 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G( - v2,1 - v2,u2)
         *Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*
         G( - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1 * (  - 23/4*G(1,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 1/3*Pi + 4/3*G(1 - v2,u2)*Pi + 1/3*G(1 - v2,1,u2
         )*Pi - 2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 4/3*G(0,u2)
         *Pi - 4/3*G(0,v2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 2/3*G(0,v2)*G(1,
         u2)*Pi - 1/3*G(1,1 - v2,u2)*Pi - 1/2*G(1,u2)*Pi - 1/3*G(1,u2)*G(1,v2)
         *Pi + 4/3*G(1,v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 1/3*G(1,0,u2)*Pi
          - 1/3*G(1,1,u2)*Pi )

       + i_*N*u2^-1*v2^2 * ( 2/3*Pi - 8/3*G(1 - v2,u2)*Pi - 7/2*G(1 - v2,1,u2)
         *Pi + G( - v2,1 - v2,u2)*Pi - 3*G( - v2, - v2,u2)*Pi + 2*G( - v2,u2)*
         Pi + G( - v2,0,u2)*Pi - 8/3*G(0,u2)*Pi + 10/3*G(0,v2)*Pi - G(0,v2)*G(
          - v2,u2)*Pi + 5/2*G(0,v2)*G(1,u2)*Pi + 3/2*G(0,1,u2)*Pi - 5/2*G(1,1
          - v2,u2)*Pi + 43/12*G(1,u2)*Pi - 5/2*G(1,u2)*G(1,v2)*Pi - 8/3*G(1,v2
         )*Pi + G(1,v2)*G( - v2,u2)*Pi - G(1,0,u2)*Pi - 1/2*G(1,1,u2)*Pi )

       + i_*N*u2^-1*v2^3 * (  - 1/3*Pi + 2*G(1 - v2,u2)*Pi + 3*G(1 - v2,1,u2)*
         Pi - 3*G( - v2,1 - v2,u2)*Pi + 3*G( - v2, - v2,u2)*Pi - 2*G( - v2,u2)
         *Pi - 3*G( - v2,0,u2)*Pi + 2*G(0,u2)*Pi - 2*G(0,v2)*Pi + 3*G(0,v2)*G(
          - v2,u2)*Pi - 8/3*G(1,u2)*Pi + 2*G(1,v2)*Pi - 3*G(1,v2)*G( - v2,u2)*
         Pi )

       + i_*N*u2^-1*v2^4 * (  - 2/3*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,1,u2)*Pi + 
         4/3*G( - v2,1 - v2,u2)*Pi - 4/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,u2
         )*Pi + 4/3*G( - v2,0,u2)*Pi - 2/3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi - 4/3*
         G(0,v2)*G( - v2,u2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi + 4/3*G(1,v2
         )*G( - v2,u2)*Pi )

       + i_*N*[1-u2]^-2 * (  - 9/4*G( - v2,u2)*Pi - 9/4*G(0,v2)*Pi )

       + i_*N*[1-u2]^-1 * (  - 43/12*Pi - 2/3*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*
         Pi + 4/3*G(1 - v2,0,u2)*Pi + 5/4*G( - v2,u2)*Pi + 4/3*G(0,1 - v2,u2)*
         Pi - 4/3*G(0,u2)*G(0,v2)*Pi + 4/3*G(0,u2)*G(1,v2)*Pi + 5/4*G(0,v2)*Pi
          - 4/3*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,0,v2)*Pi - 4/3*G(0,1,v2)*Pi
          + 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 4/3*G(1,0,v2)*Pi + 4/3*G(1,1,v2)*Pi
          )

       + i_*N * (  - 7/2*Pi + 2/3*Pi^3 - 4/3*G(1 - v2,1 - v2,u2)*Pi - 4/3*G(1
          - v2,0,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi - 4/3*G( - v2,1 - v2,u2)*Pi + 
         G( - v2,u2)*Pi - 4/3*G( - v2,0,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi + 4/3*
         G(0,u2)*G(0,v2)*Pi - 4/3*G(0,u2)*G(1,v2)*Pi + G(0,v2)*Pi + 4/3*G(0,v2
         )*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*
         Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2,u2)*Pi - 2*
         G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 4/
         3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,u2)*Pi + 4/3*G(1,0,v2)*Pi - 2/3*
         G(1,1,u2)*Pi - 4/3*G(1,1,v2)*Pi )

       + i_*N*v2*[1-u2]^-3 * ( 3*Pi^3 - 9*G(1 - v2, - v2,u2)*Pi + 27/2*G( - v2
         ,u2)*Pi - 9*G(0, - v2,u2)*Pi + 27/2*G(0,v2)*Pi - 9*G(0,v2)*G(1 - v2,
         u2)*Pi + 9*G(0,0,v2)*Pi - 9*G(1,0,v2)*Pi )

       + i_*N*v2*[1-u2]^-2 * ( 43/4*Pi - 7/3*Pi^3 - 2/3*G(1 - v2,1 - v2,u2)*Pi
          + 8*G(1 - v2, - v2,u2)*Pi - 8/3*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,0,u2)
         *Pi - 45/2*G( - v2,u2)*Pi - 2/3*G(0,1 - v2,u2)*Pi + 8*G(0, - v2,u2)*
         Pi - 8/3*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,u2)*G(1,v2)*Pi
          - 65/6*G(0,v2)*Pi + 26/3*G(0,v2)*G(1 - v2,u2)*Pi - 26/3*G(0,0,v2)*Pi
          + 2/3*G(0,1,v2)*Pi - 8/3*G(1,v2)*Pi - 2/3*G(1,v2)*G(1 - v2,u2)*Pi + 
         26/3*G(1,0,v2)*Pi - 2/3*G(1,1,v2)*Pi )

       + i_*N*v2*[1-u2]^-1 * ( 11/4*Pi - Pi^3 + 8/3*G(1 - v2,1 - v2,u2)*Pi - 2
         *G(1 - v2, - v2,u2)*Pi + 9/2*G(1 - v2,u2)*Pi + 8/3*G(1 - v2,0,u2)*Pi
          + 10*G( - v2,u2)*Pi + 8/3*G(0,1 - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 
         19/6*G(0,u2)*Pi - 8/3*G(0,u2)*G(0,v2)*Pi + 8/3*G(0,u2)*G(1,v2)*Pi - 3
         *G(0,v2)*Pi - 8/3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,v2)*G(1,u2)*Pi + 8/
         3*G(0,0,v2)*Pi - 2*G(0,1,u2)*Pi - 8/3*G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)
         *Pi + 10*G(1,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 9/2*G(1,v2)*Pi + 8/3*G(1
         ,v2)*G(1 - v2,u2)*Pi + 2*G(1,0,u2)*Pi - 8/3*G(1,0,v2)*Pi + 8/3*G(1,1,
         v2)*Pi )

       + i_*N*v2 * (  - 13*Pi + 1/3*Pi^3 - 2*G(1 - v2,1 - v2,u2)*Pi + 3*G(1 - 
         v2, - v2,u2)*Pi - 13/6*G(1 - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + G( - 
         v2,1 - v2,u2)*Pi - G( - v2, - v2,u2)*Pi + G( - v2,u2)*Pi + G( - v2,0,
         u2)*Pi - 2*G(0,1 - v2,u2)*Pi + 3*G(0, - v2,u2)*Pi - 5/6*G(0,u2)*Pi + 
         2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + G(0,v2)*Pi + 3*G(0,v2)*
         G(1 - v2,u2)*Pi - G(0,v2)*G( - v2,u2)*Pi + G(0,v2)*G(1,u2)*Pi - 3*G(0
         ,0,v2)*Pi + G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi - G(1,1 - v2,u2)*Pi - 58/3*
         G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi - 13/6*G(1,v2)*Pi - 2*G(1,v2)*G(1 - 
         v2,u2)*Pi + G(1,v2)*G( - v2,u2)*Pi - 2*G(1,0,u2)*Pi + 3*G(1,0,v2)*Pi
          + G(1,1,u2)*Pi - 2*G(1,1,v2)*Pi )

       + i_*N*v2^2*[1-u2]^-4 * (  - 9/2*Pi^3 + 27/2*G(1 - v2, - v2,u2)*Pi + 27/
         2*G(0, - v2,u2)*Pi + 27/2*G(0,v2)*G(1 - v2,u2)*Pi - 27/2*G(0,0,v2)*Pi
          + 27/2*G(1,0,v2)*Pi )

       + i_*N*v2^2*[1-u2]^-3 * ( 23/6*Pi^3 + 4/3*G(1 - v2,1 - v2,u2)*Pi - 27/2
         *G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,u2)*Pi + 4/3*G(1 - v2,0,u2)*Pi + 
         27/2*G( - v2,u2)*Pi + 4/3*G(0,1 - v2,u2)*Pi - 27/2*G(0, - v2,u2)*Pi
          + 4*G(0,u2)*Pi - 4/3*G(0,u2)*G(0,v2)*Pi + 4/3*G(0,u2)*G(1,v2)*Pi - 4
         *G(0,v2)*Pi - 89/6*G(0,v2)*G(1 - v2,u2)*Pi + 89/6*G(0,0,v2)*Pi - 4/3*
         G(0,1,v2)*Pi + 4*G(1,v2)*Pi + 4/3*G(1,v2)*G(1 - v2,u2)*Pi - 89/6*G(1,
         0,v2)*Pi + 4/3*G(1,1,v2)*Pi )

       + i_*N*v2^2*[1-u2]^-2 * (  - 43/4*Pi - 7/6*Pi^3 - 1/3*G(1 - v2,1 - v2,
         u2)*Pi + 13/2*G(1 - v2, - v2,u2)*Pi + 19/12*G(1 - v2,u2)*Pi - 1/3*G(1
          - v2,0,u2)*Pi - G(1 - v2,1,u2)*Pi - 27/4*G( - v2,u2)*Pi - 1/3*G(0,1
          - v2,u2)*Pi + 13/2*G(0, - v2,u2)*Pi - 17/12*G(0,u2)*Pi + 4/3*G(0,u2)
         *G(0,v2)*Pi - 1/3*G(0,u2)*G(1,v2)*Pi - 5/4*G(0,v2)*Pi + 41/6*G(0,v2)*
         G(1 - v2,u2)*Pi - 2*G(0,v2)*G(1,u2)*Pi - 35/6*G(0,0,v2)*Pi - 2*G(0,1,
         u2)*Pi + 4/3*G(0,1,v2)*Pi - 2*G(1,1 - v2,u2)*Pi + 1/2*G(1,u2)*Pi - 2*
         G(1,u2)*G(1,v2)*Pi + 19/12*G(1,v2)*Pi - 1/3*G(1,v2)*G(1 - v2,u2)*Pi
          - 2*G(1,0,u2)*Pi + 41/6*G(1,0,v2)*Pi + 8*G(1,1,u2)*Pi - 1/3*G(1,1,v2
         )*Pi )

       + i_*N*v2^2*[1-u2]^-1 * (  - Pi - 17/6*Pi^3 + 4*G(1 - v2,1 - v2,u2)*Pi
          + 7/2*G(1 - v2, - v2,u2)*Pi + 79/12*G(1 - v2,u2)*Pi + 4*G(1 - v2,0,
         u2)*Pi - G(1 - v2,1,u2)*Pi + 17/4*G( - v2,u2)*Pi + 4*G(0,1 - v2,u2)*
         Pi + 7/2*G(0, - v2,u2)*Pi + 19/12*G(0,u2)*Pi - 3*G(0,u2)*G(0,v2)*Pi
          + 4*G(0,u2)*G(1,v2)*Pi - 49/4*G(0,v2)*Pi + 5/2*G(0,v2)*G(1 - v2,u2)*
         Pi - 5*G(0,v2)*G(1,u2)*Pi - 3/2*G(0,0,v2)*Pi - 5*G(0,1,u2)*Pi - 3*G(0
         ,1,v2)*Pi + G(1,1 - v2,u2)*Pi + 25/2*G(1,u2)*Pi + G(1,u2)*G(1,v2)*Pi
          + 79/12*G(1,v2)*Pi + 4*G(1,v2)*G(1 - v2,u2)*Pi + G(1,0,u2)*Pi + 5/2*
         G(1,0,v2)*Pi + 8*G(1,1,u2)*Pi + 4*G(1,1,v2)*Pi )

       + i_*N*v2^2 * ( 89/6*Pi + 14/3*Pi^3 - 5*G(1 - v2,1 - v2,u2)*Pi - 10*G(1
          - v2, - v2,u2)*Pi - 13*G(1 - v2,u2)*Pi - 5*G(1 - v2,0,u2)*Pi - 3*G(1
          - v2,1,u2)*Pi - 3*G( - v2,1 - v2,u2)*Pi - G( - v2, - v2,u2)*Pi - 13*
         G( - v2,u2)*Pi - 3*G( - v2,0,u2)*Pi - 5*G(0,1 - v2,u2)*Pi - 10*G(0,
          - v2,u2)*Pi - 7/2*G(0,u2)*Pi + 3*G(0,u2)*G(0,v2)*Pi - 5*G(0,u2)*G(1,
         v2)*Pi + 56/3*G(0,v2)*Pi - 8*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,v2)*G(
          - v2,u2)*Pi + 15*G(0,v2)*G(1,u2)*Pi + 6*G(0,0,v2)*Pi + 13*G(0,1,u2)*
         Pi + 3*G(0,1,v2)*Pi - 7*G(1,1 - v2,u2)*Pi - 29/6*G(1,u2)*Pi - 7*G(1,
         u2)*G(1,v2)*Pi - 13*G(1,v2)*Pi - 5*G(1,v2)*G(1 - v2,u2)*Pi - 3*G(1,v2
         )*G( - v2,u2)*Pi - G(1,0,u2)*Pi - 8*G(1,0,v2)*Pi - 20*G(1,1,u2)*Pi - 
         5*G(1,1,v2)*Pi )

       + i_*N*v2^3 * (  - G(1 - v2,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G( - 
         v2,1 - v2,u2)*Pi - 2/3*G( - v2, - v2,u2)*Pi + G( - v2,u2)*Pi + 2/3*G(
          - v2,0,u2)*Pi - G(0,u2)*Pi + G(0,v2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi
          + G(1,u2)*Pi - G(1,v2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * (  - 7/2*G( - v2,u2)*Pi - 7/2*G(0,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * (  - 7/2*Pi - 2/3*G( - v2,1 - v2,u2)*Pi - 2/3*
         G( - v2, - v2,u2)*Pi - G( - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi - G(0,v2
         )*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi - 2/3*G(1,
         1 - v2,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi
          - 2/3*G(1,0,u2)*Pi - 2/3*G(1,1,u2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * (  - 2/3*Pi^3 + 4/3*G(1 - v2,0,u2)*Pi + 4/3*G(0,
         1 - v2,u2)*Pi - 4/3*G(0,u2)*G(0,v2)*Pi + 4/3*G(0,u2)*G(1,v2)*Pi - 4/3
         *G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,0,u2)*Pi + 4/3*G(0,0,v2)*Pi - 4/3*
         G(0,1,v2)*Pi - 4/3*G(1,0,v2)*Pi )

       + i_*N*u2 * (  - 13*Pi + 3*Pi*zeta3 - 25/36*Pi^3 - 2*G(1 - v2,1 - v2,
          - v2,u2)*Pi + 29/6*G(1 - v2,1 - v2,u2)*Pi + 2*G(1 - v2,1 - v2,0,u2)*
         Pi + G(1 - v2,1 - v2,1,u2)*Pi + G(1 - v2, - v2,1 - v2,u2)*Pi + 5*G(1
          - v2, - v2, - v2,u2)*Pi + 61/6*G(1 - v2, - v2,u2)*Pi + 2*G(1 - v2,
          - v2,0,u2)*Pi - 7/4*G(1 - v2,u2)*Pi + 2*G(1 - v2,0,1 - v2,u2)*Pi + 2
         *G(1 - v2,0, - v2,u2)*Pi - G(1 - v2,0,u2)*Pi + 2*G(1 - v2,0,0,u2)*Pi
          + G(1 - v2,0,1,u2)*Pi - G(1 - v2,1,1 - v2,u2)*Pi - 25/6*G(1 - v2,1,
         u2)*Pi - G(1 - v2,1,0,u2)*Pi + 4*G(1 - v2,1,1,u2)*Pi + 3*G( - v2,1 - 
         v2, - v2,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi - 3*G( - v2,1 - v2,0,u2)*
         Pi - 3*G( - v2,1 - v2,1,u2)*Pi + G( - v2, - v2,1 - v2,u2)*Pi - 8*G(
          - v2, - v2, - v2,u2)*Pi - 47/6*G( - v2, - v2,u2)*Pi + G( - v2, - v2,
         0,u2)*Pi - 3/4*G( - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi^3 - 3*G( - v2,0,1
          - v2,u2)*Pi - 4/3*G( - v2,0,u2)*Pi - 3*G( - v2,0,0,u2)*Pi - 3*G( - 
         v2,0,1,u2)*Pi + 2*G(0,1 - v2,1 - v2,u2)*Pi + 2*G(0,1 - v2, - v2,u2)*
         Pi - G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,u2)*G(1,v2)*Pi + 2*G(0,1 - v2,0
         ,u2)*Pi + G(0,1 - v2,1,u2)*Pi - G(0, - v2,1 - v2,u2)*Pi + 4*G(0, - v2
         , - v2,u2)*Pi + 1/6*G(0, - v2,u2)*Pi - G(0, - v2,u2)*G(1,v2)*Pi - G(0
         , - v2,0,u2)*Pi - 45/4*G(0,u2)*Pi - 3/2*G(0,u2)*Pi^3 - 37/6*G(0,u2)*
         G(0,v2)*Pi - G(0,u2)*G(1,v2)*Pi + 2*G(0,u2)*G(1,1,v2)*Pi - 3/4*G(0,v2
         )*Pi + 2/3*G(0,v2)*Pi^3 - 6*G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + G(0,v2)*
         G(1 - v2, - v2,u2)*Pi + 89/6*G(0,v2)*G(1 - v2,u2)*Pi - G(0,v2)*G(1 - 
         v2,1,u2)*Pi + 8*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 5*G(0,v2)*G( - v2, - 
         v2,u2)*Pi - 3/2*G(0,v2)*G( - v2,u2)*Pi + 3*G(0,v2)*G( - v2,0,u2)*Pi
          + 3*G(0,v2)*G(0, - v2,u2)*Pi - G(0,v2)*G(1,1 - v2,u2)*Pi - 14/3*G(0,
         v2)*G(1,u2)*Pi + 2*G(0,v2)*G(1,0,u2)*Pi + 2*G(0,v2)*G(1,1,u2)*Pi + 2*
         G(0,0,1 - v2,u2)*Pi + 2*G(0,0, - v2,u2)*Pi - 1/3*G(0,0,u2)*Pi - 3*G(0
         ,0,u2)*G(0,v2)*Pi + 2*G(0,0,u2)*G(1,v2)*Pi + 10/3*G(0,0,v2)*Pi + G(0,
         0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,v2)*G( - v2,u2)*Pi + 3*G(0,0,v2)*G(0,
         u2)*Pi - 5*G(0,0,0,v2)*Pi - G(0,0,1,u2)*Pi + 3*G(0,0,1,v2)*Pi + G(0,1
         ,1 - v2,u2)*Pi - 31/3*G(0,1,u2)*Pi - 3*G(0,1,u2)*G(0,v2)*Pi + G(0,1,
         u2)*G(1,v2)*Pi - 11/2*G(0,1,v2)*Pi - G(0,1,v2)*G(1 - v2,u2)*Pi + 3*G(
         0,1,v2)*G( - v2,u2)*Pi - 3*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,v2)*G(1,u2)
         *Pi + G(0,1,0,u2)*Pi + 8*G(0,1,0,v2)*Pi + 4*G(0,1,1,u2)*Pi - 3*G(1,1
          - v2,1 - v2,u2)*Pi - 4*G(1,1 - v2, - v2,u2)*Pi + 16/3*G(1,1 - v2,u2)
         *Pi - 3*G(1,1 - v2,0,u2)*Pi + G(1,1 - v2,1,u2)*Pi - 33/4*G(1,u2)*Pi
          + 13/6*G(1,u2)*Pi^3 + 16/3*G(1,u2)*G(1,v2)*Pi - 7/4*G(1,v2)*Pi + G(1
         ,v2)*G(1 - v2, - v2,u2)*Pi + 29/6*G(1,v2)*G(1 - v2,u2)*Pi + 2*G(1,v2)
         *G(1 - v2,0,u2)*Pi - G(1,v2)*G(1 - v2,1,u2)*Pi + G(1,v2)*G( - v2, - 
         v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 3*G(1,v2)*G( - v2,0,u2)*Pi
          - 3*G(1,v2)*G(1,1 - v2,u2)*Pi - 3*G(1,0,1 - v2,u2)*Pi - 4*G(1,0, - 
         v2,u2)*Pi + 1/6*G(1,0,u2)*Pi - 3*G(1,0,u2)*G(1,v2)*Pi + 89/6*G(1,0,v2
         )*Pi - 6*G(1,0,v2)*G(1 - v2,u2)*Pi + 8*G(1,0,v2)*G( - v2,u2)*Pi - G(1
         ,0,v2)*G(1,u2)*Pi + G(1,0,0,v2)*Pi + 2*G(1,0,1,u2)*Pi - G(1,0,1,v2)*
         Pi + 2*G(1,1,1 - v2,u2)*Pi + 6*G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi
          + 29/6*G(1,1,v2)*Pi - 3*G(1,1,v2)*G(1,u2)*Pi + G(1,1,0,u2)*Pi - 6*G(
         1,1,0,v2)*Pi - 7*G(1,1,1,u2)*Pi )

       + i_*N*u2*v2 * ( 89/6*Pi - 24*Pi*zeta3 + 68/9*Pi^3 + 10*G(1 - v2,1 - v2
         , - v2,u2)*Pi - 53/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,1 - v2,0,u2)
         *Pi - 8*G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2,1 - v2,u2)*Pi - 
         16*G(1 - v2, - v2, - v2,u2)*Pi - 76/3*G(1 - v2, - v2,u2)*Pi - 10*G(1
          - v2, - v2,0,u2)*Pi - 14/3*G(1 - v2,u2)*Pi - G(1 - v2,u2)*Pi^3 - 4*
         G(1 - v2,0,1 - v2,u2)*Pi - 10*G(1 - v2,0, - v2,u2)*Pi - 9*G(1 - v2,0,
         u2)*Pi - 4*G(1 - v2,0,0,u2)*Pi - 8*G(1 - v2,0,1,u2)*Pi + 2*G(1 - v2,1
         ,1 - v2,u2)*Pi + 19/3*G(1 - v2,1,u2)*Pi + 2*G(1 - v2,1,0,u2)*Pi - 8*
         G(1 - v2,1,1,u2)*Pi - 12*G( - v2,1 - v2, - v2,u2)*Pi + 1/3*G( - v2,1
          - v2,u2)*Pi + 6*G( - v2,1 - v2,0,u2)*Pi + 12*G( - v2,1 - v2,1,u2)*Pi
          - 2*G( - v2, - v2,1 - v2,u2)*Pi + 22*G( - v2, - v2, - v2,u2)*Pi + 38/
         3*G( - v2, - v2,u2)*Pi + 4*G( - v2, - v2,0,u2)*Pi - 37*G( - v2,u2)*Pi
          - 1/3*G( - v2,u2)*Pi^3 + 6*G( - v2,0,1 - v2,u2)*Pi + 6*G( - v2,0, - 
         v2,u2)*Pi + 8/3*G( - v2,0,u2)*Pi + 6*G( - v2,0,0,u2)*Pi + 12*G( - v2,
         0,1,u2)*Pi - 4*G(0,1 - v2,1 - v2,u2)*Pi - 10*G(0,1 - v2, - v2,u2)*Pi
          - 9*G(0,1 - v2,u2)*Pi - 4*G(0,1 - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0
         ,u2)*Pi - 8*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(0,
          - v2, - v2,u2)*Pi - 22/3*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*
         Pi + 2*G(0, - v2,0,u2)*Pi + 143/6*G(0,u2)*Pi + 5*G(0,u2)*Pi^3 + 55/3*
         G(0,u2)*G(0,v2)*Pi - 9*G(0,u2)*G(1,v2)*Pi - 6*G(0,u2)*G(1,0,v2)*Pi - 
         4*G(0,u2)*G(1,1,v2)*Pi - 16/3*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 24*G(0,
         v2)*G(1 - v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 98/3*
         G(0,v2)*G(1 - v2,u2)*Pi - 6*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G(1
          - v2,1,u2)*Pi - 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 10*G(0,v2)*G( - 
         v2, - v2,u2)*Pi + 4*G(0,v2)*G( - v2,u2)*Pi - 6*G(0,v2)*G(0,1 - v2,u2)
         *Pi - 6*G(0,v2)*G(0, - v2,u2)*Pi + 8*G(0,v2)*G(1,1 - v2,u2)*Pi + 73/3
         *G(0,v2)*G(1,u2)*Pi - 4*G(0,v2)*G(1,0,u2)*Pi - 10*G(0,v2)*G(1,1,u2)*
         Pi - 4*G(0,0,1 - v2,u2)*Pi - 10*G(0,0, - v2,u2)*Pi - 7/3*G(0,0,u2)*Pi
          + 6*G(0,0,u2)*G(0,v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi - 8/3*G(0,0,v2)*Pi
          + 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G( - v2,u2)*Pi - 6*G(0,0
         ,v2)*G(1,u2)*Pi + 4*G(0,0,0,v2)*Pi + 8*G(0,0,1,u2)*Pi - 6*G(0,0,1,v2)
         *Pi - 8*G(0,1,1 - v2,u2)*Pi + 116/3*G(0,1,u2)*Pi + 12*G(0,1,u2)*G(0,
         v2)*Pi - 8*G(0,1,u2)*G(1,v2)*Pi + 16*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1
          - v2,u2)*Pi - 6*G(0,1,v2)*G( - v2,u2)*Pi + 6*G(0,1,v2)*G(0,u2)*Pi - 
         4*G(0,1,v2)*G(1,u2)*Pi - 2*G(0,1,0,u2)*Pi - 28*G(0,1,0,v2)*Pi - 14*G(
         0,1,1,u2)*Pi + 6*G(1,1 - v2,1 - v2,u2)*Pi + 14*G(1,1 - v2, - v2,u2)*
         Pi - 50/3*G(1,1 - v2,u2)*Pi + 6*G(1,1 - v2,0,u2)*Pi + 4*G(1,1 - v2,1,
         u2)*Pi - 91/6*G(1,u2)*Pi - 19/3*G(1,u2)*Pi^3 - 50/3*G(1,u2)*G(1,v2)*
         Pi - 14/3*G(1,v2)*Pi - G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi
          - 53/3*G(1,v2)*G(1 - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1
         ,v2)*G(1 - v2,1,u2)*Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 1/3*G(1,v2)
         *G( - v2,u2)*Pi + 6*G(1,v2)*G( - v2,0,u2)*Pi + 6*G(1,v2)*G(1,1 - v2,
         u2)*Pi + 6*G(1,0,1 - v2,u2)*Pi + 14*G(1,0, - v2,u2)*Pi - 4/3*G(1,0,u2
         )*Pi + 6*G(1,0,u2)*G(1,v2)*Pi - 98/3*G(1,0,v2)*Pi + 24*G(1,0,v2)*G(1
          - v2,u2)*Pi - 28*G(1,0,v2)*G( - v2,u2)*Pi + 8*G(1,0,v2)*G(1,u2)*Pi
          + 4*G(1,0,0,v2)*Pi - 10*G(1,0,1,u2)*Pi + 2*G(1,0,1,v2)*Pi + 2*G(1,1,
         1 - v2,u2)*Pi - 32*G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi - 53/3*G(1,1
         ,v2)*Pi + 6*G(1,1,v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 24*G(1,1,0,v2)*
         Pi + 20*G(1,1,1,u2)*Pi )

       + i_*N*u2*v2^2 * ( 25*Pi*zeta3 + 8/3*Pi^3 - 9*G(1 - v2,1 - v2, - v2,u2)
         *Pi + 15/2*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,1 - v2,0,u2)*Pi + 9*G(
         1 - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2, - v2,1 - v2,u2)*Pi + 15*G(1 - v2
         , - v2, - v2,u2)*Pi - 31/6*G(1 - v2, - v2,u2)*Pi + 9*G(1 - v2, - v2,0
         ,u2)*Pi - 39/2*G(1 - v2,u2)*Pi + 5/6*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,0
         ,1 - v2,u2)*Pi + 9*G(1 - v2,0, - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi + 4*
         G(1 - v2,0,0,u2)*Pi + 9*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,1 - v2,u2)
         *Pi - 20/3*G(1 - v2,1,u2)*Pi - 2*G(1 - v2,1,0,u2)*Pi + 8*G(1 - v2,1,1
         ,u2)*Pi + 11*G( - v2,1 - v2, - v2,u2)*Pi - 5/6*G( - v2,1 - v2,u2)*Pi
          - 6*G( - v2,1 - v2,0,u2)*Pi - 13*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2
         , - v2,1 - v2,u2)*Pi - 21*G( - v2, - v2, - v2,u2)*Pi - 3/2*G( - v2,
          - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi + 39/2*G( - v2,u2)*Pi + 1/2*
         G( - v2,u2)*Pi^3 - 6*G( - v2,0,1 - v2,u2)*Pi - 5*G( - v2,0, - v2,u2)*
         Pi + 8/3*G( - v2,0,u2)*Pi - 6*G( - v2,0,0,u2)*Pi - 13*G( - v2,0,1,u2)
         *Pi + 4*G(0,1 - v2,1 - v2,u2)*Pi + 9*G(0,1 - v2, - v2,u2)*Pi + 4*G(0,
         1 - v2,u2)*Pi + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi
          + 9*G(0,1 - v2,1,u2)*Pi - 2*G(0, - v2,1 - v2,u2)*Pi + 8*G(0, - v2,
          - v2,u2)*Pi - 6*G(0, - v2,u2)*Pi - 2*G(0, - v2,u2)*G(1,v2)*Pi - 2*G(
         0, - v2,0,u2)*Pi - 39/2*G(0,u2)*Pi - 14/3*G(0,u2)*Pi^3 - 23/3*G(0,u2)
         *G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 5*G(0,u2)*G(1,0,v2)*Pi + 4*G(0,
         u2)*G(1,1,v2)*Pi + 39/2*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 24*G(0,v2)*G(
         1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 41/6*G(0,v2)
         *G(1 - v2,u2)*Pi + 5*G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G(1 - v2,1
         ,u2)*Pi + 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 10*G(0,v2)*G( - v2, - v2
         ,u2)*Pi + 1/6*G(0,v2)*G( - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi + 5*
         G(0,v2)*G(0,1 - v2,u2)*Pi + 6*G(0,v2)*G(0, - v2,u2)*Pi - 7*G(0,v2)*G(
         1,1 - v2,u2)*Pi + 5/3*G(0,v2)*G(1,u2)*Pi + 4*G(0,v2)*G(1,0,u2)*Pi + 
         11*G(0,v2)*G(1,1,u2)*Pi + 4*G(0,0,1 - v2,u2)*Pi + 9*G(0,0, - v2,u2)*
         Pi + 15/2*G(0,0,u2)*Pi - 6*G(0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)
         *Pi + 21/2*G(0,0,v2)*Pi - 3*G(0,0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,v2)*
         G( - v2,u2)*Pi + G(0,0,v2)*G(0,u2)*Pi + 5*G(0,0,v2)*G(1,u2)*Pi - 5*G(
         0,0,0,v2)*Pi - 9*G(0,0,1,u2)*Pi + 6*G(0,0,1,v2)*Pi + 9*G(0,1,1 - v2,
         u2)*Pi - 31/6*G(0,1,u2)*Pi - 13*G(0,1,u2)*G(0,v2)*Pi + 9*G(0,1,u2)*G(
         1,v2)*Pi - 67/6*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + 6*G(0,1,
         v2)*G( - v2,u2)*Pi - 6*G(0,1,v2)*G(0,u2)*Pi + 4*G(0,1,v2)*G(1,u2)*Pi
          + 2*G(0,1,0,u2)*Pi + 28*G(0,1,0,v2)*Pi + 15*G(0,1,1,u2)*Pi - 6*G(1,1
          - v2,1 - v2,u2)*Pi - 13*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,u2)*
         Pi - 6*G(1,1 - v2,0,u2)*Pi - 5*G(1,1 - v2,1,u2)*Pi + 39/2*G(1,u2)*Pi
          + 6*G(1,u2)*Pi^3 + 2*G(1,u2)*G(1,v2)*Pi - 39/2*G(1,v2)*Pi + 5/6*G(1,
         v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 15/2*G(1,v2)*G(1 - v2,u2
         )*Pi + 4*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,v2)*G(1 - v2,1,u2)*Pi + 2*
         G(1,v2)*G( - v2, - v2,u2)*Pi - 5/6*G(1,v2)*G( - v2,u2)*Pi - 6*G(1,v2)
         *G( - v2,0,u2)*Pi - 6*G(1,v2)*G(1,1 - v2,u2)*Pi - 6*G(1,0,1 - v2,u2)*
         Pi - 13*G(1,0, - v2,u2)*Pi - 3/2*G(1,0,u2)*Pi - 6*G(1,0,u2)*G(1,v2)*
         Pi - 41/6*G(1,0,v2)*Pi - 24*G(1,0,v2)*G(1 - v2,u2)*Pi + 28*G(1,0,v2)*
         G( - v2,u2)*Pi - 7*G(1,0,v2)*G(1,u2)*Pi - 3*G(1,0,0,v2)*Pi + 11*G(1,0
         ,1,u2)*Pi - 2*G(1,0,1,v2)*Pi - 3*G(1,1,1 - v2,u2)*Pi - 5/6*G(1,1,u2)*
         Pi - 3*G(1,1,u2)*G(1,v2)*Pi + 15/2*G(1,1,v2)*Pi - 6*G(1,1,v2)*G(1,u2)
         *Pi + 2*G(1,1,0,u2)*Pi - 24*G(1,1,0,v2)*Pi - 21*G(1,1,1,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * ( 1/6*Pi^3 + 2/3*G( - v2,u2)*Pi + G(0, - v2,
         u2)*Pi + G(0,u2)*G(0,v2)*Pi + 2/3*G(0,v2)*Pi - G(0,0,v2)*Pi + G(0,1,
         v2)*Pi - G(1,1 - v2,u2)*Pi - G(1,u2)*G(1,v2)*Pi - G(1,0,u2)*Pi + G(1,
         1,u2)*Pi )

       + i_*N*u2^2 * (  - 24*Pi*zeta3 + 26/9*Pi^3 + 10*G(1 - v2,1 - v2, - v2,
         u2)*Pi - 38/3*G(1 - v2,1 - v2,u2)*Pi - 4*G(1 - v2,1 - v2,0,u2)*Pi - 8
         *G(1 - v2,1 - v2,1,u2)*Pi - 2*G(1 - v2, - v2,1 - v2,u2)*Pi - 16*G(1
          - v2, - v2, - v2,u2)*Pi - 46/3*G(1 - v2, - v2,u2)*Pi - 10*G(1 - v2,
          - v2,0,u2)*Pi + 9*G(1 - v2,u2)*Pi - G(1 - v2,u2)*Pi^3 - 4*G(1 - v2,0
         ,1 - v2,u2)*Pi - 10*G(1 - v2,0, - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi - 4
         *G(1 - v2,0,0,u2)*Pi - 8*G(1 - v2,0,1,u2)*Pi + 2*G(1 - v2,1,1 - v2,u2
         )*Pi + 31/3*G(1 - v2,1,u2)*Pi + 2*G(1 - v2,1,0,u2)*Pi - 8*G(1 - v2,1,
         1,u2)*Pi - 12*G( - v2,1 - v2, - v2,u2)*Pi + 7/3*G( - v2,1 - v2,u2)*Pi
          + 6*G( - v2,1 - v2,0,u2)*Pi + 12*G( - v2,1 - v2,1,u2)*Pi - 2*G( - v2
         , - v2,1 - v2,u2)*Pi + 22*G( - v2, - v2, - v2,u2)*Pi + 44/3*G( - v2,
          - v2,u2)*Pi + 4*G( - v2, - v2,0,u2)*Pi - 80/3*G( - v2,u2)*Pi - 1/3*
         G( - v2,u2)*Pi^3 + 6*G( - v2,0,1 - v2,u2)*Pi + 6*G( - v2,0, - v2,u2)*
         Pi + 14/3*G( - v2,0,u2)*Pi + 6*G( - v2,0,0,u2)*Pi + 12*G( - v2,0,1,u2
         )*Pi - 4*G(0,1 - v2,1 - v2,u2)*Pi - 10*G(0,1 - v2, - v2,u2)*Pi - 4*G(
         0,1 - v2,u2)*Pi - 4*G(0,1 - v2,u2)*G(1,v2)*Pi - 4*G(0,1 - v2,0,u2)*Pi
          - 8*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(0, - v2,
          - v2,u2)*Pi + 8/3*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*Pi + 2*
         G(0, - v2,0,u2)*Pi + 28*G(0,u2)*Pi + 5*G(0,u2)*Pi^3 + 46/3*G(0,u2)*G(
         0,v2)*Pi - 4*G(0,u2)*G(1,v2)*Pi - 6*G(0,u2)*G(1,0,v2)*Pi - 4*G(0,u2)*
         G(1,1,v2)*Pi - 80/3*G(0,v2)*Pi - 1/3*G(0,v2)*Pi^3 + 24*G(0,v2)*G(1 - 
         v2,1 - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 74/3*G(0,v2)*G(1
          - v2,u2)*Pi - 6*G(0,v2)*G(1 - v2,0,u2)*Pi + 2*G(0,v2)*G(1 - v2,1,u2)
         *Pi - 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 10*G(0,v2)*G( - v2, - v2,u2)
         *Pi + 2*G(0,v2)*G( - v2,u2)*Pi - 6*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,
         v2)*G(0, - v2,u2)*Pi + 8*G(0,v2)*G(1,1 - v2,u2)*Pi + 28/3*G(0,v2)*G(1
         ,u2)*Pi - 4*G(0,v2)*G(1,0,u2)*Pi - 10*G(0,v2)*G(1,1,u2)*Pi - 4*G(0,0,
         1 - v2,u2)*Pi - 10*G(0,0, - v2,u2)*Pi - 7/3*G(0,0,u2)*Pi + 6*G(0,0,u2
         )*G(0,v2)*Pi - 4*G(0,0,u2)*G(1,v2)*Pi - 26/3*G(0,0,v2)*Pi + 4*G(0,0,
         v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*G( - v2,u2)*Pi - 6*G(0,0,v2)*G(1,u2
         )*Pi + 4*G(0,0,0,v2)*Pi + 8*G(0,0,1,u2)*Pi - 6*G(0,0,1,v2)*Pi - 8*G(0
         ,1,1 - v2,u2)*Pi + 77/3*G(0,1,u2)*Pi + 12*G(0,1,u2)*G(0,v2)*Pi - 8*G(
         0,1,u2)*G(1,v2)*Pi + 13*G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,u2)*Pi - 
         6*G(0,1,v2)*G( - v2,u2)*Pi + 6*G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,v2)*G(1
         ,u2)*Pi - 2*G(0,1,0,u2)*Pi - 28*G(0,1,0,v2)*Pi - 14*G(0,1,1,u2)*Pi + 
         6*G(1,1 - v2,1 - v2,u2)*Pi + 14*G(1,1 - v2, - v2,u2)*Pi - 29/3*G(1,1
          - v2,u2)*Pi + 6*G(1,1 - v2,0,u2)*Pi + 4*G(1,1 - v2,1,u2)*Pi - 11*G(1
         ,u2)*Pi - 19/3*G(1,u2)*Pi^3 - 29/3*G(1,u2)*G(1,v2)*Pi + 9*G(1,v2)*Pi
          - G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 38/3*G(1,v2)*G(1
          - v2,u2)*Pi - 4*G(1,v2)*G(1 - v2,0,u2)*Pi + 2*G(1,v2)*G(1 - v2,1,u2)
         *Pi - 2*G(1,v2)*G( - v2, - v2,u2)*Pi + 7/3*G(1,v2)*G( - v2,u2)*Pi + 6
         *G(1,v2)*G( - v2,0,u2)*Pi + 6*G(1,v2)*G(1,1 - v2,u2)*Pi + 6*G(1,0,1
          - v2,u2)*Pi + 14*G(1,0, - v2,u2)*Pi - 1/3*G(1,0,u2)*Pi + 6*G(1,0,u2)
         *G(1,v2)*Pi - 74/3*G(1,0,v2)*Pi + 24*G(1,0,v2)*G(1 - v2,u2)*Pi - 28*
         G(1,0,v2)*G( - v2,u2)*Pi + 8*G(1,0,v2)*G(1,u2)*Pi + 4*G(1,0,0,v2)*Pi
          - 10*G(1,0,1,u2)*Pi + 2*G(1,0,1,v2)*Pi + 2*G(1,1,1 - v2,u2)*Pi - 12*
         G(1,1,u2)*Pi + 2*G(1,1,u2)*G(1,v2)*Pi - 38/3*G(1,1,v2)*Pi + 6*G(1,1,
         v2)*G(1,u2)*Pi - 2*G(1,1,0,u2)*Pi + 24*G(1,1,0,v2)*Pi + 20*G(1,1,1,u2
         )*Pi )

       + i_*N*u2^2*v2 * ( 50*Pi*zeta3 + 5*Pi^3 - 18*G(1 - v2,1 - v2, - v2,u2)*
         Pi + 15*G(1 - v2,1 - v2,u2)*Pi + 8*G(1 - v2,1 - v2,0,u2)*Pi + 18*G(1
          - v2,1 - v2,1,u2)*Pi + 4*G(1 - v2, - v2,1 - v2,u2)*Pi + 30*G(1 - v2,
          - v2, - v2,u2)*Pi - 31/3*G(1 - v2, - v2,u2)*Pi + 18*G(1 - v2, - v2,0
         ,u2)*Pi - 37*G(1 - v2,u2)*Pi + 5/3*G(1 - v2,u2)*Pi^3 + 8*G(1 - v2,0,1
          - v2,u2)*Pi + 18*G(1 - v2,0, - v2,u2)*Pi + 8*G(1 - v2,0,u2)*Pi + 8*
         G(1 - v2,0,0,u2)*Pi + 18*G(1 - v2,0,1,u2)*Pi - 4*G(1 - v2,1,1 - v2,u2
         )*Pi - 40/3*G(1 - v2,1,u2)*Pi - 4*G(1 - v2,1,0,u2)*Pi + 16*G(1 - v2,1
         ,1,u2)*Pi + 22*G( - v2,1 - v2, - v2,u2)*Pi - 5/3*G( - v2,1 - v2,u2)*
         Pi - 12*G( - v2,1 - v2,0,u2)*Pi - 26*G( - v2,1 - v2,1,u2)*Pi + 4*G(
          - v2, - v2,1 - v2,u2)*Pi - 42*G( - v2, - v2, - v2,u2)*Pi - 3*G( - v2
         , - v2,u2)*Pi - 6*G( - v2, - v2,0,u2)*Pi + 37*G( - v2,u2)*Pi + G( - 
         v2,u2)*Pi^3 - 12*G( - v2,0,1 - v2,u2)*Pi - 10*G( - v2,0, - v2,u2)*Pi
          + 16/3*G( - v2,0,u2)*Pi - 12*G( - v2,0,0,u2)*Pi - 26*G( - v2,0,1,u2)
         *Pi + 8*G(0,1 - v2,1 - v2,u2)*Pi + 18*G(0,1 - v2, - v2,u2)*Pi + 8*G(0
         ,1 - v2,u2)*Pi + 8*G(0,1 - v2,u2)*G(1,v2)*Pi + 8*G(0,1 - v2,0,u2)*Pi
          + 18*G(0,1 - v2,1,u2)*Pi - 4*G(0, - v2,1 - v2,u2)*Pi + 16*G(0, - v2,
          - v2,u2)*Pi - 14*G(0, - v2,u2)*Pi - 4*G(0, - v2,u2)*G(1,v2)*Pi - 4*
         G(0, - v2,0,u2)*Pi - 37*G(0,u2)*Pi - 28/3*G(0,u2)*Pi^3 - 52/3*G(0,u2)
         *G(0,v2)*Pi + 8*G(0,u2)*G(1,v2)*Pi + 10*G(0,u2)*G(1,0,v2)*Pi + 8*G(0,
         u2)*G(1,1,v2)*Pi + 37*G(0,v2)*Pi + G(0,v2)*Pi^3 - 48*G(0,v2)*G(1 - v2
         ,1 - v2,u2)*Pi + 4*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 41/3*G(0,v2)*G(1
          - v2,u2)*Pi + 10*G(0,v2)*G(1 - v2,0,u2)*Pi - 4*G(0,v2)*G(1 - v2,1,u2
         )*Pi + 56*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 20*G(0,v2)*G( - v2, - v2,u2
         )*Pi + 1/3*G(0,v2)*G( - v2,u2)*Pi + 2*G(0,v2)*G( - v2,0,u2)*Pi + 10*
         G(0,v2)*G(0,1 - v2,u2)*Pi + 12*G(0,v2)*G(0, - v2,u2)*Pi - 14*G(0,v2)*
         G(1,1 - v2,u2)*Pi + 10/3*G(0,v2)*G(1,u2)*Pi + 8*G(0,v2)*G(1,0,u2)*Pi
          + 22*G(0,v2)*G(1,1,u2)*Pi + 8*G(0,0,1 - v2,u2)*Pi + 18*G(0,0, - v2,
         u2)*Pi + 15*G(0,0,u2)*Pi - 12*G(0,0,u2)*G(0,v2)*Pi + 8*G(0,0,u2)*G(1,
         v2)*Pi + 23*G(0,0,v2)*Pi - 6*G(0,0,v2)*G(1 - v2,u2)*Pi - 10*G(0,0,v2)
         *G( - v2,u2)*Pi + 2*G(0,0,v2)*G(0,u2)*Pi + 10*G(0,0,v2)*G(1,u2)*Pi - 
         10*G(0,0,0,v2)*Pi - 18*G(0,0,1,u2)*Pi + 12*G(0,0,1,v2)*Pi + 18*G(0,1,
         1 - v2,u2)*Pi - 31/3*G(0,1,u2)*Pi - 26*G(0,1,u2)*G(0,v2)*Pi + 18*G(0,
         1,u2)*G(1,v2)*Pi - 73/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 
         12*G(0,1,v2)*G( - v2,u2)*Pi - 12*G(0,1,v2)*G(0,u2)*Pi + 8*G(0,1,v2)*
         G(1,u2)*Pi + 4*G(0,1,0,u2)*Pi + 56*G(0,1,0,v2)*Pi + 30*G(0,1,1,u2)*Pi
          - 12*G(1,1 - v2,1 - v2,u2)*Pi - 26*G(1,1 - v2, - v2,u2)*Pi + 6*G(1,1
          - v2,u2)*Pi - 12*G(1,1 - v2,0,u2)*Pi - 10*G(1,1 - v2,1,u2)*Pi + 37*
         G(1,u2)*Pi + 12*G(1,u2)*Pi^3 + 6*G(1,u2)*G(1,v2)*Pi - 37*G(1,v2)*Pi
          + 5/3*G(1,v2)*Pi^3 + 4*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 15*G(1,v2)*G(
         1 - v2,u2)*Pi + 8*G(1,v2)*G(1 - v2,0,u2)*Pi - 4*G(1,v2)*G(1 - v2,1,u2
         )*Pi + 4*G(1,v2)*G( - v2, - v2,u2)*Pi - 5/3*G(1,v2)*G( - v2,u2)*Pi - 
         12*G(1,v2)*G( - v2,0,u2)*Pi - 12*G(1,v2)*G(1,1 - v2,u2)*Pi - 12*G(1,0
         ,1 - v2,u2)*Pi - 26*G(1,0, - v2,u2)*Pi - G(1,0,u2)*Pi - 12*G(1,0,u2)*
         G(1,v2)*Pi - 41/3*G(1,0,v2)*Pi - 48*G(1,0,v2)*G(1 - v2,u2)*Pi + 56*G(
         1,0,v2)*G( - v2,u2)*Pi - 14*G(1,0,v2)*G(1,u2)*Pi - 6*G(1,0,0,v2)*Pi
          + 22*G(1,0,1,u2)*Pi - 4*G(1,0,1,v2)*Pi - 6*G(1,1,1 - v2,u2)*Pi - 11/
         3*G(1,1,u2)*Pi - 6*G(1,1,u2)*G(1,v2)*Pi + 15*G(1,1,v2)*Pi - 12*G(1,1,
         v2)*G(1,u2)*Pi + 4*G(1,1,0,u2)*Pi - 48*G(1,1,0,v2)*Pi - 42*G(1,1,1,u2
         )*Pi )

       + i_*N*u2^3*[1-u2-v2]^-1 * (  - 1/6*Pi^3 - 2/3*G( - v2,u2)*Pi - G(0, - 
         v2,u2)*Pi - G(0,u2)*G(0,v2)*Pi - 2/3*G(0,v2)*Pi + G(0,0,v2)*Pi - G(0,
         1,v2)*Pi + G(1,1 - v2,u2)*Pi + G(1,u2)*G(1,v2)*Pi + G(1,0,u2)*Pi - G(
         1,1,u2)*Pi )

       + i_*N*u2^3 * ( 25*Pi*zeta3 + 8/3*Pi^3 - 9*G(1 - v2,1 - v2, - v2,u2)*Pi
          + 15/2*G(1 - v2,1 - v2,u2)*Pi + 4*G(1 - v2,1 - v2,0,u2)*Pi + 9*G(1
          - v2,1 - v2,1,u2)*Pi + 2*G(1 - v2, - v2,1 - v2,u2)*Pi + 15*G(1 - v2,
          - v2, - v2,u2)*Pi - 31/6*G(1 - v2, - v2,u2)*Pi + 9*G(1 - v2, - v2,0,
         u2)*Pi - 37/2*G(1 - v2,u2)*Pi + 5/6*G(1 - v2,u2)*Pi^3 + 4*G(1 - v2,0,
         1 - v2,u2)*Pi + 9*G(1 - v2,0, - v2,u2)*Pi + 4*G(1 - v2,0,u2)*Pi + 4*
         G(1 - v2,0,0,u2)*Pi + 9*G(1 - v2,0,1,u2)*Pi - 2*G(1 - v2,1,1 - v2,u2)
         *Pi - 20/3*G(1 - v2,1,u2)*Pi - 2*G(1 - v2,1,0,u2)*Pi + 8*G(1 - v2,1,1
         ,u2)*Pi + 11*G( - v2,1 - v2, - v2,u2)*Pi - 5/6*G( - v2,1 - v2,u2)*Pi
          - 6*G( - v2,1 - v2,0,u2)*Pi - 13*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2
         , - v2,1 - v2,u2)*Pi - 21*G( - v2, - v2, - v2,u2)*Pi - 3/2*G( - v2,
          - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi + 37/2*G( - v2,u2)*Pi + 1/2*
         G( - v2,u2)*Pi^3 - 6*G( - v2,0,1 - v2,u2)*Pi - 5*G( - v2,0, - v2,u2)*
         Pi + 8/3*G( - v2,0,u2)*Pi - 6*G( - v2,0,0,u2)*Pi - 13*G( - v2,0,1,u2)
         *Pi + 4*G(0,1 - v2,1 - v2,u2)*Pi + 9*G(0,1 - v2, - v2,u2)*Pi + 4*G(0,
         1 - v2,u2)*Pi + 4*G(0,1 - v2,u2)*G(1,v2)*Pi + 4*G(0,1 - v2,0,u2)*Pi
          + 9*G(0,1 - v2,1,u2)*Pi - 2*G(0, - v2,1 - v2,u2)*Pi + 8*G(0, - v2,
          - v2,u2)*Pi - 6*G(0, - v2,u2)*Pi - 2*G(0, - v2,u2)*G(1,v2)*Pi - 2*G(
         0, - v2,0,u2)*Pi - 37/2*G(0,u2)*Pi - 14/3*G(0,u2)*Pi^3 - 23/3*G(0,u2)
         *G(0,v2)*Pi + 4*G(0,u2)*G(1,v2)*Pi + 5*G(0,u2)*G(1,0,v2)*Pi + 4*G(0,
         u2)*G(1,1,v2)*Pi + 37/2*G(0,v2)*Pi + 1/2*G(0,v2)*Pi^3 - 24*G(0,v2)*G(
         1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 41/6*G(0,v2)
         *G(1 - v2,u2)*Pi + 5*G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G(1 - v2,1
         ,u2)*Pi + 28*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 10*G(0,v2)*G( - v2, - v2
         ,u2)*Pi + 1/6*G(0,v2)*G( - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi + 5*
         G(0,v2)*G(0,1 - v2,u2)*Pi + 6*G(0,v2)*G(0, - v2,u2)*Pi - 7*G(0,v2)*G(
         1,1 - v2,u2)*Pi + 5/3*G(0,v2)*G(1,u2)*Pi + 4*G(0,v2)*G(1,0,u2)*Pi + 
         11*G(0,v2)*G(1,1,u2)*Pi + 4*G(0,0,1 - v2,u2)*Pi + 9*G(0,0, - v2,u2)*
         Pi + 15/2*G(0,0,u2)*Pi - 6*G(0,0,u2)*G(0,v2)*Pi + 4*G(0,0,u2)*G(1,v2)
         *Pi + 21/2*G(0,0,v2)*Pi - 3*G(0,0,v2)*G(1 - v2,u2)*Pi - 5*G(0,0,v2)*
         G( - v2,u2)*Pi + G(0,0,v2)*G(0,u2)*Pi + 5*G(0,0,v2)*G(1,u2)*Pi - 5*G(
         0,0,0,v2)*Pi - 9*G(0,0,1,u2)*Pi + 6*G(0,0,1,v2)*Pi + 9*G(0,1,1 - v2,
         u2)*Pi - 31/6*G(0,1,u2)*Pi - 13*G(0,1,u2)*G(0,v2)*Pi + 9*G(0,1,u2)*G(
         1,v2)*Pi - 67/6*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + 6*G(0,1,
         v2)*G( - v2,u2)*Pi - 6*G(0,1,v2)*G(0,u2)*Pi + 4*G(0,1,v2)*G(1,u2)*Pi
          + 2*G(0,1,0,u2)*Pi + 28*G(0,1,0,v2)*Pi + 15*G(0,1,1,u2)*Pi - 6*G(1,1
          - v2,1 - v2,u2)*Pi - 13*G(1,1 - v2, - v2,u2)*Pi + 2*G(1,1 - v2,u2)*
         Pi - 6*G(1,1 - v2,0,u2)*Pi - 5*G(1,1 - v2,1,u2)*Pi + 37/2*G(1,u2)*Pi
          + 6*G(1,u2)*Pi^3 + 2*G(1,u2)*G(1,v2)*Pi - 37/2*G(1,v2)*Pi + 5/6*G(1,
         v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 15/2*G(1,v2)*G(1 - v2,u2
         )*Pi + 4*G(1,v2)*G(1 - v2,0,u2)*Pi - 2*G(1,v2)*G(1 - v2,1,u2)*Pi + 2*
         G(1,v2)*G( - v2, - v2,u2)*Pi - 5/6*G(1,v2)*G( - v2,u2)*Pi - 6*G(1,v2)
         *G( - v2,0,u2)*Pi - 6*G(1,v2)*G(1,1 - v2,u2)*Pi - 6*G(1,0,1 - v2,u2)*
         Pi - 13*G(1,0, - v2,u2)*Pi - 3/2*G(1,0,u2)*Pi - 6*G(1,0,u2)*G(1,v2)*
         Pi - 41/6*G(1,0,v2)*Pi - 24*G(1,0,v2)*G(1 - v2,u2)*Pi + 28*G(1,0,v2)*
         G( - v2,u2)*Pi - 7*G(1,0,v2)*G(1,u2)*Pi - 3*G(1,0,0,v2)*Pi + 11*G(1,0
         ,1,u2)*Pi - 2*G(1,0,1,v2)*Pi - 3*G(1,1,1 - v2,u2)*Pi - 5/6*G(1,1,u2)*
         Pi - 3*G(1,1,u2)*G(1,v2)*Pi + 15/2*G(1,1,v2)*Pi - 6*G(1,1,v2)*G(1,u2)
         *Pi + 2*G(1,1,0,u2)*Pi - 24*G(1,1,0,v2)*Pi - 21*G(1,1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-1 * ( 1/9*Pi^3 + 2/3*G(0, - v2,u2)*Pi + 2/3*G(0,
         u2)*G(0,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2
         ,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*
         Pi ) ;
g [beta1_2L] =  + N^-1*u2^-3*v2 * ( G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1,u2) + 
         G(1,1 - v2,u2) + G(1,u2)*G(1,v2) )

       + N^-1*u2^-3*v2^2 * (  - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,u2) - G(1,1
          - v2,u2) - G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * ( G(1 - v2,u2) - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,
         u2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + G(1,v2) )

       + N^-1*u2^-2*v2^2 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N^-1*u2^-1*[1-u2-v2]^-1 * ( 1/12*Pi^2 + 1/2*G( - v2,0,u2) + 1/2*G(0,
         u2)*G(0,v2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,0,v2) - 1/2*G(1,0,v2)
          )

       + N^-1*u2^-1 * (  - 1/12*Pi^2 - 1/2*G( - v2,0,u2) - 1/2*G(0,u2)*G(0,v2)
          + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,0,v2) + 1/2*G(1,0,v2) )

       + N^-1*u2^-1*v2 * (  - 1 + 1/3*Pi^2 - G(1 - v2,u2) - 1/2*G(1 - v2,0,u2)
          + 1/2*G( - v2,0,u2) - 1/2*G(0,1 - v2,u2) + 1/2*G(0,u2)*G(0,v2) - 1/2
         *G(0,u2)*G(1,v2) + G(0,v2) + 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*
         G( - v2,u2) - 1/2*G(0,v2)*G(1,u2) - 1/2*G(0,0,v2) + 1/2*G(1,1 - v2,u2
         ) + 1/2*G(1,u2)*G(1,v2) - G(1,v2) + 1/2*G(1,0,v2) )

       + N^-1*u2^-1*v2^2 * (  - 1/3*Pi^2 + 1/2*G(1 - v2,0,u2) - 1/2*G( - v2,0,
         u2) + 1/2*G(0,1 - v2,u2) - 1/2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(1,v2)
          - 1/2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*
         G(1,u2) + 1/2*G(0,0,v2) - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) - 
         1/2*G(1,0,v2) )

       + N^-1*[1-u2-v2]^-1 * (  - 1/12*Pi^2 - 1/2*G( - v2,0,u2) - 1/2*G(0,u2)*
         G(0,v2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,0,v2) + 1/2*G(1,0,v2) )

       + N^-1*[1-v2]^-2 * (  - G(0,v2) )

       + N^-1*[1-v2]^-1 * (  - 1 + G(0,v2) )

       + N^-1 * (  - 2 )

       + N^-1*v2*[1-u2]^-1 * ( 1 - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N^-1*v2 * (  - 1/3*Pi^2 + 1/2*G(1 - v2,0,u2) - 1/2*G( - v2,0,u2) + 1/
         2*G(0,1 - v2,u2) - 1/2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(1,v2) - 1/2*G(
         0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(1,u2) + 
         1/2*G(0,0,v2) - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) - 1/2*G(1,0,
         v2) )

       + N^-1*v2^2*[1-u2]^-2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + Nf*u2^-1*v2 * (  - 1/3*G(1 - v2,u2) - 1/3*G(0,u2) + G(0,v2) - 1/3*G(1
         ,v2) )

       + Nf * (  - 1/3*G(1 - v2,u2) - 1/3*G(0,u2) + G(0,v2) - 1/3*G(1,v2) )

       + N*u2^-3*v2 * ( 7*G(0,v2)*G(1 - v2,u2) - 7*G(0,v2)*G(1,u2) + 7*G(1,1
          - v2,u2) + 7*G(1,u2)*G(1,v2) )

       + N*u2^-3*v2^2 * (  - 7*G(0,v2)*G(1 - v2,u2) + 7*G(0,v2)*G(1,u2) - 7*G(
         1,1 - v2,u2) - 7*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * ( 7*G(1 - v2,u2) - 7*G(0,v2)*G(1 - v2,u2) + 7*G(0,v2)*G(
         1,u2) - 7*G(1,1 - v2,u2) - 7*G(1,u2)*G(1,v2) + 7*G(1,v2) )

       + N*u2^-2*v2^2 * (  - 7*G(1 - v2,u2) + 7*G(0,v2) + G(0,v2)*G(1 - v2,u2)
          - G(0,v2)*G(1,u2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - 7*G(1,v2) )

       + N*u2^-1*[1-u2-v2]^-1 * ( 1/4*Pi^2 + 3/2*G( - v2,0,u2) + 3/2*G(0,u2)*
         G(0,v2) - 3/2*G(0,v2)*G( - v2,u2) - 3/2*G(0,0,v2) - 3/2*G(1,0,v2) )

       + N*u2^-1 * (  - 1/4*Pi^2 - 3/2*G( - v2,0,u2) - 3/2*G(0,u2)*G(0,v2) + 3/
         2*G(0,v2)*G( - v2,u2) + 3/2*G(0,0,v2) + 3/2*G(1,0,v2) )

       + N*u2^-1*v2 * (  - 1 + 1/6*Pi^2 - 31/6*G(1 - v2,u2) - 1/2*G(1 - v2,0,
         u2) - 1/2*G( - v2,0,u2) - 1/2*G(0,1 - v2,u2) + 47/6*G(0,u2) - 1/2*G(0
         ,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2) - 9/2*G(0,v2) + 3/2*G(0,v2)*G(1 - 
         v2,u2) + 1/2*G(0,v2)*G( - v2,u2) - 3/2*G(0,v2)*G(1,u2) + 1/2*G(0,0,v2
         ) + 3/2*G(1,1 - v2,u2) + 3/2*G(1,u2)*G(1,v2) - 31/6*G(1,v2) + 3/2*G(1
         ,0,v2) )

       + N*u2^-1*v2^2 * (  - Pi^2 + 3/2*G(1 - v2,0,u2) - 3/2*G( - v2,0,u2) + 3/
         2*G(0,1 - v2,u2) - 3/2*G(0,u2)*G(0,v2) + 3/2*G(0,u2)*G(1,v2) - 3/2*G(
         0,v2)*G(1 - v2,u2) + 3/2*G(0,v2)*G( - v2,u2) + 3/2*G(0,v2)*G(1,u2) + 
         3/2*G(0,0,v2) - 3/2*G(1,1 - v2,u2) - 3/2*G(1,u2)*G(1,v2) - 3/2*G(1,0,
         v2) )

       + N*[1-u2-v2]^-1 * (  - 1/4*Pi^2 - 3/2*G( - v2,0,u2) - 3/2*G(0,u2)*G(0,
         v2) + 3/2*G(0,v2)*G( - v2,u2) + 3/2*G(0,0,v2) + 3/2*G(1,0,v2) )

       + N*[1-v2]^-2 * (  - G(0,v2) )

       + N*[1-v2]^-1 * (  - 1 + G(0,v2) )

       + N * (  - 2 + 11/6*G(1 - v2,u2) + 11/6*G(0,u2) - 11/2*G(0,v2) + 11/6*
         G(1,v2) )

       + N*v2*[1-u2]^-1 * ( 1 - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N*v2 * (  - Pi^2 + 3/2*G(1 - v2,0,u2) - 3/2*G( - v2,0,u2) + 3/2*G(0,1
          - v2,u2) - 3/2*G(0,u2)*G(0,v2) + 3/2*G(0,u2)*G(1,v2) - 3/2*G(0,v2)*
         G(1 - v2,u2) + 3/2*G(0,v2)*G( - v2,u2) + 3/2*G(0,v2)*G(1,u2) + 3/2*G(
         0,0,v2) - 3/2*G(1,1 - v2,u2) - 3/2*G(1,u2)*G(1,v2) - 3/2*G(1,0,v2) )

       + N*v2^2*[1-u2]^-2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + i_*N^-1*u2^-3*v2 * ( G(1,u2)*Pi )

       + i_*N^-1*u2^-3*v2^2 * (  - G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * ( Pi - G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2^2 * (  - Pi )

       + i_*N^-1*u2^-1*[1-u2-v2]^-1 * ( 1/2*G( - v2,u2)*Pi + 1/2*G(0,v2)*Pi )

       + i_*N^-1*u2^-1 * (  - 1/2*G( - v2,u2)*Pi - 1/2*G(0,v2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - Pi - 1/2*G(1 - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi
          - 1/2*G(0,u2)*Pi + 1/2*G(0,v2)*Pi + 1/2*G(1,u2)*Pi - 1/2*G(1,v2)*Pi
          )

       + i_*N^-1*u2^-1*v2^2 * ( 1/2*G(1 - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2
         *G(0,u2)*Pi - 1/2*G(0,v2)*Pi - 1/2*G(1,u2)*Pi + 1/2*G(1,v2)*Pi )

       + i_*N^-1*[1-u2-v2]^-1 * (  - 1/2*G( - v2,u2)*Pi - 1/2*G(0,v2)*Pi )

       + i_*N^-1*v2*[1-u2]^-1 * (  - Pi )

       + i_*N^-1*v2 * ( 1/2*G(1 - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2*G(0,u2)
         *Pi - 1/2*G(0,v2)*Pi - 1/2*G(1,u2)*Pi + 1/2*G(1,v2)*Pi )

       + i_*N^-1*v2^2*[1-u2]^-2 * ( Pi )

       + i_*Nf*u2^-1*v2 * ( 1/3*Pi )

       + i_*Nf * ( 1/3*Pi )

       + i_*N*u2^-3*v2 * ( 7*G(1,u2)*Pi )

       + i_*N*u2^-3*v2^2 * (  - 7*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * ( 7*Pi - 7*G(1,u2)*Pi )

       + i_*N*u2^-2*v2^2 * (  - 7*Pi + G(1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-1 * ( 3/2*G( - v2,u2)*Pi + 3/2*G(0,v2)*Pi )

       + i_*N*u2^-1 * (  - 3/2*G( - v2,u2)*Pi - 3/2*G(0,v2)*Pi )

       + i_*N*u2^-1*v2 * (  - 17/6*Pi - 1/2*G(1 - v2,u2)*Pi - 1/2*G( - v2,u2)*
         Pi - 1/2*G(0,u2)*Pi - 1/2*G(0,v2)*Pi + 3/2*G(1,u2)*Pi - 1/2*G(1,v2)*
         Pi )

       + i_*N*u2^-1*v2^2 * ( 3/2*G(1 - v2,u2)*Pi - 3/2*G( - v2,u2)*Pi + 3/2*G(
         0,u2)*Pi - 3/2*G(0,v2)*Pi - 3/2*G(1,u2)*Pi + 3/2*G(1,v2)*Pi )

       + i_*N*[1-u2-v2]^-1 * (  - 3/2*G( - v2,u2)*Pi - 3/2*G(0,v2)*Pi )

       + i_*N * (  - 11/6*Pi )

       + i_*N*v2*[1-u2]^-1 * (  - Pi )

       + i_*N*v2 * ( 3/2*G(1 - v2,u2)*Pi - 3/2*G( - v2,u2)*Pi + 3/2*G(0,u2)*Pi
          - 3/2*G(0,v2)*Pi - 3/2*G(1,u2)*Pi + 3/2*G(1,v2)*Pi )

       + i_*N*v2^2*[1-u2]^-2 * ( Pi ) ;
g [beta2_2L] =  + N^-1*u2^-2 * ( G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1,u2) + G(1,
         1 - v2,u2) + G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * (  - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1,u2) - 2*
         G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2^2 * ( G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1,u2) + G(1,1 - 
         v2,u2) + G(1,u2)*G(1,v2) )

       + N^-1*u2^-1 * ( G(1 - v2,u2) - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,u2)
          - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + G(1,v2) )

       + N^-1*u2^-1*v2 * (  - 2*G(1 - v2,u2) + G(0,v2) + G(0,v2)*G(1 - v2,u2)
          - G(0,v2)*G(1,u2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - 2*G(1,v2) )

       + N^-1*u2^-1*v2^2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N^-1 * (  - 1 + 5/12*Pi^2 - G(1 - v2,u2) - 1/2*G(1 - v2,0,u2) + G( - 
         v2,0,u2) - 1/2*G(0,1 - v2,u2) + G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2)
          + G(0,v2) + G(0,v2)*G(1 - v2,u2) - G(0,v2)*G( - v2,u2) - G(0,v2)*G(1
         ,u2) - G(0,0,v2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - G(1,v2) )

       + N^-1*v2*[1-u2]^-1 * (  - 1 )

       + N^-1*v2 * ( 2 - 2/3*Pi^2 + G(1 - v2,u2) + G(1 - v2,0,u2) - G( - v2,0,
         u2) + G(0,1 - v2,u2) - G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - G(0,v2) - 
         G(0,v2)*G(1 - v2,u2) + G(0,v2)*G( - v2,u2) + G(0,v2)*G(1,u2) + G(0,0,
         v2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + G(1,v2) - G(1,0,v2) )

       + N^-1*v2^2*[1-u2]^-2 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N^-1*v2^2*[1-u2]^-1 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N^-1*v2^2 * ( 1/3*Pi^2 - 1/2*G(1 - v2,0,u2) + 1/2*G( - v2,0,u2) - 1/2
         *G(0,1 - v2,u2) + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2) + 1/2*G(0
         ,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*G(1,u2) - 1/
         2*G(0,0,v2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) + 1/2*G(1,0,v2
         ) )

       + N^-1*u2*[1-u2-v2]^-1 * ( 1/6*Pi^2 + G( - v2,0,u2) + G(0,u2)*G(0,v2)
          + G(0,v2) - G(0,v2)*G( - v2,u2) - G(0,0,v2) - G(1,0,v2) )

       + N^-1*u2*[u2+v2]^-1 * ( 1 + 2*G(0,u2) - 2*G(0,v2) )

       + N^-1*u2 * (  - 2/3*Pi^2 + G(1 - v2,u2) + G(1 - v2,0,u2) - G( - v2,0,
         u2) + G(0,1 - v2,u2) - G(0,u2) - G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - 
         G(0,v2)*G(1 - v2,u2) + G(0,v2)*G( - v2,u2) + G(0,v2)*G(1,u2) + G(0,0,
         v2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + G(1,v2) - G(1,0,v2) )

       + N^-1*u2*v2 * ( 2/3*Pi^2 - G(1 - v2,0,u2) + G( - v2,0,u2) - G(0,1 - v2
         ,u2) + G(0,u2)*G(0,v2) - G(0,u2)*G(1,v2) + G(0,v2)*G(1 - v2,u2) - G(0
         ,v2)*G( - v2,u2) - G(0,v2)*G(1,u2) - G(0,0,v2) + G(1,1 - v2,u2) + G(1
         ,u2)*G(1,v2) + G(1,0,v2) )

       + N^-1*u2^2*[1-u2-v2]^-2 * ( 1/6*Pi^2 + G( - v2,0,u2) + G(0,u2)*G(0,v2)
          - G(0,v2)*G( - v2,u2) - G(0,0,v2) - G(1,0,v2) )

       + N^-1*u2^2*[1-u2-v2]^-1 * ( G(0,u2) - G(0,v2) )

       + N^-1*u2^2*[u2+v2]^-2 * (  - G(0,u2) + G(0,v2) )

       + N^-1*u2^2*[u2+v2]^-1 * ( G(0,u2) - G(0,v2) )

       + N^-1*u2^2 * ( 2/3*Pi^2 - G(1 - v2,0,u2) + G( - v2,0,u2) - G(0,1 - v2,
         u2) + G(0,u2)*G(0,v2) - G(0,u2)*G(1,v2) + G(0,v2)*G(1 - v2,u2) - G(0,
         v2)*G( - v2,u2) - G(0,v2)*G(1,u2) - G(0,0,v2) + G(1,1 - v2,u2) + G(1,
         u2)*G(1,v2) + G(1,0,v2) )

       + Nf * (  - 1/3*G(1 - v2,u2) - 1/3*G(0,u2) + G(0,v2) - 1/3*G(1,v2) )

       + Nf*v2 * ( 1/3*G(1 - v2,u2) + 1/3*G(0,u2) - G(0,v2) + 1/3*G(1,v2) )

       + N*u2^-2 * ( 7*G(0,v2)*G(1 - v2,u2) - 7*G(0,v2)*G(1,u2) + 7*G(1,1 - v2
         ,u2) + 7*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * (  - 14*G(0,v2)*G(1 - v2,u2) + 14*G(0,v2)*G(1,u2) - 14*
         G(1,1 - v2,u2) - 14*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2^2 * ( 7*G(0,v2)*G(1 - v2,u2) - 7*G(0,v2)*G(1,u2) + 7*G(1,1
          - v2,u2) + 7*G(1,u2)*G(1,v2) )

       + N*u2^-1 * ( 7*G(1 - v2,u2) - 7*G(0,v2)*G(1 - v2,u2) + 7*G(0,v2)*G(1,
         u2) - 7*G(1,1 - v2,u2) - 7*G(1,u2)*G(1,v2) + 7*G(1,v2) )

       + N*u2^-1*v2 * (  - 14*G(1 - v2,u2) + 7*G(0,v2) + 8*G(0,v2)*G(1 - v2,u2
         ) - 8*G(0,v2)*G(1,u2) + 8*G(1,1 - v2,u2) + 8*G(1,u2)*G(1,v2) - 14*G(1
         ,v2) )

       + N*u2^-1*v2^2 * ( 7*G(1 - v2,u2) - 7*G(0,v2) - G(0,v2)*G(1 - v2,u2) + 
         G(0,v2)*G(1,u2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + 7*G(1,v2) )

       + N * (  - 1 + 5/12*Pi^2 - 31/6*G(1 - v2,u2) - 1/2*G(1 - v2,0,u2) + G(
          - v2,0,u2) - 1/2*G(0,1 - v2,u2) + 47/6*G(0,u2) + G(0,u2)*G(0,v2) - 1/
         2*G(0,u2)*G(1,v2) - 9/2*G(0,v2) + G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(
          - v2,u2) - G(0,v2)*G(1,u2) - G(0,0,v2) + G(1,1 - v2,u2) + G(1,u2)*G(
         1,v2) - 31/6*G(1,v2) )

       + N*v2*[1-u2]^-1 * (  - 1 )

       + N*v2 * ( 2 - 7/6*Pi^2 + 31/6*G(1 - v2,u2) + 2*G(1 - v2,0,u2) - G( - 
         v2,0,u2) + 2*G(0,1 - v2,u2) - 47/6*G(0,u2) - G(0,u2)*G(0,v2) + 2*G(0,
         u2)*G(1,v2) + 9/2*G(0,v2) - 2*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G( - v2,
         u2) + 2*G(0,v2)*G(1,u2) + G(0,0,v2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(
         1,v2) + 31/6*G(1,v2) - 3*G(1,0,v2) )

       + N*v2^2*[1-u2]^-2 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N*v2^2*[1-u2]^-1 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N*v2^2 * ( Pi^2 - 3/2*G(1 - v2,0,u2) + 3/2*G( - v2,0,u2) - 3/2*G(0,1
          - v2,u2) + 3/2*G(0,u2)*G(0,v2) - 3/2*G(0,u2)*G(1,v2) + 3/2*G(0,v2)*
         G(1 - v2,u2) - 3/2*G(0,v2)*G( - v2,u2) - 3/2*G(0,v2)*G(1,u2) - 3/2*G(
         0,0,v2) + 3/2*G(1,1 - v2,u2) + 3/2*G(1,u2)*G(1,v2) + 3/2*G(1,0,v2) )

       + N*u2*[1-u2-v2]^-1 * ( 4/3*Pi^2 + 8*G( - v2,0,u2) + 8*G(0,u2)*G(0,v2)
          + 7*G(0,v2) - 8*G(0,v2)*G( - v2,u2) - 8*G(0,0,v2) - 8*G(1,0,v2) )

       + N*u2*[u2+v2]^-1 * ( 1 + 2*G(0,u2) - 2*G(0,v2) )

       + N*u2 * (  - 29/6*Pi^2 + 7*G(1 - v2,u2) + 7*G(1 - v2,0,u2) - 8*G( - v2
         ,0,u2) + 7*G(0,1 - v2,u2) - G(0,u2) - 8*G(0,u2)*G(0,v2) + 7*G(0,u2)*
         G(1,v2) - 6*G(0,v2) - 7*G(0,v2)*G(1 - v2,u2) + 8*G(0,v2)*G( - v2,u2)
          + 7*G(0,v2)*G(1,u2) + 8*G(0,0,v2) - 7*G(1,1 - v2,u2) - 7*G(1,u2)*G(1
         ,v2) + 7*G(1,v2) - 6*G(1,0,v2) )

       + N*u2*v2 * ( 14/3*Pi^2 - 7*G(1 - v2,0,u2) + 7*G( - v2,0,u2) - 7*G(0,1
          - v2,u2) + 7*G(0,u2)*G(0,v2) - 7*G(0,u2)*G(1,v2) + 7*G(0,v2)*G(1 - 
         v2,u2) - 7*G(0,v2)*G( - v2,u2) - 7*G(0,v2)*G(1,u2) - 7*G(0,0,v2) + 7*
         G(1,1 - v2,u2) + 7*G(1,u2)*G(1,v2) + 7*G(1,0,v2) )

       + N*u2^2*[1-u2-v2]^-2 * ( 7/6*Pi^2 + 7*G( - v2,0,u2) + 7*G(0,u2)*G(0,v2
         ) - 7*G(0,v2)*G( - v2,u2) - 7*G(0,0,v2) - 7*G(1,0,v2) )

       + N*u2^2*[1-u2-v2]^-1 * (  - 1/6*Pi^2 - G( - v2,0,u2) + 7*G(0,u2) - G(0
         ,u2)*G(0,v2) - 7*G(0,v2) + G(0,v2)*G( - v2,u2) + G(0,0,v2) + G(1,0,v2
         ) )

       + N*u2^2*[u2+v2]^-2 * (  - G(0,u2) + G(0,v2) )

       + N*u2^2*[u2+v2]^-1 * ( G(0,u2) - G(0,v2) )

       + N*u2^2 * ( 14/3*Pi^2 - 7*G(1 - v2,0,u2) + 7*G( - v2,0,u2) - 7*G(0,1
          - v2,u2) + 7*G(0,u2)*G(0,v2) - 7*G(0,u2)*G(1,v2) + 7*G(0,v2)*G(1 - 
         v2,u2) - 7*G(0,v2)*G( - v2,u2) - 7*G(0,v2)*G(1,u2) - 7*G(0,0,v2) + 7*
         G(1,1 - v2,u2) + 7*G(1,u2)*G(1,v2) + 7*G(1,0,v2) )

       + i_*N^-1*u2^-2 * ( G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * (  - 2*G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2^2 * ( G(1,u2)*Pi )

       + i_*N^-1*u2^-1 * ( Pi - G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - 2*Pi + G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2^2 * ( Pi )

       + i_*N^-1 * (  - Pi - 1/2*G(1 - v2,u2)*Pi + G( - v2,u2)*Pi - 1/2*G(0,u2
         )*Pi + G(0,v2)*Pi + G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*N^-1*v2 * ( Pi + G(1 - v2,u2)*Pi - G( - v2,u2)*Pi + G(0,u2)*Pi - 
         G(0,v2)*Pi - G(1,u2)*Pi + G(1,v2)*Pi )

       + i_*N^-1*v2^2*[1-u2]^-2 * (  - Pi )

       + i_*N^-1*v2^2*[1-u2]^-1 * ( Pi )

       + i_*N^-1*v2^2 * (  - 1/2*G(1 - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi - 1/2*G(
         0,u2)*Pi + 1/2*G(0,v2)*Pi + 1/2*G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * ( G( - v2,u2)*Pi + G(0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-1 * ( 2*Pi )

       + i_*N^-1*u2 * ( G(1 - v2,u2)*Pi - G( - v2,u2)*Pi + G(0,u2)*Pi - G(0,v2
         )*Pi - G(1,u2)*Pi + G(1,v2)*Pi )

       + i_*N^-1*u2*v2 * (  - G(1 - v2,u2)*Pi + G( - v2,u2)*Pi - G(0,u2)*Pi + 
         G(0,v2)*Pi + G(1,u2)*Pi - G(1,v2)*Pi )

       + i_*N^-1*u2^2*[1-u2-v2]^-2 * ( G( - v2,u2)*Pi + G(0,v2)*Pi )

       + i_*N^-1*u2^2*[1-u2-v2]^-1 * ( Pi )

       + i_*N^-1*u2^2*[u2+v2]^-2 * (  - Pi )

       + i_*N^-1*u2^2*[u2+v2]^-1 * ( Pi )

       + i_*N^-1*u2^2 * (  - G(1 - v2,u2)*Pi + G( - v2,u2)*Pi - G(0,u2)*Pi + 
         G(0,v2)*Pi + G(1,u2)*Pi - G(1,v2)*Pi )

       + i_*Nf * ( 1/3*Pi )

       + i_*Nf*v2 * (  - 1/3*Pi )

       + i_*N*u2^-2 * ( 7*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 14*G(1,u2)*Pi )

       + i_*N*u2^-2*v2^2 * ( 7*G(1,u2)*Pi )

       + i_*N*u2^-1 * ( 7*Pi - 7*G(1,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 14*Pi + 8*G(1,u2)*Pi )

       + i_*N*u2^-1*v2^2 * ( 7*Pi - G(1,u2)*Pi )

       + i_*N * (  - 17/6*Pi - 1/2*G(1 - v2,u2)*Pi + G( - v2,u2)*Pi - 1/2*G(0,
         u2)*Pi + G(0,v2)*Pi + G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*N*v2 * ( 17/6*Pi + 2*G(1 - v2,u2)*Pi - G( - v2,u2)*Pi + 2*G(0,u2)*
         Pi - G(0,v2)*Pi - 2*G(1,u2)*Pi + 2*G(1,v2)*Pi )

       + i_*N*v2^2*[1-u2]^-2 * (  - Pi )

       + i_*N*v2^2*[1-u2]^-1 * ( Pi )

       + i_*N*v2^2 * (  - 3/2*G(1 - v2,u2)*Pi + 3/2*G( - v2,u2)*Pi - 3/2*G(0,
         u2)*Pi + 3/2*G(0,v2)*Pi + 3/2*G(1,u2)*Pi - 3/2*G(1,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * ( 8*G( - v2,u2)*Pi + 8*G(0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * ( 2*Pi )

       + i_*N*u2 * ( 6*Pi + 7*G(1 - v2,u2)*Pi - 8*G( - v2,u2)*Pi + 7*G(0,u2)*
         Pi - 8*G(0,v2)*Pi - 7*G(1,u2)*Pi + 7*G(1,v2)*Pi )

       + i_*N*u2*v2 * (  - 7*G(1 - v2,u2)*Pi + 7*G( - v2,u2)*Pi - 7*G(0,u2)*Pi
          + 7*G(0,v2)*Pi + 7*G(1,u2)*Pi - 7*G(1,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-2 * ( 7*G( - v2,u2)*Pi + 7*G(0,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * ( 7*Pi - G( - v2,u2)*Pi - G(0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-2 * (  - Pi )

       + i_*N*u2^2*[u2+v2]^-1 * ( Pi )

       + i_*N*u2^2 * (  - 7*G(1 - v2,u2)*Pi + 7*G( - v2,u2)*Pi - 7*G(0,u2)*Pi
          + 7*G(0,v2)*Pi + 7*G(1,u2)*Pi - 7*G(1,v2)*Pi ) ;
g [beta3_2L] =  + N^-1*u2^-2 * ( G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1,u2) + G(1,
         1 - v2,u2) + G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * (  - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,u2) - G(1,1
          - v2,u2) - G(1,u2)*G(1,v2) )

       + N^-1*u2^-1 * ( G(1 - v2,u2) - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,u2)
          - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + G(1,v2) )

       + N^-1*u2^-1*v2 * (  - G(1 - v2,u2) + G(0,v2) + 1/2*G(0,v2)*G(1 - v2,u2
         ) - 1/2*G(0,v2)*G(1,u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) - 
         G(1,v2) )

       + N^-1*[1-u2-v2]^-1 * ( 1/12*Pi^2 + 1/2*G( - v2,0,u2) + 1/2*G(0,u2)*G(0
         ,v2) + G(0,v2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,0,v2) - 1/2*G(1,0,
         v2) )

       + N^-1*[1-v2]^-1 * (  - G(0,v2) )

       + N^-1 * (  - 3 + 1/3*Pi^2 - G(1 - v2,u2) - 1/2*G(1 - v2,0,u2) + 1/2*G(
          - v2,0,u2) - 1/2*G(0,1 - v2,u2) + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*
         G(1,v2) + G(0,v2) + G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G( - v2,u2) - 
         G(0,v2)*G(1,u2) - 1/2*G(0,0,v2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - 
         G(1,v2) + 1/2*G(1,0,v2) )

       + N^-1*v2*[1-u2]^-1 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N^-1*v2 * (  - 1/3*Pi^2 + G(1 - v2,u2) + 1/2*G(1 - v2,0,u2) - 1/2*G(
          - v2,0,u2) + 1/2*G(0,1 - v2,u2) - 1/2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*
         G(1,v2) - G(0,v2) - 1/2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G( - v2,u2
         ) + 1/2*G(0,v2)*G(1,u2) + 1/2*G(0,0,v2) - 1/2*G(1,1 - v2,u2) - 1/2*G(
         1,u2)*G(1,v2) + G(1,v2) - 1/2*G(1,0,v2) )

       + N^-1*u2*[1-u2-v2]^-2 * ( 1/6*Pi^2 + G( - v2,0,u2) + G(0,u2)*G(0,v2)
          - G(0,v2)*G( - v2,u2) - G(0,0,v2) - G(1,0,v2) )

       + N^-1*u2*[1-u2-v2]^-1 * (  - 1/12*Pi^2 - 1/2*G( - v2,0,u2) + G(0,u2)
          - 1/2*G(0,u2)*G(0,v2) - G(0,v2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,
         0,v2) + 1/2*G(1,0,v2) )

       + N^-1*u2*[u2+v2]^-1 * ( G(0,u2) - G(0,v2) )

       + N^-1*u2 * (  - 2/3*Pi^2 + G(1 - v2,u2) + G(1 - v2,0,u2) - G( - v2,0,
         u2) + G(0,1 - v2,u2) - G(0,u2) - G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - 
         G(0,v2)*G(1 - v2,u2) + G(0,v2)*G( - v2,u2) + G(0,v2)*G(1,u2) + G(0,0,
         v2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + G(1,v2) - G(1,0,v2) )

       + N^-1*u2*v2 * ( 2/3*Pi^2 - G(1 - v2,0,u2) + G( - v2,0,u2) - G(0,1 - v2
         ,u2) + G(0,u2)*G(0,v2) - G(0,u2)*G(1,v2) + G(0,v2)*G(1 - v2,u2) - G(0
         ,v2)*G( - v2,u2) - G(0,v2)*G(1,u2) - G(0,0,v2) + G(1,1 - v2,u2) + G(1
         ,u2)*G(1,v2) + G(1,0,v2) )

       + N^-1*u2^2 * ( 2/3*Pi^2 - G(1 - v2,0,u2) + G( - v2,0,u2) - G(0,1 - v2,
         u2) + G(0,u2)*G(0,v2) - G(0,u2)*G(1,v2) + G(0,v2)*G(1 - v2,u2) - G(0,
         v2)*G( - v2,u2) - G(0,v2)*G(1,u2) - G(0,0,v2) + G(1,1 - v2,u2) + G(1,
         u2)*G(1,v2) + G(1,0,v2) )

       + Nf * (  - 2/3*G(1 - v2,u2) - 2/3*G(0,u2) + 2*G(0,v2) - 2/3*G(1,v2) )

       + N*u2^-2 * ( 7*G(0,v2)*G(1 - v2,u2) - 7*G(0,v2)*G(1,u2) + 7*G(1,1 - v2
         ,u2) + 7*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * (  - 7*G(0,v2)*G(1 - v2,u2) + 7*G(0,v2)*G(1,u2) - 7*G(1,
         1 - v2,u2) - 7*G(1,u2)*G(1,v2) )

       + N*u2^-1 * ( 7*G(1 - v2,u2) - 7*G(0,v2)*G(1 - v2,u2) + 7*G(0,v2)*G(1,
         u2) - 7*G(1,1 - v2,u2) - 7*G(1,u2)*G(1,v2) + 7*G(1,v2) )

       + N*u2^-1*v2 * (  - 7*G(1 - v2,u2) + 7*G(0,v2) + 5/2*G(0,v2)*G(1 - v2,
         u2) - 5/2*G(0,v2)*G(1,u2) + 5/2*G(1,1 - v2,u2) + 5/2*G(1,u2)*G(1,v2)
          - 7*G(1,v2) )

       + N*[1-u2-v2]^-1 * ( 5/12*Pi^2 + 5/2*G( - v2,0,u2) + 5/2*G(0,u2)*G(0,v2
         ) + 7*G(0,v2) - 5/2*G(0,v2)*G( - v2,u2) - 5/2*G(0,0,v2) - 5/2*G(1,0,
         v2) )

       + N*[1-v2]^-1 * (  - G(0,v2) )

       + N * (  - 3 - 10/3*G(1 - v2,u2) - 1/2*G(1 - v2,0,u2) - 3/2*G( - v2,0,
         u2) - 1/2*G(0,1 - v2,u2) + 29/3*G(0,u2) - 3/2*G(0,u2)*G(0,v2) - 1/2*
         G(0,u2)*G(1,v2) - 16*G(0,v2) + G(0,v2)*G(1 - v2,u2) + 3/2*G(0,v2)*G(
          - v2,u2) - G(0,v2)*G(1,u2) + 3/2*G(0,0,v2) + G(1,1 - v2,u2) + G(1,u2
         )*G(1,v2) - 10/3*G(1,v2) + 5/2*G(1,0,v2) )

       + N*v2*[1-u2]^-1 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N*v2 * (  - 5/3*Pi^2 + 7*G(1 - v2,u2) + 5/2*G(1 - v2,0,u2) - 5/2*G(
          - v2,0,u2) + 5/2*G(0,1 - v2,u2) - 5/2*G(0,u2)*G(0,v2) + 5/2*G(0,u2)*
         G(1,v2) - 7*G(0,v2) - 5/2*G(0,v2)*G(1 - v2,u2) + 5/2*G(0,v2)*G( - v2,
         u2) + 5/2*G(0,v2)*G(1,u2) + 5/2*G(0,0,v2) - 5/2*G(1,1 - v2,u2) - 5/2*
         G(1,u2)*G(1,v2) + 7*G(1,v2) - 5/2*G(1,0,v2) )

       + N*u2*[1-u2-v2]^-2 * ( 7/6*Pi^2 + 7*G( - v2,0,u2) + 7*G(0,u2)*G(0,v2)
          - 7*G(0,v2)*G( - v2,u2) - 7*G(0,0,v2) - 7*G(1,0,v2) )

       + N*u2*[1-u2-v2]^-1 * (  - 5/12*Pi^2 - 5/2*G( - v2,0,u2) + 7*G(0,u2) - 
         5/2*G(0,u2)*G(0,v2) - 7*G(0,v2) + 5/2*G(0,v2)*G( - v2,u2) + 5/2*G(0,0
         ,v2) + 5/2*G(1,0,v2) )

       + N*u2*[u2+v2]^-1 * ( G(0,u2) - G(0,v2) )

       + N*u2 * (  - 14/3*Pi^2 + 7*G(1 - v2,u2) + 7*G(1 - v2,0,u2) - 7*G( - v2
         ,0,u2) + 7*G(0,1 - v2,u2) - 7*G(0,u2) - 7*G(0,u2)*G(0,v2) + 7*G(0,u2)
         *G(1,v2) - 7*G(0,v2)*G(1 - v2,u2) + 7*G(0,v2)*G( - v2,u2) + 7*G(0,v2)
         *G(1,u2) + 7*G(0,0,v2) - 7*G(1,1 - v2,u2) - 7*G(1,u2)*G(1,v2) + 7*G(1
         ,v2) - 7*G(1,0,v2) )

       + N*u2*v2 * ( 14/3*Pi^2 - 7*G(1 - v2,0,u2) + 7*G( - v2,0,u2) - 7*G(0,1
          - v2,u2) + 7*G(0,u2)*G(0,v2) - 7*G(0,u2)*G(1,v2) + 7*G(0,v2)*G(1 - 
         v2,u2) - 7*G(0,v2)*G( - v2,u2) - 7*G(0,v2)*G(1,u2) - 7*G(0,0,v2) + 7*
         G(1,1 - v2,u2) + 7*G(1,u2)*G(1,v2) + 7*G(1,0,v2) )

       + N*u2^2 * ( 14/3*Pi^2 - 7*G(1 - v2,0,u2) + 7*G( - v2,0,u2) - 7*G(0,1
          - v2,u2) + 7*G(0,u2)*G(0,v2) - 7*G(0,u2)*G(1,v2) + 7*G(0,v2)*G(1 - 
         v2,u2) - 7*G(0,v2)*G( - v2,u2) - 7*G(0,v2)*G(1,u2) - 7*G(0,0,v2) + 7*
         G(1,1 - v2,u2) + 7*G(1,u2)*G(1,v2) + 7*G(1,0,v2) )

       + i_*N^-1*u2^-2 * ( G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * (  - G(1,u2)*Pi )

       + i_*N^-1*u2^-1 * ( Pi - G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - Pi + 1/2*G(1,u2)*Pi )

       + i_*N^-1*[1-u2-v2]^-1 * ( 1/2*G( - v2,u2)*Pi + 1/2*G(0,v2)*Pi )

       + i_*N^-1 * (  - Pi - 1/2*G(1 - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi - 1/2*G(
         0,u2)*Pi + 1/2*G(0,v2)*Pi + G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*N^-1*v2*[1-u2]^-1 * (  - Pi )

       + i_*N^-1*v2 * ( Pi + 1/2*G(1 - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2*G(
         0,u2)*Pi - 1/2*G(0,v2)*Pi - 1/2*G(1,u2)*Pi + 1/2*G(1,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-2 * ( G( - v2,u2)*Pi + G(0,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * ( Pi - 1/2*G( - v2,u2)*Pi - 1/2*G(0,v2)*Pi
          )

       + i_*N^-1*u2*[u2+v2]^-1 * ( Pi )

       + i_*N^-1*u2 * ( G(1 - v2,u2)*Pi - G( - v2,u2)*Pi + G(0,u2)*Pi - G(0,v2
         )*Pi - G(1,u2)*Pi + G(1,v2)*Pi )

       + i_*N^-1*u2*v2 * (  - G(1 - v2,u2)*Pi + G( - v2,u2)*Pi - G(0,u2)*Pi + 
         G(0,v2)*Pi + G(1,u2)*Pi - G(1,v2)*Pi )

       + i_*N^-1*u2^2 * (  - G(1 - v2,u2)*Pi + G( - v2,u2)*Pi - G(0,u2)*Pi + 
         G(0,v2)*Pi + G(1,u2)*Pi - G(1,v2)*Pi )

       + i_*Nf * ( 2/3*Pi )

       + i_*N*u2^-2 * ( 7*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 7*G(1,u2)*Pi )

       + i_*N*u2^-1 * ( 7*Pi - 7*G(1,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 7*Pi + 5/2*G(1,u2)*Pi )

       + i_*N*[1-u2-v2]^-1 * ( 5/2*G( - v2,u2)*Pi + 5/2*G(0,v2)*Pi )

       + i_*N * (  - 14/3*Pi - 1/2*G(1 - v2,u2)*Pi - 3/2*G( - v2,u2)*Pi - 1/2*
         G(0,u2)*Pi - 3/2*G(0,v2)*Pi + G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*N*v2*[1-u2]^-1 * (  - Pi )

       + i_*N*v2 * ( 7*Pi + 5/2*G(1 - v2,u2)*Pi - 5/2*G( - v2,u2)*Pi + 5/2*G(0
         ,u2)*Pi - 5/2*G(0,v2)*Pi - 5/2*G(1,u2)*Pi + 5/2*G(1,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * ( 7*G( - v2,u2)*Pi + 7*G(0,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * ( 7*Pi - 5/2*G( - v2,u2)*Pi - 5/2*G(0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * ( Pi )

       + i_*N*u2 * ( 7*G(1 - v2,u2)*Pi - 7*G( - v2,u2)*Pi + 7*G(0,u2)*Pi - 7*
         G(0,v2)*Pi - 7*G(1,u2)*Pi + 7*G(1,v2)*Pi )

       + i_*N*u2*v2 * (  - 7*G(1 - v2,u2)*Pi + 7*G( - v2,u2)*Pi - 7*G(0,u2)*Pi
          + 7*G(0,v2)*Pi + 7*G(1,u2)*Pi - 7*G(1,v2)*Pi )

       + i_*N*u2^2 * (  - 7*G(1 - v2,u2)*Pi + 7*G( - v2,u2)*Pi - 7*G(0,u2)*Pi
          + 7*G(0,v2)*Pi + 7*G(1,u2)*Pi - 7*G(1,v2)*Pi ) ;
g [gamma1_2L] =  + N^-1*u2^-1*[1-u2-v2]^-1 * ( 1/2*zeta3 + 5/12*Pi^2 - 3/2*G(1
          - v2, - v2,0,u2) - 5/12*G(1 - v2,u2)*Pi^2 + 2*G(1 - v2,1,1 - v2,u2)
          + G( - v2,0,u2) + 3/2*G(0, - v2,0,u2) + 1/6*G(0,u2)*Pi^2 + 1/2*G(0,
         u2)*G(0,v2) - 3/4*G(0,v2)*Pi^2 + 3/2*G(0,v2)*G(1 - v2, - v2,u2) + G(0
         ,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,1
         ,u2) - G(0,v2)*G( - v2,u2) - G(0,v2)*G(0,1 - v2,u2) - 3/2*G(0,v2)*G(0
         , - v2,u2) + G(0,v2)*G(1,u2) - G(0,0,v2) + 3/2*G(0,0,v2)*G(1 - v2,u2)
          - 3/2*G(0,0,v2)*G(0,u2) + 3/2*G(0,0,0,v2) - 2*G(0,1,1 - v2,u2) + 2*
         G(0,1,u2)*G(0,v2) - 2*G(0,1,u2)*G(1,v2) + 2*G(0,1,v2) - 2*G(0,1,v2)*
         G(1 - v2,u2) + G(0,1,v2)*G(0,u2) - 1/2*G(0,1,0,v2) - G(1,1 - v2,u2)
          - G(1,u2)*G(1,v2) - 1/6*G(1,v2)*Pi^2 + 2*G(1,v2)*G(1 - v2,1,u2) - 1/
         2*G(1,0,v2) + 1/2*G(1,0,v2)*G(1 - v2,u2) + 3/2*G(1,0,0,v2) - G(1,0,1,
         v2) )

       + N^-1*u2^-1*[1-v2]^-1 * (  - 1/2*zeta3 - 5/12*Pi^2 + 3/2*G(1 - v2, - 
         v2,0,u2) + 1/3*G(1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,1,1 - v2,u2) - G( - 
         v2,0,u2) - 3/2*G(0, - v2,0,u2) - 1/6*G(0,u2)*Pi^2 - 1/2*G(0,u2)*G(0,
         v2) + 3/4*G(0,v2)*Pi^2 - 3/2*G(0,v2)*G(1 - v2, - v2,u2) - G(0,v2)*G(1
          - v2,u2) + 1/2*G(0,v2)*G(1 - v2,0,u2) + 3/2*G(0,v2)*G(1 - v2,1,u2)
          + G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(0,1 - v2,u2) + 3/2*G(0,v2)*G(0
         , - v2,u2) - G(0,v2)*G(1,u2) + G(0,0,v2) - 3/2*G(0,0,v2)*G(1 - v2,u2)
          + 3/2*G(0,0,v2)*G(0,u2) - 3/2*G(0,0,0,v2) + 3/2*G(0,1,1 - v2,u2) - 3/
         2*G(0,1,u2)*G(0,v2) + 3/2*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) + 3/2*G(0,1
         ,v2)*G(1 - v2,u2) - G(0,1,v2)*G(0,u2) + 1/2*G(0,1,0,v2) + G(1,1 - v2,
         u2) + G(1,u2)*G(1,v2) + 1/6*G(1,v2)*Pi^2 - 3/2*G(1,v2)*G(1 - v2,1,u2)
          + 1/2*G(1,0,v2) - 1/2*G(1,0,v2)*G(1 - v2,u2) - 3/2*G(1,0,0,v2) + G(1
         ,0,1,v2) )

       + N^-1*u2^-1 * ( 1/12*G(1 - v2,u2)*Pi^2 - 1/2*G(1 - v2,1,1 - v2,u2) + 
         G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0,v2)*G(0,1
          - v2,u2) - G(0,v2)*G(1,u2) + 1/2*G(0,1,1 - v2,u2) - 1/2*G(0,1,u2)*G(
         0,v2) + 1/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2)*G(1 - v2,u2) + G(1,1 - 
         v2,u2) + G(1,u2)*G(1,v2) - 1/2*G(1,v2)*G(1 - v2,1,u2) )

       + N^-1*u2^-1*v2 * ( 1/12*G(1 - v2,u2)*Pi^2 - 1/2*G(1 - v2,1,1 - v2,u2)
          - G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0,v2)*G(
         0,1 - v2,u2) + G(0,v2)*G(1,u2) + 1/2*G(0,1,1 - v2,u2) - 1/2*G(0,1,u2)
         *G(0,v2) + 1/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2)*G(1 - v2,u2) - G(1,1
          - v2,u2) - G(1,u2)*G(1,v2) - 1/2*G(1,v2)*G(1 - v2,1,u2) )

       + N^-1*[1-u2-v2]^-2 * (  - zeta3 - 3/4*Pi^2 + 3*G(1 - v2, - v2,0,u2) + 
         5/6*G(1 - v2,u2)*Pi^2 - 4*G(1 - v2,1,1 - v2,u2) - 5/2*G( - v2,0,u2)
          - 3*G(0, - v2,0,u2) - 1/3*G(0,u2)*Pi^2 - 1/2*G(0,u2)*G(0,v2) - 2*G(0
         ,v2) + 3/2*G(0,v2)*Pi^2 - 3*G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1
          - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1,u2) + 5/2*G(0,v2)*G( - v2,u2) + 2*
         G(0,v2)*G(0,1 - v2,u2) + 3*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(1,u2)
          + 5/2*G(0,0,v2) - 3*G(0,0,v2)*G(1 - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 3
         *G(0,0,0,v2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)
         *G(1,v2) - 4*G(0,1,v2) + 4*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(0,
         u2) + G(0,1,0,v2) + 4*G(1,1 - v2,u2) + 4*G(1,u2)*G(1,v2) + 1/3*G(1,v2
         )*Pi^2 - 4*G(1,v2)*G(1 - v2,1,u2) + 1/2*G(1,0,v2) - G(1,0,v2)*G(1 - 
         v2,u2) - 3*G(1,0,0,v2) + 2*G(1,0,1,v2) )

       + N^-1*[1-u2-v2]^-1 * ( 2*zeta3 + 7/4*Pi^2 - 6*G(1 - v2, - v2,0,u2) - 2
         *G(1 - v2,u2) - G(1 - v2,u2)*Pi^2 - G(1 - v2,0,u2) + 4*G(1 - v2,1,1
          - v2,u2) + 11/2*G( - v2,0,u2) - G(0,1 - v2,u2) + 6*G(0, - v2,0,u2)
          + 2/3*G(0,u2)*Pi^2 + 7/2*G(0,u2)*G(0,v2) - G(0,u2)*G(1,v2) + 4*G(0,
         v2) - 3*G(0,v2)*Pi^2 + 6*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1
          - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1,u2) - 11/
         2*G(0,v2)*G( - v2,u2) - 6*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(1,u2)
          - 11/2*G(0,0,v2) + 6*G(0,0,v2)*G(1 - v2,u2) - 6*G(0,0,v2)*G(0,u2) + 
         6*G(0,0,0,v2) - 4*G(0,1,1 - v2,u2) + 4*G(0,1,u2)*G(0,v2) - 4*G(0,1,u2
         )*G(1,v2) + 4*G(0,1,v2) - 4*G(0,1,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G(0,
         u2) - 2*G(0,1,0,v2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) - 2*G(1,v2
         ) - 2/3*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1,u2) - 3/2*G(1,0,v2) + 2*
         G(1,0,v2)*G(1 - v2,u2) + 6*G(1,0,0,v2) - 4*G(1,0,1,v2) )

       + N^-1*[1-u2]^-1 * ( 1 )

       + N^-1*[1-v2]^-2 * ( 1/2*zeta3 + 1/4*Pi^2 - 3/2*G(1 - v2, - v2,0,u2) - 
         1/3*G(1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,1,1 - v2,u2) + 3/2*G( - v2,0,u2)
          + 3/2*G(0, - v2,0,u2) + 1/6*G(0,u2)*Pi^2 + 3/2*G(0,v2) - 3/4*G(0,v2)
         *Pi^2 + 3/2*G(0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,v2)*G(1 - v2,0,u2)
          - 3/2*G(0,v2)*G(1 - v2,1,u2) - 3/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)
         *G(0,1 - v2,u2) - 3/2*G(0,v2)*G(0, - v2,u2) + 3/2*G(0,v2)*G(1,u2) - 3/
         2*G(0,0,v2) + 3/2*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,v2)*G(0,u2) + 3/
         2*G(0,0,0,v2) - 3/2*G(0,1,1 - v2,u2) + 3/2*G(0,1,u2)*G(0,v2) - 3/2*G(
         0,1,u2)*G(1,v2) + 3/2*G(0,1,v2) - 3/2*G(0,1,v2)*G(1 - v2,u2) + G(0,1,
         v2)*G(0,u2) - 1/2*G(0,1,0,v2) - 3/2*G(1,1 - v2,u2) - 3/2*G(1,u2)*G(1,
         v2) - 1/6*G(1,v2)*Pi^2 + 3/2*G(1,v2)*G(1 - v2,1,u2) + 1/2*G(1,0,v2)*
         G(1 - v2,u2) + 3/2*G(1,0,0,v2) - G(1,0,1,v2) )

       + N^-1*[1-v2]^-1 * (  - 2*zeta3 - 19/12*Pi^2 + 6*G(1 - v2, - v2,0,u2)
          + 3/2*G(1 - v2,u2) + G(1 - v2,u2)*Pi^2 + G(1 - v2,0,u2) - 4*G(1 - v2
         ,1,1 - v2,u2) - 11/2*G( - v2,0,u2) + G(0,1 - v2,u2) - 6*G(0, - v2,0,
         u2) - 2/3*G(0,u2)*Pi^2 - 7/2*G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - 5/2*
         G(0,v2) + 3*G(0,v2)*Pi^2 - 6*G(0,v2)*G(1 - v2, - v2,u2) - 1/2*G(0,v2)
         *G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1,u2)
          + 11/2*G(0,v2)*G( - v2,u2) + 6*G(0,v2)*G(0, - v2,u2) - 5/2*G(0,v2)*
         G(1,u2) + 11/2*G(0,0,v2) - 6*G(0,0,v2)*G(1 - v2,u2) + 6*G(0,0,v2)*G(0
         ,u2) - 6*G(0,0,0,v2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4*
         G(0,1,u2)*G(1,v2) - 3*G(0,1,v2) + 4*G(0,1,v2)*G(1 - v2,u2) - 4*G(0,1,
         v2)*G(0,u2) + 2*G(0,1,0,v2) + 5/2*G(1,1 - v2,u2) + 5/2*G(1,u2)*G(1,v2
         ) + 3/2*G(1,v2) + 2/3*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1,u2) + 3/2*
         G(1,0,v2) - 2*G(1,0,v2)*G(1 - v2,u2) - 6*G(1,0,0,v2) + 4*G(1,0,1,v2)
          )

       + N^-1 * (  - 1 - 1/12*Pi^2 + 3/2*G(1 - v2,u2) - 1/12*G(1 - v2,u2)*Pi^2
          + 1/2*G(1 - v2,1,1 - v2,u2) - G(0,v2) + 1/2*G(0,v2)*G(1 - v2,u2) - 1/
         2*G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(1,
         u2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0,v2) - 1/2*G(0,1,u2)*G(
         1,v2) - 1/2*G(0,1,v2) - 1/2*G(0,1,v2)*G(1 - v2,u2) + G(1,1 - v2,u2)
          + G(1,u2)*G(1,v2) + 3/2*G(1,v2) + 1/2*G(1,v2)*G(1 - v2,1,u2) )

       + N^-1*v2*[1-u2]^-2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N^-1*v2*[1-u2]^-1 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N^-1*v2 * (  - 1/2*G(1 - v2,u2) + 1/2*G(0,v2) - 1/2*G(1,v2) )

       + N^-1*u2*[1-u2-v2]^-3 * (  - 1/3*Pi^2 + 8/45*Pi^4 - 2*G( - v2,1 - v2,
          - v2,0,u2) - 2/3*G( - v2,1 - v2,u2)*Pi^2 - 2*G( - v2,1 - v2,0,0,u2)
          + 4*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 4*
         G( - v2, - v2, - v2,0,u2) - 2/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2,
          - v2,0,1 - v2,u2) + 4*G( - v2, - v2,0,0,u2) - 8*G( - v2,u2)*zeta3 - 
         2*G( - v2,0,1 - v2,0,u2) + 4*G( - v2,0, - v2,0,u2) - 2*G( - v2,0,u2)
          + 5/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,1 - v2,u2) + 4*G( - v2,0,1,
         1 - v2,u2) + 4*G(0,1 - v2, - v2,0,u2) + G(0,1 - v2,u2)*Pi^2 - 2*G(0,1
          - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2,1,u2)*
         G(1,v2) - 2*G(0,u2)*G(0,v2) + 5/3*G(0,u2)*G(0,v2)*Pi^2 + 1/3*G(0,u2)*
         G(1,v2)*Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 8*G(0,
         v2)*zeta3 + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 4*G(0,v2)*G( - v2,1
          - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 4*G(0,v2)*G( - v2,
          - v2, - v2,u2) + 2*G(0,v2)*G( - v2,u2) - 7/3*G(0,v2)*G( - v2,u2)*
         Pi^2 + 4*G(0,v2)*G( - v2,0,1 - v2,u2) - 4*G(0,v2)*G( - v2,0, - v2,u2)
          + 4*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G( - v2,0,1,u2) - 4*G(0,v2)*
         G(0,1 - v2, - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1
          - v2,1,u2) + 2*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0, - v2,u2)*G(0,v2)
          - 4*G(0,0, - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*G(0,0,u2)*G(0,0,v2)
          - 2*G(0,0,u2)*G(0,1,v2) + 2*G(0,0,v2) - 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0
         ,v2)*G( - v2,1 - v2,u2) - 4*G(0,0,v2)*G( - v2, - v2,u2) - 4*G(0,0,v2)
         *G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,0,v2)*G(0,u2)
          + 2*G(0,0,0,1,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4
         *G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G( - v2,u2) + 2*G(0,0,1,0,v2) - 
         2/3*G(0,1,v2)*Pi^2 - 4*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G(
          - v2, - v2,u2) + 4*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,0,v2)*G( - v2,
         u2) + 2*G(0,1,0,0,v2) - 4*G(0,1,0,1,v2) + 4*G(0,1,1,0,v2) + 4*G(1,v2)
         *G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 2/3*G(1,v2)*
         G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,0,u2) + 4*G(1,v2)*G( - v2,0,1,
         u2) + 2*G(1,0,v2) - 5/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G( - v2,1 - v2,
         u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G( - v2,u2) + 4*
         G(1,0,0,0,v2) - 4*G(1,0,1,v2)*G( - v2,u2) - 1/3*G(1,1,v2)*Pi^2 + 4*G(
         1,1,0,v2)*G( - v2,u2) + 4*G(1,1,0,0,v2) - 2*G(1,1,0,1,v2) )

       + N^-1*u2*[1-u2-v2]^-2 * (  - 8*zeta3 + 3/4*Pi^2 - 113/180*Pi^4 - G(1
          - v2, - v2,0,u2) - 1/2*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,0,0,u2) + 4*G(
         1 - v2,1,1 - v2,u2) + 2*G( - v2,1 - v2, - v2,0,u2) - G( - v2,1 - v2,
         u2)*Pi^2 - 2*G( - v2,1 - v2,0,u2) + 4*G( - v2,1 - v2,0,0,u2) - 4*G(
          - v2,1 - v2,1,1 - v2,u2) + 4*G( - v2, - v2,1 - v2,0,u2) - 6*G( - v2,
          - v2, - v2,0,u2) + 4*G( - v2, - v2,0,1 - v2,u2) + 5*G( - v2, - v2,0,
         u2) - 6*G( - v2, - v2,0,0,u2) + 12*G( - v2,u2)*zeta3 - 4/3*G( - v2,u2
         )*Pi^2 - 2*G( - v2,0,1 - v2,u2) + 4*G( - v2,0,1 - v2,0,u2) - 6*G( - 
         v2,0, - v2,0,u2) + 5/2*G( - v2,0,u2) - 3*G( - v2,0,u2)*Pi^2 + 4*G( - 
         v2,0,0,1 - v2,u2) + 5*G( - v2,0,0,u2) - 4*G( - v2,0,1,1 - v2,u2) - 6*
         G(0,1 - v2, - v2,0,u2) - G(0,1 - v2,u2)*Pi^2 + 2*G(0,1 - v2,u2)*G(1,0
         ,v2) - 2*G(0,1 - v2,0,u2) + 4*G(0,1 - v2,1,1 - v2,u2) + 4*G(0,1 - v2,
         1,u2)*G(1,v2) + 3*G(0, - v2,0,u2) - 2*G(0,u2) + 2*G(0,u2)*zeta3 + 11/
         6*G(0,u2)*Pi^2 + 1/2*G(0,u2)*G(0,v2) - 3*G(0,u2)*G(0,v2)*Pi^2 - 2/3*
         G(0,u2)*G(1,v2)*Pi^2 - G(0,u2)*G(1,0,v2) + 6*G(0,u2)*G(1,0,0,v2) - 4*
         G(0,u2)*G(1,0,1,v2) + 2*G(0,v2) + 12*G(0,v2)*zeta3 - 17/6*G(0,v2)*
         Pi^2 + G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,0,u2) - 4*G(0,v2
         )*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) + 2*G(0,v2)*G(
          - v2,1 - v2,u2) - 2*G(0,v2)*G( - v2,1 - v2,0,u2) + 4*G(0,v2)*G( - v2
         ,1 - v2,1,u2) - 4*G(0,v2)*G( - v2, - v2,1 - v2,u2) + 6*G(0,v2)*G( - 
         v2, - v2, - v2,u2) - 5*G(0,v2)*G( - v2, - v2,u2) - 5/2*G(0,v2)*G( - 
         v2,u2) + 3*G(0,v2)*G( - v2,u2)*Pi^2 - 4*G(0,v2)*G( - v2,0,1 - v2,u2)
          + 6*G(0,v2)*G( - v2,0, - v2,u2) - 6*G(0,v2)*G( - v2,0,0,u2) + 4*G(0,
         v2)*G( - v2,0,1,u2) + 6*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(0,v2)*G(0,
         1 - v2,u2) - 2*G(0,v2)*G(0,1 - v2,0,u2) - 4*G(0,v2)*G(0,1 - v2,1,u2)
          - 3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(1,u2) - 2*G(0,0,1 - v2,u2)
          - 6*G(0,0, - v2,u2)*G(0,v2) + 6*G(0,0, - v2,0,u2) + 2*G(0,0,u2) + 2/
         3*G(0,0,u2)*Pi^2 + 5*G(0,0,u2)*G(0,v2) - 6*G(0,0,u2)*G(0,0,v2) + 4*G(
         0,0,u2)*G(0,1,v2) - 2*G(0,0,u2)*G(1,v2) - 5/2*G(0,0,v2) + 3*G(0,0,v2)
         *Pi^2 + G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,1 - v2,u2) + 6*
         G(0,0,v2)*G( - v2, - v2,u2) - 5*G(0,0,v2)*G( - v2,u2) + 6*G(0,0,v2)*
         G( - v2,0,u2) + 6*G(0,0,v2)*G(0,1 - v2,u2) - 3*G(0,0,v2)*G(0,u2) - 2*
         G(0,0,0,v2) + 6*G(0,0,0,v2)*G(0,u2) - 4*G(0,0,0,1,v2) - 4*G(0,0,1,1
          - v2,u2) + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1
         ,v2) - 4*G(0,0,1,v2)*G( - v2,u2) - 2*G(0,0,1,0,v2) + 4*G(0,1,1 - v2,
         u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2) - G(0,1
         ,v2)*Pi^2 - 4*G(0,1,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G( - v2,1 - v2,u2)
          - 4*G(0,1,v2)*G( - v2, - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) - 4*G(0,1,
         v2)*G(0,1 - v2,u2) + G(0,1,0,v2) - 2*G(0,1,0,v2)*G( - v2,u2) - 2*G(0,
         1,0,v2)*G(0,u2) - 2*G(0,1,0,0,v2) + 4*G(0,1,0,1,v2) - 2*G(0,1,1,0,v2)
          - 4*G(1,1 - v2,u2) - 4*G(1,u2)*G(1,v2) - 2*G(1,v2)*zeta3 - 5/6*G(1,
         v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G( - v2,1 - v2,1,u2)
          + 4*G(1,v2)*G( - v2, - v2,0,u2) - G(1,v2)*G( - v2,u2)*Pi^2 - 2*G(1,
         v2)*G( - v2,0,u2) + 4*G(1,v2)*G( - v2,0,0,u2) - 4*G(1,v2)*G( - v2,0,1
         ,u2) - 9/2*G(1,0,v2) + 3*G(1,0,v2)*Pi^2 + 3*G(1,0,v2)*G(1 - v2,u2) - 
         2*G(1,0,v2)*G( - v2,1 - v2,u2) - 4*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(
         1,0,v2)*G( - v2,u2) - 2*G(1,0,v2)*G( - v2,0,u2) + G(1,0,0,v2) - 2*G(1
         ,0,0,v2)*G( - v2,u2) - 6*G(1,0,0,0,v2) - 4*G(1,0,1,v2) + 4*G(1,0,1,v2
         )*G( - v2,u2) + 2*G(1,0,1,0,v2) + 2/3*G(1,1,v2)*Pi^2 + 5*G(1,1,0,v2)
          - 2*G(1,1,0,v2)*G( - v2,u2) - 6*G(1,1,0,0,v2) + 4*G(1,1,0,1,v2) )

       + N^-1*u2*[1-u2-v2]^-1 * ( 9*zeta3 + 1/6*Pi^2 + 113/360*Pi^4 + 3/2*G(1
          - v2, - v2,0,u2) - 5/4*G(1 - v2,u2)*Pi^2 - G(1 - v2,0,u2) + 3*G(1 - 
         v2,0,0,u2) - 2*G(1 - v2,1,1 - v2,u2) - G( - v2,1 - v2, - v2,0,u2) + 1/
         2*G( - v2,1 - v2,u2)*Pi^2 + 3*G( - v2,1 - v2,0,u2) - 2*G( - v2,1 - v2
         ,0,0,u2) + 2*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,
         u2) + 3*G( - v2, - v2, - v2,0,u2) - 2*G( - v2, - v2,0,1 - v2,u2) - 9/
         2*G( - v2, - v2,0,u2) + 3*G( - v2, - v2,0,0,u2) - 6*G( - v2,u2)*zeta3
          + 3*G( - v2,0,1 - v2,u2) - 2*G( - v2,0,1 - v2,0,u2) + 3*G( - v2,0,
          - v2,0,u2) + 3/2*G( - v2,0,u2) + 3/2*G( - v2,0,u2)*Pi^2 - 2*G( - v2,
         0,0,1 - v2,u2) - 9/2*G( - v2,0,0,u2) + 2*G( - v2,0,1,1 - v2,u2) + 3*
         G(0,1 - v2, - v2,0,u2) - G(0,1 - v2,u2) + 1/2*G(0,1 - v2,u2)*Pi^2 - 
         G(0,1 - v2,u2)*G(1,0,v2) + 3*G(0,1 - v2,0,u2) - 2*G(0,1 - v2,1,1 - v2
         ,u2) - 2*G(0,1 - v2,1,u2)*G(1,v2) - 9/2*G(0, - v2,0,u2) + 2*G(0,u2)
          - G(0,u2)*zeta3 - 9/4*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) + 3/2*G(0,u2)
         *G(0,v2)*Pi^2 - G(0,u2)*G(1,v2) + 1/3*G(0,u2)*G(1,v2)*Pi^2 - 3/2*G(0,
         u2)*G(1,0,v2) - 3*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 2*G(0
         ,v2) - 6*G(0,v2)*zeta3 + 9/4*G(0,v2)*Pi^2 - 3/2*G(0,v2)*G(1 - v2, - 
         v2,u2) + G(0,v2)*G(1 - v2,u2) - 3/2*G(0,v2)*G(1 - v2,0,u2) + 2*G(0,v2
         )*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2, - v2,u2) - 3*G(0,v2)*G( - 
         v2,1 - v2,u2) + G(0,v2)*G( - v2,1 - v2,0,u2) - 2*G(0,v2)*G( - v2,1 - 
         v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 3*G(0,v2)*G( - v2, - 
         v2, - v2,u2) + 9/2*G(0,v2)*G( - v2, - v2,u2) - 3/2*G(0,v2)*G( - v2,u2
         ) - 3/2*G(0,v2)*G( - v2,u2)*Pi^2 + 2*G(0,v2)*G( - v2,0,1 - v2,u2) - 3
         *G(0,v2)*G( - v2,0, - v2,u2) + 3*G(0,v2)*G( - v2,0,0,u2) - 2*G(0,v2)*
         G( - v2,0,1,u2) - 3*G(0,v2)*G(0,1 - v2, - v2,u2) - 2*G(0,v2)*G(0,1 - 
         v2,u2) + G(0,v2)*G(0,1 - v2,0,u2) + 2*G(0,v2)*G(0,1 - v2,1,u2) + 9/2*
         G(0,v2)*G(0, - v2,u2) - 3*G(0,v2)*G(1,u2) + 3*G(0,0,1 - v2,u2) + 3*G(
         0,0, - v2,u2)*G(0,v2) - 3*G(0,0, - v2,0,u2) - 1/2*G(0,0,u2) - 1/3*G(0
         ,0,u2)*Pi^2 - 9/2*G(0,0,u2)*G(0,v2) + 3*G(0,0,u2)*G(0,0,v2) - 2*G(0,0
         ,u2)*G(0,1,v2) + 3*G(0,0,u2)*G(1,v2) - 3/2*G(0,0,v2) - 3/2*G(0,0,v2)*
         Pi^2 - 3/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G( - v2,1 - v2,u2) - 3*
         G(0,0,v2)*G( - v2, - v2,u2) + 9/2*G(0,0,v2)*G( - v2,u2) - 3*G(0,0,v2)
         *G( - v2,0,u2) - 3*G(0,0,v2)*G(0,1 - v2,u2) + 9/2*G(0,0,v2)*G(0,u2)
          - 3*G(0,0,0,v2)*G(0,u2) + 2*G(0,0,0,1,v2) + 2*G(0,0,1,1 - v2,u2) - 2
         *G(0,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)*G(1,v2) - 3*G(0,0,1,v2) + 2*G(0,
         0,1,v2)*G( - v2,u2) + G(0,0,1,0,v2) - 2*G(0,1,1 - v2,u2) + 2*G(0,1,u2
         )*G(0,v2) - 2*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) + 1/2*G(0,1,v2)*Pi^2 + 
         2*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,
         v2)*G( - v2, - v2,u2) - 3*G(0,1,v2)*G( - v2,u2) + 2*G(0,1,v2)*G(0,1
          - v2,u2) - 3/2*G(0,1,0,v2) + G(0,1,0,v2)*G( - v2,u2) + G(0,1,0,v2)*
         G(0,u2) + G(0,1,0,0,v2) - 2*G(0,1,0,1,v2) + G(0,1,1,0,v2) + 3*G(1,1
          - v2,u2) + 3*G(1,u2)*G(1,v2) + G(1,v2)*zeta3 - 5/4*G(1,v2)*Pi^2 - 2*
         G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G( - v2,1 - v2,1,u2) - 2*G(1,v2)*
         G( - v2, - v2,0,u2) + 1/2*G(1,v2)*G( - v2,u2)*Pi^2 + 3*G(1,v2)*G( - 
         v2,0,u2) - 2*G(1,v2)*G( - v2,0,0,u2) + 2*G(1,v2)*G( - v2,0,1,u2) + 2*
         G(1,0,v2) - 3/2*G(1,0,v2)*Pi^2 - 1/2*G(1,0,v2)*G(1 - v2,u2) + G(1,0,
         v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) - 3*G(1,0,v2)*
         G( - v2,u2) + G(1,0,v2)*G( - v2,0,u2) - 3/2*G(1,0,0,v2) + G(1,0,0,v2)
         *G( - v2,u2) + 3*G(1,0,0,0,v2) + 2*G(1,0,1,v2) - 2*G(1,0,1,v2)*G( - 
         v2,u2) - G(1,0,1,0,v2) - 1/3*G(1,1,v2)*Pi^2 - 1/2*G(1,1,0,v2) + G(1,1
         ,0,v2)*G( - v2,u2) + 3*G(1,1,0,0,v2) - 2*G(1,1,0,1,v2) )

       + N^-1*u2*[1-v2]^-3 * (  - 3*zeta3 - 1/2*Pi^2 + 3*G(1 - v2, - v2,0,u2)
          + 1/2*G(1 - v2,u2)*Pi^2 - 3*G(1 - v2,1,1 - v2,u2) - 3*G( - v2,0,u2)
          - 3*G(0, - v2,0,u2) - 1/2*G(0,u2)*Pi^2 + 2*G(0,v2)*Pi^2 - 3*G(0,v2)*
         G(1 - v2, - v2,u2) + 3*G(0,v2)*G(1 - v2,1,u2) + 3*G(0,v2)*G( - v2,u2)
          + 3*G(0,v2)*G(0, - v2,u2) - 3*G(0,v2)*G(1,u2) + 3*G(0,0,v2) - 3*G(0,
         0,v2)*G(1 - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2) + 3*G(0,1,1
          - v2,u2) - 3*G(0,1,u2)*G(0,v2) + 3*G(0,1,u2)*G(1,v2) - 3*G(0,1,v2)
          + 3*G(0,1,v2)*G(1 - v2,u2) - 3*G(0,1,v2)*G(0,u2) + 3*G(0,1,0,v2) + 3
         *G(1,1 - v2,u2) + 3*G(1,u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 - 3*G(1,v2)*G(
         1 - v2,1,u2) - 3*G(1,0,0,v2) + 3*G(1,0,1,v2) )

       + N^-1*u2*[1-v2]^-2 * ( 6*zeta3 + 8/3*Pi^2 - 6*G(1 - v2, - v2,0,u2) - 3/
         2*G(1 - v2,u2) - G(1 - v2,u2)*Pi^2 - 3*G(1 - v2,0,u2) + 6*G(1 - v2,1,
         1 - v2,u2) + 7*G( - v2,0,u2) - 3*G(0,1 - v2,u2) + 6*G(0, - v2,0,u2)
          + 3/2*G(0,u2) + G(0,u2)*Pi^2 + 3*G(0,u2)*G(0,v2) - 3*G(0,u2)*G(1,v2)
          - 4*G(0,v2)*Pi^2 + 6*G(0,v2)*G(1 - v2, - v2,u2) + 3*G(0,v2)*G(1 - v2
         ,u2) - 6*G(0,v2)*G(1 - v2,1,u2) - 7*G(0,v2)*G( - v2,u2) - 6*G(0,v2)*
         G(0, - v2,u2) + G(0,v2)*G(1,u2) - 7*G(0,0,v2) + 6*G(0,0,v2)*G(1 - v2,
         u2) - 6*G(0,0,v2)*G(0,u2) + 6*G(0,0,0,v2) - 6*G(0,1,1 - v2,u2) + 6*G(
         0,1,u2)*G(0,v2) - 6*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2) - 6*G(0,1,v2)*G(1
          - v2,u2) + 6*G(0,1,v2)*G(0,u2) - 6*G(0,1,0,v2) - G(1,1 - v2,u2) - G(
         1,u2)*G(1,v2) - 3/2*G(1,v2) - G(1,v2)*Pi^2 + 6*G(1,v2)*G(1 - v2,1,u2)
          + 3*G(1,0,v2) + 6*G(1,0,0,v2) - 6*G(1,0,1,v2) )

       + N^-1*u2*[1-v2]^-1 * (  - 3*zeta3 - 19/6*Pi^2 + 3*G(1 - v2, - v2,0,u2)
          + G(1 - v2,u2) + 1/2*G(1 - v2,u2)*Pi^2 + 9/2*G(1 - v2,0,u2) - 3*G(1
          - v2,1,1 - v2,u2) - 11/2*G( - v2,0,u2) + 9/2*G(0,1 - v2,u2) - 3*G(0,
          - v2,0,u2) - G(0,u2) - 1/2*G(0,u2)*Pi^2 - 9/2*G(0,u2)*G(0,v2) + 9/2*
         G(0,u2)*G(1,v2) + 2*G(0,v2)*Pi^2 - 3*G(0,v2)*G(1 - v2, - v2,u2) - 9/2
         *G(0,v2)*G(1 - v2,u2) + 3*G(0,v2)*G(1 - v2,1,u2) + 11/2*G(0,v2)*G( - 
         v2,u2) + 3*G(0,v2)*G(0, - v2,u2) + 7/2*G(0,v2)*G(1,u2) + 11/2*G(0,0,
         v2) - 3*G(0,0,v2)*G(1 - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2)
          + 3*G(0,1,1 - v2,u2) - 3*G(0,1,u2)*G(0,v2) + 3*G(0,1,u2)*G(1,v2) - 
         G(0,1,v2) + 3*G(0,1,v2)*G(1 - v2,u2) - 3*G(0,1,v2)*G(0,u2) + 3*G(0,1,
         0,v2) - 7/2*G(1,1 - v2,u2) - 7/2*G(1,u2)*G(1,v2) + G(1,v2) + 1/2*G(1,
         v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1,u2) - 9/2*G(1,0,v2) - 3*G(1,0,0,v2)
          + 3*G(1,0,1,v2) )

       + N^-1*u2 * (  - Pi^2 - 1/2*G(1 - v2,u2) + 3/2*G(1 - v2,0,u2) - 3/2*G(
          - v2,0,u2) + 3/2*G(0,1 - v2,u2) + 1/2*G(0,u2) - 3/2*G(0,u2)*G(0,v2)
          + 3/2*G(0,u2)*G(1,v2) - 3/2*G(0,v2)*G(1 - v2,u2) + 3/2*G(0,v2)*G( - 
         v2,u2) + 3/2*G(0,v2)*G(1,u2) + 3/2*G(0,0,v2) - 3/2*G(1,1 - v2,u2) - 3/
         2*G(1,u2)*G(1,v2) - 1/2*G(1,v2) - 3/2*G(1,0,v2) )

       + N^-1*u2*v2 * (  - 1/3*Pi^2 + 1/2*G(1 - v2,0,u2) - 1/2*G( - v2,0,u2)
          + 1/2*G(0,1 - v2,u2) - 1/2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(1,v2) - 1/
         2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(1,u2
         ) + 1/2*G(0,0,v2) - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) - 1/2*G(
         1,0,v2) )

       + N^-1*u2^2*[1-v2]^-4 * ( 3*zeta3 - 3*G(1 - v2, - v2,0,u2) - 1/2*G(1 - 
         v2,u2)*Pi^2 + 3*G(1 - v2,1,1 - v2,u2) + 3*G(0, - v2,0,u2) + 1/2*G(0,
         u2)*Pi^2 - 2*G(0,v2)*Pi^2 + 3*G(0,v2)*G(1 - v2, - v2,u2) - 3*G(0,v2)*
         G(1 - v2,1,u2) - 3*G(0,v2)*G(0, - v2,u2) + 3*G(0,0,v2)*G(1 - v2,u2)
          - 3*G(0,0,v2)*G(0,u2) + 3*G(0,0,0,v2) - 3*G(0,1,1 - v2,u2) + 3*G(0,1
         ,u2)*G(0,v2) - 3*G(0,1,u2)*G(1,v2) - 3*G(0,1,v2)*G(1 - v2,u2) + 3*G(0
         ,1,v2)*G(0,u2) - 3*G(0,1,0,v2) - 1/2*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - 
         v2,1,u2) + 3*G(1,0,0,v2) - 3*G(1,0,1,v2) )

       + N^-1*u2^2*[1-v2]^-3 * (  - 4*zeta3 - 2*Pi^2 + 4*G(1 - v2, - v2,0,u2)
          + 2/3*G(1 - v2,u2)*Pi^2 + 3*G(1 - v2,0,u2) - 4*G(1 - v2,1,1 - v2,u2)
          - 3*G( - v2,0,u2) + 3*G(0,1 - v2,u2) - 4*G(0, - v2,0,u2) - 2/3*G(0,
         u2)*Pi^2 - 3*G(0,u2)*G(0,v2) + 3*G(0,u2)*G(1,v2) + 8/3*G(0,v2)*Pi^2
          - 4*G(0,v2)*G(1 - v2, - v2,u2) - 3*G(0,v2)*G(1 - v2,u2) + 4*G(0,v2)*
         G(1 - v2,1,u2) + 3*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(0, - v2,u2) + 3*
         G(0,v2)*G(1,u2) + 3*G(0,0,v2) - 4*G(0,0,v2)*G(1 - v2,u2) + 4*G(0,0,v2
         )*G(0,u2) - 4*G(0,0,0,v2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2)
          + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2)*G(1 - v2,u2) - 4*G(0,1,v2)*G(0,
         u2) + 4*G(0,1,0,v2) - 3*G(1,1 - v2,u2) - 3*G(1,u2)*G(1,v2) + 2/3*G(1,
         v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1,u2) - 3*G(1,0,v2) - 4*G(1,0,0,v2) + 4
         *G(1,0,1,v2) )

       + N^-1*u2^2*[1-v2]^-2 * ( zeta3 + 5/3*Pi^2 - G(1 - v2, - v2,0,u2) - 1/6
         *G(1 - v2,u2)*Pi^2 - 5/2*G(1 - v2,0,u2) + G(1 - v2,1,1 - v2,u2) + 5/2
         *G( - v2,0,u2) - 5/2*G(0,1 - v2,u2) + G(0, - v2,0,u2) + 1/6*G(0,u2)*
         Pi^2 + 5/2*G(0,u2)*G(0,v2) - 5/2*G(0,u2)*G(1,v2) - 2/3*G(0,v2)*Pi^2
          + G(0,v2)*G(1 - v2, - v2,u2) + 5/2*G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(
         1 - v2,1,u2) - 5/2*G(0,v2)*G( - v2,u2) - G(0,v2)*G(0, - v2,u2) - 5/2*
         G(0,v2)*G(1,u2) - 5/2*G(0,0,v2) + G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*
         G(0,u2) + G(0,0,0,v2) - G(0,1,1 - v2,u2) + G(0,1,u2)*G(0,v2) - G(0,1,
         u2)*G(1,v2) - G(0,1,v2)*G(1 - v2,u2) + G(0,1,v2)*G(0,u2) - G(0,1,0,v2
         ) + 5/2*G(1,1 - v2,u2) + 5/2*G(1,u2)*G(1,v2) - 1/6*G(1,v2)*Pi^2 + G(1
         ,v2)*G(1 - v2,1,u2) + 5/2*G(1,0,v2) + G(1,0,0,v2) - G(1,0,1,v2) )

       + N^-1*u2^2 * (  - 1/3*Pi^2 + 1/2*G(1 - v2,0,u2) - 1/2*G( - v2,0,u2) + 
         1/2*G(0,1 - v2,u2) - 1/2*G(0,u2)*G(0,v2) + 1/2*G(0,u2)*G(1,v2) - 1/2*
         G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(1,u2)
          + 1/2*G(0,0,v2) - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) - 1/2*G(1
         ,0,v2) )

       + Nf*u2^-1*[1-u2-v2]^-1 * ( 1/3*G(0,u2)*G(0,v2) + 1/3*G(0,v2)*G(1 - v2,
         u2) - 2*G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,0,v2) )

       + Nf*u2^-1*[1-v2]^-1 * (  - 1/3*G(0,u2)*G(0,v2) - 1/3*G(0,v2)*G(1 - v2,
         u2) + 2*G(0,0,v2) - 1/3*G(0,1,v2) - 1/3*G(1,0,v2) )

       + Nf*[1-u2-v2]^-2 * (  - 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2)
          + 4*G(0,0,v2) - 2/3*G(0,1,v2) - 2/3*G(1,0,v2) )

       + Nf*[1-u2-v2]^-1 * (  - 1/3*G(1 - v2,u2) - 1/3*G(0,u2) + 2/3*G(0,u2)*
         G(0,v2) + G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 4*G(0,0,v2) + 2/3*G(0,
         1,v2) - 1/3*G(1,v2) + 2/3*G(1,0,v2) )

       + Nf*[1-v2]^-2 * ( 1/3*G(0,u2)*G(0,v2) + 1/3*G(0,v2)*G(1 - v2,u2) - 2*
         G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,0,v2) )

       + Nf*[1-v2]^-1 * ( 1/3*G(1 - v2,u2) + 1/3*G(0,u2) - 2/3*G(0,u2)*G(0,v2)
          - G(0,v2) - 2/3*G(0,v2)*G(1 - v2,u2) + 4*G(0,0,v2) - 2/3*G(0,1,v2)
          + 1/3*G(1,v2) - 2/3*G(1,0,v2) )

       + Nf*u2*[1-u2-v2]^-3 * (  - 2/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)
         *Pi^2 - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 - 2/3*G( - v2
         ,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*G(0,
         u2)*Pi^2 - 1/3*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 2/3*G(
         0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 8/3*G(0,v2)*
         G( - v2,0,u2) - 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2
         ) - 4/3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*
         G( - v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0,1,v2
         ) + 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,0,
         v2) - 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2)*G(
         1 - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2) - 10/3*G(1,0,0,v2) + 2/3*G(1,0
         ,1,v2) + 4/3*G(1,1,0,v2) )

       + Nf*u2*[1-u2-v2]^-2 * (  - 2/3*Pi^2 + 2/3*G(1 - v2, - v2,0,u2) + 1/9*
         G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,1 - v2,0,u2) + 2/
         3*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + 4/3*G( - v2,0,0,u2)
          - 2/3*G(0,1 - v2,u2) + 2/3*G(0, - v2,0,u2) + 1/9*G(0,u2)*Pi^2 + 8/3*
         G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2)*Pi^2 - 2/3*G(0,v2
         )*G(1 - v2, - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - 
         v2,0,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 8/3*G(0,v2)*G( - v2,0,u2)
          + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,0
         ,u2) + 4/3*G(0,0,u2)*G(0,v2) - 4*G(0,0,v2) - 2/3*G(0,0,v2)*G(1 - v2,
         u2) + 4*G(0,0,v2)*G( - v2,u2) - 14/3*G(0,0,v2)*G(0,u2) + 6*G(0,0,0,v2
         ) - 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2) - 2/3*G(0,1,v2)*G( - v2,u2) + 2/3
         *G(0,1,v2)*G(0,u2) + 4/3*G(0,1,0,v2) + 1/9*G(1,v2)*Pi^2 + 2/3*G(1,v2)
         *G( - v2,0,u2) + 2/3*G(1,0,v2) - 2/3*G(1,0,v2)*G(1 - v2,u2) - 2/3*G(1
         ,0,v2)*G( - v2,u2) + 10/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) - 4/3*G(1,1,0
         ,v2) )

       + Nf*u2*[1-u2-v2]^-1 * ( 1/3*Pi^2 - 1/3*G(1 - v2, - v2,0,u2) - 1/18*G(1
          - v2,u2)*Pi^2 + 1/3*G(1 - v2,0,u2) - 1/3*G( - v2,1 - v2,0,u2) - 1/3*
         G( - v2,u2)*Pi^2 - 1/3*G( - v2,0,1 - v2,u2) - 2/3*G( - v2,0,0,u2) + 1/
         3*G(0,1 - v2,u2) - 1/3*G(0, - v2,0,u2) - 1/18*G(0,u2)*Pi^2 - 4/3*G(0,
         u2)*G(0,v2) + 1/3*G(0,u2)*G(1,v2) - 1/6*G(0,v2)*Pi^2 + 1/3*G(0,v2)*G(
         1 - v2, - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,0,
         u2) + 1/3*G(0,v2)*G( - v2,1 - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) - 1/
         3*G(0,v2)*G(0,1 - v2,u2) + 1/3*G(0,v2)*G(0, - v2,u2) + 2/3*G(0,0,u2)
          - 2/3*G(0,0,u2)*G(0,v2) + 2*G(0,0,v2) + 1/3*G(0,0,v2)*G(1 - v2,u2)
          - 2*G(0,0,v2)*G( - v2,u2) + 7/3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2) + 
         1/3*G(0,0,1,v2) - 1/3*G(0,1,v2) + 1/3*G(0,1,v2)*G( - v2,u2) - 1/3*G(0
         ,1,v2)*G(0,u2) - 2/3*G(0,1,0,v2) - 1/18*G(1,v2)*Pi^2 - 1/3*G(1,v2)*G(
          - v2,0,u2) - 1/3*G(1,0,v2) + 1/3*G(1,0,v2)*G(1 - v2,u2) + 1/3*G(1,0,
         v2)*G( - v2,u2) - 5/3*G(1,0,0,v2) + 1/3*G(1,0,1,v2) + 2/3*G(1,1,0,v2)
          )

       + N*u2^-2*[1-u2-v2]^-3 * ( 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2
         ,0,u2) - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2
         )*G( - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G(
         1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,
         v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*
         G(1,u2)*Pi^2 + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2) + 2/3
         *G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,1 - v2,u2)
          + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2*[1-u2-v2]^-2 * (  - 4/3*G( - v2,1 - v2,0,u2) - 4/3*G( - v2,
          - v2,0,u2) + 14/9*G( - v2,u2)*Pi^2 - 4/3*G( - v2,0,1 - v2,u2) - 2/3*
         G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 4/3*G(0,v2)*
         G( - v2, - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 4/3*G(0,v2)*G(1,0,u2) + 4/3
         *G(0,v2)*G(1,1,u2) - 4/3*G(0,0,v2)*G(1,u2) + 4/3*G(0,1,v2)*G( - v2,u2
         ) + 4/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,u2) - 4/3*G(1,1 - v2,0,u2)
          + 16/9*G(1,u2)*Pi^2 - 2/3*G(1,u2)*G(1,v2) - 4/3*G(1,v2)*G( - v2,0,u2
         ) - 4/3*G(1,0,1 - v2,u2) - 4/3*G(1,0,u2)*G(1,v2) + 4/3*G(1,0,v2)*G(
          - v2,u2) - 4/3*G(1,1,1 - v2,u2) - 4/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2*[1-u2-v2]^-1 * ( 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2
         ,0,u2) - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) + G(0,v2)*G(
         1 - v2,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - 
         v2,u2) - G(0,v2)*G(1,u2) - 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,
         u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,
         v2)*G(1,u2) + G(1,1 - v2,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*G(1,u2)*
         Pi^2 + G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2
         ,u2) + 2/3*G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,
         1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2 * (  - 1/3*G(0,v2)*G(1 - v2,u2) + 1/3*G(0,v2)*G(1,u2) - 1/3*
         G(1,1 - v2,u2) - 1/3*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * (  - 2/3*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1,u2) - 2/
         3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2^2 * ( 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1,1 - v2,u2) + 
         2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - v2,0,u2) - 5/9*G( - v2,u2)*
         Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(
         0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*
         G( - v2, - v2,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(1 - 
         v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3
         *G(1,v2)*G( - v2,0,u2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*[1-u2-v2]^-3 * (  - 1/9*Pi^2 - 2*G( - v2,1 - v2,0,u2) - 2*G(
          - v2, - v2,0,u2) + 7/3*G( - v2,u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) - 2/
         3*G( - v2,0,u2) - 2/3*G(0,u2)*G(0,v2) + 2*G(0,v2)*G( - v2,1 - v2,u2)
          + 2*G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*
         G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2) - 2*G(0,0,v2)*G(1,u2)
          + 2*G(0,1,v2)*G( - v2,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(1,1 - v2,0,u2)
          + 8/3*G(1,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,u2) - 2*G(1,0,1 - v2,u2) - 
         2*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) + 2*G(1,0,v2)*G( - v2,u2) - 2*G(1
         ,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) )

       + N*u2^-1*[1-u2-v2]^-2 * ( Pi^2 - 2/3*G(1 - v2,0,u2) + 3*G( - v2,1 - v2
         ,0,u2) + 3*G( - v2, - v2,0,u2) - 7/2*G( - v2,u2)*Pi^2 + 3*G( - v2,0,1
          - v2,u2) + 2/3*G( - v2,0,u2) - 2/3*G(0,1 - v2,u2) + 4/3*G(0,u2)*G(0,
         v2) - 2/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 3*
         G(0,v2)*G( - v2,1 - v2,u2) - 3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2
         )*G( - v2,u2) - 4/3*G(0,v2)*G(1,u2) - 3*G(0,v2)*G(1,0,u2) - 3*G(0,v2)
         *G(1,1,u2) - 4/3*G(0,0,v2) + 3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,v2) - 3*
         G(0,1,v2)*G( - v2,u2) - 3*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,u2) + 3*
         G(1,1 - v2,0,u2) - 4*G(1,u2)*Pi^2 + 4/3*G(1,u2)*G(1,v2) + 3*G(1,v2)*
         G( - v2,0,u2) + 3*G(1,0,1 - v2,u2) + 3*G(1,0,u2)*G(1,v2) - 2/3*G(1,0,
         v2) - 3*G(1,0,v2)*G( - v2,u2) + 3*G(1,1,1 - v2,u2) + 3*G(1,1,u2)*G(1,
         v2) )

       + N*u2^-1*[1-u2-v2]^-1 * ( 23/2*zeta3 + 145/72*Pi^2 - 7/2*G(1 - v2, - 
         v2,0,u2) + 1/3*G(1 - v2,u2) - 3/2*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,0,
         u2) + 11*G(1 - v2,1,1 - v2,u2) - 2*G( - v2,1 - v2,0,u2) + 2*G( - v2,
         u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) + 17/4*G( - v2,0,u2) + 2/3*G(0,1 - 
         v2,u2) + 7/2*G(0, - v2,0,u2) + 3/4*G(0,u2)*Pi^2 - 35/12*G(0,u2)*G(0,
         v2) + 2/3*G(0,u2)*G(1,v2) + G(0,u2)*G(1,0,v2) + 1/3*G(0,v2) - 7/2*G(0
         ,v2)*Pi^2 + 7/2*G(0,v2)*G(1 - v2, - v2,u2) + 35/6*G(0,v2)*G(1 - v2,u2
         ) + 3*G(0,v2)*G(1 - v2,0,u2) - 11*G(0,v2)*G(1 - v2,1,u2) + 2*G(0,v2)*
         G( - v2,1 - v2,u2) - 17/4*G(0,v2)*G( - v2,u2) - 11/2*G(0,v2)*G(0,1 - 
         v2,u2) - 7/2*G(0,v2)*G(0, - v2,u2) + 41/6*G(0,v2)*G(1,u2) + G(0,v2)*
         G(1,0,u2) + G(0,v2)*G(1,1,u2) + 77/12*G(0,0,v2) + 3/2*G(0,0,v2)*G(1
          - v2,u2) - 5/2*G(0,0,v2)*G(0,u2) - G(0,0,v2)*G(1,u2) + 5/2*G(0,0,0,
         v2) - G(0,0,1,v2) - 11*G(0,1,1 - v2,u2) + 11*G(0,1,u2)*G(0,v2) - 11*
         G(0,1,u2)*G(1,v2) + 38/3*G(0,1,v2) - 11*G(0,1,v2)*G(1 - v2,u2) + 2*G(
         0,1,v2)*G( - v2,u2) + 11/2*G(0,1,v2)*G(0,u2) + G(0,1,v2)*G(1,u2) - 15/
         2*G(0,1,0,v2) - 41/6*G(1,1 - v2,u2) - G(1,1 - v2,0,u2) + 4/3*G(1,u2)*
         Pi^2 - 41/6*G(1,u2)*G(1,v2) + 1/3*G(1,v2) - 1/12*G(1,v2)*Pi^2 + 11*G(
         1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G( - v2,0,u2) - G(1,0,1 - v2,u2) - 
         G(1,0,u2)*G(1,v2) - 49/12*G(1,0,v2) - 2*G(1,0,v2)*G(1 - v2,u2) + 2*G(
         1,0,v2)*G( - v2,u2) + 5/2*G(1,0,0,v2) - 9/2*G(1,0,1,v2) - G(1,1,1 - 
         v2,u2) - G(1,1,u2)*G(1,v2) - 4*G(1,1,0,v2) )

       + N*u2^-1*[1-v2]^-1 * (  - 23/2*zeta3 - 67/24*Pi^2 + 7/2*G(1 - v2, - v2
         ,0,u2) + 17/12*G(1 - v2,u2)*Pi^2 - 19/2*G(1 - v2,1,1 - v2,u2) - 17/4*
         G( - v2,0,u2) - 7/2*G(0, - v2,0,u2) - 3/4*G(0,u2)*Pi^2 + 19/12*G(0,u2
         )*G(0,v2) - G(0,u2)*G(1,0,v2) - G(0,v2) + 7/2*G(0,v2)*Pi^2 - 7/2*G(0,
         v2)*G(1 - v2, - v2,u2) - 101/12*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1
          - v2,0,u2) + 19/2*G(0,v2)*G(1 - v2,1,u2) + 17/4*G(0,v2)*G( - v2,u2)
          + 4*G(0,v2)*G(0,1 - v2,u2) + 7/2*G(0,v2)*G(0, - v2,u2) - 17/4*G(0,v2
         )*G(1,u2) - 61/12*G(0,0,v2) - 5/2*G(0,0,v2)*G(1 - v2,u2) + 5/2*G(0,0,
         v2)*G(0,u2) - 5/2*G(0,0,0,v2) + G(0,0,1,v2) + 19/2*G(0,1,1 - v2,u2)
          - 19/2*G(0,1,u2)*G(0,v2) + 19/2*G(0,1,u2)*G(1,v2) - 38/3*G(0,1,v2)
          + 19/2*G(0,1,v2)*G(1 - v2,u2) - 11/2*G(0,1,v2)*G(0,u2) + 15/2*G(0,1,
         0,v2) + 17/4*G(1,1 - v2,u2) + 17/4*G(1,u2)*G(1,v2) + 1/12*G(1,v2)*
         Pi^2 - 19/2*G(1,v2)*G(1 - v2,1,u2) + 49/12*G(1,0,v2) + G(1,0,v2)*G(1
          - v2,u2) - 5/2*G(1,0,0,v2) + 9/2*G(1,0,1,v2) + 4*G(1,1,0,v2) )

       + N*u2^-1 * (  - 1/9*Pi^2 - 1/3*G(1 - v2,u2) + 1/12*G(1 - v2,u2)*Pi^2
          - 3/2*G(1 - v2,1,1 - v2,u2) + G( - v2,1 - v2,0,u2) - G( - v2, - v2,0
         ,u2) - 5/6*G( - v2,u2)*Pi^2 + G( - v2,0,1 - v2,u2) + 2/3*G(0,u2)*G(0,
         v2) + 1/3*G(0,v2) + 20/3*G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1 - v2,0,u2
         ) + 3/2*G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G( - v2,1 - v2,u2) + G(0,v2)
         *G( - v2, - v2,u2) + 3/2*G(0,v2)*G(0,1 - v2,u2) - 22/3*G(0,v2)*G(1,u2
         ) - 2/3*G(0,0,v2) + G(0,0,v2)*G(1 - v2,u2) + 3/2*G(0,1,1 - v2,u2) - 3/
         2*G(0,1,u2)*G(0,v2) + 3/2*G(0,1,u2)*G(1,v2) - 2/3*G(0,1,v2) + 3/2*G(0
         ,1,v2)*G(1 - v2,u2) - G(0,1,v2)*G( - v2,u2) + 22/3*G(1,1 - v2,u2) + 
         22/3*G(1,u2)*G(1,v2) - 1/3*G(1,v2) - 3/2*G(1,v2)*G(1 - v2,1,u2) + G(1
         ,v2)*G( - v2,0,u2) + G(1,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*v2 * ( 4/9*Pi^2 + 5/36*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2)
          - 11/6*G(1 - v2,1,1 - v2,u2) + 4/3*G( - v2,1 - v2,0,u2) - 4/3*G( - 
         v2, - v2,0,u2) - 10/9*G( - v2,u2)*Pi^2 + 4/3*G( - v2,0,1 - v2,u2) + 2/
         3*G( - v2,0,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,
         u2)*G(1,v2) - 10/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,v2)*G(1 - v2,0,u2)
          + 11/6*G(0,v2)*G(1 - v2,1,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 4/3
         *G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + 3/2*G(0,v2)*G(
         0,1 - v2,u2) + 10/3*G(0,v2)*G(1,u2) - 2/3*G(0,0,v2) + 4/3*G(0,0,v2)*
         G(1 - v2,u2) + 3/2*G(0,1,1 - v2,u2) - 3/2*G(0,1,u2)*G(0,v2) + 3/2*G(0
         ,1,u2)*G(1,v2) + 11/6*G(0,1,v2)*G(1 - v2,u2) - 4/3*G(0,1,v2)*G( - v2,
         u2) - 10/3*G(1,1 - v2,u2) - 10/3*G(1,u2)*G(1,v2) - 11/6*G(1,v2)*G(1
          - v2,1,u2) + 4/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2) + G(1,0,v2)*
         G(1 - v2,u2) - 4/3*G(1,0,v2)*G( - v2,u2) )

       + N*[1-u2-v2]^-3 * ( 5/18*Pi^2 + 2*G( - v2,1 - v2,0,u2) + 2*G( - v2, - 
         v2,0,u2) - 7/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1 - v2,u2) + 5/3*G( - 
         v2,0,u2) + 5/3*G(0,u2)*G(0,v2) - 2*G(0,v2)*G( - v2,1 - v2,u2) - 2*G(0
         ,v2)*G( - v2, - v2,u2) - 5/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(1,0,u2
         ) - 2*G(0,v2)*G(1,1,u2) - 5/3*G(0,0,v2) + 2*G(0,0,v2)*G(1,u2) - 2*G(0
         ,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*G(1,u2) + 2*G(1,1 - v2,0,u2) - 8/3*
         G(1,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,1 - v2,u2) + 2*G(1,0
         ,u2)*G(1,v2) - 5/3*G(1,0,v2) - 2*G(1,0,v2)*G( - v2,u2) + 2*G(1,1,1 - 
         v2,u2) + 2*G(1,1,u2)*G(1,v2) )

       + N*[1-u2-v2]^-2 * (  - 20*zeta3 - 73/12*Pi^2 + 10*G(1 - v2, - v2,0,u2)
          + 7/2*G(1 - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,u2) - 22*G(1 - v2,1,1 - v2,
         u2) - 4*G( - v2, - v2,0,u2) + 2/3*G( - v2,u2)*Pi^2 - 12*G( - v2,0,u2)
          + 4/3*G(0,1 - v2,u2) - 10*G(0, - v2,0,u2) + 1/3*G(0,u2) - 3/2*G(0,u2
         )*Pi^2 + 19/6*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0
         ,v2) - 95/6*G(0,v2) + 15/2*G(0,v2)*Pi^2 - 10*G(0,v2)*G(1 - v2, - v2,
         u2) - 14/3*G(0,v2)*G(1 - v2,u2) - 3*G(0,v2)*G(1 - v2,0,u2) + 22*G(0,
         v2)*G(1 - v2,1,u2) + 4*G(0,v2)*G( - v2, - v2,u2) + 12*G(0,v2)*G( - v2
         ,u2) + 11*G(0,v2)*G(0,1 - v2,u2) + 10*G(0,v2)*G(0, - v2,u2) - 64/3*G(
         0,v2)*G(1,u2) + 2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) - 14/3*G(0,
         0,v2) - 6*G(0,0,v2)*G(1 - v2,u2) + 8*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*
         G(1,u2) - 8*G(0,0,0,v2) + 2*G(0,0,1,v2) + 22*G(0,1,1 - v2,u2) - 22*G(
         0,1,u2)*G(0,v2) + 22*G(0,1,u2)*G(1,v2) - 26*G(0,1,v2) + 22*G(0,1,v2)*
         G(1 - v2,u2) - 11*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) + 12*G(0,1,
         0,v2) + 64/3*G(1,1 - v2,u2) - 2*G(1,1 - v2,0,u2) + 8/3*G(1,u2)*Pi^2
          + 64/3*G(1,u2)*G(1,v2) + 1/6*G(1,v2)*Pi^2 - 22*G(1,v2)*G(1 - v2,1,u2
         ) - 2*G(1,0,1 - v2,u2) - 2*G(1,0,u2)*G(1,v2) + 7/6*G(1,0,v2) + G(1,0,
         v2)*G(1 - v2,u2) - 8*G(1,0,0,v2) + 9*G(1,0,1,v2) - 2*G(1,1,1 - v2,u2)
          - 2*G(1,1,u2)*G(1,v2) + 8*G(1,1,0,v2) )

       + N*[1-u2-v2]^-1 * ( 18*zeta3 + 41/6*Pi^2 - 10*G(1 - v2, - v2,0,u2) - 
         41/3*G(1 - v2,u2) - 11/3*G(1 - v2,u2)*Pi^2 - 31/6*G(1 - v2,0,u2) + 22
         *G(1 - v2,1,1 - v2,u2) - G( - v2,1 - v2,0,u2) + 3*G( - v2, - v2,0,u2)
          + 1/2*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,u2) + 27/2*G( - v2,0,u2)
          - 31/6*G(0,1 - v2,u2) + 10*G(0, - v2,0,u2) + 5/2*G(0,u2) + 4/3*G(0,
         u2)*Pi^2 - 7/6*G(0,u2)*G(0,v2) - 31/6*G(0,u2)*G(1,v2) + 2*G(0,u2)*G(1
         ,0,v2) + 47/2*G(0,v2) - 7*G(0,v2)*Pi^2 + 10*G(0,v2)*G(1 - v2, - v2,u2
         ) + 12*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 22*G(0,v2)*
         G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2,u2) - 3*G(0,v2)*G( - v2, - v2
         ,u2) - 27/2*G(0,v2)*G( - v2,u2) - 12*G(0,v2)*G(0,1 - v2,u2) - 10*G(0,
         v2)*G(0, - v2,u2) + 32/3*G(0,v2)*G(1,u2) - G(0,v2)*G(1,0,u2) - G(0,v2
         )*G(1,1,u2) + 5/2*G(0,0,v2) + 6*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,0,v2)*
         G(0,u2) + G(0,0,v2)*G(1,u2) + 8*G(0,0,0,v2) - 2*G(0,0,1,v2) - 22*G(0,
         1,1 - v2,u2) + 22*G(0,1,u2)*G(0,v2) - 22*G(0,1,u2)*G(1,v2) + 68/3*G(0
         ,1,v2) - 22*G(0,1,v2)*G(1 - v2,u2) + G(0,1,v2)*G( - v2,u2) + 10*G(0,1
         ,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) - 10*G(0,1,0,v2) - 32/3*G(1,1 - v2,
         u2) + G(1,1 - v2,0,u2) - 4/3*G(1,u2)*Pi^2 - 32/3*G(1,u2)*G(1,v2) - 41/
         3*G(1,v2) + 22*G(1,v2)*G(1 - v2,1,u2) - G(1,v2)*G( - v2,0,u2) + G(1,0
         ,1 - v2,u2) + G(1,0,u2)*G(1,v2) + 53/6*G(1,0,v2) + G(1,0,v2)*G( - v2,
         u2) + 8*G(1,0,0,v2) - 8*G(1,0,1,v2) + G(1,1,1 - v2,u2) + G(1,1,u2)*G(
         1,v2) - 8*G(1,1,0,v2) )

       + N*[1-u2]^-1 * ( 1 )

       + N*[1-v2]^-2 * ( 17/2*zeta3 + 29/24*Pi^2 - 13/2*G(1 - v2, - v2,0,u2)
          - 17/12*G(1 - v2,u2)*Pi^2 + 13/2*G(1 - v2,1,1 - v2,u2) + 27/4*G( - 
         v2,0,u2) + 13/2*G(0, - v2,0,u2) + 3/4*G(0,u2)*Pi^2 - 31/12*G(0,u2)*G(
         0,v2) + G(0,u2)*G(1,0,v2) + 43/4*G(0,v2) - 4*G(0,v2)*Pi^2 + 13/2*G(0,
         v2)*G(1 - v2, - v2,u2) + 41/12*G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1 - 
         v2,0,u2) - 13/2*G(0,v2)*G(1 - v2,1,u2) - 27/4*G(0,v2)*G( - v2,u2) - 
         G(0,v2)*G(0,1 - v2,u2) - 13/2*G(0,v2)*G(0, - v2,u2) + 27/4*G(0,v2)*G(
         1,u2) + 7/12*G(0,0,v2) + 11/2*G(0,0,v2)*G(1 - v2,u2) - 11/2*G(0,0,v2)
         *G(0,u2) + 11/2*G(0,0,0,v2) - G(0,0,1,v2) - 13/2*G(0,1,1 - v2,u2) + 
         13/2*G(0,1,u2)*G(0,v2) - 13/2*G(0,1,u2)*G(1,v2) + 61/6*G(0,1,v2) - 13/
         2*G(0,1,v2)*G(1 - v2,u2) + 11/2*G(0,1,v2)*G(0,u2) - 9/2*G(0,1,0,v2)
          - 27/4*G(1,1 - v2,u2) - 27/4*G(1,u2)*G(1,v2) - 1/12*G(1,v2)*Pi^2 + 
         13/2*G(1,v2)*G(1 - v2,1,u2) + 35/12*G(1,0,v2) + 2*G(1,0,v2)*G(1 - v2,
         u2) + 11/2*G(1,0,0,v2) - 9/2*G(1,0,1,v2) - 4*G(1,1,0,v2) )

       + N*[1-v2]^-1 * (  - 18*zeta3 - 20/3*Pi^2 + 10*G(1 - v2, - v2,0,u2) + 
         119/12*G(1 - v2,u2) + 8/3*G(1 - v2,u2)*Pi^2 + 11/2*G(1 - v2,0,u2) - 
         14*G(1 - v2,1,1 - v2,u2) - 29/2*G( - v2,0,u2) + 11/2*G(0,1 - v2,u2)
          - 10*G(0, - v2,0,u2) - 17/6*G(0,u2) - 4/3*G(0,u2)*Pi^2 + 1/6*G(0,u2)
         *G(0,v2) + 11/2*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) - 149/12*G(0,v2
         ) + 7*G(0,v2)*Pi^2 - 10*G(0,v2)*G(1 - v2, - v2,u2) - 113/6*G(0,v2)*G(
         1 - v2,u2) + 14*G(0,v2)*G(1 - v2,1,u2) + 29/2*G(0,v2)*G( - v2,u2) + 4
         *G(0,v2)*G(0,1 - v2,u2) + 10*G(0,v2)*G(0, - v2,u2) - 3/2*G(0,v2)*G(1,
         u2) - 3/2*G(0,0,v2) - 8*G(0,0,v2)*G(1 - v2,u2) + 8*G(0,0,v2)*G(0,u2)
          - 8*G(0,0,0,v2) + 2*G(0,0,1,v2) + 14*G(0,1,1 - v2,u2) - 14*G(0,1,u2)
         *G(0,v2) + 14*G(0,1,u2)*G(1,v2) - 61/3*G(0,1,v2) + 14*G(0,1,v2)*G(1
          - v2,u2) - 10*G(0,1,v2)*G(0,u2) + 10*G(0,1,0,v2) + 3/2*G(1,1 - v2,u2
         ) + 3/2*G(1,u2)*G(1,v2) + 119/12*G(1,v2) - 14*G(1,v2)*G(1 - v2,1,u2)
          - 47/6*G(1,0,v2) - 2*G(1,0,v2)*G(1 - v2,u2) - 8*G(1,0,0,v2) + 8*G(1,
         0,1,v2) + 8*G(1,1,0,v2) )

       + N * (  - 1 + 3/4*Pi^2 + 21/2*G(1 - v2,u2) + 19/36*G(1 - v2,u2)*Pi^2
          - G(1 - v2,0,u2) - 25/6*G(1 - v2,1,1 - v2,u2) + 5/3*G( - v2,1 - v2,0
         ,u2) - 5/3*G( - v2, - v2,0,u2) - 25/18*G( - v2,u2)*Pi^2 + 5/3*G( - v2
         ,0,1 - v2,u2) + G( - v2,0,u2) - G(0,1 - v2,u2) + G(0,u2)*G(0,v2) - G(
         0,u2)*G(1,v2) - 7*G(0,v2) - 17/2*G(0,v2)*G(1 - v2,u2) - 5/3*G(0,v2)*
         G(1 - v2,0,u2) + 25/6*G(0,v2)*G(1 - v2,1,u2) - 5/3*G(0,v2)*G( - v2,1
          - v2,u2) + 5/3*G(0,v2)*G( - v2, - v2,u2) - G(0,v2)*G( - v2,u2) + 7/2
         *G(0,v2)*G(0,1 - v2,u2) + 8*G(0,v2)*G(1,u2) - G(0,0,v2) + 5/3*G(0,0,
         v2)*G(1 - v2,u2) + 7/2*G(0,1,1 - v2,u2) - 7/2*G(0,1,u2)*G(0,v2) + 7/2
         *G(0,1,u2)*G(1,v2) - 1/2*G(0,1,v2) + 25/6*G(0,1,v2)*G(1 - v2,u2) - 5/
         3*G(0,1,v2)*G( - v2,u2) - 8*G(1,1 - v2,u2) - 8*G(1,u2)*G(1,v2) + 21/2
         *G(1,v2) - 25/6*G(1,v2)*G(1 - v2,1,u2) + 5/3*G(1,v2)*G( - v2,0,u2) + 
         G(1,0,v2)*G(1 - v2,u2) - 5/3*G(1,0,v2)*G( - v2,u2) )

       + N*v2*[1-u2]^-2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N*v2*[1-u2]^-1 * (  - G(1 - v2,u2) + G(0,v2) - G(1,v2) )

       + N*v2 * (  - 7/2*G(1 - v2,u2) + 7/2*G(0,v2) - 7/2*G(1,v2) )

       + N*u2*[1-u2-v2]^-3 * (  - 35/6*zeta3 - 41/12*Pi^2 + 413/360*Pi^4 - 4*
         G(1 - v2, - v2,1 - v2,0,u2) + 2*G(1 - v2, - v2, - v2,0,u2) + 8/3*G(1
          - v2, - v2,u2)*Pi^2 - 4*G(1 - v2, - v2,0,1 - v2,u2) - 7/3*G(1 - v2,
          - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2)*zeta3 - 7/18*
         G(1 - v2,u2)*Pi^2 - 1/3*G(1 - v2,0,u2)*Pi^2 - 2*G( - v2,1 - v2, - v2,
         0,u2) - 13/6*G( - v2,1 - v2,u2)*Pi^2 + 4/3*G( - v2,1 - v2,0,u2) - 11*
         G( - v2,1 - v2,0,0,u2) + 22*G( - v2,1 - v2,1,1 - v2,u2) - 11*G( - v2,
          - v2,1 - v2,0,u2) + 21*G( - v2, - v2, - v2,0,u2) + 5*G( - v2, - v2,
         u2)*Pi^2 - 11*G( - v2, - v2,0,1 - v2,u2) + 5/6*G( - v2, - v2,0,u2) + 
         5*G( - v2, - v2,0,0,u2) - 26*G( - v2,u2)*zeta3 + 52/9*G( - v2,u2)*
         Pi^2 + 4/3*G( - v2,0,1 - v2,u2) - 11*G( - v2,0,1 - v2,0,u2) + 5*G( - 
         v2,0, - v2,0,u2) - 41/2*G( - v2,0,u2) + 26/3*G( - v2,0,u2)*Pi^2 - 11*
         G( - v2,0,0,1 - v2,u2) + 15/2*G( - v2,0,0,u2) + 22*G( - v2,0,1,1 - v2
         ,u2) + 13*G(0,1 - v2, - v2,0,u2) + 4*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - 
         v2,u2)*G(1,0,v2) - 22*G(0,1 - v2,1,1 - v2,u2) - 22*G(0,1 - v2,1,u2)*
         G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - v2, - v2,0,u2) - 2/3*G(
         0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2) + 2*G(0, - v2,0,1 - v2,
         u2) + 6*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)*G(1,v2) - 11*G(0,u2)*
         zeta3 + 31/36*G(0,u2)*Pi^2 - 41/2*G(0,u2)*G(0,v2) + 26/3*G(0,u2)*G(0,
         v2)*Pi^2 + 3/2*G(0,u2)*G(1,v2)*Pi^2 - 23/6*G(0,u2)*G(1,0,v2) - 9*G(0,
         u2)*G(1,0,0,v2) + 9*G(0,u2)*G(1,0,1,v2) - 26*G(0,v2)*zeta3 + 67/18*G(
         0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2
         , - v2, - v2,u2) + 7/3*G(0,v2)*G(1 - v2, - v2,u2) + 8/3*G(0,v2)*G(1
          - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 7/3*G(0,v2)*G(1 - 
         v2,0,u2) + 2*G(0,v2)*G(1 - v2,0,0,u2) + 2*G(0,v2)*G( - v2,1 - v2, - 
         v2,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 11*G(0,v2)*G( - v2,1 - v2,0
         ,u2) - 22*G(0,v2)*G( - v2,1 - v2,1,u2) + 11*G(0,v2)*G( - v2, - v2,1
          - v2,u2) - 21*G(0,v2)*G( - v2, - v2, - v2,u2) - 5/6*G(0,v2)*G( - v2,
          - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2) + 41/2*G(0,v2)*G( - v2,u2)
          - 13/3*G(0,v2)*G( - v2,u2)*Pi^2 + 24*G(0,v2)*G( - v2,0,1 - v2,u2) - 
         5*G(0,v2)*G( - v2,0, - v2,u2) - 31/3*G(0,v2)*G( - v2,0,u2) + 5*G(0,v2
         )*G( - v2,0,0,u2) - 22*G(0,v2)*G( - v2,0,1,u2) - 13*G(0,v2)*G(0,1 - 
         v2, - v2,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) + 22*G(0,v2)*G(0,1 - v2,1,
         u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*G(0, - v2, - v2,u2)
          - 6*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0,u2) + 4/3*G(0,v2)*
         G(1,1,u2) + 11*G(0,0,1 - v2,u2)*G(0,v2) + 9*G(0,0, - v2,u2)*G(0,v2)
          - 9*G(0,0, - v2,0,u2) - 13/6*G(0,0,u2)*Pi^2 + 15/2*G(0,0,u2)*G(0,v2)
          + 5*G(0,0,u2)*G(0,0,v2) - 11*G(0,0,u2)*G(0,1,v2) + 2*G(0,0,u2)*G(1,0
         ,v2) + 41/2*G(0,0,v2) - 13/3*G(0,0,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2,
          - v2,u2) + 7/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,1 - v2,
         u2) - 21*G(0,0,v2)*G( - v2, - v2,u2) + 79/6*G(0,0,v2)*G( - v2,u2) - 
         G(0,0,v2)*G( - v2,0,u2) - 9*G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(
         0, - v2,u2) - 20*G(0,0,v2)*G(0,u2) - 4/3*G(0,0,v2)*G(1,u2) + 145/6*G(
         0,0,0,v2) - 2*G(0,0,0,v2)*G(1 - v2,u2) - 12*G(0,0,0,v2)*G( - v2,u2)
          - G(0,0,0,v2)*G(0,u2) - 12*G(0,0,0,0,v2) + 7*G(0,0,0,1,v2) + 22*G(0,
         0,1,1 - v2,u2) - 22*G(0,0,1,u2)*G(0,v2) + 22*G(0,0,1,u2)*G(1,v2) - 8/
         3*G(0,0,1,v2) + 4*G(0,0,1,v2)*G(1 - v2,u2) + 7*G(0,0,1,v2)*G( - v2,u2
         ) + 2*G(0,0,1,v2)*G(0,u2) - 2*G(0,0,1,0,v2) - 13/6*G(0,1,v2)*Pi^2 + 4
         *G(0,1,v2)*G(1 - v2, - v2,u2) - 4*G(0,1,v2)*G(1 - v2,0,u2) - 22*G(0,1
         ,v2)*G( - v2,1 - v2,u2) + 11*G(0,1,v2)*G( - v2, - v2,u2) - 4/3*G(0,1,
         v2)*G( - v2,u2) + 2*G(0,1,v2)*G( - v2,0,u2) + 22*G(0,1,v2)*G(0,1 - v2
         ,u2) - 2*G(0,1,v2)*G(0, - v2,u2) + 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,
         v2)*G(1,u2) + 25/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 2*G(0,1
         ,0,v2)*G( - v2,u2) + 11*G(0,1,0,v2)*G(0,u2) - 2*G(0,1,0,0,v2) - 22*G(
         0,1,0,1,v2) + 13*G(0,1,1,0,v2) + 4/9*G(1,u2)*Pi^2 + 19*G(1,v2)*zeta3
          - 1/4*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2, - v2,0,u2) + 1/3*G(1,v2)*G(
         1 - v2,u2)*Pi^2 + 22*G(1,v2)*G( - v2,1 - v2,1,u2) - 11*G(1,v2)*G( - 
         v2, - v2,0,u2) - 13/6*G(1,v2)*G( - v2,u2)*Pi^2 + 4/3*G(1,v2)*G( - v2,
         0,u2) - 11*G(1,v2)*G( - v2,0,0,u2) + 22*G(1,v2)*G( - v2,0,1,u2) + 41/
         2*G(1,0,v2) - 20/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2, - v2,u2) + 
         7/3*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2) + 13*G(1,0,v2
         )*G( - v2,1 - v2,u2) + 11*G(1,0,v2)*G( - v2, - v2,u2) - 4/3*G(1,0,v2)
         *G( - v2,u2) + 11*G(1,0,v2)*G( - v2,0,u2) + 49/3*G(1,0,0,v2) - 2*G(1,
         0,0,v2)*G( - v2,u2) + 7*G(1,0,0,0,v2) - 4/3*G(1,0,1,v2) + 4*G(1,0,1,
         v2)*G(1 - v2,u2) - 22*G(1,0,1,v2)*G( - v2,u2) - 9*G(1,0,1,0,v2) - 4/3
         *G(1,1,1 - v2,u2) - 4/3*G(1,1,u2)*G(1,v2) - 1/6*G(1,1,v2)*Pi^2 + 1/6*
         G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) + 13*G(1,1,0,v2)*G( - v2,u2)
          + 9*G(1,1,0,0,v2) - 7*G(1,1,0,1,v2) - 6*G(1,1,1,0,v2) )

       + N*u2*[1-u2-v2]^-2 * (  - 28/3*zeta3 + 167/12*Pi^2 - 83/90*Pi^4 + 4*G(
         1 - v2, - v2,1 - v2,0,u2) - 2*G(1 - v2, - v2, - v2,0,u2) - 8/3*G(1 - 
         v2, - v2,u2)*Pi^2 + 4*G(1 - v2, - v2,0,1 - v2,u2) + 10/3*G(1 - v2, - 
         v2,0,u2) - 2*G(1 - v2, - v2,0,0,u2) - 2*G(1 - v2,u2)*zeta3 - 23/18*G(
         1 - v2,u2)*Pi^2 - 10/3*G(1 - v2,0,u2) + 1/3*G(1 - v2,0,u2)*Pi^2 - 11*
         G(1 - v2,0,0,u2) + 22*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,1 - v2, - v2,
         0,u2) + 3*G( - v2,1 - v2,u2)*Pi^2 - 44/3*G( - v2,1 - v2,0,u2) + 10*G(
          - v2,1 - v2,0,0,u2) - 22*G( - v2,1 - v2,1,1 - v2,u2) + 10*G( - v2,
          - v2,1 - v2,0,u2) - 20*G( - v2, - v2, - v2,0,u2) - 14/3*G( - v2, - 
         v2,u2)*Pi^2 + 10*G( - v2, - v2,0,1 - v2,u2) + 14*G( - v2, - v2,0,u2)
          - 4*G( - v2, - v2,0,0,u2) + 24*G( - v2,u2)*zeta3 + 13/6*G( - v2,u2)*
         Pi^2 - 44/3*G( - v2,0,1 - v2,u2) + 10*G( - v2,0,1 - v2,0,u2) - 4*G(
          - v2,0, - v2,0,u2) + 24*G( - v2,0,u2) - 8*G( - v2,0,u2)*Pi^2 + 10*G(
          - v2,0,0,1 - v2,u2) - 5/3*G( - v2,0,0,u2) - 22*G( - v2,0,1,1 - v2,u2
         ) - 12*G(0,1 - v2, - v2,0,u2) - 10/3*G(0,1 - v2,u2) - 4*G(0,1 - v2,u2
         )*Pi^2 + 2*G(0,1 - v2,u2)*G(1,0,v2) - 11*G(0,1 - v2,0,u2) + 22*G(0,1
          - v2,1,1 - v2,u2) + 22*G(0,1 - v2,1,u2)*G(1,v2) - 2*G(0, - v2,1 - v2
         ,0,u2) + 8*G(0, - v2, - v2,0,u2) + 2/3*G(0, - v2,u2)*Pi^2 + 2*G(0, - 
         v2,u2)*G(1,0,v2) - 2*G(0, - v2,0,1 - v2,u2) + 2/3*G(0, - v2,0,u2) - 2
         *G(0, - v2,0,u2)*G(1,v2) - 31/2*G(0,u2) + 10*G(0,u2)*zeta3 + 62/9*G(0
         ,u2)*Pi^2 - 7/2*G(0,u2)*G(0,v2) - 8*G(0,u2)*G(0,v2)*Pi^2 - 10/3*G(0,
         u2)*G(1,v2) - 4/3*G(0,u2)*G(1,v2)*Pi^2 + 56/3*G(0,u2)*G(1,0,v2) + 8*
         G(0,u2)*G(1,0,0,v2) - 8*G(0,u2)*G(1,0,1,v2) + 95/6*G(0,v2) + 24*G(0,
         v2)*zeta3 - 101/18*G(0,v2)*Pi^2 - 4*G(0,v2)*G(1 - v2, - v2,1 - v2,u2)
          + 2*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 10/3*G(0,v2)*G(1 - v2, - v2,
         u2) + 14/3*G(0,v2)*G(1 - v2,u2) - 8/3*G(0,v2)*G(1 - v2,u2)*Pi^2 + 4*
         G(0,v2)*G(1 - v2,0,1 - v2,u2) + 49/3*G(0,v2)*G(1 - v2,0,u2) - 2*G(0,
         v2)*G(1 - v2,0,0,u2) - 22*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2,
         1 - v2, - v2,u2) + 44/3*G(0,v2)*G( - v2,1 - v2,u2) - 10*G(0,v2)*G( - 
         v2,1 - v2,0,u2) + 22*G(0,v2)*G( - v2,1 - v2,1,u2) - 10*G(0,v2)*G( - 
         v2, - v2,1 - v2,u2) + 20*G(0,v2)*G( - v2, - v2, - v2,u2) - 14*G(0,v2)
         *G( - v2, - v2,u2) - 8*G(0,v2)*G( - v2, - v2,0,u2) - 24*G(0,v2)*G( - 
         v2,u2) + 4*G(0,v2)*G( - v2,u2)*Pi^2 - 24*G(0,v2)*G( - v2,0,1 - v2,u2)
          + 4*G(0,v2)*G( - v2,0, - v2,u2) + 14*G(0,v2)*G( - v2,0,u2) - 4*G(0,
         v2)*G( - v2,0,0,u2) + 22*G(0,v2)*G( - v2,0,1,u2) + 12*G(0,v2)*G(0,1
          - v2, - v2,u2) + 21*G(0,v2)*G(0,1 - v2,u2) - 22*G(0,v2)*G(0,1 - v2,1
         ,u2) + 2*G(0,v2)*G(0, - v2,1 - v2,u2) - 8*G(0,v2)*G(0, - v2, - v2,u2)
          - 2/3*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(0, - v2,0,u2) + 64/3*G(0,
         v2)*G(1,u2) + 2/3*G(0,v2)*G(1,0,u2) - 4/3*G(0,v2)*G(1,1,u2) - 11*G(0,
         0,1 - v2,u2) - 12*G(0,0,1 - v2,u2)*G(0,v2) - 8*G(0,0, - v2,u2)*G(0,v2
         ) + 8*G(0,0, - v2,0,u2) + 41/2*G(0,0,u2) + 2*G(0,0,u2)*Pi^2 - 5/3*G(0
         ,0,u2)*G(0,v2) - 4*G(0,0,u2)*G(0,0,v2) + 10*G(0,0,u2)*G(0,1,v2) - 11*
         G(0,0,u2)*G(1,v2) - 2*G(0,0,u2)*G(1,0,v2) - 22/3*G(0,0,v2) + 4*G(0,0,
         v2)*Pi^2 + 2*G(0,0,v2)*G(1 - v2, - v2,u2) - 22/3*G(0,0,v2)*G(1 - v2,
         u2) + 2*G(0,0,v2)*G( - v2,1 - v2,u2) + 20*G(0,0,v2)*G( - v2, - v2,u2)
          - 79/3*G(0,0,v2)*G( - v2,u2) + 8*G(0,0,v2)*G(0,1 - v2,u2) - 8*G(0,0,
         v2)*G(0, - v2,u2) + 15*G(0,0,v2)*G(0,u2) + 4/3*G(0,0,v2)*G(1,u2) - 88/
         3*G(0,0,0,v2) + 2*G(0,0,0,v2)*G(1 - v2,u2) + 12*G(0,0,0,v2)*G( - v2,
         u2) + 12*G(0,0,0,0,v2) - 6*G(0,0,0,1,v2) - 22*G(0,0,1,1 - v2,u2) + 22
         *G(0,0,1,u2)*G(0,v2) - 22*G(0,0,1,u2)*G(1,v2) + 12*G(0,0,1,v2) - 4*G(
         0,0,1,v2)*G(1 - v2,u2) - 6*G(0,0,1,v2)*G( - v2,u2) - 2*G(0,0,1,v2)*G(
         0,u2) + 2*G(0,0,1,0,v2) + 22*G(0,1,1 - v2,u2) - 22*G(0,1,u2)*G(0,v2)
          + 22*G(0,1,u2)*G(1,v2) + 26*G(0,1,v2) + 3*G(0,1,v2)*Pi^2 - 4*G(0,1,
         v2)*G(1 - v2, - v2,u2) - 22*G(0,1,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G(1
          - v2,0,u2) + 22*G(0,1,v2)*G( - v2,1 - v2,u2) - 10*G(0,1,v2)*G( - v2,
          - v2,u2) + 44/3*G(0,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*G( - v2,0,u2) - 
         22*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,v2)*G(0, - v2,u2) - G(0,1,v2)*
         G(0,u2) - 4/3*G(0,1,v2)*G(1,u2) - 9*G(0,1,0,v2) - 4*G(0,1,0,v2)*G(1
          - v2,u2) + 2*G(0,1,0,v2)*G( - v2,u2) - 10*G(0,1,0,v2)*G(0,u2) + 2*G(
         0,1,0,0,v2) + 22*G(0,1,0,1,v2) - 14*G(0,1,1,0,v2) - 64/3*G(1,1 - v2,
         u2) - 2/3*G(1,1 - v2,0,u2) + 2/9*G(1,u2)*Pi^2 - 64/3*G(1,u2)*G(1,v2)
          - 18*G(1,v2)*zeta3 - 2/9*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2, - v2,0,
         u2) - 1/3*G(1,v2)*G(1 - v2,u2)*Pi^2 + 22*G(1,v2)*G(1 - v2,1,u2) - 22*
         G(1,v2)*G( - v2,1 - v2,1,u2) + 10*G(1,v2)*G( - v2, - v2,0,u2) + 3*G(1
         ,v2)*G( - v2,u2)*Pi^2 - 44/3*G(1,v2)*G( - v2,0,u2) + 10*G(1,v2)*G( - 
         v2,0,0,u2) - 22*G(1,v2)*G( - v2,0,1,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*
         G(1,0,u2)*G(1,v2) - 51/2*G(1,0,v2) + 6*G(1,0,v2)*Pi^2 - 4*G(1,0,v2)*
         G(1 - v2, - v2,u2) + 23/3*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,v2)*G(1 - 
         v2,0,u2) - 14*G(1,0,v2)*G( - v2,1 - v2,u2) - 10*G(1,0,v2)*G( - v2, - 
         v2,u2) + 44/3*G(1,0,v2)*G( - v2,u2) - 10*G(1,0,v2)*G( - v2,0,u2) - 19
         *G(1,0,0,v2) + 2*G(1,0,0,v2)*G( - v2,u2) - 6*G(1,0,0,0,v2) - 19*G(1,0
         ,1,v2) - 4*G(1,0,1,v2)*G(1 - v2,u2) + 22*G(1,0,1,v2)*G( - v2,u2) + 8*
         G(1,0,1,0,v2) + 4/3*G(1,1,1 - v2,u2) + 4/3*G(1,1,u2)*G(1,v2) + 13/3*
         G(1,1,0,v2) - 2*G(1,1,0,v2)*G(1 - v2,u2) - 14*G(1,1,0,v2)*G( - v2,u2)
          - 8*G(1,1,0,0,v2) + 6*G(1,1,0,1,v2) + 6*G(1,1,1,0,v2) )

       + N*u2*[1-u2-v2]^-1 * ( 8/3*zeta3 - 9/4*Pi^2 + 11/72*Pi^4 - 2*G(1 - v2,
          - v2,1 - v2,0,u2) + G(1 - v2, - v2, - v2,0,u2) + 4/3*G(1 - v2, - v2,
         u2)*Pi^2 - 2*G(1 - v2, - v2,0,1 - v2,u2) - 1/6*G(1 - v2, - v2,0,u2)
          + G(1 - v2, - v2,0,0,u2) + 1/3*G(1 - v2,u2) + G(1 - v2,u2)*zeta3 + 
         31/18*G(1 - v2,u2)*Pi^2 - 29/6*G(1 - v2,0,u2) - 1/6*G(1 - v2,0,u2)*
         Pi^2 + 9/2*G(1 - v2,0,0,u2) - 11*G(1 - v2,1,1 - v2,u2) - G( - v2,1 - 
         v2, - v2,0,u2) - G( - v2,1 - v2,u2)*Pi^2 + 47/6*G( - v2,1 - v2,0,u2)
          - 2*G( - v2,1 - v2,0,0,u2) + 5*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - 
         v2, - v2,1 - v2,0,u2) + 7*G( - v2, - v2, - v2,0,u2) + 4/3*G( - v2, - 
         v2,u2)*Pi^2 - 2*G( - v2, - v2,0,1 - v2,u2) - 7*G( - v2, - v2,0,u2) - 
         G( - v2, - v2,0,0,u2) - 6*G( - v2,u2)*zeta3 - 4/3*G( - v2,u2)*Pi^2 + 
         47/6*G( - v2,0,1 - v2,u2) - 2*G( - v2,0,1 - v2,0,u2) - G( - v2,0, - 
         v2,0,u2) + 1/2*G( - v2,0,u2) + 2*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,1
          - v2,u2) + 1/3*G( - v2,0,0,u2) + 5*G( - v2,0,1,1 - v2,u2) + 3*G(0,1
          - v2, - v2,0,u2) - 29/6*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 - G(0,1
          - v2,u2)*G(1,0,v2) + 9/2*G(0,1 - v2,0,u2) - 5*G(0,1 - v2,1,1 - v2,u2
         ) - 5*G(0,1 - v2,1,u2)*G(1,v2) + G(0, - v2,1 - v2,0,u2) - 4*G(0, - v2
         , - v2,0,u2) - 1/3*G(0, - v2,u2)*Pi^2 - G(0, - v2,u2)*G(1,0,v2) + G(0
         , - v2,0,1 - v2,u2) - 1/3*G(0, - v2,0,u2) + G(0, - v2,0,u2)*G(1,v2)
          + 85/6*G(0,u2) - 2*G(0,u2)*zeta3 - 103/36*G(0,u2)*Pi^2 + 12*G(0,u2)*
         G(0,v2) + 2*G(0,u2)*G(0,v2)*Pi^2 - 29/6*G(0,u2)*G(1,v2) + 1/6*G(0,u2)
         *G(1,v2)*Pi^2 - 19/3*G(0,u2)*G(1,0,v2) - G(0,u2)*G(1,0,0,v2) + G(0,u2
         )*G(1,0,1,v2) - 29/2*G(0,v2) - 6*G(0,v2)*zeta3 + 59/36*G(0,v2)*Pi^2
          + 2*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - G(0,v2)*G(1 - v2, - v2, - v2
         ,u2) + 1/6*G(0,v2)*G(1 - v2, - v2,u2) + 9/2*G(0,v2)*G(1 - v2,u2) + 4/
         3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 17/3*
         G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,0,0,u2) + 11*G(0,v2)*G(1 - 
         v2,1,u2) + G(0,v2)*G( - v2,1 - v2, - v2,u2) - 47/6*G(0,v2)*G( - v2,1
          - v2,u2) + 2*G(0,v2)*G( - v2,1 - v2,0,u2) - 5*G(0,v2)*G( - v2,1 - v2
         ,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 7*G(0,v2)*G( - v2, - v2
         , - v2,u2) + 7*G(0,v2)*G( - v2, - v2,u2) + 4*G(0,v2)*G( - v2, - v2,0,
         u2) - 1/2*G(0,v2)*G( - v2,u2) - G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*
         G( - v2,0,1 - v2,u2) + G(0,v2)*G( - v2,0, - v2,u2) - 7*G(0,v2)*G( - 
         v2,0,u2) - G(0,v2)*G( - v2,0,0,u2) - 5*G(0,v2)*G( - v2,0,1,u2) - 3*G(
         0,v2)*G(0,1 - v2, - v2,u2) - 9*G(0,v2)*G(0,1 - v2,u2) + 5*G(0,v2)*G(0
         ,1 - v2,1,u2) - G(0,v2)*G(0, - v2,1 - v2,u2) + 4*G(0,v2)*G(0, - v2,
          - v2,u2) + 1/3*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(0, - v2,0,u2) - 
         95/6*G(0,v2)*G(1,u2) - 1/3*G(0,v2)*G(1,0,u2) + 5/3*G(0,v2)*G(1,1,u2)
          + 9/2*G(0,0,1 - v2,u2) + 3*G(0,0,1 - v2,u2)*G(0,v2) + G(0,0, - v2,u2
         )*G(0,v2) - G(0,0, - v2,0,u2) - 55/6*G(0,0,u2) - 1/2*G(0,0,u2)*Pi^2
          + 1/3*G(0,0,u2)*G(0,v2) - G(0,0,u2)*G(0,0,v2) - 2*G(0,0,u2)*G(0,1,v2
         ) + 9/2*G(0,0,u2)*G(1,v2) + G(0,0,u2)*G(1,0,v2) - 17/2*G(0,0,v2) - G(
         0,0,v2)*Pi^2 - G(0,0,v2)*G(1 - v2, - v2,u2) + 13/6*G(0,0,v2)*G(1 - v2
         ,u2) - G(0,0,v2)*G( - v2,1 - v2,u2) - 7*G(0,0,v2)*G( - v2, - v2,u2)
          + 41/3*G(0,0,v2)*G( - v2,u2) + 3*G(0,0,v2)*G( - v2,0,u2) - G(0,0,v2)
         *G(0,1 - v2,u2) + 4*G(0,0,v2)*G(0, - v2,u2) - 8*G(0,0,v2)*G(0,u2) - 5/
         3*G(0,0,v2)*G(1,u2) + 50/3*G(0,0,0,v2) - G(0,0,0,v2)*G(1 - v2,u2) - 6
         *G(0,0,0,v2)*G( - v2,u2) + 3*G(0,0,0,v2)*G(0,u2) - 6*G(0,0,0,0,v2) + 
         5*G(0,0,1,1 - v2,u2) - 5*G(0,0,1,u2)*G(0,v2) + 5*G(0,0,1,u2)*G(1,v2)
          - 15/2*G(0,0,1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2) + G(0,0,1,v2)*G(0,u2
         ) - G(0,0,1,0,v2) - 11*G(0,1,1 - v2,u2) + 11*G(0,1,u2)*G(0,v2) - 11*
         G(0,1,u2)*G(1,v2) - 34/3*G(0,1,v2) - G(0,1,v2)*Pi^2 + 2*G(0,1,v2)*G(1
          - v2, - v2,u2) + 11*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,
         u2) - 5*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G( - v2, - v2,u2)
          - 47/6*G(0,1,v2)*G( - v2,u2) + G(0,1,v2)*G( - v2,0,u2) + 5*G(0,1,v2)
         *G(0,1 - v2,u2) - G(0,1,v2)*G(0, - v2,u2) + 2*G(0,1,v2)*G(0,u2) + 5/3
         *G(0,1,v2)*G(1,u2) + 5/2*G(0,1,0,v2) + 2*G(0,1,0,v2)*G(1 - v2,u2) - 
         G(0,1,0,v2)*G( - v2,u2) + 2*G(0,1,0,v2)*G(0,u2) - G(0,1,0,0,v2) - 5*
         G(0,1,0,1,v2) + 4*G(0,1,1,0,v2) + 95/6*G(1,1 - v2,u2) + 1/3*G(1,1 - 
         v2,0,u2) + 2/9*G(1,u2)*Pi^2 + 95/6*G(1,u2)*G(1,v2) + 1/3*G(1,v2) + 6*
         G(1,v2)*zeta3 + 10/9*G(1,v2)*Pi^2 - 2*G(1,v2)*G(1 - v2, - v2,0,u2) + 
         1/6*G(1,v2)*G(1 - v2,u2)*Pi^2 - 11*G(1,v2)*G(1 - v2,1,u2) + 5*G(1,v2)
         *G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - G(1,v2)*G( - 
         v2,u2)*Pi^2 + 47/6*G(1,v2)*G( - v2,0,u2) - 2*G(1,v2)*G( - v2,0,0,u2)
          + 5*G(1,v2)*G( - v2,0,1,u2) + 1/3*G(1,0,1 - v2,u2) + 1/3*G(1,0,u2)*
         G(1,v2) + 44/3*G(1,0,v2) - G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(1 - v2, - 
         v2,u2) - 19/3*G(1,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G(1 - v2,0,u2) + 4*
         G(1,0,v2)*G( - v2,1 - v2,u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) - 47/6*
         G(1,0,v2)*G( - v2,u2) + 2*G(1,0,v2)*G( - v2,0,u2) + 17/2*G(1,0,0,v2)
          - G(1,0,0,v2)*G( - v2,u2) + 8*G(1,0,1,v2) + 2*G(1,0,1,v2)*G(1 - v2,
         u2) - 5*G(1,0,1,v2)*G( - v2,u2) - G(1,0,1,0,v2) - 5/3*G(1,1,1 - v2,u2
         ) - 5/3*G(1,1,u2)*G(1,v2) + 1/2*G(1,1,v2)*Pi^2 - 17/3*G(1,1,0,v2) + 
         G(1,1,0,v2)*G(1 - v2,u2) + 4*G(1,1,0,v2)*G( - v2,u2) + G(1,1,0,0,v2)
          - 3*G(1,1,1,0,v2) )

       + N*u2*[1-v2]^-3 * (  - 27/2*zeta3 - 9/4*Pi^2 + 27/2*G(1 - v2, - v2,0,
         u2) + 9/4*G(1 - v2,u2)*Pi^2 - 27/2*G(1 - v2,1,1 - v2,u2) - 27/2*G( - 
         v2,0,u2) - 27/2*G(0, - v2,0,u2) - 9/4*G(0,u2)*Pi^2 + 4*G(0,u2)*G(0,v2
         ) + 9*G(0,v2)*Pi^2 - 27/2*G(0,v2)*G(1 - v2, - v2,u2) - 4*G(0,v2)*G(1
          - v2,u2) + 27/2*G(0,v2)*G(1 - v2,1,u2) + 27/2*G(0,v2)*G( - v2,u2) + 
         27/2*G(0,v2)*G(0, - v2,u2) - 27/2*G(0,v2)*G(1,u2) + 27/2*G(0,0,v2) - 
         73/6*G(0,0,v2)*G(1 - v2,u2) + 73/6*G(0,0,v2)*G(0,u2) - 27/2*G(0,0,0,
         v2) + 4/3*G(0,0,1,v2) + 27/2*G(0,1,1 - v2,u2) - 27/2*G(0,1,u2)*G(0,v2
         ) + 27/2*G(0,1,u2)*G(1,v2) - 35/2*G(0,1,v2) + 27/2*G(0,1,v2)*G(1 - v2
         ,u2) - 27/2*G(0,1,v2)*G(0,u2) + 89/6*G(0,1,0,v2) + 27/2*G(1,1 - v2,u2
         ) + 27/2*G(1,u2)*G(1,v2) + 9/4*G(1,v2)*Pi^2 - 27/2*G(1,v2)*G(1 - v2,1
         ,u2) - 4*G(1,0,v2) - 73/6*G(1,0,0,v2) + 27/2*G(1,0,1,v2) )

       + N*u2*[1-v2]^-2 * ( 17*zeta3 + 12*Pi^2 - 17*G(1 - v2, - v2,0,u2) - 43/
         4*G(1 - v2,u2) - 17/6*G(1 - v2,u2)*Pi^2 - 27/2*G(1 - v2,0,u2) + 17*G(
         1 - v2,1,1 - v2,u2) + 63/2*G( - v2,0,u2) - 27/2*G(0,1 - v2,u2) + 17*
         G(0, - v2,0,u2) + 43/4*G(0,u2) + 17/6*G(0,u2)*Pi^2 + 49/6*G(0,u2)*G(0
         ,v2) - 27/2*G(0,u2)*G(1,v2) - 34/3*G(0,v2)*Pi^2 + 17*G(0,v2)*G(1 - v2
         , - v2,u2) + 113/6*G(0,v2)*G(1 - v2,u2) - 17*G(0,v2)*G(1 - v2,1,u2)
          - 63/2*G(0,v2)*G( - v2,u2) - 17*G(0,v2)*G(0, - v2,u2) + 9/2*G(0,v2)*
         G(1,u2) - 63/2*G(0,0,v2) + 15*G(0,0,v2)*G(1 - v2,u2) - 15*G(0,0,v2)*
         G(0,u2) + 17*G(0,0,0,v2) - 2*G(0,0,1,v2) - 17*G(0,1,1 - v2,u2) + 17*
         G(0,1,u2)*G(0,v2) - 17*G(0,1,u2)*G(1,v2) + 70/3*G(0,1,v2) - 17*G(0,1,
         v2)*G(1 - v2,u2) + 17*G(0,1,v2)*G(0,u2) - 19*G(0,1,0,v2) - 9/2*G(1,1
          - v2,u2) - 9/2*G(1,u2)*G(1,v2) - 43/4*G(1,v2) - 17/6*G(1,v2)*Pi^2 + 
         17*G(1,v2)*G(1 - v2,1,u2) + 113/6*G(1,0,v2) + 15*G(1,0,0,v2) - 17*G(1
         ,0,1,v2) )

       + N*u2*[1-v2]^-1 * (  - 7/2*zeta3 - 91/12*Pi^2 + 7/2*G(1 - v2, - v2,0,
         u2) + 43/6*G(1 - v2,u2) + 7/12*G(1 - v2,u2)*Pi^2 + 41/4*G(1 - v2,0,u2
         ) - 7/2*G(1 - v2,1,1 - v2,u2) - 59/4*G( - v2,0,u2) + 41/4*G(0,1 - v2,
         u2) - 7/2*G(0, - v2,0,u2) - 43/6*G(0,u2) - 7/12*G(0,u2)*Pi^2 - 107/12
         *G(0,u2)*G(0,v2) + 41/4*G(0,u2)*G(1,v2) + 7/3*G(0,v2)*Pi^2 - 7/2*G(0,
         v2)*G(1 - v2, - v2,u2) - 139/12*G(0,v2)*G(1 - v2,u2) + 7/2*G(0,v2)*G(
         1 - v2,1,u2) + 59/4*G(0,v2)*G( - v2,u2) + 7/2*G(0,v2)*G(0, - v2,u2)
          + 23/4*G(0,v2)*G(1,u2) + 59/4*G(0,0,v2) - 3/2*G(0,0,v2)*G(1 - v2,u2)
          + 3/2*G(0,0,v2)*G(0,u2) - 7/2*G(0,0,0,v2) + 2*G(0,0,1,v2) + 7/2*G(0,
         1,1 - v2,u2) - 7/2*G(0,1,u2)*G(0,v2) + 7/2*G(0,1,u2)*G(1,v2) - 35/6*
         G(0,1,v2) + 7/2*G(0,1,v2)*G(1 - v2,u2) - 7/2*G(0,1,v2)*G(0,u2) + 11/2
         *G(0,1,0,v2) - 23/4*G(1,1 - v2,u2) - 23/4*G(1,u2)*G(1,v2) + 43/6*G(1,
         v2) + 7/12*G(1,v2)*Pi^2 - 7/2*G(1,v2)*G(1 - v2,1,u2) - 139/12*G(1,0,
         v2) - 3/2*G(1,0,0,v2) + 7/2*G(1,0,1,v2) )

       + N*u2*[u2+v2]^-1 * ( 2/3*G(1 - v2,u2)*Pi^2 - 4/3*G(1 - v2,0,0,u2) - 4/
         3*G(0,1 - v2,0,u2) + 4/3*G(0,u2)*Pi^2 + 4/3*G(0,u2)*G(1,0,v2) - 4/3*
         G(0,v2)*Pi^2 + 4/3*G(0,v2)*G(1 - v2,0,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2
         ) - 4/3*G(0,0,1 - v2,u2) - 4/3*G(0,0,u2)*G(1,v2) - 4/3*G(0,0,v2)*G(1
          - v2,u2) - 4/3*G(0,0,1,v2) + 4/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,0,v2)
          + 2/3*G(1,v2)*Pi^2 - 4/3*G(1,0,0,v2) )

       + N*u2 * ( 3*Pi^2 - 7/2*G(1 - v2,u2) - 1/9*G(1 - v2,u2)*Pi^2 - 9/2*G(1
          - v2,0,u2) + 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) + 
         2/3*G( - v2, - v2,0,u2) + 5/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2
         ,u2) + 9/2*G( - v2,0,u2) - 9/2*G(0,1 - v2,u2) + 7/2*G(0,u2) + 9/2*G(0
         ,u2)*G(0,v2) - 9/2*G(0,u2)*G(1,v2) + 9/2*G(0,v2)*G(1 - v2,u2) + 2/3*
         G(0,v2)*G(1 - v2,0,u2) - 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G(
          - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - v2,u2) - 9/2*G(0,v2)*G( - 
         v2,u2) - 9/2*G(0,v2)*G(1,u2) - 9/2*G(0,0,v2) - 2/3*G(0,0,v2)*G(1 - v2
         ,u2) - 2/3*G(0,1,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 9/2*
         G(1,1 - v2,u2) + 9/2*G(1,u2)*G(1,v2) - 7/2*G(1,v2) + 2/3*G(1,v2)*G(1
          - v2,1,u2) - 2/3*G(1,v2)*G( - v2,0,u2) + 9/2*G(1,0,v2) + 2/3*G(1,0,
         v2)*G( - v2,u2) )

       + N*u2*v2 * (  - 7/3*Pi^2 + 7/2*G(1 - v2,0,u2) - 7/2*G( - v2,0,u2) + 7/
         2*G(0,1 - v2,u2) - 7/2*G(0,u2)*G(0,v2) + 7/2*G(0,u2)*G(1,v2) - 7/2*G(
         0,v2)*G(1 - v2,u2) + 7/2*G(0,v2)*G( - v2,u2) + 7/2*G(0,v2)*G(1,u2) + 
         7/2*G(0,0,v2) - 7/2*G(1,1 - v2,u2) - 7/2*G(1,u2)*G(1,v2) - 7/2*G(1,0,
         v2) )

       + N*u2^2*[1-u2-v2]^-3 * ( 5/18*Pi^2 + 5/3*G( - v2,0,u2) + 2*G(0, - v2,0
         ,u2) + 5/3*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,0,v2) - 5/3*G(0,v2)*Pi^2
          - 5/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(0
         , - v2,u2) + 2*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,1,u2) - 5/3*G(0,0,v2
         ) - 4*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 2*G(0,0,1,v2) + 2*G(0
         ,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,u2) + 2*G(0,1,0,v2) - 2*G(1,1 - v2,0
         ,u2) + 4/3*G(1,u2)*Pi^2 + 1/3*G(1,v2)*Pi^2 - 2*G(1,0,1 - v2,u2) - 2*
         G(1,0,u2)*G(1,v2) - 5/3*G(1,0,v2) + 2*G(1,0,0,v2) - 2*G(1,0,1,v2) + 2
         *G(1,1,1 - v2,u2) + 2*G(1,1,u2)*G(1,v2) - 4*G(1,1,0,v2) )

       + N*u2^2*[1-u2-v2]^-2 * (  - 17/18*Pi^2 + 4/3*G(1 - v2,0,u2) - 7/3*G(
          - v2,0,u2) + 4/3*G(0,1 - v2,u2) - 2*G(0, - v2,0,u2) + 1/3*G(0,u2) - 
         5/3*G(0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) - 1/3
         *G(0,v2) + 5/3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,u2) + 7/3*G(0,v2)*G(
          - v2,u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 4/3*
         G(0,v2)*G(1,u2) - 2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 3*G(0,0
         ,v2) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2/
         3*G(0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,
         v2) - 4/3*G(1,1 - v2,u2) + 2*G(1,1 - v2,0,u2) - 4/3*G(1,u2)*Pi^2 - 4/
         3*G(1,u2)*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 2*G(1,0,1 - v2,u2) + 2*G(1,0,
         u2)*G(1,v2) - 5/3*G(1,0,v2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) - 2*G(1,1
         ,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,1,0,v2) )

       + N*u2^2*[1-u2-v2]^-1 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0
         ,u2) - 2/3*G(0,1 - v2,u2) + G(0, - v2,0,u2) + 2/3*G(0,u2)*G(0,v2) - 2/
         3*G(0,u2)*G(1,v2) + G(0,u2)*G(1,0,v2) - 5/6*G(0,v2)*Pi^2 + 2/3*G(0,v2
         )*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + G(0,v2)*G(0,1 - v2,u2) - 
         G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2) - G(0
         ,v2)*G(1,1,u2) - 2/3*G(0,0,v2) - 2*G(0,0,v2)*G(0,u2) + G(0,0,v2)*G(1,
         u2) + G(0,0,1,v2) + G(0,1,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) + G(0,1,0,
         v2) + 2/3*G(1,1 - v2,u2) - G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 + 2/3*
         G(1,u2)*G(1,v2) + 1/6*G(1,v2)*Pi^2 - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1
         ,v2) + 2/3*G(1,0,v2) + G(1,0,0,v2) - G(1,0,1,v2) + G(1,1,1 - v2,u2)
          + G(1,1,u2)*G(1,v2) - 2*G(1,1,0,v2) )

       + N*u2^2*[1-v2]^-4 * ( 27/2*zeta3 - 27/2*G(1 - v2, - v2,0,u2) - 9/4*G(1
          - v2,u2)*Pi^2 + 27/2*G(1 - v2,1,1 - v2,u2) + 27/2*G(0, - v2,0,u2) + 
         9/4*G(0,u2)*Pi^2 - 9*G(0,v2)*Pi^2 + 27/2*G(0,v2)*G(1 - v2, - v2,u2)
          - 27/2*G(0,v2)*G(1 - v2,1,u2) - 27/2*G(0,v2)*G(0, - v2,u2) + 27/2*G(
         0,0,v2)*G(1 - v2,u2) - 27/2*G(0,0,v2)*G(0,u2) + 27/2*G(0,0,0,v2) - 27/
         2*G(0,1,1 - v2,u2) + 27/2*G(0,1,u2)*G(0,v2) - 27/2*G(0,1,u2)*G(1,v2)
          - 27/2*G(0,1,v2)*G(1 - v2,u2) + 27/2*G(0,1,v2)*G(0,u2) - 27/2*G(0,1,
         0,v2) - 9/4*G(1,v2)*Pi^2 + 27/2*G(1,v2)*G(1 - v2,1,u2) + 27/2*G(1,0,0
         ,v2) - 27/2*G(1,0,1,v2) )

       + N*u2^2*[1-v2]^-3 * (  - 18*zeta3 - 9*Pi^2 + 18*G(1 - v2, - v2,0,u2)
          + 3*G(1 - v2,u2)*Pi^2 + 27/2*G(1 - v2,0,u2) - 18*G(1 - v2,1,1 - v2,
         u2) - 27/2*G( - v2,0,u2) + 27/2*G(0,1 - v2,u2) - 18*G(0, - v2,0,u2)
          - 3*G(0,u2)*Pi^2 - 27/2*G(0,u2)*G(0,v2) + 27/2*G(0,u2)*G(1,v2) + 12*
         G(0,v2)*Pi^2 - 18*G(0,v2)*G(1 - v2, - v2,u2) - 27/2*G(0,v2)*G(1 - v2,
         u2) + 18*G(0,v2)*G(1 - v2,1,u2) + 27/2*G(0,v2)*G( - v2,u2) + 18*G(0,
         v2)*G(0, - v2,u2) + 27/2*G(0,v2)*G(1,u2) + 27/2*G(0,0,v2) - 18*G(0,0,
         v2)*G(1 - v2,u2) + 18*G(0,0,v2)*G(0,u2) - 18*G(0,0,0,v2) + 18*G(0,1,1
          - v2,u2) - 18*G(0,1,u2)*G(0,v2) + 18*G(0,1,u2)*G(1,v2) + 18*G(0,1,v2
         )*G(1 - v2,u2) - 18*G(0,1,v2)*G(0,u2) + 18*G(0,1,0,v2) - 27/2*G(1,1
          - v2,u2) - 27/2*G(1,u2)*G(1,v2) + 3*G(1,v2)*Pi^2 - 18*G(1,v2)*G(1 - 
         v2,1,u2) - 27/2*G(1,0,v2) - 18*G(1,0,0,v2) + 18*G(1,0,1,v2) )

       + N*u2^2*[1-v2]^-2 * ( 9/2*zeta3 + 15/2*Pi^2 - 9/2*G(1 - v2, - v2,0,u2)
          - 3/4*G(1 - v2,u2)*Pi^2 - 45/4*G(1 - v2,0,u2) + 9/2*G(1 - v2,1,1 - 
         v2,u2) + 45/4*G( - v2,0,u2) - 45/4*G(0,1 - v2,u2) + 9/2*G(0, - v2,0,
         u2) + 3/4*G(0,u2)*Pi^2 + 45/4*G(0,u2)*G(0,v2) - 45/4*G(0,u2)*G(1,v2)
          - 3*G(0,v2)*Pi^2 + 9/2*G(0,v2)*G(1 - v2, - v2,u2) + 45/4*G(0,v2)*G(1
          - v2,u2) - 9/2*G(0,v2)*G(1 - v2,1,u2) - 45/4*G(0,v2)*G( - v2,u2) - 9/
         2*G(0,v2)*G(0, - v2,u2) - 45/4*G(0,v2)*G(1,u2) - 45/4*G(0,0,v2) + 9/2
         *G(0,0,v2)*G(1 - v2,u2) - 9/2*G(0,0,v2)*G(0,u2) + 9/2*G(0,0,0,v2) - 9/
         2*G(0,1,1 - v2,u2) + 9/2*G(0,1,u2)*G(0,v2) - 9/2*G(0,1,u2)*G(1,v2) - 
         9/2*G(0,1,v2)*G(1 - v2,u2) + 9/2*G(0,1,v2)*G(0,u2) - 9/2*G(0,1,0,v2)
          + 45/4*G(1,1 - v2,u2) + 45/4*G(1,u2)*G(1,v2) - 3/4*G(1,v2)*Pi^2 + 9/
         2*G(1,v2)*G(1 - v2,1,u2) + 45/4*G(1,0,v2) + 9/2*G(1,0,0,v2) - 9/2*G(1
         ,0,1,v2) )

       + N*u2^2 * (  - 7/3*Pi^2 + 7/2*G(1 - v2,0,u2) - 7/2*G( - v2,0,u2) + 7/2
         *G(0,1 - v2,u2) - 7/2*G(0,u2)*G(0,v2) + 7/2*G(0,u2)*G(1,v2) - 7/2*G(0
         ,v2)*G(1 - v2,u2) + 7/2*G(0,v2)*G( - v2,u2) + 7/2*G(0,v2)*G(1,u2) + 7/
         2*G(0,0,v2) - 7/2*G(1,1 - v2,u2) - 7/2*G(1,u2)*G(1,v2) - 7/2*G(1,0,v2
         ) )

       + N*u2^3*[1-u2-v2]^-3 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2*G(0, - v2
         ,0,u2) - 2/3*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,0,v2) + 5/3*G(0,v2)*Pi^2
          + 2/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0
         , - v2,u2) - 2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2
         ) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2*G(0
         ,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(1,1 - v2,0
         ,u2) - 4/3*G(1,u2)*Pi^2 - 1/3*G(1,v2)*Pi^2 + 2*G(1,0,1 - v2,u2) + 2*
         G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) - 2
         *G(1,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0
         ,u2) - 2/3*G(0,1 - v2,u2) + G(0, - v2,0,u2) + 2/3*G(0,u2)*G(0,v2) - 2/
         3*G(0,u2)*G(1,v2) + G(0,u2)*G(1,0,v2) - 5/6*G(0,v2)*Pi^2 + 2/3*G(0,v2
         )*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + G(0,v2)*G(0,1 - v2,u2) - 
         G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2) - G(0
         ,v2)*G(1,1,u2) - 2/3*G(0,0,v2) - 2*G(0,0,v2)*G(0,u2) + G(0,0,v2)*G(1,
         u2) + G(0,0,1,v2) + G(0,1,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) + G(0,1,0,
         v2) + 2/3*G(1,1 - v2,u2) - G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 + 2/3*
         G(1,u2)*G(1,v2) + 1/6*G(1,v2)*Pi^2 - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1
         ,v2) + 2/3*G(1,0,v2) + G(1,0,0,v2) - G(1,0,1,v2) + G(1,1,1 - v2,u2)
          + G(1,1,u2)*G(1,v2) - 2*G(1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-3 * ( 2/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(1,0,v2)
          - 5/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0,
          - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - 4/3*G(0,0
         ,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2
         )*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,
         0,u2) + 4/9*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 
         2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 2/3*G(1,1
         ,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + i_*N^-1*u2^-1*[1-u2-v2]^-1 * ( 1/3*Pi^3 - 3/2*G(1 - v2, - v2,u2)*Pi
          + 2*G(1 - v2,1,u2)*Pi + G( - v2,u2)*Pi + 3/2*G(0, - v2,u2)*Pi + G(0,
         u2)*G(0,v2)*Pi + 5/2*G(0,v2)*Pi - 5/2*G(0,v2)*G(1 - v2,u2)*Pi - 3/2*
         G(0,0,v2)*Pi - 2*G(0,1,u2)*Pi + G(0,1,v2)*Pi - G(1,u2)*Pi - G(1,0,v2)
         *Pi )

       + i_*N^-1*u2^-1*[1-v2]^-1 * (  - 1/3*Pi^3 + 3/2*G(1 - v2, - v2,u2)*Pi
          - 3/2*G(1 - v2,1,u2)*Pi - G( - v2,u2)*Pi - 3/2*G(0, - v2,u2)*Pi - G(
         0,u2)*G(0,v2)*Pi - 5/2*G(0,v2)*Pi + 2*G(0,v2)*G(1 - v2,u2)*Pi + 3/2*
         G(0,0,v2)*Pi + 3/2*G(0,1,u2)*Pi - G(0,1,v2)*Pi + G(1,u2)*Pi + G(1,0,
         v2)*Pi )

       + i_*N^-1*u2^-1 * (  - 1/2*G(1 - v2,1,u2)*Pi + 1/2*G(0,v2)*G(1 - v2,u2)
         *Pi + 1/2*G(0,1,u2)*Pi + G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - 1/2*G(1 - v2,1,u2)*Pi + 1/2*G(0,v2)*G(1 - v2,
         u2)*Pi + 1/2*G(0,1,u2)*Pi - G(1,u2)*Pi )

       + i_*N^-1*[1-u2-v2]^-2 * (  - 2/3*Pi^3 + 3*G(1 - v2, - v2,u2)*Pi - 4*G(
         1 - v2,1,u2)*Pi - 5/2*G( - v2,u2)*Pi - 3*G(0, - v2,u2)*Pi - 2*G(0,u2)
         *G(0,v2)*Pi - 9/2*G(0,v2)*Pi + 5*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,0,v2
         )*Pi + 4*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 4*G(1,u2)*Pi + 2*G(1,0,v2)*
         Pi )

       + i_*N^-1*[1-u2-v2]^-1 * (  - 2*Pi + 4/3*Pi^3 - 6*G(1 - v2, - v2,u2)*Pi
          - G(1 - v2,u2)*Pi + 4*G(1 - v2,1,u2)*Pi + 11/2*G( - v2,u2)*Pi + 6*G(
         0, - v2,u2)*Pi - G(0,u2)*Pi + 4*G(0,u2)*G(0,v2)*Pi + 15/2*G(0,v2)*Pi
          - 6*G(0,v2)*G(1 - v2,u2)*Pi - 6*G(0,0,v2)*Pi - 4*G(0,1,u2)*Pi + 4*G(
         0,1,v2)*Pi - 2*G(1,u2)*Pi - G(1,v2)*Pi - 4*G(1,0,v2)*Pi )

       + i_*N^-1*[1-v2]^-2 * ( 1/3*Pi^3 - 3/2*G(1 - v2, - v2,u2)*Pi + 3/2*G(1
          - v2,1,u2)*Pi + 3/2*G( - v2,u2)*Pi + 3/2*G(0, - v2,u2)*Pi + G(0,u2)*
         G(0,v2)*Pi + 3/2*G(0,v2)*Pi - 2*G(0,v2)*G(1 - v2,u2)*Pi - 3/2*G(0,0,
         v2)*Pi - 3/2*G(0,1,u2)*Pi + G(0,1,v2)*Pi - 3/2*G(1,u2)*Pi - G(1,0,v2)
         *Pi )

       + i_*N^-1*[1-v2]^-1 * ( 3/2*Pi - 4/3*Pi^3 + 6*G(1 - v2, - v2,u2)*Pi + 
         G(1 - v2,u2)*Pi - 4*G(1 - v2,1,u2)*Pi - 11/2*G( - v2,u2)*Pi - 6*G(0,
          - v2,u2)*Pi + G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi - 13/2*G(0,v2)*Pi + 
         6*G(0,v2)*G(1 - v2,u2)*Pi + 6*G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi - 4*G(0,1
         ,v2)*Pi + 5/2*G(1,u2)*Pi + G(1,v2)*Pi + 4*G(1,0,v2)*Pi )

       + i_*N^-1 * ( 3/2*Pi + 1/2*G(1 - v2,1,u2)*Pi - 1/2*G(0,v2)*Pi - 1/2*G(0
         ,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,1,u2)*Pi + G(1,u2)*Pi )

       + i_*N^-1*v2*[1-u2]^-2 * ( Pi )

       + i_*N^-1*v2*[1-u2]^-1 * (  - Pi )

       + i_*N^-1*v2 * (  - 1/2*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-3 * ( 10*Pi*zeta3 - 2*G( - v2,1 - v2, - v2,u2)*
         Pi - 2*G( - v2,1 - v2,0,u2)*Pi + 4*G( - v2,1 - v2,1,u2)*Pi - 2*G( - 
         v2, - v2,1 - v2,u2)*Pi + 4*G( - v2, - v2, - v2,u2)*Pi + 2*G( - v2, - 
         v2,0,u2)*Pi - 2*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 - 2*G( - v2,0,1 - 
         v2,u2)*Pi + 4*G( - v2,0, - v2,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 4*G( - 
         v2,0,1,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi - 2/
         3*G(0,u2)*Pi^3 + 2*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,v2)*Pi + G(0,v2)*Pi^3
          - 4*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi
          + 4*G(0,v2)*G( - v2,0,u2)*Pi + 6*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0
         , - v2,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,v2)*G( - v2,u2)*Pi
          + 4*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0,0,v2)*Pi + 4*G(0,0,1,u2)*Pi - 2*
         G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,0,v2)*Pi + 2/3*G(1,v2)*Pi^3 - 2*G(1,v2
         )*G( - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 4*G(1,0,v2)*G(
          - v2,u2)*Pi - 4*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*Pi - 2*G(1,1,0,v2)*Pi
          )

       + i_*N^-1*u2*[1-u2-v2]^-2 * (  - 2*Pi - 10*Pi*zeta3 + 7/6*Pi^3 - G(1 - 
         v2, - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + 4*G(1 - v2,1,u2)*Pi + 2*G( - 
         v2,1 - v2, - v2,u2)*Pi - 2*G( - v2,1 - v2,u2)*Pi + 4*G( - v2,1 - v2,0
         ,u2)*Pi - 4*G( - v2,1 - v2,1,u2)*Pi + 4*G( - v2, - v2,1 - v2,u2)*Pi
          - 6*G( - v2, - v2, - v2,u2)*Pi + 5*G( - v2, - v2,u2)*Pi - 2*G( - v2,
          - v2,0,u2)*Pi + 5/2*G( - v2,u2)*Pi - 5/3*G( - v2,u2)*Pi^3 + 4*G( - 
         v2,0,1 - v2,u2)*Pi - 6*G( - v2,0, - v2,u2)*Pi + 3*G( - v2,0,u2)*Pi + 
         4*G( - v2,0,0,u2)*Pi - 4*G( - v2,0,1,u2)*Pi - 6*G(0,1 - v2, - v2,u2)*
         Pi - 2*G(0,1 - v2,u2)*Pi + 4*G(0,1 - v2,1,u2)*Pi + 3*G(0, - v2,u2)*Pi
          + 2*G(0,u2)*Pi + 4/3*G(0,u2)*Pi^3 + 5*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)
         *G(1,v2)*Pi - 4*G(0,u2)*G(1,0,v2)*Pi + 9/2*G(0,v2)*Pi - 5/3*G(0,v2)*
         Pi^3 - 3*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 
         4*G(0,v2)*G( - v2, - v2,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi - 6*G(0,v2)
         *G( - v2,0,u2)*Pi - 6*G(0,v2)*G(0,1 - v2,u2)*Pi + 6*G(0,0, - v2,u2)*
         Pi - 2*G(0,0,u2)*Pi + 4*G(0,0,u2)*G(0,v2)*Pi - G(0,0,v2)*Pi + 2*G(0,0
         ,v2)*G( - v2,u2)*Pi - 6*G(0,0,v2)*G(0,u2)*Pi + 2*G(0,0,0,v2)*Pi - 4*
         G(0,0,1,u2)*Pi + 4*G(0,1,u2)*Pi + 4*G(0,1,v2)*G(0,u2)*Pi + 2*G(0,1,0,
         v2)*Pi - 4*G(1,u2)*Pi - 4/3*G(1,v2)*Pi^3 + 4*G(1,v2)*G( - v2, - v2,u2
         )*Pi - 2*G(1,v2)*G( - v2,u2)*Pi + 4*G(1,v2)*G( - v2,0,u2)*Pi - 5*G(1,
         0,v2)*Pi + 2*G(1,0,v2)*G( - v2,u2)*Pi + 6*G(1,0,0,v2)*Pi - 4*G(1,0,1,
         v2)*Pi + 4*G(1,1,0,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * ( 2*Pi + 5*Pi*zeta3 - 5/4*Pi^3 + 3/2*G(1 - 
         v2, - v2,u2)*Pi - G(1 - v2,u2)*Pi + 3*G(1 - v2,0,u2)*Pi - 2*G(1 - v2,
         1,u2)*Pi - G( - v2,1 - v2, - v2,u2)*Pi + 3*G( - v2,1 - v2,u2)*Pi - 2*
         G( - v2,1 - v2,0,u2)*Pi + 2*G( - v2,1 - v2,1,u2)*Pi - 2*G( - v2, - v2
         ,1 - v2,u2)*Pi + 3*G( - v2, - v2, - v2,u2)*Pi - 9/2*G( - v2, - v2,u2)
         *Pi + G( - v2, - v2,0,u2)*Pi + 3/2*G( - v2,u2)*Pi + 5/6*G( - v2,u2)*
         Pi^3 - 2*G( - v2,0,1 - v2,u2)*Pi + 3*G( - v2,0, - v2,u2)*Pi - 3/2*G(
          - v2,0,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 2*G( - v2,0,1,u2)*Pi + 3*G(0,
         1 - v2, - v2,u2)*Pi + 3*G(0,1 - v2,u2)*Pi - 2*G(0,1 - v2,1,u2)*Pi - 9/
         2*G(0, - v2,u2)*Pi - 3/2*G(0,u2)*Pi - 2/3*G(0,u2)*Pi^3 - 9/2*G(0,u2)*
         G(0,v2)*Pi + 3*G(0,u2)*G(1,v2)*Pi + 2*G(0,u2)*G(1,0,v2)*Pi + 5/6*G(0,
         v2)*Pi^3 + 1/2*G(0,v2)*G(1 - v2,u2)*Pi - G(0,v2)*G( - v2,1 - v2,u2)*
         Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi - 3*G(0,v2)*G( - v2,u2)*Pi + 3*G(
         0,v2)*G( - v2,0,u2)*Pi + 3*G(0,v2)*G(0,1 - v2,u2)*Pi - 3*G(0,0, - v2,
         u2)*Pi + 3*G(0,0,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi + 3/2*G(0,0,v2)*Pi
          - G(0,0,v2)*G( - v2,u2)*Pi + 3*G(0,0,v2)*G(0,u2)*Pi - G(0,0,0,v2)*Pi
          + 2*G(0,0,1,u2)*Pi - 2*G(0,1,u2)*Pi - 2*G(0,1,v2)*G(0,u2)*Pi - G(0,1
         ,0,v2)*Pi + 3*G(1,u2)*Pi - G(1,v2)*Pi + 2/3*G(1,v2)*Pi^3 - 2*G(1,v2)*
         G( - v2, - v2,u2)*Pi + 3*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0
         ,u2)*Pi + 1/2*G(1,0,v2)*Pi - G(1,0,v2)*G( - v2,u2)*Pi - 3*G(1,0,0,v2)
         *Pi + 2*G(1,0,1,v2)*Pi - 2*G(1,1,0,v2)*Pi )

       + i_*N^-1*u2*[1-v2]^-3 * (  - Pi^3 + 3*G(1 - v2, - v2,u2)*Pi - 3*G(1 - 
         v2,1,u2)*Pi - 3*G( - v2,u2)*Pi - 3*G(0, - v2,u2)*Pi - 3*G(0,u2)*G(0,
         v2)*Pi - 3*G(0,v2)*Pi + 3*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,0,v2)*Pi + 
         3*G(0,1,u2)*Pi - 3*G(0,1,v2)*Pi + 3*G(1,u2)*Pi + 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[1-v2]^-2 * ( 2*Pi^3 - 6*G(1 - v2, - v2,u2)*Pi - 3*G(1 - 
         v2,u2)*Pi + 6*G(1 - v2,1,u2)*Pi + 7*G( - v2,u2)*Pi + 6*G(0, - v2,u2)*
         Pi - 3*G(0,u2)*Pi + 6*G(0,u2)*G(0,v2)*Pi + 7*G(0,v2)*Pi - 6*G(0,v2)*
         G(1 - v2,u2)*Pi - 6*G(0,0,v2)*Pi - 6*G(0,1,u2)*Pi + 6*G(0,1,v2)*Pi - 
         G(1,u2)*Pi - 3*G(1,v2)*Pi - 6*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[1-v2]^-1 * (  - Pi^3 + 3*G(1 - v2, - v2,u2)*Pi + 9/2*G(1
          - v2,u2)*Pi - 3*G(1 - v2,1,u2)*Pi - 11/2*G( - v2,u2)*Pi - 3*G(0, - 
         v2,u2)*Pi + 9/2*G(0,u2)*Pi - 3*G(0,u2)*G(0,v2)*Pi - 11/2*G(0,v2)*Pi
          + 3*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,0,v2)*Pi + 3*G(0,1,u2)*Pi - 3*G(
         0,1,v2)*Pi - 7/2*G(1,u2)*Pi + 9/2*G(1,v2)*Pi + 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2 * ( 3/2*G(1 - v2,u2)*Pi - 3/2*G( - v2,u2)*Pi + 3/2*G(0,u2)
         *Pi - 3/2*G(0,v2)*Pi - 3/2*G(1,u2)*Pi + 3/2*G(1,v2)*Pi )

       + i_*N^-1*u2*v2 * ( 1/2*G(1 - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2*G(0,
         u2)*Pi - 1/2*G(0,v2)*Pi - 1/2*G(1,u2)*Pi + 1/2*G(1,v2)*Pi )

       + i_*N^-1*u2^2*[1-v2]^-4 * ( Pi^3 - 3*G(1 - v2, - v2,u2)*Pi + 3*G(1 - 
         v2,1,u2)*Pi + 3*G(0, - v2,u2)*Pi + 3*G(0,u2)*G(0,v2)*Pi - 3*G(0,v2)*
         G(1 - v2,u2)*Pi - 3*G(0,0,v2)*Pi - 3*G(0,1,u2)*Pi + 3*G(0,1,v2)*Pi - 
         3*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[1-v2]^-3 * (  - 4/3*Pi^3 + 4*G(1 - v2, - v2,u2)*Pi + 3*
         G(1 - v2,u2)*Pi - 4*G(1 - v2,1,u2)*Pi - 3*G( - v2,u2)*Pi - 4*G(0, - 
         v2,u2)*Pi + 3*G(0,u2)*Pi - 4*G(0,u2)*G(0,v2)*Pi - 3*G(0,v2)*Pi + 4*G(
         0,v2)*G(1 - v2,u2)*Pi + 4*G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi - 4*G(0,1,v2)
         *Pi - 3*G(1,u2)*Pi + 3*G(1,v2)*Pi + 4*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[1-v2]^-2 * ( 1/3*Pi^3 - G(1 - v2, - v2,u2)*Pi - 5/2*G(1
          - v2,u2)*Pi + G(1 - v2,1,u2)*Pi + 5/2*G( - v2,u2)*Pi + G(0, - v2,u2)
         *Pi - 5/2*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi + 5/2*G(0,v2)*Pi - G(0,v2)*
         G(1 - v2,u2)*Pi - G(0,0,v2)*Pi - G(0,1,u2)*Pi + G(0,1,v2)*Pi + 5/2*G(
         1,u2)*Pi - 5/2*G(1,v2)*Pi - G(1,0,v2)*Pi )

       + i_*N^-1*u2^2 * ( 1/2*G(1 - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2*G(0,
         u2)*Pi - 1/2*G(0,v2)*Pi - 1/2*G(1,u2)*Pi + 1/2*G(1,v2)*Pi )

       + i_*Nf*u2^-1*[1-u2-v2]^-1 * (  - 1/3*G(0,v2)*Pi )

       + i_*Nf*u2^-1*[1-v2]^-1 * ( 1/3*G(0,v2)*Pi )

       + i_*Nf*[1-u2-v2]^-2 * ( 2/3*G(0,v2)*Pi )

       + i_*Nf*[1-u2-v2]^-1 * ( 1/3*Pi - 2/3*G(0,v2)*Pi )

       + i_*Nf*[1-v2]^-2 * (  - 1/3*G(0,v2)*Pi )

       + i_*Nf*[1-v2]^-1 * (  - 1/3*Pi + 2/3*G(0,v2)*Pi )

       + i_*Nf*u2*[1-u2-v2]^-3 * ( 1/9*Pi^3 - 2/3*G(1 - v2, - v2,u2)*Pi - 2/3*
         G( - v2,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 10/3*G(0,0,v2)*Pi - 2/3*G(0,1,
         v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 4/3*G(1,0,v2)*Pi )

       + i_*Nf*u2*[1-u2-v2]^-2 * (  - 1/9*Pi^3 + 2/3*G(1 - v2, - v2,u2)*Pi - 2/
         3*G(1 - v2,u2)*Pi + 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G(0, - v2,u2)*Pi
          + 4/3*G(0,v2)*Pi + 2/3*G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,v2)*G( - v2
         ,u2)*Pi - 10/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*Pi + 2/3
         *G(1,v2)*G( - v2,u2)*Pi + 4/3*G(1,0,v2)*Pi )

       + i_*Nf*u2*[1-u2-v2]^-1 * ( 1/18*Pi^3 - 1/3*G(1 - v2, - v2,u2)*Pi + 1/3
         *G(1 - v2,u2)*Pi - 1/3*G( - v2,1 - v2,u2)*Pi - 1/3*G(0, - v2,u2)*Pi
          - 2/3*G(0,v2)*Pi - 1/3*G(0,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*G( - v2
         ,u2)*Pi + 5/3*G(0,0,v2)*Pi - 1/3*G(0,1,v2)*Pi + 1/3*G(1,v2)*Pi - 1/3*
         G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,v2)*Pi )

       + i_*N*u2^-2*[1-u2-v2]^-3 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2,
          - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 4/
         3*G(0,v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi
          + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^-2*[1-u2-v2]^-2 * (  - 4/3*G( - v2,1 - v2,u2)*Pi - 4/3*G( - 
         v2, - v2,u2)*Pi - 4/3*G( - v2,0,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi
          + 8/3*G(0,v2)*G(1,u2)*Pi - 4/3*G(1,1 - v2,u2)*Pi - 2/3*G(1,u2)*Pi - 
         4/3*G(1,u2)*G(1,v2)*Pi - 4/3*G(1,v2)*G( - v2,u2)*Pi - 4/3*G(1,0,u2)*
         Pi - 4/3*G(1,1,u2)*Pi )

       + i_*N*u2^-2*[1-u2-v2]^-1 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2,
          - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 4/
         3*G(0,v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + G(1,u2)*Pi + 2/3*G(1,
         u2)*G(1,v2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*
         G(1,1,u2)*Pi )

       + i_*N*u2^-2 * (  - 1/3*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 2/3*G(1,u2)*Pi )

       + i_*N*u2^-2*v2^2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G( - v2,1 - v2,u2)
         *Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*
         G( - v2,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-3 * (  - 2*G( - v2,1 - v2,u2)*Pi - 2*G( - v2,
          - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi - 2*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*
         Pi + 2*G(0,v2)*G( - v2,u2)*Pi + 4*G(0,v2)*G(1,u2)*Pi - 2*G(1,1 - v2,
         u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,0,u2
         )*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2,u2)*Pi + 3*G( - v2,1 - v2
         ,u2)*Pi + 3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,u2)*Pi + 3*G( - v2,0,
         u2)*Pi - 2/3*G(0,u2)*Pi + 2*G(0,v2)*Pi - 3*G(0,v2)*G( - v2,u2)*Pi - 6
         *G(0,v2)*G(1,u2)*Pi + 3*G(1,1 - v2,u2)*Pi + 4/3*G(1,u2)*Pi + 3*G(1,u2
         )*G(1,v2)*Pi - 2/3*G(1,v2)*Pi + 3*G(1,v2)*G( - v2,u2)*Pi + 3*G(1,0,u2
         )*Pi + 3*G(1,1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-1 * ( 1/3*Pi + 3/2*Pi^3 - 7/2*G(1 - v2, - v2,u2
         )*Pi + 2/3*G(1 - v2,u2)*Pi + 11*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2,
         u2)*Pi + 17/4*G( - v2,u2)*Pi - 2*G( - v2,0,u2)*Pi + 7/2*G(0, - v2,u2)
         *Pi + 2/3*G(0,u2)*Pi + 11/2*G(0,u2)*G(0,v2)*Pi + 61/4*G(0,v2)*Pi - 8*
         G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi + 2*G(0,v2)*G(1,u2
         )*Pi - 7/2*G(0,0,v2)*Pi - 11*G(0,1,u2)*Pi + 11/2*G(0,1,v2)*Pi - G(1,1
          - v2,u2)*Pi - 41/6*G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi + 2/3*G(1,v2)*Pi
          - 2*G(1,v2)*G( - v2,u2)*Pi - G(1,0,u2)*Pi - 7/2*G(1,0,v2)*Pi - G(1,1
         ,u2)*Pi )

       + i_*N*u2^-1*[1-v2]^-1 * (  - 3/2*Pi^3 + 7/2*G(1 - v2, - v2,u2)*Pi - 19/
         2*G(1 - v2,1,u2)*Pi - 17/4*G( - v2,u2)*Pi - 7/2*G(0, - v2,u2)*Pi - 11/
         2*G(0,u2)*G(0,v2)*Pi - 199/12*G(0,v2)*Pi + 15/2*G(0,v2)*G(1 - v2,u2)*
         Pi + 7/2*G(0,0,v2)*Pi + 19/2*G(0,1,u2)*Pi - 11/2*G(0,1,v2)*Pi + 17/4*
         G(1,u2)*Pi + 7/2*G(1,0,v2)*Pi )

       + i_*N*u2^-1 * (  - 1/3*Pi - 3/2*G(1 - v2,1,u2)*Pi + G( - v2,1 - v2,u2)
         *Pi - G( - v2, - v2,u2)*Pi + G( - v2,0,u2)*Pi + 1/2*G(0,v2)*G(1 - v2,
         u2)*Pi - G(0,v2)*G( - v2,u2)*Pi + 3/2*G(0,1,u2)*Pi + 22/3*G(1,u2)*Pi
          + G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 2/3*G(1 - v2,u2)*Pi - 11/6*G(1 - v2,1,u2)*Pi + 4/
         3*G( - v2,1 - v2,u2)*Pi - 4/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,u2)*
         Pi + 4/3*G( - v2,0,u2)*Pi - 2/3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi + 1/2*G(0
         ,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,v2)*G( - v2,u2)*Pi + 3/2*G(0,1,u2)*Pi
          - 10/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*[1-u2-v2]^-3 * ( 2*G( - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2,u2)*
         Pi + 5/3*G( - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 5/3*G(0,v2)*Pi - 2*G(0
         ,v2)*G( - v2,u2)*Pi - 4*G(0,v2)*G(1,u2)*Pi + 2*G(1,1 - v2,u2)*Pi + 2*
         G(1,u2)*G(1,v2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,0,u2)*Pi + 2*G(
         1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-2 * ( 1/3*Pi - 3*Pi^3 + 10*G(1 - v2, - v2,u2)*Pi + 4/
         3*G(1 - v2,u2)*Pi - 22*G(1 - v2,1,u2)*Pi - 4*G( - v2, - v2,u2)*Pi - 
         12*G( - v2,u2)*Pi - 10*G(0, - v2,u2)*Pi + 4/3*G(0,u2)*Pi - 11*G(0,u2)
         *G(0,v2)*Pi - 203/6*G(0,v2)*Pi + 19*G(0,v2)*G(1 - v2,u2)*Pi + 4*G(0,
         v2)*G(1,u2)*Pi + 10*G(0,0,v2)*Pi + 22*G(0,1,u2)*Pi - 11*G(0,1,v2)*Pi
          - 2*G(1,1 - v2,u2)*Pi + 64/3*G(1,u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi + 4/3
         *G(1,v2)*Pi - 2*G(1,0,u2)*Pi + 7*G(1,0,v2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-1 * (  - 50/3*Pi + 8/3*Pi^3 - 10*G(1 - v2, - v2,u2)*
         Pi - 31/6*G(1 - v2,u2)*Pi + 22*G(1 - v2,1,u2)*Pi - G( - v2,1 - v2,u2)
         *Pi + 3*G( - v2, - v2,u2)*Pi + 27/2*G( - v2,u2)*Pi - G( - v2,0,u2)*Pi
          + 10*G(0, - v2,u2)*Pi - 31/6*G(0,u2)*Pi + 10*G(0,u2)*G(0,v2)*Pi + 65/
         2*G(0,v2)*Pi - 20*G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G( - v2,u2)*Pi - 
         2*G(0,v2)*G(1,u2)*Pi - 10*G(0,0,v2)*Pi - 22*G(0,1,u2)*Pi + 10*G(0,1,
         v2)*Pi + G(1,1 - v2,u2)*Pi - 32/3*G(1,u2)*Pi + G(1,u2)*G(1,v2)*Pi - 
         31/6*G(1,v2)*Pi - G(1,v2)*G( - v2,u2)*Pi + G(1,0,u2)*Pi - 6*G(1,0,v2)
         *Pi + G(1,1,u2)*Pi )

       + i_*N*[1-v2]^-2 * ( 3/2*Pi^3 - 13/2*G(1 - v2, - v2,u2)*Pi + 13/2*G(1
          - v2,1,u2)*Pi + 27/4*G( - v2,u2)*Pi + 13/2*G(0, - v2,u2)*Pi + 11/2*
         G(0,u2)*G(0,v2)*Pi + 157/12*G(0,v2)*Pi - 15/2*G(0,v2)*G(1 - v2,u2)*Pi
          - 13/2*G(0,0,v2)*Pi - 13/2*G(0,1,u2)*Pi + 11/2*G(0,1,v2)*Pi - 27/4*
         G(1,u2)*Pi - 7/2*G(1,0,v2)*Pi )

       + i_*N*[1-v2]^-1 * ( 151/12*Pi - 8/3*Pi^3 + 10*G(1 - v2, - v2,u2)*Pi + 
         11/2*G(1 - v2,u2)*Pi - 14*G(1 - v2,1,u2)*Pi - 29/2*G( - v2,u2)*Pi - 
         10*G(0, - v2,u2)*Pi + 11/2*G(0,u2)*Pi - 10*G(0,u2)*G(0,v2)*Pi - 187/6
         *G(0,v2)*Pi + 14*G(0,v2)*G(1 - v2,u2)*Pi + 10*G(0,0,v2)*Pi + 14*G(0,1
         ,u2)*Pi - 10*G(0,1,v2)*Pi + 3/2*G(1,u2)*Pi + 11/2*G(1,v2)*Pi + 6*G(1,
         0,v2)*Pi )

       + i_*N * ( 21/2*Pi - G(1 - v2,u2)*Pi - 25/6*G(1 - v2,1,u2)*Pi + 5/3*G(
          - v2,1 - v2,u2)*Pi - 5/3*G( - v2, - v2,u2)*Pi + G( - v2,u2)*Pi + 5/3
         *G( - v2,0,u2)*Pi - G(0,u2)*Pi + 1/2*G(0,v2)*Pi + 5/2*G(0,v2)*G(1 - 
         v2,u2)*Pi - 5/3*G(0,v2)*G( - v2,u2)*Pi + 7/2*G(0,1,u2)*Pi - 8*G(1,u2)
         *Pi - G(1,v2)*Pi + 5/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*v2*[1-u2]^-2 * ( Pi )

       + i_*N*v2*[1-u2]^-1 * (  - Pi )

       + i_*N*v2 * (  - 7/2*Pi )

       + i_*N*u2*[1-u2-v2]^-3 * ( 40*Pi*zeta3 - 3/4*Pi^3 - 4*G(1 - v2, - v2,1
          - v2,u2)*Pi + 2*G(1 - v2, - v2, - v2,u2)*Pi - 7/3*G(1 - v2, - v2,u2)
         *Pi - 2*G(1 - v2, - v2,0,u2)*Pi - G(1 - v2,u2)*Pi^3 - 2*G( - v2,1 - 
         v2, - v2,u2)*Pi + 4/3*G( - v2,1 - v2,u2)*Pi - 11*G( - v2,1 - v2,0,u2)
         *Pi + 22*G( - v2,1 - v2,1,u2)*Pi - 11*G( - v2, - v2,1 - v2,u2)*Pi + 
         21*G( - v2, - v2, - v2,u2)*Pi + 5/6*G( - v2, - v2,u2)*Pi - 6*G( - v2,
          - v2,0,u2)*Pi - 41/2*G( - v2,u2)*Pi + 5*G( - v2,u2)*Pi^3 - 11*G( - 
         v2,0,1 - v2,u2)*Pi + 5*G( - v2,0, - v2,u2)*Pi - 13/6*G( - v2,0,u2)*Pi
          - 11*G( - v2,0,0,u2)*Pi + 22*G( - v2,0,1,u2)*Pi + 13*G(0,1 - v2, - 
         v2,u2)*Pi - 22*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(
         0, - v2, - v2,u2)*Pi + 6*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*
         Pi + 2*G(0, - v2,0,u2)*Pi - 11/3*G(0,u2)*Pi^3 - 13/6*G(0,u2)*G(0,v2)*
         Pi + 11*G(0,u2)*G(1,0,v2)*Pi - 41/2*G(0,v2)*Pi + 5*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2, - v2,u2)*Pi - 7/3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,
         v2)*G(1 - v2,0,u2)*Pi - 11*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 19*G(0,v2)
         *G( - v2, - v2,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi + 7*G(0,v2)*G( - 
         v2,0,u2)*Pi + 22*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,v2)*G(0, - v2,u2)*
         Pi + 4/3*G(0,v2)*G(1,u2)*Pi - 9*G(0,0, - v2,u2)*Pi - 11*G(0,0,u2)*G(0
         ,v2)*Pi - 35/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 6*G(0,0,
         v2)*G( - v2,u2)*Pi + 7*G(0,0,v2)*G(0,u2)*Pi + 6*G(0,0,0,v2)*Pi + 22*
         G(0,0,1,u2)*Pi + 2*G(0,0,1,v2)*Pi + 4/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(
         1 - v2,u2)*Pi + 2*G(0,1,v2)*G( - v2,u2)*Pi - 11*G(0,1,v2)*G(0,u2)*Pi
          - 11*G(0,1,0,v2)*Pi + 8/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2, - v2,u2
         )*Pi - 11*G(1,v2)*G( - v2, - v2,u2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi
          - 11*G(1,v2)*G( - v2,0,u2)*Pi + 35/6*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1
          - v2,u2)*Pi - 11*G(1,0,v2)*G( - v2,u2)*Pi - 9*G(1,0,0,v2)*Pi + 9*G(1
         ,0,1,v2)*Pi - 4/3*G(1,1,u2)*Pi - 7*G(1,1,0,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * (  - 31/2*Pi - 40*Pi*zeta3 + 41/9*Pi^3 + 4*G(1
          - v2, - v2,1 - v2,u2)*Pi - 2*G(1 - v2, - v2, - v2,u2)*Pi + 10/3*G(1
          - v2, - v2,u2)*Pi + 2*G(1 - v2, - v2,0,u2)*Pi - 10/3*G(1 - v2,u2)*Pi
          + G(1 - v2,u2)*Pi^3 - 11*G(1 - v2,0,u2)*Pi + 22*G(1 - v2,1,u2)*Pi + 
         2*G( - v2,1 - v2, - v2,u2)*Pi - 44/3*G( - v2,1 - v2,u2)*Pi + 10*G( - 
         v2,1 - v2,0,u2)*Pi - 22*G( - v2,1 - v2,1,u2)*Pi + 10*G( - v2, - v2,1
          - v2,u2)*Pi - 20*G( - v2, - v2, - v2,u2)*Pi + 14*G( - v2, - v2,u2)*
         Pi + 6*G( - v2, - v2,0,u2)*Pi + 24*G( - v2,u2)*Pi - 14/3*G( - v2,u2)*
         Pi^3 + 10*G( - v2,0,1 - v2,u2)*Pi - 4*G( - v2,0, - v2,u2)*Pi - 16/3*
         G( - v2,0,u2)*Pi + 10*G( - v2,0,0,u2)*Pi - 22*G( - v2,0,1,u2)*Pi - 12
         *G(0,1 - v2, - v2,u2)*Pi - 11*G(0,1 - v2,u2)*Pi + 22*G(0,1 - v2,1,u2)
         *Pi - 2*G(0, - v2,1 - v2,u2)*Pi + 8*G(0, - v2, - v2,u2)*Pi + 2/3*G(0,
          - v2,u2)*Pi - 2*G(0, - v2,u2)*G(1,v2)*Pi - 2*G(0, - v2,0,u2)*Pi + 37/
         6*G(0,u2)*Pi + 10/3*G(0,u2)*Pi^3 + 25/3*G(0,u2)*G(0,v2)*Pi - 11*G(0,
         u2)*G(1,v2)*Pi - 10*G(0,u2)*G(1,0,v2)*Pi + 67/2*G(0,v2)*Pi - 14/3*G(0
         ,v2)*Pi^3 - 4*G(0,v2)*G(1 - v2, - v2,u2)*Pi - 17/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 2*G(0,v2)*G(1 - v2,0,u2)*Pi + 12*G(0,v2)*G( - v2,1 - v2,u2)*
         Pi - 18*G(0,v2)*G( - v2, - v2,u2)*Pi + 53/3*G(0,v2)*G( - v2,u2)*Pi - 
         6*G(0,v2)*G( - v2,0,u2)*Pi - 22*G(0,v2)*G(0,1 - v2,u2)*Pi + 6*G(0,v2)
         *G(0, - v2,u2)*Pi - 2/3*G(0,v2)*G(1,u2)*Pi + 8*G(0,0, - v2,u2)*Pi - 
         11*G(0,0,u2)*Pi + 10*G(0,0,u2)*G(0,v2)*Pi + 16*G(0,0,v2)*Pi - 4*G(0,0
         ,v2)*G(1 - v2,u2)*Pi - 6*G(0,0,v2)*G( - v2,u2)*Pi - 6*G(0,0,v2)*G(0,
         u2)*Pi - 6*G(0,0,0,v2)*Pi - 22*G(0,0,1,u2)*Pi - 2*G(0,0,1,v2)*Pi + 22
         *G(0,1,u2)*Pi - G(0,1,v2)*Pi + 4*G(0,1,v2)*G(1 - v2,u2)*Pi - 2*G(0,1,
         v2)*G( - v2,u2)*Pi + 10*G(0,1,v2)*G(0,u2)*Pi + 12*G(0,1,0,v2)*Pi - 2/
         3*G(1,1 - v2,u2)*Pi - 64/3*G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 10/3
         *G(1,v2)*Pi - 7/3*G(1,v2)*Pi^3 + 4*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 10
         *G(1,v2)*G( - v2, - v2,u2)*Pi - 44/3*G(1,v2)*G( - v2,u2)*Pi + 10*G(1,
         v2)*G( - v2,0,u2)*Pi - 2/3*G(1,0,u2)*Pi - 34/3*G(1,0,v2)*Pi - 2*G(1,0
         ,v2)*G(1 - v2,u2)*Pi + 12*G(1,0,v2)*G( - v2,u2)*Pi + 8*G(1,0,0,v2)*Pi
          - 8*G(1,0,1,v2)*Pi + 4/3*G(1,1,u2)*Pi + 6*G(1,1,0,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * ( 29/2*Pi + 8*Pi*zeta3 - 16/9*Pi^3 - 2*G(1 - 
         v2, - v2,1 - v2,u2)*Pi + G(1 - v2, - v2, - v2,u2)*Pi - 1/6*G(1 - v2,
          - v2,u2)*Pi - G(1 - v2, - v2,0,u2)*Pi - 29/6*G(1 - v2,u2)*Pi - 1/2*
         G(1 - v2,u2)*Pi^3 + 9/2*G(1 - v2,0,u2)*Pi - 11*G(1 - v2,1,u2)*Pi - G(
          - v2,1 - v2, - v2,u2)*Pi + 47/6*G( - v2,1 - v2,u2)*Pi - 2*G( - v2,1
          - v2,0,u2)*Pi + 5*G( - v2,1 - v2,1,u2)*Pi - 2*G( - v2, - v2,1 - v2,
         u2)*Pi + 7*G( - v2, - v2, - v2,u2)*Pi - 7*G( - v2, - v2,u2)*Pi - 3*G(
          - v2, - v2,0,u2)*Pi + 1/2*G( - v2,u2)*Pi + 4/3*G( - v2,u2)*Pi^3 - 2*
         G( - v2,0,1 - v2,u2)*Pi - G( - v2,0, - v2,u2)*Pi + 8/3*G( - v2,0,u2)*
         Pi - 2*G( - v2,0,0,u2)*Pi + 5*G( - v2,0,1,u2)*Pi + 3*G(0,1 - v2, - v2
         ,u2)*Pi + 9/2*G(0,1 - v2,u2)*Pi - 5*G(0,1 - v2,1,u2)*Pi + G(0, - v2,1
          - v2,u2)*Pi - 4*G(0, - v2, - v2,u2)*Pi - 1/3*G(0, - v2,u2)*Pi + G(0,
          - v2,u2)*G(1,v2)*Pi + G(0, - v2,0,u2)*Pi - 17/2*G(0,u2)*Pi - 2/3*G(0
         ,u2)*Pi^3 - 19/6*G(0,u2)*G(0,v2)*Pi + 9/2*G(0,u2)*G(1,v2)*Pi + 2*G(0,
         u2)*G(1,0,v2)*Pi - 29/6*G(0,v2)*Pi + 4/3*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1
          - v2, - v2,u2)*Pi + 16/3*G(0,v2)*G(1 - v2,u2)*Pi - G(0,v2)*G(1 - v2,
         0,u2)*Pi - 3*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 6*G(0,v2)*G( - v2, - v2,
         u2)*Pi - 28/3*G(0,v2)*G( - v2,u2)*Pi + 5*G(0,v2)*G(0,1 - v2,u2)*Pi - 
         3*G(0,v2)*G(0, - v2,u2)*Pi + 4/3*G(0,v2)*G(1,u2)*Pi - G(0,0, - v2,u2)
         *Pi + 9/2*G(0,0,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi - 10*G(0,0,v2)*Pi + 2
         *G(0,0,v2)*G(1 - v2,u2)*Pi + 3*G(0,0,v2)*G( - v2,u2)*Pi + 3*G(0,0,0,
         v2)*Pi + 5*G(0,0,1,u2)*Pi + G(0,0,1,v2)*Pi - 11*G(0,1,u2)*Pi + 2*G(0,
         1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + G(0,1,v2)*G( - v2,u2)*Pi - 2
         *G(0,1,v2)*G(0,u2)*Pi - 3*G(0,1,0,v2)*Pi + 1/3*G(1,1 - v2,u2)*Pi + 95/
         6*G(1,u2)*Pi + 1/3*G(1,u2)*G(1,v2)*Pi - 29/6*G(1,v2)*Pi + 1/6*G(1,v2)
         *Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2, - v2,u2)
         *Pi + 47/6*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi + 1/3*
         G(1,0,u2)*Pi + 43/6*G(1,0,v2)*Pi + G(1,0,v2)*G(1 - v2,u2)*Pi - 3*G(1,
         0,v2)*G( - v2,u2)*Pi - G(1,0,0,v2)*Pi + G(1,0,1,v2)*Pi - 5/3*G(1,1,u2
         )*Pi )

       + i_*N*u2*[1-v2]^-3 * (  - 9/2*Pi^3 + 27/2*G(1 - v2, - v2,u2)*Pi - 27/2
         *G(1 - v2,1,u2)*Pi - 27/2*G( - v2,u2)*Pi - 27/2*G(0, - v2,u2)*Pi - 27/
         2*G(0,u2)*G(0,v2)*Pi - 27/2*G(0,v2)*Pi + 27/2*G(0,v2)*G(1 - v2,u2)*Pi
          + 27/2*G(0,0,v2)*Pi + 27/2*G(0,1,u2)*Pi - 27/2*G(0,1,v2)*Pi + 27/2*
         G(1,u2)*Pi + 27/2*G(1,0,v2)*Pi )

       + i_*N*u2*[1-v2]^-2 * ( 17/3*Pi^3 - 17*G(1 - v2, - v2,u2)*Pi - 27/2*G(1
          - v2,u2)*Pi + 17*G(1 - v2,1,u2)*Pi + 63/2*G( - v2,u2)*Pi + 17*G(0,
          - v2,u2)*Pi - 27/2*G(0,u2)*Pi + 17*G(0,u2)*G(0,v2)*Pi + 63/2*G(0,v2)
         *Pi - 17*G(0,v2)*G(1 - v2,u2)*Pi - 17*G(0,0,v2)*Pi - 17*G(0,1,u2)*Pi
          + 17*G(0,1,v2)*Pi - 9/2*G(1,u2)*Pi - 27/2*G(1,v2)*Pi - 17*G(1,0,v2)*
         Pi )

       + i_*N*u2*[1-v2]^-1 * (  - 7/6*Pi^3 + 7/2*G(1 - v2, - v2,u2)*Pi + 41/4*
         G(1 - v2,u2)*Pi - 7/2*G(1 - v2,1,u2)*Pi - 59/4*G( - v2,u2)*Pi - 7/2*
         G(0, - v2,u2)*Pi + 41/4*G(0,u2)*Pi - 7/2*G(0,u2)*G(0,v2)*Pi - 59/4*G(
         0,v2)*Pi + 7/2*G(0,v2)*G(1 - v2,u2)*Pi + 7/2*G(0,0,v2)*Pi + 7/2*G(0,1
         ,u2)*Pi - 7/2*G(0,1,v2)*Pi - 23/4*G(1,u2)*Pi + 41/4*G(1,v2)*Pi + 7/2*
         G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * ( 2/3*Pi^3 - 4/3*G(1 - v2,0,u2)*Pi - 4/3*G(0,1
          - v2,u2)*Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 4/3*G(0,u2)*G(1,v2)*Pi + 4/3*
         G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,0,u2)*Pi - 4/3*G(0,0,v2)*Pi + 4/3*
         G(0,1,v2)*Pi + 4/3*G(1,0,v2)*Pi )

       + i_*N*u2 * (  - 9/2*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi - 2/3*G(
          - v2,1 - v2,u2)*Pi + 2/3*G( - v2, - v2,u2)*Pi + 9/2*G( - v2,u2)*Pi
          - 2/3*G( - v2,0,u2)*Pi - 9/2*G(0,u2)*Pi + 9/2*G(0,v2)*Pi + 2/3*G(0,
         v2)*G( - v2,u2)*Pi + 9/2*G(1,u2)*Pi - 9/2*G(1,v2)*Pi - 2/3*G(1,v2)*G(
          - v2,u2)*Pi )

       + i_*N*u2*v2 * ( 7/2*G(1 - v2,u2)*Pi - 7/2*G( - v2,u2)*Pi + 7/2*G(0,u2)
         *Pi - 7/2*G(0,v2)*Pi - 7/2*G(1,u2)*Pi + 7/2*G(1,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-3 * ( 1/3*Pi^3 + 5/3*G( - v2,u2)*Pi + 2*G(0, - 
         v2,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi + 5/3*G(0,v2)*Pi - 2*G(0,0,v2)*Pi + 
         2*G(0,1,v2)*Pi - 2*G(1,1 - v2,u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 2*G(1,0
         ,u2)*Pi + 2*G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-2 * ( 1/3*Pi - 1/3*Pi^3 + 4/3*G(1 - v2,u2)*Pi - 
         7/3*G( - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 4/3*G(0,u2)*Pi - 2*G(0,u2)*
         G(0,v2)*Pi - 7/3*G(0,v2)*Pi + 2*G(0,0,v2)*Pi - 2*G(0,1,v2)*Pi + 2*G(1
         ,1 - v2,u2)*Pi - 4/3*G(1,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 4/3*G(1,v2)*
         Pi + 2*G(1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * ( 1/6*Pi^3 - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - 
         v2,u2)*Pi + G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi + 
         2/3*G(0,v2)*Pi - G(0,0,v2)*Pi + G(0,1,v2)*Pi - G(1,1 - v2,u2)*Pi + 2/
         3*G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*Pi - G(1,0,u2)*Pi + 
         G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-v2]^-4 * ( 9/2*Pi^3 - 27/2*G(1 - v2, - v2,u2)*Pi + 27/2*
         G(1 - v2,1,u2)*Pi + 27/2*G(0, - v2,u2)*Pi + 27/2*G(0,u2)*G(0,v2)*Pi
          - 27/2*G(0,v2)*G(1 - v2,u2)*Pi - 27/2*G(0,0,v2)*Pi - 27/2*G(0,1,u2)*
         Pi + 27/2*G(0,1,v2)*Pi - 27/2*G(1,0,v2)*Pi )

       + i_*N*u2^2*[1-v2]^-3 * (  - 6*Pi^3 + 18*G(1 - v2, - v2,u2)*Pi + 27/2*
         G(1 - v2,u2)*Pi - 18*G(1 - v2,1,u2)*Pi - 27/2*G( - v2,u2)*Pi - 18*G(0
         , - v2,u2)*Pi + 27/2*G(0,u2)*Pi - 18*G(0,u2)*G(0,v2)*Pi - 27/2*G(0,v2
         )*Pi + 18*G(0,v2)*G(1 - v2,u2)*Pi + 18*G(0,0,v2)*Pi + 18*G(0,1,u2)*Pi
          - 18*G(0,1,v2)*Pi - 27/2*G(1,u2)*Pi + 27/2*G(1,v2)*Pi + 18*G(1,0,v2)
         *Pi )

       + i_*N*u2^2*[1-v2]^-2 * ( 3/2*Pi^3 - 9/2*G(1 - v2, - v2,u2)*Pi - 45/4*
         G(1 - v2,u2)*Pi + 9/2*G(1 - v2,1,u2)*Pi + 45/4*G( - v2,u2)*Pi + 9/2*
         G(0, - v2,u2)*Pi - 45/4*G(0,u2)*Pi + 9/2*G(0,u2)*G(0,v2)*Pi + 45/4*G(
         0,v2)*Pi - 9/2*G(0,v2)*G(1 - v2,u2)*Pi - 9/2*G(0,0,v2)*Pi - 9/2*G(0,1
         ,u2)*Pi + 9/2*G(0,1,v2)*Pi + 45/4*G(1,u2)*Pi - 45/4*G(1,v2)*Pi - 9/2*
         G(1,0,v2)*Pi )

       + i_*N*u2^2 * ( 7/2*G(1 - v2,u2)*Pi - 7/2*G( - v2,u2)*Pi + 7/2*G(0,u2)*
         Pi - 7/2*G(0,v2)*Pi - 7/2*G(1,u2)*Pi + 7/2*G(1,v2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-3 * (  - 1/3*Pi^3 - 2/3*G( - v2,u2)*Pi - 2*G(0,
          - v2,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,v2)*Pi + 2*G(0,0,v2)*Pi
          - 2*G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 2*G(
         1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-2 * ( 1/6*Pi^3 - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - 
         v2,u2)*Pi + G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi + 
         2/3*G(0,v2)*Pi - G(0,0,v2)*Pi + G(0,1,v2)*Pi - G(1,1 - v2,u2)*Pi + 2/
         3*G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*Pi - G(1,0,u2)*Pi + 
         G(1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-3 * ( 1/9*Pi^3 + 2/3*G(0, - v2,u2)*Pi + 2/3*G(0,
         u2)*G(0,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2
         ,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*
         Pi ) ;
g [gamma2_2L] =  + N^-1*u2^-2 * ( 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1,
         u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * (  - 1/2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1,u2)
          - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-1 * ( 1/2*G(1 - v2,u2) + 3/2*G(0,v2)*G(1 - v2,u2) - 3/2*G(0,
         v2)*G(1,u2) + 3/2*G(1,1 - v2,u2) + 3/2*G(1,u2)*G(1,v2) + 1/2*G(1,v2)
          )

       + N^-1*u2^-1*v2 * (  - 1/2*G(1 - v2,u2) + 1/2*G(0,v2) - 1/2*G(1,v2) )

       + N^-1*[1-u2-v2]^-1 * ( 5/2*zeta3 - 1/4*Pi^2 - 49/360*Pi^4 + 1/2*G(1 - 
         v2, - v2,0,u2) + 7/12*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,1,1 - v2,u2) - 
         G( - v2,1 - v2, - v2,0,u2) - 7/6*G( - v2,1 - v2,u2)*Pi^2 + 2*G( - v2,
         1 - v2,1,1 - v2,u2) + G( - v2, - v2, - v2,0,u2) - 2/3*G( - v2, - v2,
         u2)*Pi^2 + G( - v2, - v2,0,0,u2) - 2*G( - v2,u2)*zeta3 + G( - v2,0,
          - v2,0,u2) - G( - v2,0,u2) + 1/6*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,1,
         1 - v2,u2) + G(0,1 - v2, - v2,0,u2) + 1/2*G(0,1 - v2,u2)*Pi^2 - G(0,1
          - v2,u2)*G(1,0,v2) - 2*G(0,1 - v2,1,1 - v2,u2) - 2*G(0,1 - v2,1,u2)*
         G(1,v2) - 1/2*G(0, - v2,0,u2) + G(0,u2)*zeta3 + 1/6*G(0,u2)*Pi^2 + 1/
         2*G(0,u2)*G(0,v2) + 1/6*G(0,u2)*G(0,v2)*Pi^2 - G(0,u2)*G(1,0,0,v2) - 
         2*G(0,v2) - 2*G(0,v2)*zeta3 - 5/12*G(0,v2)*Pi^2 - 1/2*G(0,v2)*G(1 - 
         v2, - v2,u2) + G(0,v2)*G(1 - v2,u2) + 3/2*G(0,v2)*G(1 - v2,0,u2) + 2*
         G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2, - v2,u2) - G(0,v2)*
         G( - v2,1 - v2,0,u2) - 2*G(0,v2)*G( - v2,1 - v2,1,u2) - G(0,v2)*G( - 
         v2, - v2, - v2,u2) + G(0,v2)*G( - v2,u2) - 5/6*G(0,v2)*G( - v2,u2)*
         Pi^2 + 2*G(0,v2)*G( - v2,0,1 - v2,u2) - G(0,v2)*G( - v2,0, - v2,u2)
          + G(0,v2)*G( - v2,0,0,u2) - 2*G(0,v2)*G( - v2,0,1,u2) - G(0,v2)*G(0,
         1 - v2, - v2,u2) + 3*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0,1 - v2,0,u2
         ) + 2*G(0,v2)*G(0,1 - v2,1,u2) + 1/2*G(0,v2)*G(0, - v2,u2) - 3*G(0,v2
         )*G(1,u2) + 2*G(0,0,1 - v2,u2)*G(0,v2) + G(0,0, - v2,u2)*G(0,v2) - G(
         0,0, - v2,0,u2) + G(0,0,u2)*G(0,0,v2) + G(0,0,v2) - 5/6*G(0,0,v2)*
         Pi^2 - 1/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G( - v2,1 - v2,u2) - G(
         0,0,v2)*G( - v2, - v2,u2) - G(0,0,v2)*G( - v2,0,u2) - G(0,0,v2)*G(0,1
          - v2,u2) + 1/2*G(0,0,v2)*G(0,u2) - 1/2*G(0,0,0,v2) - G(0,0,0,v2)*G(0
         ,u2) + 2*G(0,0,1,1 - v2,u2) - 2*G(0,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)*
         G(1,v2) + G(0,0,1,0,v2) + 2*G(0,1,1 - v2,u2) - 2*G(0,1,u2)*G(0,v2) + 
         2*G(0,1,u2)*G(1,v2) - 2*G(0,1,v2) - 7/6*G(0,1,v2)*Pi^2 + 2*G(0,1,v2)*
         G(1 - v2,u2) - 2*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G(0,1 - 
         v2,u2) + G(0,1,v2)*G(0,u2) - 5/2*G(0,1,0,v2) + G(0,1,0,v2)*G( - v2,u2
         ) - G(0,1,0,v2)*G(0,u2) + G(0,1,0,0,v2) - 2*G(0,1,0,1,v2) + 3*G(0,1,1
         ,0,v2) + 3*G(1,1 - v2,u2) + 3*G(1,u2)*G(1,v2) - G(1,v2)*zeta3 - 1/6*
         G(1,v2)*Pi^2 - 2*G(1,v2)*G(1 - v2,1,u2) + 2*G(1,v2)*G( - v2,1 - v2,1,
         u2) - 7/6*G(1,v2)*G( - v2,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,1,u2) - 1/2*
         G(1,0,v2) - 1/6*G(1,0,v2)*Pi^2 - 3/2*G(1,0,v2)*G(1 - v2,u2) + 3*G(1,0
         ,v2)*G( - v2,1 - v2,u2) - G(1,0,v2)*G( - v2,0,u2) - 1/2*G(1,0,0,v2)
          + G(1,0,0,v2)*G( - v2,u2) + G(1,0,0,0,v2) - G(1,0,1,v2) - 2*G(1,0,1,
         v2)*G( - v2,u2) + G(1,0,1,0,v2) + 3*G(1,1,0,v2)*G( - v2,u2) + G(1,1,0
         ,0,v2) )

       + N^-1*[1-u2]^-1 * ( 1 )

       + N^-1*[u2+v2]^-2 * ( 1/2*G(1 - v2,u2)*Pi^2 - G(1 - v2,1,1 - v2,u2) - 5/
         2*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G(0,1 - v2,
         u2) + 5/2*G(0,v2)*G(1,u2) - G(0,1,1 - v2,u2) + G(0,1,u2)*G(0,v2) - G(
         0,1,u2)*G(1,v2) + G(0,1,v2)*G(1 - v2,u2) - 5/2*G(1,1 - v2,u2) - 5/2*
         G(1,u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,
         v2)*G(1 - v2,u2) + G(1,0,1,v2) - G(1,1,0,v2) )

       + N^-1*[u2+v2]^-1 * ( 1/2*Pi^2 - G(1 - v2,u2) - 3/2*G(1 - v2,u2)*Pi^2
          + 3*G(1 - v2,1,1 - v2,u2) + 9/2*G(0,v2)*G(1 - v2,u2) - 3*G(0,v2)*G(1
          - v2,1,u2) + 3*G(0,v2)*G(0,1 - v2,u2) - 7/2*G(0,v2)*G(1,u2) + 3*G(0,
         1,1 - v2,u2) - 3*G(0,1,u2)*G(0,v2) + 3*G(0,1,u2)*G(1,v2) + G(0,1,v2)
          - 3*G(0,1,v2)*G(1 - v2,u2) + 7/2*G(1,1 - v2,u2) + 7/2*G(1,u2)*G(1,v2
         ) - G(1,v2) - 3/2*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2)
          + 3*G(1,0,v2)*G(1 - v2,u2) - 3*G(1,0,1,v2) + 3*G(1,1,0,v2) )

       + N^-1 * ( zeta3 - 1/2*Pi^2 - 3/2*G(1 - v2,u2) - 1/6*G(1 - v2,u2)*Pi^2
          + 1/2*G(1 - v2,0,u2) + 1/2*G(1 - v2,0,0,u2) - 1/2*G(1 - v2,1,1 - v2,
         u2) + 1/2*G( - v2,1 - v2,0,u2) - 1/2*G( - v2, - v2,0,u2) - 1/6*G( - 
         v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) - 1/2*G( - v2,0,u2) - 1/2*G(
          - v2,0,0,u2) + 1/2*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,0,u2) - 1/2*G(0,
          - v2,0,u2) + 1/2*G(0,u2) - 1/3*G(0,u2)*Pi^2 - G(0,u2)*G(0,v2) + 1/2*
         G(0,u2)*G(1,v2) - 1/2*G(0,u2)*G(1,0,v2) + G(0,v2) + 1/6*G(0,v2)*Pi^2
          - 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,0,u2) + 1/2*G(0,v2
         )*G(1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) + 1/2*G(0,v2)*G( - 
         v2, - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2)
          + 1/2*G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2)
          + 1/2*G(0,0,u2) - 1/2*G(0,0,u2)*G(0,v2) + 1/2*G(0,0,u2)*G(1,v2) + 1/
         2*G(0,0,v2) + 1/2*G(0,0,v2)*G( - v2,u2) + 1/2*G(0,0,v2)*G(0,u2) - 1/2
         *G(0,0,1,v2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0,v2) - 1/2*G(0
         ,1,u2)*G(1,v2) + 1/2*G(0,1,v2) + 1/2*G(0,1,v2)*G(1 - v2,u2) - 1/2*G(0
         ,1,v2)*G( - v2,u2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) - 3/2*G(1,v2)
          - 1/6*G(1,v2)*Pi^2 - 1/2*G(1,v2)*G(1 - v2,1,u2) + 1/2*G(1,v2)*G( - 
         v2,0,u2) - 1/2*G(1,0,v2) - 1/2*G(1,0,v2)*G( - v2,u2) + 1/2*G(1,0,1,v2
         ) )

       + N^-1*v2*[1-u2]^-2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N^-1*v2 * ( zeta3 - 2/3*Pi^2 - 1/6*G(1 - v2,u2)*Pi^2 + G(1 - v2,0,u2)
          + 1/2*G(1 - v2,0,0,u2) - 1/2*G(1 - v2,1,1 - v2,u2) + 1/2*G( - v2,1
          - v2,0,u2) - 1/2*G( - v2, - v2,0,u2) - 1/6*G( - v2,u2)*Pi^2 + 1/2*G(
          - v2,0,1 - v2,u2) - G( - v2,0,u2) - 1/2*G( - v2,0,0,u2) + G(0,1 - v2
         ,u2) + 1/2*G(0,1 - v2,0,u2) - 1/2*G(0, - v2,0,u2) - 1/3*G(0,u2)*Pi^2
          - G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - 1/2*G(0,u2)*G(1,0,v2) + 1/6*G(
         0,v2)*Pi^2 - G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,0,u2) + 1/2*
         G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) + 1/2*G(0,v2)
         *G( - v2, - v2,u2) + G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2)
          + 1/2*G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2)
          - 1/2*G(0,0,u2)*G(0,v2) + 1/2*G(0,0,u2)*G(1,v2) + G(0,0,v2) + 1/2*G(
         0,0,v2)*G( - v2,u2) + 1/2*G(0,0,v2)*G(0,u2) - 1/2*G(0,0,1,v2) - 1/2*
         G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0,v2) - 1/2*G(0,1,u2)*G(1,v2) + 1/
         2*G(0,1,v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) - G(1,1 - v2,u2)
          - G(1,u2)*G(1,v2) - 1/6*G(1,v2)*Pi^2 - 1/2*G(1,v2)*G(1 - v2,1,u2) + 
         1/2*G(1,v2)*G( - v2,0,u2) - G(1,0,v2) - 1/2*G(1,0,v2)*G( - v2,u2) + 1/
         2*G(1,0,1,v2) )

       + N^-1*u2*[1-u2-v2]^-2 * (  - 3*zeta3 - 13/12*Pi^2 - 49/180*Pi^4 + 3*G(
         1 - v2, - v2,0,u2) + 5/6*G(1 - v2,u2)*Pi^2 - 4*G(1 - v2,1,1 - v2,u2)
          - 2*G( - v2,1 - v2, - v2,0,u2) - 7/3*G( - v2,1 - v2,u2)*Pi^2 + 4*G(
          - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2, - v2,0,u2) - 4/3*G( - v2
         , - v2,u2)*Pi^2 + 2*G( - v2, - v2,0,u2) + 2*G( - v2, - v2,0,0,u2) - 4
         *G( - v2,u2)*zeta3 - 4/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0, - v2,0,u2)
          - 9/2*G( - v2,0,u2) + 1/3*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,0,u2) + 4
         *G( - v2,0,1,1 - v2,u2) + 2*G(0,1 - v2, - v2,0,u2) + G(0,1 - v2,u2)*
         Pi^2 - 2*G(0,1 - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*G(0
         ,1 - v2,1,u2)*G(1,v2) - 3*G(0, - v2,0,u2) + 2*G(0,u2)*zeta3 - 5/2*G(0
         ,u2)*G(0,v2) + 1/3*G(0,u2)*G(0,v2)*Pi^2 - 2*G(0,u2)*G(1,0,v2) - 2*G(0
         ,u2)*G(1,0,0,v2) - 2*G(0,v2) - 4*G(0,v2)*zeta3 + 1/6*G(0,v2)*Pi^2 - 3
         *G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,0,u2) + 4*G(0,v2)*G(1
          - v2,1,u2) + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 2*G(0,v2)*G( - v2,
         1 - v2,0,u2) - 4*G(0,v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - 
         v2, - v2,u2) - 2*G(0,v2)*G( - v2, - v2,u2) + 9/2*G(0,v2)*G( - v2,u2)
          - 5/3*G(0,v2)*G( - v2,u2)*Pi^2 + 4*G(0,v2)*G( - v2,0,1 - v2,u2) - 2*
         G(0,v2)*G( - v2,0, - v2,u2) + 2*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*
         G( - v2,0,1,u2) - 2*G(0,v2)*G(0,1 - v2, - v2,u2) + 2*G(0,v2)*G(0,1 - 
         v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1 - v2,1,u2) + 3*
         G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(1,u2) + 4*G(0,0,1 - v2,u2)*G(0,v2
         ) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0,u2) + 2*G(0,0,u2)*G(0
         ,v2) + 2*G(0,0,u2)*G(0,0,v2) + 9/2*G(0,0,v2) - 5/3*G(0,0,v2)*Pi^2 - 3
         *G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0,v2)*G( - v2,1 - v2,u2) - 2*G(0,0,v2
         )*G( - v2, - v2,u2) - 2*G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G( - v2,0
         ,u2) - 2*G(0,0,v2)*G(0,1 - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 5*G(0,0,0,
         v2) - 2*G(0,0,0,v2)*G(0,u2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(
         0,v2) + 4*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,0,v2) + 4*G(0,1,1 - v2,u2)
          - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2) - 7/3*G(0,
         1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - v2,u2) - 4*G(0,1,v2)*G( - v2,1 - v2,u2
         ) + 4*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0,u2) + G(0,1,0,v2) + 
         2*G(0,1,0,v2)*G( - v2,u2) - 2*G(0,1,0,v2)*G(0,u2) + 2*G(0,1,0,0,v2)
          - 4*G(0,1,0,1,v2) + 6*G(0,1,1,0,v2) + 4*G(1,1 - v2,u2) + 4*G(1,u2)*
         G(1,v2) - 2*G(1,v2)*zeta3 - 4*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,v2)*G(
          - v2,1 - v2,1,u2) - 7/3*G(1,v2)*G( - v2,u2)*Pi^2 + 4*G(1,v2)*G( - v2
         ,0,1,u2) + 5/2*G(1,0,v2) - 1/3*G(1,0,v2)*Pi^2 - G(1,0,v2)*G(1 - v2,u2
         ) + 6*G(1,0,v2)*G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2,0,u2) - 3*G(
         1,0,0,v2) + 2*G(1,0,0,v2)*G( - v2,u2) + 2*G(1,0,0,0,v2) + 2*G(1,0,1,
         v2) - 4*G(1,0,1,v2)*G( - v2,u2) + 2*G(1,0,1,0,v2) + 2*G(1,1,0,v2) + 6
         *G(1,1,0,v2)*G( - v2,u2) + 2*G(1,1,0,0,v2) )

       + N^-1*u2*[1-u2-v2]^-1 * (  - 4*zeta3 + 17/12*Pi^2 - 2*G(1 - v2, - v2,0
         ,u2) - 2*G(1 - v2,u2) - 7/3*G(1 - v2,u2)*Pi^2 - G(1 - v2,0,u2) + 4*G(
         1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,0,u2) - 4/3*G( - v2,u2)*Pi^2 + 
         7/2*G( - v2,0,u2) + 2*G( - v2,0,0,u2) - G(0,1 - v2,u2) + 2*G(0, - v2,
         0,u2) - 2*G(0,u2) + 1/3*G(0,u2)*Pi^2 + 3/2*G(0,u2)*G(0,v2) - G(0,u2)*
         G(1,v2) - 2*G(0,u2)*G(1,0,v2) + 4*G(0,v2) - 5/3*G(0,v2)*Pi^2 + 2*G(0,
         v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,
         0,u2) - 4*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,u2) - 7/2*
         G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(0, - v2,
         u2) + 2*G(0,v2)*G(1,u2) + 2*G(0,0,u2) + 2*G(0,0,u2)*G(0,v2) - 7/2*G(0
         ,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,u2) - 2*G(0,0
         ,v2)*G(0,u2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)
         *G(1,v2) + 4*G(0,1,v2) - 4*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,0,v2) - 2
         *G(1,1 - v2,u2) - 2*G(1,u2)*G(1,v2) - 2*G(1,v2) - 7/3*G(1,v2)*Pi^2 + 
         4*G(1,v2)*G(1 - v2,1,u2) - 7/2*G(1,0,v2) + 6*G(1,0,v2)*G(1 - v2,u2)
          + 2*G(1,0,0,v2) - 4*G(1,0,1,v2) + 6*G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-3 * (  - 2*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,1,1 - v2,
         u2) + 3*G(0,v2)*G(1 - v2,u2) - 4*G(0,v2)*G(1 - v2,1,u2) + 4*G(0,v2)*
         G(0,1 - v2,u2) - 3*G(0,v2)*G(1,u2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)
         *G(0,v2) + 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)*G(1 - v2,u2) + 3*G(1,1
          - v2,u2) + 3*G(1,u2)*G(1,v2) - 2*G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1
         ,u2) + 4*G(1,0,v2)*G(1 - v2,u2) - 4*G(1,0,1,v2) + 4*G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-2 * (  - 2*Pi^2 + 3/2*G(1 - v2,u2) + 3*G(1 - v2,u2)*
         Pi^2 - 6*G(1 - v2,1,1 - v2,u2) - 3*G(0,v2)*G(1 - v2,u2) + 6*G(0,v2)*
         G(1 - v2,1,u2) - 6*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(1,u2) - 6*G(0,1
         ,1 - v2,u2) + 6*G(0,1,u2)*G(0,v2) - 6*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)
          + 6*G(0,1,v2)*G(1 - v2,u2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) + 3/2*
         G(1,v2) + 3*G(1,v2)*Pi^2 - 6*G(1,v2)*G(1 - v2,1,u2) + 4*G(1,0,v2) - 6
         *G(1,0,v2)*G(1 - v2,u2) + 6*G(1,0,1,v2) - 6*G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-1 * (  - 4*zeta3 + 3/4*Pi^2 - 2*G(1 - v2, - v2,0,u2)
          - 3/2*G(1 - v2,u2) - 7/3*G(1 - v2,u2)*Pi^2 + 1/2*G(1 - v2,0,u2) + 4*
         G(1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,0,u2) - 4/3*G( - v2,u2)*Pi^2
          + 2*G( - v2,0,u2) + 2*G( - v2,0,0,u2) + 1/2*G(0,1 - v2,u2) + 2*G(0,
          - v2,0,u2) - G(0,u2) + 1/3*G(0,u2)*Pi^2 + G(0,u2)*G(0,v2) + 1/2*G(0,
         u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) + 5/2*G(0,v2) - 5/3*G(0,v2)*Pi^2 + 
         2*G(0,v2)*G(1 - v2, - v2,u2) + 1/2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*
         G(1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,
         u2) - 2*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(
         0, - v2,u2) + 5/2*G(0,v2)*G(1,u2) + G(0,0,u2) + 2*G(0,0,u2)*G(0,v2)
          - 2*G(0,0,v2) + 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,u2)
          - 2*G(0,0,v2)*G(0,u2) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4
         *G(0,1,u2)*G(1,v2) + 3*G(0,1,v2) - 4*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1
         ,0,v2) - 5/2*G(1,1 - v2,u2) - 5/2*G(1,u2)*G(1,v2) - 3/2*G(1,v2) - 7/3
         *G(1,v2)*Pi^2 + 4*G(1,v2)*G(1 - v2,1,u2) - 5*G(1,0,v2) + 6*G(1,0,v2)*
         G(1 - v2,u2) + 2*G(1,0,0,v2) - 4*G(1,0,1,v2) + 6*G(1,1,0,v2) )

       + N^-1*u2 * (  - zeta3 - 2/3*Pi^2 + 1/6*G(1 - v2,u2)*Pi^2 + G(1 - v2,0,
         u2) - 1/2*G(1 - v2,0,0,u2) + 1/2*G(1 - v2,1,1 - v2,u2) - 1/2*G( - v2,
         1 - v2,0,u2) + 1/2*G( - v2, - v2,0,u2) + 1/6*G( - v2,u2)*Pi^2 - 1/2*
         G( - v2,0,1 - v2,u2) - G( - v2,0,u2) + 1/2*G( - v2,0,0,u2) + G(0,1 - 
         v2,u2) - 1/2*G(0,1 - v2,0,u2) + 1/2*G(0, - v2,0,u2) + 1/3*G(0,u2)*
         Pi^2 - G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) + 1/2*G(0,u2)*G(1,0,v2) - 1/
         6*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1 - v2,0,u2) - 
         1/2*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0,v2)*G( - v2,1 - v2,u2) - 1/2*G(0
         ,v2)*G( - v2, - v2,u2) + G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(0,1 - v2
         ,u2) - 1/2*G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) - 1/2*G(0,0,1 - v2
         ,u2) + 1/2*G(0,0,u2)*G(0,v2) - 1/2*G(0,0,u2)*G(1,v2) + G(0,0,v2) - 1/
         2*G(0,0,v2)*G( - v2,u2) - 1/2*G(0,0,v2)*G(0,u2) + 1/2*G(0,0,1,v2) + 1/
         2*G(0,1,1 - v2,u2) - 1/2*G(0,1,u2)*G(0,v2) + 1/2*G(0,1,u2)*G(1,v2) - 
         1/2*G(0,1,v2)*G(1 - v2,u2) + 1/2*G(0,1,v2)*G( - v2,u2) - G(1,1 - v2,
         u2) - G(1,u2)*G(1,v2) + 1/6*G(1,v2)*Pi^2 + 1/2*G(1,v2)*G(1 - v2,1,u2)
          - 1/2*G(1,v2)*G( - v2,0,u2) - G(1,0,v2) + 1/2*G(1,0,v2)*G( - v2,u2)
          - 1/2*G(1,0,1,v2) )

       + N^-1*u2^2*[1-u2-v2]^-3 * (  - 1/3*Pi^2 + 8/45*Pi^4 - 2*G( - v2,1 - v2
         , - v2,0,u2) - 2/3*G( - v2,1 - v2,u2)*Pi^2 - 2*G( - v2,1 - v2,0,0,u2)
          + 4*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 4*
         G( - v2, - v2, - v2,0,u2) - 2/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2,
          - v2,0,1 - v2,u2) + 4*G( - v2, - v2,0,0,u2) - 8*G( - v2,u2)*zeta3 - 
         2*G( - v2,0,1 - v2,0,u2) + 4*G( - v2,0, - v2,0,u2) - 2*G( - v2,0,u2)
          + 5/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,1 - v2,u2) + 4*G( - v2,0,1,
         1 - v2,u2) + 4*G(0,1 - v2, - v2,0,u2) + G(0,1 - v2,u2)*Pi^2 - 2*G(0,1
          - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2,1,u2)*
         G(1,v2) - 2*G(0,u2)*G(0,v2) + 5/3*G(0,u2)*G(0,v2)*Pi^2 + 1/3*G(0,u2)*
         G(1,v2)*Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 8*G(0,
         v2)*zeta3 + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 4*G(0,v2)*G( - v2,1
          - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 4*G(0,v2)*G( - v2,
          - v2, - v2,u2) + 2*G(0,v2)*G( - v2,u2) - 7/3*G(0,v2)*G( - v2,u2)*
         Pi^2 + 4*G(0,v2)*G( - v2,0,1 - v2,u2) - 4*G(0,v2)*G( - v2,0, - v2,u2)
          + 4*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G( - v2,0,1,u2) - 4*G(0,v2)*
         G(0,1 - v2, - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1
          - v2,1,u2) + 2*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0, - v2,u2)*G(0,v2)
          - 4*G(0,0, - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*G(0,0,u2)*G(0,0,v2)
          - 2*G(0,0,u2)*G(0,1,v2) + 2*G(0,0,v2) - 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0
         ,v2)*G( - v2,1 - v2,u2) - 4*G(0,0,v2)*G( - v2, - v2,u2) - 4*G(0,0,v2)
         *G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,0,v2)*G(0,u2)
          + 2*G(0,0,0,1,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4
         *G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G( - v2,u2) + 2*G(0,0,1,0,v2) - 
         2/3*G(0,1,v2)*Pi^2 - 4*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G(
          - v2, - v2,u2) + 4*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,0,v2)*G( - v2,
         u2) + 2*G(0,1,0,0,v2) - 4*G(0,1,0,1,v2) + 4*G(0,1,1,0,v2) + 4*G(1,v2)
         *G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 2/3*G(1,v2)*
         G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,0,u2) + 4*G(1,v2)*G( - v2,0,1,
         u2) + 2*G(1,0,v2) - 5/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G( - v2,1 - v2,
         u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G( - v2,u2) + 4*
         G(1,0,0,0,v2) - 4*G(1,0,1,v2)*G( - v2,u2) - 1/3*G(1,1,v2)*Pi^2 + 4*G(
         1,1,0,v2)*G( - v2,u2) + 4*G(1,1,0,0,v2) - 2*G(1,1,0,1,v2) )

       + N^-1*u2^2*[1-u2-v2]^-2 * (  - 6*zeta3 + 5/12*Pi^2 - G(1 - v2, - v2,0,
         u2) - 1/2*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,0,0,u2) + 4*G(1 - v2,1,1 - 
         v2,u2) - 2*G( - v2,1 - v2,0,u2) + 3*G( - v2, - v2,0,u2) - 2*G( - v2,0
         ,1 - v2,u2) + 1/2*G( - v2,0,u2) + 3*G( - v2,0,0,u2) - 2*G(0,1 - v2,0,
         u2) + 3*G(0, - v2,0,u2) - 2*G(0,u2) + 3/2*G(0,u2)*Pi^2 - 3/2*G(0,u2)*
         G(0,v2) + G(0,u2)*G(1,0,v2) + 2*G(0,v2) - 3/2*G(0,v2)*Pi^2 + G(0,v2)*
         G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,0,u2) - 4*G(0,v2)*G(1 - v2,1,u2
         ) + 2*G(0,v2)*G( - v2,1 - v2,u2) - 3*G(0,v2)*G( - v2, - v2,u2) - 1/2*
         G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G(0,1 - v2,u2) - 3*G(0,v2)*G(0, - v2,
         u2) + 4*G(0,v2)*G(1,u2) - 2*G(0,0,1 - v2,u2) + 2*G(0,0,u2) + 3*G(0,0,
         u2)*G(0,v2) - 2*G(0,0,u2)*G(1,v2) - 1/2*G(0,0,v2) + G(0,0,v2)*G(1 - 
         v2,u2) - 3*G(0,0,v2)*G( - v2,u2) - 3*G(0,0,v2)*G(0,u2) + 2*G(0,0,1,v2
         ) + 4*G(0,1,1 - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 
         4*G(0,1,v2) - 4*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) + G(
         0,1,0,v2) - 4*G(1,1 - v2,u2) - 4*G(1,u2)*G(1,v2) - 1/2*G(1,v2)*Pi^2
          + 4*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G( - v2,0,u2) - 5/2*G(1,0,v2)
          + 3*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,v2)*G( - v2,u2) + G(1,0,0,v2)
          - 4*G(1,0,1,v2) + 3*G(1,1,0,v2) )

       + N^-1*u2^2*[1-u2-v2]^-1 * (  - 3*zeta3 + 1/2*Pi^2 - 1/2*G(1 - v2, - v2
         ,0,u2) - 1/4*G(1 - v2,u2)*Pi^2 - G(1 - v2,0,u2) - G(1 - v2,0,0,u2) + 
         2*G(1 - v2,1,1 - v2,u2) - G( - v2,1 - v2,0,u2) + 3/2*G( - v2, - v2,0,
         u2) - G( - v2,0,1 - v2,u2) + 3/2*G( - v2,0,u2) + 3/2*G( - v2,0,0,u2)
          - G(0,1 - v2,u2) - G(0,1 - v2,0,u2) + 3/2*G(0, - v2,0,u2) + 3/4*G(0,
         u2)*Pi^2 - G(0,u2)*G(1,v2) + 1/2*G(0,u2)*G(1,0,v2) - 3/4*G(0,v2)*Pi^2
          + 1/2*G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2
         )*G(1 - v2,0,u2) - 2*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2,
         u2) - 3/2*G(0,v2)*G( - v2, - v2,u2) - 3/2*G(0,v2)*G( - v2,u2) + 2*G(0
         ,v2)*G(0,1 - v2,u2) - 3/2*G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) - 
         G(0,0,1 - v2,u2) + 3/2*G(0,0,u2) + 3/2*G(0,0,u2)*G(0,v2) - G(0,0,u2)*
         G(1,v2) - 3/2*G(0,0,v2) + 1/2*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,v2)*
         G( - v2,u2) - 3/2*G(0,0,v2)*G(0,u2) + G(0,0,1,v2) + 2*G(0,1,1 - v2,u2
         ) - 2*G(0,1,u2)*G(0,v2) + 2*G(0,1,u2)*G(1,v2) + 2*G(0,1,v2) - 2*G(0,1
         ,v2)*G(1 - v2,u2) + G(0,1,v2)*G( - v2,u2) + 1/2*G(0,1,0,v2) - G(1,1
          - v2,u2) - G(1,u2)*G(1,v2) - 1/4*G(1,v2)*Pi^2 + 2*G(1,v2)*G(1 - v2,1
         ,u2) - G(1,v2)*G( - v2,0,u2) + 3/2*G(1,0,v2)*G(1 - v2,u2) + G(1,0,v2)
         *G( - v2,u2) + 1/2*G(1,0,0,v2) - 2*G(1,0,1,v2) + 3/2*G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-4 * ( 3/2*G(1 - v2,u2)*Pi^2 - 3*G(1 - v2,1,1 - v2,
         u2) + 3*G(0,v2)*G(1 - v2,1,u2) - 3*G(0,v2)*G(0,1 - v2,u2) - 3*G(0,1,1
          - v2,u2) + 3*G(0,1,u2)*G(0,v2) - 3*G(0,1,u2)*G(1,v2) + 3*G(0,1,v2)*
         G(1 - v2,u2) + 3/2*G(1,v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1,u2) - 3*G(1,0,
         v2)*G(1 - v2,u2) + 3*G(1,0,1,v2) - 3*G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-3 * ( 3/2*Pi^2 - 3/2*G(1 - v2,u2)*Pi^2 + 3*G(1 - 
         v2,1,1 - v2,u2) - 3*G(0,v2)*G(1 - v2,1,u2) + 3*G(0,v2)*G(0,1 - v2,u2)
          + 3*G(0,v2)*G(1,u2) + 3*G(0,1,1 - v2,u2) - 3*G(0,1,u2)*G(0,v2) + 3*
         G(0,1,u2)*G(1,v2) + 3*G(0,1,v2) - 3*G(0,1,v2)*G(1 - v2,u2) - 3*G(1,1
          - v2,u2) - 3*G(1,u2)*G(1,v2) - 3/2*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - v2
         ,1,u2) - 3*G(1,0,v2) + 3*G(1,0,v2)*G(1 - v2,u2) - 3*G(1,0,1,v2) + 3*
         G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-2 * ( 2*zeta3 - 3/4*Pi^2 + 1/2*G(1 - v2, - v2,0,u2
         ) + 5/12*G(1 - v2,u2)*Pi^2 + 1/2*G(1 - v2,0,0,u2) - 3/2*G(1 - v2,1,1
          - v2,u2) + 1/2*G( - v2,1 - v2,0,u2) - G( - v2, - v2,0,u2) + 1/6*G(
          - v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) - G( - v2,0,0,u2) + 1/2*G(0
         ,1 - v2,0,u2) - G(0, - v2,0,u2) + 3/2*G(0,u2) - 5/12*G(0,u2)*Pi^2 - 3/
         2*G(0,v2) + 7/12*G(0,v2)*Pi^2 - 1/2*G(0,v2)*G(1 - v2, - v2,u2) + 3/2*
         G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) + G(0,v2)*G(
          - v2, - v2,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(0, - v2,u2)
          - 3/2*G(0,v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2) - G(0,0,u2)*G(0,v2) + 1/
         2*G(0,0,u2)*G(1,v2) - 1/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G( - v2,
         u2) + G(0,0,v2)*G(0,u2) - 1/2*G(0,0,1,v2) - 3/2*G(0,1,1 - v2,u2) + 3/
         2*G(0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,v2) - 3/2*G(0,1,v2) + 3/2*G(0
         ,1,v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) - 1/2*G(0,1,0,v2) + 3/
         2*G(1,1 - v2,u2) + 3/2*G(1,u2)*G(1,v2) + 5/12*G(1,v2)*Pi^2 - 3/2*G(1,
         v2)*G(1 - v2,1,u2) + 1/2*G(1,v2)*G( - v2,0,u2) + 3/2*G(1,0,v2) - 3/2*
         G(1,0,v2)*G(1 - v2,u2) - 1/2*G(1,0,v2)*G( - v2,u2) - 1/2*G(1,0,0,v2)
          + 3/2*G(1,0,1,v2) - 3/2*G(1,1,0,v2) )

       + N^-1*u2^2*[u2+v2]^-1 * (  - 2*zeta3 + 1/2*Pi^2 - 1/2*G(1 - v2, - v2,0
         ,u2) - 5/12*G(1 - v2,u2)*Pi^2 - G(1 - v2,0,u2) - 1/2*G(1 - v2,0,0,u2)
          + 3/2*G(1 - v2,1,1 - v2,u2) - 1/2*G( - v2,1 - v2,0,u2) + G( - v2, - 
         v2,0,u2) - 1/6*G( - v2,u2)*Pi^2 - 1/2*G( - v2,0,1 - v2,u2) + 3/2*G(
          - v2,0,u2) + G( - v2,0,0,u2) - G(0,1 - v2,u2) - 1/2*G(0,1 - v2,0,u2)
          + G(0, - v2,0,u2) + 5/12*G(0,u2)*Pi^2 - G(0,u2)*G(1,v2) - 7/12*G(0,
         v2)*Pi^2 + 1/2*G(0,v2)*G(1 - v2, - v2,u2) + G(0,v2)*G(1 - v2,u2) - 3/
         2*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)*
         G( - v2, - v2,u2) - 3/2*G(0,v2)*G( - v2,u2) + 3/2*G(0,v2)*G(0,1 - v2,
         u2) - G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) - 1/2*G(0,0,1 - v2,u2)
          + 3/2*G(0,0,u2) + G(0,0,u2)*G(0,v2) - 1/2*G(0,0,u2)*G(1,v2) - 3/2*G(
         0,0,v2) + 1/2*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G( - v2,u2) - G(0,0,
         v2)*G(0,u2) + 1/2*G(0,0,1,v2) + 3/2*G(0,1,1 - v2,u2) - 3/2*G(0,1,u2)*
         G(0,v2) + 3/2*G(0,1,u2)*G(1,v2) + 2*G(0,1,v2) - 3/2*G(0,1,v2)*G(1 - 
         v2,u2) + 1/2*G(0,1,v2)*G( - v2,u2) + 1/2*G(0,1,0,v2) - G(1,1 - v2,u2)
          - G(1,u2)*G(1,v2) - 5/12*G(1,v2)*Pi^2 + 3/2*G(1,v2)*G(1 - v2,1,u2)
          - 1/2*G(1,v2)*G( - v2,0,u2) + 3/2*G(1,0,v2)*G(1 - v2,u2) + 1/2*G(1,0
         ,v2)*G( - v2,u2) + 1/2*G(1,0,0,v2) - 3/2*G(1,0,1,v2) + 3/2*G(1,1,0,v2
         ) )

       + Nf*[1-u2-v2]^-1 * (  - 1/3*G(1 - v2, - v2,0,u2) - 1/18*G(1 - v2,u2)*
         Pi^2 - 1/3*G( - v2,1 - v2,0,u2) - 1/3*G( - v2,u2)*Pi^2 - 1/3*G( - v2,
         0,1 - v2,u2) - 2/3*G( - v2,0,0,u2) - 1/3*G(0, - v2,0,u2) - 1/18*G(0,
         u2)*Pi^2 - 1/3*G(0,u2)*G(0,v2) - 1/6*G(0,v2)*Pi^2 + 1/3*G(0,v2)*G(1
          - v2, - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,0,
         u2) + 1/3*G(0,v2)*G( - v2,1 - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) - 1/
         3*G(0,v2)*G(0,1 - v2,u2) + 1/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,0,u2)*
         G(0,v2) + 2*G(0,0,v2) + 1/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G(
          - v2,u2) + 7/3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2) + 1/3*G(0,0,1,v2)
          - 1/3*G(0,1,v2) + 1/3*G(0,1,v2)*G( - v2,u2) - 1/3*G(0,1,v2)*G(0,u2)
          - 2/3*G(0,1,0,v2) - 1/18*G(1,v2)*Pi^2 - 1/3*G(1,v2)*G( - v2,0,u2) - 
         1/3*G(1,0,v2) + 1/3*G(1,0,v2)*G(1 - v2,u2) + 1/3*G(1,0,v2)*G( - v2,u2
         ) - 5/3*G(1,0,0,v2) + 1/3*G(1,0,1,v2) + 2/3*G(1,1,0,v2) )

       + Nf*u2*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)
         *Pi^2 - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 - 2/3*G( - v2
         ,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*G(0,
         u2)*Pi^2 - 2/3*G(0,u2)*G(0,v2) - 1/3*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1
          - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,
         u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 8/3*G(0,v2)*G( - v2,0,u2) - 2/
         3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(0,0,u2)*
         G(0,v2) + 4*G(0,0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*G(
          - v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0,1,v2)
          - 2/3*G(0,1,v2) + 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(0,u2)
          - 4/3*G(0,1,0,v2) - 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G( - v2,0,u2) - 2/
         3*G(1,0,v2) + 2/3*G(1,0,v2)*G(1 - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2)
          - 10/3*G(1,0,0,v2) + 2/3*G(1,0,1,v2) + 4/3*G(1,1,0,v2) )

       + Nf*u2*[1-u2-v2]^-1 * (  - 2/3*Pi^2 - 1/3*G(1 - v2,u2) - 2/3*G(1 - v2,
         0,u2) - 2/3*G(0,1 - v2,u2) - 1/3*G(0,u2) + 8/3*G(0,u2)*G(0,v2) - 2/3*
         G(0,u2)*G(1,v2) + G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,0,u2)
          - 4*G(0,0,v2) + 2/3*G(0,1,v2) - 1/3*G(1,v2) + 2/3*G(1,0,v2) )

       + Nf*u2*[u2+v2]^-1 * (  - 2/3*Pi^2 - 1/3*G(1 - v2,u2) - 2/3*G(1 - v2,0,
         u2) - 2/3*G(0,1 - v2,u2) - 1/3*G(0,u2) + 8/3*G(0,u2)*G(0,v2) - 2/3*G(
         0,u2)*G(1,v2) + G(0,v2) + 2/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,0,u2) - 
         4*G(0,0,v2) + 2/3*G(0,1,v2) - 1/3*G(1,v2) + 2/3*G(1,0,v2) )

       + Nf*u2^2*[1-u2-v2]^-3 * (  - 2/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,
         u2)*Pi^2 - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 - 2/3*G(
          - v2,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*
         G(0,u2)*Pi^2 - 1/3*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 2/
         3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 8/3*G(0,
         v2)*G( - v2,0,u2) - 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - 
         v2,u2) - 4/3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0
         ,v2)*G( - v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0
         ,1,v2) + 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,
         1,0,v2) - 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2
         )*G(1 - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2) - 10/3*G(1,0,0,v2) + 2/3*
         G(1,0,1,v2) + 4/3*G(1,1,0,v2) )

       + Nf*u2^2*[1-u2-v2]^-2 * (  - 2/3*Pi^2 - 2/3*G(1 - v2,0,u2) - 2/3*G(0,1
          - v2,u2) + 8/3*G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0,v2)*
         G(1 - v2,u2) - 4/3*G(0,0,u2) - 4*G(0,0,v2) + 2/3*G(0,1,v2) + 2/3*G(1,
         0,v2) )

       + Nf*u2^2*[1-u2-v2]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v2,0,u2) - 1/3*G(0,1
          - v2,u2) + 4/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2)*
         G(1 - v2,u2) - 2/3*G(0,0,u2) - 2*G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,
         0,v2) )

       + Nf*u2^2*[u2+v2]^-2 * ( 1/3*Pi^2 + 1/3*G(1 - v2,0,u2) + 1/3*G(0,1 - v2
         ,u2) - 4/3*G(0,u2)*G(0,v2) + 1/3*G(0,u2)*G(1,v2) - 1/3*G(0,v2)*G(1 - 
         v2,u2) + 2/3*G(0,0,u2) + 2*G(0,0,v2) - 1/3*G(0,1,v2) - 1/3*G(1,0,v2)
          )

       + Nf*u2^2*[u2+v2]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v2,0,u2) - 1/3*G(0,1
          - v2,u2) + 4/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2)*
         G(1 - v2,u2) - 2/3*G(0,0,u2) - 2*G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,
         0,v2) )

       + N*u2^-2 * ( 7/2*G(0,v2)*G(1 - v2,u2) - 7/2*G(0,v2)*G(1,u2) + 7/2*G(1,
         1 - v2,u2) + 7/2*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * (  - 7/2*G(0,v2)*G(1 - v2,u2) + 7/2*G(0,v2)*G(1,u2) - 7/
         2*G(1,1 - v2,u2) - 7/2*G(1,u2)*G(1,v2) )

       + N*u2^-1*[1-u2-v2]^-3 * ( 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2
         ,0,u2) - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2
         )*G( - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G(
         1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,
         v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*
         G(1,u2)*Pi^2 + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2) + 2/3
         *G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,1 - v2,u2)
          + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-1*[1-u2-v2]^-2 * (  - G( - v2,1 - v2,0,u2) - G( - v2, - v2,0,u2
         ) + 7/6*G( - v2,u2)*Pi^2 - G( - v2,0,1 - v2,u2) - 2/3*G(0,v2)*G(1 - 
         v2,u2) + G(0,v2)*G( - v2,1 - v2,u2) + G(0,v2)*G( - v2, - v2,u2) + 2/3
         *G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2) + G(0,v2)*G(1,1,u2) - G(0,0,v2)*
         G(1,u2) + G(0,1,v2)*G( - v2,u2) + G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,
         u2) - G(1,1 - v2,0,u2) + 4/3*G(1,u2)*Pi^2 - 2/3*G(1,u2)*G(1,v2) - G(1
         ,v2)*G( - v2,0,u2) - G(1,0,1 - v2,u2) - G(1,0,u2)*G(1,v2) + G(1,0,v2)
         *G( - v2,u2) - G(1,1,1 - v2,u2) - G(1,1,u2)*G(1,v2) )

       + N*u2^-1*[1-u2-v2]^-1 * ( G( - v2,1 - v2,0,u2) + G( - v2, - v2,0,u2)
          - 7/6*G( - v2,u2)*Pi^2 + G( - v2,0,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2
         ,u2) - G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)*G( - v2, - v2,u2) - 2/3*
         G(0,v2)*G(1,u2) - G(0,v2)*G(1,0,u2) - G(0,v2)*G(1,1,u2) + G(0,0,v2)*
         G(1,u2) - G(0,1,v2)*G( - v2,u2) - G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,
         u2) + G(1,1 - v2,0,u2) - 4/3*G(1,u2)*Pi^2 + 2/3*G(1,u2)*G(1,v2) + G(1
         ,v2)*G( - v2,0,u2) + G(1,0,1 - v2,u2) + G(1,0,u2)*G(1,v2) - G(1,0,v2)
         *G( - v2,u2) + G(1,1,1 - v2,u2) + G(1,1,u2)*G(1,v2) )

       + N*u2^-1 * ( 7/2*G(1 - v2,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1
         ,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - v2,0,u2) - 5/
         9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 9/2*G(0,v2)*G(1 - v2,
         u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*
         G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*G( - v2, - v2,u2) + 9/2*G(0,
         v2)*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(1 - v2,u2)
          - 2/3*G(0,1,v2)*G( - v2,u2) - 9/2*G(1,1 - v2,u2) - 9/2*G(1,u2)*G(1,
         v2) + 7/2*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*G( - v2,
         0,u2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*v2 * (  - 7/2*G(1 - v2,u2) + 7/2*G(0,v2) - 7/2*G(1,v2) )

       + N*[1-u2-v2]^-3 * (  - 1/9*Pi^2 - 2*G( - v2,1 - v2,0,u2) - 2*G( - v2,
          - v2,0,u2) + 7/3*G( - v2,u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) - 2/3*G(
          - v2,0,u2) - 2/3*G(0,u2)*G(0,v2) + 2*G(0,v2)*G( - v2,1 - v2,u2) + 2*
         G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(1,0
         ,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2) - 2*G(0,0,v2)*G(1,u2) + 2*
         G(0,1,v2)*G( - v2,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(1,1 - v2,0,u2) + 8/
         3*G(1,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,u2) - 2*G(1,0,1 - v2,u2) - 2*G(1
         ,0,u2)*G(1,v2) + 2/3*G(1,0,v2) + 2*G(1,0,v2)*G( - v2,u2) - 2*G(1,1,1
          - v2,u2) - 2*G(1,1,u2)*G(1,v2) )

       + N*[1-u2-v2]^-2 * ( 17/18*Pi^2 - 2/3*G(1 - v2,0,u2) + 2*G( - v2,1 - v2
         ,0,u2) + 2*G( - v2, - v2,0,u2) - 7/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1
          - v2,u2) + 1/3*G( - v2,0,u2) - 2/3*G(0,1 - v2,u2) + G(0,u2)*G(0,v2)
          - 2/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0
         ,v2)*G( - v2,1 - v2,u2) - 2*G(0,v2)*G( - v2, - v2,u2) - 1/3*G(0,v2)*
         G( - v2,u2) - 4/3*G(0,v2)*G(1,u2) - 2*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*
         G(1,1,u2) - G(0,0,v2) + 2*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,v2) - 2*G(0,1
         ,v2)*G( - v2,u2) - 2*G(0,1,v2)*G(1,u2) + 4/3*G(1,1 - v2,u2) + 2*G(1,1
          - v2,0,u2) - 8/3*G(1,u2)*Pi^2 + 4/3*G(1,u2)*G(1,v2) + 2*G(1,v2)*G(
          - v2,0,u2) + 2*G(1,0,1 - v2,u2) + 2*G(1,0,u2)*G(1,v2) - 1/3*G(1,0,v2
         ) - 2*G(1,0,v2)*G( - v2,u2) + 2*G(1,1,1 - v2,u2) + 2*G(1,1,u2)*G(1,v2
         ) )

       + N*[1-u2-v2]^-1 * (  - 12*zeta3 - 53/18*Pi^2 + 17/45*Pi^4 - 2*G(1 - v2
         , - v2,1 - v2,0,u2) + G(1 - v2, - v2, - v2,0,u2) + 4/3*G(1 - v2, - v2
         ,u2)*Pi^2 - 2*G(1 - v2, - v2,0,1 - v2,u2) + 19/3*G(1 - v2, - v2,0,u2)
          + G(1 - v2, - v2,0,0,u2) + 1/3*G(1 - v2,u2) + G(1 - v2,u2)*zeta3 + 
         65/36*G(1 - v2,u2)*Pi^2 + 1/3*G(1 - v2,0,u2) - 1/6*G(1 - v2,0,u2)*
         Pi^2 - 11*G(1 - v2,1,1 - v2,u2) - G( - v2,1 - v2, - v2,0,u2) - 1/6*G(
          - v2,1 - v2,u2)*Pi^2 + 3*G( - v2,1 - v2,0,u2) - 3*G( - v2,1 - v2,0,0
         ,u2) + 5*G( - v2,1 - v2,1,1 - v2,u2) - 3*G( - v2, - v2,1 - v2,0,u2)
          + 8*G( - v2, - v2, - v2,0,u2) + 5/3*G( - v2, - v2,u2)*Pi^2 - 3*G( - 
         v2, - v2,0,1 - v2,u2) - 11/3*G( - v2, - v2,0,u2) - 8*G( - v2,u2)*
         zeta3 + 16/9*G( - v2,u2)*Pi^2 + 3*G( - v2,0,1 - v2,u2) - 3*G( - v2,0,
         1 - v2,0,u2) - 61/6*G( - v2,0,u2) + 8/3*G( - v2,0,u2)*Pi^2 - 3*G( - 
         v2,0,0,1 - v2,u2) + 8/3*G( - v2,0,0,u2) + 5*G( - v2,0,1,1 - v2,u2) + 
         4*G(0,1 - v2, - v2,0,u2) + 1/3*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2
          - G(0,1 - v2,u2)*G(1,0,v2) - 5*G(0,1 - v2,1,1 - v2,u2) - 5*G(0,1 - 
         v2,1,u2)*G(1,v2) + G(0, - v2,1 - v2,0,u2) - 4*G(0, - v2, - v2,0,u2)
          - 1/3*G(0, - v2,u2)*Pi^2 - G(0, - v2,u2)*G(1,0,v2) + G(0, - v2,0,1
          - v2,u2) - 8/3*G(0, - v2,0,u2) + G(0, - v2,0,u2)*G(1,v2) - 3*G(0,u2)
         *zeta3 - 25/36*G(0,u2)*Pi^2 - 7/3*G(0,u2)*G(0,v2) + 8/3*G(0,u2)*G(0,
         v2)*Pi^2 + 1/3*G(0,u2)*G(1,v2) + 1/3*G(0,u2)*G(1,v2)*Pi^2 - 2*G(0,u2)
         *G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 29/2*G(0,v2) - 8*G(0,v2)*zeta3
          + 65/12*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - G(0,v2)
         *G(1 - v2, - v2, - v2,u2) - 19/3*G(0,v2)*G(1 - v2, - v2,u2) + 9/2*G(0
         ,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*G(0,v2)*G(1 - 
         v2,0,1 - v2,u2) - 7/6*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(1 - v2,0,0,
         u2) + 11*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2, - v2,u2) - 
         3*G(0,v2)*G( - v2,1 - v2,u2) + 3*G(0,v2)*G( - v2,1 - v2,0,u2) - 5*G(0
         ,v2)*G( - v2,1 - v2,1,u2) + 3*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 8*G(
         0,v2)*G( - v2, - v2, - v2,u2) + 11/3*G(0,v2)*G( - v2, - v2,u2) + 4*G(
         0,v2)*G( - v2, - v2,0,u2) + 61/6*G(0,v2)*G( - v2,u2) - 4/3*G(0,v2)*G(
          - v2,u2)*Pi^2 + 6*G(0,v2)*G( - v2,0,1 - v2,u2) - 19/3*G(0,v2)*G( - 
         v2,0,u2) - 5*G(0,v2)*G( - v2,0,1,u2) - 4*G(0,v2)*G(0,1 - v2, - v2,u2)
          + 41/6*G(0,v2)*G(0,1 - v2,u2) + 5*G(0,v2)*G(0,1 - v2,1,u2) - G(0,v2)
         *G(0, - v2,1 - v2,u2) + 4*G(0,v2)*G(0, - v2, - v2,u2) + 8/3*G(0,v2)*
         G(0, - v2,u2) - 2*G(0,v2)*G(0, - v2,0,u2) - 95/6*G(0,v2)*G(1,u2) + 1/
         3*G(0,v2)*G(1,0,u2) + 5/3*G(0,v2)*G(1,1,u2) + 2*G(0,0,1 - v2,u2)*G(0,
         v2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0,u2) - 2/3*G(0,0,u2)
         *Pi^2 + 8/3*G(0,0,u2)*G(0,v2) - 3*G(0,0,u2)*G(0,1,v2) + G(0,0,u2)*G(1
         ,0,v2) + 13/6*G(0,0,v2) - 4/3*G(0,0,v2)*Pi^2 - G(0,0,v2)*G(1 - v2, - 
         v2,u2) - 13/3*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G( - v2,1 - v2,u2)
          - 8*G(0,0,v2)*G( - v2, - v2,u2) + 10*G(0,0,v2)*G( - v2,u2) + 2*G(0,0
         ,v2)*G( - v2,0,u2) - 2*G(0,0,v2)*G(0,1 - v2,u2) + 4*G(0,0,v2)*G(0, - 
         v2,u2) - 6*G(0,0,v2)*G(0,u2) - 5/3*G(0,0,v2)*G(1,u2) + 11*G(0,0,0,v2)
          - G(0,0,0,v2)*G(1 - v2,u2) - 6*G(0,0,0,v2)*G( - v2,u2) + 2*G(0,0,0,
         v2)*G(0,u2) - 6*G(0,0,0,0,v2) + G(0,0,0,1,v2) + 5*G(0,0,1,1 - v2,u2)
          - 5*G(0,0,1,u2)*G(0,v2) + 5*G(0,0,1,u2)*G(1,v2) - 8/3*G(0,0,1,v2) + 
         2*G(0,0,1,v2)*G(1 - v2,u2) + G(0,0,1,v2)*G( - v2,u2) + G(0,0,1,v2)*G(
         0,u2) - G(0,0,1,0,v2) + 11*G(0,1,1 - v2,u2) - 11*G(0,1,u2)*G(0,v2) + 
         11*G(0,1,u2)*G(1,v2) - 34/3*G(0,1,v2) - 1/6*G(0,1,v2)*Pi^2 + 2*G(0,1,
         v2)*G(1 - v2, - v2,u2) + 11*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(1
          - v2,0,u2) - 5*G(0,1,v2)*G( - v2,1 - v2,u2) + 3*G(0,1,v2)*G( - v2,
          - v2,u2) - 3*G(0,1,v2)*G( - v2,u2) + G(0,1,v2)*G( - v2,0,u2) + 5*G(0
         ,1,v2)*G(0,1 - v2,u2) - G(0,1,v2)*G(0, - v2,u2) - 25/6*G(0,1,v2)*G(0,
         u2) + 5/3*G(0,1,v2)*G(1,u2) + 28/3*G(0,1,0,v2) + 2*G(0,1,0,v2)*G(1 - 
         v2,u2) - G(0,1,0,v2)*G( - v2,u2) + 3*G(0,1,0,v2)*G(0,u2) - G(0,1,0,0,
         v2) - 5*G(0,1,0,1,v2) + 3*G(0,1,1,0,v2) + 95/6*G(1,1 - v2,u2) - 1/3*
         G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 + 95/6*G(1,u2)*G(1,v2) + 1/3*G(1,
         v2) + 7*G(1,v2)*zeta3 + 23/36*G(1,v2)*Pi^2 - 2*G(1,v2)*G(1 - v2, - v2
         ,0,u2) + 1/6*G(1,v2)*G(1 - v2,u2)*Pi^2 - 11*G(1,v2)*G(1 - v2,1,u2) + 
         5*G(1,v2)*G( - v2,1 - v2,1,u2) - 3*G(1,v2)*G( - v2, - v2,0,u2) - 1/6*
         G(1,v2)*G( - v2,u2)*Pi^2 + 3*G(1,v2)*G( - v2,0,u2) - 3*G(1,v2)*G( - 
         v2,0,0,u2) + 5*G(1,v2)*G( - v2,0,1,u2) - 1/3*G(1,0,1 - v2,u2) - 1/3*
         G(1,0,u2)*G(1,v2) + 4*G(1,0,v2) - 5/3*G(1,0,v2)*Pi^2 + 2*G(1,0,v2)*G(
         1 - v2, - v2,u2) + 1/6*G(1,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G(1 - v2,0,
         u2) + 3*G(1,0,v2)*G( - v2,1 - v2,u2) + 3*G(1,0,v2)*G( - v2, - v2,u2)
          - 3*G(1,0,v2)*G( - v2,u2) + 3*G(1,0,v2)*G( - v2,0,u2) + 7/3*G(1,0,0,
         v2) - G(1,0,0,v2)*G( - v2,u2) + G(1,0,0,0,v2) + 19/6*G(1,0,1,v2) + 2*
         G(1,0,1,v2)*G(1 - v2,u2) - 5*G(1,0,1,v2)*G( - v2,u2) - 2*G(1,0,1,0,v2
         ) - 5/3*G(1,1,1 - v2,u2) - 5/3*G(1,1,u2)*G(1,v2) + 1/3*G(1,1,v2)*Pi^2
          - 2/3*G(1,1,0,v2) + G(1,1,0,v2)*G(1 - v2,u2) + 3*G(1,1,0,v2)*G( - v2
         ,u2) + 2*G(1,1,0,0,v2) - G(1,1,0,1,v2) - 3*G(1,1,1,0,v2) )

       + N*[1-u2]^-1 * ( 1 )

       + N*[1-v2]^-1 * ( 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,v2)*G(0,u2) + 
         4/3*G(0,0,1,v2) + 4/3*G(0,1,0,v2) + 4/3*G(1,0,0,v2) )

       + N*[u2+v2]^-2 * ( 9/4*G(1 - v2,u2)*Pi^2 - 9/2*G(1 - v2,1,1 - v2,u2) - 
         45/4*G(0,v2)*G(1 - v2,u2) + 9/2*G(0,v2)*G(1 - v2,1,u2) - 9/2*G(0,v2)*
         G(0,1 - v2,u2) + 45/4*G(0,v2)*G(1,u2) - 9/2*G(0,1,1 - v2,u2) + 9/2*G(
         0,1,u2)*G(0,v2) - 9/2*G(0,1,u2)*G(1,v2) + 9/2*G(0,1,v2)*G(1 - v2,u2)
          - 45/4*G(1,1 - v2,u2) - 45/4*G(1,u2)*G(1,v2) + 9/4*G(1,v2)*Pi^2 - 9/
         2*G(1,v2)*G(1 - v2,1,u2) - 9/2*G(1,0,v2)*G(1 - v2,u2) + 9/2*G(1,0,1,
         v2) - 9/2*G(1,1,0,v2) )

       + N*[u2+v2]^-1 * ( 43/12*Pi^2 - 43/6*G(1 - v2,u2) - 3/4*G(1 - v2,u2)*
         Pi^2 - 4/3*G(1 - v2,0,u2) - 2*G(1 - v2,0,0,u2) + 7/2*G(1 - v2,1,1 - 
         v2,u2) - 4/3*G(0,1 - v2,u2) - 2*G(0,1 - v2,0,u2) + 2*G(0,u2)*Pi^2 - 4/
         3*G(0,u2)*G(1,v2) + 2*G(0,u2)*G(1,0,v2) - 2*G(0,v2)*Pi^2 + 139/12*G(0
         ,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 7/2*G(0,v2)*G(1 - v2,1
         ,u2) + 11/2*G(0,v2)*G(0,1 - v2,u2) - 23/4*G(0,v2)*G(1,u2) - 2*G(0,0,1
          - v2,u2) - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,
         1,v2) + 7/2*G(0,1,1 - v2,u2) - 7/2*G(0,1,u2)*G(0,v2) + 7/2*G(0,1,u2)*
         G(1,v2) + 35/6*G(0,1,v2) - 7/2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*
         G(0,u2) - 2*G(0,1,0,v2) + 23/4*G(1,1 - v2,u2) + 23/4*G(1,u2)*G(1,v2)
          - 43/6*G(1,v2) - 3/4*G(1,v2)*Pi^2 + 7/2*G(1,v2)*G(1 - v2,1,u2) - 19/
         6*G(1,0,v2) + 7/2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,0,v2) - 7/2*G(1,0,
         1,v2) + 7/2*G(1,1,0,v2) )

       + N * (  - 5*zeta3 + 35/6*Pi^2 + G(1 - v2, - v2,0,u2) - 21/2*G(1 - v2,
         u2) + 8/9*G(1 - v2,u2)*Pi^2 - 19/2*G(1 - v2,0,u2) - 7/2*G(1 - v2,0,0,
         u2) + 25/6*G(1 - v2,1,1 - v2,u2) - 25/6*G( - v2,1 - v2,0,u2) + 19/6*
         G( - v2, - v2,0,u2) + 17/9*G( - v2,u2)*Pi^2 - 25/6*G( - v2,0,1 - v2,
         u2) + 17/2*G( - v2,0,u2) + 7/2*G( - v2,0,0,u2) - 19/2*G(0,1 - v2,u2)
          - 7/2*G(0,1 - v2,0,u2) + 7/2*G(0, - v2,0,u2) + 7/2*G(0,u2) + 7/3*G(0
         ,u2)*Pi^2 + 8*G(0,u2)*G(0,v2) - 19/2*G(0,u2)*G(1,v2) + 7/2*G(0,u2)*G(
         1,0,v2) + 7*G(0,v2) - 7/6*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2, - v2,u2)
          + 17/2*G(0,v2)*G(1 - v2,u2) + 31/6*G(0,v2)*G(1 - v2,0,u2) - 25/6*G(0
         ,v2)*G(1 - v2,1,u2) + 25/6*G(0,v2)*G( - v2,1 - v2,u2) - 19/6*G(0,v2)*
         G( - v2, - v2,u2) - 17/2*G(0,v2)*G( - v2,u2) - G(0,v2)*G( - v2,0,u2)
          + 7/2*G(0,v2)*G(0,1 - v2,u2) - 7/2*G(0,v2)*G(0, - v2,u2) - 8*G(0,v2)
         *G(1,u2) - 7/2*G(0,0,1 - v2,u2) + 3/2*G(0,0,u2) + 7/2*G(0,0,u2)*G(0,
         v2) - 7/2*G(0,0,u2)*G(1,v2) - 17/2*G(0,0,v2) - 8/3*G(0,0,v2)*G(1 - v2
         ,u2) - 3/2*G(0,0,v2)*G( - v2,u2) - 7/2*G(0,0,v2)*G(0,u2) + G(0,0,0,v2
         ) + 5/2*G(0,0,1,v2) + 7/2*G(0,1,1 - v2,u2) - 7/2*G(0,1,u2)*G(0,v2) + 
         7/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2) - 25/6*G(0,1,v2)*G(1 - v2,u2)
          + 25/6*G(0,1,v2)*G( - v2,u2) + 8*G(1,1 - v2,u2) + 8*G(1,u2)*G(1,v2)
          - 21/2*G(1,v2) + 7/6*G(1,v2)*Pi^2 + 25/6*G(1,v2)*G(1 - v2,1,u2) - 25/
         6*G(1,v2)*G( - v2,0,u2) + 19/2*G(1,0,v2) + 25/6*G(1,0,v2)*G( - v2,u2)
          - G(1,0,0,v2) - 5/2*G(1,0,1,v2) )

       + N*v2*[1-u2]^-2 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N*v2 * ( zeta3 - 8/3*Pi^2 - G(1 - v2, - v2,0,u2) - 5/18*G(1 - v2,u2)*
         Pi^2 + 4*G(1 - v2,0,u2) + 3/2*G(1 - v2,0,0,u2) - 11/6*G(1 - v2,1,1 - 
         v2,u2) + 11/6*G( - v2,1 - v2,0,u2) - 5/6*G( - v2, - v2,0,u2) - 17/18*
         G( - v2,u2)*Pi^2 + 11/6*G( - v2,0,1 - v2,u2) - 4*G( - v2,0,u2) - 3/2*
         G( - v2,0,0,u2) + 4*G(0,1 - v2,u2) + 3/2*G(0,1 - v2,0,u2) - 3/2*G(0,
          - v2,0,u2) - G(0,u2)*Pi^2 - 4*G(0,u2)*G(0,v2) + 4*G(0,u2)*G(1,v2) - 
         3/2*G(0,u2)*G(1,0,v2) + 1/2*G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2, - v2,u2)
          - 10/3*G(0,v2)*G(1 - v2,u2) - 17/6*G(0,v2)*G(1 - v2,0,u2) + 11/6*G(0
         ,v2)*G(1 - v2,1,u2) - 11/6*G(0,v2)*G( - v2,1 - v2,u2) + 5/6*G(0,v2)*
         G( - v2, - v2,u2) + 4*G(0,v2)*G( - v2,u2) + G(0,v2)*G( - v2,0,u2) - 3/
         2*G(0,v2)*G(0,1 - v2,u2) + 3/2*G(0,v2)*G(0, - v2,u2) + 10/3*G(0,v2)*
         G(1,u2) + 3/2*G(0,0,1 - v2,u2) - 3/2*G(0,0,u2)*G(0,v2) + 3/2*G(0,0,u2
         )*G(1,v2) + 4*G(0,0,v2) + 7/3*G(0,0,v2)*G(1 - v2,u2) - 1/2*G(0,0,v2)*
         G( - v2,u2) + 3/2*G(0,0,v2)*G(0,u2) - G(0,0,0,v2) - 1/2*G(0,0,1,v2)
          - 3/2*G(0,1,1 - v2,u2) + 3/2*G(0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,
         v2) + 11/6*G(0,1,v2)*G(1 - v2,u2) - 11/6*G(0,1,v2)*G( - v2,u2) - 10/3
         *G(1,1 - v2,u2) - 10/3*G(1,u2)*G(1,v2) - 1/2*G(1,v2)*Pi^2 - 11/6*G(1,
         v2)*G(1 - v2,1,u2) + 11/6*G(1,v2)*G( - v2,0,u2) - 4*G(1,0,v2) - 11/6*
         G(1,0,v2)*G( - v2,u2) + G(1,0,0,v2) + 1/2*G(1,0,1,v2) )

       + N*v2^2 * (  - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,1,1 - v2,u2) - 2/3
         *G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2,0,u2) + 5/9*G( - v2,u2)*
         Pi^2 - 2/3*G( - v2,0,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(
         0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/3*G(0,v2)*
         G( - v2, - v2,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G(1 - 
         v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3
         *G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2*[1-u2-v2]^-3 * ( 5/18*Pi^2 + 2*G( - v2,1 - v2,0,u2) + 2*G( - v2,
          - v2,0,u2) - 7/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1 - v2,u2) + 5/3*G(
          - v2,0,u2) + 5/3*G(0,u2)*G(0,v2) - 2*G(0,v2)*G( - v2,1 - v2,u2) - 2*
         G(0,v2)*G( - v2, - v2,u2) - 5/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(1,0
         ,u2) - 2*G(0,v2)*G(1,1,u2) - 5/3*G(0,0,v2) + 2*G(0,0,v2)*G(1,u2) - 2*
         G(0,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*G(1,u2) + 2*G(1,1 - v2,0,u2) - 8/
         3*G(1,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,1 - v2,u2) + 2*G(1
         ,0,u2)*G(1,v2) - 5/3*G(1,0,v2) - 2*G(1,0,v2)*G( - v2,u2) + 2*G(1,1,1
          - v2,u2) + 2*G(1,1,u2)*G(1,v2) )

       + N*u2*[1-u2-v2]^-2 * (  - 21*zeta3 - 82/9*Pi^2 + 247/180*Pi^4 - 4*G(1
          - v2, - v2,1 - v2,0,u2) + 2*G(1 - v2, - v2, - v2,0,u2) + 8/3*G(1 - 
         v2, - v2,u2)*Pi^2 - 4*G(1 - v2, - v2,0,1 - v2,u2) + 23/3*G(1 - v2, - 
         v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2)*zeta3 + 28/9*G(1
          - v2,u2)*Pi^2 + 4/3*G(1 - v2,0,u2) - 1/3*G(1 - v2,0,u2)*Pi^2 - 22*G(
         1 - v2,1,1 - v2,u2) - 2*G( - v2,1 - v2, - v2,0,u2) - 4/3*G( - v2,1 - 
         v2,u2)*Pi^2 + 3*G( - v2,1 - v2,0,u2) - 12*G( - v2,1 - v2,0,0,u2) + 22
         *G( - v2,1 - v2,1,1 - v2,u2) - 12*G( - v2, - v2,1 - v2,0,u2) + 22*G(
          - v2, - v2, - v2,0,u2) + 16/3*G( - v2, - v2,u2)*Pi^2 - 12*G( - v2,
          - v2,0,1 - v2,u2) - 19/3*G( - v2, - v2,0,u2) + 6*G( - v2, - v2,0,0,
         u2) - 28*G( - v2,u2)*zeta3 + 97/18*G( - v2,u2)*Pi^2 + 3*G( - v2,0,1
          - v2,u2) - 12*G( - v2,0,1 - v2,0,u2) + 6*G( - v2,0, - v2,0,u2) - 181/
         6*G( - v2,0,u2) + 28/3*G( - v2,0,u2)*Pi^2 - 12*G( - v2,0,0,1 - v2,u2)
          + 22/3*G( - v2,0,0,u2) + 22*G( - v2,0,1,1 - v2,u2) + 14*G(0,1 - v2,
          - v2,0,u2) + 4/3*G(0,1 - v2,u2) + 4*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - 
         v2,u2)*G(1,0,v2) - 22*G(0,1 - v2,1,1 - v2,u2) - 22*G(0,1 - v2,1,u2)*
         G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - v2, - v2,0,u2) - 2/3*G(
         0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2) + 2*G(0, - v2,0,1 - v2,
         u2) - 4/3*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)*G(1,v2) + 1/3*G(0,u2)
          - 12*G(0,u2)*zeta3 - 19/18*G(0,u2)*Pi^2 - 15*G(0,u2)*G(0,v2) + 28/3*
         G(0,u2)*G(0,v2)*Pi^2 + 4/3*G(0,u2)*G(1,v2) + 5/3*G(0,u2)*G(1,v2)*Pi^2
          - 3*G(0,u2)*G(1,0,v2) - 10*G(0,u2)*G(1,0,0,v2) + 10*G(0,u2)*G(1,0,1,
         v2) - 95/6*G(0,v2) - 28*G(0,v2)*zeta3 + 71/6*G(0,v2)*Pi^2 + 4*G(0,v2)
         *G(1 - v2, - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2, - v2,u2) - 23/
         3*G(0,v2)*G(1 - v2, - v2,u2) - 14/3*G(0,v2)*G(1 - v2,u2) + 8/3*G(0,v2
         )*G(1 - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 16/3*G(0,v2)*
         G(1 - v2,0,u2) + 2*G(0,v2)*G(1 - v2,0,0,u2) + 22*G(0,v2)*G(1 - v2,1,
         u2) + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 3*G(0,v2)*G( - v2,1 - v2,
         u2) + 12*G(0,v2)*G( - v2,1 - v2,0,u2) - 22*G(0,v2)*G( - v2,1 - v2,1,
         u2) + 12*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 22*G(0,v2)*G( - v2, - v2,
          - v2,u2) + 19/3*G(0,v2)*G( - v2, - v2,u2) + 8*G(0,v2)*G( - v2, - v2,
         0,u2) + 181/6*G(0,v2)*G( - v2,u2) - 14/3*G(0,v2)*G( - v2,u2)*Pi^2 + 
         24*G(0,v2)*G( - v2,0,1 - v2,u2) - 6*G(0,v2)*G( - v2,0, - v2,u2) - 38/
         3*G(0,v2)*G( - v2,0,u2) + 6*G(0,v2)*G( - v2,0,0,u2) - 22*G(0,v2)*G(
          - v2,0,1,u2) - 14*G(0,v2)*G(0,1 - v2, - v2,u2) + 38/3*G(0,v2)*G(0,1
          - v2,u2) + 22*G(0,v2)*G(0,1 - v2,1,u2) - 2*G(0,v2)*G(0, - v2,1 - v2,
         u2) + 8*G(0,v2)*G(0, - v2, - v2,u2) + 4/3*G(0,v2)*G(0, - v2,u2) - 4*
         G(0,v2)*G(0, - v2,0,u2) - 64/3*G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(1,0,u2
         ) + 4/3*G(0,v2)*G(1,1,u2) + 10*G(0,0,1 - v2,u2)*G(0,v2) + 10*G(0,0,
          - v2,u2)*G(0,v2) - 10*G(0,0, - v2,0,u2) - 7/3*G(0,0,u2)*Pi^2 + 22/3*
         G(0,0,u2)*G(0,v2) + 6*G(0,0,u2)*G(0,0,v2) - 12*G(0,0,u2)*G(0,1,v2) + 
         2*G(0,0,u2)*G(1,0,v2) + 27/2*G(0,0,v2) - 14/3*G(0,0,v2)*Pi^2 - 2*G(0,
         0,v2)*G(1 - v2, - v2,u2) - 11/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*
         G( - v2,1 - v2,u2) - 22*G(0,0,v2)*G( - v2, - v2,u2) + 18*G(0,0,v2)*G(
          - v2,u2) - 2*G(0,0,v2)*G( - v2,0,u2) - 10*G(0,0,v2)*G(0,1 - v2,u2)
          + 8*G(0,0,v2)*G(0, - v2,u2) - 15*G(0,0,v2)*G(0,u2) - 4/3*G(0,0,v2)*
         G(1,u2) + 21*G(0,0,0,v2) - 2*G(0,0,0,v2)*G(1 - v2,u2) - 12*G(0,0,0,v2
         )*G( - v2,u2) - 2*G(0,0,0,v2)*G(0,u2) - 12*G(0,0,0,0,v2) + 8*G(0,0,0,
         1,v2) + 22*G(0,0,1,1 - v2,u2) - 22*G(0,0,1,u2)*G(0,v2) + 22*G(0,0,1,
         u2)*G(1,v2) - 1/3*G(0,0,1,v2) + 4*G(0,0,1,v2)*G(1 - v2,u2) + 8*G(0,0,
         1,v2)*G( - v2,u2) + 2*G(0,0,1,v2)*G(0,u2) - 2*G(0,0,1,0,v2) + 22*G(0,
         1,1 - v2,u2) - 22*G(0,1,u2)*G(0,v2) + 22*G(0,1,u2)*G(1,v2) - 26*G(0,1
         ,v2) - 4/3*G(0,1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - v2, - v2,u2) + 22*G(0,1
         ,v2)*G(1 - v2,u2) - 4*G(0,1,v2)*G(1 - v2,0,u2) - 22*G(0,1,v2)*G( - v2
         ,1 - v2,u2) + 12*G(0,1,v2)*G( - v2, - v2,u2) - 3*G(0,1,v2)*G( - v2,u2
         ) + 2*G(0,1,v2)*G( - v2,0,u2) + 22*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1
         ,v2)*G(0, - v2,u2) - 28/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,v2)*G(1,u2)
          + 62/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 2*G(0,1,0,v2)*G(
          - v2,u2) + 12*G(0,1,0,v2)*G(0,u2) - 2*G(0,1,0,0,v2) - 22*G(0,1,0,1,
         v2) + 12*G(0,1,1,0,v2) + 64/3*G(1,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2)
          + 10/9*G(1,u2)*Pi^2 + 64/3*G(1,u2)*G(1,v2) + 20*G(1,v2)*zeta3 + 7/9*
         G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2, - v2,0,u2) + 1/3*G(1,v2)*G(1 - v2,
         u2)*Pi^2 - 22*G(1,v2)*G(1 - v2,1,u2) + 22*G(1,v2)*G( - v2,1 - v2,1,u2
         ) - 12*G(1,v2)*G( - v2, - v2,0,u2) - 4/3*G(1,v2)*G( - v2,u2)*Pi^2 + 3
         *G(1,v2)*G( - v2,0,u2) - 12*G(1,v2)*G( - v2,0,0,u2) + 22*G(1,v2)*G(
          - v2,0,1,u2) - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) + 58/3*
         G(1,0,v2) - 22/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2, - v2,u2) + 10/
         3*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2) + 12*G(1,0,v2)*
         G( - v2,1 - v2,u2) + 12*G(1,0,v2)*G( - v2, - v2,u2) - 3*G(1,0,v2)*G(
          - v2,u2) + 12*G(1,0,v2)*G( - v2,0,u2) + 26/3*G(1,0,0,v2) - 2*G(1,0,0
         ,v2)*G( - v2,u2) + 8*G(1,0,0,0,v2) + 22/3*G(1,0,1,v2) + 4*G(1,0,1,v2)
         *G(1 - v2,u2) - 22*G(1,0,1,v2)*G( - v2,u2) - 10*G(1,0,1,0,v2) - 4/3*
         G(1,1,1 - v2,u2) - 4/3*G(1,1,u2)*G(1,v2) - 1/3*G(1,1,v2)*Pi^2 + 8/3*
         G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) + 12*G(1,1,0,v2)*G( - v2,u2)
          + 10*G(1,1,0,0,v2) - 8*G(1,1,0,1,v2) - 6*G(1,1,1,0,v2) )

       + N*u2*[1-u2-v2]^-1 * (  - 24*zeta3 + 221/18*Pi^2 - 41/3*G(1 - v2,u2)
          - G(1 - v2,u2)*Pi^2 - 41/6*G(1 - v2,0,u2) - 12*G(1 - v2,0,0,u2) + 22
         *G(1 - v2,1,1 - v2,u2) - 14*G( - v2,1 - v2,0,u2) + 22*G( - v2, - v2,0
         ,u2) + 19/3*G( - v2,u2)*Pi^2 - 14*G( - v2,0,1 - v2,u2) + 19/6*G( - v2
         ,0,u2) + 8*G( - v2,0,0,u2) - 41/6*G(0,1 - v2,u2) - 12*G(0,1 - v2,0,u2
         ) + 7*G(0, - v2,0,u2) - 37/3*G(0,u2) + 9*G(0,u2)*Pi^2 - 125/6*G(0,u2)
         *G(0,v2) - 41/6*G(0,u2)*G(1,v2) + 13*G(0,u2)*G(1,0,v2) + 47/2*G(0,v2)
          - 9/2*G(0,v2)*Pi^2 + 12*G(0,v2)*G(1 - v2,u2) + 14*G(0,v2)*G(1 - v2,0
         ,u2) - 22*G(0,v2)*G(1 - v2,1,u2) + 14*G(0,v2)*G( - v2,1 - v2,u2) - 22
         *G(0,v2)*G( - v2, - v2,u2) - 19/6*G(0,v2)*G( - v2,u2) + 6*G(0,v2)*G(
          - v2,0,u2) + 23*G(0,v2)*G(0,1 - v2,u2) - 7*G(0,v2)*G(0, - v2,u2) + 
         32/3*G(0,v2)*G(1,u2) + G(0,v2)*G(1,0,u2) - G(0,v2)*G(1,1,u2) - 12*G(0
         ,0,1 - v2,u2) + 64/3*G(0,0,u2) + 8*G(0,0,u2)*G(0,v2) - 12*G(0,0,u2)*
         G(1,v2) + 77/6*G(0,0,v2) - 4*G(0,0,v2)*G(1 - v2,u2) - 20*G(0,0,v2)*G(
          - v2,u2) - 6*G(0,0,v2)*G(0,u2) + G(0,0,v2)*G(1,u2) - 10*G(0,0,0,v2)
          + 11*G(0,0,1,v2) + 22*G(0,1,1 - v2,u2) - 22*G(0,1,u2)*G(0,v2) + 22*
         G(0,1,u2)*G(1,v2) + 68/3*G(0,1,v2) - 22*G(0,1,v2)*G(1 - v2,u2) + 14*
         G(0,1,v2)*G( - v2,u2) + G(0,1,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) + G(0,1
         ,0,v2) - 32/3*G(1,1 - v2,u2) - G(1,1 - v2,0,u2) + 2/3*G(1,u2)*Pi^2 - 
         32/3*G(1,u2)*G(1,v2) - 41/3*G(1,v2) - 1/2*G(1,v2)*Pi^2 + 22*G(1,v2)*
         G(1 - v2,1,u2) - 14*G(1,v2)*G( - v2,0,u2) - G(1,0,1 - v2,u2) - G(1,0,
         u2)*G(1,v2) - 3/2*G(1,0,v2) + 10*G(1,0,v2)*G(1 - v2,u2) + 14*G(1,0,v2
         )*G( - v2,u2) - G(1,0,0,v2) - 21*G(1,0,1,v2) + G(1,1,1 - v2,u2) + G(1
         ,1,u2)*G(1,v2) + 8*G(1,1,0,v2) )

       + N*u2*[u2+v2]^-3 * (  - 9*G(1 - v2,u2)*Pi^2 + 18*G(1 - v2,1,1 - v2,u2)
          + 27/2*G(0,v2)*G(1 - v2,u2) - 18*G(0,v2)*G(1 - v2,1,u2) + 18*G(0,v2)
         *G(0,1 - v2,u2) - 27/2*G(0,v2)*G(1,u2) + 18*G(0,1,1 - v2,u2) - 18*G(0
         ,1,u2)*G(0,v2) + 18*G(0,1,u2)*G(1,v2) - 18*G(0,1,v2)*G(1 - v2,u2) + 
         27/2*G(1,1 - v2,u2) + 27/2*G(1,u2)*G(1,v2) - 9*G(1,v2)*Pi^2 + 18*G(1,
         v2)*G(1 - v2,1,u2) + 18*G(1,0,v2)*G(1 - v2,u2) - 18*G(1,0,1,v2) + 18*
         G(1,1,0,v2) )

       + N*u2*[u2+v2]^-2 * (  - 43/3*Pi^2 + 43/4*G(1 - v2,u2) + 15/2*G(1 - v2,
         u2)*Pi^2 + 16/3*G(1 - v2,0,u2) + 2*G(1 - v2,0,0,u2) - 17*G(1 - v2,1,1
          - v2,u2) + 16/3*G(0,1 - v2,u2) + 2*G(0,1 - v2,0,u2) - 2*G(0,u2)*Pi^2
          + 16/3*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) + 2*G(0,v2)*Pi^2 - 113/
         6*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) + 17*G(0,v2)*G(1 - 
         v2,1,u2) - 19*G(0,v2)*G(0,1 - v2,u2) - 9/2*G(0,v2)*G(1,u2) + 2*G(0,0,
         1 - v2,u2) + 2*G(0,0,u2)*G(1,v2) + 2*G(0,0,v2)*G(1 - v2,u2) + 2*G(0,0
         ,1,v2) - 17*G(0,1,1 - v2,u2) + 17*G(0,1,u2)*G(0,v2) - 17*G(0,1,u2)*G(
         1,v2) - 70/3*G(0,1,v2) + 17*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G(0,
         u2) + 2*G(0,1,0,v2) + 9/2*G(1,1 - v2,u2) + 9/2*G(1,u2)*G(1,v2) + 43/4
         *G(1,v2) + 15/2*G(1,v2)*Pi^2 - 17*G(1,v2)*G(1 - v2,1,u2) + 38/3*G(1,0
         ,v2) - 17*G(1,0,v2)*G(1 - v2,u2) + 2*G(1,0,0,v2) + 17*G(1,0,1,v2) - 
         17*G(1,1,0,v2) )

       + N*u2*[u2+v2]^-1 * (  - 12*zeta3 + 35/2*Pi^2 - 2*G(1 - v2, - v2,0,u2)
          - 119/12*G(1 - v2,u2) - 10/3*G(1 - v2,u2)*Pi^2 - 40/3*G(1 - v2,0,u2)
          - 4*G(1 - v2,0,0,u2) + 14*G(1 - v2,1,1 - v2,u2) - 6*G( - v2,1 - v2,0
         ,u2) + 16*G( - v2, - v2,0,u2) + 10/3*G( - v2,u2)*Pi^2 - 6*G( - v2,0,1
          - v2,u2) + 11*G( - v2,0,u2) - 40/3*G(0,1 - v2,u2) - 4*G(0,1 - v2,0,
         u2) - 2*G(0, - v2,0,u2) - 16/3*G(0,u2) + 11/3*G(0,u2)*Pi^2 - 32/3*G(0
         ,u2)*G(0,v2) - 40/3*G(0,u2)*G(1,v2) + 4*G(0,u2)*G(1,0,v2) + 149/12*G(
         0,v2) - G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2, - v2,u2) + 113/6*G(0,v2)*
         G(1 - v2,u2) + 4*G(0,v2)*G(1 - v2,0,u2) - 14*G(0,v2)*G(1 - v2,1,u2)
          + 6*G(0,v2)*G( - v2,1 - v2,u2) - 16*G(0,v2)*G( - v2, - v2,u2) - 11*
         G(0,v2)*G( - v2,u2) + 8*G(0,v2)*G( - v2,0,u2) + 14*G(0,v2)*G(0,1 - v2
         ,u2) + 2*G(0,v2)*G(0, - v2,u2) + 3/2*G(0,v2)*G(1,u2) - 4*G(0,0,1 - v2
         ,u2) + 55/3*G(0,0,u2) - 4*G(0,0,u2)*G(1,v2) + 5*G(0,0,v2) - 16*G(0,0,
         v2)*G( - v2,u2) + 4*G(0,0,v2)*G(0,u2) - 12*G(0,0,0,v2) + 4*G(0,0,1,v2
         ) + 14*G(0,1,1 - v2,u2) - 14*G(0,1,u2)*G(0,v2) + 14*G(0,1,u2)*G(1,v2)
          + 61/3*G(0,1,v2) - 14*G(0,1,v2)*G(1 - v2,u2) + 6*G(0,1,v2)*G( - v2,
         u2) - 3/2*G(1,1 - v2,u2) - 3/2*G(1,u2)*G(1,v2) - 119/12*G(1,v2) - 10/
         3*G(1,v2)*Pi^2 + 14*G(1,v2)*G(1 - v2,1,u2) - 6*G(1,v2)*G( - v2,0,u2)
          + 13/3*G(1,0,v2) + 10*G(1,0,v2)*G(1 - v2,u2) + 6*G(1,0,v2)*G( - v2,
         u2) - 14*G(1,0,1,v2) + 10*G(1,1,0,v2) )

       + N*u2 * (  - zeta3 - 13/3*Pi^2 + G(1 - v2, - v2,0,u2) + 1/3*G(1 - v2,
         u2) + 1/3*G(1 - v2,u2)*Pi^2 + 20/3*G(1 - v2,0,u2) - 3/2*G(1 - v2,0,0,
         u2) + 3/2*G(1 - v2,1,1 - v2,u2) - 3/2*G( - v2,1 - v2,0,u2) + 1/2*G(
          - v2, - v2,0,u2) + 2/3*G( - v2,u2)*Pi^2 - 3/2*G( - v2,0,1 - v2,u2)
          - 20/3*G( - v2,0,u2) + 3/2*G( - v2,0,0,u2) + 20/3*G(0,1 - v2,u2) - 3/
         2*G(0,1 - v2,0,u2) + 3/2*G(0, - v2,0,u2) + G(0,u2)*Pi^2 - 22/3*G(0,u2
         )*G(0,v2) + 20/3*G(0,u2)*G(1,v2) + 3/2*G(0,u2)*G(1,0,v2) - 1/3*G(0,v2
         ) - 1/2*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2, - v2,u2) - 20/3*G(0,v2)*G(1
          - v2,u2) + 5/2*G(0,v2)*G(1 - v2,0,u2) - 3/2*G(0,v2)*G(1 - v2,1,u2)
          + 3/2*G(0,v2)*G( - v2,1 - v2,u2) - 1/2*G(0,v2)*G( - v2, - v2,u2) + 
         20/3*G(0,v2)*G( - v2,u2) - G(0,v2)*G( - v2,0,u2) + 3/2*G(0,v2)*G(0,1
          - v2,u2) - 3/2*G(0,v2)*G(0, - v2,u2) + 22/3*G(0,v2)*G(1,u2) - 3/2*G(
         0,0,1 - v2,u2) + 3/2*G(0,0,u2)*G(0,v2) - 3/2*G(0,0,u2)*G(1,v2) + 22/3
         *G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2) + 1/2*G(0,0,v2)*G( - v2,u2) - 3/
         2*G(0,0,v2)*G(0,u2) + G(0,0,0,v2) + 1/2*G(0,0,1,v2) + 3/2*G(0,1,1 - 
         v2,u2) - 3/2*G(0,1,u2)*G(0,v2) + 3/2*G(0,1,u2)*G(1,v2) + 2/3*G(0,1,v2
         ) - 3/2*G(0,1,v2)*G(1 - v2,u2) + 3/2*G(0,1,v2)*G( - v2,u2) - 22/3*G(1
         ,1 - v2,u2) - 22/3*G(1,u2)*G(1,v2) + 1/3*G(1,v2) + 1/2*G(1,v2)*Pi^2
          + 3/2*G(1,v2)*G(1 - v2,1,u2) - 3/2*G(1,v2)*G( - v2,0,u2) - 20/3*G(1,
         0,v2) + 3/2*G(1,0,v2)*G( - v2,u2) - G(1,0,0,v2) - 1/2*G(1,0,1,v2) )

       + N*u2*v2 * (  - 4/9*Pi^2 + 2/3*G(1 - v2,0,u2) - 2/3*G( - v2,0,u2) + 2/
         3*G(0,1 - v2,u2) - 2/3*G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) - 2/3*G(
         0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 
         2/3*G(0,0,v2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,0,
         v2) )

       + N*u2^2*[1-u2-v2]^-3 * (  - 35/6*zeta3 - 41/12*Pi^2 + 413/360*Pi^4 - 4
         *G(1 - v2, - v2,1 - v2,0,u2) + 2*G(1 - v2, - v2, - v2,0,u2) + 8/3*G(1
          - v2, - v2,u2)*Pi^2 - 4*G(1 - v2, - v2,0,1 - v2,u2) - 7/3*G(1 - v2,
          - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2)*zeta3 - 7/18*
         G(1 - v2,u2)*Pi^2 - 1/3*G(1 - v2,0,u2)*Pi^2 - 2*G( - v2,1 - v2, - v2,
         0,u2) - 13/6*G( - v2,1 - v2,u2)*Pi^2 + 4/3*G( - v2,1 - v2,0,u2) - 11*
         G( - v2,1 - v2,0,0,u2) + 22*G( - v2,1 - v2,1,1 - v2,u2) - 11*G( - v2,
          - v2,1 - v2,0,u2) + 21*G( - v2, - v2, - v2,0,u2) + 5*G( - v2, - v2,
         u2)*Pi^2 - 11*G( - v2, - v2,0,1 - v2,u2) + 5/6*G( - v2, - v2,0,u2) + 
         5*G( - v2, - v2,0,0,u2) - 26*G( - v2,u2)*zeta3 + 52/9*G( - v2,u2)*
         Pi^2 + 4/3*G( - v2,0,1 - v2,u2) - 11*G( - v2,0,1 - v2,0,u2) + 5*G( - 
         v2,0, - v2,0,u2) - 41/2*G( - v2,0,u2) + 26/3*G( - v2,0,u2)*Pi^2 - 11*
         G( - v2,0,0,1 - v2,u2) + 15/2*G( - v2,0,0,u2) + 22*G( - v2,0,1,1 - v2
         ,u2) + 13*G(0,1 - v2, - v2,0,u2) + 4*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - 
         v2,u2)*G(1,0,v2) - 22*G(0,1 - v2,1,1 - v2,u2) - 22*G(0,1 - v2,1,u2)*
         G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - v2, - v2,0,u2) - 2/3*G(
         0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2) + 2*G(0, - v2,0,1 - v2,
         u2) + 6*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)*G(1,v2) - 11*G(0,u2)*
         zeta3 + 31/36*G(0,u2)*Pi^2 - 41/2*G(0,u2)*G(0,v2) + 26/3*G(0,u2)*G(0,
         v2)*Pi^2 + 3/2*G(0,u2)*G(1,v2)*Pi^2 - 23/6*G(0,u2)*G(1,0,v2) - 9*G(0,
         u2)*G(1,0,0,v2) + 9*G(0,u2)*G(1,0,1,v2) - 26*G(0,v2)*zeta3 + 67/18*G(
         0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2
         , - v2, - v2,u2) + 7/3*G(0,v2)*G(1 - v2, - v2,u2) + 8/3*G(0,v2)*G(1
          - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 7/3*G(0,v2)*G(1 - 
         v2,0,u2) + 2*G(0,v2)*G(1 - v2,0,0,u2) + 2*G(0,v2)*G( - v2,1 - v2, - 
         v2,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 11*G(0,v2)*G( - v2,1 - v2,0
         ,u2) - 22*G(0,v2)*G( - v2,1 - v2,1,u2) + 11*G(0,v2)*G( - v2, - v2,1
          - v2,u2) - 21*G(0,v2)*G( - v2, - v2, - v2,u2) - 5/6*G(0,v2)*G( - v2,
          - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2) + 41/2*G(0,v2)*G( - v2,u2)
          - 13/3*G(0,v2)*G( - v2,u2)*Pi^2 + 24*G(0,v2)*G( - v2,0,1 - v2,u2) - 
         5*G(0,v2)*G( - v2,0, - v2,u2) - 31/3*G(0,v2)*G( - v2,0,u2) + 5*G(0,v2
         )*G( - v2,0,0,u2) - 22*G(0,v2)*G( - v2,0,1,u2) - 13*G(0,v2)*G(0,1 - 
         v2, - v2,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) + 22*G(0,v2)*G(0,1 - v2,1,
         u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*G(0, - v2, - v2,u2)
          - 6*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0,u2) + 4/3*G(0,v2)*
         G(1,1,u2) + 11*G(0,0,1 - v2,u2)*G(0,v2) + 9*G(0,0, - v2,u2)*G(0,v2)
          - 9*G(0,0, - v2,0,u2) - 13/6*G(0,0,u2)*Pi^2 + 15/2*G(0,0,u2)*G(0,v2)
          + 5*G(0,0,u2)*G(0,0,v2) - 11*G(0,0,u2)*G(0,1,v2) + 2*G(0,0,u2)*G(1,0
         ,v2) + 41/2*G(0,0,v2) - 13/3*G(0,0,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2,
          - v2,u2) + 7/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,1 - v2,
         u2) - 21*G(0,0,v2)*G( - v2, - v2,u2) + 79/6*G(0,0,v2)*G( - v2,u2) - 
         G(0,0,v2)*G( - v2,0,u2) - 9*G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(
         0, - v2,u2) - 20*G(0,0,v2)*G(0,u2) - 4/3*G(0,0,v2)*G(1,u2) + 145/6*G(
         0,0,0,v2) - 2*G(0,0,0,v2)*G(1 - v2,u2) - 12*G(0,0,0,v2)*G( - v2,u2)
          - G(0,0,0,v2)*G(0,u2) - 12*G(0,0,0,0,v2) + 7*G(0,0,0,1,v2) + 22*G(0,
         0,1,1 - v2,u2) - 22*G(0,0,1,u2)*G(0,v2) + 22*G(0,0,1,u2)*G(1,v2) - 8/
         3*G(0,0,1,v2) + 4*G(0,0,1,v2)*G(1 - v2,u2) + 7*G(0,0,1,v2)*G( - v2,u2
         ) + 2*G(0,0,1,v2)*G(0,u2) - 2*G(0,0,1,0,v2) - 13/6*G(0,1,v2)*Pi^2 + 4
         *G(0,1,v2)*G(1 - v2, - v2,u2) - 4*G(0,1,v2)*G(1 - v2,0,u2) - 22*G(0,1
         ,v2)*G( - v2,1 - v2,u2) + 11*G(0,1,v2)*G( - v2, - v2,u2) - 4/3*G(0,1,
         v2)*G( - v2,u2) + 2*G(0,1,v2)*G( - v2,0,u2) + 22*G(0,1,v2)*G(0,1 - v2
         ,u2) - 2*G(0,1,v2)*G(0, - v2,u2) + 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,
         v2)*G(1,u2) + 25/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 2*G(0,1
         ,0,v2)*G( - v2,u2) + 11*G(0,1,0,v2)*G(0,u2) - 2*G(0,1,0,0,v2) - 22*G(
         0,1,0,1,v2) + 13*G(0,1,1,0,v2) + 4/9*G(1,u2)*Pi^2 + 19*G(1,v2)*zeta3
          - 1/4*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2, - v2,0,u2) + 1/3*G(1,v2)*G(
         1 - v2,u2)*Pi^2 + 22*G(1,v2)*G( - v2,1 - v2,1,u2) - 11*G(1,v2)*G( - 
         v2, - v2,0,u2) - 13/6*G(1,v2)*G( - v2,u2)*Pi^2 + 4/3*G(1,v2)*G( - v2,
         0,u2) - 11*G(1,v2)*G( - v2,0,0,u2) + 22*G(1,v2)*G( - v2,0,1,u2) + 41/
         2*G(1,0,v2) - 20/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2, - v2,u2) + 
         7/3*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2) + 13*G(1,0,v2
         )*G( - v2,1 - v2,u2) + 11*G(1,0,v2)*G( - v2, - v2,u2) - 4/3*G(1,0,v2)
         *G( - v2,u2) + 11*G(1,0,v2)*G( - v2,0,u2) + 49/3*G(1,0,0,v2) - 2*G(1,
         0,0,v2)*G( - v2,u2) + 7*G(1,0,0,0,v2) - 4/3*G(1,0,1,v2) + 4*G(1,0,1,
         v2)*G(1 - v2,u2) - 22*G(1,0,1,v2)*G( - v2,u2) - 9*G(1,0,1,0,v2) - 4/3
         *G(1,1,1 - v2,u2) - 4/3*G(1,1,u2)*G(1,v2) - 1/6*G(1,1,v2)*Pi^2 + 1/6*
         G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) + 13*G(1,1,0,v2)*G( - v2,u2)
          + 9*G(1,1,0,0,v2) - 7*G(1,1,0,1,v2) - 6*G(1,1,1,0,v2) )

       + N*u2^2*[1-u2-v2]^-2 * (  - 20*zeta3 + 98/9*Pi^2 + G(1 - v2, - v2,0,u2
         ) - 5/3*G(1 - v2,u2)*Pi^2 - 10/3*G(1 - v2,0,u2) - 11*G(1 - v2,0,0,u2)
          + 22*G(1 - v2,1,1 - v2,u2) - 13*G( - v2,1 - v2,0,u2) + 20*G( - v2,
          - v2,0,u2) + 20/3*G( - v2,u2)*Pi^2 - 13*G( - v2,0,1 - v2,u2) + 35/6*
         G( - v2,0,u2) + 6*G( - v2,0,0,u2) - 10/3*G(0,1 - v2,u2) - 11*G(0,1 - 
         v2,0,u2) + 6*G(0, - v2,0,u2) - 31/2*G(0,u2) + 49/6*G(0,u2)*Pi^2 - 65/
         3*G(0,u2)*G(0,v2) - 10/3*G(0,u2)*G(1,v2) + 14*G(0,u2)*G(1,0,v2) + 95/
         6*G(0,v2) - 25/6*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2, - v2,u2) + 14/3*G(0
         ,v2)*G(1 - v2,u2) + 14*G(0,v2)*G(1 - v2,0,u2) - 22*G(0,v2)*G(1 - v2,1
         ,u2) + 13*G(0,v2)*G( - v2,1 - v2,u2) - 20*G(0,v2)*G( - v2, - v2,u2)
          - 35/6*G(0,v2)*G( - v2,u2) + 6*G(0,v2)*G( - v2,0,u2) + 24*G(0,v2)*G(
         0,1 - v2,u2) - 6*G(0,v2)*G(0, - v2,u2) + 64/3*G(0,v2)*G(1,u2) + 2*G(0
         ,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,1,u2) - 11*G(0,0,1 - v2,u2) + 41/2*G(0
         ,0,u2) + 6*G(0,0,u2)*G(0,v2) - 11*G(0,0,u2)*G(1,v2) + 65/6*G(0,0,v2)
          - 5*G(0,0,v2)*G(1 - v2,u2) - 18*G(0,0,v2)*G( - v2,u2) - 6*G(0,0,v2)*
         G(0,u2) + 2*G(0,0,v2)*G(1,u2) - 10*G(0,0,0,v2) + 11*G(0,0,1,v2) + 22*
         G(0,1,1 - v2,u2) - 22*G(0,1,u2)*G(0,v2) + 22*G(0,1,u2)*G(1,v2) + 26*
         G(0,1,v2) - 22*G(0,1,v2)*G(1 - v2,u2) + 13*G(0,1,v2)*G( - v2,u2) + 2*
         G(0,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,u2) + G(0,1,0,v2) - 64/3*G(1,1 - 
         v2,u2) - 2*G(1,1 - v2,0,u2) + 4/3*G(1,u2)*Pi^2 - 64/3*G(1,u2)*G(1,v2)
          - G(1,v2)*Pi^2 + 22*G(1,v2)*G(1 - v2,1,u2) - 13*G(1,v2)*G( - v2,0,u2
         ) - 2*G(1,0,1 - v2,u2) - 2*G(1,0,u2)*G(1,v2) - 22/3*G(1,0,v2) + 10*G(
         1,0,v2)*G(1 - v2,u2) + 13*G(1,0,v2)*G( - v2,u2) - G(1,0,0,v2) - 22*G(
         1,0,1,v2) + 2*G(1,1,1 - v2,u2) + 2*G(1,1,u2)*G(1,v2) + 6*G(1,1,0,v2)
          )

       + N*u2^2*[1-u2-v2]^-1 * (  - 7*zeta3 + 181/24*Pi^2 + 2*G(1 - v2, - v2,0
         ,u2) + 1/3*G(1 - v2,u2) - 7/12*G(1 - v2,u2)*Pi^2 - 13/2*G(1 - v2,0,u2
         ) - 11/2*G(1 - v2,0,0,u2) + 11*G(1 - v2,1,1 - v2,u2) - 13/2*G( - v2,1
          - v2,0,u2) + 17/2*G( - v2, - v2,0,u2) + 13/3*G( - v2,u2)*Pi^2 - 13/2
         *G( - v2,0,1 - v2,u2) + 119/12*G( - v2,0,u2) + 3/2*G( - v2,0,0,u2) - 
         13/2*G(0,1 - v2,u2) - 11/2*G(0,1 - v2,0,u2) - 1/2*G(0, - v2,0,u2) - 2/
         3*G(0,u2) + 23/6*G(0,u2)*Pi^2 - 25/4*G(0,u2)*G(0,v2) - 13/2*G(0,u2)*
         G(1,v2) + 13/2*G(0,u2)*G(1,0,v2) + 1/3*G(0,v2) + 5/6*G(0,v2)*Pi^2 - 2
         *G(0,v2)*G(1 - v2, - v2,u2) + 35/6*G(0,v2)*G(1 - v2,u2) + 17/2*G(0,v2
         )*G(1 - v2,0,u2) - 11*G(0,v2)*G(1 - v2,1,u2) + 13/2*G(0,v2)*G( - v2,1
          - v2,u2) - 17/2*G(0,v2)*G( - v2, - v2,u2) - 119/12*G(0,v2)*G( - v2,
         u2) + 3*G(0,v2)*G( - v2,0,u2) + 10*G(0,v2)*G(0,1 - v2,u2) + 1/2*G(0,
         v2)*G(0, - v2,u2) + 41/6*G(0,v2)*G(1,u2) - G(0,v2)*G(1,0,u2) + G(0,v2
         )*G(1,1,u2) - 11/2*G(0,0,1 - v2,u2) + 21/2*G(0,0,u2) + 3/2*G(0,0,u2)*
         G(0,v2) - 11/2*G(0,0,u2)*G(1,v2) + 3/4*G(0,0,v2) - 4*G(0,0,v2)*G(1 - 
         v2,u2) - 15/2*G(0,0,v2)*G( - v2,u2) + 5/2*G(0,0,v2)*G(0,u2) - G(0,0,
         v2)*G(1,u2) - 5*G(0,0,0,v2) + 7/2*G(0,0,1,v2) + 11*G(0,1,1 - v2,u2)
          - 11*G(0,1,u2)*G(0,v2) + 11*G(0,1,u2)*G(1,v2) + 38/3*G(0,1,v2) - 11*
         G(0,1,v2)*G(1 - v2,u2) + 13/2*G(0,1,v2)*G( - v2,u2) - G(0,1,v2)*G(0,
         u2) + G(0,1,v2)*G(1,u2) - 3*G(0,1,0,v2) - 41/6*G(1,1 - v2,u2) + G(1,1
          - v2,0,u2) - 2/3*G(1,u2)*Pi^2 - 41/6*G(1,u2)*G(1,v2) + 1/3*G(1,v2)
          - 7/12*G(1,v2)*Pi^2 + 11*G(1,v2)*G(1 - v2,1,u2) - 13/2*G(1,v2)*G( - 
         v2,0,u2) + G(1,0,1 - v2,u2) + G(1,0,u2)*G(1,v2) + 19/12*G(1,0,v2) + 7/
         2*G(1,0,v2)*G(1 - v2,u2) + 13/2*G(1,0,v2)*G( - v2,u2) - 4*G(1,0,0,v2)
          - 9*G(1,0,1,v2) - G(1,1,1 - v2,u2) - G(1,1,u2)*G(1,v2) + 11/2*G(1,1,
         0,v2) )

       + N*u2^2*[u2+v2]^-4 * ( 27/4*G(1 - v2,u2)*Pi^2 - 27/2*G(1 - v2,1,1 - v2
         ,u2) + 27/2*G(0,v2)*G(1 - v2,1,u2) - 27/2*G(0,v2)*G(0,1 - v2,u2) - 27/
         2*G(0,1,1 - v2,u2) + 27/2*G(0,1,u2)*G(0,v2) - 27/2*G(0,1,u2)*G(1,v2)
          + 27/2*G(0,1,v2)*G(1 - v2,u2) + 27/4*G(1,v2)*Pi^2 - 27/2*G(1,v2)*G(1
          - v2,1,u2) - 27/2*G(1,0,v2)*G(1 - v2,u2) + 27/2*G(1,0,1,v2) - 27/2*
         G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-3 * ( 43/4*Pi^2 - 73/12*G(1 - v2,u2)*Pi^2 - 4*G(1 - 
         v2,0,u2) - 4/3*G(1 - v2,0,0,u2) + 27/2*G(1 - v2,1,1 - v2,u2) - 4*G(0,
         1 - v2,u2) - 4/3*G(0,1 - v2,0,u2) + 4/3*G(0,u2)*Pi^2 - 4*G(0,u2)*G(1,
         v2) + 4/3*G(0,u2)*G(1,0,v2) - 4/3*G(0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2,
         u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 27/2*G(0,v2)*G(1 - v2,1,u2) + 89/6
         *G(0,v2)*G(0,1 - v2,u2) + 27/2*G(0,v2)*G(1,u2) - 4/3*G(0,0,1 - v2,u2)
          - 4/3*G(0,0,u2)*G(1,v2) - 4/3*G(0,0,v2)*G(1 - v2,u2) - 4/3*G(0,0,1,
         v2) + 27/2*G(0,1,1 - v2,u2) - 27/2*G(0,1,u2)*G(0,v2) + 27/2*G(0,1,u2)
         *G(1,v2) + 35/2*G(0,1,v2) - 27/2*G(0,1,v2)*G(1 - v2,u2) + 4/3*G(0,1,
         v2)*G(0,u2) - 4/3*G(0,1,0,v2) - 27/2*G(1,1 - v2,u2) - 27/2*G(1,u2)*G(
         1,v2) - 73/12*G(1,v2)*Pi^2 + 27/2*G(1,v2)*G(1 - v2,1,u2) - 19/2*G(1,0
         ,v2) + 27/2*G(1,0,v2)*G(1 - v2,u2) - 4/3*G(1,0,0,v2) - 27/2*G(1,0,1,
         v2) + 27/2*G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-2 * ( 6*zeta3 - 191/24*Pi^2 + 2*G(1 - v2, - v2,0,u2)
          + 29/12*G(1 - v2,u2)*Pi^2 + 41/12*G(1 - v2,0,u2) + G(1 - v2,0,0,u2)
          - 13/2*G(1 - v2,1,1 - v2,u2) + 2*G( - v2,1 - v2,0,u2) - 8*G( - v2,
          - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1 - v2,u2) - 1/2*G(
          - v2,0,u2) + 41/12*G(0,1 - v2,u2) + G(0,1 - v2,0,u2) + G(0, - v2,0,
         u2) + 43/4*G(0,u2) - 4/3*G(0,u2)*Pi^2 + 23/3*G(0,u2)*G(0,v2) + 41/12*
         G(0,u2)*G(1,v2) - 43/4*G(0,v2) + G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,
          - v2,u2) - 41/12*G(0,v2)*G(1 - v2,u2) + 13/2*G(0,v2)*G(1 - v2,1,u2)
          - 2*G(0,v2)*G( - v2,1 - v2,u2) + 8*G(0,v2)*G( - v2, - v2,u2) + 1/2*
         G(0,v2)*G( - v2,u2) - 4*G(0,v2)*G( - v2,0,u2) - 13/2*G(0,v2)*G(0,1 - 
         v2,u2) - G(0,v2)*G(0, - v2,u2) - 27/4*G(0,v2)*G(1,u2) + G(0,0,1 - v2,
         u2) - 17/2*G(0,0,u2) + G(0,0,u2)*G(1,v2) - 41/6*G(0,0,v2) - G(0,0,v2)
         *G(1 - v2,u2) + 8*G(0,0,v2)*G( - v2,u2) - 2*G(0,0,v2)*G(0,u2) + 6*G(0
         ,0,0,v2) - G(0,0,1,v2) - 13/2*G(0,1,1 - v2,u2) + 13/2*G(0,1,u2)*G(0,
         v2) - 13/2*G(0,1,u2)*G(1,v2) - 61/6*G(0,1,v2) + 13/2*G(0,1,v2)*G(1 - 
         v2,u2) - 2*G(0,1,v2)*G( - v2,u2) - G(0,1,0,v2) + 27/4*G(1,1 - v2,u2)
          + 27/4*G(1,u2)*G(1,v2) + 29/12*G(1,v2)*Pi^2 - 13/2*G(1,v2)*G(1 - v2,
         1,u2) + 2*G(1,v2)*G( - v2,0,u2) + 10/3*G(1,0,v2) - 13/2*G(1,0,v2)*G(1
          - v2,u2) - 2*G(1,0,v2)*G( - v2,u2) - G(1,0,0,v2) + 13/2*G(1,0,1,v2)
          - 13/2*G(1,1,0,v2) )

       + N*u2^2*[u2+v2]^-1 * (  - 6*zeta3 + 209/24*Pi^2 + G(1 - v2, - v2,0,u2)
          - 11/12*G(1 - v2,u2)*Pi^2 - 101/12*G(1 - v2,0,u2) - 4*G(1 - v2,0,0,
         u2) + 19/2*G(1 - v2,1,1 - v2,u2) - 5*G( - v2,1 - v2,0,u2) + 8*G( - v2
         , - v2,0,u2) + 11/3*G( - v2,u2)*Pi^2 - 5*G( - v2,0,1 - v2,u2) + 25/2*
         G( - v2,0,u2) - 101/12*G(0,1 - v2,u2) - 4*G(0,1 - v2,0,u2) - G(0, - 
         v2,0,u2) - G(0,u2) + 17/6*G(0,u2)*Pi^2 - 11/3*G(0,u2)*G(0,v2) - 101/
         12*G(0,u2)*G(1,v2) + 6*G(0,u2)*G(1,0,v2) + G(0,v2) + 1/2*G(0,v2)*Pi^2
          - G(0,v2)*G(1 - v2, - v2,u2) + 101/12*G(0,v2)*G(1 - v2,u2) + 6*G(0,
         v2)*G(1 - v2,0,u2) - 19/2*G(0,v2)*G(1 - v2,1,u2) + 5*G(0,v2)*G( - v2,
         1 - v2,u2) - 8*G(0,v2)*G( - v2, - v2,u2) - 25/2*G(0,v2)*G( - v2,u2)
          + 4*G(0,v2)*G( - v2,0,u2) + 19/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(
         0, - v2,u2) + 17/4*G(0,v2)*G(1,u2) - 4*G(0,0,1 - v2,u2) + 21/2*G(0,0,
         u2) - 4*G(0,0,u2)*G(1,v2) - 19/6*G(0,0,v2) - 2*G(0,0,v2)*G(1 - v2,u2)
          - 8*G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G(0,u2) - 6*G(0,0,0,v2) + 4*
         G(0,0,1,v2) + 19/2*G(0,1,1 - v2,u2) - 19/2*G(0,1,u2)*G(0,v2) + 19/2*
         G(0,1,u2)*G(1,v2) + 38/3*G(0,1,v2) - 19/2*G(0,1,v2)*G(1 - v2,u2) + 5*
         G(0,1,v2)*G( - v2,u2) - 2*G(0,1,0,v2) - 17/4*G(1,1 - v2,u2) - 17/4*G(
         1,u2)*G(1,v2) - 11/12*G(1,v2)*Pi^2 + 19/2*G(1,v2)*G(1 - v2,1,u2) - 5*
         G(1,v2)*G( - v2,0,u2) + 25/6*G(1,0,v2) + 7/2*G(1,0,v2)*G(1 - v2,u2)
          + 5*G(1,0,v2)*G( - v2,u2) - 2*G(1,0,0,v2) - 19/2*G(1,0,1,v2) + 7/2*
         G(1,1,0,v2) )

       + N*u2^2 * ( 2/9*Pi^2 - 1/3*G(1 - v2,0,u2) + 1/3*G( - v2,0,u2) - 1/3*G(
         0,1 - v2,u2) + 1/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2
         )*G(1 - v2,u2) - 1/3*G(0,v2)*G( - v2,u2) - 1/3*G(0,v2)*G(1,u2) - 1/3*
         G(0,0,v2) + 1/3*G(1,1 - v2,u2) + 1/3*G(1,u2)*G(1,v2) + 1/3*G(1,0,v2)
          )

       + N*u2^3*[1-u2-v2]^-3 * ( 5/18*Pi^2 + 5/3*G( - v2,0,u2) + 2*G(0, - v2,0
         ,u2) + 5/3*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,0,v2) - 5/3*G(0,v2)*Pi^2
          - 5/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(0
         , - v2,u2) + 2*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,1,u2) - 5/3*G(0,0,v2
         ) - 4*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 2*G(0,0,1,v2) + 2*G(0
         ,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,u2) + 2*G(0,1,0,v2) - 2*G(1,1 - v2,0
         ,u2) + 4/3*G(1,u2)*Pi^2 + 1/3*G(1,v2)*Pi^2 - 2*G(1,0,1 - v2,u2) - 2*
         G(1,0,u2)*G(1,v2) - 5/3*G(1,0,v2) + 2*G(1,0,0,v2) - 2*G(1,0,1,v2) + 2
         *G(1,1,1 - v2,u2) + 2*G(1,1,u2)*G(1,v2) - 4*G(1,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-2 * (  - Pi^2 + 4/3*G(1 - v2,0,u2) - 8/3*G( - v2,0,
         u2) + 4/3*G(0,1 - v2,u2) - 3*G(0, - v2,0,u2) + 1/3*G(0,u2) - 2*G(0,u2
         )*G(0,v2) + 4/3*G(0,u2)*G(1,v2) - 3*G(0,u2)*G(1,0,v2) - 1/3*G(0,v2)
          + 5/2*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,u2) + 8/3*G(0,v2)*G( - v2,u2
         ) - 3*G(0,v2)*G(0,1 - v2,u2) + 3*G(0,v2)*G(0, - v2,u2) + 4/3*G(0,v2)*
         G(1,u2) - 3*G(0,v2)*G(1,0,u2) + 3*G(0,v2)*G(1,1,u2) + 10/3*G(0,0,v2)
          + 6*G(0,0,v2)*G(0,u2) - 3*G(0,0,v2)*G(1,u2) - 3*G(0,0,1,v2) - 2/3*G(
         0,1,v2) - 3*G(0,1,v2)*G(0,u2) + 3*G(0,1,v2)*G(1,u2) - 3*G(0,1,0,v2)
          - 4/3*G(1,1 - v2,u2) + 3*G(1,1 - v2,0,u2) - 2*G(1,u2)*Pi^2 - 4/3*G(1
         ,u2)*G(1,v2) - 1/2*G(1,v2)*Pi^2 + 3*G(1,0,1 - v2,u2) + 3*G(1,0,u2)*G(
         1,v2) - 4/3*G(1,0,v2) - 3*G(1,0,0,v2) + 3*G(1,0,1,v2) - 3*G(1,1,1 - 
         v2,u2) - 3*G(1,1,u2)*G(1,v2) + 6*G(1,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-1 * ( 2/3*Pi^2 - G(1 - v2,0,u2) + G( - v2,0,u2) - 
         G(0,1 - v2,u2) + 2/3*G(0, - v2,0,u2) + G(0,u2)*G(0,v2) - G(0,u2)*G(1,
         v2) + 2/3*G(0,u2)*G(1,0,v2) - 5/9*G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2,u2)
          - G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0
         , - v2,u2) - G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(
         1,1,u2) - G(0,0,v2) - 4/3*G(0,0,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2)
          + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2)*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 
         2/3*G(0,1,0,v2) + G(1,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2) + 4/9*G(1,u2)
         *Pi^2 + G(1,u2)*G(1,v2) + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 2/
         3*G(1,0,u2)*G(1,v2) + G(1,0,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2)
          + 2/3*G(1,1,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-3 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2*G(0, - v2
         ,0,u2) - 2/3*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,0,v2) + 5/3*G(0,v2)*Pi^2
          + 2/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0
         , - v2,u2) - 2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2
         ) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2*G(0
         ,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(1,1 - v2,0
         ,u2) - 4/3*G(1,u2)*Pi^2 - 1/3*G(1,v2)*Pi^2 + 2*G(1,0,1 - v2,u2) + 2*
         G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) - 2
         *G(1,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-2 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0
         ,u2) - 2/3*G(0,1 - v2,u2) + 4/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(0,v2)
          - 2/3*G(0,u2)*G(1,v2) + 4/3*G(0,u2)*G(1,0,v2) - 10/9*G(0,v2)*Pi^2 + 
         2/3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + 4/3*G(0,v2)*G(0,
         1 - v2,u2) - 4/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 4/3*G(
         0,v2)*G(1,0,u2) - 4/3*G(0,v2)*G(1,1,u2) - 2/3*G(0,0,v2) - 8/3*G(0,0,
         v2)*G(0,u2) + 4/3*G(0,0,v2)*G(1,u2) + 4/3*G(0,0,1,v2) + 4/3*G(0,1,v2)
         *G(0,u2) - 4/3*G(0,1,v2)*G(1,u2) + 4/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,
         u2) - 4/3*G(1,1 - v2,0,u2) + 8/9*G(1,u2)*Pi^2 + 2/3*G(1,u2)*G(1,v2)
          + 2/9*G(1,v2)*Pi^2 - 4/3*G(1,0,1 - v2,u2) - 4/3*G(1,0,u2)*G(1,v2) + 
         2/3*G(1,0,v2) + 4/3*G(1,0,0,v2) - 4/3*G(1,0,1,v2) + 4/3*G(1,1,1 - v2,
         u2) + 4/3*G(1,1,u2)*G(1,v2) - 8/3*G(1,1,0,v2) )

       + N*u2^5*[1-u2-v2]^-3 * ( 2/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(1,0,v2)
          - 5/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0,
          - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - 4/3*G(0,0
         ,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2
         )*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,
         0,u2) + 4/9*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 
         2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 2/3*G(1,1
         ,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + i_*N^-1*u2^-2 * ( 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * (  - 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1 * ( 1/2*Pi + 3/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1*v2 * (  - 1/2*Pi )

       + i_*N^-1*[1-u2-v2]^-1 * ( 5*Pi*zeta3 + 1/3*Pi^3 + 1/2*G(1 - v2, - v2,
         u2)*Pi - 2*G(1 - v2,1,u2)*Pi - G( - v2,1 - v2, - v2,u2)*Pi + 2*G( - 
         v2,1 - v2,1,u2)*Pi + G( - v2, - v2, - v2,u2)*Pi + G( - v2, - v2,0,u2)
         *Pi - G( - v2,u2)*Pi + 1/6*G( - v2,u2)*Pi^3 + G( - v2,0, - v2,u2)*Pi
          + 2*G( - v2,0,1,u2)*Pi + G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,1,u2
         )*Pi - 1/2*G(0, - v2,u2)*Pi + G(0,u2)*G(0,v2)*Pi - 3/2*G(0,v2)*Pi + 1/
         6*G(0,v2)*Pi^3 + 7/2*G(0,v2)*G(1 - v2,u2)*Pi - 3*G(0,v2)*G( - v2,1 - 
         v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi + 3*G(0,v2)*G(0,1 - v2,u2)*Pi - 
         G(0,0, - v2,u2)*Pi + 1/2*G(0,0,v2)*Pi - G(0,0,v2)*G( - v2,u2)*Pi + G(
         0,0,v2)*G(0,u2)*Pi - G(0,0,0,v2)*Pi + 2*G(0,0,1,u2)*Pi + 2*G(0,1,u2)*
         Pi + G(0,1,v2)*Pi - 3*G(0,1,0,v2)*Pi + 3*G(1,u2)*Pi - G(1,0,v2)*Pi - 
         3*G(1,0,v2)*G( - v2,u2)*Pi - G(1,0,0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-2 * (  - G(1 - v2,1,u2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi
          - G(0,1,u2)*Pi - 5/2*G(1,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-1 * (  - Pi + 3*G(1 - v2,1,u2)*Pi + G(0,v2)*Pi - 3*
         G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,1,u2)*Pi + 7/2*G(1,u2)*Pi - 3*G(1,0,
         v2)*Pi )

       + i_*N^-1 * (  - Pi - 1/6*Pi^3 + 1/2*G(1 - v2,u2)*Pi + 1/2*G(1 - v2,0,
         u2)*Pi - 1/2*G(1 - v2,1,u2)*Pi + 1/2*G( - v2,1 - v2,u2)*Pi - 1/2*G(
          - v2, - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2*G(0,1 - v2,u2)*Pi - 1/2
         *G(0, - v2,u2)*Pi + G(0,u2)*Pi - 1/2*G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)
         *G(1,v2)*Pi - 1/2*G(0,v2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi + 1/2*G(0,0
         ,u2)*Pi - 1/2*G(0,1,u2)*Pi - G(1,u2)*Pi + 1/2*G(1,v2)*Pi + 1/2*G(1,v2
         )*G( - v2,u2)*Pi )

       + i_*N^-1*v2*[1-u2]^-2 * ( Pi )

       + i_*N^-1*v2 * (  - 1/6*Pi^3 + G(1 - v2,u2)*Pi + 1/2*G(1 - v2,0,u2)*Pi
          - 1/2*G(1 - v2,1,u2)*Pi + 1/2*G( - v2,1 - v2,u2)*Pi - 1/2*G( - v2,
          - v2,u2)*Pi - G( - v2,u2)*Pi + 1/2*G(0,1 - v2,u2)*Pi - 1/2*G(0, - v2
         ,u2)*Pi + G(0,u2)*Pi - 1/2*G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*G(1,v2)*
         Pi - G(0,v2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi + 1/2*G(0,0,u2)*Pi - 1/2
         *G(0,1,u2)*Pi - G(1,u2)*Pi + G(1,v2)*Pi + 1/2*G(1,v2)*G( - v2,u2)*Pi
          )

       + i_*N^-1*u2*[1-u2-v2]^-2 * ( 10*Pi*zeta3 - 1/3*Pi^3 + 3*G(1 - v2, - v2
         ,u2)*Pi - 4*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2, - v2,u2)*Pi + 4*G(
          - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2, - v2,u2)*Pi + 2*G( - v2, - 
         v2,u2)*Pi + 2*G( - v2, - v2,0,u2)*Pi - 9/2*G( - v2,u2)*Pi + 1/3*G( - 
         v2,u2)*Pi^3 + 2*G( - v2,0, - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 4*G( - 
         v2,0,1,u2)*Pi + 2*G(0,1 - v2, - v2,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi - 3
         *G(0, - v2,u2)*Pi - 13/2*G(0,v2)*Pi + 1/3*G(0,v2)*Pi^3 + 5*G(0,v2)*G(
         1 - v2,u2)*Pi - 6*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2,0
         ,u2)*Pi + 6*G(0,v2)*G(0,1 - v2,u2)*Pi - 2*G(0,0, - v2,u2)*Pi + 3*G(0,
         0,v2)*Pi - 2*G(0,0,v2)*G( - v2,u2)*Pi + 2*G(0,0,v2)*G(0,u2)*Pi - 2*G(
         0,0,0,v2)*Pi + 4*G(0,0,1,u2)*Pi + 4*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi - 6
         *G(0,1,0,v2)*Pi + 4*G(1,u2)*Pi - 6*G(1,0,v2)*G( - v2,u2)*Pi - 2*G(1,0
         ,0,v2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-1 * (  - 4*Pi + 1/3*Pi^3 - 2*G(1 - v2, - v2,u2)
         *Pi - G(1 - v2,u2)*Pi + 4*G(1 - v2,1,u2)*Pi + 2*G( - v2, - v2,u2)*Pi
          + 7/2*G( - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 2*G(0, - v2,u2)*Pi + G(0
         ,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi + 11/2*G(0,v2)*Pi - 6*G(0,v2)*G(1 - v2
         ,u2)*Pi - 2*G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi - 2*G(1,u2)*Pi - G(1,v2)*Pi
          - 6*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-3 * ( 4*G(1 - v2,1,u2)*Pi - 4*G(0,v2)*G(1 - v2,u2
         )*Pi + 4*G(0,1,u2)*Pi + 3*G(1,u2)*Pi - 4*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-2 * ( 3/2*Pi - 6*G(1 - v2,1,u2)*Pi - 4*G(0,v2)*Pi
          + 6*G(0,v2)*G(1 - v2,u2)*Pi - 6*G(0,1,u2)*Pi + G(1,u2)*Pi + 6*G(1,0,
         v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-1 * (  - 5/2*Pi + 1/3*Pi^3 - 2*G(1 - v2, - v2,u2)
         *Pi + 1/2*G(1 - v2,u2)*Pi + 4*G(1 - v2,1,u2)*Pi + 2*G( - v2, - v2,u2)
         *Pi + 2*G( - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 2*G(0, - v2,u2)*Pi + 3/
         2*G(0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi + 4*G(0,v2)*Pi - 6*G(0,v2)*G(1 - 
         v2,u2)*Pi - 2*G(0,0,v2)*Pi + 4*G(0,1,u2)*Pi - 5/2*G(1,u2)*Pi + 1/2*G(
         1,v2)*Pi - 6*G(1,0,v2)*Pi )

       + i_*N^-1*u2 * ( 1/6*Pi^3 + G(1 - v2,u2)*Pi - 1/2*G(1 - v2,0,u2)*Pi + 1/
         2*G(1 - v2,1,u2)*Pi - 1/2*G( - v2,1 - v2,u2)*Pi + 1/2*G( - v2, - v2,
         u2)*Pi - G( - v2,u2)*Pi - 1/2*G(0,1 - v2,u2)*Pi + 1/2*G(0, - v2,u2)*
         Pi + G(0,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi - 1/2*G(0,u2)*G(1,v2)*Pi - 
         G(0,v2)*Pi + 1/2*G(0,v2)*G( - v2,u2)*Pi - 1/2*G(0,0,u2)*Pi + 1/2*G(0,
         1,u2)*Pi - G(1,u2)*Pi + G(1,v2)*Pi - 1/2*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N^-1*u2^2*[1-u2-v2]^-3 * ( 10*Pi*zeta3 - 2*G( - v2,1 - v2, - v2,u2
         )*Pi - 2*G( - v2,1 - v2,0,u2)*Pi + 4*G( - v2,1 - v2,1,u2)*Pi - 2*G(
          - v2, - v2,1 - v2,u2)*Pi + 4*G( - v2, - v2, - v2,u2)*Pi + 2*G( - v2,
          - v2,0,u2)*Pi - 2*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 - 2*G( - v2,0,1
          - v2,u2)*Pi + 4*G( - v2,0, - v2,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 4*G(
          - v2,0,1,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi
          - 2/3*G(0,u2)*Pi^3 + 2*G(0,u2)*G(1,0,v2)*Pi - 2*G(0,v2)*Pi + G(0,v2)
         *Pi^3 - 4*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)
         *Pi + 4*G(0,v2)*G( - v2,0,u2)*Pi + 6*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(
         0,0, - v2,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,v2)*G( - v2,u2)*
         Pi + 4*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0,0,v2)*Pi + 4*G(0,0,1,u2)*Pi - 2
         *G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,0,v2)*Pi + 2/3*G(1,v2)*Pi^3 - 2*G(1,
         v2)*G( - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 4*G(1,0,v2)*
         G( - v2,u2)*Pi - 4*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*Pi - 2*G(1,1,0,v2)*
         Pi )

       + i_*N^-1*u2^2*[1-u2-v2]^-2 * (  - 2*Pi + 5/6*Pi^3 - G(1 - v2, - v2,u2)
         *Pi - 2*G(1 - v2,0,u2)*Pi + 4*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2,u2
         )*Pi + 3*G( - v2, - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi + G( - v2,0,u2)*Pi
          - 2*G(0,1 - v2,u2)*Pi + 3*G(0, - v2,u2)*Pi + 2*G(0,u2)*Pi + 3*G(0,u2
         )*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 5/2*G(0,v2)*Pi - 3*G(0,v2)*G(1
          - v2,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi - 2*G(0,0,u2)*Pi - G(0,0,v2)*
         Pi + 4*G(0,1,u2)*Pi - 4*G(1,u2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 3*G(1
         ,0,v2)*Pi )

       + i_*N^-1*u2^2*[1-u2-v2]^-1 * ( 5/12*Pi^3 - 1/2*G(1 - v2, - v2,u2)*Pi
          - G(1 - v2,u2)*Pi - G(1 - v2,0,u2)*Pi + 2*G(1 - v2,1,u2)*Pi - G( - 
         v2,1 - v2,u2)*Pi + 3/2*G( - v2, - v2,u2)*Pi + 3/2*G( - v2,u2)*Pi + 1/
         2*G( - v2,0,u2)*Pi - G(0,1 - v2,u2)*Pi + 3/2*G(0, - v2,u2)*Pi + 1/2*
         G(0,u2)*Pi + 3/2*G(0,u2)*G(0,v2)*Pi - G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*
         Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G( - v2,u2)*Pi - G(0,0,u2)
         *Pi - 1/2*G(0,0,v2)*Pi + 2*G(0,1,u2)*Pi - G(1,u2)*Pi - G(1,v2)*Pi - 
         G(1,v2)*G( - v2,u2)*Pi - 3/2*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[u2+v2]^-4 * (  - 3*G(1 - v2,1,u2)*Pi + 3*G(0,v2)*G(1 - 
         v2,u2)*Pi - 3*G(0,1,u2)*Pi + 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[u2+v2]^-3 * ( 3*G(1 - v2,1,u2)*Pi + 3*G(0,v2)*Pi - 3*G(
         0,v2)*G(1 - v2,u2)*Pi + 3*G(0,1,u2)*Pi - 3*G(1,u2)*Pi - 3*G(1,0,v2)*
         Pi )

       + i_*N^-1*u2^2*[u2+v2]^-2 * ( 3/2*Pi - 1/4*Pi^3 + 1/2*G(1 - v2, - v2,u2
         )*Pi + 1/2*G(1 - v2,0,u2)*Pi - 3/2*G(1 - v2,1,u2)*Pi + 1/2*G( - v2,1
          - v2,u2)*Pi - G( - v2, - v2,u2)*Pi - 1/2*G( - v2,0,u2)*Pi + 1/2*G(0,
         1 - v2,u2)*Pi - G(0, - v2,u2)*Pi - G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*
         G(1,v2)*Pi - 3/2*G(0,v2)*Pi + 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,
         v2)*G( - v2,u2)*Pi + 1/2*G(0,0,u2)*Pi + 1/2*G(0,0,v2)*Pi - 3/2*G(0,1,
         u2)*Pi + 3/2*G(1,u2)*Pi + 1/2*G(1,v2)*G( - v2,u2)*Pi + 3/2*G(1,0,v2)*
         Pi )

       + i_*N^-1*u2^2*[u2+v2]^-1 * ( 1/4*Pi^3 - 1/2*G(1 - v2, - v2,u2)*Pi - G(
         1 - v2,u2)*Pi - 1/2*G(1 - v2,0,u2)*Pi + 3/2*G(1 - v2,1,u2)*Pi - 1/2*
         G( - v2,1 - v2,u2)*Pi + G( - v2, - v2,u2)*Pi + 3/2*G( - v2,u2)*Pi + 1/
         2*G( - v2,0,u2)*Pi - 1/2*G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*Pi + 1/2*
         G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi - 1/2*G(0,u2)*G(1,v2)*Pi + 2*G(0,v2)*
         Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi + 1/2*G(0,v2)*G( - v2,u2)*Pi - 1/2*
         G(0,0,u2)*Pi - 1/2*G(0,0,v2)*Pi + 3/2*G(0,1,u2)*Pi - G(1,u2)*Pi - G(1
         ,v2)*Pi - 1/2*G(1,v2)*G( - v2,u2)*Pi - 3/2*G(1,0,v2)*Pi )

       + i_*Nf*[1-u2-v2]^-1 * ( 1/18*Pi^3 - 1/3*G(1 - v2, - v2,u2)*Pi - 1/3*G(
          - v2,1 - v2,u2)*Pi - 1/3*G(0, - v2,u2)*Pi + 1/3*G(0,v2)*Pi - 1/3*G(0
         ,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 5/3*G(0,0,v2)*Pi
          - 1/3*G(0,1,v2)*Pi - 1/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,v2)*Pi )

       + i_*Nf*u2*[1-u2-v2]^-2 * ( 1/9*Pi^3 - 2/3*G(1 - v2, - v2,u2)*Pi - 2/3*
         G( - v2,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi + 2/3*G(0,v2)*Pi - 2/3*
         G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 10/3*G(0,0,v2)
         *Pi - 2/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 4/3*G(1,0,v2)*
         Pi )

       + i_*Nf*u2*[1-u2-v2]^-1 * ( 1/3*Pi - 2/3*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*
         Pi - 2/3*G(1,v2)*Pi )

       + i_*Nf*u2*[u2+v2]^-1 * ( 1/3*Pi - 2/3*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*Pi
          - 2/3*G(1,v2)*Pi )

       + i_*Nf*u2^2*[1-u2-v2]^-3 * ( 1/9*Pi^3 - 2/3*G(1 - v2, - v2,u2)*Pi - 2/
         3*G( - v2,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi - 2/3*G(0,v2)*G(1 - v2
         ,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 10/3*G(0,0,v2)*Pi - 2/3*G(0,1,
         v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 4/3*G(1,0,v2)*Pi )

       + i_*Nf*u2^2*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*Pi
          - 2/3*G(1,v2)*Pi )

       + i_*Nf*u2^2*[1-u2-v2]^-1 * (  - 1/3*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*Pi
          - 1/3*G(1,v2)*Pi )

       + i_*Nf*u2^2*[u2+v2]^-2 * ( 1/3*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*Pi + 1/3*
         G(1,v2)*Pi )

       + i_*Nf*u2^2*[u2+v2]^-1 * (  - 1/3*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*Pi - 1/
         3*G(1,v2)*Pi )

       + i_*N*u2^-2 * ( 7/2*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 7/2*G(1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-3 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2,
          - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 4/
         3*G(0,v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi
          + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-2 * (  - G( - v2,1 - v2,u2)*Pi - G( - v2, - v2,
         u2)*Pi - G( - v2,0,u2)*Pi + G(0,v2)*G( - v2,u2)*Pi + 2*G(0,v2)*G(1,u2
         )*Pi - G(1,1 - v2,u2)*Pi - 2/3*G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi - G(1,
         v2)*G( - v2,u2)*Pi - G(1,0,u2)*Pi - G(1,1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-1 * ( G( - v2,1 - v2,u2)*Pi + G( - v2, - v2,u2)
         *Pi + G( - v2,0,u2)*Pi - G(0,v2)*G( - v2,u2)*Pi - 2*G(0,v2)*G(1,u2)*
         Pi + G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*Pi + G(1,u2)*G(1,v2)*Pi + G(1,v2
         )*G( - v2,u2)*Pi + G(1,0,u2)*Pi + G(1,1,u2)*Pi )

       + i_*N*u2^-1 * ( 7/2*Pi - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G( - v2,1 - v2,u2
         )*Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*
         G( - v2,u2)*Pi - 9/2*G(1,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 7/2*Pi )

       + i_*N*[1-u2-v2]^-3 * (  - 2*G( - v2,1 - v2,u2)*Pi - 2*G( - v2, - v2,u2
         )*Pi - 2/3*G( - v2,u2)*Pi - 2*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*Pi + 2*
         G(0,v2)*G( - v2,u2)*Pi + 4*G(0,v2)*G(1,u2)*Pi - 2*G(1,1 - v2,u2)*Pi
          - 2*G(1,u2)*G(1,v2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,0,u2)*Pi
          - 2*G(1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2,u2)*Pi + 2*G( - v2,1 - v2,u2)*
         Pi + 2*G( - v2, - v2,u2)*Pi + 1/3*G( - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi
          - 2/3*G(0,u2)*Pi + 5/3*G(0,v2)*Pi - 2*G(0,v2)*G( - v2,u2)*Pi - 4*G(0
         ,v2)*G(1,u2)*Pi + 2*G(1,1 - v2,u2)*Pi + 4/3*G(1,u2)*Pi + 2*G(1,u2)*G(
         1,v2)*Pi - 2/3*G(1,v2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,0,u2)*Pi
          + 2*G(1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-1 * ( 1/3*Pi + 8*Pi*zeta3 - 77/36*Pi^3 - 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi + G(1 - v2, - v2, - v2,u2)*Pi + 19/3*G(1 - v2, - 
         v2,u2)*Pi - G(1 - v2, - v2,0,u2)*Pi + 1/3*G(1 - v2,u2)*Pi - 1/2*G(1
          - v2,u2)*Pi^3 - 11*G(1 - v2,1,u2)*Pi - G( - v2,1 - v2, - v2,u2)*Pi
          + 3*G( - v2,1 - v2,u2)*Pi - 3*G( - v2,1 - v2,0,u2)*Pi + 5*G( - v2,1
          - v2,1,u2)*Pi - 3*G( - v2, - v2,1 - v2,u2)*Pi + 8*G( - v2, - v2, - 
         v2,u2)*Pi - 11/3*G( - v2, - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi - 61/
         6*G( - v2,u2)*Pi + 5/3*G( - v2,u2)*Pi^3 - 3*G( - v2,0,1 - v2,u2)*Pi
          + 1/6*G( - v2,0,u2)*Pi - 3*G( - v2,0,0,u2)*Pi + 5*G( - v2,0,1,u2)*Pi
          + 4*G(0,1 - v2, - v2,u2)*Pi - 5*G(0,1 - v2,1,u2)*Pi + G(0, - v2,1 - 
         v2,u2)*Pi - 4*G(0, - v2, - v2,u2)*Pi - 8/3*G(0, - v2,u2)*Pi + G(0, - 
         v2,u2)*G(1,v2)*Pi + G(0, - v2,0,u2)*Pi + 1/3*G(0,u2)*Pi - G(0,u2)*
         Pi^3 - 7*G(0,u2)*G(0,v2)*Pi + 3*G(0,u2)*G(1,0,v2)*Pi - 115/6*G(0,v2)*
         Pi + 5/3*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 59/6*G(0,v2
         )*G(1 - v2,u2)*Pi - G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G( - v2,1
          - v2,u2)*Pi + 7*G(0,v2)*G( - v2, - v2,u2)*Pi - 23/6*G(0,v2)*G( - v2,
         u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi + 5*G(0,v2)*G(0,1 - v2,u2)*Pi - 3*
         G(0,v2)*G(0, - v2,u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi - 2*G(0,0, - v2,u2)*
         Pi - 3*G(0,0,u2)*G(0,v2)*Pi - 19/6*G(0,0,v2)*Pi + 2*G(0,0,v2)*G(1 - 
         v2,u2)*Pi + 3*G(0,0,v2)*G( - v2,u2)*Pi + G(0,0,v2)*G(0,u2)*Pi + 3*G(0
         ,0,0,v2)*Pi + 5*G(0,0,1,u2)*Pi + G(0,0,1,v2)*Pi + 11*G(0,1,u2)*Pi - 
         25/6*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + G(0,1,v2)*G( - v2,
         u2)*Pi - 3*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,0,v2)*Pi - 1/3*G(1,1 - v2,
         u2)*Pi + 95/6*G(1,u2)*Pi - 1/3*G(1,u2)*G(1,v2)*Pi + 1/3*G(1,v2)*Pi + 
         1/2*G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 3*G(1,v2)*G( - 
         v2, - v2,u2)*Pi + 3*G(1,v2)*G( - v2,u2)*Pi - 3*G(1,v2)*G( - v2,0,u2)*
         Pi - 1/3*G(1,0,u2)*Pi + 26/3*G(1,0,v2)*Pi + G(1,0,v2)*G(1 - v2,u2)*Pi
          - 2*G(1,0,v2)*G( - v2,u2)*Pi - 2*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*Pi
          - 5/3*G(1,1,u2)*Pi - G(1,1,0,v2)*Pi )

       + i_*N*[u2+v2]^-2 * (  - 9/2*G(1 - v2,1,u2)*Pi + 9/2*G(0,v2)*G(1 - v2,
         u2)*Pi - 9/2*G(0,1,u2)*Pi - 45/4*G(1,u2)*Pi + 9/2*G(1,0,v2)*Pi )

       + i_*N*[u2+v2]^-1 * (  - 43/6*Pi + Pi^3 - 4/3*G(1 - v2,u2)*Pi - 2*G(1
          - v2,0,u2)*Pi + 7/2*G(1 - v2,1,u2)*Pi - 2*G(0,1 - v2,u2)*Pi - 4/3*G(
         0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 35/6*G(0,v2)
         *Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,v2)*Pi
          + 7/2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi + 23/4*G(1,u2)*Pi - 4/3*G(1,v2)*
         Pi - 3/2*G(1,0,v2)*Pi )

       + i_*N * (  - 7*Pi + 5/6*Pi^3 + G(1 - v2, - v2,u2)*Pi - 19/2*G(1 - v2,
         u2)*Pi - 7/2*G(1 - v2,0,u2)*Pi + 25/6*G(1 - v2,1,u2)*Pi - 25/6*G( - 
         v2,1 - v2,u2)*Pi + 19/6*G( - v2, - v2,u2)*Pi + 17/2*G( - v2,u2)*Pi - 
         2/3*G( - v2,0,u2)*Pi - 7/2*G(0,1 - v2,u2)*Pi + 7/2*G(0, - v2,u2)*Pi
          - 8*G(0,u2)*Pi + 7/2*G(0,u2)*G(0,v2)*Pi - 7/2*G(0,u2)*G(1,v2)*Pi + 
         17/2*G(0,v2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi + 19/6*G(0,v2)*G( - v2,u2)*
         Pi - 7/2*G(0,0,u2)*Pi - G(0,0,v2)*Pi + 7/2*G(0,1,u2)*Pi + 8*G(1,u2)*
         Pi - 19/2*G(1,v2)*Pi - 25/6*G(1,v2)*G( - v2,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N*v2*[1-u2]^-2 * ( Pi )

       + i_*N*v2 * (  - 1/6*Pi^3 - G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,u2)*Pi
          + 3/2*G(1 - v2,0,u2)*Pi - 11/6*G(1 - v2,1,u2)*Pi + 11/6*G( - v2,1 - 
         v2,u2)*Pi - 5/6*G( - v2, - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 1/3*G( - v2
         ,0,u2)*Pi + 3/2*G(0,1 - v2,u2)*Pi - 3/2*G(0, - v2,u2)*Pi + 4*G(0,u2)*
         Pi - 3/2*G(0,u2)*G(0,v2)*Pi + 3/2*G(0,u2)*G(1,v2)*Pi - 4*G(0,v2)*Pi
          - G(0,v2)*G(1 - v2,u2)*Pi - 5/6*G(0,v2)*G( - v2,u2)*Pi + 3/2*G(0,0,
         u2)*Pi + G(0,0,v2)*Pi - 3/2*G(0,1,u2)*Pi - 10/3*G(1,u2)*Pi + 4*G(1,v2
         )*Pi + 11/6*G(1,v2)*G( - v2,u2)*Pi - G(1,0,v2)*Pi )

       + i_*N*v2^2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi + 2/3
         *G( - v2, - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2
         )*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-3 * ( 2*G( - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2,u2
         )*Pi + 5/3*G( - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 5/3*G(0,v2)*Pi - 2*
         G(0,v2)*G( - v2,u2)*Pi - 4*G(0,v2)*G(1,u2)*Pi + 2*G(1,1 - v2,u2)*Pi
          + 2*G(1,u2)*G(1,v2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,0,u2)*Pi
          + 2*G(1,1,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * ( 1/3*Pi + 40*Pi*zeta3 - 37/9*Pi^3 - 4*G(1 - 
         v2, - v2,1 - v2,u2)*Pi + 2*G(1 - v2, - v2, - v2,u2)*Pi + 23/3*G(1 - 
         v2, - v2,u2)*Pi - 2*G(1 - v2, - v2,0,u2)*Pi + 4/3*G(1 - v2,u2)*Pi - 
         G(1 - v2,u2)*Pi^3 - 22*G(1 - v2,1,u2)*Pi - 2*G( - v2,1 - v2, - v2,u2)
         *Pi + 3*G( - v2,1 - v2,u2)*Pi - 12*G( - v2,1 - v2,0,u2)*Pi + 22*G( - 
         v2,1 - v2,1,u2)*Pi - 12*G( - v2, - v2,1 - v2,u2)*Pi + 22*G( - v2, - 
         v2, - v2,u2)*Pi - 19/3*G( - v2, - v2,u2)*Pi - 6*G( - v2, - v2,0,u2)*
         Pi - 181/6*G( - v2,u2)*Pi + 16/3*G( - v2,u2)*Pi^3 - 12*G( - v2,0,1 - 
         v2,u2)*Pi + 6*G( - v2,0, - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi - 12*G(
          - v2,0,0,u2)*Pi + 22*G( - v2,0,1,u2)*Pi + 14*G(0,1 - v2, - v2,u2)*Pi
          - 22*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(0, - v2,
          - v2,u2)*Pi - 4/3*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*Pi + 2*
         G(0, - v2,0,u2)*Pi + 4/3*G(0,u2)*Pi - 4*G(0,u2)*Pi^3 - 13*G(0,u2)*G(0
         ,v2)*Pi + 12*G(0,u2)*G(1,0,v2)*Pi - 52*G(0,v2)*Pi + 16/3*G(0,v2)*Pi^3
          + 4*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 50/3*G(0,v2)*G(1 - v2,u2)*Pi - 2
         *G(0,v2)*G(1 - v2,0,u2)*Pi - 10*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 20*G(
         0,v2)*G( - v2, - v2,u2)*Pi - 14/3*G(0,v2)*G( - v2,u2)*Pi + 8*G(0,v2)*
         G( - v2,0,u2)*Pi + 22*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,v2)*G(0, - v2
         ,u2)*Pi + 2*G(0,v2)*G(1,u2)*Pi - 10*G(0,0, - v2,u2)*Pi - 12*G(0,0,u2)
         *G(0,v2)*Pi - 13/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 6*G(0
         ,0,v2)*G( - v2,u2)*Pi + 8*G(0,0,v2)*G(0,u2)*Pi + 6*G(0,0,0,v2)*Pi + 
         22*G(0,0,1,u2)*Pi + 2*G(0,0,1,v2)*Pi + 22*G(0,1,u2)*Pi - 28/3*G(0,1,
         v2)*Pi - 4*G(0,1,v2)*G(1 - v2,u2)*Pi + 2*G(0,1,v2)*G( - v2,u2)*Pi - 
         12*G(0,1,v2)*G(0,u2)*Pi - 10*G(0,1,0,v2)*Pi - 2/3*G(1,1 - v2,u2)*Pi
          + 64/3*G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi + 4/3*G(1,v2)*Pi + 3*G(1,
         v2)*Pi^3 - 4*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 12*G(1,v2)*G( - v2, - v2
         ,u2)*Pi + 3*G(1,v2)*G( - v2,u2)*Pi - 12*G(1,v2)*G( - v2,0,u2)*Pi - 2/
         3*G(1,0,u2)*Pi + 46/3*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1 - v2,u2)*Pi - 10
         *G(1,0,v2)*G( - v2,u2)*Pi - 10*G(1,0,0,v2)*Pi + 10*G(1,0,1,v2)*Pi - 4/
         3*G(1,1,u2)*Pi - 8*G(1,1,0,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * (  - 63/2*Pi + 29/6*Pi^3 - 41/6*G(1 - v2,u2)*
         Pi - 12*G(1 - v2,0,u2)*Pi + 22*G(1 - v2,1,u2)*Pi - 14*G( - v2,1 - v2,
         u2)*Pi + 22*G( - v2, - v2,u2)*Pi + 19/6*G( - v2,u2)*Pi - 6*G( - v2,0,
         u2)*Pi - 12*G(0,1 - v2,u2)*Pi + 7*G(0, - v2,u2)*Pi + 7/2*G(0,u2)*Pi
          + 9*G(0,u2)*G(0,v2)*Pi - 12*G(0,u2)*G(1,v2)*Pi + 77/6*G(0,v2)*Pi - 8
         *G(0,v2)*G(1 - v2,u2)*Pi + 20*G(0,v2)*G( - v2,u2)*Pi - 12*G(0,0,u2)*
         Pi + 5*G(0,0,v2)*Pi + 22*G(0,1,u2)*Pi + G(0,1,v2)*Pi - G(1,1 - v2,u2)
         *Pi - 32/3*G(1,u2)*Pi - G(1,u2)*G(1,v2)*Pi - 41/6*G(1,v2)*Pi - 14*G(1
         ,v2)*G( - v2,u2)*Pi - G(1,0,u2)*Pi - 8*G(1,0,v2)*Pi + G(1,1,u2)*Pi )

       + i_*N*u2*[u2+v2]^-3 * ( 18*G(1 - v2,1,u2)*Pi - 18*G(0,v2)*G(1 - v2,u2)
         *Pi + 18*G(0,1,u2)*Pi + 27/2*G(1,u2)*Pi - 18*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-2 * ( 43/4*Pi - Pi^3 + 16/3*G(1 - v2,u2)*Pi + 2*G(1
          - v2,0,u2)*Pi - 17*G(1 - v2,1,u2)*Pi + 2*G(0,1 - v2,u2)*Pi + 16/3*G(
         0,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi + 2*G(0,u2)*G(1,v2)*Pi - 70/3*G(0,v2)
         *Pi + 15*G(0,v2)*G(1 - v2,u2)*Pi + 2*G(0,0,u2)*Pi + 2*G(0,0,v2)*Pi - 
         17*G(0,1,u2)*Pi - 2*G(0,1,v2)*Pi + 9/2*G(1,u2)*Pi + 16/3*G(1,v2)*Pi
          + 15*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * (  - 83/4*Pi + 8/3*Pi^3 - 2*G(1 - v2, - v2,u2)*
         Pi - 40/3*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 14*G(1 - v2,1,u2)*
         Pi - 6*G( - v2,1 - v2,u2)*Pi + 16*G( - v2, - v2,u2)*Pi + 11*G( - v2,
         u2)*Pi - 6*G( - v2,0,u2)*Pi - 4*G(0,1 - v2,u2)*Pi - 2*G(0, - v2,u2)*
         Pi - 6*G(0,u2)*Pi - 4*G(0,u2)*G(1,v2)*Pi + 62/3*G(0,v2)*Pi - 10*G(0,
         v2)*G(1 - v2,u2)*Pi + 14*G(0,v2)*G( - v2,u2)*Pi - 4*G(0,0,u2)*Pi + 8*
         G(0,0,v2)*Pi + 14*G(0,1,u2)*Pi - 3/2*G(1,u2)*Pi - 40/3*G(1,v2)*Pi - 6
         *G(1,v2)*G( - v2,u2)*Pi - 10*G(1,0,v2)*Pi )

       + i_*N*u2 * ( 1/3*Pi + 1/6*Pi^3 + G(1 - v2, - v2,u2)*Pi + 20/3*G(1 - v2
         ,u2)*Pi - 3/2*G(1 - v2,0,u2)*Pi + 3/2*G(1 - v2,1,u2)*Pi - 3/2*G( - v2
         ,1 - v2,u2)*Pi + 1/2*G( - v2, - v2,u2)*Pi - 20/3*G( - v2,u2)*Pi - 3/2
         *G(0,1 - v2,u2)*Pi + 3/2*G(0, - v2,u2)*Pi + 20/3*G(0,u2)*Pi + 3/2*G(0
         ,u2)*G(0,v2)*Pi - 3/2*G(0,u2)*G(1,v2)*Pi - 20/3*G(0,v2)*Pi + G(0,v2)*
         G(1 - v2,u2)*Pi + 1/2*G(0,v2)*G( - v2,u2)*Pi - 3/2*G(0,0,u2)*Pi - G(0
         ,0,v2)*Pi + 3/2*G(0,1,u2)*Pi - 22/3*G(1,u2)*Pi + 20/3*G(1,v2)*Pi - 3/
         2*G(1,v2)*G( - v2,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N*u2*v2 * ( 2/3*G(1 - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi + 2/3*G(0,u2)
         *Pi - 2/3*G(0,v2)*Pi - 2/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-3 * ( 40*Pi*zeta3 - 3/4*Pi^3 - 4*G(1 - v2, - v2,
         1 - v2,u2)*Pi + 2*G(1 - v2, - v2, - v2,u2)*Pi - 7/3*G(1 - v2, - v2,u2
         )*Pi - 2*G(1 - v2, - v2,0,u2)*Pi - G(1 - v2,u2)*Pi^3 - 2*G( - v2,1 - 
         v2, - v2,u2)*Pi + 4/3*G( - v2,1 - v2,u2)*Pi - 11*G( - v2,1 - v2,0,u2)
         *Pi + 22*G( - v2,1 - v2,1,u2)*Pi - 11*G( - v2, - v2,1 - v2,u2)*Pi + 
         21*G( - v2, - v2, - v2,u2)*Pi + 5/6*G( - v2, - v2,u2)*Pi - 6*G( - v2,
          - v2,0,u2)*Pi - 41/2*G( - v2,u2)*Pi + 5*G( - v2,u2)*Pi^3 - 11*G( - 
         v2,0,1 - v2,u2)*Pi + 5*G( - v2,0, - v2,u2)*Pi - 13/6*G( - v2,0,u2)*Pi
          - 11*G( - v2,0,0,u2)*Pi + 22*G( - v2,0,1,u2)*Pi + 13*G(0,1 - v2, - 
         v2,u2)*Pi - 22*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(
         0, - v2, - v2,u2)*Pi + 6*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*
         Pi + 2*G(0, - v2,0,u2)*Pi - 11/3*G(0,u2)*Pi^3 - 13/6*G(0,u2)*G(0,v2)*
         Pi + 11*G(0,u2)*G(1,0,v2)*Pi - 41/2*G(0,v2)*Pi + 5*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2, - v2,u2)*Pi - 7/3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,
         v2)*G(1 - v2,0,u2)*Pi - 11*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 19*G(0,v2)
         *G( - v2, - v2,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi + 7*G(0,v2)*G( - 
         v2,0,u2)*Pi + 22*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,v2)*G(0, - v2,u2)*
         Pi + 4/3*G(0,v2)*G(1,u2)*Pi - 9*G(0,0, - v2,u2)*Pi - 11*G(0,0,u2)*G(0
         ,v2)*Pi - 35/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 6*G(0,0,
         v2)*G( - v2,u2)*Pi + 7*G(0,0,v2)*G(0,u2)*Pi + 6*G(0,0,0,v2)*Pi + 22*
         G(0,0,1,u2)*Pi + 2*G(0,0,1,v2)*Pi + 4/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(
         1 - v2,u2)*Pi + 2*G(0,1,v2)*G( - v2,u2)*Pi - 11*G(0,1,v2)*G(0,u2)*Pi
          - 11*G(0,1,0,v2)*Pi + 8/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2, - v2,u2
         )*Pi - 11*G(1,v2)*G( - v2, - v2,u2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi
          - 11*G(1,v2)*G( - v2,0,u2)*Pi + 35/6*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1
          - v2,u2)*Pi - 11*G(1,0,v2)*G( - v2,u2)*Pi - 9*G(1,0,0,v2)*Pi + 9*G(1
         ,0,1,v2)*Pi - 4/3*G(1,1,u2)*Pi - 7*G(1,1,0,v2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-2 * (  - 31/2*Pi + 9/2*Pi^3 + G(1 - v2, - v2,u2)
         *Pi - 10/3*G(1 - v2,u2)*Pi - 11*G(1 - v2,0,u2)*Pi + 22*G(1 - v2,1,u2)
         *Pi - 13*G( - v2,1 - v2,u2)*Pi + 20*G( - v2, - v2,u2)*Pi + 35/6*G( - 
         v2,u2)*Pi - 7*G( - v2,0,u2)*Pi - 11*G(0,1 - v2,u2)*Pi + 6*G(0, - v2,
         u2)*Pi + 37/6*G(0,u2)*Pi + 8*G(0,u2)*G(0,v2)*Pi - 11*G(0,u2)*G(1,v2)*
         Pi + 46/3*G(0,v2)*Pi - 8*G(0,v2)*G(1 - v2,u2)*Pi + 19*G(0,v2)*G( - v2
         ,u2)*Pi - 11*G(0,0,u2)*Pi + 5*G(0,0,v2)*Pi + 22*G(0,1,u2)*Pi + 2*G(0,
         1,v2)*Pi - 2*G(1,1 - v2,u2)*Pi - 64/3*G(1,u2)*Pi - 2*G(1,u2)*G(1,v2)*
         Pi - 10/3*G(1,v2)*Pi - 13*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,0,u2)*Pi - 8
         *G(1,0,v2)*Pi + 2*G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * (  - 1/3*Pi + 5/3*Pi^3 + 2*G(1 - v2, - v2,u2
         )*Pi - 13/2*G(1 - v2,u2)*Pi - 11/2*G(1 - v2,0,u2)*Pi + 11*G(1 - v2,1,
         u2)*Pi - 13/2*G( - v2,1 - v2,u2)*Pi + 17/2*G( - v2, - v2,u2)*Pi + 119/
         12*G( - v2,u2)*Pi - 5*G( - v2,0,u2)*Pi - 11/2*G(0,1 - v2,u2)*Pi - 1/2
         *G(0, - v2,u2)*Pi - 3/2*G(0,u2)*Pi + 1/2*G(0,u2)*G(0,v2)*Pi - 11/2*G(
         0,u2)*G(1,v2)*Pi + 143/12*G(0,v2)*Pi - 5/2*G(0,v2)*G(1 - v2,u2)*Pi + 
         19/2*G(0,v2)*G( - v2,u2)*Pi - 11/2*G(0,0,u2)*Pi + 6*G(0,0,v2)*Pi + 11
         *G(0,1,u2)*Pi - G(0,1,v2)*Pi + G(1,1 - v2,u2)*Pi - 41/6*G(1,u2)*Pi + 
         G(1,u2)*G(1,v2)*Pi - 13/2*G(1,v2)*Pi - 13/2*G(1,v2)*G( - v2,u2)*Pi + 
         G(1,0,u2)*Pi - 5/2*G(1,0,v2)*Pi - G(1,1,u2)*Pi )

       + i_*N*u2^2*[u2+v2]^-4 * (  - 27/2*G(1 - v2,1,u2)*Pi + 27/2*G(0,v2)*G(1
          - v2,u2)*Pi - 27/2*G(0,1,u2)*Pi + 27/2*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-3 * ( 2/3*Pi^3 - 4*G(1 - v2,u2)*Pi - 4/3*G(1 - v2,
         0,u2)*Pi + 27/2*G(1 - v2,1,u2)*Pi - 4/3*G(0,1 - v2,u2)*Pi - 4*G(0,u2)
         *Pi + 4/3*G(0,u2)*G(0,v2)*Pi - 4/3*G(0,u2)*G(1,v2)*Pi + 35/2*G(0,v2)*
         Pi - 73/6*G(0,v2)*G(1 - v2,u2)*Pi - 4/3*G(0,0,u2)*Pi - 4/3*G(0,0,v2)*
         Pi + 27/2*G(0,1,u2)*Pi + 4/3*G(0,1,v2)*Pi - 27/2*G(1,u2)*Pi - 4*G(1,
         v2)*Pi - 73/6*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-2 * ( 43/4*Pi - 7/6*Pi^3 + 2*G(1 - v2, - v2,u2)*Pi
          + 41/12*G(1 - v2,u2)*Pi + G(1 - v2,0,u2)*Pi - 13/2*G(1 - v2,1,u2)*Pi
          + 2*G( - v2,1 - v2,u2)*Pi - 8*G( - v2, - v2,u2)*Pi - 1/2*G( - v2,u2)
         *Pi + 2*G( - v2,0,u2)*Pi + G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*Pi + 5/
         12*G(0,u2)*Pi + G(0,u2)*G(1,v2)*Pi - 8*G(0,v2)*Pi + 13/2*G(0,v2)*G(1
          - v2,u2)*Pi - 6*G(0,v2)*G( - v2,u2)*Pi + G(0,0,u2)*Pi - 3*G(0,0,v2)*
         Pi - 13/2*G(0,1,u2)*Pi + 27/4*G(1,u2)*Pi + 41/12*G(1,v2)*Pi + 2*G(1,
         v2)*G( - v2,u2)*Pi + 13/2*G(1,0,v2)*Pi )

       + i_*N*u2^2*[u2+v2]^-1 * (  - Pi + 5/3*Pi^3 + G(1 - v2, - v2,u2)*Pi - 
         101/12*G(1 - v2,u2)*Pi - 4*G(1 - v2,0,u2)*Pi + 19/2*G(1 - v2,1,u2)*Pi
          - 5*G( - v2,1 - v2,u2)*Pi + 8*G( - v2, - v2,u2)*Pi + 25/2*G( - v2,u2
         )*Pi - 5*G( - v2,0,u2)*Pi - 4*G(0,1 - v2,u2)*Pi - G(0, - v2,u2)*Pi - 
         41/12*G(0,u2)*Pi - 4*G(0,u2)*G(1,v2)*Pi + 29/2*G(0,v2)*Pi - 7/2*G(0,
         v2)*G(1 - v2,u2)*Pi + 9*G(0,v2)*G( - v2,u2)*Pi - 4*G(0,0,u2)*Pi + 6*
         G(0,0,v2)*Pi + 19/2*G(0,1,u2)*Pi - 17/4*G(1,u2)*Pi - 101/12*G(1,v2)*
         Pi - 5*G(1,v2)*G( - v2,u2)*Pi - 7/2*G(1,0,v2)*Pi )

       + i_*N*u2^2 * (  - 1/3*G(1 - v2,u2)*Pi + 1/3*G( - v2,u2)*Pi - 1/3*G(0,
         u2)*Pi + 1/3*G(0,v2)*Pi + 1/3*G(1,u2)*Pi - 1/3*G(1,v2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-3 * ( 1/3*Pi^3 + 5/3*G( - v2,u2)*Pi + 2*G(0, - 
         v2,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi + 5/3*G(0,v2)*Pi - 2*G(0,0,v2)*Pi + 
         2*G(0,1,v2)*Pi - 2*G(1,1 - v2,u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 2*G(1,0
         ,u2)*Pi + 2*G(1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-2 * ( 1/3*Pi - 1/2*Pi^3 + 4/3*G(1 - v2,u2)*Pi - 
         8/3*G( - v2,u2)*Pi - 3*G(0, - v2,u2)*Pi + 4/3*G(0,u2)*Pi - 3*G(0,u2)*
         G(0,v2)*Pi - 8/3*G(0,v2)*Pi + 3*G(0,0,v2)*Pi - 3*G(0,1,v2)*Pi + 3*G(1
         ,1 - v2,u2)*Pi - 4/3*G(1,u2)*Pi + 3*G(1,u2)*G(1,v2)*Pi + 4/3*G(1,v2)*
         Pi + 3*G(1,0,u2)*Pi - 3*G(1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-1 * ( 1/9*Pi^3 - G(1 - v2,u2)*Pi + G( - v2,u2)*
         Pi + 2/3*G(0, - v2,u2)*Pi - G(0,u2)*Pi + 2/3*G(0,u2)*G(0,v2)*Pi + G(0
         ,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2,u2)*Pi
          + G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - G(1,v2)*Pi - 2/3*G(1,0,u2)*
         Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-3 * (  - 1/3*Pi^3 - 2/3*G( - v2,u2)*Pi - 2*G(0,
          - v2,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,v2)*Pi + 2*G(0,0,v2)*Pi
          - 2*G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 2*G(
         1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-2 * ( 2/9*Pi^3 - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - 
         v2,u2)*Pi + 4/3*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + 4/3*G(0,u2)*G(0,
         v2)*Pi + 2/3*G(0,v2)*Pi - 4/3*G(0,0,v2)*Pi + 4/3*G(0,1,v2)*Pi - 4/3*
         G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*Pi - 4/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1
         ,v2)*Pi - 4/3*G(1,0,u2)*Pi + 4/3*G(1,1,u2)*Pi )

       + i_*N*u2^5*[1-u2-v2]^-3 * ( 1/9*Pi^3 + 2/3*G(0, - v2,u2)*Pi + 2/3*G(0,
         u2)*G(0,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2
         ,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*
         Pi ) ;
g [gamma3_2L] =  + N^-1*u2^-2 * ( 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1,
         u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-2*v2 * (  - 1/2*G(0,v2)*G(1 - v2,u2) + 1/2*G(0,v2)*G(1,u2)
          - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-1*[u2+v2]^-1 * ( 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1,
         u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) )

       + N^-1*u2^-1 * ( 1/2*G(1 - v2,u2) + 1/2*G(1,v2) )

       + N^-1*u2^-1*v2 * (  - 1/2*G(1 - v2,u2) - 1/12*G(1 - v2,u2)*Pi^2 + 1/2*
         G(1 - v2,1,1 - v2,u2) + 1/2*G(0,v2) + G(0,v2)*G(1 - v2,u2) - 1/2*G(0,
         v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(1,u2) - 1/
         2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0,v2) - 1/2*G(0,1,u2)*G(1,v2) - 
         1/2*G(0,1,v2)*G(1 - v2,u2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) - 1/2*
         G(1,v2) + 1/2*G(1,v2)*G(1 - v2,1,u2) )

       + N^-1*[1-u2-v2]^-1 * ( zeta3 - 11/12*Pi^2 - 49/360*Pi^4 + 5*G(1 - v2,
          - v2,0,u2) + 7/6*G(1 - v2,u2)*Pi^2 - 4*G(1 - v2,1,1 - v2,u2) - G( - 
         v2,1 - v2, - v2,0,u2) - 7/6*G( - v2,1 - v2,u2)*Pi^2 + 2*G( - v2,1 - 
         v2,1,1 - v2,u2) + G( - v2, - v2, - v2,0,u2) - 2/3*G( - v2, - v2,u2)*
         Pi^2 + G( - v2, - v2,0,0,u2) - 2*G( - v2,u2)*zeta3 + G( - v2,0, - v2,
         0,u2) - 7/2*G( - v2,0,u2) + 1/6*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,1,1
          - v2,u2) + G(0,1 - v2, - v2,0,u2) + 1/2*G(0,1 - v2,u2)*Pi^2 - G(0,1
          - v2,u2)*G(1,0,v2) - 2*G(0,1 - v2,1,1 - v2,u2) - 2*G(0,1 - v2,1,u2)*
         G(1,v2) - 5*G(0, - v2,0,u2) + G(0,u2)*zeta3 - 1/3*G(0,u2)*Pi^2 - 3/2*
         G(0,u2)*G(0,v2) + 1/6*G(0,u2)*G(0,v2)*Pi^2 - G(0,u2)*G(1,0,0,v2) - 3*
         G(0,v2) - 2*G(0,v2)*zeta3 + 11/6*G(0,v2)*Pi^2 - 5*G(0,v2)*G(1 - v2,
          - v2,u2) + 3*G(0,v2)*G(1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1,u2) + G(0
         ,v2)*G( - v2,1 - v2, - v2,u2) - G(0,v2)*G( - v2,1 - v2,0,u2) - 2*G(0,
         v2)*G( - v2,1 - v2,1,u2) - G(0,v2)*G( - v2, - v2, - v2,u2) + 7/2*G(0,
         v2)*G( - v2,u2) - 5/6*G(0,v2)*G( - v2,u2)*Pi^2 + 2*G(0,v2)*G( - v2,0,
         1 - v2,u2) - G(0,v2)*G( - v2,0, - v2,u2) + G(0,v2)*G( - v2,0,0,u2) - 
         2*G(0,v2)*G( - v2,0,1,u2) - G(0,v2)*G(0,1 - v2, - v2,u2) + 2*G(0,v2)*
         G(0,1 - v2,u2) + G(0,v2)*G(0,1 - v2,0,u2) + 2*G(0,v2)*G(0,1 - v2,1,u2
         ) + 5*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(1,u2) + 2*G(0,0,1 - v2,u2)*
         G(0,v2) + G(0,0, - v2,u2)*G(0,v2) - G(0,0, - v2,0,u2) + G(0,0,u2)*G(0
         ,0,v2) + 7/2*G(0,0,v2) - 5/6*G(0,0,v2)*Pi^2 - 5*G(0,0,v2)*G(1 - v2,u2
         ) + G(0,0,v2)*G( - v2,1 - v2,u2) - G(0,0,v2)*G( - v2, - v2,u2) - G(0,
         0,v2)*G( - v2,0,u2) - G(0,0,v2)*G(0,1 - v2,u2) + 5*G(0,0,v2)*G(0,u2)
          - 5*G(0,0,0,v2) - G(0,0,0,v2)*G(0,u2) + 2*G(0,0,1,1 - v2,u2) - 2*G(0
         ,0,1,u2)*G(0,v2) + 2*G(0,0,1,u2)*G(1,v2) + G(0,0,1,0,v2) + 4*G(0,1,1
          - v2,u2) - 4*G(0,1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) - 4*G(0,1,v2)
          - 7/6*G(0,1,v2)*Pi^2 + 4*G(0,1,v2)*G(1 - v2,u2) - 2*G(0,1,v2)*G( - 
         v2,1 - v2,u2) + 2*G(0,1,v2)*G(0,1 - v2,u2) - 2*G(0,1,v2)*G(0,u2) - G(
         0,1,0,v2) + G(0,1,0,v2)*G( - v2,u2) - G(0,1,0,v2)*G(0,u2) + G(0,1,0,0
         ,v2) - 2*G(0,1,0,1,v2) + 3*G(0,1,1,0,v2) + 4*G(1,1 - v2,u2) + 4*G(1,
         u2)*G(1,v2) - G(1,v2)*zeta3 + 1/3*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2,1
         ,u2) + 2*G(1,v2)*G( - v2,1 - v2,1,u2) - 7/6*G(1,v2)*G( - v2,u2)*Pi^2
          + 2*G(1,v2)*G( - v2,0,1,u2) + 3/2*G(1,0,v2) - 1/6*G(1,0,v2)*Pi^2 - 3
         *G(1,0,v2)*G(1 - v2,u2) + 3*G(1,0,v2)*G( - v2,1 - v2,u2) - G(1,0,v2)*
         G( - v2,0,u2) - 5*G(1,0,0,v2) + G(1,0,0,v2)*G( - v2,u2) + G(1,0,0,0,
         v2) + 2*G(1,0,1,v2) - 2*G(1,0,1,v2)*G( - v2,u2) + G(1,0,1,0,v2) + 3*
         G(1,1,0,v2)*G( - v2,u2) + G(1,1,0,0,v2) )

       + N^-1*[1-v2]^-1 * ( 3/2*zeta3 + 7/12*Pi^2 - 9/2*G(1 - v2, - v2,0,u2)
          - 2/3*G(1 - v2,u2)*Pi^2 + 5/2*G(1 - v2,1,1 - v2,u2) + 5/2*G( - v2,0,
         u2) + 9/2*G(0, - v2,0,u2) + 1/2*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) + 1/
         2*G(0,v2) - 9/4*G(0,v2)*Pi^2 + 9/2*G(0,v2)*G(1 - v2, - v2,u2) - G(0,
         v2)*G(1 - v2,u2) - 3/2*G(0,v2)*G(1 - v2,0,u2) - 5/2*G(0,v2)*G(1 - v2,
         1,u2) - 5/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(0,1 - v2,u2) - 9/2*G(
         0,v2)*G(0, - v2,u2) + 5/2*G(0,v2)*G(1,u2) - 5/2*G(0,0,v2) + 9/2*G(0,0
         ,v2)*G(1 - v2,u2) - 9/2*G(0,0,v2)*G(0,u2) + 9/2*G(0,0,0,v2) - 5/2*G(0
         ,1,1 - v2,u2) + 5/2*G(0,1,u2)*G(0,v2) - 5/2*G(0,1,u2)*G(1,v2) + 3/2*
         G(0,1,v2) - 5/2*G(0,1,v2)*G(1 - v2,u2) + 3*G(0,1,v2)*G(0,u2) - 3/2*G(
         0,1,0,v2) - 5/2*G(1,1 - v2,u2) - 5/2*G(1,u2)*G(1,v2) - 1/2*G(1,v2)*
         Pi^2 + 5/2*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,0,v2) + 3/2*G(1,0,v2)*G(1
          - v2,u2) + 9/2*G(1,0,0,v2) - 3*G(1,0,1,v2) )

       + N^-1*[u2+v2]^-2 * ( 1/2*G(1 - v2,u2)*Pi^2 - G(1 - v2,1,1 - v2,u2) - 
         G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G(0,1 - v2,u2
         ) + G(0,v2)*G(1,u2) - G(0,1,1 - v2,u2) + G(0,1,u2)*G(0,v2) - G(0,1,u2
         )*G(1,v2) + G(0,1,v2)*G(1 - v2,u2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2)
          + 1/2*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2)*G(1 - v2,u2)
          + G(1,0,1,v2) - G(1,1,0,v2) )

       + N^-1*[u2+v2]^-1 * ( 1/2*Pi^2 - 1/2*G(1 - v2,u2) - 3/2*G(1 - v2,u2)*
         Pi^2 + 3*G(1 - v2,1,1 - v2,u2) + 3*G(0,v2)*G(1 - v2,u2) - 3*G(0,v2)*
         G(1 - v2,1,u2) + 3*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(1,u2) + 3*G(0
         ,1,1 - v2,u2) - 3*G(0,1,u2)*G(0,v2) + 3*G(0,1,u2)*G(1,v2) + G(0,1,v2)
          - 3*G(0,1,v2)*G(1 - v2,u2) + 2*G(1,1 - v2,u2) + 2*G(1,u2)*G(1,v2) - 
         1/2*G(1,v2) - 3/2*G(1,v2)*Pi^2 + 3*G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2)
          + 3*G(1,0,v2)*G(1 - v2,u2) - 3*G(1,0,1,v2) + 3*G(1,1,0,v2) )

       + N^-1 * ( 1 + zeta3 - 5/12*Pi^2 - 3*G(1 - v2,u2) - 1/12*G(1 - v2,u2)*
         Pi^2 + 1/2*G(1 - v2,0,u2) + 1/2*G(1 - v2,0,0,u2) - G(1 - v2,1,1 - v2,
         u2) + 1/2*G( - v2,1 - v2,0,u2) - 1/2*G( - v2, - v2,0,u2) - 1/6*G( - 
         v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) - 1/2*G( - v2,0,u2) - 1/2*G(
          - v2,0,0,u2) + 1/2*G(0,1 - v2,u2) + 1/2*G(0,1 - v2,0,u2) - 1/2*G(0,
          - v2,0,u2) + 1/2*G(0,u2) - 1/3*G(0,u2)*Pi^2 - G(0,u2)*G(0,v2) + 1/2*
         G(0,u2)*G(1,v2) - 1/2*G(0,u2)*G(1,0,v2) + 2*G(0,v2) + 1/6*G(0,v2)*
         Pi^2 - G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(
         1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) + 1/2*G(0,v2)*G( - v2,
          - v2,u2) + 1/2*G(0,v2)*G( - v2,u2) + 1/2*G(0,v2)*G(0, - v2,u2) + 2*
         G(0,v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2) + 1/2*G(0,0,u2) - 1/2*G(0,0,u2
         )*G(0,v2) + 1/2*G(0,0,u2)*G(1,v2) + 1/2*G(0,0,v2) + 1/2*G(0,0,v2)*G(
          - v2,u2) + 1/2*G(0,0,v2)*G(0,u2) - 1/2*G(0,0,1,v2) + G(0,1,v2) + G(0
         ,1,v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) - 2*G(1,1 - v2,u2) - 
         2*G(1,u2)*G(1,v2) - 3*G(1,v2) - 1/6*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1
         ,u2) + 1/2*G(1,v2)*G( - v2,0,u2) - 1/2*G(1,0,v2) - 1/2*G(1,0,v2)*G(
          - v2,u2) + 1/2*G(1,0,1,v2) )

       + N^-1*v2*[1-u2]^-1 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N^-1*v2 * ( zeta3 - 2/3*Pi^2 + 1/2*G(1 - v2,u2) - 1/6*G(1 - v2,u2)*
         Pi^2 + G(1 - v2,0,u2) + 1/2*G(1 - v2,0,0,u2) - 1/2*G(1 - v2,1,1 - v2,
         u2) + 1/2*G( - v2,1 - v2,0,u2) - 1/2*G( - v2, - v2,0,u2) - 1/6*G( - 
         v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) - G( - v2,0,u2) - 1/2*G( - v2,
         0,0,u2) + G(0,1 - v2,u2) + 1/2*G(0,1 - v2,0,u2) - 1/2*G(0, - v2,0,u2)
          - 1/3*G(0,u2)*Pi^2 - G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - 1/2*G(0,u2)
         *G(1,0,v2) - 1/2*G(0,v2) + 1/6*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2,u2) - 
         1/2*G(0,v2)*G(1 - v2,0,u2) + 1/2*G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)
         *G( - v2,1 - v2,u2) + 1/2*G(0,v2)*G( - v2, - v2,u2) + G(0,v2)*G( - v2
         ,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2) + 1/2*G(0,v2)*G(0, - v2,u2) + G(0,
         v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2) - 1/2*G(0,0,u2)*G(0,v2) + 1/2*G(0,
         0,u2)*G(1,v2) + G(0,0,v2) + 1/2*G(0,0,v2)*G( - v2,u2) + 1/2*G(0,0,v2)
         *G(0,u2) - 1/2*G(0,0,1,v2) - 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*G(0
         ,v2) - 1/2*G(0,1,u2)*G(1,v2) + 1/2*G(0,1,v2)*G(1 - v2,u2) - 1/2*G(0,1
         ,v2)*G( - v2,u2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) + 1/2*G(1,v2) - 1/
         6*G(1,v2)*Pi^2 - 1/2*G(1,v2)*G(1 - v2,1,u2) + 1/2*G(1,v2)*G( - v2,0,
         u2) - G(1,0,v2) - 1/2*G(1,0,v2)*G( - v2,u2) + 1/2*G(1,0,1,v2) )

       + N^-1*u2*[1-u2-v2]^-2 * (  - 1/2*Pi^2 + 8/45*Pi^4 - 2*G( - v2,1 - v2,
          - v2,0,u2) - 2/3*G( - v2,1 - v2,u2)*Pi^2 - 2*G( - v2,1 - v2,0,0,u2)
          + 4*G( - v2,1 - v2,1,1 - v2,u2) - 2*G( - v2, - v2,1 - v2,0,u2) + 4*
         G( - v2, - v2, - v2,0,u2) - 2/3*G( - v2, - v2,u2)*Pi^2 - 2*G( - v2,
          - v2,0,1 - v2,u2) + 4*G( - v2, - v2,0,0,u2) - 8*G( - v2,u2)*zeta3 - 
         2*G( - v2,0,1 - v2,0,u2) + 4*G( - v2,0, - v2,0,u2) - 3*G( - v2,0,u2)
          + 5/3*G( - v2,0,u2)*Pi^2 - 2*G( - v2,0,0,1 - v2,u2) + 4*G( - v2,0,1,
         1 - v2,u2) + 4*G(0,1 - v2, - v2,0,u2) + G(0,1 - v2,u2)*Pi^2 - 2*G(0,1
          - v2,u2)*G(1,0,v2) - 4*G(0,1 - v2,1,1 - v2,u2) - 4*G(0,1 - v2,1,u2)*
         G(1,v2) - 3*G(0,u2)*G(0,v2) + 5/3*G(0,u2)*G(0,v2)*Pi^2 + 1/3*G(0,u2)*
         G(1,v2)*Pi^2 - 4*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 8*G(0,
         v2)*zeta3 + 2*G(0,v2)*G( - v2,1 - v2, - v2,u2) - 4*G(0,v2)*G( - v2,1
          - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) - 4*G(0,v2)*G( - v2,
          - v2, - v2,u2) + 3*G(0,v2)*G( - v2,u2) - 7/3*G(0,v2)*G( - v2,u2)*
         Pi^2 + 4*G(0,v2)*G( - v2,0,1 - v2,u2) - 4*G(0,v2)*G( - v2,0, - v2,u2)
          + 4*G(0,v2)*G( - v2,0,0,u2) - 4*G(0,v2)*G( - v2,0,1,u2) - 4*G(0,v2)*
         G(0,1 - v2, - v2,u2) + 2*G(0,v2)*G(0,1 - v2,0,u2) + 4*G(0,v2)*G(0,1
          - v2,1,u2) + 2*G(0,0,1 - v2,u2)*G(0,v2) + 4*G(0,0, - v2,u2)*G(0,v2)
          - 4*G(0,0, - v2,0,u2) - 1/3*G(0,0,u2)*Pi^2 + 4*G(0,0,u2)*G(0,0,v2)
          - 2*G(0,0,u2)*G(0,1,v2) + 3*G(0,0,v2) - 7/3*G(0,0,v2)*Pi^2 + 2*G(0,0
         ,v2)*G( - v2,1 - v2,u2) - 4*G(0,0,v2)*G( - v2, - v2,u2) - 4*G(0,0,v2)
         *G( - v2,0,u2) - 4*G(0,0,v2)*G(0,1 - v2,u2) - 4*G(0,0,0,v2)*G(0,u2)
          + 2*G(0,0,0,1,v2) + 4*G(0,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*G(0,v2) + 4
         *G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2)*G( - v2,u2) + 2*G(0,0,1,0,v2) - 
         2/3*G(0,1,v2)*Pi^2 - 4*G(0,1,v2)*G( - v2,1 - v2,u2) + 2*G(0,1,v2)*G(
          - v2, - v2,u2) + 4*G(0,1,v2)*G(0,1 - v2,u2) + 2*G(0,1,0,v2)*G( - v2,
         u2) + 2*G(0,1,0,0,v2) - 4*G(0,1,0,1,v2) + 4*G(0,1,1,0,v2) + 4*G(1,v2)
         *G( - v2,1 - v2,1,u2) - 2*G(1,v2)*G( - v2, - v2,0,u2) - 2/3*G(1,v2)*
         G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,0,u2) + 4*G(1,v2)*G( - v2,0,1,
         u2) + 3*G(1,0,v2) - 5/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G( - v2,1 - v2,
         u2) + 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,0,v2)*G( - v2,u2) + 4*
         G(1,0,0,0,v2) - 4*G(1,0,1,v2)*G( - v2,u2) - 1/3*G(1,1,v2)*Pi^2 + 4*G(
         1,1,0,v2)*G( - v2,u2) + 4*G(1,1,0,0,v2) - 2*G(1,1,0,1,v2) )

       + N^-1*u2*[1-u2-v2]^-1 * (  - 10*zeta3 + 7/12*Pi^2 - 113/360*Pi^4 - 3*
         G(1 - v2, - v2,0,u2) - 5/6*G(1 - v2,u2)*Pi^2 - 2*G(1 - v2,0,0,u2) + 4
         *G(1 - v2,1,1 - v2,u2) + G( - v2,1 - v2, - v2,0,u2) - 1/2*G( - v2,1
          - v2,u2)*Pi^2 - 2*G( - v2,1 - v2,0,u2) + 2*G( - v2,1 - v2,0,0,u2) - 
         2*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,1 - v2,0,u2) - 3*G(
          - v2, - v2, - v2,0,u2) + 2*G( - v2, - v2,0,1 - v2,u2) + 5*G( - v2,
          - v2,0,u2) - 3*G( - v2, - v2,0,0,u2) + 6*G( - v2,u2)*zeta3 - 4/3*G(
          - v2,u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) + 2*G( - v2,0,1 - v2,0,u2) - 
         3*G( - v2,0, - v2,0,u2) + 3/2*G( - v2,0,u2) - 3/2*G( - v2,0,u2)*Pi^2
          + 2*G( - v2,0,0,1 - v2,u2) + 5*G( - v2,0,0,u2) - 2*G( - v2,0,1,1 - 
         v2,u2) - 3*G(0,1 - v2, - v2,0,u2) - 1/2*G(0,1 - v2,u2)*Pi^2 + G(0,1
          - v2,u2)*G(1,0,v2) - 2*G(0,1 - v2,0,u2) + 2*G(0,1 - v2,1,1 - v2,u2)
          + 2*G(0,1 - v2,1,u2)*G(1,v2) + 5*G(0, - v2,0,u2) - 3*G(0,u2) + G(0,
         u2)*zeta3 + 11/6*G(0,u2)*Pi^2 - 1/2*G(0,u2)*G(0,v2) - 3/2*G(0,u2)*G(0
         ,v2)*Pi^2 - 1/3*G(0,u2)*G(1,v2)*Pi^2 - G(0,u2)*G(1,0,v2) + 3*G(0,u2)*
         G(1,0,0,v2) - 2*G(0,u2)*G(1,0,1,v2) + 3*G(0,v2) + 6*G(0,v2)*zeta3 - 
         19/6*G(0,v2)*Pi^2 + 3*G(0,v2)*G(1 - v2, - v2,u2) - G(0,v2)*G(1 - v2,0
         ,u2) - 4*G(0,v2)*G(1 - v2,1,u2) - G(0,v2)*G( - v2,1 - v2, - v2,u2) + 
         2*G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)*G( - v2,1 - v2,0,u2) + 2*G(0,
         v2)*G( - v2,1 - v2,1,u2) - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) + 3*G(0
         ,v2)*G( - v2, - v2, - v2,u2) - 5*G(0,v2)*G( - v2, - v2,u2) - 3/2*G(0,
         v2)*G( - v2,u2) + 3/2*G(0,v2)*G( - v2,u2)*Pi^2 - 2*G(0,v2)*G( - v2,0,
         1 - v2,u2) + 3*G(0,v2)*G( - v2,0, - v2,u2) - 3*G(0,v2)*G( - v2,0,0,u2
         ) + 2*G(0,v2)*G( - v2,0,1,u2) + 3*G(0,v2)*G(0,1 - v2, - v2,u2) + 4*G(
         0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0,1 - v2,0,u2) - 2*G(0,v2)*G(0,1 - 
         v2,1,u2) - 5*G(0,v2)*G(0, - v2,u2) + 4*G(0,v2)*G(1,u2) - 2*G(0,0,1 - 
         v2,u2) - 3*G(0,0, - v2,u2)*G(0,v2) + 3*G(0,0, - v2,0,u2) + 2*G(0,0,u2
         ) + 1/3*G(0,0,u2)*Pi^2 + 5*G(0,0,u2)*G(0,v2) - 3*G(0,0,u2)*G(0,0,v2)
          + 2*G(0,0,u2)*G(0,1,v2) - 2*G(0,0,u2)*G(1,v2) - 3/2*G(0,0,v2) + 3/2*
         G(0,0,v2)*Pi^2 + 3*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G( - v2,1 - v2,
         u2) + 3*G(0,0,v2)*G( - v2, - v2,u2) - 5*G(0,0,v2)*G( - v2,u2) + 3*G(0
         ,0,v2)*G( - v2,0,u2) + 3*G(0,0,v2)*G(0,1 - v2,u2) - 5*G(0,0,v2)*G(0,
         u2) + 3*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,1,v2) - 2*G(0,0,1,1 - v2,u2)
          + 2*G(0,0,1,u2)*G(0,v2) - 2*G(0,0,1,u2)*G(1,v2) + 2*G(0,0,1,v2) - 2*
         G(0,0,1,v2)*G( - v2,u2) - G(0,0,1,0,v2) + 4*G(0,1,1 - v2,u2) - 4*G(0,
         1,u2)*G(0,v2) + 4*G(0,1,u2)*G(1,v2) + 4*G(0,1,v2) - 1/2*G(0,1,v2)*
         Pi^2 - 4*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*
         G(0,1,v2)*G( - v2, - v2,u2) + 2*G(0,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*
         G(0,1 - v2,u2) + 3*G(0,1,0,v2) - G(0,1,0,v2)*G( - v2,u2) - G(0,1,0,v2
         )*G(0,u2) - G(0,1,0,0,v2) + 2*G(0,1,0,1,v2) - G(0,1,1,0,v2) - 4*G(1,1
          - v2,u2) - 4*G(1,u2)*G(1,v2) - G(1,v2)*zeta3 - 5/6*G(1,v2)*Pi^2 + 4*
         G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*G( - v2,1 - v2,1,u2) + 2*G(1,v2)*
         G( - v2, - v2,0,u2) - 1/2*G(1,v2)*G( - v2,u2)*Pi^2 - 2*G(1,v2)*G( - 
         v2,0,u2) + 2*G(1,v2)*G( - v2,0,0,u2) - 2*G(1,v2)*G( - v2,0,1,u2) - 7/
         2*G(1,0,v2) + 3/2*G(1,0,v2)*Pi^2 + 5*G(1,0,v2)*G(1 - v2,u2) - G(1,0,
         v2)*G( - v2,1 - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 2*G(1,0,v2)*
         G( - v2,u2) - G(1,0,v2)*G( - v2,0,u2) + 3*G(1,0,0,v2) - G(1,0,0,v2)*
         G( - v2,u2) - 3*G(1,0,0,0,v2) - 4*G(1,0,1,v2) + 2*G(1,0,1,v2)*G( - v2
         ,u2) + G(1,0,1,0,v2) + 1/3*G(1,1,v2)*Pi^2 + 5*G(1,1,0,v2) - G(1,1,0,
         v2)*G( - v2,u2) - 3*G(1,1,0,0,v2) + 2*G(1,1,0,1,v2) )

       + N^-1*u2*[1-v2]^-2 * (  - 3*zeta3 - 1/6*Pi^2 + 3*G(1 - v2, - v2,0,u2)
          + 1/2*G(1 - v2,u2)*Pi^2 - 3*G(1 - v2,1,1 - v2,u2) - G( - v2,0,u2) - 
         3*G(0, - v2,0,u2) - 1/2*G(0,u2)*Pi^2 + 2*G(0,v2)*Pi^2 - 3*G(0,v2)*G(1
          - v2, - v2,u2) + 3*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,u2) + 3*
         G(0,v2)*G(0, - v2,u2) - G(0,v2)*G(1,u2) + G(0,0,v2) - 3*G(0,0,v2)*G(1
          - v2,u2) + 3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2) + 3*G(0,1,1 - v2,u2)
          - 3*G(0,1,u2)*G(0,v2) + 3*G(0,1,u2)*G(1,v2) - G(0,1,v2) + 3*G(0,1,v2
         )*G(1 - v2,u2) - 3*G(0,1,v2)*G(0,u2) + 3*G(0,1,0,v2) + G(1,1 - v2,u2)
          + G(1,u2)*G(1,v2) + 1/2*G(1,v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1,u2) - 3*
         G(1,0,0,v2) + 3*G(1,0,1,v2) )

       + N^-1*u2*[1-v2]^-1 * ( 3*zeta3 + 13/6*Pi^2 - 3*G(1 - v2, - v2,0,u2) - 
         1/2*G(1 - v2,u2) - 1/2*G(1 - v2,u2)*Pi^2 - 3*G(1 - v2,0,u2) + 3*G(1
          - v2,1,1 - v2,u2) + 4*G( - v2,0,u2) - 3*G(0,1 - v2,u2) + 3*G(0, - v2
         ,0,u2) + 1/2*G(0,u2) + 1/2*G(0,u2)*Pi^2 + 3*G(0,u2)*G(0,v2) - 3*G(0,
         u2)*G(1,v2) - 2*G(0,v2)*Pi^2 + 3*G(0,v2)*G(1 - v2, - v2,u2) + 3*G(0,
         v2)*G(1 - v2,u2) - 3*G(0,v2)*G(1 - v2,1,u2) - 4*G(0,v2)*G( - v2,u2)
          - 3*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(1,u2) - 4*G(0,0,v2) + 3*G(0,
         0,v2)*G(1 - v2,u2) - 3*G(0,0,v2)*G(0,u2) + 3*G(0,0,0,v2) - 3*G(0,1,1
          - v2,u2) + 3*G(0,1,u2)*G(0,v2) - 3*G(0,1,u2)*G(1,v2) + G(0,1,v2) - 3
         *G(0,1,v2)*G(1 - v2,u2) + 3*G(0,1,v2)*G(0,u2) - 3*G(0,1,0,v2) + 2*G(1
         ,1 - v2,u2) + 2*G(1,u2)*G(1,v2) - 1/2*G(1,v2) - 1/2*G(1,v2)*Pi^2 + 3*
         G(1,v2)*G(1 - v2,1,u2) + 3*G(1,0,v2) + 3*G(1,0,0,v2) - 3*G(1,0,1,v2)
          )

       + N^-1*u2*[u2+v2]^-3 * (  - 1/2*G(1 - v2,u2)*Pi^2 + G(1 - v2,1,1 - v2,
         u2) - G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(0,1 - v2,u2) + G(0,1,1 - v2,
         u2) - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) - G(0,1,v2)*G(1 - v2,u2)
          - 1/2*G(1,v2)*Pi^2 + G(1,v2)*G(1 - v2,1,u2) + G(1,0,v2)*G(1 - v2,u2)
          - G(1,0,1,v2) + G(1,1,0,v2) )

       + N^-1*u2*[u2+v2]^-2 * (  - 1/2*Pi^2 + 3/2*G(1 - v2,u2)*Pi^2 - 3*G(1 - 
         v2,1,1 - v2,u2) + 3*G(0,v2)*G(1 - v2,1,u2) - 3*G(0,v2)*G(0,1 - v2,u2)
          - G(0,v2)*G(1,u2) - 3*G(0,1,1 - v2,u2) + 3*G(0,1,u2)*G(0,v2) - 3*G(0
         ,1,u2)*G(1,v2) - G(0,1,v2) + 3*G(0,1,v2)*G(1 - v2,u2) + G(1,1 - v2,u2
         ) + G(1,u2)*G(1,v2) + 3/2*G(1,v2)*Pi^2 - 3*G(1,v2)*G(1 - v2,1,u2) + 
         G(1,0,v2) - 3*G(1,0,v2)*G(1 - v2,u2) + 3*G(1,0,1,v2) - 3*G(1,1,0,v2)
          )

       + N^-1*u2*[u2+v2]^-1 * (  - 2*zeta3 - 5/12*Pi^2 - 3/2*G(1 - v2, - v2,0,
         u2) - 23/12*G(1 - v2,u2)*Pi^2 + G(1 - v2,0,u2) + 1/2*G(1 - v2,0,0,u2)
          + 5/2*G(1 - v2,1,1 - v2,u2) + 1/2*G( - v2,1 - v2,0,u2) + G( - v2, - 
         v2,0,u2) - 7/6*G( - v2,u2)*Pi^2 + 1/2*G( - v2,0,1 - v2,u2) + G( - v2,
         0,u2) + G( - v2,0,0,u2) + G(0,1 - v2,u2) + 1/2*G(0,1 - v2,0,u2) + G(0
         , - v2,0,u2) - 1/2*G(0,u2) - 1/12*G(0,u2)*Pi^2 + G(0,u2)*G(1,v2) - 2*
         G(0,u2)*G(1,0,v2) + 1/2*G(0,v2) - 13/12*G(0,v2)*Pi^2 + 3/2*G(0,v2)*G(
         1 - v2, - v2,u2) - G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2) - 
         5/2*G(0,v2)*G(1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,1 - v2,u2) - G(0,v2)
         *G( - v2, - v2,u2) - G(0,v2)*G( - v2,u2) + 5/2*G(0,v2)*G(0,1 - v2,u2)
          - G(0,v2)*G(0, - v2,u2) + 5/2*G(0,v2)*G(1,u2) + 1/2*G(0,0,1 - v2,u2)
          + G(0,0,u2) + G(0,0,u2)*G(0,v2) + 1/2*G(0,0,u2)*G(1,v2) - G(0,0,v2)
          + 3/2*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G( - v2,u2) - G(0,0,v2)*G(0
         ,u2) - 1/2*G(0,0,1,v2) + 5/2*G(0,1,1 - v2,u2) - 5/2*G(0,1,u2)*G(0,v2)
          + 5/2*G(0,1,u2)*G(1,v2) + 3/2*G(0,1,v2) - 5/2*G(0,1,v2)*G(1 - v2,u2)
          - 1/2*G(0,1,v2)*G( - v2,u2) + 3/2*G(0,1,0,v2) - 5/2*G(1,1 - v2,u2)
          - 5/2*G(1,u2)*G(1,v2) - 23/12*G(1,v2)*Pi^2 + 5/2*G(1,v2)*G(1 - v2,1,
         u2) + 1/2*G(1,v2)*G( - v2,0,u2) - 7/2*G(1,0,v2) + 9/2*G(1,0,v2)*G(1
          - v2,u2) - 1/2*G(1,0,v2)*G( - v2,u2) + 3/2*G(1,0,0,v2) - 5/2*G(1,0,1
         ,v2) + 9/2*G(1,1,0,v2) )

       + N^-1*u2 * ( 1/2*G(1 - v2,u2) - 1/2*G(0,u2) + 1/2*G(1,v2) )

       + N^-1*u2*v2 * ( 1/3*Pi^2 - 1/2*G(1 - v2,0,u2) + 1/2*G( - v2,0,u2) - 1/
         2*G(0,1 - v2,u2) + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2) + 1/2*G(
         0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*G(1,u2) - 
         1/2*G(0,0,v2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) + 1/2*G(1,0,
         v2) )

       + N^-1*u2^2*[1-v2]^-3 * ( zeta3 - G(1 - v2, - v2,0,u2) - 1/6*G(1 - v2,
         u2)*Pi^2 + G(1 - v2,1,1 - v2,u2) + G(0, - v2,0,u2) + 1/6*G(0,u2)*Pi^2
          - 2/3*G(0,v2)*Pi^2 + G(0,v2)*G(1 - v2, - v2,u2) - G(0,v2)*G(1 - v2,1
         ,u2) - G(0,v2)*G(0, - v2,u2) + G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G(0
         ,u2) + G(0,0,0,v2) - G(0,1,1 - v2,u2) + G(0,1,u2)*G(0,v2) - G(0,1,u2)
         *G(1,v2) - G(0,1,v2)*G(1 - v2,u2) + G(0,1,v2)*G(0,u2) - G(0,1,0,v2)
          - 1/6*G(1,v2)*Pi^2 + G(1,v2)*G(1 - v2,1,u2) + G(1,0,0,v2) - G(1,0,1,
         v2) )

       + N^-1*u2^2*[1-v2]^-2 * (  - zeta3 - 2/3*Pi^2 + G(1 - v2, - v2,0,u2) + 
         1/6*G(1 - v2,u2)*Pi^2 + G(1 - v2,0,u2) - G(1 - v2,1,1 - v2,u2) - G(
          - v2,0,u2) + G(0,1 - v2,u2) - G(0, - v2,0,u2) - 1/6*G(0,u2)*Pi^2 - 
         G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) + 2/3*G(0,v2)*Pi^2 - G(0,v2)*G(1 - 
         v2, - v2,u2) - G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,1,u2) + G(0,v2
         )*G( - v2,u2) + G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2) + G(0,0,v2)
          - G(0,0,v2)*G(1 - v2,u2) + G(0,0,v2)*G(0,u2) - G(0,0,0,v2) + G(0,1,1
          - v2,u2) - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) + G(0,1,v2)*G(1 - 
         v2,u2) - G(0,1,v2)*G(0,u2) + G(0,1,0,v2) - G(1,1 - v2,u2) - G(1,u2)*
         G(1,v2) + 1/6*G(1,v2)*Pi^2 - G(1,v2)*G(1 - v2,1,u2) - G(1,0,v2) - G(1
         ,0,0,v2) + G(1,0,1,v2) )

       + N^-1*u2^2*[1-v2]^-1 * ( 1/3*Pi^2 - 1/2*G(1 - v2,0,u2) + 1/2*G( - v2,0
         ,u2) - 1/2*G(0,1 - v2,u2) + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2)
          + 1/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*
         G(1,u2) - 1/2*G(0,0,v2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) + 
         1/2*G(1,0,v2) )

       + N^-1*u2^2 * ( 1/3*Pi^2 - 1/2*G(1 - v2,0,u2) + 1/2*G( - v2,0,u2) - 1/2
         *G(0,1 - v2,u2) + 1/2*G(0,u2)*G(0,v2) - 1/2*G(0,u2)*G(1,v2) + 1/2*G(0
         ,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*G(1,u2) - 1/
         2*G(0,0,v2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*G(1,v2) + 1/2*G(1,0,v2
         ) )

       + Nf*[1-u2-v2]^-1 * (  - 1/3*G(1 - v2, - v2,0,u2) - 1/18*G(1 - v2,u2)*
         Pi^2 - 1/3*G( - v2,1 - v2,0,u2) - 1/3*G( - v2,u2)*Pi^2 - 1/3*G( - v2,
         0,1 - v2,u2) - 2/3*G( - v2,0,0,u2) - 1/3*G(0, - v2,0,u2) - 1/18*G(0,
         u2)*Pi^2 - 2/3*G(0,u2)*G(0,v2) - 1/6*G(0,v2)*Pi^2 + 1/3*G(0,v2)*G(1
          - v2, - v2,u2) - 2/3*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,0,
         u2) + 1/3*G(0,v2)*G( - v2,1 - v2,u2) + 4/3*G(0,v2)*G( - v2,0,u2) - 1/
         3*G(0,v2)*G(0,1 - v2,u2) + 1/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,0,u2)*
         G(0,v2) + 4*G(0,0,v2) + 1/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G(
          - v2,u2) + 7/3*G(0,0,v2)*G(0,u2) - 3*G(0,0,0,v2) + 1/3*G(0,0,1,v2)
          - 2/3*G(0,1,v2) + 1/3*G(0,1,v2)*G( - v2,u2) - 1/3*G(0,1,v2)*G(0,u2)
          - 2/3*G(0,1,0,v2) - 1/18*G(1,v2)*Pi^2 - 1/3*G(1,v2)*G( - v2,0,u2) - 
         2/3*G(1,0,v2) + 1/3*G(1,0,v2)*G(1 - v2,u2) + 1/3*G(1,0,v2)*G( - v2,u2
         ) - 5/3*G(1,0,0,v2) + 1/3*G(1,0,1,v2) + 2/3*G(1,1,0,v2) )

       + Nf*[1-v2]^-1 * ( 1/3*G(0,u2)*G(0,v2) + 1/3*G(0,v2)*G(1 - v2,u2) - 2*
         G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,0,v2) )

       + Nf*u2*[1-u2-v2]^-2 * (  - 2/3*G(1 - v2, - v2,0,u2) - 1/9*G(1 - v2,u2)
         *Pi^2 - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,u2)*Pi^2 - 2/3*G( - v2
         ,0,1 - v2,u2) - 4/3*G( - v2,0,0,u2) - 2/3*G(0, - v2,0,u2) - 1/9*G(0,
         u2)*Pi^2 - 1/3*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(1 - v2, - v2,u2) - 2/3*G(
         0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 8/3*G(0,v2)*
         G( - v2,0,u2) - 2/3*G(0,v2)*G(0,1 - v2,u2) + 2/3*G(0,v2)*G(0, - v2,u2
         ) - 4/3*G(0,0,u2)*G(0,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) - 4*G(0,0,v2)*
         G( - v2,u2) + 14/3*G(0,0,v2)*G(0,u2) - 6*G(0,0,0,v2) + 2/3*G(0,0,1,v2
         ) + 2/3*G(0,1,v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(0,u2) - 4/3*G(0,1,0,
         v2) - 1/9*G(1,v2)*Pi^2 - 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2)*G(
         1 - v2,u2) + 2/3*G(1,0,v2)*G( - v2,u2) - 10/3*G(1,0,0,v2) + 2/3*G(1,0
         ,1,v2) + 4/3*G(1,1,0,v2) )

       + Nf*u2*[1-u2-v2]^-1 * (  - 2/3*Pi^2 + 1/3*G(1 - v2, - v2,0,u2) + 1/18*
         G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,0,u2) + 1/3*G( - v2,1 - v2,0,u2) + 1/
         3*G( - v2,u2)*Pi^2 + 1/3*G( - v2,0,1 - v2,u2) + 2/3*G( - v2,0,0,u2)
          - 2/3*G(0,1 - v2,u2) + 1/3*G(0, - v2,0,u2) + 1/18*G(0,u2)*Pi^2 + 8/3
         *G(0,u2)*G(0,v2) - 2/3*G(0,u2)*G(1,v2) + 1/6*G(0,v2)*Pi^2 - 1/3*G(0,
         v2)*G(1 - v2, - v2,u2) + 2/3*G(0,v2)*G(1 - v2,u2) + 1/3*G(0,v2)*G(1
          - v2,0,u2) - 1/3*G(0,v2)*G( - v2,1 - v2,u2) - 4/3*G(0,v2)*G( - v2,0,
         u2) + 1/3*G(0,v2)*G(0,1 - v2,u2) - 1/3*G(0,v2)*G(0, - v2,u2) - 4/3*G(
         0,0,u2) + 2/3*G(0,0,u2)*G(0,v2) - 4*G(0,0,v2) - 1/3*G(0,0,v2)*G(1 - 
         v2,u2) + 2*G(0,0,v2)*G( - v2,u2) - 7/3*G(0,0,v2)*G(0,u2) + 3*G(0,0,0,
         v2) - 1/3*G(0,0,1,v2) + 2/3*G(0,1,v2) - 1/3*G(0,1,v2)*G( - v2,u2) + 1/
         3*G(0,1,v2)*G(0,u2) + 2/3*G(0,1,0,v2) + 1/18*G(1,v2)*Pi^2 + 1/3*G(1,
         v2)*G( - v2,0,u2) + 2/3*G(1,0,v2) - 1/3*G(1,0,v2)*G(1 - v2,u2) - 1/3*
         G(1,0,v2)*G( - v2,u2) + 5/3*G(1,0,0,v2) - 1/3*G(1,0,1,v2) - 2/3*G(1,1
         ,0,v2) )

       + Nf*u2*[u2+v2]^-1 * (  - 1/3*Pi^2 - 1/3*G(1 - v2,0,u2) - 1/3*G(0,1 - 
         v2,u2) + 4/3*G(0,u2)*G(0,v2) - 1/3*G(0,u2)*G(1,v2) + 1/3*G(0,v2)*G(1
          - v2,u2) - 2/3*G(0,0,u2) - 2*G(0,0,v2) + 1/3*G(0,1,v2) + 1/3*G(1,0,
         v2) )

       + N*u2^-2*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2
         ,0,u2) - 7/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 2/3*G(0,v2
         )*G( - v2,1 - v2,u2) - 2/3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G(
         1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2)*G(1,u2) - 2/3*G(0,1,
         v2)*G( - v2,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(1,1 - v2,0,u2) - 8/9*
         G(1,u2)*Pi^2 + 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,1 - v2,u2) + 2/3
         *G(1,0,u2)*G(1,v2) - 2/3*G(1,0,v2)*G( - v2,u2) + 2/3*G(1,1,1 - v2,u2)
          + 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2*[1-u2-v2]^-1 * (  - 2/3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2,
          - v2,0,u2) + 7/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) - 2/3*
         G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*
         G( - v2, - v2,u2) + 2/3*G(0,v2)*G(1,u2) + 2/3*G(0,v2)*G(1,0,u2) + 2/3
         *G(0,v2)*G(1,1,u2) - 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,1,v2)*G( - v2,u2
         ) + 2/3*G(0,1,v2)*G(1,u2) - 2/3*G(1,1 - v2,u2) - 2/3*G(1,1 - v2,0,u2)
          + 8/9*G(1,u2)*Pi^2 - 2/3*G(1,u2)*G(1,v2) - 2/3*G(1,v2)*G( - v2,0,u2)
          - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2)*G( - 
         v2,u2) - 2/3*G(1,1,1 - v2,u2) - 2/3*G(1,1,u2)*G(1,v2) )

       + N*u2^-2 * ( 19/6*G(0,v2)*G(1 - v2,u2) - 19/6*G(0,v2)*G(1,u2) + 19/6*
         G(1,1 - v2,u2) + 19/6*G(1,u2)*G(1,v2) )

       + N*u2^-2*v2 * ( 1/9*G(1 - v2,u2)*Pi^2 - 2/3*G(1 - v2,1,1 - v2,u2) + 2/
         3*G( - v2,1 - v2,0,u2) - 2/3*G( - v2, - v2,0,u2) - 5/9*G( - v2,u2)*
         Pi^2 + 2/3*G( - v2,0,1 - v2,u2) - 17/6*G(0,v2)*G(1 - v2,u2) - 2/3*G(0
         ,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - 
         v2,1 - v2,u2) + 2/3*G(0,v2)*G( - v2, - v2,u2) + 17/6*G(0,v2)*G(1,u2)
          + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,
         1,v2)*G( - v2,u2) - 17/6*G(1,1 - v2,u2) - 17/6*G(1,u2)*G(1,v2) - 2/3*
         G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)*G( - v2,0,u2) - 2/3*G(1,0,v2)*G(
          - v2,u2) )

       + N*u2^-2*v2^2 * (  - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,1,1 - v2,u2)
          - 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2,0,u2) + 5/9*G( - v2,
         u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2) - 2/
         3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/3*G(0,
         v2)*G( - v2, - v2,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G(
         1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2)
          - 2/3*G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 2*G( - v2,1 - v2,0,u2) - 2*G(
          - v2, - v2,0,u2) + 7/3*G( - v2,u2)*Pi^2 - 2*G( - v2,0,1 - v2,u2) - 2/
         3*G( - v2,0,u2) - 2/3*G(0,u2)*G(0,v2) + 2*G(0,v2)*G( - v2,1 - v2,u2)
          + 2*G(0,v2)*G( - v2, - v2,u2) + 2/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*
         G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2) - 2*G(0,0,v2)*G(1,u2)
          + 2*G(0,1,v2)*G( - v2,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(1,1 - v2,0,u2)
          + 8/3*G(1,u2)*Pi^2 - 2*G(1,v2)*G( - v2,0,u2) - 2*G(1,0,1 - v2,u2) - 
         2*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) + 2*G(1,0,v2)*G( - v2,u2) - 2*G(1
         ,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) )

       + N*u2^-1*[1-u2-v2]^-1 * ( 8/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2*G( - v2,1
          - v2,0,u2) + 2*G( - v2, - v2,0,u2) - 7/3*G( - v2,u2)*Pi^2 + 2*G( - 
         v2,0,1 - v2,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0,u2)*G(0,v2) - 2/3*G(0,
         u2)*G(1,v2) + 1/3*G(0,v2) + 2*G(0,v2)*G(1 - v2,u2) - 2*G(0,v2)*G( - 
         v2,1 - v2,u2) - 2*G(0,v2)*G( - v2, - v2,u2) - 4/3*G(0,v2)*G(1,u2) - 2
         *G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,1,u2) - 2/3*G(0,0,v2) + 2*G(0,0,v2
         )*G(1,u2) + 2/3*G(0,1,v2) - 2*G(0,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*G(1
         ,u2) + 4/3*G(1,1 - v2,u2) + 2*G(1,1 - v2,0,u2) - 8/3*G(1,u2)*Pi^2 + 4/
         3*G(1,u2)*G(1,v2) + 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,1 - v2,u2) + 2*
         G(1,0,u2)*G(1,v2) - 2*G(1,0,v2)*G( - v2,u2) + 2*G(1,1,1 - v2,u2) + 2*
         G(1,1,u2)*G(1,v2) )

       + N*u2^-1*[u2+v2]^-1 * ( 9/4*G(0,v2)*G(1 - v2,u2) - 9/4*G(0,v2)*G(1,u2)
          + 9/4*G(1,1 - v2,u2) + 9/4*G(1,u2)*G(1,v2) )

       + N*u2^-1 * ( 5/9*Pi^2 + 23/6*G(1 - v2,u2) + 1/9*G(1 - v2,u2)*Pi^2 - 2/
         3*G(1 - v2,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,0,
         u2) - 2/3*G( - v2, - v2,0,u2) - 5/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,0,
         1 - v2,u2) + 2/3*G( - v2,0,u2) - 2/3*G(0,1 - v2,u2) - 2/3*G(0,u2)*G(1
         ,v2) - 1/3*G(0,v2) - 11*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0
         ,u2) + 2/3*G(0,v2)*G(1 - v2,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 
         2/3*G(0,v2)*G( - v2, - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + 35/3*G(0,v2
         )*G(1,u2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2) + 2/3*G(0,1,v2
         )*G(1 - v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 35/3*G(1,1 - v2,u2) - 35/
         3*G(1,u2)*G(1,v2) + 23/6*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*
         G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^-1*v2 * (  - 4/9*Pi^2 - 7/2*G(1 - v2,u2) - 5/36*G(1 - v2,u2)*
         Pi^2 + 2/3*G(1 - v2,0,u2) + 11/6*G(1 - v2,1,1 - v2,u2) - 4/3*G( - v2,
         1 - v2,0,u2) + 4/3*G( - v2, - v2,0,u2) + 10/9*G( - v2,u2)*Pi^2 - 4/3*
         G( - v2,0,1 - v2,u2) - 2/3*G( - v2,0,u2) + 2/3*G(0,1 - v2,u2) - 2/3*
         G(0,u2)*G(0,v2) + 2/3*G(0,u2)*G(1,v2) + 7/2*G(0,v2) + 10/3*G(0,v2)*G(
         1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,0,u2) - 11/6*G(0,v2)*G(1 - v2,1,u2)
          + 4/3*G(0,v2)*G( - v2,1 - v2,u2) - 4/3*G(0,v2)*G( - v2, - v2,u2) + 2/
         3*G(0,v2)*G( - v2,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2) - 10/3*G(0,v2)*G(1
         ,u2) + 2/3*G(0,0,v2) - 4/3*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,1,1 - v2,
         u2) + 3/2*G(0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,v2) - 11/6*G(0,1,v2)*
         G(1 - v2,u2) + 4/3*G(0,1,v2)*G( - v2,u2) + 10/3*G(1,1 - v2,u2) + 10/3
         *G(1,u2)*G(1,v2) - 7/2*G(1,v2) + 11/6*G(1,v2)*G(1 - v2,1,u2) - 4/3*G(
         1,v2)*G( - v2,0,u2) - 2/3*G(1,0,v2) - G(1,0,v2)*G(1 - v2,u2) + 4/3*G(
         1,0,v2)*G( - v2,u2) )

       + N*[1-u2-v2]^-2 * ( 5/18*Pi^2 + 2*G( - v2,1 - v2,0,u2) + 2*G( - v2, - 
         v2,0,u2) - 7/3*G( - v2,u2)*Pi^2 + 2*G( - v2,0,1 - v2,u2) + 5/3*G( - 
         v2,0,u2) + 5/3*G(0,u2)*G(0,v2) - 2*G(0,v2)*G( - v2,1 - v2,u2) - 2*G(0
         ,v2)*G( - v2, - v2,u2) - 5/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(1,0,u2
         ) - 2*G(0,v2)*G(1,1,u2) - 5/3*G(0,0,v2) + 2*G(0,0,v2)*G(1,u2) - 2*G(0
         ,1,v2)*G( - v2,u2) - 2*G(0,1,v2)*G(1,u2) + 2*G(1,1 - v2,0,u2) - 8/3*
         G(1,u2)*Pi^2 + 2*G(1,v2)*G( - v2,0,u2) + 2*G(1,0,1 - v2,u2) + 2*G(1,0
         ,u2)*G(1,v2) - 5/3*G(1,0,v2) - 2*G(1,0,v2)*G( - v2,u2) + 2*G(1,1,1 - 
         v2,u2) + 2*G(1,1,u2)*G(1,v2) )

       + N*[1-u2-v2]^-1 * (  - 43/2*zeta3 - 427/72*Pi^2 + 17/45*Pi^4 - 2*G(1
          - v2, - v2,1 - v2,0,u2) + G(1 - v2, - v2, - v2,0,u2) + 4/3*G(1 - v2,
          - v2,u2)*Pi^2 - 2*G(1 - v2, - v2,0,1 - v2,u2) + 59/6*G(1 - v2, - v2,
         0,u2) + G(1 - v2, - v2,0,0,u2) + G(1 - v2,u2)*zeta3 + 125/36*G(1 - v2
         ,u2)*Pi^2 + 4/3*G(1 - v2,0,u2) - 1/6*G(1 - v2,0,u2)*Pi^2 - 22*G(1 - 
         v2,1,1 - v2,u2) - G( - v2,1 - v2, - v2,0,u2) - 1/6*G( - v2,1 - v2,u2)
         *Pi^2 + 3*G( - v2,1 - v2,0,u2) - 3*G( - v2,1 - v2,0,0,u2) + 5*G( - v2
         ,1 - v2,1,1 - v2,u2) - 3*G( - v2, - v2,1 - v2,0,u2) + 8*G( - v2, - v2
         , - v2,0,u2) + 5/3*G( - v2, - v2,u2)*Pi^2 - 3*G( - v2, - v2,0,1 - v2,
         u2) - 17/3*G( - v2, - v2,0,u2) - 8*G( - v2,u2)*zeta3 + 19/9*G( - v2,
         u2)*Pi^2 + 3*G( - v2,0,1 - v2,u2) - 3*G( - v2,0,1 - v2,0,u2) - 133/12
         *G( - v2,0,u2) + 8/3*G( - v2,0,u2)*Pi^2 - 3*G( - v2,0,0,1 - v2,u2) + 
         8/3*G( - v2,0,0,u2) + 5*G( - v2,0,1,1 - v2,u2) + 4*G(0,1 - v2, - v2,0
         ,u2) + 4/3*G(0,1 - v2,u2) + G(0,1 - v2,u2)*Pi^2 - G(0,1 - v2,u2)*G(1,
         0,v2) - 5*G(0,1 - v2,1,1 - v2,u2) - 5*G(0,1 - v2,1,u2)*G(1,v2) + G(0,
          - v2,1 - v2,0,u2) - 4*G(0, - v2, - v2,0,u2) - 1/3*G(0, - v2,u2)*Pi^2
          - G(0, - v2,u2)*G(1,0,v2) + G(0, - v2,0,1 - v2,u2) - 37/6*G(0, - v2,
         0,u2) + G(0, - v2,0,u2)*G(1,v2) + 1/3*G(0,u2) - 3*G(0,u2)*zeta3 - 23/
         18*G(0,u2)*Pi^2 + 49/12*G(0,u2)*G(0,v2) + 8/3*G(0,u2)*G(0,v2)*Pi^2 + 
         4/3*G(0,u2)*G(1,v2) + 1/3*G(0,u2)*G(1,v2)*Pi^2 - G(0,u2)*G(1,0,v2) - 
         2*G(0,u2)*G(1,0,0,v2) + 2*G(0,u2)*G(1,0,1,v2) - 137/6*G(0,v2) - 8*G(0
         ,v2)*zeta3 + 101/12*G(0,v2)*Pi^2 + 2*G(0,v2)*G(1 - v2, - v2,1 - v2,u2
         ) - G(0,v2)*G(1 - v2, - v2, - v2,u2) - 59/6*G(0,v2)*G(1 - v2, - v2,u2
         ) - 14/3*G(0,v2)*G(1 - v2,u2) + 4/3*G(0,v2)*G(1 - v2,u2)*Pi^2 - 2*G(0
         ,v2)*G(1 - v2,0,1 - v2,u2) - 19/6*G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(
         1 - v2,0,0,u2) + 22*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G( - v2,1 - v2,
          - v2,u2) - 3*G(0,v2)*G( - v2,1 - v2,u2) + 3*G(0,v2)*G( - v2,1 - v2,0
         ,u2) - 5*G(0,v2)*G( - v2,1 - v2,1,u2) + 3*G(0,v2)*G( - v2, - v2,1 - 
         v2,u2) - 8*G(0,v2)*G( - v2, - v2, - v2,u2) + 17/3*G(0,v2)*G( - v2, - 
         v2,u2) + 4*G(0,v2)*G( - v2, - v2,0,u2) + 133/12*G(0,v2)*G( - v2,u2)
          - 4/3*G(0,v2)*G( - v2,u2)*Pi^2 + 6*G(0,v2)*G( - v2,0,1 - v2,u2) - 19/
         3*G(0,v2)*G( - v2,0,u2) - 5*G(0,v2)*G( - v2,0,1,u2) - 4*G(0,v2)*G(0,1
          - v2, - v2,u2) + 40/3*G(0,v2)*G(0,1 - v2,u2) + 5*G(0,v2)*G(0,1 - v2,
         1,u2) - G(0,v2)*G(0, - v2,1 - v2,u2) + 4*G(0,v2)*G(0, - v2, - v2,u2)
          + 37/6*G(0,v2)*G(0, - v2,u2) - 2*G(0,v2)*G(0, - v2,0,u2) - 64/3*G(0,
         v2)*G(1,u2) + 4/3*G(0,v2)*G(1,0,u2) + 8/3*G(0,v2)*G(1,1,u2) + 2*G(0,0
         ,1 - v2,u2)*G(0,v2) + 2*G(0,0, - v2,u2)*G(0,v2) - 2*G(0,0, - v2,0,u2)
          - 2/3*G(0,0,u2)*Pi^2 + 8/3*G(0,0,u2)*G(0,v2) - 3*G(0,0,u2)*G(0,1,v2)
          + G(0,0,u2)*G(1,0,v2) - 67/12*G(0,0,v2) - 4/3*G(0,0,v2)*Pi^2 - G(0,0
         ,v2)*G(1 - v2, - v2,u2) - 35/6*G(0,0,v2)*G(1 - v2,u2) - G(0,0,v2)*G(
          - v2,1 - v2,u2) - 8*G(0,0,v2)*G( - v2, - v2,u2) + 10*G(0,0,v2)*G( - 
         v2,u2) + 2*G(0,0,v2)*G( - v2,0,u2) - 2*G(0,0,v2)*G(0,1 - v2,u2) + 4*
         G(0,0,v2)*G(0, - v2,u2) - 7/2*G(0,0,v2)*G(0,u2) - 8/3*G(0,0,v2)*G(1,
         u2) + 17/2*G(0,0,0,v2) - G(0,0,0,v2)*G(1 - v2,u2) - 6*G(0,0,0,v2)*G(
          - v2,u2) + 2*G(0,0,0,v2)*G(0,u2) - 6*G(0,0,0,0,v2) + G(0,0,0,1,v2)
          + 5*G(0,0,1,1 - v2,u2) - 5*G(0,0,1,u2)*G(0,v2) + 5*G(0,0,1,u2)*G(1,
         v2) - 5/3*G(0,0,1,v2) + 2*G(0,0,1,v2)*G(1 - v2,u2) + G(0,0,1,v2)*G(
          - v2,u2) + G(0,0,1,v2)*G(0,u2) - G(0,0,1,0,v2) + 22*G(0,1,1 - v2,u2)
          - 22*G(0,1,u2)*G(0,v2) + 22*G(0,1,u2)*G(1,v2) - 26*G(0,1,v2) - 1/6*
         G(0,1,v2)*Pi^2 + 2*G(0,1,v2)*G(1 - v2, - v2,u2) + 22*G(0,1,v2)*G(1 - 
         v2,u2) - 2*G(0,1,v2)*G(1 - v2,0,u2) - 5*G(0,1,v2)*G( - v2,1 - v2,u2)
          + 3*G(0,1,v2)*G( - v2, - v2,u2) - 3*G(0,1,v2)*G( - v2,u2) + G(0,1,v2
         )*G( - v2,0,u2) + 5*G(0,1,v2)*G(0,1 - v2,u2) - G(0,1,v2)*G(0, - v2,u2
         ) - 26/3*G(0,1,v2)*G(0,u2) + 8/3*G(0,1,v2)*G(1,u2) + 89/6*G(0,1,0,v2)
          + 2*G(0,1,0,v2)*G(1 - v2,u2) - G(0,1,0,v2)*G( - v2,u2) + 3*G(0,1,0,
         v2)*G(0,u2) - G(0,1,0,0,v2) - 5*G(0,1,0,1,v2) + 3*G(0,1,1,0,v2) + 64/
         3*G(1,1 - v2,u2) - 4/3*G(1,1 - v2,0,u2) + 20/9*G(1,u2)*Pi^2 + 64/3*G(
         1,u2)*G(1,v2) + 7*G(1,v2)*zeta3 + 5/9*G(1,v2)*Pi^2 - 2*G(1,v2)*G(1 - 
         v2, - v2,0,u2) + 1/6*G(1,v2)*G(1 - v2,u2)*Pi^2 - 22*G(1,v2)*G(1 - v2,
         1,u2) + 5*G(1,v2)*G( - v2,1 - v2,1,u2) - 3*G(1,v2)*G( - v2, - v2,0,u2
         ) - 1/6*G(1,v2)*G( - v2,u2)*Pi^2 + 3*G(1,v2)*G( - v2,0,u2) - 3*G(1,v2
         )*G( - v2,0,0,u2) + 5*G(1,v2)*G( - v2,0,1,u2) - 4/3*G(1,0,1 - v2,u2)
          - 4/3*G(1,0,u2)*G(1,v2) + 1/4*G(1,0,v2) - 5/3*G(1,0,v2)*Pi^2 + 2*G(1
         ,0,v2)*G(1 - v2, - v2,u2) + 7/6*G(1,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G(
         1 - v2,0,u2) + 3*G(1,0,v2)*G( - v2,1 - v2,u2) + 3*G(1,0,v2)*G( - v2,
          - v2,u2) - 3*G(1,0,v2)*G( - v2,u2) + 3*G(1,0,v2)*G( - v2,0,u2) - 1/6
         *G(1,0,0,v2) - G(1,0,0,v2)*G( - v2,u2) + G(1,0,0,0,v2) + 20/3*G(1,0,1
         ,v2) + 2*G(1,0,1,v2)*G(1 - v2,u2) - 5*G(1,0,1,v2)*G( - v2,u2) - 2*G(1
         ,0,1,0,v2) - 8/3*G(1,1,1 - v2,u2) - 8/3*G(1,1,u2)*G(1,v2) + 1/3*G(1,1
         ,v2)*Pi^2 + 10/3*G(1,1,0,v2) + G(1,1,0,v2)*G(1 - v2,u2) + 3*G(1,1,0,
         v2)*G( - v2,u2) + 2*G(1,1,0,0,v2) - G(1,1,0,1,v2) - 3*G(1,1,1,0,v2) )

       + N*[1-v2]^-1 * ( 19/2*zeta3 + 13/8*Pi^2 - 7/2*G(1 - v2, - v2,0,u2) - 5/
         4*G(1 - v2,u2)*Pi^2 + 15/2*G(1 - v2,1,1 - v2,u2) + 5/4*G( - v2,0,u2)
          + 7/2*G(0, - v2,0,u2) + 7/12*G(0,u2)*Pi^2 - 73/12*G(0,u2)*G(0,v2) + 
         G(0,u2)*G(1,0,v2) + 17/4*G(0,v2) - 3*G(0,v2)*Pi^2 + 7/2*G(0,v2)*G(1
          - v2, - v2,u2) + 131/12*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1 - v2,0,u2
         ) - 15/2*G(0,v2)*G(1 - v2,1,u2) - 5/4*G(0,v2)*G( - v2,u2) - 3*G(0,v2)
         *G(0,1 - v2,u2) - 7/2*G(0,v2)*G(0, - v2,u2) + 5/4*G(0,v2)*G(1,u2) + 
         89/12*G(0,0,v2) + 23/6*G(0,0,v2)*G(1 - v2,u2) - 23/6*G(0,0,v2)*G(0,u2
         ) + 5/2*G(0,0,0,v2) + 1/3*G(0,0,1,v2) - 15/2*G(0,1,1 - v2,u2) + 15/2*
         G(0,1,u2)*G(0,v2) - 15/2*G(0,1,u2)*G(1,v2) + 73/6*G(0,1,v2) - 15/2*G(
         0,1,v2)*G(1 - v2,u2) + 9/2*G(0,1,v2)*G(0,u2) - 25/6*G(0,1,0,v2) - 5/4
         *G(1,1 - v2,u2) - 5/4*G(1,u2)*G(1,v2) + 1/12*G(1,v2)*Pi^2 + 15/2*G(1,
         v2)*G(1 - v2,1,u2) + 29/12*G(1,0,v2) + 23/6*G(1,0,0,v2) - 7/2*G(1,0,1
         ,v2) - 4*G(1,1,0,v2) )

       + N*[u2+v2]^-2 * ( 9/4*G(1 - v2,u2)*Pi^2 - 9/2*G(1 - v2,1,1 - v2,u2) - 
         9/2*G(0,v2)*G(1 - v2,u2) + 9/2*G(0,v2)*G(1 - v2,1,u2) - 9/2*G(0,v2)*
         G(0,1 - v2,u2) + 9/2*G(0,v2)*G(1,u2) - 9/2*G(0,1,1 - v2,u2) + 9/2*G(0
         ,1,u2)*G(0,v2) - 9/2*G(0,1,u2)*G(1,v2) + 9/2*G(0,1,v2)*G(1 - v2,u2)
          - 9/2*G(1,1 - v2,u2) - 9/2*G(1,u2)*G(1,v2) + 9/4*G(1,v2)*Pi^2 - 9/2*
         G(1,v2)*G(1 - v2,1,u2) - 9/2*G(1,0,v2)*G(1 - v2,u2) + 9/2*G(1,0,1,v2)
          - 9/2*G(1,1,0,v2) )

       + N*[u2+v2]^-1 * ( 35/12*Pi^2 - 17/4*G(1 - v2,u2) - 3/4*G(1 - v2,u2)*
         Pi^2 - 2/3*G(1 - v2,0,u2) - 2*G(1 - v2,0,0,u2) + 7/2*G(1 - v2,1,1 - 
         v2,u2) - 2/3*G(0,1 - v2,u2) - 2*G(0,1 - v2,0,u2) + 2*G(0,u2)*Pi^2 - 2/
         3*G(0,u2)*G(1,v2) + 2*G(0,u2)*G(1,0,v2) - 2*G(0,v2)*Pi^2 + 25/6*G(0,
         v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1 - v2,0,u2) - 7/2*G(0,v2)*G(1 - v2,1,
         u2) + 11/2*G(0,v2)*G(0,1 - v2,u2) + G(0,v2)*G(1,u2) - 2*G(0,0,1 - v2,
         u2) - 2*G(0,0,u2)*G(1,v2) - 2*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,1,v2)
          + 7/2*G(0,1,1 - v2,u2) - 7/2*G(0,1,u2)*G(0,v2) + 7/2*G(0,1,u2)*G(1,
         v2) + 31/6*G(0,1,v2) - 7/2*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(0,
         u2) - 2*G(0,1,0,v2) - G(1,1 - v2,u2) - G(1,u2)*G(1,v2) - 17/4*G(1,v2)
          - 3/4*G(1,v2)*Pi^2 + 7/2*G(1,v2)*G(1 - v2,1,u2) - 23/6*G(1,0,v2) + 7/
         2*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,0,v2) - 7/2*G(1,0,1,v2) + 7/2*G(1,
         1,0,v2) )

       + N * ( 1 - 5*zeta3 + 61/12*Pi^2 + G(1 - v2, - v2,0,u2) - 21*G(1 - v2,
         u2) + 13/36*G(1 - v2,u2)*Pi^2 - 17/2*G(1 - v2,0,u2) - 7/2*G(1 - v2,0,
         0,u2) + 25/3*G(1 - v2,1,1 - v2,u2) - 35/6*G( - v2,1 - v2,0,u2) + 29/6
         *G( - v2, - v2,0,u2) + 59/18*G( - v2,u2)*Pi^2 - 35/6*G( - v2,0,1 - v2
         ,u2) + 15/2*G( - v2,0,u2) + 7/2*G( - v2,0,0,u2) - 17/2*G(0,1 - v2,u2)
          - 7/2*G(0,1 - v2,0,u2) + 7/2*G(0, - v2,0,u2) + 7/2*G(0,u2) + 7/3*G(0
         ,u2)*Pi^2 + 7*G(0,u2)*G(0,v2) - 17/2*G(0,u2)*G(1,v2) + 7/2*G(0,u2)*G(
         1,0,v2) + 14*G(0,v2) - 7/6*G(0,v2)*Pi^2 - G(0,v2)*G(1 - v2, - v2,u2)
          + 17*G(0,v2)*G(1 - v2,u2) + 41/6*G(0,v2)*G(1 - v2,0,u2) - 25/3*G(0,
         v2)*G(1 - v2,1,u2) + 35/6*G(0,v2)*G( - v2,1 - v2,u2) - 29/6*G(0,v2)*
         G( - v2, - v2,u2) - 15/2*G(0,v2)*G( - v2,u2) - G(0,v2)*G( - v2,0,u2)
          - 7/2*G(0,v2)*G(0, - v2,u2) - 16*G(0,v2)*G(1,u2) - 7/2*G(0,0,1 - v2,
         u2) + 3/2*G(0,0,u2) + 7/2*G(0,0,u2)*G(0,v2) - 7/2*G(0,0,u2)*G(1,v2)
          - 15/2*G(0,0,v2) - 13/3*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,v2)*G( - 
         v2,u2) - 7/2*G(0,0,v2)*G(0,u2) + G(0,0,0,v2) + 5/2*G(0,0,1,v2) + G(0,
         1,v2) - 25/3*G(0,1,v2)*G(1 - v2,u2) + 35/6*G(0,1,v2)*G( - v2,u2) + 16
         *G(1,1 - v2,u2) + 16*G(1,u2)*G(1,v2) - 21*G(1,v2) + 7/6*G(1,v2)*Pi^2
          + 25/3*G(1,v2)*G(1 - v2,1,u2) - 35/6*G(1,v2)*G( - v2,0,u2) + 19/2*G(
         1,0,v2) - G(1,0,v2)*G(1 - v2,u2) + 35/6*G(1,0,v2)*G( - v2,u2) - G(1,0
         ,0,v2) - 5/2*G(1,0,1,v2) )

       + N*v2*[1-u2]^-1 * ( G(1 - v2,u2) - G(0,v2) + G(1,v2) )

       + N*v2 * ( zeta3 - 8/3*Pi^2 - G(1 - v2, - v2,0,u2) + 7/2*G(1 - v2,u2)
          - 5/18*G(1 - v2,u2)*Pi^2 + 4*G(1 - v2,0,u2) + 3/2*G(1 - v2,0,0,u2)
          - 11/6*G(1 - v2,1,1 - v2,u2) + 11/6*G( - v2,1 - v2,0,u2) - 5/6*G( - 
         v2, - v2,0,u2) - 17/18*G( - v2,u2)*Pi^2 + 11/6*G( - v2,0,1 - v2,u2)
          - 4*G( - v2,0,u2) - 3/2*G( - v2,0,0,u2) + 4*G(0,1 - v2,u2) + 3/2*G(0
         ,1 - v2,0,u2) - 3/2*G(0, - v2,0,u2) - G(0,u2)*Pi^2 - 4*G(0,u2)*G(0,v2
         ) + 4*G(0,u2)*G(1,v2) - 3/2*G(0,u2)*G(1,0,v2) - 7/2*G(0,v2) + 1/2*G(0
         ,v2)*Pi^2 + G(0,v2)*G(1 - v2, - v2,u2) - 10/3*G(0,v2)*G(1 - v2,u2) - 
         17/6*G(0,v2)*G(1 - v2,0,u2) + 11/6*G(0,v2)*G(1 - v2,1,u2) - 11/6*G(0,
         v2)*G( - v2,1 - v2,u2) + 5/6*G(0,v2)*G( - v2, - v2,u2) + 4*G(0,v2)*G(
          - v2,u2) + G(0,v2)*G( - v2,0,u2) - 3/2*G(0,v2)*G(0,1 - v2,u2) + 3/2*
         G(0,v2)*G(0, - v2,u2) + 10/3*G(0,v2)*G(1,u2) + 3/2*G(0,0,1 - v2,u2)
          - 3/2*G(0,0,u2)*G(0,v2) + 3/2*G(0,0,u2)*G(1,v2) + 4*G(0,0,v2) + 7/3*
         G(0,0,v2)*G(1 - v2,u2) - 1/2*G(0,0,v2)*G( - v2,u2) + 3/2*G(0,0,v2)*G(
         0,u2) - G(0,0,0,v2) - 1/2*G(0,0,1,v2) - 3/2*G(0,1,1 - v2,u2) + 3/2*G(
         0,1,u2)*G(0,v2) - 3/2*G(0,1,u2)*G(1,v2) + 11/6*G(0,1,v2)*G(1 - v2,u2)
          - 11/6*G(0,1,v2)*G( - v2,u2) - 10/3*G(1,1 - v2,u2) - 10/3*G(1,u2)*G(
         1,v2) + 7/2*G(1,v2) - 1/2*G(1,v2)*Pi^2 - 11/6*G(1,v2)*G(1 - v2,1,u2)
          + 11/6*G(1,v2)*G( - v2,0,u2) - 4*G(1,0,v2) - 11/6*G(1,0,v2)*G( - v2,
         u2) + G(1,0,0,v2) + 1/2*G(1,0,1,v2) )

       + N*v2^2 * (  - 1/9*G(1 - v2,u2)*Pi^2 + 2/3*G(1 - v2,1,1 - v2,u2) - 2/3
         *G( - v2,1 - v2,0,u2) + 2/3*G( - v2, - v2,0,u2) + 5/9*G( - v2,u2)*
         Pi^2 - 2/3*G( - v2,0,1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2) - 2/3*G(
         0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/3*G(0,v2)*
         G( - v2, - v2,u2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*G(1 - 
         v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3
         *G(1,v2)*G( - v2,0,u2) + 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2*[1-u2-v2]^-2 * (  - 35/6*zeta3 - 55/12*Pi^2 + 413/360*Pi^4 - 4*
         G(1 - v2, - v2,1 - v2,0,u2) + 2*G(1 - v2, - v2, - v2,0,u2) + 8/3*G(1
          - v2, - v2,u2)*Pi^2 - 4*G(1 - v2, - v2,0,1 - v2,u2) - 7/3*G(1 - v2,
          - v2,0,u2) + 2*G(1 - v2, - v2,0,0,u2) + 2*G(1 - v2,u2)*zeta3 - 7/18*
         G(1 - v2,u2)*Pi^2 - 1/3*G(1 - v2,0,u2)*Pi^2 - 2*G( - v2,1 - v2, - v2,
         0,u2) - 13/6*G( - v2,1 - v2,u2)*Pi^2 + 4/3*G( - v2,1 - v2,0,u2) - 11*
         G( - v2,1 - v2,0,0,u2) + 22*G( - v2,1 - v2,1,1 - v2,u2) - 11*G( - v2,
          - v2,1 - v2,0,u2) + 21*G( - v2, - v2, - v2,0,u2) + 5*G( - v2, - v2,
         u2)*Pi^2 - 11*G( - v2, - v2,0,1 - v2,u2) + 5/6*G( - v2, - v2,0,u2) + 
         5*G( - v2, - v2,0,0,u2) - 26*G( - v2,u2)*zeta3 + 52/9*G( - v2,u2)*
         Pi^2 + 4/3*G( - v2,0,1 - v2,u2) - 11*G( - v2,0,1 - v2,0,u2) + 5*G( - 
         v2,0, - v2,0,u2) - 55/2*G( - v2,0,u2) + 26/3*G( - v2,0,u2)*Pi^2 - 11*
         G( - v2,0,0,1 - v2,u2) + 15/2*G( - v2,0,0,u2) + 22*G( - v2,0,1,1 - v2
         ,u2) + 13*G(0,1 - v2, - v2,0,u2) + 4*G(0,1 - v2,u2)*Pi^2 - 2*G(0,1 - 
         v2,u2)*G(1,0,v2) - 22*G(0,1 - v2,1,1 - v2,u2) - 22*G(0,1 - v2,1,u2)*
         G(1,v2) + 2*G(0, - v2,1 - v2,0,u2) - 8*G(0, - v2, - v2,0,u2) - 2/3*G(
         0, - v2,u2)*Pi^2 - 2*G(0, - v2,u2)*G(1,0,v2) + 2*G(0, - v2,0,1 - v2,
         u2) + 6*G(0, - v2,0,u2) + 2*G(0, - v2,0,u2)*G(1,v2) - 11*G(0,u2)*
         zeta3 + 31/36*G(0,u2)*Pi^2 - 55/2*G(0,u2)*G(0,v2) + 26/3*G(0,u2)*G(0,
         v2)*Pi^2 + 3/2*G(0,u2)*G(1,v2)*Pi^2 - 23/6*G(0,u2)*G(1,0,v2) - 9*G(0,
         u2)*G(1,0,0,v2) + 9*G(0,u2)*G(1,0,1,v2) - 26*G(0,v2)*zeta3 + 67/18*G(
         0,v2)*Pi^2 + 4*G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2
         , - v2, - v2,u2) + 7/3*G(0,v2)*G(1 - v2, - v2,u2) + 8/3*G(0,v2)*G(1
          - v2,u2)*Pi^2 - 4*G(0,v2)*G(1 - v2,0,1 - v2,u2) - 7/3*G(0,v2)*G(1 - 
         v2,0,u2) + 2*G(0,v2)*G(1 - v2,0,0,u2) + 2*G(0,v2)*G( - v2,1 - v2, - 
         v2,u2) - 4/3*G(0,v2)*G( - v2,1 - v2,u2) + 11*G(0,v2)*G( - v2,1 - v2,0
         ,u2) - 22*G(0,v2)*G( - v2,1 - v2,1,u2) + 11*G(0,v2)*G( - v2, - v2,1
          - v2,u2) - 21*G(0,v2)*G( - v2, - v2, - v2,u2) - 5/6*G(0,v2)*G( - v2,
          - v2,u2) + 8*G(0,v2)*G( - v2, - v2,0,u2) + 55/2*G(0,v2)*G( - v2,u2)
          - 13/3*G(0,v2)*G( - v2,u2)*Pi^2 + 24*G(0,v2)*G( - v2,0,1 - v2,u2) - 
         5*G(0,v2)*G( - v2,0, - v2,u2) - 31/3*G(0,v2)*G( - v2,0,u2) + 5*G(0,v2
         )*G( - v2,0,0,u2) - 22*G(0,v2)*G( - v2,0,1,u2) - 13*G(0,v2)*G(0,1 - 
         v2, - v2,u2) + 4/3*G(0,v2)*G(0,1 - v2,u2) + 22*G(0,v2)*G(0,1 - v2,1,
         u2) - 2*G(0,v2)*G(0, - v2,1 - v2,u2) + 8*G(0,v2)*G(0, - v2, - v2,u2)
          - 6*G(0,v2)*G(0, - v2,u2) - 4*G(0,v2)*G(0, - v2,0,u2) + 4/3*G(0,v2)*
         G(1,1,u2) + 11*G(0,0,1 - v2,u2)*G(0,v2) + 9*G(0,0, - v2,u2)*G(0,v2)
          - 9*G(0,0, - v2,0,u2) - 13/6*G(0,0,u2)*Pi^2 + 15/2*G(0,0,u2)*G(0,v2)
          + 5*G(0,0,u2)*G(0,0,v2) - 11*G(0,0,u2)*G(0,1,v2) + 2*G(0,0,u2)*G(1,0
         ,v2) + 55/2*G(0,0,v2) - 13/3*G(0,0,v2)*Pi^2 - 2*G(0,0,v2)*G(1 - v2,
          - v2,u2) + 7/3*G(0,0,v2)*G(1 - v2,u2) - 2*G(0,0,v2)*G( - v2,1 - v2,
         u2) - 21*G(0,0,v2)*G( - v2, - v2,u2) + 79/6*G(0,0,v2)*G( - v2,u2) - 
         G(0,0,v2)*G( - v2,0,u2) - 9*G(0,0,v2)*G(0,1 - v2,u2) + 8*G(0,0,v2)*G(
         0, - v2,u2) - 20*G(0,0,v2)*G(0,u2) - 4/3*G(0,0,v2)*G(1,u2) + 145/6*G(
         0,0,0,v2) - 2*G(0,0,0,v2)*G(1 - v2,u2) - 12*G(0,0,0,v2)*G( - v2,u2)
          - G(0,0,0,v2)*G(0,u2) - 12*G(0,0,0,0,v2) + 7*G(0,0,0,1,v2) + 22*G(0,
         0,1,1 - v2,u2) - 22*G(0,0,1,u2)*G(0,v2) + 22*G(0,0,1,u2)*G(1,v2) - 8/
         3*G(0,0,1,v2) + 4*G(0,0,1,v2)*G(1 - v2,u2) + 7*G(0,0,1,v2)*G( - v2,u2
         ) + 2*G(0,0,1,v2)*G(0,u2) - 2*G(0,0,1,0,v2) - 13/6*G(0,1,v2)*Pi^2 + 4
         *G(0,1,v2)*G(1 - v2, - v2,u2) - 4*G(0,1,v2)*G(1 - v2,0,u2) - 22*G(0,1
         ,v2)*G( - v2,1 - v2,u2) + 11*G(0,1,v2)*G( - v2, - v2,u2) - 4/3*G(0,1,
         v2)*G( - v2,u2) + 2*G(0,1,v2)*G( - v2,0,u2) + 22*G(0,1,v2)*G(0,1 - v2
         ,u2) - 2*G(0,1,v2)*G(0, - v2,u2) + 4/3*G(0,1,v2)*G(0,u2) + 4/3*G(0,1,
         v2)*G(1,u2) + 25/3*G(0,1,0,v2) + 4*G(0,1,0,v2)*G(1 - v2,u2) - 2*G(0,1
         ,0,v2)*G( - v2,u2) + 11*G(0,1,0,v2)*G(0,u2) - 2*G(0,1,0,0,v2) - 22*G(
         0,1,0,1,v2) + 13*G(0,1,1,0,v2) + 4/9*G(1,u2)*Pi^2 + 19*G(1,v2)*zeta3
          - 1/4*G(1,v2)*Pi^2 - 4*G(1,v2)*G(1 - v2, - v2,0,u2) + 1/3*G(1,v2)*G(
         1 - v2,u2)*Pi^2 + 22*G(1,v2)*G( - v2,1 - v2,1,u2) - 11*G(1,v2)*G( - 
         v2, - v2,0,u2) - 13/6*G(1,v2)*G( - v2,u2)*Pi^2 + 4/3*G(1,v2)*G( - v2,
         0,u2) - 11*G(1,v2)*G( - v2,0,0,u2) + 22*G(1,v2)*G( - v2,0,1,u2) + 55/
         2*G(1,0,v2) - 20/3*G(1,0,v2)*Pi^2 + 4*G(1,0,v2)*G(1 - v2, - v2,u2) + 
         7/3*G(1,0,v2)*G(1 - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2) + 13*G(1,0,v2
         )*G( - v2,1 - v2,u2) + 11*G(1,0,v2)*G( - v2, - v2,u2) - 4/3*G(1,0,v2)
         *G( - v2,u2) + 11*G(1,0,v2)*G( - v2,0,u2) + 49/3*G(1,0,0,v2) - 2*G(1,
         0,0,v2)*G( - v2,u2) + 7*G(1,0,0,0,v2) - 4/3*G(1,0,1,v2) + 4*G(1,0,1,
         v2)*G(1 - v2,u2) - 22*G(1,0,1,v2)*G( - v2,u2) - 9*G(1,0,1,0,v2) - 4/3
         *G(1,1,1 - v2,u2) - 4/3*G(1,1,u2)*G(1,v2) - 1/6*G(1,1,v2)*Pi^2 + 1/6*
         G(1,1,0,v2) + 2*G(1,1,0,v2)*G(1 - v2,u2) + 13*G(1,1,0,v2)*G( - v2,u2)
          + 9*G(1,1,0,0,v2) - 7*G(1,1,0,1,v2) - 6*G(1,1,1,0,v2) )

       + N*u2*[1-u2-v2]^-1 * (  - 41/3*zeta3 + 773/72*Pi^2 - 11/72*Pi^4 + 2*G(
         1 - v2, - v2,1 - v2,0,u2) - G(1 - v2, - v2, - v2,0,u2) - 4/3*G(1 - v2
         , - v2,u2)*Pi^2 + 2*G(1 - v2, - v2,0,1 - v2,u2) + 7/6*G(1 - v2, - v2,
         0,u2) - G(1 - v2, - v2,0,0,u2) - G(1 - v2,u2)*zeta3 - 59/36*G(1 - v2,
         u2)*Pi^2 - 10/3*G(1 - v2,0,u2) + 1/6*G(1 - v2,0,u2)*Pi^2 - 11*G(1 - 
         v2,0,0,u2) + 22*G(1 - v2,1,1 - v2,u2) + G( - v2,1 - v2, - v2,0,u2) + 
         G( - v2,1 - v2,u2)*Pi^2 - 46/3*G( - v2,1 - v2,0,u2) + 2*G( - v2,1 - 
         v2,0,0,u2) - 5*G( - v2,1 - v2,1,1 - v2,u2) + 2*G( - v2, - v2,1 - v2,0
         ,u2) - 7*G( - v2, - v2, - v2,0,u2) - 4/3*G( - v2, - v2,u2)*Pi^2 + 2*
         G( - v2, - v2,0,1 - v2,u2) + 35/2*G( - v2, - v2,0,u2) + G( - v2, - v2
         ,0,0,u2) + 6*G( - v2,u2)*zeta3 + 16/3*G( - v2,u2)*Pi^2 - 46/3*G( - v2
         ,0,1 - v2,u2) + 2*G( - v2,0,1 - v2,0,u2) + G( - v2,0, - v2,0,u2) + 59/
         12*G( - v2,0,u2) - 2*G( - v2,0,u2)*Pi^2 + 2*G( - v2,0,0,1 - v2,u2) + 
         19/6*G( - v2,0,0,u2) - 5*G( - v2,0,1,1 - v2,u2) - 3*G(0,1 - v2, - v2,
         0,u2) - 10/3*G(0,1 - v2,u2) - G(0,1 - v2,u2)*Pi^2 + G(0,1 - v2,u2)*G(
         1,0,v2) - 11*G(0,1 - v2,0,u2) + 5*G(0,1 - v2,1,1 - v2,u2) + 5*G(0,1
          - v2,1,u2)*G(1,v2) - G(0, - v2,1 - v2,0,u2) + 4*G(0, - v2, - v2,0,u2
         ) + 1/3*G(0, - v2,u2)*Pi^2 + G(0, - v2,u2)*G(1,0,v2) - G(0, - v2,0,1
          - v2,u2) + 23/6*G(0, - v2,0,u2) - G(0, - v2,0,u2)*G(1,v2) - 45/2*G(0
         ,u2) + 2*G(0,u2)*zeta3 + 271/36*G(0,u2)*Pi^2 - 271/12*G(0,u2)*G(0,v2)
          - 2*G(0,u2)*G(0,v2)*Pi^2 - 10/3*G(0,u2)*G(1,v2) - 1/6*G(0,u2)*G(1,v2
         )*Pi^2 + 89/6*G(0,u2)*G(1,0,v2) + G(0,u2)*G(1,0,0,v2) - G(0,u2)*G(1,0
         ,1,v2) + 137/6*G(0,v2) + 6*G(0,v2)*zeta3 - 131/36*G(0,v2)*Pi^2 - 2*G(
         0,v2)*G(1 - v2, - v2,1 - v2,u2) + G(0,v2)*G(1 - v2, - v2, - v2,u2) - 
         7/6*G(0,v2)*G(1 - v2, - v2,u2) + 14/3*G(0,v2)*G(1 - v2,u2) - 4/3*G(0,
         v2)*G(1 - v2,u2)*Pi^2 + 2*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 85/6*G(0,v2
         )*G(1 - v2,0,u2) - G(0,v2)*G(1 - v2,0,0,u2) - 22*G(0,v2)*G(1 - v2,1,
         u2) - G(0,v2)*G( - v2,1 - v2, - v2,u2) + 46/3*G(0,v2)*G( - v2,1 - v2,
         u2) - 2*G(0,v2)*G( - v2,1 - v2,0,u2) + 5*G(0,v2)*G( - v2,1 - v2,1,u2)
          - 2*G(0,v2)*G( - v2, - v2,1 - v2,u2) + 7*G(0,v2)*G( - v2, - v2, - v2
         ,u2) - 35/2*G(0,v2)*G( - v2, - v2,u2) - 4*G(0,v2)*G( - v2, - v2,0,u2)
          - 59/12*G(0,v2)*G( - v2,u2) + G(0,v2)*G( - v2,u2)*Pi^2 - 6*G(0,v2)*
         G( - v2,0,1 - v2,u2) - G(0,v2)*G( - v2,0, - v2,u2) + 10*G(0,v2)*G( - 
         v2,0,u2) + G(0,v2)*G( - v2,0,0,u2) + 5*G(0,v2)*G( - v2,0,1,u2) + 3*G(
         0,v2)*G(0,1 - v2, - v2,u2) + 21*G(0,v2)*G(0,1 - v2,u2) - 5*G(0,v2)*G(
         0,1 - v2,1,u2) + G(0,v2)*G(0, - v2,1 - v2,u2) - 4*G(0,v2)*G(0, - v2,
          - v2,u2) - 23/6*G(0,v2)*G(0, - v2,u2) + 2*G(0,v2)*G(0, - v2,0,u2) + 
         64/3*G(0,v2)*G(1,u2) + 4/3*G(0,v2)*G(1,0,u2) - 8/3*G(0,v2)*G(1,1,u2)
          - 11*G(0,0,1 - v2,u2) - 3*G(0,0,1 - v2,u2)*G(0,v2) - G(0,0, - v2,u2)
         *G(0,v2) + G(0,0, - v2,0,u2) + 41/2*G(0,0,u2) + 1/2*G(0,0,u2)*Pi^2 + 
         19/6*G(0,0,u2)*G(0,v2) + G(0,0,u2)*G(0,0,v2) + 2*G(0,0,u2)*G(0,1,v2)
          - 11*G(0,0,u2)*G(1,v2) - G(0,0,u2)*G(1,0,v2) + 47/4*G(0,0,v2) + G(0,
         0,v2)*Pi^2 + G(0,0,v2)*G(1 - v2, - v2,u2) - 31/6*G(0,0,v2)*G(1 - v2,
         u2) + G(0,0,v2)*G( - v2,1 - v2,u2) + 7*G(0,0,v2)*G( - v2, - v2,u2) - 
         139/6*G(0,0,v2)*G( - v2,u2) - 3*G(0,0,v2)*G( - v2,0,u2) + G(0,0,v2)*
         G(0,1 - v2,u2) - 4*G(0,0,v2)*G(0, - v2,u2) + 9/2*G(0,0,v2)*G(0,u2) + 
         8/3*G(0,0,v2)*G(1,u2) - 65/3*G(0,0,0,v2) + G(0,0,0,v2)*G(1 - v2,u2)
          + 6*G(0,0,0,v2)*G( - v2,u2) - 3*G(0,0,0,v2)*G(0,u2) + 6*G(0,0,0,0,v2
         ) - 5*G(0,0,1,1 - v2,u2) + 5*G(0,0,1,u2)*G(0,v2) - 5*G(0,0,1,u2)*G(1,
         v2) + 14*G(0,0,1,v2) - 2*G(0,0,1,v2)*G(1 - v2,u2) - G(0,0,1,v2)*G(0,
         u2) + G(0,0,1,0,v2) + 22*G(0,1,1 - v2,u2) - 22*G(0,1,u2)*G(0,v2) + 22
         *G(0,1,u2)*G(1,v2) + 26*G(0,1,v2) + G(0,1,v2)*Pi^2 - 2*G(0,1,v2)*G(1
          - v2, - v2,u2) - 22*G(0,1,v2)*G(1 - v2,u2) + 2*G(0,1,v2)*G(1 - v2,0,
         u2) + 5*G(0,1,v2)*G( - v2,1 - v2,u2) - 2*G(0,1,v2)*G( - v2, - v2,u2)
          + 46/3*G(0,1,v2)*G( - v2,u2) - G(0,1,v2)*G( - v2,0,u2) - 5*G(0,1,v2)
         *G(0,1 - v2,u2) + G(0,1,v2)*G(0, - v2,u2) - G(0,1,v2)*G(0,u2) - 8/3*
         G(0,1,v2)*G(1,u2) - 5/2*G(0,1,0,v2) - 2*G(0,1,0,v2)*G(1 - v2,u2) + G(
         0,1,0,v2)*G( - v2,u2) - 2*G(0,1,0,v2)*G(0,u2) + G(0,1,0,0,v2) + 5*G(0
         ,1,0,1,v2) - 4*G(0,1,1,0,v2) - 64/3*G(1,1 - v2,u2) - 4/3*G(1,1 - v2,0
         ,u2) + 4/9*G(1,u2)*Pi^2 - 64/3*G(1,u2)*G(1,v2) - 6*G(1,v2)*zeta3 - 25/
         36*G(1,v2)*Pi^2 + 2*G(1,v2)*G(1 - v2, - v2,0,u2) - 1/6*G(1,v2)*G(1 - 
         v2,u2)*Pi^2 + 22*G(1,v2)*G(1 - v2,1,u2) - 5*G(1,v2)*G( - v2,1 - v2,1,
         u2) + 2*G(1,v2)*G( - v2, - v2,0,u2) + G(1,v2)*G( - v2,u2)*Pi^2 - 46/3
         *G(1,v2)*G( - v2,0,u2) + 2*G(1,v2)*G( - v2,0,0,u2) - 5*G(1,v2)*G( - 
         v2,0,1,u2) - 4/3*G(1,0,1 - v2,u2) - 4/3*G(1,0,u2)*G(1,v2) - 77/12*G(1
         ,0,v2) + G(1,0,v2)*Pi^2 - 2*G(1,0,v2)*G(1 - v2, - v2,u2) + 59/6*G(1,0
         ,v2)*G(1 - v2,u2) + G(1,0,v2)*G(1 - v2,0,u2) - 4*G(1,0,v2)*G( - v2,1
          - v2,u2) - 2*G(1,0,v2)*G( - v2, - v2,u2) + 46/3*G(1,0,v2)*G( - v2,u2
         ) - 2*G(1,0,v2)*G( - v2,0,u2) - 19/2*G(1,0,0,v2) + G(1,0,0,v2)*G( - 
         v2,u2) - 19*G(1,0,1,v2) - 2*G(1,0,1,v2)*G(1 - v2,u2) + 5*G(1,0,1,v2)*
         G( - v2,u2) + G(1,0,1,0,v2) + 8/3*G(1,1,1 - v2,u2) + 8/3*G(1,1,u2)*G(
         1,v2) - 1/2*G(1,1,v2)*Pi^2 + 43/6*G(1,1,0,v2) - G(1,1,0,v2)*G(1 - v2,
         u2) - 4*G(1,1,0,v2)*G( - v2,u2) - G(1,1,0,0,v2) + 3*G(1,1,1,0,v2) )

       + N*u2*[1-v2]^-2 * (  - 7/2*zeta3 - 3/4*Pi^2 + 7/2*G(1 - v2, - v2,0,u2)
          + 7/12*G(1 - v2,u2)*Pi^2 - 7/2*G(1 - v2,1,1 - v2,u2) - 9/2*G( - v2,0
         ,u2) - 7/2*G(0, - v2,0,u2) - 7/12*G(0,u2)*Pi^2 + 2*G(0,u2)*G(0,v2) + 
         7/3*G(0,v2)*Pi^2 - 7/2*G(0,v2)*G(1 - v2, - v2,u2) - 2*G(0,v2)*G(1 - 
         v2,u2) + 7/2*G(0,v2)*G(1 - v2,1,u2) + 9/2*G(0,v2)*G( - v2,u2) + 7/2*
         G(0,v2)*G(0, - v2,u2) - 9/2*G(0,v2)*G(1,u2) + 9/2*G(0,0,v2) - 17/6*G(
         0,0,v2)*G(1 - v2,u2) + 17/6*G(0,0,v2)*G(0,u2) - 7/2*G(0,0,0,v2) + 2/3
         *G(0,0,1,v2) + 7/2*G(0,1,1 - v2,u2) - 7/2*G(0,1,u2)*G(0,v2) + 7/2*G(0
         ,1,u2)*G(1,v2) - 13/2*G(0,1,v2) + 7/2*G(0,1,v2)*G(1 - v2,u2) - 7/2*G(
         0,1,v2)*G(0,u2) + 25/6*G(0,1,0,v2) + 9/2*G(1,1 - v2,u2) + 9/2*G(1,u2)
         *G(1,v2) + 7/12*G(1,v2)*Pi^2 - 7/2*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,0,
         v2) - 17/6*G(1,0,0,v2) + 7/2*G(1,0,1,v2) )

       + N*u2*[1-v2]^-1 * ( 7/2*zeta3 + 37/12*Pi^2 - 7/2*G(1 - v2, - v2,0,u2)
          - 17/4*G(1 - v2,u2) - 7/12*G(1 - v2,u2)*Pi^2 - 7/2*G(1 - v2,0,u2) + 
         7/2*G(1 - v2,1,1 - v2,u2) + 8*G( - v2,0,u2) - 7/2*G(0,1 - v2,u2) + 7/
         2*G(0, - v2,0,u2) + 17/4*G(0,u2) + 7/12*G(0,u2)*Pi^2 + 17/6*G(0,u2)*
         G(0,v2) - 7/2*G(0,u2)*G(1,v2) - 7/3*G(0,v2)*Pi^2 + 7/2*G(0,v2)*G(1 - 
         v2, - v2,u2) + 25/6*G(0,v2)*G(1 - v2,u2) - 7/2*G(0,v2)*G(1 - v2,1,u2)
          - 8*G(0,v2)*G( - v2,u2) - 7/2*G(0,v2)*G(0, - v2,u2) + G(0,v2)*G(1,u2
         ) - 8*G(0,0,v2) + 3/2*G(0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,v2)*G(0,u2)
          + 7/2*G(0,0,0,v2) - 2*G(0,0,1,v2) - 7/2*G(0,1,1 - v2,u2) + 7/2*G(0,1
         ,u2)*G(0,v2) - 7/2*G(0,1,u2)*G(1,v2) + 31/6*G(0,1,v2) - 7/2*G(0,1,v2)
         *G(1 - v2,u2) + 7/2*G(0,1,v2)*G(0,u2) - 11/2*G(0,1,0,v2) - G(1,1 - v2
         ,u2) - G(1,u2)*G(1,v2) - 17/4*G(1,v2) - 7/12*G(1,v2)*Pi^2 + 7/2*G(1,
         v2)*G(1 - v2,1,u2) + 25/6*G(1,0,v2) + 3/2*G(1,0,0,v2) - 7/2*G(1,0,1,
         v2) )

       + N*u2*[u2+v2]^-3 * (  - 9/4*G(1 - v2,u2)*Pi^2 + 9/2*G(1 - v2,1,1 - v2,
         u2) - 9/2*G(0,v2)*G(1 - v2,1,u2) + 9/2*G(0,v2)*G(0,1 - v2,u2) + 9/2*
         G(0,1,1 - v2,u2) - 9/2*G(0,1,u2)*G(0,v2) + 9/2*G(0,1,u2)*G(1,v2) - 9/
         2*G(0,1,v2)*G(1 - v2,u2) - 9/4*G(1,v2)*Pi^2 + 9/2*G(1,v2)*G(1 - v2,1,
         u2) + 9/2*G(1,0,v2)*G(1 - v2,u2) - 9/2*G(1,0,1,v2) + 9/2*G(1,1,0,v2)
          )

       + N*u2*[u2+v2]^-2 * (  - 17/4*Pi^2 + 17/12*G(1 - v2,u2)*Pi^2 + 2*G(1 - 
         v2,0,u2) + 2/3*G(1 - v2,0,0,u2) - 7/2*G(1 - v2,1,1 - v2,u2) + 2*G(0,1
          - v2,u2) + 2/3*G(0,1 - v2,0,u2) - 2/3*G(0,u2)*Pi^2 + 2*G(0,u2)*G(1,
         v2) - 2/3*G(0,u2)*G(1,0,v2) + 2/3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,
         u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 7/2*G(0,v2)*G(1 - v2,1,u2) - 25/6*
         G(0,v2)*G(0,1 - v2,u2) - 9/2*G(0,v2)*G(1,u2) + 2/3*G(0,0,1 - v2,u2)
          + 2/3*G(0,0,u2)*G(1,v2) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,0,1,
         v2) - 7/2*G(0,1,1 - v2,u2) + 7/2*G(0,1,u2)*G(0,v2) - 7/2*G(0,1,u2)*G(
         1,v2) - 13/2*G(0,1,v2) + 7/2*G(0,1,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)*
         G(0,u2) + 2/3*G(0,1,0,v2) + 9/2*G(1,1 - v2,u2) + 9/2*G(1,u2)*G(1,v2)
          + 17/12*G(1,v2)*Pi^2 - 7/2*G(1,v2)*G(1 - v2,1,u2) + 5/2*G(1,0,v2) - 
         7/2*G(1,0,v2)*G(1 - v2,u2) + 2/3*G(1,0,0,v2) + 7/2*G(1,0,1,v2) - 7/2*
         G(1,1,0,v2) )

       + N*u2*[u2+v2]^-1 * (  - 6*zeta3 + 257/24*Pi^2 - 19/12*G(1 - v2,u2)*
         Pi^2 - 131/12*G(1 - v2,0,u2) - 5/3*G(1 - v2,0,0,u2) + 15/2*G(1 - v2,1
         ,1 - v2,u2) - 4*G( - v2,1 - v2,0,u2) + 8*G( - v2, - v2,0,u2) + 8/3*G(
          - v2,u2)*Pi^2 - 4*G( - v2,0,1 - v2,u2) + 17/2*G( - v2,0,u2) - 131/12
         *G(0,1 - v2,u2) - 5/3*G(0,1 - v2,0,u2) - G(0, - v2,0,u2) - 17/4*G(0,
         u2) + G(0,u2)*Pi^2 - 5*G(0,u2)*G(0,v2) - 131/12*G(0,u2)*G(1,v2) + 8/3
         *G(0,u2)*G(1,0,v2) + 17/4*G(0,v2) + 4/3*G(0,v2)*Pi^2 + 131/12*G(0,v2)
         *G(1 - v2,u2) + 8/3*G(0,v2)*G(1 - v2,0,u2) - 15/2*G(0,v2)*G(1 - v2,1,
         u2) + 4*G(0,v2)*G( - v2,1 - v2,u2) - 8*G(0,v2)*G( - v2, - v2,u2) - 17/
         2*G(0,v2)*G( - v2,u2) + 4*G(0,v2)*G( - v2,0,u2) + 37/6*G(0,v2)*G(0,1
          - v2,u2) + G(0,v2)*G(0, - v2,u2) + 5/4*G(0,v2)*G(1,u2) - 5/3*G(0,0,1
          - v2,u2) + 59/6*G(0,0,u2) - 5/3*G(0,0,u2)*G(1,v2) + 1/6*G(0,0,v2) + 
         1/3*G(0,0,v2)*G(1 - v2,u2) - 8*G(0,0,v2)*G( - v2,u2) + 2*G(0,0,v2)*G(
         0,u2) - 6*G(0,0,0,v2) + 13/3*G(0,0,1,v2) + 15/2*G(0,1,1 - v2,u2) - 15/
         2*G(0,1,u2)*G(0,v2) + 15/2*G(0,1,u2)*G(1,v2) + 73/6*G(0,1,v2) - 15/2*
         G(0,1,v2)*G(1 - v2,u2) + 4*G(0,1,v2)*G( - v2,u2) - 4/3*G(0,1,v2)*G(0,
         u2) + 1/3*G(0,1,0,v2) - 5/4*G(1,1 - v2,u2) - 5/4*G(1,u2)*G(1,v2) - 19/
         12*G(1,v2)*Pi^2 + 15/2*G(1,v2)*G(1 - v2,1,u2) - 4*G(1,v2)*G( - v2,0,
         u2) + 29/3*G(1,0,v2) + 7/2*G(1,0,v2)*G(1 - v2,u2) + 4*G(1,0,v2)*G( - 
         v2,u2) + 1/3*G(1,0,0,v2) - 15/2*G(1,0,1,v2) + 7/2*G(1,1,0,v2) )

       + N*u2 * (  - 23/3*Pi^2 + 23/6*G(1 - v2,u2) + 1/9*G(1 - v2,u2)*Pi^2 + 
         35/3*G(1 - v2,0,u2) - 2/3*G(1 - v2,1,1 - v2,u2) + 2/3*G( - v2,1 - v2,
         0,u2) - 2/3*G( - v2, - v2,0,u2) - 5/9*G( - v2,u2)*Pi^2 + 2/3*G( - v2,
         0,1 - v2,u2) - 35/3*G( - v2,0,u2) + 35/3*G(0,1 - v2,u2) - 7/2*G(0,u2)
          - 37/3*G(0,u2)*G(0,v2) + 35/3*G(0,u2)*G(1,v2) - 1/3*G(0,v2) - 11*G(0
         ,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G(1 - v2,0,u2) + 2/3*G(0,v2)*G(1 - v2
         ,1,u2) - 2/3*G(0,v2)*G( - v2,1 - v2,u2) + 2/3*G(0,v2)*G( - v2, - v2,
         u2) + 35/3*G(0,v2)*G( - v2,u2) + 35/3*G(0,v2)*G(1,u2) + 37/3*G(0,0,v2
         ) + 2/3*G(0,0,v2)*G(1 - v2,u2) + 2/3*G(0,1,v2) + 2/3*G(0,1,v2)*G(1 - 
         v2,u2) - 2/3*G(0,1,v2)*G( - v2,u2) - 35/3*G(1,1 - v2,u2) - 35/3*G(1,
         u2)*G(1,v2) + 23/6*G(1,v2) - 2/3*G(1,v2)*G(1 - v2,1,u2) + 2/3*G(1,v2)
         *G( - v2,0,u2) - 35/3*G(1,0,v2) - 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2*v2 * ( 17/9*Pi^2 - 1/9*G(1 - v2,u2)*Pi^2 - 17/6*G(1 - v2,0,u2)
          + 2/3*G(1 - v2,1,1 - v2,u2) - 2/3*G( - v2,1 - v2,0,u2) + 2/3*G( - v2
         , - v2,0,u2) + 5/9*G( - v2,u2)*Pi^2 - 2/3*G( - v2,0,1 - v2,u2) + 17/6
         *G( - v2,0,u2) - 17/6*G(0,1 - v2,u2) + 17/6*G(0,u2)*G(0,v2) - 17/6*G(
         0,u2)*G(1,v2) + 17/6*G(0,v2)*G(1 - v2,u2) + 2/3*G(0,v2)*G(1 - v2,0,u2
         ) - 2/3*G(0,v2)*G(1 - v2,1,u2) + 2/3*G(0,v2)*G( - v2,1 - v2,u2) - 2/3
         *G(0,v2)*G( - v2, - v2,u2) - 17/6*G(0,v2)*G( - v2,u2) - 17/6*G(0,v2)*
         G(1,u2) - 17/6*G(0,0,v2) - 2/3*G(0,0,v2)*G(1 - v2,u2) - 2/3*G(0,1,v2)
         *G(1 - v2,u2) + 2/3*G(0,1,v2)*G( - v2,u2) + 17/6*G(1,1 - v2,u2) + 17/
         6*G(1,u2)*G(1,v2) + 2/3*G(1,v2)*G(1 - v2,1,u2) - 2/3*G(1,v2)*G( - v2,
         0,u2) + 17/6*G(1,0,v2) + 2/3*G(1,0,v2)*G( - v2,u2) )

       + N*u2^2*[1-u2-v2]^-2 * ( 5/18*Pi^2 + 5/3*G( - v2,0,u2) + 2*G(0, - v2,0
         ,u2) + 5/3*G(0,u2)*G(0,v2) + 2*G(0,u2)*G(1,0,v2) - 5/3*G(0,v2)*Pi^2
          - 5/3*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(0,1 - v2,u2) - 2*G(0,v2)*G(0
         , - v2,u2) + 2*G(0,v2)*G(1,0,u2) - 2*G(0,v2)*G(1,1,u2) - 5/3*G(0,0,v2
         ) - 4*G(0,0,v2)*G(0,u2) + 2*G(0,0,v2)*G(1,u2) + 2*G(0,0,1,v2) + 2*G(0
         ,1,v2)*G(0,u2) - 2*G(0,1,v2)*G(1,u2) + 2*G(0,1,0,v2) - 2*G(1,1 - v2,0
         ,u2) + 4/3*G(1,u2)*Pi^2 + 1/3*G(1,v2)*Pi^2 - 2*G(1,0,1 - v2,u2) - 2*
         G(1,0,u2)*G(1,v2) - 5/3*G(1,0,v2) + 2*G(1,0,0,v2) - 2*G(1,0,1,v2) + 2
         *G(1,1,1 - v2,u2) + 2*G(1,1,u2)*G(1,v2) - 4*G(1,1,0,v2) )

       + N*u2^2*[1-u2-v2]^-1 * (  - 8/9*Pi^2 + 4/3*G(1 - v2,0,u2) - 2*G( - v2,
         0,u2) + 4/3*G(0,1 - v2,u2) - 2*G(0, - v2,0,u2) + 1/3*G(0,u2) - 4/3*G(
         0,u2)*G(0,v2) + 4/3*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,0,v2) - 1/3*G(0,
         v2) + 5/3*G(0,v2)*Pi^2 - 2*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G( - v2,
         u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0, - v2,u2) + 4/3*G(0,v2
         )*G(1,u2) - 2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 8/3*G(0,0,v2)
          + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2/3*G(
         0,1,v2) - 2*G(0,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2)
          - 4/3*G(1,1 - v2,u2) + 2*G(1,1 - v2,0,u2) - 4/3*G(1,u2)*Pi^2 - 4/3*
         G(1,u2)*G(1,v2) - 1/3*G(1,v2)*Pi^2 + 2*G(1,0,1 - v2,u2) + 2*G(1,0,u2)
         *G(1,v2) - 2*G(1,0,v2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) - 2*G(1,1,1 - 
         v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,1,0,v2) )

       + N*u2^2*[1-v2]^-3 * ( 9/2*zeta3 - 9/2*G(1 - v2, - v2,0,u2) - 3/4*G(1
          - v2,u2)*Pi^2 + 9/2*G(1 - v2,1,1 - v2,u2) + 9/2*G(0, - v2,0,u2) + 3/
         4*G(0,u2)*Pi^2 - 3*G(0,v2)*Pi^2 + 9/2*G(0,v2)*G(1 - v2, - v2,u2) - 9/
         2*G(0,v2)*G(1 - v2,1,u2) - 9/2*G(0,v2)*G(0, - v2,u2) + 9/2*G(0,0,v2)*
         G(1 - v2,u2) - 9/2*G(0,0,v2)*G(0,u2) + 9/2*G(0,0,0,v2) - 9/2*G(0,1,1
          - v2,u2) + 9/2*G(0,1,u2)*G(0,v2) - 9/2*G(0,1,u2)*G(1,v2) - 9/2*G(0,1
         ,v2)*G(1 - v2,u2) + 9/2*G(0,1,v2)*G(0,u2) - 9/2*G(0,1,0,v2) - 3/4*G(1
         ,v2)*Pi^2 + 9/2*G(1,v2)*G(1 - v2,1,u2) + 9/2*G(1,0,0,v2) - 9/2*G(1,0,
         1,v2) )

       + N*u2^2*[1-v2]^-2 * (  - 9/2*zeta3 - 3*Pi^2 + 9/2*G(1 - v2, - v2,0,u2)
          + 3/4*G(1 - v2,u2)*Pi^2 + 9/2*G(1 - v2,0,u2) - 9/2*G(1 - v2,1,1 - v2
         ,u2) - 9/2*G( - v2,0,u2) + 9/2*G(0,1 - v2,u2) - 9/2*G(0, - v2,0,u2)
          - 3/4*G(0,u2)*Pi^2 - 9/2*G(0,u2)*G(0,v2) + 9/2*G(0,u2)*G(1,v2) + 3*
         G(0,v2)*Pi^2 - 9/2*G(0,v2)*G(1 - v2, - v2,u2) - 9/2*G(0,v2)*G(1 - v2,
         u2) + 9/2*G(0,v2)*G(1 - v2,1,u2) + 9/2*G(0,v2)*G( - v2,u2) + 9/2*G(0,
         v2)*G(0, - v2,u2) + 9/2*G(0,v2)*G(1,u2) + 9/2*G(0,0,v2) - 9/2*G(0,0,
         v2)*G(1 - v2,u2) + 9/2*G(0,0,v2)*G(0,u2) - 9/2*G(0,0,0,v2) + 9/2*G(0,
         1,1 - v2,u2) - 9/2*G(0,1,u2)*G(0,v2) + 9/2*G(0,1,u2)*G(1,v2) + 9/2*G(
         0,1,v2)*G(1 - v2,u2) - 9/2*G(0,1,v2)*G(0,u2) + 9/2*G(0,1,0,v2) - 9/2*
         G(1,1 - v2,u2) - 9/2*G(1,u2)*G(1,v2) + 3/4*G(1,v2)*Pi^2 - 9/2*G(1,v2)
         *G(1 - v2,1,u2) - 9/2*G(1,0,v2) - 9/2*G(1,0,0,v2) + 9/2*G(1,0,1,v2) )

       + N*u2^2*[1-v2]^-1 * ( 3/2*Pi^2 - 9/4*G(1 - v2,0,u2) + 9/4*G( - v2,0,u2
         ) - 9/4*G(0,1 - v2,u2) + 9/4*G(0,u2)*G(0,v2) - 9/4*G(0,u2)*G(1,v2) + 
         9/4*G(0,v2)*G(1 - v2,u2) - 9/4*G(0,v2)*G( - v2,u2) - 9/4*G(0,v2)*G(1,
         u2) - 9/4*G(0,0,v2) + 9/4*G(1,1 - v2,u2) + 9/4*G(1,u2)*G(1,v2) + 9/4*
         G(1,0,v2) )

       + N*u2^2 * ( 19/9*Pi^2 - 19/6*G(1 - v2,0,u2) + 19/6*G( - v2,0,u2) - 19/
         6*G(0,1 - v2,u2) + 19/6*G(0,u2)*G(0,v2) - 19/6*G(0,u2)*G(1,v2) + 19/6
         *G(0,v2)*G(1 - v2,u2) - 19/6*G(0,v2)*G( - v2,u2) - 19/6*G(0,v2)*G(1,
         u2) - 19/6*G(0,0,v2) + 19/6*G(1,1 - v2,u2) + 19/6*G(1,u2)*G(1,v2) + 
         19/6*G(1,0,v2) )

       + N*u2^3*[1-u2-v2]^-2 * (  - 1/9*Pi^2 - 2/3*G( - v2,0,u2) - 2*G(0, - v2
         ,0,u2) - 2/3*G(0,u2)*G(0,v2) - 2*G(0,u2)*G(1,0,v2) + 5/3*G(0,v2)*Pi^2
          + 2/3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*G(0,1 - v2,u2) + 2*G(0,v2)*G(0
         , - v2,u2) - 2*G(0,v2)*G(1,0,u2) + 2*G(0,v2)*G(1,1,u2) + 2/3*G(0,0,v2
         ) + 4*G(0,0,v2)*G(0,u2) - 2*G(0,0,v2)*G(1,u2) - 2*G(0,0,1,v2) - 2*G(0
         ,1,v2)*G(0,u2) + 2*G(0,1,v2)*G(1,u2) - 2*G(0,1,0,v2) + 2*G(1,1 - v2,0
         ,u2) - 4/3*G(1,u2)*Pi^2 - 1/3*G(1,v2)*Pi^2 + 2*G(1,0,1 - v2,u2) + 2*
         G(1,0,u2)*G(1,v2) + 2/3*G(1,0,v2) - 2*G(1,0,0,v2) + 2*G(1,0,1,v2) - 2
         *G(1,1,1 - v2,u2) - 2*G(1,1,u2)*G(1,v2) + 4*G(1,1,0,v2) )

       + N*u2^3*[1-u2-v2]^-1 * ( 4/9*Pi^2 - 2/3*G(1 - v2,0,u2) + 2/3*G( - v2,0
         ,u2) - 2/3*G(0,1 - v2,u2) + 2/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(0,v2)
          - 2/3*G(0,u2)*G(1,v2) + 2/3*G(0,u2)*G(1,0,v2) - 5/9*G(0,v2)*Pi^2 + 2/
         3*G(0,v2)*G(1 - v2,u2) - 2/3*G(0,v2)*G( - v2,u2) + 2/3*G(0,v2)*G(0,1
          - v2,u2) - 2/3*G(0,v2)*G(0, - v2,u2) - 2/3*G(0,v2)*G(1,u2) + 2/3*G(0
         ,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - 2/3*G(0,0,v2) - 4/3*G(0,0,v2
         )*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2)*
         G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) + 2/3*G(1,1 - v2,u2
         ) - 2/3*G(1,1 - v2,0,u2) + 4/9*G(1,u2)*Pi^2 + 2/3*G(1,u2)*G(1,v2) + 1/
         9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 2/3*G(1,0,u2)*G(1,v2) + 2/3*
         G(1,0,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 2/3*G(1,1,1 - v2,u2)
          + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + N*u2^4*[1-u2-v2]^-2 * ( 2/3*G(0, - v2,0,u2) + 2/3*G(0,u2)*G(1,0,v2)
          - 5/9*G(0,v2)*Pi^2 + 2/3*G(0,v2)*G(0,1 - v2,u2) - 2/3*G(0,v2)*G(0,
          - v2,u2) + 2/3*G(0,v2)*G(1,0,u2) - 2/3*G(0,v2)*G(1,1,u2) - 4/3*G(0,0
         ,v2)*G(0,u2) + 2/3*G(0,0,v2)*G(1,u2) + 2/3*G(0,0,1,v2) + 2/3*G(0,1,v2
         )*G(0,u2) - 2/3*G(0,1,v2)*G(1,u2) + 2/3*G(0,1,0,v2) - 2/3*G(1,1 - v2,
         0,u2) + 4/9*G(1,u2)*Pi^2 + 1/9*G(1,v2)*Pi^2 - 2/3*G(1,0,1 - v2,u2) - 
         2/3*G(1,0,u2)*G(1,v2) + 2/3*G(1,0,0,v2) - 2/3*G(1,0,1,v2) + 2/3*G(1,1
         ,1 - v2,u2) + 2/3*G(1,1,u2)*G(1,v2) - 4/3*G(1,1,0,v2) )

       + i_*N^-1*u2^-2 * ( 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-2*v2 * (  - 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1*[u2+v2]^-1 * ( 1/2*G(1,u2)*Pi )

       + i_*N^-1*u2^-1 * ( 1/2*Pi )

       + i_*N^-1*u2^-1*v2 * (  - 1/2*Pi + 1/2*G(1 - v2,1,u2)*Pi - 1/2*G(0,v2)*
         G(1 - v2,u2)*Pi - 1/2*G(0,1,u2)*Pi + G(1,u2)*Pi )

       + i_*N^-1*[1-u2-v2]^-1 * ( 5*Pi*zeta3 - 2/3*Pi^3 + 5*G(1 - v2, - v2,u2)
         *Pi - 4*G(1 - v2,1,u2)*Pi - G( - v2,1 - v2, - v2,u2)*Pi + 2*G( - v2,1
          - v2,1,u2)*Pi + G( - v2, - v2, - v2,u2)*Pi + G( - v2, - v2,0,u2)*Pi
          - 7/2*G( - v2,u2)*Pi + 1/6*G( - v2,u2)*Pi^3 + G( - v2,0, - v2,u2)*Pi
          + 2*G( - v2,0,1,u2)*Pi + G(0,1 - v2, - v2,u2)*Pi - 2*G(0,1 - v2,1,u2
         )*Pi - 5*G(0, - v2,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi - 11/2*G(0,v2)*Pi + 
         1/6*G(0,v2)*Pi^3 + 7*G(0,v2)*G(1 - v2,u2)*Pi - 3*G(0,v2)*G( - v2,1 - 
         v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi + 3*G(0,v2)*G(0,1 - v2,u2)*Pi - 
         G(0,0, - v2,u2)*Pi + 5*G(0,0,v2)*Pi - G(0,0,v2)*G( - v2,u2)*Pi + G(0,
         0,v2)*G(0,u2)*Pi - G(0,0,0,v2)*Pi + 2*G(0,0,1,u2)*Pi + 4*G(0,1,u2)*Pi
          - 2*G(0,1,v2)*Pi - 3*G(0,1,0,v2)*Pi + 4*G(1,u2)*Pi + 2*G(1,0,v2)*Pi
          - 3*G(1,0,v2)*G( - v2,u2)*Pi - G(1,0,0,v2)*Pi )

       + i_*N^-1*[1-v2]^-1 * ( Pi^3 - 9/2*G(1 - v2, - v2,u2)*Pi + 5/2*G(1 - v2
         ,1,u2)*Pi + 5/2*G( - v2,u2)*Pi + 9/2*G(0, - v2,u2)*Pi + 3*G(0,u2)*G(0
         ,v2)*Pi + 7/2*G(0,v2)*Pi - 4*G(0,v2)*G(1 - v2,u2)*Pi - 9/2*G(0,0,v2)*
         Pi - 5/2*G(0,1,u2)*Pi + 3*G(0,1,v2)*Pi - 5/2*G(1,u2)*Pi - 3*G(1,0,v2)
         *Pi )

       + i_*N^-1*[u2+v2]^-2 * (  - G(1 - v2,1,u2)*Pi + G(0,v2)*G(1 - v2,u2)*Pi
          - G(0,1,u2)*Pi - G(1,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1*[u2+v2]^-1 * (  - 1/2*Pi + 3*G(1 - v2,1,u2)*Pi + G(0,v2)*Pi
          - 3*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,1,u2)*Pi + 2*G(1,u2)*Pi - 3*G(1,
         0,v2)*Pi )

       + i_*N^-1 * (  - 5/2*Pi - 1/6*Pi^3 + 1/2*G(1 - v2,u2)*Pi + 1/2*G(1 - v2
         ,0,u2)*Pi - G(1 - v2,1,u2)*Pi + 1/2*G( - v2,1 - v2,u2)*Pi - 1/2*G( - 
         v2, - v2,u2)*Pi - 1/2*G( - v2,u2)*Pi + 1/2*G(0,1 - v2,u2)*Pi - 1/2*G(
         0, - v2,u2)*Pi + G(0,u2)*Pi - 1/2*G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*G(
         1,v2)*Pi + 1/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi
          + 1/2*G(0,0,u2)*Pi - 2*G(1,u2)*Pi + 1/2*G(1,v2)*Pi + 1/2*G(1,v2)*G(
          - v2,u2)*Pi )

       + i_*N^-1*v2*[1-u2]^-1 * ( Pi )

       + i_*N^-1*v2 * ( 1/2*Pi - 1/6*Pi^3 + G(1 - v2,u2)*Pi + 1/2*G(1 - v2,0,
         u2)*Pi - 1/2*G(1 - v2,1,u2)*Pi + 1/2*G( - v2,1 - v2,u2)*Pi - 1/2*G(
          - v2, - v2,u2)*Pi - G( - v2,u2)*Pi + 1/2*G(0,1 - v2,u2)*Pi - 1/2*G(0
         , - v2,u2)*Pi + G(0,u2)*Pi - 1/2*G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*G(1
         ,v2)*Pi - G(0,v2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi + 1/2*G(0,0,u2)*Pi
          - 1/2*G(0,1,u2)*Pi - G(1,u2)*Pi + G(1,v2)*Pi + 1/2*G(1,v2)*G( - v2,
         u2)*Pi )

       + i_*N^-1*u2*[1-u2-v2]^-2 * ( 10*Pi*zeta3 - 2*G( - v2,1 - v2, - v2,u2)*
         Pi - 2*G( - v2,1 - v2,0,u2)*Pi + 4*G( - v2,1 - v2,1,u2)*Pi - 2*G( - 
         v2, - v2,1 - v2,u2)*Pi + 4*G( - v2, - v2, - v2,u2)*Pi + 2*G( - v2, - 
         v2,0,u2)*Pi - 3*G( - v2,u2)*Pi + G( - v2,u2)*Pi^3 - 2*G( - v2,0,1 - 
         v2,u2)*Pi + 4*G( - v2,0, - v2,u2)*Pi - 2*G( - v2,0,0,u2)*Pi + 4*G( - 
         v2,0,1,u2)*Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 4*G(0,1 - v2,1,u2)*Pi - 2/
         3*G(0,u2)*Pi^3 + 2*G(0,u2)*G(1,0,v2)*Pi - 3*G(0,v2)*Pi + G(0,v2)*Pi^3
          - 4*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G( - v2, - v2,u2)*Pi
          + 4*G(0,v2)*G( - v2,0,u2)*Pi + 6*G(0,v2)*G(0,1 - v2,u2)*Pi - 4*G(0,0
         , - v2,u2)*Pi - 2*G(0,0,u2)*G(0,v2)*Pi - 2*G(0,0,v2)*G( - v2,u2)*Pi
          + 4*G(0,0,v2)*G(0,u2)*Pi - 2*G(0,0,0,v2)*Pi + 4*G(0,0,1,u2)*Pi - 2*
         G(0,1,v2)*G(0,u2)*Pi - 4*G(0,1,0,v2)*Pi + 2/3*G(1,v2)*Pi^3 - 2*G(1,v2
         )*G( - v2, - v2,u2)*Pi - 2*G(1,v2)*G( - v2,0,u2)*Pi - 4*G(1,0,v2)*G(
          - v2,u2)*Pi - 4*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*Pi - 2*G(1,1,0,v2)*Pi
          )

       + i_*N^-1*u2*[1-u2-v2]^-1 * (  - 3*Pi - 5*Pi*zeta3 + 7/6*Pi^3 - 3*G(1
          - v2, - v2,u2)*Pi - 2*G(1 - v2,0,u2)*Pi + 4*G(1 - v2,1,u2)*Pi + G(
          - v2,1 - v2, - v2,u2)*Pi - 2*G( - v2,1 - v2,u2)*Pi + 2*G( - v2,1 - 
         v2,0,u2)*Pi - 2*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,u2)*
         Pi - 3*G( - v2, - v2, - v2,u2)*Pi + 5*G( - v2, - v2,u2)*Pi - G( - v2,
          - v2,0,u2)*Pi + 3/2*G( - v2,u2)*Pi - 5/6*G( - v2,u2)*Pi^3 + 2*G( - 
         v2,0,1 - v2,u2)*Pi - 3*G( - v2,0, - v2,u2)*Pi + 3*G( - v2,0,u2)*Pi + 
         2*G( - v2,0,0,u2)*Pi - 2*G( - v2,0,1,u2)*Pi - 3*G(0,1 - v2, - v2,u2)*
         Pi - 2*G(0,1 - v2,u2)*Pi + 2*G(0,1 - v2,1,u2)*Pi + 5*G(0, - v2,u2)*Pi
          + 2*G(0,u2)*Pi + 2/3*G(0,u2)*Pi^3 + 5*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)
         *G(1,v2)*Pi - 2*G(0,u2)*G(1,0,v2)*Pi + 7/2*G(0,v2)*Pi - 5/6*G(0,v2)*
         Pi^3 - 5*G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2)*G( - v2,1 - v2,u2)*Pi - 2*
         G(0,v2)*G( - v2, - v2,u2)*Pi + 2*G(0,v2)*G( - v2,u2)*Pi - 3*G(0,v2)*
         G( - v2,0,u2)*Pi - 3*G(0,v2)*G(0,1 - v2,u2)*Pi + 3*G(0,0, - v2,u2)*Pi
          - 2*G(0,0,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi - 3*G(0,0,v2)*Pi + G(0,0,
         v2)*G( - v2,u2)*Pi - 3*G(0,0,v2)*G(0,u2)*Pi + G(0,0,0,v2)*Pi - 2*G(0,
         0,1,u2)*Pi + 4*G(0,1,u2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi + G(0,1,0,v2)*Pi
          - 4*G(1,u2)*Pi - 2/3*G(1,v2)*Pi^3 + 2*G(1,v2)*G( - v2, - v2,u2)*Pi
          - 2*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,v2)*G( - v2,0,u2)*Pi - 5*G(1,0,v2
         )*Pi + G(1,0,v2)*G( - v2,u2)*Pi + 3*G(1,0,0,v2)*Pi - 2*G(1,0,1,v2)*Pi
          + 2*G(1,1,0,v2)*Pi )

       + i_*N^-1*u2*[1-v2]^-2 * (  - Pi^3 + 3*G(1 - v2, - v2,u2)*Pi - 3*G(1 - 
         v2,1,u2)*Pi - G( - v2,u2)*Pi - 3*G(0, - v2,u2)*Pi - 3*G(0,u2)*G(0,v2)
         *Pi - G(0,v2)*Pi + 3*G(0,v2)*G(1 - v2,u2)*Pi + 3*G(0,0,v2)*Pi + 3*G(0
         ,1,u2)*Pi - 3*G(0,1,v2)*Pi + G(1,u2)*Pi + 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[1-v2]^-1 * ( Pi^3 - 3*G(1 - v2, - v2,u2)*Pi - 3*G(1 - v2,
         u2)*Pi + 3*G(1 - v2,1,u2)*Pi + 4*G( - v2,u2)*Pi + 3*G(0, - v2,u2)*Pi
          - 3*G(0,u2)*Pi + 3*G(0,u2)*G(0,v2)*Pi + 4*G(0,v2)*Pi - 3*G(0,v2)*G(1
          - v2,u2)*Pi - 3*G(0,0,v2)*Pi - 3*G(0,1,u2)*Pi + 3*G(0,1,v2)*Pi + 2*
         G(1,u2)*Pi - 3*G(1,v2)*Pi - 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-3 * ( G(1 - v2,1,u2)*Pi - G(0,v2)*G(1 - v2,u2)*Pi
          + G(0,1,u2)*Pi - G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-2 * (  - 3*G(1 - v2,1,u2)*Pi - G(0,v2)*Pi + 3*G(0
         ,v2)*G(1 - v2,u2)*Pi - 3*G(0,1,u2)*Pi + G(1,u2)*Pi + 3*G(1,0,v2)*Pi )

       + i_*N^-1*u2*[u2+v2]^-1 * (  - 1/2*Pi + 1/12*Pi^3 - 3/2*G(1 - v2, - v2,
         u2)*Pi + G(1 - v2,u2)*Pi + 1/2*G(1 - v2,0,u2)*Pi + 5/2*G(1 - v2,1,u2)
         *Pi + 1/2*G( - v2,1 - v2,u2)*Pi + G( - v2, - v2,u2)*Pi + G( - v2,u2)*
         Pi + 3/2*G( - v2,0,u2)*Pi + 1/2*G(0,1 - v2,u2)*Pi + G(0, - v2,u2)*Pi
          + 2*G(0,u2)*Pi + G(0,u2)*G(0,v2)*Pi + 1/2*G(0,u2)*G(1,v2)*Pi + 3/2*
         G(0,v2)*Pi - 9/2*G(0,v2)*G(1 - v2,u2)*Pi - 1/2*G(0,v2)*G( - v2,u2)*Pi
          + 1/2*G(0,0,u2)*Pi - 3/2*G(0,0,v2)*Pi + 5/2*G(0,1,u2)*Pi - 5/2*G(1,
         u2)*Pi + G(1,v2)*Pi + 1/2*G(1,v2)*G( - v2,u2)*Pi - 9/2*G(1,0,v2)*Pi )

       + i_*N^-1*u2*v2 * (  - 1/2*G(1 - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi - 1/2*
         G(0,u2)*Pi + 1/2*G(0,v2)*Pi + 1/2*G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*N^-1*u2^2*[1-v2]^-3 * ( 1/3*Pi^3 - G(1 - v2, - v2,u2)*Pi + G(1 - 
         v2,1,u2)*Pi + G(0, - v2,u2)*Pi + G(0,u2)*G(0,v2)*Pi - G(0,v2)*G(1 - 
         v2,u2)*Pi - G(0,0,v2)*Pi - G(0,1,u2)*Pi + G(0,1,v2)*Pi - G(1,0,v2)*Pi
          )

       + i_*N^-1*u2^2*[1-v2]^-2 * (  - 1/3*Pi^3 + G(1 - v2, - v2,u2)*Pi + G(1
          - v2,u2)*Pi - G(1 - v2,1,u2)*Pi - G( - v2,u2)*Pi - G(0, - v2,u2)*Pi
          + G(0,u2)*Pi - G(0,u2)*G(0,v2)*Pi - G(0,v2)*Pi + G(0,v2)*G(1 - v2,u2
         )*Pi + G(0,0,v2)*Pi + G(0,1,u2)*Pi - G(0,1,v2)*Pi - G(1,u2)*Pi + G(1,
         v2)*Pi + G(1,0,v2)*Pi )

       + i_*N^-1*u2^2*[1-v2]^-1 * (  - 1/2*G(1 - v2,u2)*Pi + 1/2*G( - v2,u2)*
         Pi - 1/2*G(0,u2)*Pi + 1/2*G(0,v2)*Pi + 1/2*G(1,u2)*Pi - 1/2*G(1,v2)*
         Pi )

       + i_*N^-1*u2^2 * (  - 1/2*G(1 - v2,u2)*Pi + 1/2*G( - v2,u2)*Pi - 1/2*G(
         0,u2)*Pi + 1/2*G(0,v2)*Pi + 1/2*G(1,u2)*Pi - 1/2*G(1,v2)*Pi )

       + i_*Nf*[1-u2-v2]^-1 * ( 1/18*Pi^3 - 1/3*G(1 - v2, - v2,u2)*Pi - 1/3*G(
          - v2,1 - v2,u2)*Pi - 1/3*G(0, - v2,u2)*Pi + 2/3*G(0,v2)*Pi - 1/3*G(0
         ,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi + 5/3*G(0,0,v2)*Pi
          - 1/3*G(0,1,v2)*Pi - 1/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,v2)*Pi )

       + i_*Nf*[1-v2]^-1 * (  - 1/3*G(0,v2)*Pi )

       + i_*Nf*u2*[1-u2-v2]^-2 * ( 1/9*Pi^3 - 2/3*G(1 - v2, - v2,u2)*Pi - 2/3*
         G( - v2,1 - v2,u2)*Pi - 2/3*G(0, - v2,u2)*Pi - 2/3*G(0,v2)*G(1 - v2,
         u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi + 10/3*G(0,0,v2)*Pi - 2/3*G(0,1,
         v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 4/3*G(1,0,v2)*Pi )

       + i_*Nf*u2*[1-u2-v2]^-1 * (  - 1/18*Pi^3 + 1/3*G(1 - v2, - v2,u2)*Pi - 
         2/3*G(1 - v2,u2)*Pi + 1/3*G( - v2,1 - v2,u2)*Pi + 1/3*G(0, - v2,u2)*
         Pi + 4/3*G(0,v2)*Pi + 1/3*G(0,v2)*G(1 - v2,u2)*Pi - 2/3*G(0,v2)*G( - 
         v2,u2)*Pi - 5/3*G(0,0,v2)*Pi + 1/3*G(0,1,v2)*Pi - 2/3*G(1,v2)*Pi + 1/
         3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,v2)*Pi )

       + i_*Nf*u2*[u2+v2]^-1 * (  - 1/3*G(1 - v2,u2)*Pi + 2/3*G(0,v2)*Pi - 1/3
         *G(1,v2)*Pi )

       + i_*N*u2^-2*[1-u2-v2]^-2 * ( 2/3*G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2,
          - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi - 4/
         3*G(0,v2)*G(1,u2)*Pi + 2/3*G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*G(1,v2)*Pi
          + 2/3*G(1,v2)*G( - v2,u2)*Pi + 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^-2*[1-u2-v2]^-1 * (  - 2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G( - 
         v2, - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2)*Pi
          + 4/3*G(0,v2)*G(1,u2)*Pi - 2/3*G(1,1 - v2,u2)*Pi - 2/3*G(1,u2)*Pi - 
         2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi - 2/3*G(1,0,u2)*
         Pi - 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^-2 * ( 19/6*G(1,u2)*Pi )

       + i_*N*u2^-2*v2 * (  - 2/3*G(1 - v2,1,u2)*Pi + 2/3*G( - v2,1 - v2,u2)*
         Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*G(
          - v2,u2)*Pi - 17/6*G(1,u2)*Pi + 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-2*v2^2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi
          + 2/3*G( - v2, - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 2/3*G(0,v2)*G(
          - v2,u2)*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-2 * (  - 2*G( - v2,1 - v2,u2)*Pi - 2*G( - v2,
          - v2,u2)*Pi - 2/3*G( - v2,u2)*Pi - 2*G( - v2,0,u2)*Pi - 2/3*G(0,v2)*
         Pi + 2*G(0,v2)*G( - v2,u2)*Pi + 4*G(0,v2)*G(1,u2)*Pi - 2*G(1,1 - v2,
         u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 2*G(1,v2)*G( - v2,u2)*Pi - 2*G(1,0,u2
         )*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^-1*[1-u2-v2]^-1 * (  - 2/3*G(1 - v2,u2)*Pi + 2*G( - v2,1 - v2
         ,u2)*Pi + 2*G( - v2, - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi - 2/3*G(0,u2)*
         Pi + 4/3*G(0,v2)*Pi - 2*G(0,v2)*G( - v2,u2)*Pi - 4*G(0,v2)*G(1,u2)*Pi
          + 2*G(1,1 - v2,u2)*Pi + 4/3*G(1,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi - 2/3*
         G(1,v2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,0,u2)*Pi + 2*G(1,1,u2)*
         Pi )

       + i_*N*u2^-1*[u2+v2]^-1 * ( 9/4*G(1,u2)*Pi )

       + i_*N*u2^-1 * ( 23/6*Pi - 2/3*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi
          + 2/3*G( - v2,1 - v2,u2)*Pi - 2/3*G( - v2, - v2,u2)*Pi + 2/3*G( - v2
         ,u2)*Pi + 2/3*G( - v2,0,u2)*Pi - 2/3*G(0,u2)*Pi + 2/3*G(0,v2)*Pi - 2/
         3*G(0,v2)*G( - v2,u2)*Pi - 35/3*G(1,u2)*Pi - 2/3*G(1,v2)*Pi + 2/3*G(1
         ,v2)*G( - v2,u2)*Pi )

       + i_*N*u2^-1*v2 * (  - 7/2*Pi + 2/3*G(1 - v2,u2)*Pi + 11/6*G(1 - v2,1,
         u2)*Pi - 4/3*G( - v2,1 - v2,u2)*Pi + 4/3*G( - v2, - v2,u2)*Pi - 2/3*
         G( - v2,u2)*Pi - 4/3*G( - v2,0,u2)*Pi + 2/3*G(0,u2)*Pi - 2/3*G(0,v2)*
         Pi - 1/2*G(0,v2)*G(1 - v2,u2)*Pi + 4/3*G(0,v2)*G( - v2,u2)*Pi - 3/2*
         G(0,1,u2)*Pi + 10/3*G(1,u2)*Pi + 2/3*G(1,v2)*Pi - 4/3*G(1,v2)*G( - v2
         ,u2)*Pi )

       + i_*N*[1-u2-v2]^-2 * ( 2*G( - v2,1 - v2,u2)*Pi + 2*G( - v2, - v2,u2)*
         Pi + 5/3*G( - v2,u2)*Pi + 2*G( - v2,0,u2)*Pi + 5/3*G(0,v2)*Pi - 2*G(0
         ,v2)*G( - v2,u2)*Pi - 4*G(0,v2)*G(1,u2)*Pi + 2*G(1,1 - v2,u2)*Pi + 2*
         G(1,u2)*G(1,v2)*Pi + 2*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,0,u2)*Pi + 2*G(
         1,1,u2)*Pi )

       + i_*N*[1-u2-v2]^-1 * ( 1/3*Pi + 8*Pi*zeta3 - 119/36*Pi^3 - 2*G(1 - v2,
          - v2,1 - v2,u2)*Pi + G(1 - v2, - v2, - v2,u2)*Pi + 59/6*G(1 - v2, - 
         v2,u2)*Pi - G(1 - v2, - v2,0,u2)*Pi + 4/3*G(1 - v2,u2)*Pi - 1/2*G(1
          - v2,u2)*Pi^3 - 22*G(1 - v2,1,u2)*Pi - G( - v2,1 - v2, - v2,u2)*Pi
          + 3*G( - v2,1 - v2,u2)*Pi - 3*G( - v2,1 - v2,0,u2)*Pi + 5*G( - v2,1
          - v2,1,u2)*Pi - 3*G( - v2, - v2,1 - v2,u2)*Pi + 8*G( - v2, - v2, - 
         v2,u2)*Pi - 17/3*G( - v2, - v2,u2)*Pi - 3*G( - v2, - v2,0,u2)*Pi - 
         133/12*G( - v2,u2)*Pi + 5/3*G( - v2,u2)*Pi^3 - 3*G( - v2,0,1 - v2,u2)
         *Pi + 1/6*G( - v2,0,u2)*Pi - 3*G( - v2,0,0,u2)*Pi + 5*G( - v2,0,1,u2)
         *Pi + 4*G(0,1 - v2, - v2,u2)*Pi - 5*G(0,1 - v2,1,u2)*Pi + G(0, - v2,1
          - v2,u2)*Pi - 4*G(0, - v2, - v2,u2)*Pi - 37/6*G(0, - v2,u2)*Pi + G(0
         , - v2,u2)*G(1,v2)*Pi + G(0, - v2,0,u2)*Pi + 4/3*G(0,u2)*Pi - G(0,u2)
         *Pi^3 - 23/2*G(0,u2)*G(0,v2)*Pi + 3*G(0,u2)*G(1,0,v2)*Pi - 395/12*G(0
         ,v2)*Pi + 5/3*G(0,v2)*Pi^3 + 2*G(0,v2)*G(1 - v2, - v2,u2)*Pi + 113/6*
         G(0,v2)*G(1 - v2,u2)*Pi - G(0,v2)*G(1 - v2,0,u2)*Pi - 2*G(0,v2)*G( - 
         v2,1 - v2,u2)*Pi + 7*G(0,v2)*G( - v2, - v2,u2)*Pi - 23/6*G(0,v2)*G(
          - v2,u2)*Pi + G(0,v2)*G( - v2,0,u2)*Pi + 5*G(0,v2)*G(0,1 - v2,u2)*Pi
          - 3*G(0,v2)*G(0, - v2,u2)*Pi + 4*G(0,v2)*G(1,u2)*Pi - 2*G(0,0, - v2,
         u2)*Pi - 3*G(0,0,u2)*G(0,v2)*Pi + 1/3*G(0,0,v2)*Pi + 2*G(0,0,v2)*G(1
          - v2,u2)*Pi + 3*G(0,0,v2)*G( - v2,u2)*Pi + G(0,0,v2)*G(0,u2)*Pi + 3*
         G(0,0,0,v2)*Pi + 5*G(0,0,1,u2)*Pi + G(0,0,1,v2)*Pi + 22*G(0,1,u2)*Pi
          - 26/3*G(0,1,v2)*Pi - 2*G(0,1,v2)*G(1 - v2,u2)*Pi + G(0,1,v2)*G( - 
         v2,u2)*Pi - 3*G(0,1,v2)*G(0,u2)*Pi - 2*G(0,1,0,v2)*Pi - 4/3*G(1,1 - 
         v2,u2)*Pi + 64/3*G(1,u2)*Pi - 4/3*G(1,u2)*G(1,v2)*Pi + 4/3*G(1,v2)*Pi
          + 1/2*G(1,v2)*Pi^3 - 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi - 3*G(1,v2)*G(
          - v2, - v2,u2)*Pi + 3*G(1,v2)*G( - v2,u2)*Pi - 3*G(1,v2)*G( - v2,0,
         u2)*Pi - 4/3*G(1,0,u2)*Pi + 67/6*G(1,0,v2)*Pi + G(1,0,v2)*G(1 - v2,u2
         )*Pi - 2*G(1,0,v2)*G( - v2,u2)*Pi - 2*G(1,0,0,v2)*Pi + 2*G(1,0,1,v2)*
         Pi - 8/3*G(1,1,u2)*Pi - G(1,1,0,v2)*Pi )

       + i_*N*[1-v2]^-1 * ( 7/6*Pi^3 - 7/2*G(1 - v2, - v2,u2)*Pi + 15/2*G(1 - 
         v2,1,u2)*Pi + 5/4*G( - v2,u2)*Pi + 7/2*G(0, - v2,u2)*Pi + 9/2*G(0,u2)
         *G(0,v2)*Pi + 139/12*G(0,v2)*Pi - 13/2*G(0,v2)*G(1 - v2,u2)*Pi - 7/2*
         G(0,0,v2)*Pi - 15/2*G(0,1,u2)*Pi + 9/2*G(0,1,v2)*Pi - 5/4*G(1,u2)*Pi
          - 5/2*G(1,0,v2)*Pi )

       + i_*N*[u2+v2]^-2 * (  - 9/2*G(1 - v2,1,u2)*Pi + 9/2*G(0,v2)*G(1 - v2,
         u2)*Pi - 9/2*G(0,1,u2)*Pi - 9/2*G(1,u2)*Pi + 9/2*G(1,0,v2)*Pi )

       + i_*N*[u2+v2]^-1 * (  - 17/4*Pi + Pi^3 - 2/3*G(1 - v2,u2)*Pi - 2*G(1
          - v2,0,u2)*Pi + 7/2*G(1 - v2,1,u2)*Pi - 2*G(0,1 - v2,u2)*Pi - 2/3*G(
         0,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi - 2*G(0,u2)*G(1,v2)*Pi + 31/6*G(0,v2)
         *Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,0,u2)*Pi - 2*G(0,0,v2)*Pi
          + 7/2*G(0,1,u2)*Pi + 2*G(0,1,v2)*Pi - G(1,u2)*Pi - 2/3*G(1,v2)*Pi - 
         3/2*G(1,0,v2)*Pi )

       + i_*N * (  - 35/2*Pi + 5/6*Pi^3 + G(1 - v2, - v2,u2)*Pi - 17/2*G(1 - 
         v2,u2)*Pi - 7/2*G(1 - v2,0,u2)*Pi + 25/3*G(1 - v2,1,u2)*Pi - 35/6*G(
          - v2,1 - v2,u2)*Pi + 29/6*G( - v2, - v2,u2)*Pi + 15/2*G( - v2,u2)*Pi
          - 7/3*G( - v2,0,u2)*Pi - 7/2*G(0,1 - v2,u2)*Pi + 7/2*G(0, - v2,u2)*
         Pi - 7*G(0,u2)*Pi + 7/2*G(0,u2)*G(0,v2)*Pi - 7/2*G(0,u2)*G(1,v2)*Pi
          + 8*G(0,v2)*Pi - 3/2*G(0,v2)*G(1 - v2,u2)*Pi + 29/6*G(0,v2)*G( - v2,
         u2)*Pi - 7/2*G(0,0,u2)*Pi - G(0,0,v2)*Pi + 16*G(1,u2)*Pi - 17/2*G(1,
         v2)*Pi - 35/6*G(1,v2)*G( - v2,u2)*Pi + G(1,0,v2)*Pi )

       + i_*N*v2*[1-u2]^-1 * ( Pi )

       + i_*N*v2 * ( 7/2*Pi - 1/6*Pi^3 - G(1 - v2, - v2,u2)*Pi + 4*G(1 - v2,u2
         )*Pi + 3/2*G(1 - v2,0,u2)*Pi - 11/6*G(1 - v2,1,u2)*Pi + 11/6*G( - v2,
         1 - v2,u2)*Pi - 5/6*G( - v2, - v2,u2)*Pi - 4*G( - v2,u2)*Pi + 1/3*G(
          - v2,0,u2)*Pi + 3/2*G(0,1 - v2,u2)*Pi - 3/2*G(0, - v2,u2)*Pi + 4*G(0
         ,u2)*Pi - 3/2*G(0,u2)*G(0,v2)*Pi + 3/2*G(0,u2)*G(1,v2)*Pi - 4*G(0,v2)
         *Pi - G(0,v2)*G(1 - v2,u2)*Pi - 5/6*G(0,v2)*G( - v2,u2)*Pi + 3/2*G(0,
         0,u2)*Pi + G(0,0,v2)*Pi - 3/2*G(0,1,u2)*Pi - 10/3*G(1,u2)*Pi + 4*G(1,
         v2)*Pi + 11/6*G(1,v2)*G( - v2,u2)*Pi - G(1,0,v2)*Pi )

       + i_*N*v2^2 * ( 2/3*G(1 - v2,1,u2)*Pi - 2/3*G( - v2,1 - v2,u2)*Pi + 2/3
         *G( - v2, - v2,u2)*Pi - 2/3*G( - v2,0,u2)*Pi + 2/3*G(0,v2)*G( - v2,u2
         )*Pi - 2/3*G(1,v2)*G( - v2,u2)*Pi )

       + i_*N*u2*[1-u2-v2]^-2 * ( 40*Pi*zeta3 - 3/4*Pi^3 - 4*G(1 - v2, - v2,1
          - v2,u2)*Pi + 2*G(1 - v2, - v2, - v2,u2)*Pi - 7/3*G(1 - v2, - v2,u2)
         *Pi - 2*G(1 - v2, - v2,0,u2)*Pi - G(1 - v2,u2)*Pi^3 - 2*G( - v2,1 - 
         v2, - v2,u2)*Pi + 4/3*G( - v2,1 - v2,u2)*Pi - 11*G( - v2,1 - v2,0,u2)
         *Pi + 22*G( - v2,1 - v2,1,u2)*Pi - 11*G( - v2, - v2,1 - v2,u2)*Pi + 
         21*G( - v2, - v2, - v2,u2)*Pi + 5/6*G( - v2, - v2,u2)*Pi - 6*G( - v2,
          - v2,0,u2)*Pi - 55/2*G( - v2,u2)*Pi + 5*G( - v2,u2)*Pi^3 - 11*G( - 
         v2,0,1 - v2,u2)*Pi + 5*G( - v2,0, - v2,u2)*Pi - 13/6*G( - v2,0,u2)*Pi
          - 11*G( - v2,0,0,u2)*Pi + 22*G( - v2,0,1,u2)*Pi + 13*G(0,1 - v2, - 
         v2,u2)*Pi - 22*G(0,1 - v2,1,u2)*Pi + 2*G(0, - v2,1 - v2,u2)*Pi - 8*G(
         0, - v2, - v2,u2)*Pi + 6*G(0, - v2,u2)*Pi + 2*G(0, - v2,u2)*G(1,v2)*
         Pi + 2*G(0, - v2,0,u2)*Pi - 11/3*G(0,u2)*Pi^3 - 13/6*G(0,u2)*G(0,v2)*
         Pi + 11*G(0,u2)*G(1,0,v2)*Pi - 55/2*G(0,v2)*Pi + 5*G(0,v2)*Pi^3 + 4*
         G(0,v2)*G(1 - v2, - v2,u2)*Pi - 7/3*G(0,v2)*G(1 - v2,u2)*Pi - 2*G(0,
         v2)*G(1 - v2,0,u2)*Pi - 11*G(0,v2)*G( - v2,1 - v2,u2)*Pi + 19*G(0,v2)
         *G( - v2, - v2,u2)*Pi - 2/3*G(0,v2)*G( - v2,u2)*Pi + 7*G(0,v2)*G( - 
         v2,0,u2)*Pi + 22*G(0,v2)*G(0,1 - v2,u2)*Pi - 6*G(0,v2)*G(0, - v2,u2)*
         Pi + 4/3*G(0,v2)*G(1,u2)*Pi - 9*G(0,0, - v2,u2)*Pi - 11*G(0,0,u2)*G(0
         ,v2)*Pi - 35/3*G(0,0,v2)*Pi + 4*G(0,0,v2)*G(1 - v2,u2)*Pi + 6*G(0,0,
         v2)*G( - v2,u2)*Pi + 7*G(0,0,v2)*G(0,u2)*Pi + 6*G(0,0,0,v2)*Pi + 22*
         G(0,0,1,u2)*Pi + 2*G(0,0,1,v2)*Pi + 4/3*G(0,1,v2)*Pi - 4*G(0,1,v2)*G(
         1 - v2,u2)*Pi + 2*G(0,1,v2)*G( - v2,u2)*Pi - 11*G(0,1,v2)*G(0,u2)*Pi
          - 11*G(0,1,0,v2)*Pi + 8/3*G(1,v2)*Pi^3 - 4*G(1,v2)*G(1 - v2, - v2,u2
         )*Pi - 11*G(1,v2)*G( - v2, - v2,u2)*Pi + 4/3*G(1,v2)*G( - v2,u2)*Pi
          - 11*G(1,v2)*G( - v2,0,u2)*Pi + 35/6*G(1,0,v2)*Pi + 2*G(1,0,v2)*G(1
          - v2,u2)*Pi - 11*G(1,0,v2)*G( - v2,u2)*Pi - 9*G(1,0,0,v2)*Pi + 9*G(1
         ,0,1,v2)*Pi - 4/3*G(1,1,u2)*Pi - 7*G(1,1,0,v2)*Pi )

       + i_*N*u2*[1-u2-v2]^-1 * (  - 45/2*Pi - 8*Pi*zeta3 + 77/18*Pi^3 + 2*G(1
          - v2, - v2,1 - v2,u2)*Pi - G(1 - v2, - v2, - v2,u2)*Pi + 7/6*G(1 - 
         v2, - v2,u2)*Pi + G(1 - v2, - v2,0,u2)*Pi - 10/3*G(1 - v2,u2)*Pi + 1/
         2*G(1 - v2,u2)*Pi^3 - 11*G(1 - v2,0,u2)*Pi + 22*G(1 - v2,1,u2)*Pi + 
         G( - v2,1 - v2, - v2,u2)*Pi - 46/3*G( - v2,1 - v2,u2)*Pi + 2*G( - v2,
         1 - v2,0,u2)*Pi - 5*G( - v2,1 - v2,1,u2)*Pi + 2*G( - v2, - v2,1 - v2,
         u2)*Pi - 7*G( - v2, - v2, - v2,u2)*Pi + 35/2*G( - v2, - v2,u2)*Pi + 3
         *G( - v2, - v2,0,u2)*Pi + 59/12*G( - v2,u2)*Pi - 4/3*G( - v2,u2)*Pi^3
          + 2*G( - v2,0,1 - v2,u2)*Pi + G( - v2,0, - v2,u2)*Pi - 20/3*G( - v2,
         0,u2)*Pi + 2*G( - v2,0,0,u2)*Pi - 5*G( - v2,0,1,u2)*Pi - 3*G(0,1 - v2
         , - v2,u2)*Pi - 11*G(0,1 - v2,u2)*Pi + 5*G(0,1 - v2,1,u2)*Pi - G(0,
          - v2,1 - v2,u2)*Pi + 4*G(0, - v2, - v2,u2)*Pi + 23/6*G(0, - v2,u2)*
         Pi - G(0, - v2,u2)*G(1,v2)*Pi - G(0, - v2,0,u2)*Pi + 37/6*G(0,u2)*Pi
          + 2/3*G(0,u2)*Pi^3 + 23/3*G(0,u2)*G(0,v2)*Pi - 11*G(0,u2)*G(1,v2)*Pi
          - 2*G(0,u2)*G(1,0,v2)*Pi + 173/12*G(0,v2)*Pi - 4/3*G(0,v2)*Pi^3 - 2*
         G(0,v2)*G(1 - v2, - v2,u2)*Pi - 47/6*G(0,v2)*G(1 - v2,u2)*Pi + G(0,v2
         )*G(1 - v2,0,u2)*Pi + 3*G(0,v2)*G( - v2,1 - v2,u2)*Pi - 6*G(0,v2)*G(
          - v2, - v2,u2)*Pi + 119/6*G(0,v2)*G( - v2,u2)*Pi - 5*G(0,v2)*G(0,1
          - v2,u2)*Pi + 3*G(0,v2)*G(0, - v2,u2)*Pi - 4/3*G(0,v2)*G(1,u2)*Pi + 
         G(0,0, - v2,u2)*Pi - 11*G(0,0,u2)*Pi + 2*G(0,0,u2)*G(0,v2)*Pi + 13*G(
         0,0,v2)*Pi - 2*G(0,0,v2)*G(1 - v2,u2)*Pi - 3*G(0,0,v2)*G( - v2,u2)*Pi
          - 3*G(0,0,0,v2)*Pi - 5*G(0,0,1,u2)*Pi - G(0,0,1,v2)*Pi + 22*G(0,1,u2
         )*Pi - G(0,1,v2)*Pi + 2*G(0,1,v2)*G(1 - v2,u2)*Pi - G(0,1,v2)*G( - v2
         ,u2)*Pi + 2*G(0,1,v2)*G(0,u2)*Pi + 3*G(0,1,0,v2)*Pi - 4/3*G(1,1 - v2,
         u2)*Pi - 64/3*G(1,u2)*Pi - 4/3*G(1,u2)*G(1,v2)*Pi - 10/3*G(1,v2)*Pi
          - 1/6*G(1,v2)*Pi^3 + 2*G(1,v2)*G(1 - v2, - v2,u2)*Pi + 2*G(1,v2)*G(
          - v2, - v2,u2)*Pi - 46/3*G(1,v2)*G( - v2,u2)*Pi + 2*G(1,v2)*G( - v2,
         0,u2)*Pi - 4/3*G(1,0,u2)*Pi - 29/3*G(1,0,v2)*Pi - G(1,0,v2)*G(1 - v2,
         u2)*Pi + 3*G(1,0,v2)*G( - v2,u2)*Pi + G(1,0,0,v2)*Pi - G(1,0,1,v2)*Pi
          + 8/3*G(1,1,u2)*Pi )

       + i_*N*u2*[1-v2]^-2 * (  - 7/6*Pi^3 + 7/2*G(1 - v2, - v2,u2)*Pi - 7/2*
         G(1 - v2,1,u2)*Pi - 9/2*G( - v2,u2)*Pi - 7/2*G(0, - v2,u2)*Pi - 7/2*
         G(0,u2)*G(0,v2)*Pi - 9/2*G(0,v2)*Pi + 7/2*G(0,v2)*G(1 - v2,u2)*Pi + 7/
         2*G(0,0,v2)*Pi + 7/2*G(0,1,u2)*Pi - 7/2*G(0,1,v2)*Pi + 9/2*G(1,u2)*Pi
          + 7/2*G(1,0,v2)*Pi )

       + i_*N*u2*[1-v2]^-1 * ( 7/6*Pi^3 - 7/2*G(1 - v2, - v2,u2)*Pi - 7/2*G(1
          - v2,u2)*Pi + 7/2*G(1 - v2,1,u2)*Pi + 8*G( - v2,u2)*Pi + 7/2*G(0, - 
         v2,u2)*Pi - 7/2*G(0,u2)*Pi + 7/2*G(0,u2)*G(0,v2)*Pi + 8*G(0,v2)*Pi - 
         7/2*G(0,v2)*G(1 - v2,u2)*Pi - 7/2*G(0,0,v2)*Pi - 7/2*G(0,1,u2)*Pi + 7/
         2*G(0,1,v2)*Pi - G(1,u2)*Pi - 7/2*G(1,v2)*Pi - 7/2*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-3 * ( 9/2*G(1 - v2,1,u2)*Pi - 9/2*G(0,v2)*G(1 - v2,
         u2)*Pi + 9/2*G(0,1,u2)*Pi - 9/2*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-2 * (  - 1/3*Pi^3 + 2*G(1 - v2,u2)*Pi + 2/3*G(1 - v2
         ,0,u2)*Pi - 7/2*G(1 - v2,1,u2)*Pi + 2/3*G(0,1 - v2,u2)*Pi + 2*G(0,u2)
         *Pi - 2/3*G(0,u2)*G(0,v2)*Pi + 2/3*G(0,u2)*G(1,v2)*Pi - 13/2*G(0,v2)*
         Pi + 17/6*G(0,v2)*G(1 - v2,u2)*Pi + 2/3*G(0,0,u2)*Pi + 2/3*G(0,0,v2)*
         Pi - 7/2*G(0,1,u2)*Pi - 2/3*G(0,1,v2)*Pi + 9/2*G(1,u2)*Pi + 2*G(1,v2)
         *Pi + 17/6*G(1,0,v2)*Pi )

       + i_*N*u2*[u2+v2]^-1 * (  - 17/4*Pi + 5/6*Pi^3 - 131/12*G(1 - v2,u2)*Pi
          - 5/3*G(1 - v2,0,u2)*Pi + 15/2*G(1 - v2,1,u2)*Pi - 4*G( - v2,1 - v2,
         u2)*Pi + 8*G( - v2, - v2,u2)*Pi + 17/2*G( - v2,u2)*Pi - 4*G( - v2,0,
         u2)*Pi - 5/3*G(0,1 - v2,u2)*Pi - G(0, - v2,u2)*Pi - 79/12*G(0,u2)*Pi
          - 4/3*G(0,u2)*G(0,v2)*Pi - 5/3*G(0,u2)*G(1,v2)*Pi + 38/3*G(0,v2)*Pi
          - 29/6*G(0,v2)*G(1 - v2,u2)*Pi + 8*G(0,v2)*G( - v2,u2)*Pi - 5/3*G(0,
         0,u2)*Pi + 19/3*G(0,0,v2)*Pi + 15/2*G(0,1,u2)*Pi - 4/3*G(0,1,v2)*Pi
          - 5/4*G(1,u2)*Pi - 131/12*G(1,v2)*Pi - 4*G(1,v2)*G( - v2,u2)*Pi - 29/
         6*G(1,0,v2)*Pi )

       + i_*N*u2 * ( 1/3*Pi + 35/3*G(1 - v2,u2)*Pi - 2/3*G(1 - v2,1,u2)*Pi + 2/
         3*G( - v2,1 - v2,u2)*Pi - 2/3*G( - v2, - v2,u2)*Pi - 35/3*G( - v2,u2)
         *Pi + 2/3*G( - v2,0,u2)*Pi + 35/3*G(0,u2)*Pi - 35/3*G(0,v2)*Pi - 2/3*
         G(0,v2)*G( - v2,u2)*Pi - 35/3*G(1,u2)*Pi + 35/3*G(1,v2)*Pi + 2/3*G(1,
         v2)*G( - v2,u2)*Pi )

       + i_*N*u2*v2 * (  - 17/6*G(1 - v2,u2)*Pi + 2/3*G(1 - v2,1,u2)*Pi - 2/3*
         G( - v2,1 - v2,u2)*Pi + 2/3*G( - v2, - v2,u2)*Pi + 17/6*G( - v2,u2)*
         Pi - 2/3*G( - v2,0,u2)*Pi - 17/6*G(0,u2)*Pi + 17/6*G(0,v2)*Pi + 2/3*
         G(0,v2)*G( - v2,u2)*Pi + 17/6*G(1,u2)*Pi - 17/6*G(1,v2)*Pi - 2/3*G(1,
         v2)*G( - v2,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-2 * ( 1/3*Pi^3 + 5/3*G( - v2,u2)*Pi + 2*G(0, - 
         v2,u2)*Pi + 2*G(0,u2)*G(0,v2)*Pi + 5/3*G(0,v2)*Pi - 2*G(0,0,v2)*Pi + 
         2*G(0,1,v2)*Pi - 2*G(1,1 - v2,u2)*Pi - 2*G(1,u2)*G(1,v2)*Pi - 2*G(1,0
         ,u2)*Pi + 2*G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-u2-v2]^-1 * ( 1/3*Pi - 1/3*Pi^3 + 4/3*G(1 - v2,u2)*Pi - 
         2*G( - v2,u2)*Pi - 2*G(0, - v2,u2)*Pi + 4/3*G(0,u2)*Pi - 2*G(0,u2)*G(
         0,v2)*Pi - 2*G(0,v2)*Pi + 2*G(0,0,v2)*Pi - 2*G(0,1,v2)*Pi + 2*G(1,1
          - v2,u2)*Pi - 4/3*G(1,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 4/3*G(1,v2)*Pi
          + 2*G(1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^2*[1-v2]^-3 * ( 3/2*Pi^3 - 9/2*G(1 - v2, - v2,u2)*Pi + 9/2*G(
         1 - v2,1,u2)*Pi + 9/2*G(0, - v2,u2)*Pi + 9/2*G(0,u2)*G(0,v2)*Pi - 9/2
         *G(0,v2)*G(1 - v2,u2)*Pi - 9/2*G(0,0,v2)*Pi - 9/2*G(0,1,u2)*Pi + 9/2*
         G(0,1,v2)*Pi - 9/2*G(1,0,v2)*Pi )

       + i_*N*u2^2*[1-v2]^-2 * (  - 3/2*Pi^3 + 9/2*G(1 - v2, - v2,u2)*Pi + 9/2
         *G(1 - v2,u2)*Pi - 9/2*G(1 - v2,1,u2)*Pi - 9/2*G( - v2,u2)*Pi - 9/2*
         G(0, - v2,u2)*Pi + 9/2*G(0,u2)*Pi - 9/2*G(0,u2)*G(0,v2)*Pi - 9/2*G(0,
         v2)*Pi + 9/2*G(0,v2)*G(1 - v2,u2)*Pi + 9/2*G(0,0,v2)*Pi + 9/2*G(0,1,
         u2)*Pi - 9/2*G(0,1,v2)*Pi - 9/2*G(1,u2)*Pi + 9/2*G(1,v2)*Pi + 9/2*G(1
         ,0,v2)*Pi )

       + i_*N*u2^2*[1-v2]^-1 * (  - 9/4*G(1 - v2,u2)*Pi + 9/4*G( - v2,u2)*Pi
          - 9/4*G(0,u2)*Pi + 9/4*G(0,v2)*Pi + 9/4*G(1,u2)*Pi - 9/4*G(1,v2)*Pi
          )

       + i_*N*u2^2 * (  - 19/6*G(1 - v2,u2)*Pi + 19/6*G( - v2,u2)*Pi - 19/6*G(
         0,u2)*Pi + 19/6*G(0,v2)*Pi + 19/6*G(1,u2)*Pi - 19/6*G(1,v2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-2 * (  - 1/3*Pi^3 - 2/3*G( - v2,u2)*Pi - 2*G(0,
          - v2,u2)*Pi - 2*G(0,u2)*G(0,v2)*Pi - 2/3*G(0,v2)*Pi + 2*G(0,0,v2)*Pi
          - 2*G(0,1,v2)*Pi + 2*G(1,1 - v2,u2)*Pi + 2*G(1,u2)*G(1,v2)*Pi + 2*G(
         1,0,u2)*Pi - 2*G(1,1,u2)*Pi )

       + i_*N*u2^3*[1-u2-v2]^-1 * ( 1/9*Pi^3 - 2/3*G(1 - v2,u2)*Pi + 2/3*G( - 
         v2,u2)*Pi + 2/3*G(0, - v2,u2)*Pi - 2/3*G(0,u2)*Pi + 2/3*G(0,u2)*G(0,
         v2)*Pi + 2/3*G(0,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*
         G(1,1 - v2,u2)*Pi + 2/3*G(1,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1
         ,v2)*Pi - 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*Pi )

       + i_*N*u2^4*[1-u2-v2]^-2 * ( 1/9*Pi^3 + 2/3*G(0, - v2,u2)*Pi + 2/3*G(0,
         u2)*G(0,v2)*Pi - 2/3*G(0,0,v2)*Pi + 2/3*G(0,1,v2)*Pi - 2/3*G(1,1 - v2
         ,u2)*Pi - 2/3*G(1,u2)*G(1,v2)*Pi - 2/3*G(1,0,u2)*Pi + 2/3*G(1,1,u2)*
         Pi ) ;


==> anc/gggV2L_4a.txt <==
(******
* Two-loop QCD helicity amplitudes for g g -> Z g  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.2), (4.3), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.15).
*
* u2 = -s13/s23, v2 = q^2/s23, w2 = 1 - u2 - v2
* mu2p1 = 1-u2, mv2p1=1-v2, mw2p1=1-w2
******)

{alpha1Region4a2L -> N^(-1) + N + (8*mu2p1^2*N)/27 + 
   (8*mu2p1^2*N)/(27*u2^2) - (8*mv2p1*N)/(27*u2^2) + (8*N)/(27*u2) + 
   (8*mu2p1^2*N)/(27*u2) + (8*mv2p1*N*u2)/27 - (8*N*u2^2)/27 - 
   (8*N*v2)/(27*u2^2) + (8*N*u2*v2)/27 + 
   Pi^4*(-1/9*1/N + (3*mv2p1*N)/20 + (2*u2)/(9*N) + (37*N*u2)/120 - 
     (37*u2^2)/(360*N) - (53*N*u2^2)/144 + v2/(9*N) - (37*u2*v2)/(360*N) - 
     (53*N*u2*v2)/144) + Pi^2*(5/(3*N) - 1/(6*mw2p1^2*N) - 1/(6*mw2p1*N) - 
     (103*N)/36 - (4*N)/(3*mu2p1) - (3*N)/(4*mw2p1^2) - (5*N)/(12*mw2p1) + 
     mv2p1/(12*N*u2^2) + (5*N)/(12*u2^2) - mv2p1/(3*N*u2) + (19*N)/(12*u2) + 
     (5*u2)/(3*N) + (63*N*u2)/4 - (2*u2^2)/N - 17*N*u2^2 - 
     1/(12*mw2p1*N*v2) - (3*N)/(8*mw2p1*v2) + 1/(12*N*u2*v2) + 
     (3*N)/(8*u2*v2) - (5*v2)/(3*N) + v2/(2*mu2p1^2*N) - 
     (7*v2)/(12*mu2p1*N) + v2/(3*mw2p1^2*N) - (2*v2)/(3*mw2p1*N) - 
     (116*N*v2)/9 + (17*N*v2)/(4*mu2p1^2) + (79*N*v2)/(24*mu2p1) + 
     (7*N*v2)/(2*mw2p1^2) + (21*N*v2)/(4*mw2p1) - (2*Nf*v2)/3 + 
     (Nf*v2)/(3*mu2p1) + (Nf*v2)/(3*mw2p1) - (N*v2)/(4*u2^2) - 
     (199*N*v2)/(72*u2) - (2*u2*v2)/N - 17*N*u2*v2 - (2*N*v2^2)/3 - 
     (5*N*v2^2)/(18*u2^2) + (13*N*v2^2)/(9*u2) + (N*v2^3)/(9*u2^2) - 
     (4*N*v2^3)/(9*u2) + (4*N)/(3*w2) - (22*N*v2)/(9*w2) + 
     (13*N*v2^2)/(9*w2) - (4*N*v2^3)/(9*w2)) + 
   Pi^3*((-1/2*I)/N - ((17*I)/6)*N + (((2*I)/3)*N)/mu2p1 + 
     (((2*I)/3)*N)/mw2p1 + ((2*I)/9)*mv2p1*Nf - (((2*I)/9)*N)/u2 + 
     ((I/3)*u2)/N + ((11*I)/3)*N*u2 - ((4*I)/9)*Nf*u2 - ((11*I)/6)*N*u2^2 + 
     ((4*I)/9)*Nf*u2^2 + (((3*I)/2)*v2)/N - (((3*I)/4)*v2)/(mu2p1*N) + 
     ((I/6)*v2)/(mw2p1^3*N) + ((I/6)*v2)/(mw2p1^2*N) - 
     (((7*I)/12)*v2)/(mw2p1*N) + (I/12)*N*v2 + ((I/3)*N*v2)/mu2p1^2 - 
     ((I/6)*N*v2)/mu2p1 + (((3*I)/4)*N*v2)/mw2p1^3 - 
     (((7*I)/12)*N*v2)/mw2p1^2 + (((3*I)/4)*N*v2)/mw2p1 - 
     (((2*I)/9)*N*v2)/u2^2 + ((I/3)*N*v2)/u2 - ((11*I)/6)*N*u2*v2 + 
     ((4*I)/9)*Nf*u2*v2 + ((I/3)*N*v2^2)/u2^2 - ((I/3)*N*v2^2)/u2 - 
     ((I/3)*N*v2^3)/u2^2 + ((I/9)*N*v2^3)/u2 + ((I/9)*N*v2^4)/u2^2 - 
     (((2*I)/9)*N*v2)/w2^2 + ((I/3)*N*v2^2)/w2^2 - ((I/3)*N*v2^3)/w2^2 + 
     ((I/9)*N*v2^4)/w2^2 - (((2*I)/9)*N)/w2 + ((I/3)*N*v2)/w2 - 
     ((I/3)*N*v2^2)/w2 + ((I/9)*N*v2^3)/w2) - (8*mv2p1*N)/(27*w2^2) + 
   (8*N*u2)/(27*w2^2) + (8*N)/(27*w2) + (8*G[0, 0, 1, mu2p1, v2])/N + 
   9*N*G[0, 0, 1, mu2p1, v2] - (16*u2*G[0, 0, 1, mu2p1, v2])/N - 
   36*N*u2*G[0, 0, 1, mu2p1, v2] + (10*u2^2*G[0, 0, 1, mu2p1, v2])/N + 
   39*N*u2^2*G[0, 0, 1, mu2p1, v2] - (8*v2*G[0, 0, 1, mu2p1, v2])/N - 
   9*N*v2*G[0, 0, 1, mu2p1, v2] + (10*u2*v2*G[0, 0, 1, mu2p1, v2])/N + 
   39*N*u2*v2*G[0, 0, 1, mu2p1, v2] + (2*mv2p1*G[0, 1, 0, mu2p1, v2])/N + 
   5*N*G[0, 1, 0, mu2p1, v2] - (4*u2*G[0, 1, 0, mu2p1, v2])/N - 
   22*mv2p1*N*u2*G[0, 1, 0, mu2p1, v2] + (4*u2^2*G[0, 1, 0, mu2p1, v2])/N + 
   22*N*u2^2*G[0, 1, 0, mu2p1, v2] - 5*N*v2*G[0, 1, 0, mu2p1, v2] + 
   (4*u2*v2*G[0, 1, 0, mu2p1, v2])/N - (2*mv2p1*G[0, 1, 0, -u2, v2])/N - 
   5*N*G[0, 1, 0, -u2, v2] + (4*u2*G[0, 1, 0, -u2, v2])/N + 
   22*mv2p1*N*u2*G[0, 1, 0, -u2, v2] - (4*u2^2*G[0, 1, 0, -u2, v2])/N - 
   22*N*u2^2*G[0, 1, 0, -u2, v2] + 5*N*v2*G[0, 1, 0, -u2, v2] - 
   (4*u2*v2*G[0, 1, 0, -u2, v2])/N - (2*mv2p1*G[0, 1, mu2p1, -u2, v2])/N - 
   5*N*G[0, 1, mu2p1, -u2, v2] + (4*u2*G[0, 1, mu2p1, -u2, v2])/N + 
   22*mv2p1*N*u2*G[0, 1, mu2p1, -u2, v2] - (4*u2^2*G[0, 1, mu2p1, -u2, v2])/
    N - 22*N*u2^2*G[0, 1, mu2p1, -u2, v2] + 5*N*v2*G[0, 1, mu2p1, -u2, v2] - 
   (4*u2*v2*G[0, 1, mu2p1, -u2, v2])/N + (3*G[0, mu2p1, -u2, mu2p1, v2])/N + 
   3*N*G[0, mu2p1, -u2, mu2p1, v2] - (6*u2*G[0, mu2p1, -u2, mu2p1, v2])/N - 
   12*N*u2*G[0, mu2p1, -u2, mu2p1, v2] + (4*u2^2*G[0, mu2p1, -u2, mu2p1, v2])/
    N + 13*N*u2^2*G[0, mu2p1, -u2, mu2p1, v2] - 
   (3*v2*G[0, mu2p1, -u2, mu2p1, v2])/N - 
   3*N*v2*G[0, mu2p1, -u2, mu2p1, v2] + (4*u2*v2*G[0, mu2p1, -u2, mu2p1, v2])/
    N + 13*N*u2*v2*G[0, mu2p1, -u2, mu2p1, v2] - 
   (2*mv2p1*G[0, -u2, 0, mu2p1, v2])/N + mv2p1*N*G[0, -u2, 0, mu2p1, v2] + 
   (4*u2*G[0, -u2, 0, mu2p1, v2])/N - 2*N*u2*G[0, -u2, 0, mu2p1, v2] - 
   (5*G[0, -u2, mu2p1, -u2, v2])/N - 8*N*G[0, -u2, mu2p1, -u2, v2] + 
   (10*u2*G[0, -u2, mu2p1, -u2, v2])/N + 34*N*u2*G[0, -u2, mu2p1, -u2, v2] - 
   (8*u2^2*G[0, -u2, mu2p1, -u2, v2])/N - 
   35*N*u2^2*G[0, -u2, mu2p1, -u2, v2] + (5*v2*G[0, -u2, mu2p1, -u2, v2])/N + 
   8*N*v2*G[0, -u2, mu2p1, -u2, v2] - (8*u2*v2*G[0, -u2, mu2p1, -u2, v2])/N - 
   35*N*u2*v2*G[0, -u2, mu2p1, -u2, v2] - (6*G[0, -u2, -u2, mu2p1, v2])/N - 
   10*N*G[0, -u2, -u2, mu2p1, v2] + (12*u2*G[0, -u2, -u2, mu2p1, v2])/N + 
   38*N*u2*G[0, -u2, -u2, mu2p1, v2] - (10*u2^2*G[0, -u2, -u2, mu2p1, v2])/
    N - 39*N*u2^2*G[0, -u2, -u2, mu2p1, v2] + 
   (6*v2*G[0, -u2, -u2, mu2p1, v2])/N + 10*N*v2*G[0, -u2, -u2, mu2p1, v2] - 
   (10*u2*v2*G[0, -u2, -u2, mu2p1, v2])/N - 
   39*N*u2*v2*G[0, -u2, -u2, mu2p1, v2] + 
   Pi^3*(((7*I)/6)/N - (I/2)*N - (((7*I)/3)*u2)/N - I*N*u2 + 
     (((5*I)/3)*u2^2)/N + ((4*I)/3)*N*u2^2 - (((7*I)/6)*v2)/N + (I/2)*N*v2 + 
     (((5*I)/3)*u2*v2)/N + ((4*I)/3)*N*u2*v2)*Log[mu2p1] + 
   Pi*(((9*I)/2)/N - I/(mw2p1^2*N) - I/(mw2p1*N) + ((27*I)/4)*N - 
     (((9*I)/2)*N)/mw2p1^2 + (((11*I)/2)*N)/mw2p1 + ((I/2)*mv2p1)/(N*u2^2) + 
     (((5*I)/2)*N)/u2^2 - ((2*I)*mv2p1)/(N*u2) + (((3*I)/2)*N)/u2 + 
     (I*u2)/N + (18*I)*N*u2 - ((3*I)*u2^2)/N - ((51*I)/2)*N*u2^2 - 
     (I/2)/(mw2p1*N*v2) - (((9*I)/4)*N)/(mw2p1*v2) + (I/2)/(N*u2*v2) + 
     (((9*I)/4)*N)/(u2*v2) + (((3*I)/2)*v2)/N - (I*v2)/(mu2p1*N) - 
     (I*v2)/(mw2p1^2*N) - (((3*I)/2)*v2)/(mw2p1*N) + ((59*I)/12)*N*v2 - 
     (((17*I)/2)*N*v2)/mu2p1 - (((9*I)/2)*N*v2)/mw2p1^2 + 
     (((13*I)/4)*N*v2)/mw2p1 - (((3*I)/2)*N*v2)/u2^2 - 
     (((47*I)/12)*N*v2)/u2 - ((3*I)*u2*v2)/N - ((51*I)/2)*N*u2*v2 - 
     I*N*v2^2 - (((5*I)/3)*N*v2^2)/u2^2 + ((2*I)*N*v2^2)/u2 + 
     (((2*I)/3)*N*v2^3)/u2^2 - (((2*I)/3)*N*v2^3)/u2 - ((2*I)*N*v2)/w2 + 
     ((2*I)*N*v2^2)/w2 - (((2*I)/3)*N*v2^3)/w2)*Log[mu2p1] + 
   Pi^2*(9/(4*N) + (143*N)/18 - (mv2p1*Nf)/3 - (8*N)/(9*u2) - (7*u2)/(6*N) - 
     (265*N*u2)/18 + (2*Nf*u2)/3 + (71*N*u2^2)/12 - (2*Nf*u2^2)/3 - 
     (7*v2)/(6*N) - (2*v2)/(3*mu2p1*N) - (559*N*v2)/36 + (8*N*v2)/(3*mu2p1) - 
     (8*N*v2)/(9*u2^2) - (5*v2)/(12*N*u2) - (7*N*v2)/(12*u2) + 
     (71*N*u2*v2)/12 - (2*Nf*u2*v2)/3 - (4*N*v2)/(3*w2^2) + 
     (4*N*v2^2)/(3*w2^2) - (4*N*v2^3)/(3*w2^2) + (4*N*v2^4)/(9*w2^2) - 
     (4*N)/(3*w2) + (4*N*v2)/(3*w2) - (4*N*v2^2)/(3*w2) + (4*N*v2^3)/(9*w2))*
    Log[mu2p1] + Pi*(((-9*I)/4)/N - ((8*I)/3)*N + ((I/3)*N)/u2 + 
     (((5*I)/2)*u2)/N + ((35*I)/6)*N*u2 + ((3*I)/4)*N*u2^2 + 
     (((5*I)/2)*v2)/N - ((I/2)*v2)/(mu2p1*N) + ((101*I)/12)*N*v2 - 
     ((4*I)*N*v2)/mu2p1 + ((I/3)*N*v2)/u2^2 + ((I/4)*v2)/(N*u2) - 
     ((I/4)*N*v2)/u2 + ((3*I)/4)*N*u2*v2 + (I*N*v2^2)/w2^2 - 
     (I*N*v2^3)/w2^2 + ((I/3)*N*v2^4)/w2^2 + (I*N*v2)/w2 - (I*N*v2^2)/w2 + 
     ((I/3)*N*v2^3)/w2)*Log[mu2p1]^2 + 
   Pi^2*(-1/4*N + 3*N*u2 - (41*N*u2^2)/12 + (N*v2)/4 - (41*N*u2*v2)/12 - 
     (5*mu2p1*w2)/(6*N))*Log[mu2p1]^2 + 
   Pi*(((-1/6*I)*mv2p1)/N + (I/2)*mv2p1*N + ((I/3)*u2)/N - I*N*u2 - 
     ((I/3)*u2^2)/N + I*N*u2^2 - ((I/3)*u2*v2)/N + I*N*u2*v2)*Log[mu2p1]^3 + 
   (-3/(4*N) - (8*N)/9 + N/(9*u2) + (5*u2)/(6*N) + (35*N*u2)/18 + 
     (N*u2^2)/4 + (5*v2)/(6*N) - v2/(6*mu2p1*N) + (101*N*v2)/36 - 
     (4*N*v2)/(3*mu2p1) + (N*v2)/(9*u2^2) + v2/(12*N*u2) - (N*v2)/(12*u2) + 
     (N*u2*v2)/4 + (N*v2^2)/(3*w2^2) - (N*v2^3)/(3*w2^2) + 
     (N*v2^4)/(9*w2^2) + (N*v2)/(3*w2) - (N*v2^2)/(3*w2) + (N*v2^3)/(9*w2))*
    Log[mu2p1]^3 + (3/(8*N) + (5*N)/24 - (3*u2)/(4*N) - (7*N*u2)/6 + 
     u2^2/(2*N) + (31*N*u2^2)/24 - (3*v2)/(8*N) - (5*N*v2)/24 + 
     (u2*v2)/(2*N) + (31*N*u2*v2)/24)*Log[mu2p1]^4 + 
   Pi^2*(7/(6*N) + (4*N)/9 - (mv2p1*Nf)/3 - (4*N)/(3*u2) + u2/(3*N) + 
     (4*N*u2)/9 + (2*Nf*u2)/3 + (37*N*u2^2)/6 - (2*Nf*u2^2)/3 - 
     (5*v2)/(6*mw2p1*N) - (55*N*v2)/9 + (4*N*v2)/(3*mw2p1) - 
     (4*N*v2)/(3*u2^2) + (5*N*v2)/(3*u2) + (37*N*u2*v2)/6 - (2*Nf*u2*v2)/3 + 
     (5*N*v2^2)/(3*u2^2) - (5*N*v2^2)/(3*u2) - (5*N*v2^3)/(3*u2^2) + 
     (5*N*v2^3)/(9*u2) + (5*N*v2^4)/(9*u2^2) - (7*N*v2)/(9*w2^2) - 
     (7*N)/(9*w2) - v2/(3*N*w2) - (2*N*v2)/(3*w2))*Log[mw2p1] + 
   Pi*(((5*I)/2)/N - I/(mu2p1^2*N) - I/(mu2p1*N) - ((3*I)/4)*N - 
     (((9*I)/2)*N)/mu2p1^2 + (((11*I)/2)*N)/mu2p1 + ((5*I)*u2)/N + 
     (33*I)*N*u2 - ((3*I)*u2^2)/N - ((51*I)/2)*N*u2^2 - (I/2)/(mu2p1*N*v2) - 
     (((9*I)/4)*N)/(mu2p1*v2) + (((7*I)/2)*v2)/N - (I*v2)/(mu2p1^2*N) - 
     (((3*I)/2)*v2)/(mu2p1*N) - (I*v2)/(mw2p1*N) + ((149*I)/12)*N*v2 - 
     (((9*I)/2)*N*v2)/mu2p1^2 + (((13*I)/4)*N*v2)/mu2p1 - 
     (((17*I)/2)*N*v2)/mw2p1 - ((2*I)*N*v2)/u2 - ((3*I)*u2*v2)/N - 
     ((51*I)/2)*N*u2*v2 - I*N*v2^2 + ((2*I)*N*v2^2)/u2 - 
     (((2*I)/3)*N*v2^3)/u2 + ((I/2)*mv2p1)/(N*w2^2) + (((5*I)/2)*N)/w2^2 - 
     (((3*I)/2)*N*v2)/w2^2 - (((5*I)/3)*N*v2^2)/w2^2 + 
     (((2*I)/3)*N*v2^3)/w2^2 - ((2*I)*mv2p1)/(N*w2) + (((3*I)/2)*N)/w2 + 
     (I/2)/(N*v2*w2) + (((9*I)/4)*N)/(v2*w2) - (((47*I)/12)*N*v2)/w2 + 
     ((2*I)*N*v2^2)/w2 - (((2*I)/3)*N*v2^3)/w2)*Log[mw2p1] + 
   Pi^3*(((5*I)/6)/N - (((5*I)/3)*u2)/N + ((2*I)*u2^2)/N - (((5*I)/6)*v2)/N + 
     ((2*I)*u2*v2)/N + (I/6)*N*w2 - ((19*I)/6)*N*u2*w2)*Log[mw2p1] + 
   Pi^2*(-1/3*N + (5*N*u2)/3 - (13*N*u2^2)/6 + (N*v2)/3 - (13*N*u2*v2)/6 - 
     (mu2p1*w2)/N)*Log[mu2p1]*Log[mw2p1] + 
   Pi*(((-2*I)*mv2p1)/N - ((7*I)/2)*N + ((4*I)*u2)/N + (13*I)*mv2p1*N*u2 - 
     ((4*I)*u2^2)/N - (13*I)*N*u2^2 + ((7*I)/2)*N*v2 - ((4*I)*u2*v2)/N)*
    Log[mu2p1]^2*Log[mw2p1] + (7/(2*N) + (7*N)/2 - (7*u2)/N - 14*N*u2 + 
     (14*u2^2)/(3*N) + (91*N*u2^2)/6 - (7*v2)/(2*N) - (7*N*v2)/2 + 
     (14*u2*v2)/(3*N) + (91*N*u2*v2)/6)*Log[mu2p1]^3*Log[mw2p1] + 
   Pi^2*((-5*N)/6 + (14*N*u2)/3 - u2^2/N - (25*N*u2^2)/6 + (5*N*v2)/6 - 
     (u2*v2)/N - (25*N*u2*v2)/6)*Log[mw2p1]^2 + 
   Pi*((I/4)/N + ((47*I)/12)*N - (((5*I)/2)*u2)/N - ((22*I)/3)*N*u2 + 
     ((3*I)/4)*N*u2^2 - ((I/2)*v2)/(mw2p1*N) + ((11*I)/6)*N*v2 - 
     ((4*I)*N*v2)/mw2p1 + (I*N*v2)/u2 + ((3*I)/4)*N*u2*v2 + (I*N*v2^2)/u2^2 - 
     (I*N*v2^2)/u2 - (I*N*v2^3)/u2^2 + ((I/3)*N*v2^3)/u2 + 
     ((I/3)*N*v2^4)/u2^2 + ((I/3)*N*v2)/w2^2 + ((I/3)*N)/w2 + 
     ((I/4)*v2)/(N*w2) - ((I/4)*N*v2)/w2)*Log[mw2p1]^2 + 
   Pi*(((-2*I)*mv2p1)/N - ((7*I)/2)*N + ((4*I)*u2)/N + (13*I)*mv2p1*N*u2 - 
     ((4*I)*u2^2)/N - (13*I)*N*u2^2 + ((7*I)/2)*N*v2 - ((4*I)*u2*v2)/N)*
    Log[mu2p1]*Log[mw2p1]^2 + (9/(2*N) + (9*N)/2 - (9*u2)/N - 18*N*u2 + 
     (6*u2^2)/N + (39*N*u2^2)/2 - (9*v2)/(2*N) - (9*N*v2)/2 + (6*u2*v2)/N + 
     (39*N*u2*v2)/2)*Log[mu2p1]^2*Log[mw2p1]^2 + 
   Pi*(((-5*I)/6)/N - (I/6)*mv2p1*N + (((5*I)/3)*u2)/N + ((7*I)/3)*N*u2 - 
     (I*u2^2)/N - ((8*I)/3)*N*u2^2 + (((5*I)/6)*v2)/N - (I*u2*v2)/N - 
     ((8*I)/3)*N*u2*v2)*Log[mw2p1]^3 + 
   (-1/12*1/N - (47*N)/36 + (5*u2)/(6*N) + (22*N*u2)/9 - (N*u2^2)/4 + 
     v2/(6*mw2p1*N) - (11*N*v2)/18 + (4*N*v2)/(3*mw2p1) - (N*v2)/(3*u2) - 
     (N*u2*v2)/4 - (N*v2^2)/(3*u2^2) + (N*v2^2)/(3*u2) + (N*v2^3)/(3*u2^2) - 
     (N*v2^3)/(9*u2) - (N*v2^4)/(9*u2^2) - (N*v2)/(9*w2^2) - N/(9*w2) - 
     v2/(12*N*w2) + (N*v2)/(12*w2))*Log[mw2p1]^3 + 
   (2/N + (4*N)/3 - (4*u2)/N - (17*N*u2)/3 + (7*u2^2)/(3*N) + (13*N*u2^2)/2 - 
     (2*v2)/N - (4*N*v2)/3 + (7*u2*v2)/(3*N) + (13*N*u2*v2)/2)*Log[mu2p1]*
    Log[mw2p1]^3 + (mv2p1/(8*N) + N/3 - u2/(4*N) - (17*N*u2)/12 + 
     u2^2/(2*N) + (31*N*u2^2)/24 - (N*v2)/3 + (u2*v2)/(2*N) + 
     (31*N*u2*v2)/24)*Log[mw2p1]^4 + 
   Pi^2*(1/(4*N) - (31*N)/9 + (2*N)/(3*mu2p1) + (4*N)/(3*mw2p1) + 
     (mv2p1*Nf)/9 - N/(9*u2) - u2/(2*N) + (55*N*u2)/18 - (2*Nf*u2)/9 - 
     (71*N*u2^2)/36 + (2*Nf*u2^2)/9 + v2/(3*N) + v2/(3*mu2p1^3*N) + 
     v2/(3*mu2p1^2*N) - v2/(6*mu2p1*N) - (11*v2)/(12*mw2p1*N) - (35*N*v2)/9 + 
     (3*N*v2)/(2*mu2p1^3) - (3*N*v2)/(2*mu2p1^2) + (2*N*v2)/mu2p1 + 
     (2*N*v2)/(3*mw2p1^2) + (3*N*v2)/(2*mw2p1) - (N*v2)/(9*u2^2) - 
     (71*N*u2*v2)/36 + (2*Nf*u2*v2)/9 + (N*v2)/(9*w2^2) - 
     (2*N*v2^2)/(3*w2^2) + (2*N*v2^3)/(3*w2^2) - (2*N*v2^4)/(9*w2^2) + 
     N/(9*w2) - v2/(6*N*w2) - (5*N*v2)/(6*w2) + (2*N*v2^2)/(3*w2) - 
     (2*N*v2^3)/(9*w2))*Log[u2] + Pi*((-I)/N + ((49*I)/4)*N + 
     (((4*I)/3)*N)/mu2p1 + (((4*I)/3)*N)/mw2p1 + (I/3)*Nf - 
     (((4*I)/3)*N)/u2 - ((5*I)*u2)/N - (35*I)*N*u2 - ((2*I)/3)*Nf*u2 + 
     ((3*I)*u2^2)/N + ((51*I)/2)*N*u2^2 - (((3*I)/2)*v2)/N + 
     ((2*I)*v2)/(mu2p1*N) + (I*v2)/(mw2p1*N) + ((41*I)/12)*N*v2 - 
     ((2*I)*N*v2)/mu2p1^2 - (((49*I)/12)*N*v2)/mu2p1 - ((2*I)*N*v2)/mw2p1^2 - 
     (((101*I)/12)*N*v2)/mw2p1 - ((2*I)/3)*Nf*v2 + ((I/3)*Nf*v2)/mu2p1 + 
     (((8*I)/3)*N*v2)/u2 + ((3*I)*u2*v2)/N + ((51*I)/2)*N*u2*v2 + I*N*v2^2 - 
     ((2*I)*N*v2^2)/u2 + (((2*I)/3)*N*v2^3)/u2 - (((4*I)/3)*N)/w2 + 
     (((8*I)/3)*N*v2)/w2 - ((2*I)*N*v2^2)/w2 + (((2*I)/3)*N*v2^3)/w2)*
    Log[u2] + Pi^3*(((-5*I)/6)/N + (((5*I)/3)*u2)/N - (((4*I)/3)*u2^2)/N + 
     (((5*I)/6)*v2)/N - (((4*I)/3)*u2*v2)/N + (I/6)*N*w2 + ((5*I)/6)*N*u2*w2)*
    Log[u2] + Pi^2*(5/(2*N) - 2*N - (5*u2)/N + 4*N*u2 + (5*u2^2)/(3*N) - 
     (7*N*u2^2)/3 - (5*v2)/(2*N) + 2*N*v2 + (5*u2*v2)/(3*N) - (7*N*u2*v2)/3)*
    Log[mu2p1]*Log[u2] + Pi*(((3*I)/2)/N - ((5*I)/6)*N - (I/3)*mv2p1*Nf + 
     (((2*I)/3)*N)/u2 - ((3*I)*u2)/N + ((2*I)/3)*N*u2 + ((2*I)/3)*Nf*u2 + 
     ((5*I)/6)*N*u2^2 - ((2*I)/3)*Nf*u2^2 - ((3*I)*v2)/N + 
     (((3*I)/2)*v2)/(mu2p1*N) + ((17*I)/6)*N*v2 + (((2*I)/3)*N*v2)/u2^2 + 
     ((5*I)/6)*N*u2*v2 - ((2*I)/3)*Nf*u2*v2 + (((4*I)/3)*N*v2)/w2^2 - 
     ((2*I)*N*v2^2)/w2^2 + ((2*I)*N*v2^3)/w2^2 - (((2*I)/3)*N*v2^4)/w2^2 + 
     (((4*I)/3)*N)/w2 - ((2*I)*N*v2)/w2 + ((2*I)*N*v2^2)/w2 - 
     (((2*I)/3)*N*v2^3)/w2)*Log[mu2p1]*Log[u2] + 
   Pi*(((-1/2*I)*mv2p1)/N + (I*u2)/N + (3*I)*N*u2 - ((7*I)/2)*N*u2^2 - 
     ((7*I)/2)*N*u2*v2)*Log[mu2p1]^2*Log[u2] + 
   (-7/(2*N) - (19*N)/6 + (7*u2)/N + (43*N*u2)/3 - (13*u2^2)/(3*N) - 
     (47*N*u2^2)/3 + (7*v2)/(2*N) + (19*N*v2)/6 - (13*u2*v2)/(3*N) - 
     (47*N*u2*v2)/3)*Log[mu2p1]^3*Log[u2] + 
   Pi^2*((2*mv2p1)/(3*N) - 2*N - (4*u2)/(3*N) + 2*N*u2 + (2*u2^2)/N - 
     (7*N*u2^2)/3 + 2*N*v2 + (2*u2*v2)/N - (7*N*u2*v2)/3)*Log[mw2p1]*
    Log[u2] + Pi*((-I)/N + ((4*I)/3)*N + (((4*I)/3)*N)/u2 - ((2*I)*u2)/N - 
     ((14*I)/3)*N*u2 - ((8*I)/3)*N*u2^2 + ((I/2)*v2)/(mw2p1*N) + 
     ((25*I)/6)*N*v2 + (((4*I)/3)*N*v2)/u2^2 - ((2*I)*N*v2)/u2 - 
     ((8*I)/3)*N*u2*v2 - ((2*I)*N*v2^2)/u2^2 + ((2*I)*N*v2^2)/u2 + 
     ((2*I)*N*v2^3)/u2^2 - (((2*I)/3)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2^2 + 
     (((2*I)/3)*N*v2)/w2^2 + (((2*I)/3)*N)/w2 + ((I/2)*v2)/(N*w2) + 
     (((3*I)/2)*N*v2)/w2)*Log[mw2p1]*Log[u2] + 
   (5/(2*N) - 1/(mu2p1^2*N) - 1/(mu2p1*N) - (3*N)/4 - (9*N)/(2*mu2p1^2) + 
     (11*N)/(2*mu2p1) + (5*u2)/N + 33*N*u2 - (3*u2^2)/N - (51*N*u2^2)/2 - 
     1/(2*mu2p1*N*v2) - (9*N)/(4*mu2p1*v2) + (7*v2)/(2*N) - v2/(mu2p1^2*N) - 
     (3*v2)/(2*mu2p1*N) - v2/(mw2p1*N) + (149*N*v2)/12 - 
     (9*N*v2)/(2*mu2p1^2) + (13*N*v2)/(4*mu2p1) - (17*N*v2)/(2*mw2p1) - 
     (2*N*v2)/u2 - (3*u2*v2)/N - (51*N*u2*v2)/2 - N*v2^2 + (2*N*v2^2)/u2 - 
     (2*N*v2^3)/(3*u2) + mv2p1/(2*N*w2^2) + (5*N)/(2*w2^2) - 
     (3*N*v2)/(2*w2^2) - (5*N*v2^2)/(3*w2^2) + (2*N*v2^3)/(3*w2^2) - 
     (2*mv2p1)/(N*w2) + (3*N)/(2*w2) + 1/(2*N*v2*w2) + (9*N)/(4*v2*w2) - 
     (47*N*v2)/(12*w2) + (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*Log[mw2p1]*
    Log[u2] + Pi*(((4*I)*mv2p1)/N + (7*I)*N - ((8*I)*u2)/N - 
     (26*I)*mv2p1*N*u2 + ((8*I)*u2^2)/N + (26*I)*N*u2^2 - (7*I)*N*v2 + 
     ((8*I)*u2*v2)/N)*Log[mu2p1]*Log[mw2p1]*Log[u2] + 
   (-13/(2*N) - 8*N + (13*u2)/N + 31*N*u2 - (10*u2^2)/N - (65*N*u2^2)/2 + 
     (13*v2)/(2*N) + 8*N*v2 - (10*u2*v2)/N - (65*N*u2*v2)/2)*Log[mu2p1]^2*
    Log[mw2p1]*Log[u2] + Pi*((2*I)/N + (3*I)*N - ((4*I)*u2)/N - (15*I)*N*u2 + 
     ((5*I)*u2^2)/N + ((29*I)/2)*N*u2^2 - ((2*I)*v2)/N - (3*I)*N*v2 + 
     ((5*I)*u2*v2)/N + ((29*I)/2)*N*u2*v2)*Log[mw2p1]^2*Log[u2] + 
   (1/(4*N) + (47*N)/12 - (5*u2)/(2*N) - (22*N*u2)/3 + (3*N*u2^2)/4 - 
     v2/(2*mw2p1*N) + (11*N*v2)/6 - (4*N*v2)/mw2p1 + (N*v2)/u2 + 
     (3*N*u2*v2)/4 + (N*v2^2)/u2^2 - (N*v2^2)/u2 - (N*v2^3)/u2^2 + 
     (N*v2^3)/(3*u2) + (N*v2^4)/(3*u2^2) + (N*v2)/(3*w2^2) + N/(3*w2) + 
     v2/(4*N*w2) - (N*v2)/(4*w2))*Log[mw2p1]^2*Log[u2] + 
   (-5/N - (13*N)/2 + (10*u2)/N + 25*N*u2 - (8*u2^2)/N - 26*N*u2^2 + 
     (5*v2)/N + (13*N*v2)/2 - (8*u2*v2)/N - 26*N*u2*v2)*Log[mu2p1]*
    Log[mw2p1]^2*Log[u2] + (-1/3*mv2p1/N - (2*N)/3 + (2*u2)/(3*N) + 
     (10*N*u2)/3 - (4*u2^2)/(3*N) - 3*N*u2^2 + (2*N*v2)/3 - (4*u2*v2)/(3*N) - 
     3*N*u2*v2)*Log[mw2p1]^3*Log[u2] + 
   Pi^2*(-13/(12*N) + (7*N)/3 + (13*u2)/(6*N) - (53*N*u2)/12 - 
     (5*u2^2)/(4*N) + (95*N*u2^2)/24 + (13*v2)/(12*N) - (7*N*v2)/3 - 
     (5*u2*v2)/(4*N) + (95*N*u2*v2)/24)*Log[u2]^2 + 
   Pi*((-1/4*I)/N - (I/4)*N - (((2*I)/3)*N)/mw2p1 + (I/6)*mv2p1*Nf - 
     (((2*I)/3)*N)/u2 + (((5*I)/2)*u2)/N + (2*I)*N*u2 - (I/3)*Nf*u2 + 
     ((11*I)/12)*N*u2^2 + (I/3)*Nf*u2^2 + (((5*I)/2)*v2)/N - 
     ((I/2)*v2)/(mu2p1^3*N) - ((I/2)*v2)/(mu2p1^2*N) - 
     (((5*I)/4)*v2)/(mu2p1*N) + (2*I)*N*v2 - (((9*I)/4)*N*v2)/mu2p1^3 + 
     (((11*I)/4)*N*v2)/mu2p1^2 - (((9*I)/4)*N*v2)/mu2p1 - 
     ((I/3)*N*v2)/mw2p1^2 - (((2*I)/3)*N*v2)/u2^2 + (I*N*v2)/u2 + 
     ((11*I)/12)*N*u2*v2 + (I/3)*Nf*u2*v2 + (I*N*v2^2)/u2^2 - (I*N*v2^2)/u2 - 
     (I*N*v2^3)/u2^2 + ((I/3)*N*v2^3)/u2 + ((I/3)*N*v2^4)/u2^2 - 
     (((2*I)/3)*N*v2)/w2^2 + (I*N*v2^2)/w2^2 - (I*N*v2^3)/w2^2 + 
     ((I/3)*N*v2^4)/w2^2 - (((2*I)/3)*N)/w2 + (I*N*v2)/w2 - (I*N*v2^2)/w2 + 
     ((I/3)*N*v2^3)/w2)*Log[u2]^2 + (-1/2*1/N + 1/(2*mu2p1^2*N) + 
     1/(2*mu2p1*N) + (145*N)/24 + (9*N)/(4*mu2p1^2) - (11*N)/(4*mu2p1) - 
     Nf/3 - (7*u2)/(2*N) - (107*N*u2)/4 + (2*Nf*u2)/3 + (3*u2^2)/(2*N) + 
     (51*N*u2^2)/4 + 1/(4*mu2p1*N*v2) + (9*N)/(8*mu2p1*v2) - (7*v2)/(4*N) + 
     v2/(2*mu2p1^2*N) + (3*v2)/(4*mu2p1*N) - (149*N*v2)/24 + 
     (9*N*v2)/(4*mu2p1^2) - (13*N*v2)/(8*mu2p1) - (2*N*v2)/(3*mw2p1) + 
     (Nf*v2)/(3*mw2p1) + (N*v2)/u2 + (3*u2*v2)/(2*N) + (51*N*u2*v2)/4 + 
     (N*v2^2)/2 - (N*v2^2)/u2 + (N*v2^3)/(3*u2) - mv2p1/(4*N*w2^2) - 
     (5*N)/(4*w2^2) + (3*N*v2)/(4*w2^2) + (5*N*v2^2)/(6*w2^2) - 
     (N*v2^3)/(3*w2^2) + mv2p1/(N*w2) - (3*N)/(4*w2) - 1/(4*N*v2*w2) - 
     (9*N)/(8*v2*w2) + (47*N*v2)/(24*w2) - (N*v2^2)/w2 + (N*v2^3)/(3*w2))*
    Log[u2]^2 + Pi*(((-3*I)/2)/N - ((3*I)/2)*N + ((3*I)*u2)/N + (6*I)*N*u2 - 
     ((2*I)*u2^2)/N - ((13*I)/2)*N*u2^2 + (((3*I)/2)*v2)/N + ((3*I)/2)*N*v2 - 
     ((2*I)*u2*v2)/N - ((13*I)/2)*N*u2*v2)*Log[mu2p1]*Log[u2]^2 + 
   ((5*N)/4 - 4*N*u2 + (3*u2^2)/(2*N) + (13*N*u2^2)/4 - (5*N*v2)/4 + 
     (3*u2*v2)/(2*N) + (13*N*u2*v2)/4)*Log[mu2p1]^2*Log[u2]^2 + 
   (1/(4*N) + (37*N)/12 - (mv2p1*Nf)/3 - (5*u2)/(2*N) - (20*N*u2)/3 + 
     (2*Nf*u2)/3 + (15*N*u2^2)/4 - (2*Nf*u2^2)/3 - v2/(2*mw2p1*N) - 
     (4*N*v2)/3 + (15*N*u2*v2)/4 - (2*Nf*u2*v2)/3 + v2/(4*N*w2) + 
     (3*N*v2)/(4*w2))*Log[mw2p1]*Log[u2]^2 + 
   Pi*(((-I)*mv2p1)/N + ((2*I)*u2)/N - ((3*I)*u2^2)/N - ((3*I)*u2*v2)/N - 
     (I/2)*N*w2 + ((7*I)/2)*N*u2*w2)*Log[mw2p1]*Log[u2]^2 + 
   (4/N + 9*N - (8*u2)/N - 33*N*u2 + (9*u2^2)/N + (65*N*u2^2)/2 - (4*v2)/N - 
     9*N*v2 + (9*u2*v2)/N + (65*N*u2*v2)/2)*Log[mu2p1]*Log[mw2p1]*Log[u2]^2 + 
   ((3*mv2p1)/(4*N) + 2*N - (3*u2)/(2*N) - (17*N*u2)/2 + (3*u2^2)/N + 
     (31*N*u2^2)/4 - 2*N*v2 + (3*u2*v2)/N + (31*N*u2*v2)/4)*Log[mw2p1]^2*
    Log[u2]^2 + Pi*(((-1/6*I)*mv2p1)/N - ((3*I)/2)*N + ((I/3)*u2)/N + 
     (5*I)*mv2p1*N*u2 - ((I/3)*u2^2)/N - (5*I)*N*u2^2 + ((3*I)/2)*N*v2 - 
     ((I/3)*u2*v2)/N)*Log[u2]^3 + (-1/4*1/N - (59*N)/18 + (mv2p1*Nf)/6 + 
     (5*u2)/(2*N) + (115*N*u2)/18 - (Nf*u2)/3 - (59*N*u2^2)/36 + 
     (Nf*u2^2)/3 + (5*v2)/(6*N) - v2/(6*mu2p1^3*N) - v2/(6*mu2p1^2*N) - 
     (5*v2)/(12*mu2p1*N) + v2/(3*mw2p1*N) + (43*N*v2)/36 - 
     (3*N*v2)/(4*mu2p1^3) + (11*N*v2)/(12*mu2p1^2) - (3*N*v2)/(4*mu2p1) + 
     (3*N*v2)/(2*mw2p1) - (N*v2)/(3*u2) - (59*N*u2*v2)/36 + (Nf*u2*v2)/3 - 
     (N*v2^2)/(3*u2^2) + (N*v2^2)/(3*u2) + (N*v2^3)/(3*u2^2) - 
     (N*v2^3)/(9*u2) - (N*v2^4)/(9*u2^2) - (2*N*v2)/(9*w2^2) + 
     (N*v2^2)/(3*w2^2) - (N*v2^3)/(3*w2^2) + (N*v2^4)/(9*w2^2) - 
     (2*N)/(9*w2) - v2/(6*N*w2) + (N*v2)/(6*w2) - (N*v2^2)/(3*w2) + 
     (N*v2^3)/(9*w2))*Log[u2]^3 + (mv2p1/(6*N) - 3*N - u2/(3*N) + 10*N*u2 - 
     (7*u2^2)/(3*N) - (26*N*u2^2)/3 + 3*N*v2 - (7*u2*v2)/(3*N) - 
     (26*N*u2*v2)/3)*Log[mu2p1]*Log[u2]^3 + 
   (-1/2*mv2p1/N - 2*N + u2/N + 7*N*u2 - (2*u2^2)/N - (13*N*u2^2)/2 + 
     2*N*v2 - (2*u2*v2)/N - (13*N*u2*v2)/2)*Log[mw2p1]*Log[u2]^3 + 
   (-1/4*1/N + N/2 + u2/(2*N) - (9*N*u2)/8 + u2^2/(24*N) + (41*N*u2^2)/48 + 
     v2/(4*N) - (N*v2)/2 + (u2*v2)/(24*N) + (41*N*u2*v2)/48)*Log[u2]^4 + 
   Pi^3*(((-2*I)/3)/N + ((7*I)/6)*N + (((4*I)/3)*u2)/N - ((10*I)/3)*N*u2 - 
     (I*u2^2)/N + ((19*I)/6)*N*u2^2 + (((2*I)/3)*v2)/N - ((7*I)/6)*N*v2 - 
     (I*u2*v2)/N + ((19*I)/6)*N*u2*v2)*Log[v2] + 
   Pi*((((-4*I)/3)*N)/mu2p1 - (((4*I)/3)*N)/mw2p1 + (((4*I)/3)*mv2p1*N)/u2 - 
     ((4*I)*v2)/N + (I*v2)/(mu2p1^2*N) + ((I/2)*v2)/(mu2p1*N) + 
     (I*v2)/(mw2p1^2*N) + ((I/2)*v2)/(mw2p1*N) - ((95*I)/3)*N*v2 + 
     (((13*I)/2)*N*v2)/mu2p1^2 + (((53*I)/6)*N*v2)/mu2p1 + 
     (((13*I)/2)*N*v2)/mw2p1^2 + (((53*I)/6)*N*v2)/mw2p1 + ((4*I)/3)*Nf*v2 - 
     (((2*I)/3)*Nf*v2)/mu2p1 - (((2*I)/3)*Nf*v2)/mw2p1 + 
     (((4*I)/3)*mv2p1*N)/w2)*Log[v2] + 
   Pi^2*(-11/(4*N) - (149*N)/18 - (4*N)/(3*mu2p1) - (4*N)/(3*mw2p1) + 
     (2*mv2p1*Nf)/3 + (5*N)/(3*u2) + (13*u2)/(6*N) + (325*N*u2)/18 - 
     (4*Nf*u2)/3 - (307*N*u2^2)/36 + (4*Nf*u2^2)/3 - (11*v2)/(6*N) + 
     (17*v2)/(12*mu2p1*N) + v2/(2*mw2p1^3*N) + v2/(2*mw2p1^2*N) + 
     (2*v2)/(mw2p1*N) + (601*N*v2)/36 - (2*N*v2)/(3*mu2p1^2) - 
     (2*N*v2)/mu2p1 + (9*N*v2)/(4*mw2p1^3) - (41*N*v2)/(12*mw2p1^2) + 
     (29*N*v2)/(12*mw2p1) + (5*N*v2)/(3*u2^2) + v2/(6*N*u2) - 
     (4*N*v2)/(3*u2) - (307*N*u2*v2)/36 + (4*Nf*u2*v2)/3 - 
     (5*N*v2^2)/(3*u2^2) + (5*N*v2^2)/(3*u2) + (5*N*v2^3)/(3*u2^2) - 
     (5*N*v2^3)/(9*u2) - (5*N*v2^4)/(9*u2^2) + (16*N*v2)/(9*w2^2) - 
     (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - (2*N*v2^4)/(3*w2^2) + 
     (16*N)/(9*w2) - (2*N*v2)/w2 + (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*
    Log[v2] + Pi^2*(-1/2*1/N + (10*N)/3 + u2/N - (23*N*u2)/3 - 
     (2*u2^2)/(3*N) + (15*N*u2^2)/2 + v2/(2*N) - (10*N*v2)/3 - 
     (2*u2*v2)/(3*N) + (15*N*u2*v2)/2)*Log[mu2p1]*Log[v2] + 
   Pi*((3*I)/N + ((14*I)/3)*N + ((2*I)/3)*mv2p1*Nf - (((4*I)/3)*N)/u2 - 
     ((2*I)*u2)/N - ((28*I)/3)*N*u2 - ((4*I)/3)*Nf*u2 - ((5*I)/3)*N*u2^2 + 
     ((4*I)/3)*Nf*u2^2 - ((2*I)*v2)/N - ((I/2)*v2)/(mu2p1*N) - 
     ((91*I)/6)*N*v2 + ((4*I)*N*v2)/mu2p1 - (((4*I)/3)*N*v2)/u2^2 - 
     ((I/2)*v2)/(N*u2) - ((I/2)*N*v2)/u2 - ((5*I)/3)*N*u2*v2 + 
     ((4*I)/3)*Nf*u2*v2 - (((4*I)/3)*N*v2)/w2^2 - (((4*I)/3)*N)/w2)*
    Log[mu2p1]*Log[v2] + (-9/(2*N) + 1/(mw2p1^2*N) + 1/(mw2p1*N) - (27*N)/4 + 
     (9*N)/(2*mw2p1^2) - (11*N)/(2*mw2p1) - mv2p1/(2*N*u2^2) - 
     (5*N)/(2*u2^2) + (2*mv2p1)/(N*u2) - (3*N)/(2*u2) - u2/N - 18*N*u2 + 
     (3*u2^2)/N + (51*N*u2^2)/2 + 1/(2*mw2p1*N*v2) + (9*N)/(4*mw2p1*v2) - 
     1/(2*N*u2*v2) - (9*N)/(4*u2*v2) - (3*v2)/(2*N) + v2/(mu2p1*N) + 
     v2/(mw2p1^2*N) + (3*v2)/(2*mw2p1*N) - (59*N*v2)/12 + 
     (17*N*v2)/(2*mu2p1) + (9*N*v2)/(2*mw2p1^2) - (13*N*v2)/(4*mw2p1) + 
     (3*N*v2)/(2*u2^2) + (47*N*v2)/(12*u2) + (3*u2*v2)/N + (51*N*u2*v2)/2 + 
     N*v2^2 + (5*N*v2^2)/(3*u2^2) - (2*N*v2^2)/u2 - (2*N*v2^3)/(3*u2^2) + 
     (2*N*v2^3)/(3*u2) + (2*N*v2)/w2 - (2*N*v2^2)/w2 + (2*N*v2^3)/(3*w2))*
    Log[mu2p1]*Log[v2] + (9/(4*N) + (8*N)/3 - N/(3*u2) - (5*u2)/(2*N) - 
     (35*N*u2)/6 - (3*N*u2^2)/4 - (5*v2)/(2*N) + v2/(2*mu2p1*N) - 
     (101*N*v2)/12 + (4*N*v2)/mu2p1 - (N*v2)/(3*u2^2) - v2/(4*N*u2) + 
     (N*v2)/(4*u2) - (3*N*u2*v2)/4 - (N*v2^2)/w2^2 + (N*v2^3)/w2^2 - 
     (N*v2^4)/(3*w2^2) - (N*v2)/w2 + (N*v2^2)/w2 - (N*v2^3)/(3*w2))*
    Log[mu2p1]^2*Log[v2] + Pi*((-I)*N + (5*I)*N*u2 - ((11*I)/2)*N*u2^2 + 
     I*N*v2 - ((11*I)/2)*N*u2*v2 - (I*mu2p1*w2)/N)*Log[mu2p1]^2*Log[v2] + 
   ((-2*mv2p1)/(3*N) - (5*N)/3 + (4*u2)/(3*N) + (22*mv2p1*N*u2)/3 - 
     (4*u2^2)/(3*N) - (22*N*u2^2)/3 + (5*N*v2)/3 - (4*u2*v2)/(3*N))*
    Log[mu2p1]^3*Log[v2] + Pi^2*((2*mv2p1)/(3*N) + (5*N)/3 - (4*u2)/(3*N) - 
     (22*mv2p1*N*u2)/3 + (4*u2^2)/(3*N) + (22*N*u2^2)/3 - (5*N*v2)/3 + 
     (4*u2*v2)/(3*N))*Log[mv2p1]*Log[v2] + 
   (-3/N + 1/(mu2p1*N) + mv2p1/(mu2p1^2*N) + mv2p1/(mw2p1^2*N) + 
     1/(mw2p1*N) - 21*N - (11*N)/(2*mu2p1) + (9*mv2p1*N)/(2*mu2p1^2) + 
     (9*mv2p1*N)/(2*mw2p1^2) - (11*N)/(2*mw2p1) - mv2p1/(2*N*u2^2) - 
     (5*N)/(2*u2^2) + (2*mv2p1)/(N*u2) - (3*N)/(2*u2) + 1/(2*mu2p1*N*v2) + 
     1/(2*mw2p1*N*v2) + (9*N)/(4*mu2p1*v2) + (9*N)/(4*mw2p1*v2) - 
     1/(2*N*u2*v2) - (9*N)/(4*u2*v2) + (4*v2)/N - (3*v2)/(2*mu2p1*N) - 
     (3*v2)/(2*mw2p1*N) + 22*N*v2 + (13*N*v2)/(4*mu2p1) + 
     (13*N*v2)/(4*mw2p1) + (3*N*v2)/(2*u2^2) + (47*N*v2)/(12*u2) + 
     (5*N*v2^2)/(3*u2^2) - (2*N*v2^2)/(3*u2) - (2*N*v2^3)/(3*u2^2) - 
     mv2p1/(2*N*w2^2) - (5*N)/(2*w2^2) + (3*N*v2)/(2*w2^2) + 
     (5*N*v2^2)/(3*w2^2) - (2*N*v2^3)/(3*w2^2) + (2*mv2p1)/(N*w2) - 
     (3*N)/(2*w2) - 1/(2*N*v2*w2) - (9*N)/(4*v2*w2) + (47*N*v2)/(12*w2) - 
     (2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[v2] + 
   (-(mv2p1/N) - (5*N)/2 + (2*u2)/N + 11*mv2p1*N*u2 - (2*u2^2)/N - 
     11*N*u2^2 + (5*N*v2)/2 - (2*u2*v2)/N)*Log[mu2p1]^2*Log[mv2p1]*Log[v2] + 
   (-(mv2p1/N) - (5*N)/2 + (2*u2)/N + 11*mv2p1*N*u2 - (2*u2^2)/N - 
     11*N*u2^2 + (5*N*v2)/2 - (2*u2*v2)/N)*Log[mu2p1]*Log[mv2p1]^2*Log[v2] + 
   ((-2*mv2p1)/(3*N) - (5*N)/3 + (4*u2)/(3*N) + (22*mv2p1*N*u2)/3 - 
     (4*u2^2)/(3*N) - (22*N*u2^2)/3 + (5*N*v2)/3 - (4*u2*v2)/(3*N))*
    Log[mv2p1]^3*Log[v2] + Pi^2*(-1/3*mv2p1/N + 3*mv2p1*N + (2*u2)/(3*N) - 
     6*N*u2 - (2*u2^2)/(3*N) + 6*N*u2^2 - (2*u2*v2)/(3*N) + 6*N*u2*v2)*
    Log[mw2p1]*Log[v2] + Pi*(I/N - ((19*I)/3)*N + ((2*I)/3)*mv2p1*Nf - 
     (((4*I)/3)*N)/u2 + ((2*I)*u2)/N + ((38*I)/3)*N*u2 - ((4*I)/3)*Nf*u2 - 
     ((5*I)/3)*N*u2^2 + ((4*I)/3)*Nf*u2^2 - ((I/2)*v2)/(mw2p1*N) - 
     ((25*I)/6)*N*v2 + ((4*I)*N*v2)/mw2p1 - (((4*I)/3)*N*v2)/u2^2 - 
     ((5*I)/3)*N*u2*v2 + ((4*I)/3)*Nf*u2*v2 - (((4*I)/3)*N*v2)/w2^2 - 
     (((4*I)/3)*N)/w2 - ((I/2)*v2)/(N*w2) - ((I/2)*N*v2)/w2)*Log[mw2p1]*
    Log[v2] + (-5/(2*N) + 1/(mu2p1^2*N) + 1/(mu2p1*N) + (3*N)/4 + 
     (9*N)/(2*mu2p1^2) - (11*N)/(2*mu2p1) - (5*u2)/N - 33*N*u2 + (3*u2^2)/N + 
     (51*N*u2^2)/2 + 1/(2*mu2p1*N*v2) + (9*N)/(4*mu2p1*v2) - (7*v2)/(2*N) + 
     v2/(mu2p1^2*N) + (3*v2)/(2*mu2p1*N) + v2/(mw2p1*N) - (149*N*v2)/12 + 
     (9*N*v2)/(2*mu2p1^2) - (13*N*v2)/(4*mu2p1) + (17*N*v2)/(2*mw2p1) + 
     (2*N*v2)/u2 + (3*u2*v2)/N + (51*N*u2*v2)/2 + N*v2^2 - (2*N*v2^2)/u2 + 
     (2*N*v2^3)/(3*u2) - mv2p1/(2*N*w2^2) - (5*N)/(2*w2^2) + 
     (3*N*v2)/(2*w2^2) + (5*N*v2^2)/(3*w2^2) - (2*N*v2^3)/(3*w2^2) + 
     (2*mv2p1)/(N*w2) - (3*N)/(2*w2) - 1/(2*N*v2*w2) - (9*N)/(4*v2*w2) + 
     (47*N*v2)/(12*w2) - (2*N*v2^2)/w2 + (2*N*v2^3)/(3*w2))*Log[mw2p1]*
    Log[v2] + (-(mv2p1/N) + (mv2p1*N)/2 + (2*u2)/N - N*u2)*Log[mu2p1]^2*
    Log[mw2p1]*Log[v2] + (-(mv2p1/N) - (5*N)/2 + (2*u2)/N + 11*mv2p1*N*u2 - 
     (2*u2^2)/N - 11*N*u2^2 + (5*N*v2)/2 - (2*u2*v2)/N)*Log[mv2p1]^2*
    Log[mw2p1]*Log[v2] + Pi*((I*mv2p1)/N - (I/2)*mv2p1*N - ((2*I)*u2)/N + 
     I*N*u2)*Log[mw2p1]^2*Log[v2] + (mv2p1/(2*N) + 4*N - u2/N - 14*N*u2 + 
     (3*u2^2)/N + 13*N*u2^2 - 4*N*v2 + (3*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*
    Log[mw2p1]^2*Log[v2] + (-(mv2p1/N) - (5*N)/2 + (2*u2)/N + 11*mv2p1*N*u2 - 
     (2*u2^2)/N - 11*N*u2^2 + (5*N*v2)/2 - (2*u2*v2)/N)*Log[mv2p1]*
    Log[mw2p1]^2*Log[v2] + ((2*mv2p1)/(3*N) - (mv2p1*N)/3 - (4*u2)/(3*N) + 
     (2*N*u2)/3)*Log[mw2p1]^3*Log[v2] + 
   Pi^2*(mv2p1/(6*N) - (8*N)/3 - u2/(3*N) + (29*N*u2)/6 + u2^2/(2*N) - 
     (59*N*u2^2)/12 + (8*N*v2)/3 + (u2*v2)/(2*N) - (59*N*u2*v2)/12)*Log[u2]*
    Log[v2] + Pi*((-I)/N + ((19*I)/3)*N + (((4*I)/3)*N)/mu2p1 + 
     (((4*I)/3)*N)/mw2p1 - ((2*I)/3)*mv2p1*Nf - ((2*I)*u2)/N - 
     ((38*I)/3)*N*u2 + ((4*I)/3)*Nf*u2 + ((5*I)/3)*N*u2^2 - 
     ((4*I)/3)*Nf*u2^2 - ((2*I)*v2)/N + (I*v2)/(mu2p1^3*N) + 
     (I*v2)/(mu2p1^2*N) + (I*v2)/(mu2p1*N) - ((77*I)/6)*N*v2 + 
     (((9*I)/2)*N*v2)/mu2p1^3 - (((29*I)/6)*N*v2)/mu2p1^2 + 
     (((9*I)/2)*N*v2)/mu2p1 + (((2*I)/3)*N*v2)/mw2p1^2 - (I*N*v2)/mw2p1 + 
     ((5*I)/3)*N*u2*v2 - ((4*I)/3)*Nf*u2*v2)*Log[u2]*Log[v2] + 
   (5/(2*N) - 1/(mu2p1^2*N) - 1/(mu2p1*N) - (25*N)/4 - (9*N)/(2*mu2p1^2) + 
     (25*N)/(6*mu2p1) + Nf + (5*u2)/N + 44*N*u2 - 2*Nf*u2 - (3*u2^2)/N - 
     (51*N*u2^2)/2 - 1/(2*mu2p1*N*v2) - (9*N)/(4*mu2p1*v2) + (3*v2)/(2*N) - 
     (2*v2)/(mu2p1*N) - (41*N*v2)/12 + (2*N*v2)/mu2p1^2 + 
     (49*N*v2)/(12*mu2p1) + (5*N*v2)/mw2p1 + (2*Nf*v2)/3 - 
     (Nf*v2)/(3*mu2p1) - (4*Nf*v2)/(3*mw2p1) - (4*N*v2)/(3*u2) - 
     (3*u2*v2)/N - (51*N*u2*v2)/2 - N*v2^2 + (4*N*v2^2)/(3*u2) - 
     (2*N*v2^3)/(3*u2) + mv2p1/(2*N*w2^2) + (5*N)/(2*w2^2) - 
     (3*N*v2)/(2*w2^2) - (5*N*v2^2)/(3*w2^2) + (2*N*v2^3)/(3*w2^2) - 
     (2*mv2p1)/(N*w2) + (17*N)/(6*w2) + 1/(2*N*v2*w2) + (9*N)/(4*v2*w2) - 
     (71*N*v2)/(12*w2) + (8*N*v2^2)/(3*w2) - (2*N*v2^3)/(3*w2))*Log[u2]*
    Log[v2] + Pi*((-6*I)*N + (18*I)*N*u2 - ((2*I)*u2^2)/N - (17*I)*N*u2^2 + 
     (6*I)*N*v2 - ((2*I)*u2*v2)/N - (17*I)*N*u2*v2)*Log[mu2p1]*Log[u2]*
    Log[v2] + (-3/(2*N) + (5*N)/6 + (mv2p1*Nf)/3 - (2*N)/(3*u2) + (3*u2)/N - 
     (2*N*u2)/3 - (2*Nf*u2)/3 - (5*N*u2^2)/6 + (2*Nf*u2^2)/3 + (3*v2)/N - 
     (3*v2)/(2*mu2p1*N) - (17*N*v2)/6 - (2*N*v2)/(3*u2^2) - (5*N*u2*v2)/6 + 
     (2*Nf*u2*v2)/3 - (4*N*v2)/(3*w2^2) + (2*N*v2^2)/w2^2 - (2*N*v2^3)/w2^2 + 
     (2*N*v2^4)/(3*w2^2) - (4*N)/(3*w2) + (2*N*v2)/w2 - (2*N*v2^2)/w2 + 
     (2*N*v2^3)/(3*w2))*Log[mu2p1]*Log[u2]*Log[v2] + 
   (7/(2*N) + 3*N - (7*u2)/N - 15*N*u2 + (4*u2^2)/N + (33*N*u2^2)/2 - 
     (7*v2)/(2*N) - 3*N*v2 + (4*u2*v2)/N + (33*N*u2*v2)/2)*Log[mu2p1]^2*
    Log[u2]*Log[v2] + ((2*mv2p1^3*N)/(3*u2) + (2*mv2p1^3*N*v2)/(3*u2^2) - 
     (2*mv2p1^3*N*v2)/(3*w2^2) - (2*mv2p1^3*N)/(3*w2))*Log[mv2p1]*Log[u2]*
    Log[v2] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 
     22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*Log[mu2p1]*Log[mv2p1]*Log[u2]*
    Log[v2] + (mv2p1/N + (5*N)/2 - (2*u2)/N - 11*mv2p1*N*u2 + (2*u2^2)/N + 
     11*N*u2^2 - (5*N*v2)/2 + (2*u2*v2)/N)*Log[mv2p1]^2*Log[u2]*Log[v2] + 
   (-1/2*1/N - (67*N)/6 + (4*mv2p1*Nf)/3 + (5*u2)/N + (64*N*u2)/3 - 
     (8*Nf*u2)/3 - (71*N*u2^2)/6 + (8*Nf*u2^2)/3 + v2/(mw2p1*N) + 
     (8*N*v2)/3 + (4*N*v2)/mw2p1 - (2*N*v2)/u2 - (71*N*u2*v2)/6 + 
     (8*Nf*u2*v2)/3 - (2*N*v2^2)/u2^2 + (2*N*v2^2)/u2 + (2*N*v2^3)/u2^2 - 
     (2*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2^2) - (2*N*v2)/(3*w2^2) - 
     (2*N)/(3*w2) - v2/(2*N*w2) - (N*v2)/(2*w2))*Log[mw2p1]*Log[u2]*Log[v2] + 
   Pi*((-5*I)*N + (16*I)*N*u2 - (17*I)*N*u2^2 + (5*I)*N*v2 - (17*I)*N*u2*v2 - 
     ((2*I)*mu2p1*w2)/N)*Log[mw2p1]*Log[u2]*Log[v2] + 
   (-(mv2p1/N) - 8*N + (2*u2)/N + 28*N*u2 - (6*u2^2)/N - 26*N*u2^2 + 8*N*v2 - 
     (6*u2*v2)/N - 26*N*u2*v2)*Log[mu2p1]*Log[mw2p1]*Log[u2]*Log[v2] + 
   (-3/(2*N) - (3*N)/2 + (3*u2)/N + 6*N*u2 - (2*u2^2)/N - (13*N*u2^2)/2 + 
     (3*v2)/(2*N) + (3*N*v2)/2 - (2*u2*v2)/N - (13*N*u2*v2)/2)*Log[mw2p1]^2*
    Log[u2]*Log[v2] + Pi*((I*mv2p1)/N + ((11*I)/2)*mv2p1*N - ((2*I)*u2)/N - 
     (17*I)*mv2p1*N*u2 + ((2*I)*u2^2)/N + (17*I)*N*u2^2 + ((2*I)*u2*v2)/N)*
    Log[u2]^2*Log[v2] + (1/(2*N) + (101*N)/12 - (5*mv2p1*Nf)/6 - (5*u2)/N - 
     (95*N*u2)/6 + (5*Nf*u2)/3 + (19*N*u2^2)/3 - (5*Nf*u2^2)/3 - 
     (5*v2)/(2*N) + v2/(2*mu2p1^3*N) + v2/(2*mu2p1^2*N) + 
     (5*v2)/(4*mu2p1*N) - v2/(2*mw2p1*N) - (65*N*v2)/12 + 
     (9*N*v2)/(4*mu2p1^3) - (11*N*v2)/(4*mu2p1^2) + (9*N*v2)/(4*mu2p1) - 
     (5*N*v2)/(2*mw2p1) + (N*v2)/u2 + (19*N*u2*v2)/3 - (5*Nf*u2*v2)/3 + 
     (N*v2^2)/u2^2 - (N*v2^2)/u2 - (N*v2^3)/u2^2 + (N*v2^3)/(3*u2) + 
     (N*v2^4)/(3*u2^2) + (2*N*v2)/(3*w2^2) - (N*v2^2)/w2^2 + (N*v2^3)/w2^2 - 
     (N*v2^4)/(3*w2^2) + (2*N)/(3*w2) + v2/(4*N*w2) - (3*N*v2)/(4*w2) + 
     (N*v2^2)/w2 - (N*v2^3)/(3*w2))*Log[u2]^2*Log[v2] + 
   (2*N - 7*N*u2 + u2^2/N + (13*N*u2^2)/2 - 2*N*v2 + (u2*v2)/N + 
     (13*N*u2*v2)/2)*Log[mu2p1]*Log[u2]^2*Log[v2] + 
   (mv2p1/N + (5*N)/2 - (2*u2)/N - 11*mv2p1*N*u2 + (2*u2^2)/N + 11*N*u2^2 - 
     (5*N*v2)/2 + (2*u2*v2)/N)*Log[mv2p1]*Log[u2]^2*Log[v2] + 
   (mv2p1/(2*N) + 2*N - u2/N - 7*N*u2 + (2*u2^2)/N + (13*N*u2^2)/2 - 2*N*v2 + 
     (2*u2*v2)/N + (13*N*u2*v2)/2)*Log[mw2p1]*Log[u2]^2*Log[v2] + 
   (1/(2*N) - (2*N)/3 - u2/N + (11*N*u2)/6 + u2^2/(6*N) - (17*N*u2^2)/12 - 
     v2/(2*N) + (2*N*v2)/3 + (u2*v2)/(6*N) - (17*N*u2*v2)/12)*Log[u2]^3*
    Log[v2] + Pi^2*(4/(3*N) - (5*N)/6 - (8*u2)/(3*N) + (5*N*u2)/12 + 
     (25*u2^2)/(12*N) - (N*u2^2)/8 - (4*v2)/(3*N) + (5*N*v2)/6 + 
     (25*u2*v2)/(12*N) - (N*u2*v2)/8)*Log[v2]^2 + 
   (9/(4*N) - 1/(2*mw2p1^2*N) - 1/(2*mw2p1*N) + (27*N)/8 - 
     (9*N)/(4*mw2p1^2) + (11*N)/(4*mw2p1) + mv2p1/(4*N*u2^2) + 
     (5*N)/(4*u2^2) - mv2p1/(N*u2) + (3*N)/(4*u2) + u2/(2*N) + 9*N*u2 - 
     (3*u2^2)/(2*N) - (51*N*u2^2)/4 - 1/(4*mw2p1*N*v2) - (9*N)/(8*mw2p1*v2) + 
     1/(4*N*u2*v2) + (9*N)/(8*u2*v2) + (3*v2)/(4*N) - v2/(2*mu2p1*N) - 
     v2/(2*mw2p1^2*N) - (3*v2)/(4*mw2p1*N) + (283*N*v2)/24 - 
     (103*N*v2)/(12*mu2p1) - (9*N*v2)/(4*mw2p1^2) - (65*N*v2)/(24*mw2p1) - 
     2*Nf*v2 + (Nf*v2)/mu2p1 + (Nf*v2)/mw2p1 - (3*N*v2)/(4*u2^2) - 
     (55*N*v2)/(24*u2) - (3*u2*v2)/(2*N) - (51*N*u2*v2)/4 - (N*v2^2)/2 - 
     (5*N*v2^2)/(6*u2^2) + (4*N*v2^2)/(3*u2) + (N*v2^3)/(3*u2^2) - 
     (N*v2^3)/(3*u2) - (4*N*v2)/(3*w2) + (4*N*v2^2)/(3*w2) - (N*v2^3)/(3*w2))*
    Log[v2]^2 + Pi*(((-3*I)/2)/N - ((61*I)/12)*N - (((2*I)/3)*N)/mu2p1 - 
     (((2*I)/3)*N)/mw2p1 + (I/6)*mv2p1*Nf + (((4*I)/3)*N)/u2 + (I*u2)/N + 
     ((61*I)/6)*N*u2 - (I/3)*Nf*u2 - ((14*I)/3)*N*u2^2 + (I/3)*Nf*u2^2 - 
     (((3*I)/2)*v2)/N + (((3*I)/4)*v2)/(mu2p1*N) + ((I/2)*v2)/(mw2p1^3*N) + 
     ((I/2)*v2)/(mw2p1^2*N) + (((5*I)/4)*v2)/(mw2p1*N) + ((53*I)/6)*N*v2 - 
     ((I/3)*N*v2)/mu2p1^2 - ((I/2)*N*v2)/mu2p1 + (((9*I)/4)*N*v2)/mw2p1^3 - 
     (((37*I)/12)*N*v2)/mw2p1^2 + (((9*I)/4)*N*v2)/mw2p1 + 
     (((4*I)/3)*N*v2)/u2^2 - (I*N*v2)/u2 - ((14*I)/3)*N*u2*v2 + 
     (I/3)*Nf*u2*v2 - (I*N*v2^2)/u2^2 + (I*N*v2^2)/u2 + (I*N*v2^3)/u2^2 - 
     ((I/3)*N*v2^3)/u2 - ((I/3)*N*v2^4)/u2^2 + (((4*I)/3)*N*v2)/w2^2 - 
     (I*N*v2^2)/w2^2 + (I*N*v2^3)/w2^2 - ((I/3)*N*v2^4)/w2^2 + 
     (((4*I)/3)*N)/w2 - (I*N*v2)/w2 + (I*N*v2^2)/w2 - ((I/3)*N*v2^3)/w2)*
    Log[v2]^2 + Pi*(((3*I)/2)/N + ((7*I)/2)*N - ((3*I)*u2)/N - (10*I)*N*u2 + 
     ((2*I)*u2^2)/N + ((21*I)/2)*N*u2^2 - (((3*I)/2)*v2)/N - ((7*I)/2)*N*v2 + 
     ((2*I)*u2*v2)/N + ((21*I)/2)*N*u2*v2)*Log[mu2p1]*Log[v2]^2 + 
   ((25*N)/6 - mv2p1*Nf + N/(3*u2) - (22*mv2p1*N*u2)/3 + 2*Nf*u2 + 
     (22*N*u2^2)/3 - 2*Nf*u2^2 - (19*N*v2)/6 + (N*v2)/(3*u2^2) - 2*Nf*u2*v2 + 
     (N*v2^2)/w2^2 - (N*v2^3)/w2^2 + (N*v2^4)/(3*w2^2) + (N*v2)/w2 - 
     (N*v2^2)/w2 + (N*v2^3)/(3*w2))*Log[mu2p1]*Log[v2]^2 + 
   (mv2p1/N + (5*N)/2 - (2*u2)/N - 11*mv2p1*N*u2 + (2*u2^2)/N + 11*N*u2^2 - 
     (5*N*v2)/2 + (2*u2*v2)/N)*Log[mu2p1]^2*Log[v2]^2 + 
   (-1/3*(mv2p1^3*N)/u2 - (mv2p1^3*N*v2)/(3*u2^2) - (mv2p1^3*N*v2)/(3*w2^2) - 
     (mv2p1^3*N)/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*Log[mu2p1]*Log[mv2p1]*Log[v2]^2 + 
   Pi*(((I/2)*mv2p1)/N + (4*I)*N - (I*u2)/N - (11*I)*N*u2 + ((2*I)*u2^2)/N + 
     ((21*I)/2)*N*u2^2 - (4*I)*N*v2 + ((2*I)*u2*v2)/N + ((21*I)/2)*N*u2*v2)*
    Log[mw2p1]*Log[v2]^2 + ((25*N)/6 - mv2p1*Nf - (22*mv2p1*N*u2)/3 + 
     2*Nf*u2 + (22*N*u2^2)/3 - 2*Nf*u2^2 - (19*N*v2)/6 + (N*v2)/u2 - 
     2*Nf*u2*v2 + (N*v2^2)/u2^2 - (N*v2^2)/u2 - (N*v2^3)/u2^2 + 
     (N*v2^3)/(3*u2) + (N*v2^4)/(3*u2^2) + (N*v2)/(3*w2^2) + N/(3*w2))*
    Log[mw2p1]*Log[v2]^2 + (-3/(2*N) - (3*N)/2 + (3*u2)/N + 6*N*u2 - 
     (2*u2^2)/N - (13*N*u2^2)/2 + (3*v2)/(2*N) + (3*N*v2)/2 - (2*u2*v2)/N - 
     (13*N*u2*v2)/2)*Log[mu2p1]*Log[mw2p1]*Log[v2]^2 + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*Log[mv2p1]*Log[mw2p1]*Log[v2]^2 + 
   (-(mv2p1/N) + (mv2p1*N)/2 + (2*u2)/N - N*u2)*Log[mw2p1]^2*Log[v2]^2 + 
   Pi*(((-1/2*I)*mv2p1)/N - I*mv2p1*N + (I*u2)/N + (2*I)*N*u2 - (I*u2^2)/N - 
     (2*I)*N*u2^2 - (I*u2*v2)/N - (2*I)*N*u2*v2)*Log[u2]*Log[v2]^2 + 
   (3/(4*N) - (55*N)/12 - (2*N)/(3*mu2p1) + (5*mv2p1*Nf)/6 + N/(3*u2) - 
     (3*u2)/(2*N) + (23*N*u2)/3 - (5*Nf*u2)/3 - (83*N*u2^2)/12 + 
     (5*Nf*u2^2)/3 - (3*v2)/(2*N) + (3*v2)/(4*mu2p1*N) + (79*N*v2)/12 - 
     (N*v2)/(3*mu2p1^2) + (N*v2)/(2*mu2p1) - (N*v2)/(2*mw2p1) + 
     (N*v2)/(3*u2^2) - (83*N*u2*v2)/12 + (5*Nf*u2*v2)/3 + (N*v2)/w2^2 - 
     (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - (2*N*v2^4)/(3*w2^2) + N/w2 - 
     (2*N*v2)/w2 + (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*Log[u2]*Log[v2]^2 + 
   (3/(2*N) + (5*N)/2 - (3*u2)/N - 8*N*u2 + (2*u2^2)/N + (17*N*u2^2)/2 - 
     (3*v2)/(2*N) - (5*N*v2)/2 + (2*u2*v2)/N + (17*N*u2*v2)/2)*Log[mu2p1]*
    Log[u2]*Log[v2]^2 + ((-2*mv2p1)/N - 5*N + (4*u2)/N + 22*mv2p1*N*u2 - 
     (4*u2^2)/N - 22*N*u2^2 + 5*N*v2 - (4*u2*v2)/N)*Log[mv2p1]*Log[u2]*
    Log[v2]^2 + (5/(2*N) + 2*N - (5*u2)/N - 7*N*u2 + (2*u2^2)/N + 
     (17*N*u2^2)/2 - (5*v2)/(2*N) - 2*N*v2 + (2*u2*v2)/N + (17*N*u2*v2)/2)*
    Log[mw2p1]*Log[u2]*Log[v2]^2 + (-3/(2*N) - (3*N)/4 + (3*u2)/N + 
     (9*N*u2)/4 - (5*u2^2)/(4*N) - (25*N*u2^2)/8 + (3*v2)/(2*N) + 
     (3*N*v2)/4 - (5*u2*v2)/(4*N) - (25*N*u2*v2)/8)*Log[u2]^2*Log[v2]^2 + 
   Pi*((-I)/N - ((5*I)/3)*N + ((2*I)*u2)/N + ((13*I)/3)*N*u2 - 
     (((5*I)/3)*u2^2)/N - ((9*I)/2)*N*u2^2 + (I*v2)/N + ((5*I)/3)*N*v2 - 
     (((5*I)/3)*u2*v2)/N - ((9*I)/2)*N*u2*v2)*Log[v2]^3 + 
   (-7/(4*N) - (83*N)/18 + (mv2p1*Nf)/2 + (3*u2)/(2*N) + (169*N*u2)/18 - 
     Nf*u2 - (127*N*u2^2)/36 + Nf*u2^2 + (3*v2)/(2*N) + (289*N*v2)/36 - 
     (7*N*v2)/(3*mu2p1) + (N*v2)/(6*mw2p1) + v2/(4*N*u2) + (N*v2)/(4*u2) - 
     (127*N*u2*v2)/36 + Nf*u2*v2 + (2*mv2p1^3*N*v2)/(9*w2^2) + 
     (2*mv2p1^3*N)/(9*w2))*Log[v2]^3 + 
   (-3/(2*N) - (11*N)/6 + (3*u2)/N + (20*N*u2)/3 - (2*u2^2)/N - 
     (43*N*u2^2)/6 + (3*v2)/(2*N) + (11*N*v2)/6 - (2*u2*v2)/N - 
     (43*N*u2*v2)/6)*Log[mu2p1]*Log[v2]^3 + 
   (-(mv2p1/N) - (5*N)/2 + (2*u2)/N + 11*mv2p1*N*u2 - (2*u2^2)/N - 
     11*N*u2^2 + (5*N*v2)/2 - (2*u2*v2)/N)*Log[mv2p1]*Log[v2]^3 + 
   ((-11*N)/6 + (17*N*u2)/3 - (4*u2^2)/(3*N) - 5*N*u2^2 + (11*N*v2)/6 - 
     (4*u2*v2)/(3*N) - 5*N*u2*v2)*Log[mw2p1]*Log[v2]^3 + 
   (-1/6*mv2p1/N + (2*N)/3 + u2/(3*N) - (17*N*u2)/6 + (5*u2^2)/(6*N) + 
     (9*N*u2^2)/4 - (2*N*v2)/3 + (5*u2*v2)/(6*N) + (9*N*u2*v2)/4)*Log[u2]*
    Log[v2]^3 + (19/(12*N) + (35*N)/24 - (19*u2)/(6*N) - (127*N*u2)/24 + 
     (55*u2^2)/(24*N) + (275*N*u2^2)/48 - (19*v2)/(12*N) - (35*N*v2)/24 + 
     (55*u2*v2)/(24*N) + (275*N*u2*v2)/48)*Log[v2]^4 + 
   Pi^3*(((-1/6*I)*mv2p1)/N + ((5*I)/6)*N + ((I/3)*u2)/N - ((8*I)/3)*N*u2 - 
     (((2*I)/3)*u2^2)/N + ((17*I)/6)*N*u2^2 - ((5*I)/6)*N*v2 - 
     (((2*I)/3)*u2*v2)/N + ((17*I)/6)*N*u2*v2)*Log[w2] + 
   Pi*((-3*I)/N + ((11*I)/4)*N + (((4*I)/3)*N)/mu2p1 + (((4*I)/3)*N)/mw2p1 - 
     (I/3)*Nf - (((4*I)/3)*N)/u2 - (I*u2)/N - (16*I)*N*u2 + ((2*I)/3)*Nf*u2 + 
     ((3*I)*u2^2)/N + ((51*I)/2)*N*u2^2 + ((I/2)*v2)/N + (I*v2)/(mu2p1*N) + 
     ((2*I)*v2)/(mw2p1*N) + ((155*I)/12)*N*v2 - ((2*I)*N*v2)/mu2p1^2 - 
     (((101*I)/12)*N*v2)/mu2p1 - ((2*I)*N*v2)/mw2p1^2 - 
     (((49*I)/12)*N*v2)/mw2p1 + ((I/3)*Nf*v2)/mw2p1 + (((8*I)/3)*N*v2)/u2 + 
     ((3*I)*u2*v2)/N + ((51*I)/2)*N*u2*v2 + I*N*v2^2 - ((2*I)*N*v2^2)/u2 + 
     (((2*I)/3)*N*v2^3)/u2 - (((4*I)/3)*N)/w2 + (((8*I)/3)*N*v2)/w2 - 
     ((2*I)*N*v2^2)/w2 + (((2*I)/3)*N*v2^3)/w2)*Log[w2] + 
   Pi^2*(-13/(12*N) - (31*N)/36 + (4*N)/(3*mu2p1) + (2*N)/(3*mw2p1) + 
     (mv2p1*Nf)/9 + (mv2p1^3*N)/(9*u2) + u2/(6*N) - (13*N*u2)/9 - 
     (2*Nf*u2)/9 - (53*N*u2^2)/36 + (2*Nf*u2^2)/9 + (5*v2)/(3*N) + 
     v2/(6*mu2p1^3*N) + v2/(6*mu2p1^2*N) - (5*v2)/(6*mu2p1*N) + 
     v2/(6*mw2p1^3*N) + v2/(6*mw2p1^2*N) - v2/(2*mw2p1*N) - (26*N*v2)/9 + 
     (3*N*v2)/(4*mu2p1^3) - (N*v2)/(4*mu2p1^2) + (13*N*v2)/(12*mu2p1) + 
     (3*N*v2)/(4*mw2p1^3) - (7*N*v2)/(12*mw2p1^2) + (7*N*v2)/(12*mw2p1) + 
     (mv2p1^3*N*v2)/(9*u2^2) - (53*N*u2*v2)/36 + (2*Nf*u2*v2)/9 - 
     (mv2p1^3*N*v2)/(9*w2^2) - N/(9*w2) + v2/(12*N*w2) + (7*N*v2)/(12*w2) - 
     (N*v2^2)/(3*w2) + (N*v2^3)/(9*w2))*Log[w2] + 
   Pi^2*(N^(-1) - (5*N)/2 - (2*u2)/N + 4*N*u2 + (5*u2^2)/(3*N) - 
     (23*N*u2^2)/6 - v2/N + (5*N*v2)/2 + (5*u2*v2)/(3*N) - (23*N*u2*v2)/6)*
    Log[mu2p1]*Log[w2] + (9/(2*N) - 1/(mw2p1^2*N) - 1/(mw2p1*N) + (27*N)/4 - 
     (9*N)/(2*mw2p1^2) + (11*N)/(2*mw2p1) + mv2p1/(2*N*u2^2) + 
     (5*N)/(2*u2^2) - (2*mv2p1)/(N*u2) + (3*N)/(2*u2) + u2/N + 18*N*u2 - 
     (3*u2^2)/N - (51*N*u2^2)/2 - 1/(2*mw2p1*N*v2) - (9*N)/(4*mw2p1*v2) + 
     1/(2*N*u2*v2) + (9*N)/(4*u2*v2) + (3*v2)/(2*N) - v2/(mu2p1*N) - 
     v2/(mw2p1^2*N) - (3*v2)/(2*mw2p1*N) + (59*N*v2)/12 - 
     (17*N*v2)/(2*mu2p1) - (9*N*v2)/(2*mw2p1^2) + (13*N*v2)/(4*mw2p1) - 
     (3*N*v2)/(2*u2^2) - (47*N*v2)/(12*u2) - (3*u2*v2)/N - (51*N*u2*v2)/2 - 
     N*v2^2 - (5*N*v2^2)/(3*u2^2) + (2*N*v2^2)/u2 + (2*N*v2^3)/(3*u2^2) - 
     (2*N*v2^3)/(3*u2) - (2*N*v2)/w2 + (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*
    Log[mu2p1]*Log[w2] + Pi*((-3*I)/N - (6*I)*N + (((2*I)/3)*N)/u2 + 
     ((2*I)*u2)/N + (10*I)*N*u2 - ((8*I)/3)*N*u2^2 + ((2*I)*v2)/N + 
     ((I/2)*v2)/(mu2p1*N) + ((23*I)/2)*N*v2 + (((2*I)/3)*N*v2)/u2^2 + 
     ((I/2)*v2)/(N*u2) + (((3*I)/2)*N*v2)/u2 - ((8*I)/3)*N*u2*v2 + 
     (((4*I)/3)*N*v2)/w2^2 - ((2*I)*N*v2^2)/w2^2 + ((2*I)*N*v2^3)/w2^2 - 
     (((2*I)/3)*N*v2^4)/w2^2 + (((4*I)/3)*N)/w2 - ((2*I)*N*v2)/w2 + 
     ((2*I)*N*v2^2)/w2 - (((2*I)/3)*N*v2^3)/w2)*Log[mu2p1]*Log[w2] + 
   Pi*((3*I)/N + I*mv2p1*N - ((6*I)*u2)/N - (8*I)*N*u2 + ((4*I)*u2^2)/N + 
     (9*I)*N*u2^2 - ((3*I)*v2)/N + ((4*I)*u2*v2)/N + (9*I)*N*u2*v2)*
    Log[mu2p1]^2*Log[w2] + (-N^(-1) - (mv2p1*N)/3 + (2*u2)/N + (8*N*u2)/3 - 
     (4*u2^2)/(3*N) - 3*N*u2^2 + v2/N - (4*u2*v2)/(3*N) - 3*N*u2*v2)*
    Log[mu2p1]^3*Log[w2] + Pi^2*(N^(-1) - (7*N)/6 - (2*u2)/N + (4*N*u2)/3 + 
     (5*u2^2)/(3*N) - (7*N*u2^2)/6 - v2/N + (7*N*v2)/6 + (5*u2*v2)/(3*N) - 
     (7*N*u2*v2)/6)*Log[mw2p1]*Log[w2] + 
   Pi*(((-3*I)/2)/N + ((2*I)/3)*N - (I/3)*mv2p1*Nf + (((4*I)/3)*N)/u2 + 
     ((3*I)*u2)/N - ((7*I)/3)*N*u2 + ((2*I)/3)*Nf*u2 + ((5*I)/6)*N*u2^2 - 
     ((2*I)/3)*Nf*u2^2 + (((3*I)/2)*v2)/(mw2p1*N) + ((4*I)/3)*N*v2 + 
     (((4*I)/3)*N*v2)/u2^2 - ((2*I)*N*v2)/u2 + ((5*I)/6)*N*u2*v2 - 
     ((2*I)/3)*Nf*u2*v2 - ((2*I)*N*v2^2)/u2^2 + ((2*I)*N*v2^2)/u2 + 
     ((2*I)*N*v2^3)/u2^2 - (((2*I)/3)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2^2 + 
     (((2*I)/3)*N*v2)/w2^2 + (((2*I)/3)*N)/w2)*Log[mw2p1]*Log[w2] + 
   Pi*(((4*I)*mv2p1)/N + (7*I)*N - ((8*I)*u2)/N - (26*I)*mv2p1*N*u2 + 
     ((8*I)*u2^2)/N + (26*I)*N*u2^2 - (7*I)*N*v2 + ((8*I)*u2*v2)/N)*
    Log[mu2p1]*Log[mw2p1]*Log[w2] + (-9/N - 9*N + (18*u2)/N + 36*N*u2 - 
     (12*u2^2)/N - 39*N*u2^2 + (9*v2)/N + 9*N*v2 - (12*u2*v2)/N - 39*N*u2*v2)*
    Log[mu2p1]^2*Log[mw2p1]*Log[w2] + 
   Pi*(((I/2)*mv2p1)/N - (I*u2)/N - (I/2)*N*w2 + ((7*I)/2)*N*u2*w2)*
    Log[mw2p1]^2*Log[w2] + (-6/N - 6*N + (12*u2)/N + 24*N*u2 - (8*u2^2)/N - 
     26*N*u2^2 + (6*v2)/N + 6*N*v2 - (8*u2*v2)/N - 26*N*u2*v2)*Log[mu2p1]*
    Log[mw2p1]^2*Log[w2] + (-11/(6*N) - (7*N)/6 + (11*u2)/(3*N) + 
     (16*N*u2)/3 - (2*u2^2)/N - (37*N*u2^2)/6 + (11*v2)/(6*N) + (7*N*v2)/6 - 
     (2*u2*v2)/N - (37*N*u2*v2)/6)*Log[mw2p1]^3*Log[w2] + 
   Pi^2*(-2/N + (7*mv2p1*N)/6 + (4*u2)/N - (5*N*u2)/6 - (5*u2^2)/(2*N) + 
     (N*u2^2)/12 + (2*v2)/N - (5*u2*v2)/(2*N) + (N*u2*v2)/12)*Log[u2]*
    Log[w2] + Pi*(I*N - (((4*I)/3)*N)/mu2p1 - (((4*I)/3)*N)/mw2p1 + 
     (I/3)*mv2p1*Nf + (4*I)*mv2p1*N*u2 - ((2*I)/3)*Nf*u2 - (4*I)*N*u2^2 + 
     ((2*I)/3)*Nf*u2^2 - ((3*I)*v2)/N + (((3*I)/2)*v2)/(mu2p1*N) + 
     (((3*I)/2)*v2)/(mw2p1*N) + (5*I)*N*v2 - (((2*I)/3)*N*v2)/mu2p1^2 - 
     (I*N*v2)/mu2p1 - (((2*I)/3)*N*v2)/mw2p1^2 - (I*N*v2)/mw2p1 + 
     ((2*I)/3)*Nf*u2*v2)*Log[u2]*Log[w2] + 
   (-5/(2*N) + (77*N)/12 + (4*N)/(3*mu2p1) + (4*N)/(3*mw2p1) - (4*N)/(3*u2) - 
     (3*mv2p1*u2)/N - (51*mv2p1*N*u2)/2 + (3*u2^2)/N + (51*N*u2^2)/2 - 
     (3*v2)/(2*N) + (2*v2)/(mu2p1*N) + (2*v2)/(mw2p1*N) + (41*N*v2)/12 - 
     (2*N*v2)/mu2p1^2 - (49*N*v2)/(12*mu2p1) - (2*N*v2)/mw2p1^2 - 
     (49*N*v2)/(12*mw2p1) - (2*Nf*v2)/3 + (Nf*v2)/(3*mu2p1) + 
     (Nf*v2)/(3*mw2p1) + (8*N*v2)/(3*u2) + N*v2^2 - (2*N*v2^2)/u2 + 
     (2*N*v2^3)/(3*u2) - (4*N)/(3*w2) + (8*N*v2)/(3*w2) - (2*N*v2^2)/w2 + 
     (2*N*v2^3)/(3*w2))*Log[u2]*Log[w2] + 
   Pi*(((-I)*mv2p1)/N + (3*I)*mv2p1*N + ((2*I)*u2)/N - (6*I)*N*u2 - 
     ((2*I)*u2^2)/N + (6*I)*N*u2^2 - ((2*I)*u2*v2)/N + (6*I)*N*u2*v2)*
    Log[mu2p1]*Log[u2]*Log[w2] + (3/(2*N) - (5*N)/6 - (mv2p1*Nf)/3 + 
     (2*N)/(3*u2) - (3*u2)/N + (2*N*u2)/3 + (2*Nf*u2)/3 + (5*N*u2^2)/6 - 
     (2*Nf*u2^2)/3 - (3*v2)/N + (3*v2)/(2*mu2p1*N) + (17*N*v2)/6 + 
     (2*N*v2)/(3*u2^2) + (5*N*u2*v2)/6 - (2*Nf*u2*v2)/3 + (4*N*v2)/(3*w2^2) - 
     (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - (2*N*v2^4)/(3*w2^2) + (4*N)/(3*w2) - 
     (2*N*v2)/w2 + (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*Log[mu2p1]*Log[u2]*
    Log[w2] + (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 26*N*u2^2 - 
     (6*v2)/N - 6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*Log[mu2p1]^2*Log[u2]*
    Log[w2] + Pi*(((-I)*mv2p1)/N + (3*I)*mv2p1*N + ((2*I)*u2)/N - 
     (6*I)*N*u2 - ((2*I)*u2^2)/N + (6*I)*N*u2^2 - ((2*I)*u2*v2)/N + 
     (6*I)*N*u2*v2)*Log[mw2p1]*Log[u2]*Log[w2] + 
   (-3/(2*N) + (2*N)/3 - (mv2p1*Nf)/3 + (4*N)/(3*u2) + (3*u2)/N - 
     (7*N*u2)/3 + (2*Nf*u2)/3 + (5*N*u2^2)/6 - (2*Nf*u2^2)/3 + 
     (3*v2)/(2*mw2p1*N) + (4*N*v2)/3 + (4*N*v2)/(3*u2^2) - (2*N*v2)/u2 + 
     (5*N*u2*v2)/6 - (2*Nf*u2*v2)/3 - (2*N*v2^2)/u2^2 + (2*N*v2^2)/u2 + 
     (2*N*v2^3)/u2^2 - (2*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2^2) + 
     (2*N*v2)/(3*w2^2) + (2*N)/(3*w2))*Log[mw2p1]*Log[u2]*Log[w2] + 
   (7/N + 10*N - (14*u2)/N - 38*N*u2 + (12*u2^2)/N + 39*N*u2^2 - (7*v2)/N - 
     10*N*v2 + (12*u2*v2)/N + 39*N*u2*v2)*Log[mu2p1]*Log[mw2p1]*Log[u2]*
    Log[w2] + (7/(2*N) + (5*N)/2 - (7*u2)/N - 8*N*u2 + (4*u2^2)/N + 
     (19*N*u2^2)/2 - (7*v2)/(2*N) - (5*N*v2)/2 + (4*u2*v2)/N + 
     (19*N*u2*v2)/2)*Log[mw2p1]^2*Log[u2]*Log[w2] + 
   Pi*((-I)*mv2p1*N + (2*I)*N*u2 - (2*I)*N*u2^2 - (2*I)*N*u2*v2)*Log[u2]^2*
    Log[w2] + (-N^(-1) + (21*N)/4 - (2*N)/(3*mw2p1) + (mv2p1*Nf)/2 - 
     (2*u2)/N - (13*N*u2)/2 - Nf*u2 - (19*N*u2^2)/3 + Nf*u2^2 - 
     (5*v2)/(2*N) + v2/(2*mu2p1^3*N) + v2/(2*mu2p1^2*N) + 
     (5*v2)/(4*mu2p1*N) + v2/(mw2p1*N) - (7*N*v2)/4 + (9*N*v2)/(4*mu2p1^3) - 
     (11*N*v2)/(4*mu2p1^2) + (9*N*v2)/(4*mu2p1) - (N*v2)/(3*mw2p1^2) - 
     (5*N*v2)/(2*mw2p1) - (19*N*u2*v2)/3 + Nf*u2*v2 + v2/(4*N*w2) + 
     (3*N*v2)/(4*w2))*Log[u2]^2*Log[w2] + 
   (-1/2*mv2p1/N - 2*N + u2/N + 7*N*u2 - (2*u2^2)/N - (13*N*u2^2)/2 + 
     2*N*v2 - (2*u2*v2)/N - (13*N*u2*v2)/2)*Log[mu2p1]*Log[u2]^2*Log[w2] + 
   (-(mv2p1/N) + (mv2p1*N)/2 + (2*u2)/N - N*u2 - (2*u2^2)/N + N*u2^2 - 
     (2*u2*v2)/N + N*u2*v2)*Log[mw2p1]*Log[u2]^2*Log[w2] + 
   (-5/(6*N) + N/3 + (5*u2)/(3*N) - (7*N*u2)/6 - u2^2/(6*N) + (5*N*u2^2)/12 + 
     (5*v2)/(6*N) - (N*v2)/3 - (u2*v2)/(6*N) + (5*N*u2*v2)/12)*Log[u2]^3*
    Log[w2] + Pi^2*(-1/2*1/N - (2*N)/3 + u2/N + (17*N*u2)/6 - 
     (5*u2^2)/(6*N) - (35*N*u2^2)/12 + v2/(2*N) + (2*N*v2)/3 - 
     (5*u2*v2)/(6*N) - (35*N*u2*v2)/12)*Log[v2]*Log[w2] + 
   ((11*N)/2 - (4*N)/(3*mw2p1) - Nf + (4*N)/(3*u2) - 11*N*u2 + 2*Nf*u2 - 
     (2*v2)/N + v2/(mu2p1*N) + v2/(mw2p1^2*N) - v2/(2*mw2p1*N) - 
     (161*N*v2)/6 + (27*N*v2)/(2*mu2p1) + (13*N*v2)/(2*mw2p1^2) + 
     (5*N*v2)/(6*mw2p1) + (8*Nf*v2)/3 - (4*Nf*v2)/(3*mu2p1) - 
     (Nf*v2)/(3*mw2p1) - (2*N*v2)/u2 + (2*N*v2^2)/(3*u2) + 
     (2*mv2p1*N*v2)/(3*w2))*Log[v2]*Log[w2] + 
   Pi*(((11*I)/2)*N + (((4*I)/3)*N)/mu2p1 + (((4*I)/3)*N)/mw2p1 - 
     I*mv2p1*Nf - (((4*I)/3)*N)/u2 - (11*I)*mv2p1*N*u2 + (2*I)*Nf*u2 + 
     (11*I)*N*u2^2 - (2*I)*Nf*u2^2 + ((3*I)*v2)/N - 
     (((3*I)/2)*v2)/(mu2p1*N) - (((3*I)/2)*v2)/(mw2p1*N) - ((23*I)/2)*N*v2 + 
     (((2*I)/3)*N*v2)/mu2p1^2 + (((2*I)/3)*N*v2)/mw2p1^2 - 
     (((4*I)/3)*N*v2)/u2^2 + ((2*I)*N*v2)/u2 - (2*I)*Nf*u2*v2 + 
     ((2*I)*N*v2^2)/u2^2 - ((2*I)*N*v2^2)/u2 - ((2*I)*N*v2^3)/u2^2 + 
     (((2*I)/3)*N*v2^3)/u2 + (((2*I)/3)*N*v2^4)/u2^2 - 
     (((4*I)/3)*N*v2)/w2^2 + ((2*I)*N*v2^2)/w2^2 - ((2*I)*N*v2^3)/w2^2 + 
     (((2*I)/3)*N*v2^4)/w2^2 - (((4*I)/3)*N)/w2 + ((2*I)*N*v2)/w2 - 
     ((2*I)*N*v2^2)/w2 + (((2*I)/3)*N*v2^3)/w2)*Log[v2]*Log[w2] + 
   Pi*((-3*I)/N - (6*I)*N + ((6*I)*u2)/N + (18*I)*N*u2 - ((4*I)*u2^2)/N - 
     (19*I)*N*u2^2 + ((3*I)*v2)/N + (6*I)*N*v2 - ((4*I)*u2*v2)/N - 
     (19*I)*N*u2*v2)*Log[mu2p1]*Log[v2]*Log[w2] + 
   (-7*N + (4*mv2p1*Nf)/3 + 14*N*u2 - (8*Nf*u2)/3 - (31*N*u2^2)/3 + 
     (8*Nf*u2^2)/3 + 10*N*v2 - (4*N*v2)/mu2p1 - (N*v2)/u2 - (31*N*u2*v2)/3 + 
     (8*Nf*u2*v2)/3)*Log[mu2p1]*Log[v2]*Log[w2] + 
   (-1/2*mv2p1/N + N + u2/N - 5*N*u2 + (9*N*u2^2)/2 - N*v2 + (9*N*u2*v2)/2)*
    Log[mu2p1]^2*Log[v2]*Log[w2] + 
   ((-2*mv2p1^3*N)/(3*u2) - (2*mv2p1^3*N*v2)/(3*u2^2) + 
     (2*mv2p1^3*N*v2)/(3*w2^2) + (2*mv2p1^3*N)/(3*w2))*Log[mv2p1]*Log[v2]*
    Log[w2] + (mv2p1/N + (5*N)/2 - (2*u2)/N - 11*mv2p1*N*u2 + (2*u2^2)/N + 
     11*N*u2^2 - (5*N*v2)/2 + (2*u2*v2)/N)*Log[mv2p1]^2*Log[v2]*Log[w2] + 
   Pi*(((-3*I)*mv2p1)/N - (9*I)*N + ((6*I)*u2)/N + (30*I)*mv2p1*N*u2 - 
     ((6*I)*u2^2)/N - (30*I)*N*u2^2 + (9*I)*N*v2 - ((6*I)*u2*v2)/N)*
    Log[mw2p1]*Log[v2]*Log[w2] + (3/(2*N) - (2*N)/3 + (mv2p1*Nf)/3 - 
     (4*N)/(3*u2) - (3*u2)/N + (7*N*u2)/3 - (2*Nf*u2)/3 - (5*N*u2^2)/6 + 
     (2*Nf*u2^2)/3 - (3*v2)/(2*mw2p1*N) - (4*N*v2)/3 - (4*N*v2)/(3*u2^2) + 
     (2*N*v2)/u2 - (5*N*u2*v2)/6 + (2*Nf*u2*v2)/3 + (2*N*v2^2)/u2^2 - 
     (2*N*v2^2)/u2 - (2*N*v2^3)/u2^2 + (2*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2^2) - (2*N*v2)/(3*w2^2) - (2*N)/(3*w2))*Log[mw2p1]*
    Log[v2]*Log[w2] + (5/N + 2*N - (10*u2)/N - 10*N*u2 + (4*u2^2)/N + 
     13*N*u2^2 - (5*v2)/N - 2*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*
    Log[mw2p1]*Log[v2]*Log[w2] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 
     22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*
    Log[mv2p1]*Log[mw2p1]*Log[v2]*Log[w2] + 
   (mv2p1*N - 8*N*u2 + 9*N*u2^2 + 9*N*u2*v2 + (2*mu2p1*w2)/N)*Log[mw2p1]^2*
    Log[v2]*Log[w2] + Pi*((I*mv2p1)/N - ((2*I)*u2)/N + ((2*I)*u2^2)/N + 
     ((2*I)*u2*v2)/N)*Log[u2]*Log[v2]*Log[w2] + 
   (9/(2*N) + (52*N)/3 + (4*N)/(3*mu2p1) + (4*N)/(3*mw2p1) - (4*mv2p1*Nf)/3 - 
     (2*N)/(3*u2) - u2/N - (119*N*u2)/3 + (8*Nf*u2)/3 + (97*N*u2^2)/6 - 
     (8*Nf*u2^2)/3 + (4*v2)/N - (7*v2)/(2*mu2p1*N) - v2/(mw2p1^3*N) - 
     v2/(mw2p1^2*N) - (5*v2)/(2*mw2p1*N) - (82*N*v2)/3 + 
     (2*N*v2)/(3*mu2p1^2) + (4*N*v2)/mu2p1 - (9*N*v2)/(2*mw2p1^3) + 
     (37*N*v2)/(6*mw2p1^2) - (9*N*v2)/(2*mw2p1) - (2*N*v2)/(3*u2^2) - 
     v2/(2*N*u2) - (3*N*v2)/(2*u2) + (97*N*u2*v2)/6 - (8*Nf*u2*v2)/3 - 
     (2*N*v2)/w2^2 + (4*N*v2^2)/w2^2 - (4*N*v2^3)/w2^2 + 
     (4*N*v2^4)/(3*w2^2) - (2*N)/w2 + (4*N*v2)/w2 - (4*N*v2^2)/w2 + 
     (4*N*v2^3)/(3*w2))*Log[u2]*Log[v2]*Log[w2] + 
   (-10/N - 13*N + (20*u2)/N + 50*N*u2 - (12*u2^2)/N - 54*N*u2^2 + 
     (10*v2)/N + 13*N*v2 - (12*u2*v2)/N - 54*N*u2*v2)*Log[mu2p1]*Log[u2]*
    Log[v2]*Log[w2] + ((-2*mv2p1)/N - 5*N + (4*u2)/N + 22*mv2p1*N*u2 - 
     (4*u2^2)/N - 22*N*u2^2 + 5*N*v2 - (4*u2*v2)/N)*Log[mv2p1]*Log[u2]*
    Log[v2]*Log[w2] + (-5/N - 10*N + (10*u2)/N + 38*N*u2 - (8*u2^2)/N - 
     39*N*u2^2 + (5*v2)/N + 10*N*v2 - (8*u2*v2)/N - 39*N*u2*v2)*Log[mw2p1]*
    Log[u2]*Log[v2]*Log[w2] + (7/(2*N) + (5*N)/2 - (7*u2)/N - (19*N*u2)/2 + 
     (9*u2^2)/(2*N) + (43*N*u2^2)/4 - (7*v2)/(2*N) - (5*N*v2)/2 + 
     (9*u2*v2)/(2*N) + (43*N*u2*v2)/4)*Log[u2]^2*Log[v2]*Log[w2] + 
   Pi*(((5*I)/2)/N + (2*I)*N - ((5*I)*u2)/N - (7*I)*N*u2 + ((4*I)*u2^2)/N + 
     ((15*I)/2)*N*u2^2 - (((5*I)/2)*v2)/N - (2*I)*N*v2 + ((4*I)*u2*v2)/N + 
     ((15*I)/2)*N*u2*v2)*Log[v2]^2*Log[w2] + 
   (3/N + (19*N)/3 - (2*N)/(3*mw2p1) - (mv2p1*Nf)/6 + N/(3*u2) - (2*u2)/N - 
     (44*N*u2)/3 + (Nf*u2)/3 + (11*N*u2^2)/6 - (Nf*u2^2)/3 - (2*v2)/N - 
     v2/(2*mu2p1*N) - (43*N*v2)/3 + (5*N*v2)/mu2p1 - (N*v2)/(3*mw2p1^2) + 
     (N*v2)/(2*mw2p1) + (N*v2)/(3*u2^2) - v2/(2*N*u2) - (5*N*v2)/(2*u2) + 
     (11*N*u2*v2)/6 - (Nf*u2*v2)/3 - (2*N*v2^2)/u2^2 + (2*N*v2^2)/u2 + 
     (2*N*v2^3)/u2^2 - (2*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2^2) - 
     (2*N*v2)/(3*w2^2) + (N*v2^2)/w2^2 - (N*v2^3)/w2^2 + (N*v2^4)/(3*w2^2) - 
     (2*N)/(3*w2) + (N*v2)/w2 - (N*v2^2)/w2 + (N*v2^3)/(3*w2))*Log[v2]^2*
    Log[w2] + (5/(2*N) + (mv2p1*N)/2 - (5*u2)/N + 2*N*u2 + (2*u2^2)/N - 
     (N*u2^2)/2 - (5*v2)/(2*N) + (2*u2*v2)/N - (N*u2*v2)/2)*Log[mu2p1]*
    Log[v2]^2*Log[w2] + (mv2p1/N + 5*N - (2*u2)/N - 16*N*u2 + (4*u2^2)/N + 
     15*N*u2^2 - 5*N*v2 + (4*u2*v2)/N + 15*N*u2*v2)*Log[mw2p1]*Log[v2]^2*
    Log[w2] + (mv2p1/(2*N) - u2/N + (3*N*u2)/2 - (3*u2^2)/(2*N) - 
     (N*u2^2)/4 - (3*u2*v2)/(2*N) - (N*u2*v2)/4)*Log[u2]*Log[v2]^2*Log[w2] + 
   (-25/(6*N) - (10*N)/3 + (25*u2)/(3*N) + (73*N*u2)/6 - (37*u2^2)/(6*N) - 
     (53*N*u2^2)/4 + (25*v2)/(6*N) + (10*N*v2)/3 - (37*u2*v2)/(6*N) - 
     (53*N*u2*v2)/4)*Log[v2]^3*Log[w2] + 
   (-1/4*1/N - (55*N)/12 + Nf/3 + u2/N + (41*N*u2)/4 - (2*Nf*u2)/3 + v2/N - 
     v2/(2*mu2p1*N) + (41*N*v2)/4 - (59*N*v2)/(12*mu2p1) - (2*Nf*v2)/3 + 
     (Nf*v2)/(3*mu2p1))*Log[w2]^2 + Pi^2*(-1/6*1/N + (5*N)/6 + u2/(3*N) - 
     (23*N*u2)/12 - (7*u2^2)/(12*N) + (49*N*u2^2)/24 + v2/(6*N) - 
     (5*N*v2)/6 - (7*u2*v2)/(12*N) + (49*N*u2*v2)/24)*Log[w2]^2 + 
   Pi*(((3*I)/4)/N - ((29*I)/12)*N - (((2*I)/3)*N)/mu2p1 + (I/3)*mv2p1*Nf - 
     (((3*I)/2)*u2)/N + ((19*I)/3)*N*u2 - ((2*I)/3)*Nf*u2 - 
     ((15*I)/4)*N*u2^2 + ((2*I)/3)*Nf*u2^2 - (((3*I)/2)*v2)/N + 
     (((3*I)/4)*v2)/(mu2p1*N) + ((47*I)/12)*N*v2 - ((I/3)*N*v2)/mu2p1^2 - 
     ((I/2)*N*v2)/mu2p1 - ((15*I)/4)*N*u2*v2 + ((2*I)/3)*Nf*u2*v2)*
    Log[w2]^2 + Pi*(((-1/2*I)*mv2p1)/N + ((3*I)/2)*mv2p1*N + (I*u2)/N - 
     (3*I)*N*u2 - (I*u2^2)/N + (3*I)*N*u2^2 - (I*u2*v2)/N + (3*I)*N*u2*v2)*
    Log[mu2p1]*Log[w2]^2 + (-9/(4*N) + N/6 - (mv2p1*Nf)/3 + (5*u2)/(2*N) - 
     (5*N*u2)/6 + (2*Nf*u2)/3 + (15*N*u2^2)/4 - (2*Nf*u2^2)/3 + 
     (5*v2)/(2*N) - v2/(2*mu2p1*N) + (19*N*v2)/12 + v2/(4*N*u2) + 
     (3*N*v2)/(4*u2) + (15*N*u2*v2)/4 - (2*Nf*u2*v2)/3)*Log[mu2p1]*
    Log[w2]^2 + (9/(4*N) + (5*N)/4 - (9*u2)/(2*N) - 7*N*u2 + (3*u2^2)/N + 
     (31*N*u2^2)/4 - (9*v2)/(4*N) - (5*N*v2)/4 + (3*u2*v2)/N + 
     (31*N*u2*v2)/4)*Log[mu2p1]^2*Log[w2]^2 + 
   (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 26*N*u2^2 - (6*v2)/N - 
     6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*Log[mu2p1]*Log[mw2p1]*Log[w2]^2 + 
   (3/(2*N) + (3*N)/2 - (3*u2)/N - 6*N*u2 + (2*u2^2)/N + (13*N*u2^2)/2 - 
     (3*v2)/(2*N) - (3*N*v2)/2 + (2*u2*v2)/N + (13*N*u2*v2)/2)*Log[mw2p1]^2*
    Log[w2]^2 + Pi*((((3*I)/2)*mv2p1)/N - (2*I)*mv2p1*N - ((3*I)*u2)/N + 
     (4*I)*N*u2 + ((3*I)*u2^2)/N - (4*I)*N*u2^2 + ((3*I)*u2*v2)/N - 
     (4*I)*N*u2*v2)*Log[u2]*Log[w2]^2 + 
   (7/(4*N) - (47*N)/6 - (2*N)/(3*mu2p1) + (mv2p1*Nf)/3 - (2*N)/(3*u2) + 
     u2/(2*N) + (91*N*u2)/6 - (2*Nf*u2)/3 - (19*N*u2^2)/12 + (2*Nf*u2^2)/3 + 
     v2/N - v2/(2*mu2p1^3*N) - v2/(2*mu2p1^2*N) - v2/(2*mu2p1*N) - 
     v2/(mw2p1*N) + (19*N*v2)/3 - (9*N*v2)/(4*mu2p1^3) + 
     (29*N*v2)/(12*mu2p1^2) - (11*N*v2)/(4*mu2p1) + (2*N*v2)/mw2p1 - 
     (2*N*v2)/(3*u2^2) + (N*v2)/u2 - (19*N*u2*v2)/12 + (2*Nf*u2*v2)/3 + 
     (N*v2^2)/u2^2 - (N*v2^2)/u2 - (N*v2^3)/u2^2 + (N*v2^3)/(3*u2) + 
     (N*v2^4)/(3*u2^2) - (N*v2)/(3*w2^2) - N/(3*w2) - v2/(4*N*w2) - 
     (3*N*v2)/(4*w2))*Log[u2]*Log[w2]^2 + 
   (-1/2*mv2p1/N + (3*mv2p1*N)/2 + u2/N - 3*N*u2 - u2^2/N + 3*N*u2^2 - 
     (u2*v2)/N + 3*N*u2*v2)*Log[mu2p1]*Log[u2]*Log[w2]^2 + 
   (-5/(2*N) - 4*N + (5*u2)/N + 17*N*u2 - (4*u2^2)/N - (35*N*u2^2)/2 + 
     (5*v2)/(2*N) + 4*N*v2 - (4*u2*v2)/N - (35*N*u2*v2)/2)*Log[mw2p1]*Log[u2]*
    Log[w2]^2 + (3/(2*N) + (7*N)/4 - (3*u2)/N - (35*N*u2)/4 + 
     (11*u2^2)/(4*N) + (71*N*u2^2)/8 - (3*v2)/(2*N) - (7*N*v2)/4 + 
     (11*u2*v2)/(4*N) + (71*N*u2*v2)/8)*Log[u2]^2*Log[w2]^2 + 
   Pi*(((-I)*mv2p1)/N + I*mv2p1*N + ((2*I)*u2)/N - (2*I)*N*u2 - 
     ((2*I)*u2^2)/N + (2*I)*N*u2^2 - ((2*I)*u2*v2)/N + (2*I)*N*u2*v2)*Log[v2]*
    Log[w2]^2 + (-3/N - (67*N)/12 + N/(3*u2) + (2*u2)/N + (79*N*u2)/6 - 
     (13*N*u2^2)/6 - v2/(2*N) + v2/(mu2p1*N) + v2/(2*mw2p1^3*N) + 
     v2/(2*mw2p1^2*N) + (5*v2)/(4*mw2p1*N) + (103*N*v2)/12 - (2*N*v2)/mu2p1 + 
     (9*N*v2)/(4*mw2p1^3) - (11*N*v2)/(4*mw2p1^2) + (9*N*v2)/(4*mw2p1) + 
     (N*v2)/(3*u2^2) + v2/(4*N*u2) + (3*N*v2)/(4*u2) - (13*N*u2*v2)/6 + 
     (2*N*v2)/(3*w2^2) - (N*v2^2)/w2^2 + (N*v2^3)/w2^2 - (N*v2^4)/(3*w2^2) + 
     (2*N)/(3*w2) - (N*v2)/w2 + (N*v2^2)/w2 - (N*v2^3)/(3*w2))*Log[v2]*
    Log[w2]^2 + (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + 
     (3*v2)/N + 3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*Log[v2]*
    Log[w2]^2 + (-9/(2*N) - (9*N)/2 + (9*u2)/N + 18*N*u2 - (6*u2^2)/N - 
     (39*N*u2^2)/2 + (9*v2)/(2*N) + (9*N*v2)/2 - (6*u2*v2)/N - 
     (39*N*u2*v2)/2)*Log[mw2p1]*Log[v2]*Log[w2]^2 + 
   ((3*N)/2 - (15*N*u2)/2 + (31*N*u2^2)/4 - (3*N*v2)/2 + (31*N*u2*v2)/4 + 
     (mu2p1*w2)/(2*N))*Log[u2]*Log[v2]*Log[w2]^2 + 
   (19/(4*N) + 4*N - (19*u2)/(2*N) - (71*N*u2)/4 + (31*u2^2)/(4*N) + 
     (149*N*u2^2)/8 - (19*v2)/(4*N) - 4*N*v2 + (31*u2*v2)/(4*N) + 
     (149*N*u2*v2)/8)*Log[v2]^2*Log[w2]^2 + 
   Pi*(((-1/3*I)*mv2p1)/N + (I/3)*mv2p1*N + (((2*I)/3)*u2)/N - 
     ((2*I)/3)*N*u2 - (((2*I)/3)*u2^2)/N + ((2*I)/3)*N*u2^2 - 
     (((2*I)/3)*u2*v2)/N + ((2*I)/3)*N*u2*v2)*Log[w2]^3 + 
   (-1/3*1/N + (65*N)/36 + (2*N)/(9*u2) - (2*u2)/(3*N) - (53*N*u2)/18 - 
     (13*N*u2^2)/18 - (5*v2)/(6*N) + v2/(6*mu2p1^3*N) + v2/(6*mu2p1^2*N) + 
     (5*v2)/(12*mu2p1*N) + v2/(3*mw2p1*N) - (29*N*v2)/36 + 
     (3*N*v2)/(4*mu2p1^3) - (11*N*v2)/(12*mu2p1^2) + (3*N*v2)/(4*mu2p1) - 
     (2*N*v2)/(3*mw2p1) + (2*N*v2)/(9*u2^2) - (N*v2)/(3*u2) - 
     (13*N*u2*v2)/18 - (N*v2^2)/(3*u2^2) + (N*v2^2)/(3*u2) + 
     (N*v2^3)/(3*u2^2) - (N*v2^3)/(9*u2) - (N*v2^4)/(9*u2^2) + 
     (N*v2)/(9*w2^2) + N/(9*w2) + v2/(12*N*w2) + (N*v2)/(4*w2))*Log[w2]^3 + 
   (-1/6*mv2p1/N + N/3 + u2/(3*N) - (5*N*u2)/3 + (3*N*u2^2)/2 - (N*v2)/3 + 
     (3*N*u2*v2)/2)*Log[mw2p1]*Log[w2]^3 + 
   (1/(3*N) - N/2 - (2*u2)/(3*N) + (3*N*u2)/2 + u2^2/(2*N) - (17*N*u2^2)/12 - 
     v2/(3*N) + (N*v2)/2 + (u2*v2)/(2*N) - (17*N*u2*v2)/12)*Log[u2]*
    Log[w2]^3 + (-N^(-1) - (2*N)/3 + (2*u2)/N + (23*N*u2)/6 - 
     (3*u2^2)/(2*N) - (49*N*u2^2)/12 + v2/N + (2*N*v2)/3 - (3*u2*v2)/(2*N) - 
     (49*N*u2*v2)/12)*Log[v2]*Log[w2]^3 + 
   (-1/8*1/N + N/8 + u2/(4*N) - (N*u2)/8 - (7*u2^2)/(24*N) + (7*N*u2^2)/48 + 
     v2/(8*N) - (N*v2)/8 - (7*u2*v2)/(24*N) + (7*N*u2*v2)/48)*Log[w2]^4 + 
   Pi^2*(-2/(3*N) - 5*N + (4*u2)/(3*N) + 17*N*u2 - u2^2/N - (103*N*u2^2)/6 + 
     (2*v2)/(3*N) + 5*N*v2 - (u2*v2)/N - (103*N*u2*v2)/6)*PolyLog[2, u2] + 
   Pi*((-6*I)/N - ((67*I)/6)*N + (((2*I)/3)*N)/u2 + ((4*I)*u2)/N + 
     ((79*I)/3)*N*u2 - ((13*I)/3)*N*u2^2 - (I*v2)/N + ((2*I)*v2)/(mu2p1*N) + 
     (I*v2)/(mw2p1^3*N) + (I*v2)/(mw2p1^2*N) + (((5*I)/2)*v2)/(mw2p1*N) + 
     ((103*I)/6)*N*v2 - ((4*I)*N*v2)/mu2p1 + (((9*I)/2)*N*v2)/mw2p1^3 - 
     (((11*I)/2)*N*v2)/mw2p1^2 + (((9*I)/2)*N*v2)/mw2p1 + 
     (((2*I)/3)*N*v2)/u2^2 + ((I/2)*v2)/(N*u2) + (((3*I)/2)*N*v2)/u2 - 
     ((13*I)/3)*N*u2*v2 + (((4*I)/3)*N*v2)/w2^2 - ((2*I)*N*v2^2)/w2^2 + 
     ((2*I)*N*v2^3)/w2^2 - (((2*I)/3)*N*v2^4)/w2^2 + (((4*I)/3)*N)/w2 - 
     ((2*I)*N*v2)/w2 + ((2*I)*N*v2^2)/w2 - (((2*I)/3)*N*v2^3)/w2)*
    PolyLog[2, u2] + Pi*((I*mv2p1)/N + (2*I)*mv2p1*N - ((2*I)*u2)/N - 
     (4*I)*N*u2 + ((2*I)*u2^2)/N + (4*I)*N*u2^2 + ((2*I)*u2*v2)/N + 
     (4*I)*N*u2*v2)*Log[mu2p1]*PolyLog[2, u2] + 
   (-1/2*(mv2p1*N) + 4*N*u2 - (9*N*u2^2)/2 - (9*N*u2*v2)/2 - (mu2p1*w2)/N)*
    Log[mu2p1]^2*PolyLog[2, u2] + Pi*((I*mv2p1)/N + (4*I)*N - ((2*I)*u2)/N - 
     (14*I)*N*u2 + ((4*I)*u2^2)/N + (13*I)*N*u2^2 - (4*I)*N*v2 + 
     ((4*I)*u2*v2)/N + (13*I)*N*u2*v2)*Log[mw2p1]*PolyLog[2, u2] + 
   (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 
     3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, u2] + Pi*(((-I)*mv2p1)/N + I*mv2p1*N + ((2*I)*u2)/N - 
     (2*I)*N*u2 - ((2*I)*u2^2)/N + (2*I)*N*u2^2 - ((2*I)*u2*v2)/N + 
     (2*I)*N*u2*v2)*Log[u2]*PolyLog[2, u2] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*Log[u2]*PolyLog[2, u2] + 
   (mv2p1/N + 4*N - (2*u2)/N - 14*N*u2 + (4*u2^2)/N + 13*N*u2^2 - 4*N*v2 + 
     (4*u2*v2)/N + 13*N*u2*v2)*Log[mw2p1]*Log[u2]*PolyLog[2, u2] + 
   (-1/2*mv2p1/N - 2*N + u2/N + 7*N*u2 - (2*u2^2)/N - (13*N*u2^2)/2 + 
     2*N*v2 - (2*u2*v2)/N - (13*N*u2*v2)/2)*Log[u2]^2*PolyLog[2, u2] + 
   Pi*(((-2*I)*mv2p1)/N - (9*I)*N + ((4*I)*u2)/N + (30*I)*mv2p1*N*u2 - 
     ((4*I)*u2^2)/N - (30*I)*N*u2^2 + (9*I)*N*v2 - ((4*I)*u2*v2)/N)*Log[v2]*
    PolyLog[2, u2] + (6/N + (67*N)/6 - (2*N)/(3*u2) - (4*u2)/N - 
     (79*N*u2)/3 + (13*N*u2^2)/3 + v2/N - (2*v2)/(mu2p1*N) - v2/(mw2p1^3*N) - 
     v2/(mw2p1^2*N) - (5*v2)/(2*mw2p1*N) - (103*N*v2)/6 + (4*N*v2)/mu2p1 - 
     (9*N*v2)/(2*mw2p1^3) + (11*N*v2)/(2*mw2p1^2) - (9*N*v2)/(2*mw2p1) - 
     (2*N*v2)/(3*u2^2) - v2/(2*N*u2) - (3*N*v2)/(2*u2) + (13*N*u2*v2)/3 - 
     (4*N*v2)/(3*w2^2) + (2*N*v2^2)/w2^2 - (2*N*v2^3)/w2^2 + 
     (2*N*v2^4)/(3*w2^2) - (4*N)/(3*w2) + (2*N*v2)/w2 - (2*N*v2^2)/w2 + 
     (2*N*v2^3)/(3*w2))*Log[v2]*PolyLog[2, u2] + 
   (-(mv2p1/N) - 2*mv2p1*N + (2*u2)/N + 4*N*u2 - (2*u2^2)/N - 4*N*u2^2 - 
     (2*u2*v2)/N - 4*N*u2*v2)*Log[mu2p1]*Log[v2]*PolyLog[2, u2] + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*Log[mv2p1]*Log[v2]*PolyLog[2, u2] + 
   (-(mv2p1/N) - 4*N + (2*u2)/N + 14*N*u2 - (4*u2^2)/N - 13*N*u2^2 + 4*N*v2 - 
     (4*u2*v2)/N - 13*N*u2*v2)*Log[mw2p1]*Log[v2]*PolyLog[2, u2] + 
   (mv2p1/N - mv2p1*N - (2*u2)/N + 2*N*u2 + (2*u2^2)/N - 2*N*u2^2 + 
     (2*u2*v2)/N - 2*N*u2*v2)*Log[u2]*Log[v2]*PolyLog[2, u2] + 
   (3/(2*N) + (5*N)/2 - (3*u2)/N - 8*N*u2 + (2*u2^2)/N + (17*N*u2^2)/2 - 
     (3*v2)/(2*N) - (5*N*v2)/2 + (2*u2*v2)/N + (17*N*u2*v2)/2)*Log[v2]^2*
    PolyLog[2, u2] + Pi*((I*mv2p1)/N + (4*I)*N - ((2*I)*u2)/N - (14*I)*N*u2 + 
     (15*I)*N*u2^2 - (4*I)*N*v2 + (15*I)*N*u2*v2)*Log[w2]*PolyLog[2, u2] + 
   (-6/N - (67*N)/6 + (2*N)/(3*u2) + (4*u2)/N + (79*N*u2)/3 - (13*N*u2^2)/3 - 
     v2/N + (2*v2)/(mu2p1*N) + v2/(mw2p1^3*N) + v2/(mw2p1^2*N) + 
     (5*v2)/(2*mw2p1*N) + (103*N*v2)/6 - (4*N*v2)/mu2p1 + 
     (9*N*v2)/(2*mw2p1^3) - (11*N*v2)/(2*mw2p1^2) + (9*N*v2)/(2*mw2p1) + 
     (2*N*v2)/(3*u2^2) + v2/(2*N*u2) + (3*N*v2)/(2*u2) - (13*N*u2*v2)/3 + 
     (4*N*v2)/(3*w2^2) - (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - 
     (2*N*v2^4)/(3*w2^2) + (4*N)/(3*w2) - (2*N*v2)/w2 + (2*N*v2^2)/w2 - 
     (2*N*v2^3)/(3*w2))*Log[w2]*PolyLog[2, u2] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*Log[w2]*PolyLog[2, u2] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mw2p1]*Log[w2]*PolyLog[2, u2] + 
   (-4/N - 2*N + (8*u2)/N + 10*N*u2 - (6*u2^2)/N - 11*N*u2^2 + (4*v2)/N + 
     2*N*v2 - (6*u2*v2)/N - 11*N*u2*v2)*Log[u2]*Log[w2]*PolyLog[2, u2] + 
   (-5*N + 22*N*u2 - 24*N*u2^2 + 5*N*v2 - 24*N*u2*v2 - (4*mu2p1*w2)/N)*
    Log[v2]*Log[w2]*PolyLog[2, u2] + ((3*N)/2 - 6*N*u2 + (13*N*u2^2)/2 - 
     (3*N*v2)/2 + (13*N*u2*v2)/2 + (mu2p1*w2)/N)*Log[w2]^2*PolyLog[2, u2] + 
   Pi^2*((-2*mv2p1)/(3*N) - (5*N)/3 + (4*u2)/(3*N) + (22*mv2p1*N*u2)/3 - 
     (4*u2^2)/(3*N) - (22*N*u2^2)/3 + (5*N*v2)/3 - (4*u2*v2)/(3*N))*
    PolyLog[2, v2] + (-3/N + 1/(mu2p1*N) + mv2p1/(mu2p1^2*N) + 
     mv2p1/(mw2p1^2*N) + 1/(mw2p1*N) - 21*N - (11*N)/(2*mu2p1) + 
     (9*mv2p1*N)/(2*mu2p1^2) + (9*mv2p1*N)/(2*mw2p1^2) - (11*N)/(2*mw2p1) - 
     mv2p1/(2*N*u2^2) - (5*N)/(2*u2^2) + (2*mv2p1)/(N*u2) - (3*N)/(2*u2) + 
     1/(2*mu2p1*N*v2) + 1/(2*mw2p1*N*v2) + (9*N)/(4*mu2p1*v2) + 
     (9*N)/(4*mw2p1*v2) - 1/(2*N*u2*v2) - (9*N)/(4*u2*v2) + (4*v2)/N - 
     (3*v2)/(2*mu2p1*N) - (3*v2)/(2*mw2p1*N) + 22*N*v2 + 
     (13*N*v2)/(4*mu2p1) + (13*N*v2)/(4*mw2p1) + (3*N*v2)/(2*u2^2) + 
     (47*N*v2)/(12*u2) + (5*N*v2^2)/(3*u2^2) - (2*N*v2^2)/(3*u2) - 
     (2*N*v2^3)/(3*u2^2) - mv2p1/(2*N*w2^2) - (5*N)/(2*w2^2) + 
     (3*N*v2)/(2*w2^2) + (5*N*v2^2)/(3*w2^2) - (2*N*v2^3)/(3*w2^2) + 
     (2*mv2p1)/(N*w2) - (3*N)/(2*w2) - 1/(2*N*v2*w2) - (9*N)/(4*v2*w2) + 
     (47*N*v2)/(12*w2) - (2*N*v2^2)/(3*w2))*PolyLog[2, v2] + 
   (mv2p1/N + (5*N)/2 - (2*u2)/N - 11*mv2p1*N*u2 + (2*u2^2)/N + 11*N*u2^2 - 
     (5*N*v2)/2 + (2*u2*v2)/N)*Log[mu2p1]^2*PolyLog[2, v2] + 
   ((2*mv2p1^3*N)/(3*u2) + (2*mv2p1^3*N*v2)/(3*u2^2) - 
     (2*mv2p1^3*N*v2)/(3*w2^2) - (2*mv2p1^3*N)/(3*w2))*Log[u2]*
    PolyLog[2, v2] + (4/N + 22*N - (8*u2)/N - 44*N*u2 - (8*v2)/N + 
     (2*v2)/(mu2p1^3*N) + (2*v2)/(mu2p1^2*N) + v2/(mu2p1*N) - 44*N*v2 + 
     (9*N*v2)/mu2p1^3 - (11*N*v2)/mu2p1^2 + (17*N*v2)/mu2p1 - v2/(N*u2) - 
     (4*N*v2)/u2 - (2*N*v2^2)/u2^2 + (2*N*v2^2)/u2 + (2*N*v2^3)/u2^2 - 
     (2*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2^2) - (4*N*v2)/(3*w2^2) + 
     (2*N*v2^2)/w2^2 - (2*N*v2^3)/w2^2 + (2*N*v2^4)/(3*w2^2) - (4*N)/(3*w2) + 
     (3*N*v2)/w2 - (2*N*v2^2)/w2 + (2*N*v2^3)/(3*w2))*Log[v2]*
    PolyLog[2, v2] + (-(mv2p1/N) - (5*N)/2 + (2*u2)/N + 11*mv2p1*N*u2 - 
     (2*u2^2)/N - 11*N*u2^2 + (5*N*v2)/2 - (2*u2*v2)/N)*Log[v2]^2*
    PolyLog[2, v2] + ((-2*mv2p1^3*N)/(3*u2) - (2*mv2p1^3*N*v2)/(3*u2^2) + 
     (2*mv2p1^3*N*v2)/(3*w2^2) + (2*mv2p1^3*N)/(3*w2))*Log[w2]*
    PolyLog[2, v2] + ((-2*mv2p1)/N - 5*N + (4*u2)/N + 22*mv2p1*N*u2 - 
     (4*u2^2)/N - 22*N*u2^2 + 5*N*v2 - (4*u2*v2)/N)*Log[mu2p1]*Log[w2]*
    PolyLog[2, v2] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + 
     (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*Log[u2]*Log[w2]*
    PolyLog[2, v2] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + 
     (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*Log[v2]*Log[w2]*
    PolyLog[2, v2] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + 
     (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*PolyLog[2, u2]*
    PolyLog[2, v2] + Pi^2*(-1/2*1/N + (7*N)/3 + u2/N - (11*N*u2)/3 - 
     (4*u2^2)/(3*N) + (23*N*u2^2)/6 + v2/(2*N) - (7*N*v2)/3 - 
     (4*u2*v2)/(3*N) + (23*N*u2*v2)/6)*PolyLog[2, -(v2/u2)] + 
   Pi*(I/N - ((5*I)/6)*N - (I/3)*mv2p1*Nf - (((4*I)/3)*N)/u2 + ((2*I)*u2)/N + 
     ((5*I)/3)*N*u2 + ((2*I)/3)*Nf*u2 + ((28*I)/3)*N*u2^2 - 
     ((2*I)/3)*Nf*u2^2 + ((5*I)*v2)/N - (I*v2)/(mu2p1^3*N) - 
     (I*v2)/(mu2p1^2*N) - (((5*I)/2)*v2)/(mu2p1*N) - 
     (((3*I)/2)*v2)/(mw2p1*N) + ((4*I)/3)*N*v2 - (((9*I)/2)*N*v2)/mu2p1^3 + 
     (((11*I)/2)*N*v2)/mu2p1^2 - (((9*I)/2)*N*v2)/mu2p1 + (I*N*v2)/mw2p1 - 
     (((4*I)/3)*N*v2)/u2^2 + ((2*I)*N*v2)/u2 + ((28*I)/3)*N*u2*v2 - 
     ((2*I)/3)*Nf*u2*v2 + ((2*I)*N*v2^2)/u2^2 - ((2*I)*N*v2^2)/u2 - 
     ((2*I)*N*v2^3)/u2^2 + (((2*I)/3)*N*v2^3)/u2 + (((2*I)/3)*N*v2^4)/u2^2 - 
     (((4*I)/3)*N*v2)/w2^2 + ((2*I)*N*v2^2)/w2^2 - ((2*I)*N*v2^3)/w2^2 + 
     (((2*I)/3)*N*v2^4)/w2^2 - (((4*I)/3)*N)/w2 + ((2*I)*N*v2)/w2 - 
     ((2*I)*N*v2^2)/w2 + (((2*I)/3)*N*v2^3)/w2)*PolyLog[2, -(v2/u2)] + 
   (-5/(2*N) + 1/(mu2p1^2*N) + 1/(mu2p1*N) + (3*N)/4 + (9*N)/(2*mu2p1^2) - 
     (11*N)/(2*mu2p1) - (5*u2)/N - 33*N*u2 + (3*u2^2)/N + (51*N*u2^2)/2 + 
     1/(2*mu2p1*N*v2) + (9*N)/(4*mu2p1*v2) - (7*v2)/(2*N) + v2/(mu2p1^2*N) + 
     (3*v2)/(2*mu2p1*N) + v2/(mw2p1*N) - (149*N*v2)/12 + 
     (9*N*v2)/(2*mu2p1^2) - (13*N*v2)/(4*mu2p1) + (17*N*v2)/(2*mw2p1) + 
     (2*N*v2)/u2 + (3*u2*v2)/N + (51*N*u2*v2)/2 + N*v2^2 - (2*N*v2^2)/u2 + 
     (2*N*v2^3)/(3*u2) - mv2p1/(2*N*w2^2) - (5*N)/(2*w2^2) + 
     (3*N*v2)/(2*w2^2) + (5*N*v2^2)/(3*w2^2) - (2*N*v2^3)/(3*w2^2) + 
     (2*mv2p1)/(N*w2) - (3*N)/(2*w2) - 1/(2*N*v2*w2) - (9*N)/(4*v2*w2) + 
     (47*N*v2)/(12*w2) - (2*N*v2^2)/w2 + (2*N*v2^3)/(3*w2))*
    PolyLog[2, -(v2/u2)] + Pi*((-3*I)/N - (3*I)*N + ((6*I)*u2)/N + 
     (12*I)*N*u2 - ((4*I)*u2^2)/N - (13*I)*N*u2^2 + ((3*I)*v2)/N + 
     (3*I)*N*v2 - ((4*I)*u2*v2)/N - (13*I)*N*u2*v2)*Log[mu2p1]*
    PolyLog[2, -(v2/u2)] + (-(mv2p1/N) + (mv2p1*N)/2 + (2*u2)/N - N*u2)*
    Log[mu2p1]^2*PolyLog[2, -(v2/u2)] + 
   Pi*(((-I)*mv2p1)/N - (4*I)*N + ((2*I)*u2)/N + (14*I)*N*u2 - 
     ((4*I)*u2^2)/N - (13*I)*N*u2^2 + (4*I)*N*v2 - ((4*I)*u2*v2)/N - 
     (13*I)*N*u2*v2)*Log[mw2p1]*PolyLog[2, -(v2/u2)] + 
   (6/N + 10*N - (12*u2)/N - 38*N*u2 + (10*u2^2)/N + 39*N*u2^2 - (6*v2)/N - 
     10*N*v2 + (10*u2*v2)/N + 39*N*u2*v2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, -(v2/u2)] + Pi*((I*mv2p1)/N - (2*I)*mv2p1*N - ((2*I)*u2)/N + 
     (4*I)*N*u2 + ((2*I)*u2^2)/N - (4*I)*N*u2^2 + ((2*I)*u2*v2)/N - 
     (4*I)*N*u2*v2)*Log[u2]*PolyLog[2, -(v2/u2)] + 
   (-1/2*1/N - (17*N)/3 + (mv2p1*Nf)/3 + (5*u2)/N + (31*N*u2)/3 - 
     (2*Nf*u2)/3 - (5*N*u2^2)/6 + (2*Nf*u2^2)/3 + (5*v2)/N - v2/(mu2p1^3*N) - 
     v2/(mu2p1^2*N) - (5*v2)/(2*mu2p1*N) + (49*N*v2)/6 - 
     (9*N*v2)/(2*mu2p1^3) + (11*N*v2)/(2*mu2p1^2) - (9*N*v2)/(2*mu2p1) + 
     (N*v2)/mw2p1 - (5*N*u2*v2)/6 + (2*Nf*u2*v2)/3 - 
     (2*mv2p1^3*N*v2)/(3*w2^2) - (2*mv2p1^3*N)/(3*w2))*Log[u2]*
    PolyLog[2, -(v2/u2)] + (-6/N - 10*N + (12*u2)/N + 38*N*u2 - (10*u2^2)/N - 
     39*N*u2^2 + (6*v2)/N + 10*N*v2 - (10*u2*v2)/N - 39*N*u2*v2)*Log[mu2p1]*
    Log[u2]*PolyLog[2, -(v2/u2)] + (-(mv2p1/N) - 4*N + (2*u2)/N + 14*N*u2 - 
     (4*u2^2)/N - 13*N*u2^2 + 4*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mw2p1]*
    Log[u2]*PolyLog[2, -(v2/u2)] + (mv2p1/(2*N) + 2*N - u2/N - 7*N*u2 + 
     (2*u2^2)/N + (13*N*u2^2)/2 - 2*N*v2 + (2*u2*v2)/N + (13*N*u2*v2)/2)*
    Log[u2]^2*PolyLog[2, -(v2/u2)] + Pi*((4*I)*mv2p1*N - (8*I)*N*u2 + 
     (8*I)*N*u2^2 + (8*I)*N*u2*v2)*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (4/N + (149*N)/6 - mv2p1*Nf + (2*N)/(3*u2) - (8*u2)/N - (143*N*u2)/3 + 
     2*Nf*u2 + (11*N*u2^2)/3 - 2*Nf*u2^2 - (9*v2)/N + (2*v2)/(mu2p1^3*N) + 
     (2*v2)/(mu2p1^2*N) + (3*v2)/(mu2p1*N) - v2/(mw2p1^3*N) - 
     v2/(mw2p1^2*N) + v2/(2*mw2p1*N) - (203*N*v2)/6 + (9*N*v2)/mu2p1^3 - 
     (11*N*v2)/mu2p1^2 + (13*N*v2)/mu2p1 - (9*N*v2)/(2*mw2p1^3) + 
     (11*N*v2)/(2*mw2p1^2) - (11*N*v2)/(2*mw2p1) + 
     (2*mv2p1^3*N*v2)/(3*u2^2) - v2/(2*N*u2) - (7*N*v2)/(2*u2) + 
     (11*N*u2*v2)/3 - 2*Nf*u2*v2 + (2*N*v2^2)/u2 - (2*N*v2^3)/(3*u2) + 
     (N*v2)/w2)*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*Log[v2]*
    PolyLog[2, -(v2/u2)] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + 
     (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*Log[mv2p1]*Log[v2]*
    PolyLog[2, -(v2/u2)] + (mv2p1/N + 4*N - (2*u2)/N - 14*N*u2 + (4*u2^2)/N + 
     13*N*u2^2 - 4*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mw2p1]*Log[v2]*
    PolyLog[2, -(v2/u2)] + (-(mv2p1/N) - 2*N + (2*u2)/N + 10*N*u2 - 
     (4*u2^2)/N - 9*N*u2^2 + 2*N*v2 - (4*u2*v2)/N - 9*N*u2*v2)*Log[u2]*
    Log[v2]*PolyLog[2, -(v2/u2)] + (-1/2*mv2p1/N - 3*N + u2/N + 9*N*u2 - 
     (2*u2^2)/N - (17*N*u2^2)/2 + 3*N*v2 - (2*u2*v2)/N - (17*N*u2*v2)/2)*
    Log[v2]^2*PolyLog[2, -(v2/u2)] + Pi*((I*mv2p1)/N - (2*I)*mv2p1*N - 
     ((2*I)*u2)/N + (4*I)*N*u2 + ((2*I)*u2^2)/N - (4*I)*N*u2^2 + 
     ((2*I)*u2*v2)/N - (4*I)*N*u2*v2)*Log[w2]*PolyLog[2, -(v2/u2)] + 
   (3/(2*N) - (2*N)/3 + (mv2p1*Nf)/3 - (4*N)/(3*u2) - (3*u2)/N + (7*N*u2)/3 - 
     (2*Nf*u2)/3 - (5*N*u2^2)/6 + (2*Nf*u2^2)/3 - (3*v2)/(2*mw2p1*N) - 
     (4*N*v2)/3 - (4*N*v2)/(3*u2^2) + (2*N*v2)/u2 - (5*N*u2*v2)/6 + 
     (2*Nf*u2*v2)/3 + (2*N*v2^2)/u2^2 - (2*N*v2^2)/u2 - (2*N*v2^3)/u2^2 + 
     (2*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2^2) - (2*N*v2)/(3*w2^2) - 
     (2*N)/(3*w2))*Log[w2]*PolyLog[2, -(v2/u2)] + 
   (-(mv2p1/N) - 4*N + (2*u2)/N + 14*N*u2 - (4*u2^2)/N - 13*N*u2^2 + 4*N*v2 - 
     (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*Log[w2]*PolyLog[2, -(v2/u2)] + 
   (-6/N - 10*N + (12*u2)/N + 38*N*u2 - (10*u2^2)/N - 39*N*u2^2 + (6*v2)/N + 
     10*N*v2 - (10*u2*v2)/N - 39*N*u2*v2)*Log[mw2p1]*Log[w2]*
    PolyLog[2, -(v2/u2)] + (6/N + 6*N - (12*u2)/N - 30*N*u2 + (10*u2^2)/N + 
     31*N*u2^2 - (6*v2)/N - 6*N*v2 + (10*u2*v2)/N + 31*N*u2*v2)*Log[u2]*
    Log[w2]*PolyLog[2, -(v2/u2)] + ((-2*mv2p1)/N + 3*N + (4*u2)/N - 6*N*u2 + 
     4*N*u2^2 - 3*N*v2 + 4*N*u2*v2)*Log[v2]*Log[w2]*PolyLog[2, -(v2/u2)] + 
   (-(mv2p1/N) - 2*mv2p1*N + (2*u2)/N + 4*N*u2 - (2*u2^2)/N - 4*N*u2^2 - 
     (2*u2*v2)/N - 4*N*u2*v2)*PolyLog[2, u2]*PolyLog[2, -(v2/u2)] + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*PolyLog[2, v2]*PolyLog[2, -(v2/u2)] + 
   (mv2p1/(2*N) + 2*N - u2/N - 7*N*u2 + (2*u2^2)/N + (13*N*u2^2)/2 - 2*N*v2 + 
     (2*u2*v2)/N + (13*N*u2*v2)/2)*PolyLog[2, -(v2/u2)]^2 + 
   Pi^2*((-16*N)/3 + (53*N*u2)/3 - u2^2/N - (103*N*u2^2)/6 + (16*N*v2)/3 - 
     (u2*v2)/N - (103*N*u2*v2)/6)*PolyLog[2, w2] + 
   Pi*((-2*I)/N + ((65*I)/6)*N + (((4*I)/3)*N)/u2 - ((4*I)*u2)/N - 
     ((53*I)/3)*N*u2 - ((13*I)/3)*N*u2^2 - ((5*I)*v2)/N + 
     (I*v2)/(mu2p1^3*N) + (I*v2)/(mu2p1^2*N) + (((5*I)/2)*v2)/(mu2p1*N) + 
     ((2*I)*v2)/(mw2p1*N) - ((29*I)/6)*N*v2 + (((9*I)/2)*N*v2)/mu2p1^3 - 
     (((11*I)/2)*N*v2)/mu2p1^2 + (((9*I)/2)*N*v2)/mu2p1 - 
     ((4*I)*N*v2)/mw2p1 + (((4*I)/3)*N*v2)/u2^2 - ((2*I)*N*v2)/u2 - 
     ((13*I)/3)*N*u2*v2 - ((2*I)*N*v2^2)/u2^2 + ((2*I)*N*v2^2)/u2 + 
     ((2*I)*N*v2^3)/u2^2 - (((2*I)/3)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2^2 + 
     (((2*I)/3)*N*v2)/w2^2 + (((2*I)/3)*N)/w2 + ((I/2)*v2)/(N*w2) + 
     (((3*I)/2)*N*v2)/w2)*PolyLog[2, w2] + 
   Pi*((3*I)/N + (3*I)*N - ((6*I)*u2)/N - (12*I)*N*u2 + ((4*I)*u2^2)/N + 
     (13*I)*N*u2^2 - ((3*I)*v2)/N - (3*I)*N*v2 + ((4*I)*u2*v2)/N + 
     (13*I)*N*u2*v2)*Log[mu2p1]*PolyLog[2, w2] + 
   Pi*((I*mv2p1)/N + (2*I)*mv2p1*N - ((2*I)*u2)/N - (4*I)*N*u2 + 
     ((2*I)*u2^2)/N + (4*I)*N*u2^2 + ((2*I)*u2*v2)/N + (4*I)*N*u2*v2)*
    Log[mw2p1]*PolyLog[2, w2] + Pi*(((-I)*mv2p1)/N + (5*I)*N + ((2*I)*u2)/N - 
     (16*I)*N*u2 + (15*I)*N*u2^2 - (5*I)*N*v2 + (15*I)*N*u2*v2)*Log[u2]*
    PolyLog[2, w2] + (-2/N + (65*N)/6 + (4*N)/(3*u2) - (4*u2)/N - 
     (53*N*u2)/3 - (13*N*u2^2)/3 - (5*v2)/N + v2/(mu2p1^3*N) + 
     v2/(mu2p1^2*N) + (5*v2)/(2*mu2p1*N) + (2*v2)/(mw2p1*N) - (29*N*v2)/6 + 
     (9*N*v2)/(2*mu2p1^3) - (11*N*v2)/(2*mu2p1^2) + (9*N*v2)/(2*mu2p1) - 
     (4*N*v2)/mw2p1 + (4*N*v2)/(3*u2^2) - (2*N*v2)/u2 - (13*N*u2*v2)/3 - 
     (2*N*v2^2)/u2^2 + (2*N*v2^2)/u2 + (2*N*v2^3)/u2^2 - (2*N*v2^3)/(3*u2) - 
     (2*N*v2^4)/(3*u2^2) + (2*N*v2)/(3*w2^2) + (2*N)/(3*w2) + v2/(2*N*w2) + 
     (3*N*v2)/(2*w2))*Log[u2]*PolyLog[2, w2] + 
   (mv2p1/N + 2*mv2p1*N - (2*u2)/N - 4*N*u2 + (2*u2^2)/N + 4*N*u2^2 + 
     (2*u2*v2)/N + 4*N*u2*v2)*Log[mw2p1]*Log[u2]*PolyLog[2, w2] + 
   (-1/2*mv2p1/N + N + u2/N - 5*N*u2 + (9*N*u2^2)/2 - N*v2 + (9*N*u2*v2)/2)*
    Log[u2]^2*PolyLog[2, w2] + Pi*(((-2*I)*mv2p1)/N - (9*I)*N + 
     ((4*I)*u2)/N + (30*I)*mv2p1*N*u2 - ((4*I)*u2^2)/N - (30*I)*N*u2^2 + 
     (9*I)*N*v2 - ((4*I)*u2*v2)/N)*Log[v2]*PolyLog[2, w2] + 
   (6/N + (67*N)/6 - (2*N)/(3*u2) - (4*u2)/N - (79*N*u2)/3 + (13*N*u2^2)/3 + 
     v2/N - (2*v2)/(mu2p1*N) - v2/(mw2p1^3*N) - v2/(mw2p1^2*N) - 
     (5*v2)/(2*mw2p1*N) - (103*N*v2)/6 + (4*N*v2)/mu2p1 - 
     (9*N*v2)/(2*mw2p1^3) + (11*N*v2)/(2*mw2p1^2) - (9*N*v2)/(2*mw2p1) - 
     (2*N*v2)/(3*u2^2) - v2/(2*N*u2) - (3*N*v2)/(2*u2) + (13*N*u2*v2)/3 - 
     (4*N*v2)/(3*w2^2) + (2*N*v2^2)/w2^2 - (2*N*v2^3)/w2^2 + 
     (2*N*v2^4)/(3*w2^2) - (4*N)/(3*w2) + (2*N*v2)/w2 - (2*N*v2^2)/w2 + 
     (2*N*v2^3)/(3*w2))*Log[v2]*PolyLog[2, w2] + 
   (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 
     3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*Log[v2]*PolyLog[2, w2] + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*Log[mv2p1]*Log[v2]*PolyLog[2, w2] + 
   (-(mv2p1/N) - 2*mv2p1*N + (2*u2)/N + 4*N*u2 - (2*u2^2)/N - 4*N*u2^2 - 
     (2*u2*v2)/N - 4*N*u2*v2)*Log[mw2p1]*Log[v2]*PolyLog[2, w2] + 
   (mv2p1/N - 3*N - (2*u2)/N + 12*N*u2 - 11*N*u2^2 + 3*N*v2 - 11*N*u2*v2)*
    Log[u2]*Log[v2]*PolyLog[2, w2] + (3/(2*N) + (5*N)/2 - (3*u2)/N - 8*N*u2 + 
     (2*u2^2)/N + (17*N*u2^2)/2 - (3*v2)/(2*N) - (5*N*v2)/2 + (2*u2*v2)/N + 
     (17*N*u2*v2)/2)*Log[v2]^2*PolyLog[2, w2] + 
   Pi*(((-I)*mv2p1)/N + I*mv2p1*N + ((2*I)*u2)/N - (2*I)*N*u2 - 
     ((2*I)*u2^2)/N + (2*I)*N*u2^2 - ((2*I)*u2*v2)/N + (2*I)*N*u2*v2)*Log[w2]*
    PolyLog[2, w2] + (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 
     13*N*u2^2 - (3*v2)/N - 3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*
    Log[w2]*PolyLog[2, w2] + (-(mv2p1/N) + mv2p1*N + (2*u2)/N - 2*N*u2 - 
     (2*u2^2)/N + 2*N*u2^2 - (2*u2*v2)/N + 2*N*u2*v2)*Log[u2]*Log[w2]*
    PolyLog[2, w2] + (-4*N + 14*N*u2 - 15*N*u2^2 + 4*N*v2 - 15*N*u2*v2 - 
     (2*mu2p1*w2)/N)*Log[v2]*Log[w2]*PolyLog[2, w2] + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*PolyLog[2, v2]*PolyLog[2, w2] + 
   (-(mv2p1/N) - 2*mv2p1*N + (2*u2)/N + 4*N*u2 - (2*u2^2)/N - 4*N*u2^2 - 
     (2*u2*v2)/N - 4*N*u2*v2)*PolyLog[2, -(v2/u2)]*PolyLog[2, w2] + 
   Pi^2*(mv2p1/(2*N) - (8*mv2p1*N)/3 - u2/N + (16*N*u2)/3 + u2^2/N - 
     (16*N*u2^2)/3 + (u2*v2)/N - (16*N*u2*v2)/3)*PolyLog[2, -(w2/v2)] + 
   (9/(2*N) - 1/(mw2p1^2*N) - 1/(mw2p1*N) + (27*N)/4 - (9*N)/(2*mw2p1^2) + 
     (11*N)/(2*mw2p1) + mv2p1/(2*N*u2^2) + (5*N)/(2*u2^2) - 
     (2*mv2p1)/(N*u2) + (3*N)/(2*u2) + u2/N + 18*N*u2 - (3*u2^2)/N - 
     (51*N*u2^2)/2 - 1/(2*mw2p1*N*v2) - (9*N)/(4*mw2p1*v2) + 1/(2*N*u2*v2) + 
     (9*N)/(4*u2*v2) + (3*v2)/(2*N) - v2/(mu2p1*N) - v2/(mw2p1^2*N) - 
     (3*v2)/(2*mw2p1*N) + (59*N*v2)/12 - (17*N*v2)/(2*mu2p1) - 
     (9*N*v2)/(2*mw2p1^2) + (13*N*v2)/(4*mw2p1) - (3*N*v2)/(2*u2^2) - 
     (47*N*v2)/(12*u2) - (3*u2*v2)/N - (51*N*u2*v2)/2 - N*v2^2 - 
     (5*N*v2^2)/(3*u2^2) + (2*N*v2^2)/u2 + (2*N*v2^3)/(3*u2^2) - 
     (2*N*v2^3)/(3*u2) - (2*N*v2)/w2 + (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*
    PolyLog[2, -(w2/v2)] + Pi*((-3*I)/N - ((61*I)/6)*N + (I/3)*mv2p1*Nf + 
     (((4*I)/3)*N)/u2 + ((2*I)*u2)/N + ((61*I)/3)*N*u2 - ((2*I)/3)*Nf*u2 - 
     ((28*I)/3)*N*u2^2 + ((2*I)/3)*Nf*u2^2 - ((3*I)*v2)/N + 
     (((3*I)/2)*v2)/(mu2p1*N) + (I*v2)/(mw2p1^3*N) + (I*v2)/(mw2p1^2*N) + 
     (((5*I)/2)*v2)/(mw2p1*N) + ((29*I)/3)*N*v2 - (I*N*v2)/mu2p1 + 
     (((9*I)/2)*N*v2)/mw2p1^3 - (((11*I)/2)*N*v2)/mw2p1^2 + 
     (((9*I)/2)*N*v2)/mw2p1 + (((4*I)/3)*N*v2)/u2^2 - ((2*I)*N*v2)/u2 - 
     ((28*I)/3)*N*u2*v2 + ((2*I)/3)*Nf*u2*v2 - ((2*I)*N*v2^2)/u2^2 + 
     ((2*I)*N*v2^2)/u2 + ((2*I)*N*v2^3)/u2^2 - (((2*I)/3)*N*v2^3)/u2 - 
     (((2*I)/3)*N*v2^4)/u2^2 + (((4*I)/3)*N*v2)/w2^2 - ((2*I)*N*v2^2)/w2^2 + 
     ((2*I)*N*v2^3)/w2^2 - (((2*I)/3)*N*v2^4)/w2^2 + (((4*I)/3)*N)/w2 - 
     ((2*I)*N*v2)/w2 + ((2*I)*N*v2^2)/w2 - (((2*I)/3)*N*v2^3)/w2)*
    PolyLog[2, -(w2/v2)] + Pi*((3*I)/N + (3*I)*N - ((6*I)*u2)/N - 
     (12*I)*N*u2 + ((4*I)*u2^2)/N + (13*I)*N*u2^2 - ((3*I)*v2)/N - 
     (3*I)*N*v2 + ((4*I)*u2*v2)/N + (13*I)*N*u2*v2)*Log[mu2p1]*
    PolyLog[2, -(w2/v2)] + Pi*((I*mv2p1)/N + (4*I)*N - ((2*I)*u2)/N - 
     (14*I)*N*u2 + ((4*I)*u2^2)/N + (13*I)*N*u2^2 - (4*I)*N*v2 + 
     ((4*I)*u2*v2)/N + (13*I)*N*u2*v2)*Log[mw2p1]*PolyLog[2, -(w2/v2)] + 
   (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 
     3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, -(w2/v2)] + Pi*(((-I)*mv2p1)/N + (2*I)*mv2p1*N + 
     ((2*I)*u2)/N - (4*I)*N*u2 - ((2*I)*u2^2)/N + (4*I)*N*u2^2 - 
     ((2*I)*u2*v2)/N + (4*I)*N*u2*v2)*Log[u2]*PolyLog[2, -(w2/v2)] + 
   (3/(2*N) - (5*N)/6 - (mv2p1*Nf)/3 + (2*N)/(3*u2) - (3*u2)/N + (2*N*u2)/3 + 
     (2*Nf*u2)/3 + (5*N*u2^2)/6 - (2*Nf*u2^2)/3 - (3*v2)/N + 
     (3*v2)/(2*mu2p1*N) + (17*N*v2)/6 + (2*N*v2)/(3*u2^2) + (5*N*u2*v2)/6 - 
     (2*Nf*u2*v2)/3 + (4*N*v2)/(3*w2^2) - (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - 
     (2*N*v2^4)/(3*w2^2) + (4*N)/(3*w2) - (2*N*v2)/w2 + (2*N*v2^2)/w2 - 
     (2*N*v2^3)/(3*w2))*Log[u2]*PolyLog[2, -(w2/v2)] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*Log[u2]*
    PolyLog[2, -(w2/v2)] + (mv2p1/N + 4*N - (2*u2)/N - 14*N*u2 + (4*u2^2)/N + 
     13*N*u2^2 - 4*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mw2p1]*Log[u2]*
    PolyLog[2, -(w2/v2)] + (-1/2*mv2p1/N - 2*N + u2/N + 7*N*u2 - (2*u2^2)/N - 
     (13*N*u2^2)/2 + 2*N*v2 - (2*u2*v2)/N - (13*N*u2*v2)/2)*Log[u2]^2*
    PolyLog[2, -(w2/v2)] + Pi*((-4*I)*mv2p1*N + (8*I)*N*u2 - (8*I)*N*u2^2 - 
     (8*I)*N*u2*v2)*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((-17*N)/6 + mv2p1*Nf - (2*N)/(3*u2) + (11*mv2p1*N*u2)/3 - 2*Nf*u2 - 
     (11*N*u2^2)/3 + 2*Nf*u2^2 + (5*v2)/N - v2/(mu2p1*N) - v2/(mw2p1^3*N) - 
     v2/(mw2p1^2*N) - (5*v2)/(2*mw2p1*N) + (71*N*v2)/6 - (3*N*v2)/mu2p1 - 
     (9*N*v2)/(2*mw2p1^3) + (11*N*v2)/(2*mw2p1^2) - (9*N*v2)/(2*mw2p1) - 
     (2*mv2p1^3*N*v2)/(3*u2^2) + v2/(2*N*u2) + (5*N*v2)/(2*u2) + 2*Nf*u2*v2 - 
     (2*N*v2^2)/u2 + (2*N*v2^3)/(3*u2))*Log[v2]*PolyLog[2, -(w2/v2)] + 
   (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 
     3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*Log[v2]*
    PolyLog[2, -(w2/v2)] + ((-2*mv2p1)/N - 5*N + (4*u2)/N + 22*mv2p1*N*u2 - 
     (4*u2^2)/N - 22*N*u2^2 + 5*N*v2 - (4*u2*v2)/N)*Log[mv2p1]*Log[v2]*
    PolyLog[2, -(w2/v2)] + (-(mv2p1/N) - 4*N + (2*u2)/N + 14*N*u2 - 
     (4*u2^2)/N - 13*N*u2^2 + 4*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mw2p1]*
    Log[v2]*PolyLog[2, -(w2/v2)] + (mv2p1/N + 2*N - (2*u2)/N - 10*N*u2 + 
     (4*u2^2)/N + 9*N*u2^2 - 2*N*v2 + (4*u2*v2)/N + 9*N*u2*v2)*Log[u2]*
    Log[v2]*PolyLog[2, -(w2/v2)] + (3/(2*N) + (5*N)/2 - (3*u2)/N - 8*N*u2 + 
     (2*u2^2)/N + (17*N*u2^2)/2 - (3*v2)/(2*N) - (5*N*v2)/2 + (2*u2*v2)/N + 
     (17*N*u2*v2)/2)*Log[v2]^2*PolyLog[2, -(w2/v2)] + 
   Pi*(((-I)*mv2p1)/N + (2*I)*mv2p1*N + ((2*I)*u2)/N - (4*I)*N*u2 - 
     ((2*I)*u2^2)/N + (4*I)*N*u2^2 - ((2*I)*u2*v2)/N + (4*I)*N*u2*v2)*Log[w2]*
    PolyLog[2, -(w2/v2)] + (-9/(2*N) - (23*N)/6 - (mv2p1*Nf)/3 + 
     (2*mv2p1^3*N)/(3*u2) + (5*u2)/N + (26*N*u2)/3 + (2*Nf*u2)/3 + 
     (5*N*u2^2)/6 - (2*Nf*u2^2)/3 + v2/(mw2p1^3*N) + v2/(mw2p1^2*N) + 
     (5*v2)/(2*mw2p1*N) + (4*N*v2)/3 - (N*v2)/mu2p1 + (9*N*v2)/(2*mw2p1^3) - 
     (11*N*v2)/(2*mw2p1^2) + (9*N*v2)/(2*mw2p1) + (2*mv2p1^3*N*v2)/(3*u2^2) + 
     (5*N*u2*v2)/6 - (2*Nf*u2*v2)/3)*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*Log[w2]*
    PolyLog[2, -(w2/v2)] + (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 
     13*N*u2^2 - (3*v2)/N - 3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mw2p1]*
    Log[w2]*PolyLog[2, -(w2/v2)] + (-(mv2p1/N) + 2*mv2p1*N + (2*u2)/N - 
     4*N*u2 - (2*u2^2)/N + 4*N*u2^2 - (2*u2*v2)/N + 4*N*u2*v2)*Log[u2]*
    Log[w2]*PolyLog[2, -(w2/v2)] + (-2*mv2p1*N + 4*N*u2 - 4*N*u2^2 - 
     4*N*u2*v2)*Log[v2]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*PolyLog[2, u2]*PolyLog[2, -(w2/v2)] + 
   ((-2*mv2p1)/N - 5*N + (4*u2)/N + 22*mv2p1*N*u2 - (4*u2^2)/N - 22*N*u2^2 + 
     5*N*v2 - (4*u2*v2)/N)*PolyLog[2, v2]*PolyLog[2, -(w2/v2)] + 
   (-(mv2p1/N) - 4*N + (2*u2)/N + 14*N*u2 - (4*u2^2)/N - 13*N*u2^2 + 4*N*v2 - 
     (4*u2*v2)/N - 13*N*u2*v2)*PolyLog[2, -(v2/u2)]*PolyLog[2, -(w2/v2)] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*PolyLog[2, w2]*PolyLog[2, -(w2/v2)] + 
   (3/(2*N) + (3*N)/2 - (3*u2)/N - 6*N*u2 + (2*u2^2)/N + (13*N*u2^2)/2 - 
     (3*v2)/(2*N) - (3*N*v2)/2 + (2*u2*v2)/N + (13*N*u2*v2)/2)*
    PolyLog[2, -(w2/v2)]^2 + ((-4*mv2p1)/N - 22*mv2p1*N - (2*N)/(3*u2) + 
     (8*u2)/N + 44*N*u2 - v2/(mu2p1^3*N) - v2/(mu2p1^2*N) - v2/(2*mu2p1*N) + 
     v2/(mw2p1^3*N) + v2/(mw2p1^2*N) + v2/(2*mw2p1*N) - 
     (9*N*v2)/(2*mu2p1^3) + (11*N*v2)/(2*mu2p1^2) - (17*N*v2)/(2*mu2p1) + 
     (9*N*v2)/(2*mw2p1^3) - (11*N*v2)/(2*mw2p1^2) + (17*N*v2)/(2*mw2p1) - 
     (2*mv2p1^3*N*v2)/(3*u2^2) + v2/(2*N*u2) + (7*N*v2)/(2*u2) - 
     (2*N*v2^2)/u2 + (2*N*v2^3)/(3*u2) + (2*mv2p1^3*N*v2)/(3*w2^2) + 
     (2*N)/(3*w2) - v2/(2*N*w2) - (7*N*v2)/(2*w2) + (2*N*v2^2)/w2 - 
     (2*N*v2^3)/(3*w2))*Log[v2]*PolyLog[2, -((v2*w2)/u2)] + 
   Pi*((-4*I)/N - (6*I)*N + ((8*I)*u2)/N + (30*I)*N*u2 - ((6*I)*u2^2)/N - 
     (31*I)*N*u2^2 + ((4*I)*v2)/N + (6*I)*N*v2 - ((6*I)*u2*v2)/N - 
     (31*I)*N*u2*v2)*PolyLog[3, mu2p1] + 
   (-3/N - 2*mv2p1*N + (6*u2)/N + 16*N*u2 - (2*u2^2)/N - 18*N*u2^2 + 
     (3*v2)/N - (2*u2*v2)/N - 18*N*u2*v2)*Log[mu2p1]*PolyLog[3, mu2p1] + 
   (-(mv2p1/N) - 4*N + (2*u2)/N + 14*N*u2 - (4*u2^2)/N - 13*N*u2^2 + 4*N*v2 - 
     (4*u2*v2)/N - 13*N*u2*v2)*Log[u2]*PolyLog[3, mu2p1] + 
   (mv2p1*N - 8*N*u2 + 9*N*u2^2 + 9*N*u2*v2 + (2*mu2p1*w2)/N)*Log[v2]*
    PolyLog[3, mu2p1] + ((-2*mv2p1^3*N)/(3*u2) - (2*mv2p1^3*N*v2)/(3*u2^2) - 
     (2*mv2p1^3*N*v2)/(3*w2^2) - (2*mv2p1^3*N)/(3*w2))*PolyLog[3, mv2p1] + 
   ((-4*mv2p1)/N - 10*N + (8*u2)/N + 44*mv2p1*N*u2 - (8*u2^2)/N - 44*N*u2^2 + 
     10*N*v2 - (8*u2*v2)/N)*Log[v2]*PolyLog[3, mv2p1] + 
   Pi*(((-2*I)*mv2p1)/N - (7*I)*N + ((4*I)*u2)/N + (32*I)*N*u2 - 
     ((6*I)*u2^2)/N - (31*I)*N*u2^2 + (7*I)*N*v2 - ((6*I)*u2*v2)/N - 
     (31*I)*N*u2*v2)*PolyLog[3, mw2p1] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*PolyLog[3, mw2p1] + 
   (mv2p1/N - 4*N - (2*u2)/N + 20*N*u2 - (2*u2^2)/N - 18*N*u2^2 + 4*N*v2 - 
     (2*u2*v2)/N - 18*N*u2*v2)*Log[u2]*PolyLog[3, mw2p1] + 
   (2*N - 10*N*u2 + (2*u2^2)/N + 9*N*u2^2 - 2*N*v2 + (2*u2*v2)/N + 9*N*u2*v2)*
    Log[v2]*PolyLog[3, mw2p1] + (-6/N - 6*N + (12*u2)/N + 24*N*u2 - 
     (8*u2^2)/N - 26*N*u2^2 + (6*v2)/N + 6*N*v2 - (8*u2*v2)/N - 26*N*u2*v2)*
    Log[w2]*PolyLog[3, mw2p1] + Pi*(((2*I)*mv2p1)/N - (5*I)*N - 
     ((4*I)*u2)/N + (16*I)*N*u2 + ((6*I)*u2^2)/N - (17*I)*N*u2^2 + 
     (5*I)*N*v2 + ((6*I)*u2*v2)/N - (17*I)*N*u2*v2)*PolyLog[3, u2] + 
   (6/N + (67*N)/6 - (2*N)/(3*u2) - (4*u2)/N - (79*N*u2)/3 + (13*N*u2^2)/3 + 
     v2/N - (2*v2)/(mu2p1*N) - v2/(mw2p1^3*N) - v2/(mw2p1^2*N) - 
     (5*v2)/(2*mw2p1*N) - (103*N*v2)/6 + (4*N*v2)/mu2p1 - 
     (9*N*v2)/(2*mw2p1^3) + (11*N*v2)/(2*mw2p1^2) - (9*N*v2)/(2*mw2p1) - 
     (2*N*v2)/(3*u2^2) - v2/(2*N*u2) - (3*N*v2)/(2*u2) + (13*N*u2*v2)/3 - 
     (4*N*v2)/(3*w2^2) + (2*N*v2^2)/w2^2 - (2*N*v2^3)/w2^2 + 
     (2*N*v2^4)/(3*w2^2) - (4*N)/(3*w2) + (2*N*v2)/w2 - (2*N*v2^2)/w2 + 
     (2*N*v2^3)/(3*w2))*PolyLog[3, u2] + 
   (-8*N + 34*N*u2 - 39*N*u2^2 + 8*N*v2 - 39*N*u2*v2 - (10*mu2p1*w2)/N)*
    Log[mu2p1]*PolyLog[3, u2] + (-9/N - 9*N + (18*u2)/N + 36*N*u2 - 
     (12*u2^2)/N - 39*N*u2^2 + (9*v2)/N + 9*N*v2 - (12*u2*v2)/N - 39*N*u2*v2)*
    Log[mw2p1]*PolyLog[3, u2] + (10/N + 8*N - (20*u2)/N - 34*N*u2 + 
     (14*u2^2)/N + 37*N*u2^2 - (10*v2)/N - 8*N*v2 + (14*u2*v2)/N + 
     37*N*u2*v2)*Log[u2]*PolyLog[3, u2] + 
   (-4/N - 2*N + (8*u2)/N + 10*N*u2 - (10*u2^2)/N - 9*N*u2^2 + (4*v2)/N + 
     2*N*v2 - (10*u2*v2)/N - 9*N*u2*v2)*Log[v2]*PolyLog[3, u2] + 
   (11/N + 4*mv2p1*N - (22*u2)/N - 20*N*u2 + (14*u2^2)/N + 24*N*u2^2 - 
     (11*v2)/N + (14*u2*v2)/N + 24*N*u2*v2)*Log[w2]*PolyLog[3, u2] + 
   (1/(2*N) + (47*N)/6 - (5*u2)/N - (44*N*u2)/3 + (3*N*u2^2)/2 - 
     v2/(mw2p1*N) + (11*N*v2)/3 - (8*N*v2)/mw2p1 + (2*N*v2)/u2 + 
     (3*N*u2*v2)/2 + (2*N*v2^2)/u2^2 - (2*N*v2^2)/u2 - (2*N*v2^3)/u2^2 + 
     (2*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2^2) + (2*N*v2)/(3*w2^2) + 
     (2*N)/(3*w2) + v2/(2*N*w2) - (N*v2)/(2*w2))*PolyLog[3, u2/mw2p1] + 
   Pi*((2*I)*N - (10*I)*N*u2 + (11*I)*N*u2^2 - (2*I)*N*v2 + (11*I)*N*u2*v2 + 
     ((2*I)*mu2p1*w2)/N)*PolyLog[3, u2/mw2p1] + 
   ((3*mv2p1)/N + 7*N - (6*u2)/N - 26*mv2p1*N*u2 + (6*u2^2)/N + 26*N*u2^2 - 
     7*N*v2 + (6*u2*v2)/N)*Log[mu2p1]*PolyLog[3, u2/mw2p1] + 
   (-4*N + 20*N*u2 - 22*N*u2^2 + 4*N*v2 - 22*N*u2*v2 - (4*mu2p1*w2)/N)*
    Log[v2]*PolyLog[3, u2/mw2p1] + (-(mv2p1/N) - 5*N + (2*u2)/N + 16*N*u2 - 
     (4*u2^2)/N - 15*N*u2^2 + 5*N*v2 - (4*u2*v2)/N - 15*N*u2*v2)*Log[w2]*
    PolyLog[3, u2/mw2p1] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + 
     (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*Log[v2]*
    PolyLog[3, u2/(mv2p1*mw2p1)] + Pi*(((4*I)*mv2p1)/N - (4*I)*mv2p1*N - 
     ((8*I)*u2)/N + (8*I)*N*u2 + ((8*I)*u2^2)/N - (8*I)*N*u2^2 + 
     ((8*I)*u2*v2)/N - (8*I)*N*u2*v2)*PolyLog[3, v2] + 
   (8/N + N/3 - (4*N)/(3*u2) - (26*mv2p1*N*u2)/3 + (26*N*u2^2)/3 + 
     (14*v2)/N - (3*v2)/(mu2p1^3*N) - (3*v2)/(mu2p1^2*N) - 
     (11*v2)/(2*mu2p1*N) - (3*v2)/(mw2p1^3*N) - (3*v2)/(mw2p1^2*N) - 
     (11*v2)/(2*mw2p1*N) + (95*N*v2)/3 - (27*N*v2)/(2*mu2p1^3) + 
     (33*N*v2)/(2*mu2p1^2) - (35*N*v2)/(2*mu2p1) - (27*N*v2)/(2*mw2p1^3) + 
     (33*N*v2)/(2*mw2p1^2) - (35*N*v2)/(2*mw2p1) - 
     (4*mv2p1^3*N*v2)/(3*u2^2) + v2/(2*N*u2) + (7*N*v2)/(2*u2) - 
     (4*N*v2^2)/u2 + (4*N*v2^3)/(3*u2) - (4*mv2p1^3*N*v2)/(3*w2^2) - 
     (4*N)/(3*w2) + v2/(2*N*w2) + (7*N*v2)/(2*w2) - (4*N*v2^2)/w2 + 
     (4*N*v2^3)/(3*w2))*PolyLog[3, v2] + 
   (-4/N + mv2p1*N + (8*u2)/N - 8*N*u2 - (2*u2^2)/N + 5*N*u2^2 + (4*v2)/N - 
     (2*u2*v2)/N + 5*N*u2*v2)*Log[mu2p1]*PolyLog[3, v2] + 
   (-(mv2p1*N) + 2*N*u2 - 4*N*u2^2 - 4*N*u2*v2 - (4*mu2p1*w2)/N)*Log[mw2p1]*
    PolyLog[3, v2] + (6/N - mv2p1*N - (12*u2)/N + 2*N*u2 + (8*u2^2)/N - 
     (6*v2)/N + (8*u2*v2)/N)*Log[u2]*PolyLog[3, v2] + 
   ((-8*mv2p1)/N - 10*N + (16*u2)/N + 44*mv2p1*N*u2 - (16*u2^2)/N - 
     44*N*u2^2 + 10*N*v2 - (16*u2*v2)/N)*Log[v2]*PolyLog[3, v2] + 
   ((6*mu2p1*w2)/N - 3*N*w2 + 9*N*u2*w2)*Log[w2]*PolyLog[3, v2] + 
   Pi*((-3*I)*N + (12*I)*N*u2 - ((2*I)*u2^2)/N - (11*I)*N*u2^2 + (3*I)*N*v2 - 
     ((2*I)*u2*v2)/N - (11*I)*N*u2*v2)*PolyLog[3, v2/mu2p1] + 
   (9/(2*N) + (16*N)/3 - (2*N)/(3*u2) - (5*u2)/N - (35*N*u2)/3 - 
     (3*N*u2^2)/2 - (5*v2)/N + v2/(mu2p1*N) - (101*N*v2)/6 + (8*N*v2)/mu2p1 - 
     (2*N*v2)/(3*u2^2) - v2/(2*N*u2) + (N*v2)/(2*u2) - (3*N*u2*v2)/2 - 
     (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - (2*N*v2^4)/(3*w2^2) - (2*N*v2)/w2 + 
     (2*N*v2^2)/w2 - (2*N*v2^3)/(3*w2))*PolyLog[3, v2/mu2p1] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mu2p1]*PolyLog[3, v2/mu2p1] + 
   (-3*N + 12*N*u2 - (2*u2^2)/N - 11*N*u2^2 + 3*N*v2 - (2*u2*v2)/N - 
     11*N*u2*v2)*Log[u2]*PolyLog[3, v2/mu2p1] + 
   (6*N - 24*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 6*N*v2 + (4*u2*v2)/N + 
     22*N*u2*v2)*Log[v2]*PolyLog[3, v2/mu2p1] + 
   (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 
     3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[w2]*PolyLog[3, v2/mu2p1] + 
   Pi*(((4*I)*mv2p1)/N + (7*I)*N - ((8*I)*u2)/N - (26*I)*mv2p1*N*u2 + 
     ((8*I)*u2^2)/N + (26*I)*N*u2^2 - (7*I)*N*v2 + ((8*I)*u2*v2)/N)*
    PolyLog[3, v2/(mu2p1*mw2p1)] + (-3/N - 3*N + (6*u2)/N + 12*N*u2 - 
     (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*
    Log[mu2p1]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   (mv2p1/N + 4*N - (2*u2)/N - 14*N*u2 + (4*u2^2)/N + 13*N*u2^2 - 4*N*v2 + 
     (4*u2*v2)/N + 13*N*u2*v2)*Log[u2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((-4*mv2p1)/N - 7*N + (8*u2)/N + 26*mv2p1*N*u2 - (8*u2^2)/N - 26*N*u2^2 + 
     7*N*v2 - (8*u2*v2)/N)*Log[v2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 26*N*u2^2 - (6*v2)/N - 
     6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*Log[w2]*
    PolyLog[3, v2/(mu2p1*mw2p1)] + Pi*(((6*I)*mv2p1)/N + I*mv2p1*N - 
     ((12*I)*u2)/N - (14*I)*N*u2 + ((12*I)*u2^2)/N + (14*I)*N*u2^2 + 
     ((12*I)*u2*v2)/N + (14*I)*N*u2*v2)*PolyLog[3, -(v2/u2)] + 
   (2/N - (49*N)/6 - (4*mv2p1^3*N)/(3*u2) + (4*u2)/N + (31*N*u2)/3 + 
     (35*N*u2^2)/3 + (15*v2)/N - (3*v2)/(mu2p1^3*N) - (3*v2)/(mu2p1^2*N) - 
     (15*v2)/(2*mu2p1*N) - (4*v2)/(mw2p1*N) + (133*N*v2)/6 - 
     (27*N*v2)/(2*mu2p1^3) + (33*N*v2)/(2*mu2p1^2) - (27*N*v2)/(2*mu2p1) - 
     (2*N*v2)/mw2p1 - (4*mv2p1^3*N*v2)/(3*u2^2) + (35*N*u2*v2)/3 - 
     (4*mv2p1^3*N*v2)/(3*w2^2) - (4*N)/(3*w2) + v2/(2*N*w2) + 
     (7*N*v2)/(2*w2) - (4*N*v2^2)/w2 + (4*N*v2^3)/(3*w2))*
    PolyLog[3, -(v2/u2)] + (-7/N - mv2p1*N + (14*u2)/N + 8*N*u2 - 
     (4*u2^2)/N - 13*N*u2^2 + (7*v2)/N - (4*u2*v2)/N - 13*N*u2*v2)*Log[mu2p1]*
    PolyLog[3, -(v2/u2)] + (-5/N - 8*N + (10*u2)/N + 34*N*u2 - (8*u2^2)/N - 
     35*N*u2^2 + (5*v2)/N + 8*N*v2 - (8*u2*v2)/N - 35*N*u2*v2)*Log[mw2p1]*
    PolyLog[3, -(v2/u2)] + ((7*mv2p1)/N + 9*N - (14*u2)/N - 42*mv2p1*N*u2 + 
     (14*u2^2)/N + 42*N*u2^2 - 9*N*v2 + (14*u2*v2)/N)*Log[u2]*
    PolyLog[3, -(v2/u2)] + ((-8*mv2p1)/N - 10*N + (16*u2)/N + 44*mv2p1*N*u2 - 
     (16*u2^2)/N - 44*N*u2^2 + 10*N*v2 - (16*u2*v2)/N)*Log[v2]*
    PolyLog[3, -(v2/u2)] + (11/N + mv2p1*N - (22*u2)/N - 14*N*u2 + 
     (10*u2^2)/N + 20*N*u2^2 - (11*v2)/N + (10*u2*v2)/N + 20*N*u2*v2)*Log[w2]*
    PolyLog[3, -(v2/u2)] + Pi*(((4*I)*mv2p1)/N - (4*I)*mv2p1*N - 
     ((8*I)*u2)/N + (8*I)*N*u2 + ((8*I)*u2^2)/N - (8*I)*N*u2^2 + 
     ((8*I)*u2*v2)/N - (8*I)*N*u2*v2)*PolyLog[3, -(u2/w2)] + 
   (8/N + N/3 - (2*N)/u2 - (26*mv2p1*N*u2)/3 + (26*N*u2^2)/3 + (6*v2)/N - 
     v2/(mu2p1^3*N) - v2/(mu2p1^2*N) - (9*v2)/(2*mu2p1*N) - v2/(mw2p1^3*N) - 
     v2/(mw2p1^2*N) - (9*v2)/(2*mw2p1*N) - (37*N*v2)/3 - 
     (9*N*v2)/(2*mu2p1^3) + (11*N*v2)/(2*mu2p1^2) - (N*v2)/(2*mu2p1) - 
     (9*N*v2)/(2*mw2p1^3) + (11*N*v2)/(2*mw2p1^2) - (N*v2)/(2*mw2p1) - 
     (2*N*v2)/u2^2 - v2/(2*N*u2) + (N*v2)/(2*u2) + (2*N*v2^2)/u2^2 - 
     (2*N*v2^2)/u2 - (2*N*v2^3)/u2^2 + (2*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2^2) - (2*N*v2)/w2^2 + (2*N*v2^2)/w2^2 - 
     (2*N*v2^3)/w2^2 + (2*N*v2^4)/(3*w2^2) - (2*N)/w2 - v2/(2*N*w2) + 
     (N*v2)/(2*w2) - (2*N*v2^2)/w2 + (2*N*v2^3)/(3*w2))*
    PolyLog[3, -(u2/w2)] + (-8/N - 11*N + (16*u2)/N + 46*N*u2 - (12*u2^2)/N - 
     48*N*u2^2 + (8*v2)/N + 11*N*v2 - (12*u2*v2)/N - 48*N*u2*v2)*Log[mw2p1]*
    PolyLog[3, -(u2/w2)] + (10/N + 9*N - (20*u2)/N - 42*N*u2 + (16*u2^2)/N + 
     44*N*u2^2 - (10*v2)/N - 9*N*v2 + (16*u2*v2)/N + 44*N*u2*v2)*Log[u2]*
    PolyLog[3, -(u2/w2)] + ((-4*mv2p1)/N + (8*u2)/N - (8*u2^2)/N - 
     (8*u2*v2)/N)*Log[v2]*PolyLog[3, -(u2/w2)] + 
   ((2*mv2p1)/N - 2*mv2p1*N - (4*u2)/N + 4*N*u2 + (4*u2^2)/N - 4*N*u2^2 + 
     (4*u2*v2)/N - 4*N*u2*v2)*Log[w2]*PolyLog[3, -(u2/w2)] + 
   Pi*(((-2*I)*mv2p1)/N + (2*I)*mv2p1*N + ((4*I)*u2)/N - (4*I)*N*u2 - 
     ((4*I)*u2^2)/N + (4*I)*N*u2^2 - ((4*I)*u2*v2)/N + (4*I)*N*u2*v2)*
    PolyLog[3, -((u2*v2)/w2)] + (-6/N - (67*N)/6 + (2*N)/(3*u2) + (4*u2)/N + 
     (79*N*u2)/3 - (13*N*u2^2)/3 - v2/N + (2*v2)/(mu2p1*N) + v2/(mw2p1^3*N) + 
     v2/(mw2p1^2*N) + (5*v2)/(2*mw2p1*N) + (103*N*v2)/6 - (4*N*v2)/mu2p1 + 
     (9*N*v2)/(2*mw2p1^3) - (11*N*v2)/(2*mw2p1^2) + (9*N*v2)/(2*mw2p1) + 
     (2*N*v2)/(3*u2^2) + v2/(2*N*u2) + (3*N*v2)/(2*u2) - (13*N*u2*v2)/3 + 
     (4*N*v2)/(3*w2^2) - (2*N*v2^2)/w2^2 + (2*N*v2^3)/w2^2 - 
     (2*N*v2^4)/(3*w2^2) + (4*N)/(3*w2) - (2*N*v2)/w2 + (2*N*v2^2)/w2 - 
     (2*N*v2^3)/(3*w2))*PolyLog[3, -((u2*v2)/w2)] + 
   (3/N + 3*N - (6*u2)/N - 12*N*u2 + (4*u2^2)/N + 13*N*u2^2 - (3*v2)/N - 
     3*N*v2 + (4*u2*v2)/N + 13*N*u2*v2)*Log[mw2p1]*
    PolyLog[3, -((u2*v2)/w2)] + (-4/N - 2*N + (8*u2)/N + 10*N*u2 - 
     (6*u2^2)/N - 11*N*u2^2 + (4*v2)/N + 2*N*v2 - (6*u2*v2)/N - 11*N*u2*v2)*
    Log[u2]*PolyLog[3, -((u2*v2)/w2)] + 
   ((4*mv2p1)/N + 5*N - (8*u2)/N - 22*mv2p1*N*u2 + (8*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (8*u2*v2)/N)*Log[v2]*PolyLog[3, -((u2*v2)/w2)] + 
   (-(mv2p1/N) + mv2p1*N + (2*u2)/N - 2*N*u2 - (2*u2^2)/N + 2*N*u2^2 - 
     (2*u2*v2)/N + 2*N*u2*v2)*Log[w2]*PolyLog[3, -((u2*v2)/w2)] + 
   Pi*((4*I)/N - (6*I)*N - ((8*I)*u2)/N + (18*I)*N*u2 + ((6*I)*u2^2)/N - 
     (17*I)*N*u2^2 - ((4*I)*v2)/N + (6*I)*N*v2 + ((6*I)*u2*v2)/N - 
     (17*I)*N*u2*v2)*PolyLog[3, w2] + 
   (2/N - (65*N)/6 - (4*N)/(3*u2) + (4*u2)/N + (53*N*u2)/3 + (13*N*u2^2)/3 + 
     (5*v2)/N - v2/(mu2p1^3*N) - v2/(mu2p1^2*N) - (5*v2)/(2*mu2p1*N) - 
     (2*v2)/(mw2p1*N) + (29*N*v2)/6 - (9*N*v2)/(2*mu2p1^3) + 
     (11*N*v2)/(2*mu2p1^2) - (9*N*v2)/(2*mu2p1) + (4*N*v2)/mw2p1 - 
     (4*N*v2)/(3*u2^2) + (2*N*v2)/u2 + (13*N*u2*v2)/3 + (2*N*v2^2)/u2^2 - 
     (2*N*v2^2)/u2 - (2*N*v2^3)/u2^2 + (2*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2^2) - (2*N*v2)/(3*w2^2) - (2*N)/(3*w2) - v2/(2*N*w2) - 
     (3*N*v2)/(2*w2))*PolyLog[3, w2] + 
   (-5/N - 8*N + (10*u2)/N + 34*N*u2 - (8*u2^2)/N - 35*N*u2^2 + (5*v2)/N + 
     8*N*v2 - (8*u2*v2)/N - 35*N*u2*v2)*Log[mw2p1]*PolyLog[3, w2] + 
   (8/N + 3*N - (16*u2)/N - 18*N*u2 + (12*u2^2)/N + 20*N*u2^2 - (8*v2)/N - 
     3*N*v2 + (12*u2*v2)/N + 20*N*u2*v2)*Log[u2]*PolyLog[3, w2] + 
   (-6/N - mv2p1*N + (12*u2)/N + 8*N*u2 - (10*u2^2)/N - 9*N*u2^2 + (6*v2)/N - 
     (10*u2*v2)/N - 9*N*u2*v2)*Log[v2]*PolyLog[3, w2] + 
   (mv2p1/N - mv2p1*N - (2*u2)/N + 2*N*u2 + (2*u2^2)/N - 2*N*u2^2 + 
     (2*u2*v2)/N - 2*N*u2*v2)*Log[w2]*PolyLog[3, w2] + 
   ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (4*u2*v2)/N)*Log[v2]*PolyLog[3, w2/(mu2p1*mv2p1)] + 
   Pi*((6*I)/N - (2*I)*N - ((12*I)*u2)/N - (2*I)*N*u2 + ((10*I)*u2^2)/N + 
     (3*I)*N*u2^2 - ((6*I)*v2)/N + (2*I)*N*v2 + ((10*I)*u2*v2)/N + 
     (3*I)*N*u2*v2)*PolyLog[3, -(w2/v2)] + 
   (21/(2*N) + (115*N)/6 - (2*N)/u2 - (9*u2)/N - (136*N*u2)/3 + 
     (61*N*u2^2)/6 + (6*v2)/N - (3*v2)/(mu2p1*N) - (3*v2)/(mw2p1^3*N) - 
     (3*v2)/(mw2p1^2*N) - (15*v2)/(2*mw2p1*N) - (50*N*v2)/3 + 
     (6*N*v2)/mu2p1 - (27*N*v2)/(2*mw2p1^3) + (33*N*v2)/(2*mw2p1^2) - 
     (27*N*v2)/(2*mw2p1) - (2*N*v2)/u2^2 + (4*N*v2)/u2 + (61*N*u2*v2)/6 + 
     (4*N*v2^2)/u2^2 - (4*N*v2^2)/u2 - (4*N*v2^3)/u2^2 + (4*N*v2^3)/(3*u2) + 
     (4*N*v2^4)/(3*u2^2) - (4*N*v2)/(3*w2^2) + (2*N*v2^2)/w2^2 - 
     (2*N*v2^3)/w2^2 + (2*N*v2^4)/(3*w2^2) - (4*N)/(3*w2) + (2*N*v2)/w2 - 
     (2*N*v2^2)/w2 + (2*N*v2^3)/(3*w2))*PolyLog[3, -(w2/v2)] + 
   (-3/N - 3*N + (6*u2)/N + 12*N*u2 - (4*u2^2)/N - 13*N*u2^2 + (3*v2)/N + 
     3*N*v2 - (4*u2*v2)/N - 13*N*u2*v2)*Log[mw2p1]*PolyLog[3, -(w2/v2)] + 
   (5/N + mv2p1*N - (10*u2)/N - 8*N*u2 + (8*u2^2)/N + 9*N*u2^2 - (5*v2)/N + 
     (8*u2*v2)/N + 9*N*u2*v2)*Log[u2]*PolyLog[3, -(w2/v2)] + 
   (-8/N - 4*N + (16*u2)/N + 20*N*u2 - (12*u2^2)/N - 22*N*u2^2 + (8*v2)/N + 
     4*N*v2 - (12*u2*v2)/N - 22*N*u2*v2)*Log[v2]*PolyLog[3, -(w2/v2)] + 
   (4/N - (8*u2)/N - 6*N*u2 + (6*u2^2)/N + 7*N*u2^2 - (4*v2)/N + 
     (6*u2*v2)/N + 7*N*u2*v2)*Log[w2]*PolyLog[3, -(w2/v2)] + 
   Pi*(((-2*I)*mv2p1)/N + (2*I)*mv2p1*N + ((4*I)*u2)/N - (4*I)*N*u2 - 
     ((4*I)*u2^2)/N + (4*I)*N*u2^2 - ((4*I)*u2*v2)/N + (4*I)*N*u2*v2)*
    PolyLog[3, -((v2*w2)/u2)] + (-2/N + (65*N)/6 + (4*N)/(3*u2) - (4*u2)/N - 
     (53*N*u2)/3 - (13*N*u2^2)/3 - (5*v2)/N + v2/(mu2p1^3*N) + 
     v2/(mu2p1^2*N) + (5*v2)/(2*mu2p1*N) + (2*v2)/(mw2p1*N) - (29*N*v2)/6 + 
     (9*N*v2)/(2*mu2p1^3) - (11*N*v2)/(2*mu2p1^2) + (9*N*v2)/(2*mu2p1) - 
     (4*N*v2)/mw2p1 + (4*N*v2)/(3*u2^2) - (2*N*v2)/u2 - (13*N*u2*v2)/3 - 
     (2*N*v2^2)/u2^2 + (2*N*v2^2)/u2 + (2*N*v2^3)/u2^2 - (2*N*v2^3)/(3*u2) - 
     (2*N*v2^4)/(3*u2^2) + (2*N*v2)/(3*w2^2) + (2*N)/(3*w2) + v2/(2*N*w2) + 
     (3*N*v2)/(2*w2))*PolyLog[3, -((v2*w2)/u2)] + 
   (5/N + 8*N - (10*u2)/N - 34*N*u2 + (8*u2^2)/N + 35*N*u2^2 - (5*v2)/N - 
     8*N*v2 + (8*u2*v2)/N + 35*N*u2*v2)*Log[mw2p1]*
    PolyLog[3, -((v2*w2)/u2)] + (-6/N - 7*N + (12*u2)/N + 32*N*u2 - 
     (10*u2^2)/N - 33*N*u2^2 + (6*v2)/N + 7*N*v2 - (10*u2*v2)/N - 33*N*u2*v2)*
    Log[u2]*PolyLog[3, -((v2*w2)/u2)] + 
   ((4*mv2p1)/N + 5*N - (8*u2)/N - 22*mv2p1*N*u2 + (8*u2^2)/N + 22*N*u2^2 - 
     5*N*v2 + (8*u2*v2)/N)*Log[v2]*PolyLog[3, -((v2*w2)/u2)] + 
   (-(mv2p1/N) + mv2p1*N + (2*u2)/N - 2*N*u2 - (2*u2^2)/N + 2*N*u2^2 - 
     (2*u2*v2)/N + 2*N*u2*v2)*Log[w2]*PolyLog[3, -((v2*w2)/u2)] + 
   ((-2*mv2p1)/N + (4*u2)/N + 2*N*w2 - 14*N*u2*w2)*PolyLog[4, mu2p1] + 
   (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 26*N*u2^2 - (6*v2)/N - 
     6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*PolyLog[4, mw2p1] + 
   (-6/N - mv2p1*N + (12*u2)/N + 8*N*u2 - (2*u2^2)/N - 13*N*u2^2 + (6*v2)/N - 
     (2*u2*v2)/N - 13*N*u2*v2)*PolyLog[4, 1 - u2^(-1)] + 
   ((-2*mv2p1)/N + (4*u2)/N - 12*N*u2 + 10*N*u2^2 + 10*N*u2*v2)*
    PolyLog[4, u2] + (-5/N - 6*N + (10*u2)/N + 18*N*u2 - (4*u2^2)/N - 
     21*N*u2^2 + (5*v2)/N + 6*N*v2 - (4*u2*v2)/N - 21*N*u2*v2)*
    PolyLog[4, u2/mw2p1] + ((2*mv2p1)/N + 5*N - (4*u2)/N - 22*mv2p1*N*u2 + 
     (4*u2^2)/N + 22*N*u2^2 - 5*N*v2 + (4*u2*v2)/N)*PolyLog[4, v2] + 
   ((-4*mv2p1)/N + 2*mv2p1*N + (8*u2)/N - 4*N*u2)*PolyLog[4, v2/mw2p1] + 
   (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 26*N*u2^2 - (6*v2)/N - 
     6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*PolyLog[4, v2/(mu2p1*mw2p1)] + 
   (6/N + 16*N - (12*u2)/N - 62*N*u2 + (14*u2^2)/N + 61*N*u2^2 - (6*v2)/N - 
     16*N*v2 + (14*u2*v2)/N + 61*N*u2*v2)*PolyLog[4, -(v2/u2)] + 
   (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 26*N*u2^2 - (6*v2)/N - 
     6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*PolyLog[4, 1 - w2^(-1)] + 
   (-8/N - 9*N + (16*u2)/N + 36*N*u2 - (10*u2^2)/N - 39*N*u2^2 + (8*v2)/N + 
     9*N*v2 - (10*u2*v2)/N - 39*N*u2*v2)*PolyLog[4, -(u2/w2)] + 
   (2*N - 7*N*u2 + (17*N*u2^2)/2 - 2*N*v2 + (17*N*u2*v2)/2 + (3*mu2p1*w2)/N)*
    PolyLog[4, -((u2*v2)/w2)] + (6/N + 4*N - (12*u2)/N - 20*N*u2 + 
     (8*u2^2)/N + 22*N*u2^2 - (6*v2)/N - 4*N*v2 + (8*u2*v2)/N + 22*N*u2*v2)*
    PolyLog[4, w2] + (-3/N - 7*N + (6*u2)/N + 20*N*u2 - (4*u2^2)/N - 
     21*N*u2^2 + (3*v2)/N + 7*N*v2 - (4*u2*v2)/N - 21*N*u2*v2)*
    PolyLog[4, w2/mu2p1] + (6/N + 6*N - (12*u2)/N - 24*N*u2 + (8*u2^2)/N + 
     26*N*u2^2 - (6*v2)/N - 6*N*v2 + (8*u2*v2)/N + 26*N*u2*v2)*
    PolyLog[4, (u2*w2)/(mu2p1*mw2p1)] + 
   ((-2*mv2p1)/N - 5*N + (4*u2)/N + 22*mv2p1*N*u2 - (4*u2^2)/N - 22*N*u2^2 + 
     5*N*v2 - (4*u2*v2)/N)*PolyLog[4, -(w2/v2)] + 
   (3*N - 9*N*u2 + (17*N*u2^2)/2 - 3*N*v2 + (17*N*u2*v2)/2 - (mu2p1*w2)/N)*
    PolyLog[4, -((u2*w2)/v2)] + (-5/N - 7*N + (10*u2)/N + 29*N*u2 - 
     (7*u2^2)/N - (61*N*u2^2)/2 + (5*v2)/N + 7*N*v2 - (7*u2*v2)/N - 
     (61*N*u2*v2)/2)*PolyLog[4, -((v2*w2)/u2)] - Zeta[3]/(2*N) - 
   (73*N*Zeta[3])/6 + (2*N*Zeta[3])/u2 + (5*u2*Zeta[3])/N + 
   (70*N*u2*Zeta[3])/3 - (61*N*u2^2*Zeta[3])/6 - (6*v2*Zeta[3])/N + 
   (3*v2*Zeta[3])/(mu2p1*N) + (4*v2*Zeta[3])/(mw2p1*N) + 
   (50*N*v2*Zeta[3])/3 - (6*N*v2*Zeta[3])/mu2p1 + (2*N*v2*Zeta[3])/mw2p1 + 
   (2*N*v2*Zeta[3])/u2^2 - (4*N*v2*Zeta[3])/u2 - (61*N*u2*v2*Zeta[3])/6 - 
   (4*N*v2^2*Zeta[3])/u2^2 + (4*N*v2^2*Zeta[3])/u2 + 
   (4*N*v2^3*Zeta[3])/u2^2 - (4*N*v2^3*Zeta[3])/(3*u2) - 
   (4*N*v2^4*Zeta[3])/(3*u2^2) + (4*N*v2*Zeta[3])/(3*w2^2) - 
   (2*N*v2^2*Zeta[3])/w2^2 + (2*N*v2^3*Zeta[3])/w2^2 - 
   (2*N*v2^4*Zeta[3])/(3*w2^2) + (4*N*Zeta[3])/(3*w2) - 
   (v2*Zeta[3])/(2*N*w2) - (3*N*v2*Zeta[3])/(2*w2) + (2*N*v2^2*Zeta[3])/w2 - 
   (2*N*v2^3*Zeta[3])/(3*w2) + Log[mu2p1]*((4*mv2p1*Zeta[3])/N - 
     2*mv2p1*N*Zeta[3] - (8*u2*Zeta[3])/N + 4*N*u2*Zeta[3]) + 
   Log[u2]*(-1/2*1/(mu2p1*N) - (17*N)/(4*mu2p1) + (3*u2)/N + (131*N*u2)/6 + 
     v2/(2*mw2p1*N) + (17*N*v2)/(4*mw2p1) + mv2p1/(2*N*w2) + (23*N)/(6*w2) - 
     (25*N*v2)/(6*w2) + (N*v2^2)/(3*w2) - (7*Zeta[3])/N - 6*N*Zeta[3] + 
     (14*u2*Zeta[3])/N + 30*N*u2*Zeta[3] - (12*u2^2*Zeta[3])/N - 
     31*N*u2^2*Zeta[3] + (7*v2*Zeta[3])/N + 6*N*v2*Zeta[3] - 
     (12*u2*v2*Zeta[3])/N - 31*N*u2*v2*Zeta[3]) + 
   Log[w2]*(-1/2*1/(mw2p1*N) - (17*N)/(4*mw2p1) + mv2p1/(2*N*u2) + 
     (23*N)/(6*u2) + v2/(2*mu2p1*N) + (17*N*v2)/(4*mu2p1) - 
     (25*N*v2)/(6*u2) + (N*v2^2)/(3*u2) + (3*w2)/N + (131*N*w2)/6 - 
     (8*Zeta[3])/N + 2*N*Zeta[3] + (16*u2*Zeta[3])/N + 2*N*u2*Zeta[3] - 
     (6*u2^2*Zeta[3])/N - 7*N*u2^2*Zeta[3] + (8*v2*Zeta[3])/N - 
     2*N*v2*Zeta[3] - (6*u2*v2*Zeta[3])/N - 7*N*u2*v2*Zeta[3]) + 
   Pi*((3*I)/N - ((I/2)*mv2p1)/(mu2p1*N) - ((I/2)*mv2p1)/(mw2p1*N) + 
     ((131*I)/6)*mv2p1*N - (((17*I)/4)*mv2p1*N)/mu2p1 - 
     (((17*I)/4)*mv2p1*N)/mw2p1 + ((I/2)*mv2p1)/(N*u2) + (((23*I)/6)*N)/u2 - 
     ((3*I)*v2)/N - (((25*I)/6)*N*v2)/u2 + ((I/3)*N*v2^2)/u2 + 
     ((I/2)*mv2p1)/(N*w2) + (((23*I)/6)*N)/w2 - (((25*I)/6)*N*v2)/w2 + 
     ((I/3)*N*v2^2)/w2 - ((6*I)*Zeta[3])/N + (2*I)*N*Zeta[3] + 
     ((12*I)*u2*Zeta[3])/N + (2*I)*N*u2*Zeta[3] - ((10*I)*u2^2*Zeta[3])/N - 
     (3*I)*N*u2^2*Zeta[3] + ((6*I)*v2*Zeta[3])/N - (2*I)*N*v2*Zeta[3] - 
     ((10*I)*u2*v2*Zeta[3])/N - (3*I)*N*u2*v2*Zeta[3]) + 
   Log[v2]*(-N^(-1) + 1/(mv2p1*N) - N + N/mv2p1 + (3*v2)/N - v2/(2*mu2p1*N) - 
     v2/(2*mw2p1*N) + (131*N*v2)/6 - (17*N*v2)/(4*mu2p1) - 
     (17*N*v2)/(4*mw2p1) + v2/(2*N*u2) + (23*N*v2)/(6*u2) - (N*v2^2)/(3*u2) + 
     v2/(2*N*w2) + (23*N*v2)/(6*w2) - (N*v2^2)/(3*w2) + (8*Zeta[3])/N + 
     4*N*Zeta[3] - (16*u2*Zeta[3])/N - 20*N*u2*Zeta[3] + 
     (12*u2^2*Zeta[3])/N + 22*N*u2^2*Zeta[3] - (8*v2*Zeta[3])/N - 
     4*N*v2*Zeta[3] + (12*u2*v2*Zeta[3])/N + 22*N*u2*v2*Zeta[3]) + 
   Log[mw2p1]*((5*Zeta[3])/N + 8*N*Zeta[3] - (10*u2*Zeta[3])/N - 
     34*N*u2*Zeta[3] + (8*u2^2*Zeta[3])/N + 35*N*u2^2*Zeta[3] - 
     (5*v2*Zeta[3])/N - 8*N*v2*Zeta[3] + (8*u2*v2*Zeta[3])/N + 
     35*N*u2*v2*Zeta[3]), alpha2Region4a2L -> 
  N^(-1) + N + (4*mu2p1^3*N)/27 + (4*mu2p1^3*N)/(27*u2^2) - 
   (4*mv2p1*N)/(27*u2^2) + (8*N)/(27*u2) + (4*mu2p1^3*N)/(27*u2) - 
   u2/(mv2p1*N) - (N*u2)/mv2p1 + (4*mv2p1*N*u2)/27 - (8*N*u2^2)/27 + 
   (4*N*u2^3)/27 - (4*mu2p1^2*N*v2)/27 - (4*mu2p1^2*N*v2)/(27*u2^2) - 
   (4*N*v2)/(27*u2) - (4*mu2p1^2*N*v2)/(27*u2) + (4*N*u2^2*v2)/27 + 
   Pi^2*((11*mv2p1)/(4*N) + 1/(12*mw2p1^2*N) - 5/(12*mw2p1*N) - (22*N)/9 + 
     (3*N)/(8*mw2p1^2) - (5*N)/(24*mw2p1) + mv2p1/(12*N*u2^2) + 
     (7*mv2p1*N)/(12*u2^2) - 5/(12*N*u2) - (5*N)/(12*u2) - (13*u2)/(12*N) + 
     (475*N*u2)/36 - (7*u2^2)/(3*N) - (281*N*u2^2)/12 + (4*u2^3)/(3*N) + 
     (37*N*u2^3)/3 - v2/(2*mw2p1^3*N) - v2/(6*mw2p1^2*N) - 
     (2*v2)/(3*mw2p1*N) - (205*N*v2)/18 - (9*N*v2)/(4*mw2p1^3) - 
     (41*N*v2)/(12*mw2p1^2) + (85*N*v2)/(12*mw2p1) - (2*mu2p1*Nf*v2)/3 + 
     v2/(3*N*u2) - (5*N*v2)/(18*u2) + (u2*v2)/N + (19*N*u2*v2)/18 + 
     (4*u2^2*v2)/(3*N) + (37*N*u2^2*v2)/3 + v2^2/(mw2p1^3*N) - 
     v2^2/(2*mw2p1^2*N) + (13*v2^2)/(12*mw2p1*N) - (2*N*v2^2)/9 + 
     (17*N*v2^2)/(2*mw2p1^3) - (19*N*v2^2)/(4*mw2p1^2) + 
     (83*N*v2^2)/(12*mw2p1) + (Nf*v2^2)/(3*mw2p1^2) + (Nf*v2^2)/(3*mw2p1) + 
     (2*N*v2^2)/(9*u2) + (2*N*u2*v2^2)/3 - (N*v2^3)/(9*u2) + 
     (4*N*v2)/(3*w2) - (22*N*v2^2)/(9*w2) + (13*N*v2^3)/(9*w2) - 
     (4*N*v2^4)/(9*w2)) + (4*N*u2)/(27*w2^2) - (4*N*u2^2)/(27*w2^2) - 
   (4*mv2p1*N*v2)/(27*w2^2) - (4*N)/(27*w2) + (8*N*v2)/(27*w2) + 
   Pi^4*(-1/9*w2/N + (3*N*w2)/20 + (2*u2*w2)/(9*N) + (37*N*u2*w2)/120 - 
     (37*u2^2*w2)/(360*N) - (53*N*u2^2*w2)/144) + 
   Pi^3*((-1/2*I)/N - ((17*I)/6)*N + (((2*I)/3)*N)/mw2p1 - (((2*I)/9)*N)/u2 + 
     (((5*I)/6)*u2)/N + ((13*I)/2)*N*u2 - ((I/3)*u2^2)/N - 
     ((11*I)/2)*N*u2^2 + ((11*I)/6)*N*u2^3 + (((5*I)/6)*v2)/N - 
     ((I/3)*v2)/(mw2p1^3*N) + (((2*I)/3)*v2)/(mw2p1^2*N) - 
     ((I/2)*v2)/(mw2p1*N) - ((4*I)/3)*N*v2 - (((2*I)/3)*N*v2)/mu2p1 - 
     (((3*I)/2)*N*v2)/mw2p1^3 + (I*N*v2)/mw2p1^2 + (((4*I)/3)*N*v2)/mw2p1 + 
     (((7*I)/18)*N*v2)/u2 - ((I/2)*u2*v2)/N - (I/3)*N*u2*v2 + 
     ((11*I)/6)*N*u2^2*v2 + ((I/2)*v2^2)/(mw2p1^4*N) - 
     ((I/2)*v2^2)/(mw2p1^3*N) - ((I/12)*v2^2)/(mw2p1^2*N) - 
     ((I/12)*v2^2)/(mw2p1*N) + (((9*I)/4)*N*v2^2)/mw2p1^4 - 
     (((19*I)/12)*N*v2^2)/mw2p1^3 + ((I/12)*N*v2^2)/mw2p1^2 + 
     (((9*I)/4)*N*v2^2)/mw2p1 - ((I/3)*N*v2^2)/u2 + (((5*I)/18)*N*v2^3)/u2 - 
     ((I/9)*N*v2^4)/u2 - (((2*I)/9)*N*v2^2)/w2^2 + ((I/3)*N*v2^3)/w2^2 - 
     ((I/3)*N*v2^4)/w2^2 + ((I/9)*N*v2^5)/w2^2 - ((I/9)*N*v2)/w2 + 
     ((I/6)*N*v2^2)/w2 - ((I/2)*N*v2^3)/w2 + (((2*I)/9)*N*v2^4)/w2 + 
     ((2*I)/9)*Nf*w2 - ((4*I)/9)*Nf*u2*w2 + ((4*I)/9)*Nf*u2^2*w2) + 
   (8*w2*G[0, 0, 1, mu2p1, v2])/N + 9*N*w2*G[0, 0, 1, mu2p1, v2] - 
   (16*u2*w2*G[0, 0, 1, mu2p1, v2])/N - 36*N*u2*w2*G[0, 0, 1, mu2p1, v2] + 
   (10*u2^2*w2*G[0, 0, 1, mu2p1, v2])/N + 
   39*N*u2^2*w2*G[0, 0, 1, mu2p1, v2] + (2*w2*G[0, 1, 0, mu2p1, v2])/N + 
   5*N*w2*G[0, 1, 0, mu2p1, v2] - (4*u2*w2*G[0, 1, 0, mu2p1, v2])/N - 
   22*N*u2*w2*G[0, 1, 0, mu2p1, v2] + (4*u2^2*w2*G[0, 1, 0, mu2p1, v2])/N + 
   22*N*u2^2*w2*G[0, 1, 0, mu2p1, v2] - (2*w2*G[0, 1, 0, -u2, v2])/N - 
   5*N*w2*G[0, 1, 0, -u2, v2] + (4*u2*w2*G[0, 1, 0, -u2, v2])/N + 
   22*N*u2*w2*G[0, 1, 0, -u2, v2] - (4*u2^2*w2*G[0, 1, 0, -u2, v2])/N - 
   22*N*u2^2*w2*G[0, 1, 0, -u2, v2] - (2*w2*G[0, 1, mu2p1, -u2, v2])/N - 
   5*N*w2*G[0, 1, mu2p1, -u2, v2] + (4*u2*w2*G[0, 1, mu2p1, -u2, v2])/N + 
   22*N*u2*w2*G[0, 1, mu2p1, -u2, v2] - (4*u2^2*w2*G[0, 1, mu2p1, -u2, v2])/
    N - 22*N*u2^2*w2*G[0, 1, mu2p1, -u2, v2] + 
   (3*w2*G[0, mu2p1, -u2, mu2p1, v2])/N + 
   3*N*w2*G[0, mu2p1, -u2, mu2p1, v2] - (6*u2*w2*G[0, mu2p1, -u2, mu2p1, v2])/
    N - 12*N*u2*w2*G[0, mu2p1, -u2, mu2p1, v2] + 
   (4*u2^2*w2*G[0, mu2p1, -u2, mu2p1, v2])/N + 
   13*N*u2^2*w2*G[0, mu2p1, -u2, mu2p1, v2] - (2*w2*G[0, -u2, 0, mu2p1, v2])/
    N + N*w2*G[0, -u2, 0, mu2p1, v2] + (4*u2*w2*G[0, -u2, 0, mu2p1, v2])/N - 
   2*N*u2*w2*G[0, -u2, 0, mu2p1, v2] - (5*w2*G[0, -u2, mu2p1, -u2, v2])/N - 
   8*N*w2*G[0, -u2, mu2p1, -u2, v2] + (10*u2*w2*G[0, -u2, mu2p1, -u2, v2])/
    N + 34*N*u2*w2*G[0, -u2, mu2p1, -u2, v2] - 
   (8*u2^2*w2*G[0, -u2, mu2p1, -u2, v2])/N - 
   35*N*u2^2*w2*G[0, -u2, mu2p1, -u2, v2] - (6*w2*G[0, -u2, -u2, mu2p1, v2])/
    N - 10*N*w2*G[0, -u2, -u2, mu2p1, v2] + 
   (12*u2*w2*G[0, -u2, -u2, mu2p1, v2])/N + 
   38*N*u2*w2*G[0, -u2, -u2, mu2p1, v2] - 
   (10*u2^2*w2*G[0, -u2, -u2, mu2p1, v2])/N - 
   39*N*u2^2*w2*G[0, -u2, -u2, mu2p1, v2] + 
   Pi*(((19*I)/2)/N + (I/2)/(mw2p1^2*N) - ((5*I)/2)/(mw2p1*N) + 
     ((25*I)/4)*N + (((9*I)/4)*N)/mw2p1^2 - (((5*I)/4)*N)/mw2p1 + 
     ((I/2)*mv2p1)/(N*u2^2) + (((7*I)/2)*mv2p1*N)/u2^2 - ((5*I)/2)/(N*u2) - 
     (((5*I)/2)*N)/u2 - (((11*I)/2)*u2)/N + ((11*I)/4)*N*u2 - 
     ((2*I)*mv2p1*u2^2)/N - ((59*I)/2)*N*u2^2 + ((2*I)*u2^3)/N + 
     ((37*I)/2)*N*u2^3 - ((I/2)*v2)/N - ((3*I)*v2)/(mw2p1^3*N) + 
     ((5*I)*v2)/(mw2p1^2*N) - (((9*I)/2)*v2)/(mw2p1*N) + ((37*I)/12)*N*v2 - 
     (((27*I)/2)*N*v2)/mw2p1^3 + (((45*I)/2)*N*v2)/mw2p1^2 - 
     ((10*I)*N*v2)/mw2p1 + ((2*I)*v2)/(N*u2) - (((5*I)/3)*N*v2)/u2 - 
     (((5*I)/2)*u2*v2)/N - ((68*I)/3)*N*u2*v2 + ((37*I)/2)*N*u2^2*v2 - 
     ((3*I)*v2^2)/(mw2p1^3*N) + (((3*I)/2)*v2^2)/(mw2p1^2*N) - 
     (I*v2^2)/(mw2p1*N) - (I/3)*N*v2^2 - (((27*I)/2)*N*v2^2)/mw2p1^3 + 
     (((27*I)/4)*N*v2^2)/mw2p1^2 - (((17*I)/4)*N*v2^2)/mw2p1 + 
     (((4*I)/3)*N*v2^2)/u2 + I*N*u2*v2^2 - (((2*I)/3)*N*v2^3)/u2 - 
     ((2*I)*N*v2^2)/w2 + ((2*I)*N*v2^3)/w2 - (((2*I)/3)*N*v2^4)/w2)*
    Log[mu2p1] + Pi^3*((((7*I)/6)*w2)/N - (I/2)*N*w2 - (((7*I)/3)*u2*w2)/N - 
     I*N*u2*w2 + (((5*I)/3)*u2^2*w2)/N + ((4*I)/3)*N*u2^2*w2)*Log[mu2p1] + 
   Pi^2*((15*N)/2 - (8*mv2p1*N)/(9*u2) - (68*N*u2)/3 + (743*N*u2^2)/36 - 
     (71*N*u2^3)/12 - (179*N*v2)/18 + (313*N*u2*v2)/18 - (71*N*u2^2*v2)/12 - 
     (2*N*v2^2)/3 + (4*N*v2^3)/9 - (4*N*v2^2)/(3*w2^2) + 
     (4*N*v2^3)/(3*w2^2) - (4*N*v2^4)/(3*w2^2) + (4*N*v2^5)/(9*w2^2) - 
     (2*N*v2)/(3*w2) - (2*N*v2^3)/w2 + (8*N*v2^4)/(9*w2) + (9*w2)/(4*N) - 
     (Nf*w2)/3 - (7*u2*w2)/(6*N) + (2*Nf*u2*w2)/3 - (2*Nf*u2^2*w2)/3)*
    Log[mu2p1] + Pi*((-3*I)*N + ((I/3)*mv2p1*N)/u2 + ((17*I)/2)*N*u2 - 
     ((61*I)/12)*N*u2^2 - ((3*I)/4)*N*u2^3 + ((25*I)/6)*N*v2 - 
     ((41*I)/6)*N*u2*v2 - ((3*I)/4)*N*u2^2*v2 - (I/2)*N*v2^2 + (I/3)*N*v2^3 + 
     (I*N*v2^3)/w2^2 - (I*N*v2^4)/w2^2 + ((I/3)*N*v2^5)/w2^2 + 
     (((3*I)/2)*N*v2^2)/w2 - (((3*I)/2)*N*v2^3)/w2 + (((2*I)/3)*N*v2^4)/w2 - 
     (((9*I)/4)*w2)/N + (((5*I)/2)*u2*w2)/N)*Log[mu2p1]^2 + 
   Pi^2*((-5*mu2p1^2*w2)/(6*N) - (N*w2)/4 + 3*N*u2*w2 - (41*N*u2^2*w2)/12)*
    Log[mu2p1]^2 + (-N + (mv2p1*N)/(9*u2) + (17*N*u2)/6 - (61*N*u2^2)/36 - 
     (N*u2^3)/4 + (25*N*v2)/18 - (41*N*u2*v2)/18 - (N*u2^2*v2)/4 - 
     (N*v2^2)/6 + (N*v2^3)/9 + (N*v2^3)/(3*w2^2) - (N*v2^4)/(3*w2^2) + 
     (N*v2^5)/(9*w2^2) + (N*v2^2)/(2*w2) - (N*v2^3)/(2*w2) + 
     (2*N*v2^4)/(9*w2) - (3*w2)/(4*N) + (5*u2*w2)/(6*N))*Log[mu2p1]^3 + 
   Pi*(((-1/6*I)*w2)/N + (I/2)*N*w2 + ((I/3)*u2*w2)/N - I*N*u2*w2 - 
     ((I/3)*u2^2*w2)/N + I*N*u2^2*w2)*Log[mu2p1]^3 + 
   ((3*w2)/(8*N) + (5*N*w2)/24 - (3*u2*w2)/(4*N) - (7*N*u2*w2)/6 + 
     (u2^2*w2)/(2*N) + (31*N*u2^2*w2)/24)*Log[mu2p1]^4 + 
   Pi*((-1/2*I)/N + ((11*I)/4)*N + ((I/2)*u2)/N + ((101*I)/4)*N*u2 - 
     ((6*I)*u2^2)/N - ((89*I)/2)*N*u2^2 + ((2*I)*u2^3)/N + 
     ((37*I)/2)*N*u2^3 + (((5*I)/2)*v2)/N - ((2*I)*v2)/(mw2p1*N) + 
     ((91*I)/4)*N*v2 - ((10*I)*N*v2)/mw2p1 - (((9*I)/2)*u2*v2)/N - 
     ((181*I)/6)*N*u2*v2 + ((2*I)*u2^2*v2)/N + ((37*I)/2)*N*u2^2*v2 - 
     (((3*I)/2)*v2^2)/(mw2p1*N) - (I/3)*N*v2^2 - ((I/2)*N*v2^2)/mw2p1^2 - 
     (((25*I)/2)*N*v2^2)/mw2p1 + I*N*u2*v2^2 - (I*N*v2)/w2^2 + 
     ((2*I)*N*v2^2)/w2^2 - (((5*I)/3)*N*v2^3)/w2^2 + 
     (((2*I)/3)*N*v2^4)/w2^2 + I/(N*w2) + (((23*I)/4)*N)/w2 + 
     ((I/2)*N*v2)/w2 - (((43*I)/12)*N*v2^2)/w2 + (((8*I)/3)*N*v2^3)/w2 - 
     (((2*I)/3)*N*v2^4)/w2)*Log[mw2p1] + 
   Pi^3*((((5*I)/6)*w2)/N + (I/6)*N*w2 - (((5*I)/3)*u2*w2)/N - 
     ((10*I)/3)*N*u2*w2 + ((2*I)*u2^2*w2)/N + ((19*I)/6)*N*u2^2*w2)*
    Log[mw2p1] + Pi^2*(7/(6*N) + N - (4*N)/(3*u2) - (5*u2)/(6*N) - 
     u2^2/(3*N) + (103*N*u2^2)/18 - (37*N*u2^3)/6 - v2/(2*N) - v2/(mw2p1*N) - 
     (179*N*v2)/18 + (2*N*v2)/mw2p1 + (13*N*v2)/(6*u2) + (2*u2*v2)/(3*N) + 
     (62*N*u2*v2)/9 - (37*N*u2^2*v2)/6 + v2^2/(6*mw2p1^2*N) + 
     v2^2/(6*mw2p1*N) + (5*N*v2^2)/6 - (2*N*v2^2)/(3*mw2p1^2) + 
     (7*N*v2^2)/(3*mw2p1) - (5*N*v2^2)/(3*u2) - (5*N*v2^3)/9 + 
     (25*N*v2^3)/(18*u2) - (5*N*v2^4)/(9*u2) - (7*N*v2^2)/(9*w2^2) - 
     (7*N*v2)/(18*w2) - v2^2/(3*N*w2) - (11*N*v2^2)/(6*w2) - (Nf*w2)/3 + 
     (2*Nf*u2*w2)/3 - (2*Nf*u2^2*w2)/3)*Log[mw2p1] + 
   Pi^2*(-((mu2p1^2*w2)/N) - (N*w2)/3 + (5*N*u2*w2)/3 - (13*N*u2^2*w2)/6)*
    Log[mu2p1]*Log[mw2p1] + Pi*(((-2*I)*w2)/N - ((7*I)/2)*N*w2 + 
     ((4*I)*u2*w2)/N + (13*I)*N*u2*w2 - ((4*I)*u2^2*w2)/N - (13*I)*N*u2^2*w2)*
    Log[mu2p1]^2*Log[mw2p1] + ((7*w2)/(2*N) + (7*N*w2)/2 - (7*u2*w2)/N - 
     14*N*u2*w2 + (14*u2^2*w2)/(3*N) + (91*N*u2^2*w2)/6)*Log[mu2p1]^3*
    Log[mw2p1] + Pi*((I/4)/N + ((17*I)/4)*N - (((11*I)/4)*u2)/N - 
     ((45*I)/4)*N*u2 + (((5*I)/2)*u2^2)/N + ((97*I)/12)*N*u2^2 - 
     ((3*I)/4)*N*u2^3 + (((3*I)/4)*v2)/N + ((61*I)/12)*N*v2 + 
     ((I/2)*N*v2)/u2 + (I*u2*v2)/N - ((8*I)/3)*N*u2*v2 - 
     ((3*I)/4)*N*u2^2*v2 - ((I/2)*v2^2)/(mw2p1^2*N) - 
     ((I/2)*v2^2)/(mw2p1*N) + (I/2)*N*v2^2 - ((4*I)*N*v2^2)/mw2p1^2 - 
     ((4*I)*N*v2^2)/mw2p1 - (I*N*v2^2)/u2 - (I/3)*N*v2^3 + 
     (((5*I)/6)*N*v2^3)/u2 - ((I/3)*N*v2^4)/u2 + ((I/3)*N*v2^2)/w2^2 + 
     ((I/6)*N*v2)/w2 + ((I/4)*v2^2)/(N*w2) + ((I/4)*N*v2^2)/w2)*
    Log[mw2p1]^2 + Pi^2*((-5*N*w2)/6 + (14*N*u2*w2)/3 - (u2^2*w2)/N - 
     (25*N*u2^2*w2)/6)*Log[mw2p1]^2 + Pi*(((-2*I)*w2)/N - ((7*I)/2)*N*w2 + 
     ((4*I)*u2*w2)/N + (13*I)*N*u2*w2 - ((4*I)*u2^2*w2)/N - (13*I)*N*u2^2*w2)*
    Log[mu2p1]*Log[mw2p1]^2 + ((9*w2)/(2*N) + (9*N*w2)/2 - (9*u2*w2)/N - 
     18*N*u2*w2 + (6*u2^2*w2)/N + (39*N*u2^2*w2)/2)*Log[mu2p1]^2*
    Log[mw2p1]^2 + (-1/12*1/N - (17*N)/12 + (11*u2)/(12*N) + (15*N*u2)/4 - 
     (5*u2^2)/(6*N) - (97*N*u2^2)/36 + (N*u2^3)/4 - v2/(4*N) - (61*N*v2)/36 - 
     (N*v2)/(6*u2) - (u2*v2)/(3*N) + (8*N*u2*v2)/9 + (N*u2^2*v2)/4 + 
     v2^2/(6*mw2p1^2*N) + v2^2/(6*mw2p1*N) - (N*v2^2)/6 + 
     (4*N*v2^2)/(3*mw2p1^2) + (4*N*v2^2)/(3*mw2p1) + (N*v2^2)/(3*u2) + 
     (N*v2^3)/9 - (5*N*v2^3)/(18*u2) + (N*v2^4)/(9*u2) - (N*v2^2)/(9*w2^2) - 
     (N*v2)/(18*w2) - v2^2/(12*N*w2) - (N*v2^2)/(12*w2))*Log[mw2p1]^3 + 
   Pi*((((-5*I)/6)*w2)/N - (I/6)*N*w2 + (((5*I)/3)*u2*w2)/N + 
     ((7*I)/3)*N*u2*w2 - (I*u2^2*w2)/N - ((8*I)/3)*N*u2^2*w2)*Log[mw2p1]^3 + 
   ((2*w2)/N + (4*N*w2)/3 - (4*u2*w2)/N - (17*N*u2*w2)/3 + 
     (7*u2^2*w2)/(3*N) + (13*N*u2^2*w2)/2)*Log[mu2p1]*Log[mw2p1]^3 + 
   (w2/(8*N) + (N*w2)/3 - (u2*w2)/(4*N) - (17*N*u2*w2)/12 + (u2^2*w2)/(2*N) + 
     (31*N*u2^2*w2)/24)*Log[mw2p1]^4 + 
   Pi*(((-3*I)/2)/N + ((45*I)/4)*N - (((5*I)/2)*mv2p1*u2)/N - 
     ((157*I)/4)*N*u2 + ((6*I)*u2^2)/N + ((93*I)/2)*N*u2^2 - ((2*I)*u2^3)/N - 
     ((37*I)/2)*N*u2^3 + (((3*I)/2)*v2)/N + (((3*I)/2)*v2)/(mw2p1*N) + 
     ((55*I)/12)*N*v2 + (((8*I)/3)*N*v2)/mw2p1^2 - (((9*I)/2)*N*v2)/mw2p1 + 
     ((43*I)/3)*N*u2*v2 - ((2*I)*u2^2*v2)/N - ((37*I)/2)*N*u2^2*v2 - 
     (I*v2^2)/(mw2p1*N) + (I/3)*N*v2^2 - ((4*I)*N*v2^2)/mw2p1^3 - 
     (((19*I)/12)*N*v2^2)/mw2p1^2 - (((79*I)/12)*N*v2^2)/mw2p1 - 
     I*N*u2*v2^2 - (((4*I)/3)*N*v2)/w2 + (((8*I)/3)*N*v2^2)/w2 - 
     ((2*I)*N*v2^3)/w2 + (((2*I)/3)*N*v2^4)/w2 + (I/3)*Nf*w2 - 
     ((2*I)/3)*Nf*u2*w2)*Log[u2] + Pi^3*((((-5*I)/6)*w2)/N + (I/6)*N*w2 + 
     (((5*I)/3)*u2*w2)/N + ((2*I)/3)*N*u2*w2 - (((4*I)/3)*u2^2*w2)/N - 
     ((5*I)/6)*N*u2^2*w2)*Log[u2] + 
   Pi^2*(1/(4*N) - (35*N)/9 + (4*N)/(3*mw2p1) - N/(9*u2) - (3*u2)/(4*N) + 
     (13*N*u2)/2 + u2^2/(2*N) - (181*N*u2^2)/36 + (71*N*u2^3)/36 + 
     (3*v2)/(4*N) - (5*v2)/(6*mw2p1*N) - (109*N*v2)/18 - (2*N*v2)/(3*mu2p1) - 
     (2*N*v2)/(3*mw2p1^2) + (7*N*v2)/(3*mw2p1) + (N*v2)/(9*u2) + 
     (2*u2*v2)/(3*N) + (43*N*u2*v2)/9 + (71*N*u2^2*v2)/36 - 
     v2^2/(12*mw2p1^2*N) - v2^2/(12*mw2p1*N) + (N*v2^2)/3 + 
     (4*N*v2^2)/(3*mw2p1^3) + (N*v2^2)/(2*mw2p1^2) + (13*N*v2^2)/(3*mw2p1) - 
     (2*N*v2^3)/9 + (N*v2^2)/(9*w2^2) - (2*N*v2^3)/(3*w2^2) + 
     (2*N*v2^4)/(3*w2^2) - (2*N*v2^5)/(9*w2^2) + (N*v2)/(18*w2) - 
     v2^2/(6*N*w2) - (N*v2^2)/w2 + (N*v2^3)/w2 - (4*N*v2^4)/(9*w2) + 
     (Nf*w2)/9 - (2*Nf*u2*w2)/9 + (2*Nf*u2^2*w2)/9)*Log[u2] + 
   Pi^2*((5*w2)/(2*N) - 2*N*w2 - (5*u2*w2)/N + 4*N*u2*w2 + 
     (5*u2^2*w2)/(3*N) - (7*N*u2^2*w2)/3)*Log[mu2p1]*Log[u2] + 
   Pi*((-1/6*I)*N + (((2*I)/3)*mv2p1*N)/u2 + ((3*I)/2)*N*u2 + (I/6)*N*u2^2 - 
     ((5*I)/6)*N*u2^3 + ((11*I)/6)*N*v2 - ((8*I)/3)*N*u2*v2 - 
     ((5*I)/6)*N*u2^2*v2 + I*N*v2^2 - ((2*I)/3)*N*v2^3 + 
     (((4*I)/3)*N*v2^2)/w2^2 - ((2*I)*N*v2^3)/w2^2 + ((2*I)*N*v2^4)/w2^2 - 
     (((2*I)/3)*N*v2^5)/w2^2 + (((2*I)/3)*N*v2)/w2 - (I*N*v2^2)/w2 + 
     ((3*I)*N*v2^3)/w2 - (((4*I)/3)*N*v2^4)/w2 + (((3*I)/2)*w2)/N - 
     (I/3)*Nf*w2 - ((3*I)*u2*w2)/N + ((2*I)/3)*Nf*u2*w2 - 
     ((2*I)/3)*Nf*u2^2*w2)*Log[mu2p1]*Log[u2] + 
   Pi*(((-1/2*I)*w2)/N + (I*u2*w2)/N + (3*I)*N*u2*w2 - ((7*I)/2)*N*u2^2*w2)*
    Log[mu2p1]^2*Log[u2] + ((-7*w2)/(2*N) - (19*N*w2)/6 + (7*u2*w2)/N + 
     (43*N*u2*w2)/3 - (13*u2^2*w2)/(3*N) - (47*N*u2^2*w2)/3)*Log[mu2p1]^3*
    Log[u2] + Pi*((-I)/N + ((2*I)/3)*N + (((4*I)/3)*N)/u2 - (I*u2)/N - 
     (6*I)*N*u2 + ((2*I)*u2^2)/N + (2*I)*N*u2^2 + ((8*I)/3)*N*u2^3 + 
     (I*v2)/N + (I*v2)/(mw2p1*N) + ((23*I)/3)*N*v2 - ((2*I)*N*v2)/mw2p1 - 
     (((7*I)/3)*N*v2)/u2 - ((7*I)/3)*N*u2*v2 + ((8*I)/3)*N*u2^2*v2 - 
     ((I/2)*v2^2)/(mw2p1^2*N) - ((I/2)*v2^2)/(mw2p1*N) - I*N*v2^2 + 
     ((2*I)*N*v2^2)/mw2p1^2 - (I*N*v2^2)/mw2p1 + ((2*I)*N*v2^2)/u2 + 
     ((2*I)/3)*N*v2^3 - (((5*I)/3)*N*v2^3)/u2 + (((2*I)/3)*N*v2^4)/u2 + 
     (((2*I)/3)*N*v2^2)/w2^2 + ((I/3)*N*v2)/w2 + ((I/2)*v2^2)/(N*w2) + 
     (((5*I)/2)*N*v2^2)/w2)*Log[mw2p1]*Log[u2] + 
   (-1/2*1/N + (11*N)/4 + u2/(2*N) + (101*N*u2)/4 - (6*u2^2)/N - 
     (89*N*u2^2)/2 + (2*u2^3)/N + (37*N*u2^3)/2 + (5*v2)/(2*N) - 
     (2*v2)/(mw2p1*N) + (91*N*v2)/4 - (10*N*v2)/mw2p1 - (9*u2*v2)/(2*N) - 
     (181*N*u2*v2)/6 + (2*u2^2*v2)/N + (37*N*u2^2*v2)/2 - 
     (3*v2^2)/(2*mw2p1*N) - (N*v2^2)/3 - (N*v2^2)/(2*mw2p1^2) - 
     (25*N*v2^2)/(2*mw2p1) + N*u2*v2^2 - (N*v2)/w2^2 + (2*N*v2^2)/w2^2 - 
     (5*N*v2^3)/(3*w2^2) + (2*N*v2^4)/(3*w2^2) + 1/(N*w2) + (23*N)/(4*w2) + 
     (N*v2)/(2*w2) - (43*N*v2^2)/(12*w2) + (8*N*v2^3)/(3*w2) - 
     (2*N*v2^4)/(3*w2))*Log[mw2p1]*Log[u2] + 
   Pi^2*((2*w2)/(3*N) - 2*N*w2 - (4*u2*w2)/(3*N) + 2*N*u2*w2 + 
     (2*u2^2*w2)/N - (7*N*u2^2*w2)/3)*Log[mw2p1]*Log[u2] + 
   Pi*(((4*I)*w2)/N + (7*I)*N*w2 - ((8*I)*u2*w2)/N - (26*I)*N*u2*w2 + 
     ((8*I)*u2^2*w2)/N + (26*I)*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*Log[u2] + 
   ((-13*w2)/(2*N) - 8*N*w2 + (13*u2*w2)/N + 31*N*u2*w2 - (10*u2^2*w2)/N - 
     (65*N*u2^2*w2)/2)*Log[mu2p1]^2*Log[mw2p1]*Log[u2] + 
   (1/(4*N) + (17*N)/4 - (11*u2)/(4*N) - (45*N*u2)/4 + (5*u2^2)/(2*N) + 
     (97*N*u2^2)/12 - (3*N*u2^3)/4 + (3*v2)/(4*N) + (61*N*v2)/12 + 
     (N*v2)/(2*u2) + (u2*v2)/N - (8*N*u2*v2)/3 - (3*N*u2^2*v2)/4 - 
     v2^2/(2*mw2p1^2*N) - v2^2/(2*mw2p1*N) + (N*v2^2)/2 - 
     (4*N*v2^2)/mw2p1^2 - (4*N*v2^2)/mw2p1 - (N*v2^2)/u2 - (N*v2^3)/3 + 
     (5*N*v2^3)/(6*u2) - (N*v2^4)/(3*u2) + (N*v2^2)/(3*w2^2) + 
     (N*v2)/(6*w2) + v2^2/(4*N*w2) + (N*v2^2)/(4*w2))*Log[mw2p1]^2*Log[u2] + 
   Pi*(((2*I)*w2)/N + (3*I)*N*w2 - ((4*I)*u2*w2)/N - (15*I)*N*u2*w2 + 
     ((5*I)*u2^2*w2)/N + ((29*I)/2)*N*u2^2*w2)*Log[mw2p1]^2*Log[u2] + 
   ((-5*w2)/N - (13*N*w2)/2 + (10*u2*w2)/N + 25*N*u2*w2 - (8*u2^2*w2)/N - 
     26*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]^2*Log[u2] + 
   (-1/3*w2/N - (2*N*w2)/3 + (2*u2*w2)/(3*N) + (10*N*u2*w2)/3 - 
     (4*u2^2*w2)/(3*N) - 3*N*u2^2*w2)*Log[mw2p1]^3*Log[u2] + 
   (N^(-1) + (103*N)/24 - Nf/3 - (2*u2)/N - (685*N*u2)/24 + Nf*u2 + 
     (4*u2^2)/N + (65*N*u2^2)/2 - (2*Nf*u2^2)/3 - u2^3/N - (37*N*u2^3)/4 - 
     v2/(2*N) + v2/(2*mw2p1*N) - (49*N*v2)/8 + (13*N*v2)/(3*mw2p1) - 
     (Nf*v2)/3 + (9*u2*v2)/(4*N) + (181*N*u2*v2)/12 - (u2^2*v2)/N - 
     (37*N*u2^2*v2)/4 + (N*v2^2)/6 - (4*N*v2^2)/mw2p1^2 + (N*v2^2)/mw2p1 + 
     (Nf*v2^2)/(3*mw2p1^2) + (Nf*v2^2)/(3*mw2p1) - (N*u2*v2^2)/2 + 
     (N*v2)/(2*w2^2) - (N*v2^2)/w2^2 + (5*N*v2^3)/(6*w2^2) - 
     (N*v2^4)/(3*w2^2) - 1/(2*N*w2) - (23*N)/(8*w2) - (N*v2)/(4*w2) + 
     (43*N*v2^2)/(24*w2) - (4*N*v2^3)/(3*w2) + (N*v2^4)/(3*w2))*Log[u2]^2 + 
   Pi^2*((-13*w2)/(12*N) + (7*N*w2)/3 + (13*u2*w2)/(6*N) - (53*N*u2*w2)/12 - 
     (5*u2^2*w2)/(4*N) + (95*N*u2^2*w2)/24)*Log[u2]^2 + 
   Pi*(((5*I)/12)*N - (((2*I)/3)*N)/mw2p1 - (((2*I)/3)*N)/u2 + 
     ((9*I)/4)*N*u2 - ((13*I)/12)*N*u2^2 - ((11*I)/12)*N*u2^3 + 
     ((5*I)/4)*N*v2 + ((I/3)*mv2p1*N*v2)/mw2p1^2 - ((I/3)*N*v2)/mw2p1 + 
     (((7*I)/6)*N*v2)/u2 - (3*I)*N*u2*v2 - ((11*I)/12)*N*u2^2*v2 - 
     (((2*I)/3)*N*v2^2)/mw2p1^3 - (I*N*v2^2)/mw2p1 - (I*N*v2^2)/u2 + 
     (((5*I)/6)*N*v2^3)/u2 - ((I/3)*N*v2^4)/u2 - (((2*I)/3)*N*v2^2)/w2^2 + 
     (I*N*v2^3)/w2^2 - (I*N*v2^4)/w2^2 + ((I/3)*N*v2^5)/w2^2 - 
     ((I/3)*N*v2)/w2 + ((I/2)*N*v2^2)/w2 - (((3*I)/2)*N*v2^3)/w2 + 
     (((2*I)/3)*N*v2^4)/w2 - ((I/4)*w2)/N + (I/6)*Nf*w2 + 
     (((5*I)/2)*u2*w2)/N - (I/3)*Nf*u2*w2 + (I/3)*Nf*u2^2*w2)*Log[u2]^2 + 
   Pi*((((-3*I)/2)*w2)/N - ((3*I)/2)*N*w2 + ((3*I)*u2*w2)/N + (6*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N - ((13*I)/2)*N*u2^2*w2)*Log[mu2p1]*Log[u2]^2 + 
   ((5*N*w2)/4 - 4*N*u2*w2 + (3*u2^2*w2)/(2*N) + (13*N*u2^2*w2)/4)*
    Log[mu2p1]^2*Log[u2]^2 + Pi*(((-I)*w2)/N - (I/2)*N*w2 + ((2*I)*u2*w2)/N + 
     (4*I)*N*u2*w2 - ((3*I)*u2^2*w2)/N - ((7*I)/2)*N*u2^2*w2)*Log[mw2p1]*
    Log[u2]^2 + (1/(4*N) + (37*N)/12 - (11*u2)/(4*N) - (39*N*u2)/4 + 
     (5*u2^2)/(2*N) + (125*N*u2^2)/12 - (15*N*u2^3)/4 + (3*v2)/(4*N) - 
     (7*N*v2)/12 + (u2*v2)/N + (11*N*u2*v2)/3 - (15*N*u2^2*v2)/4 - 
     v2^2/(2*mw2p1^2*N) - v2^2/(2*mw2p1*N) + v2^2/(4*N*w2) + 
     (3*N*v2^2)/(4*w2) - (Nf*w2)/3 + (2*Nf*u2*w2)/3 - (2*Nf*u2^2*w2)/3)*
    Log[mw2p1]*Log[u2]^2 + ((4*w2)/N + 9*N*w2 - (8*u2*w2)/N - 33*N*u2*w2 + 
     (9*u2^2*w2)/N + (65*N*u2^2*w2)/2)*Log[mu2p1]*Log[mw2p1]*Log[u2]^2 + 
   ((3*w2)/(4*N) + 2*N*w2 - (3*u2*w2)/(2*N) - (17*N*u2*w2)/2 + 
     (3*u2^2*w2)/N + (31*N*u2^2*w2)/4)*Log[mw2p1]^2*Log[u2]^2 + 
   Pi*(((-1/6*I)*w2)/N - ((3*I)/2)*N*w2 + ((I/3)*u2*w2)/N + (5*I)*N*u2*w2 - 
     ((I/3)*u2^2*w2)/N - (5*I)*N*u2^2*w2)*Log[u2]^3 + 
   (-1/4*1/N - (7*N)/2 + (11*u2)/(4*N) + (29*N*u2)/3 - (5*u2^2)/(2*N) - 
     (289*N*u2^2)/36 + (59*N*u2^3)/36 - (5*v2)/(12*N) - (13*N*v2)/18 - 
     (N*v2)/(6*u2) - (3*u2*v2)/(2*N) - (31*N*u2*v2)/18 + (59*N*u2^2*v2)/36 + 
     v2^2/(3*mw2p1^2*N) + v2^2/(3*mw2p1*N) - (N*v2^2)/3 + 
     (3*N*v2^2)/(2*mw2p1^2) + (3*N*v2^2)/(2*mw2p1) + (N*v2^2)/(3*u2) + 
     (2*N*v2^3)/9 - (5*N*v2^3)/(18*u2) + (N*v2^4)/(9*u2) - 
     (2*N*v2^2)/(9*w2^2) + (N*v2^3)/(3*w2^2) - (N*v2^4)/(3*w2^2) + 
     (N*v2^5)/(9*w2^2) - (N*v2)/(9*w2) - v2^2/(6*N*w2) - (N*v2^3)/(2*w2) + 
     (2*N*v2^4)/(9*w2) + (Nf*w2)/6 - (Nf*u2*w2)/3 + (Nf*u2^2*w2)/3)*
    Log[u2]^3 + (w2/(6*N) - 3*N*w2 - (u2*w2)/(3*N) + 10*N*u2*w2 - 
     (7*u2^2*w2)/(3*N) - (26*N*u2^2*w2)/3)*Log[mu2p1]*Log[u2]^3 + 
   (-1/2*w2/N - 2*N*w2 + (u2*w2)/N + 7*N*u2*w2 - (2*u2^2*w2)/N - 
     (13*N*u2^2*w2)/2)*Log[mw2p1]*Log[u2]^3 + 
   (-1/4*w2/N + (N*w2)/2 + (u2*w2)/(2*N) - (9*N*u2*w2)/8 + (u2^2*w2)/(24*N) + 
     (41*N*u2^2*w2)/48)*Log[u2]^4 + 
   Pi*(((-4*I)*mu2p1*v2)/N - ((2*I)*v2)/(mw2p1^2*N) + ((2*I)*v2)/(mw2p1*N) - 
     ((95*I)/3)*mu2p1*N*v2 - (((35*I)/3)*N*v2)/mw2p1^2 + 
     ((13*I)*N*v2)/mw2p1 + ((4*I)/3)*mu2p1*Nf*v2 + ((3*I)*v2^2)/(mw2p1^3*N) - 
     (((3*I)/2)*v2^2)/(mw2p1^2*N) + ((2*I)*v2^2)/(mw2p1*N) + 
     (((35*I)/2)*N*v2^2)/mw2p1^3 - (((11*I)/2)*N*v2^2)/mw2p1^2 + 
     (((33*I)/2)*N*v2^2)/mw2p1 - (((2*I)/3)*Nf*v2^2)/mw2p1^2 - 
     (((2*I)/3)*Nf*v2^2)/mw2p1 + (((4*I)/3)*mv2p1*N*v2)/w2)*Log[v2] + 
   Pi^3*((((-2*I)/3)*w2)/N + ((7*I)/6)*N*w2 + (((4*I)/3)*u2*w2)/N - 
     ((10*I)/3)*N*u2*w2 - (I*u2^2*w2)/N + ((19*I)/6)*N*u2^2*w2)*Log[v2] + 
   Pi^2*(-11/(4*N) - (49*N)/6 - (4*N)/(3*mw2p1) + (5*N)/(3*u2) + 
     (59*u2)/(12*N) + (79*N*u2)/3 - (13*u2^2)/(6*N) - (319*N*u2^2)/12 + 
     (307*N*u2^3)/36 - (5*v2)/(4*N) - v2/(mw2p1^3*N) + (2*v2)/(mw2p1^2*N) + 
     v2/(mw2p1*N) + (109*N*v2)/9 + (4*N*v2)/(3*mu2p1) - 
     (9*N*v2)/(2*mw2p1^3) + (14*N*v2)/(3*mw2p1^2) - (8*N*v2)/(3*mw2p1) - 
     (5*N*v2)/(2*u2) - (u2*v2)/(6*N) - (176*N*u2*v2)/9 + (307*N*u2^2*v2)/36 + 
     (3*v2^2)/(2*mw2p1^4*N) - (3*v2^2)/(2*mw2p1^3*N) + v2^2/(mw2p1^2*N) + 
     v2^2/(mw2p1*N) + (N*v2^2)/6 + (27*N*v2^2)/(4*mw2p1^4) - 
     (97*N*v2^2)/(12*mw2p1^3) + (15*N*v2^2)/(4*mw2p1^2) - 
     (7*N*v2^2)/(12*mw2p1) + (5*N*v2^2)/(3*u2) - (N*v2^3)/9 - 
     (25*N*v2^3)/(18*u2) + (5*N*v2^4)/(9*u2) + (16*N*v2^2)/(9*w2^2) - 
     (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - (2*N*v2^5)/(3*w2^2) + 
     (8*N*v2)/(9*w2) - (N*v2^2)/(3*w2) + (3*N*v2^3)/w2 - (4*N*v2^4)/(3*w2) + 
     (2*Nf*w2)/3 - (4*Nf*u2*w2)/3 + (4*Nf*u2^2*w2)/3)*Log[v2] + 
   (-19/(2*N) - 1/(2*mw2p1^2*N) + 5/(2*mw2p1*N) - (25*N)/4 - 
     (9*N)/(4*mw2p1^2) + (5*N)/(4*mw2p1) - mv2p1/(2*N*u2^2) - 
     (7*mv2p1*N)/(2*u2^2) + 5/(2*N*u2) + (5*N)/(2*u2) + (11*u2)/(2*N) - 
     (11*N*u2)/4 + (2*mv2p1*u2^2)/N + (59*N*u2^2)/2 - (2*u2^3)/N - 
     (37*N*u2^3)/2 + v2/(2*N) + (3*v2)/(mw2p1^3*N) - (5*v2)/(mw2p1^2*N) + 
     (9*v2)/(2*mw2p1*N) - (37*N*v2)/12 + (27*N*v2)/(2*mw2p1^3) - 
     (45*N*v2)/(2*mw2p1^2) + (10*N*v2)/mw2p1 - (2*v2)/(N*u2) + 
     (5*N*v2)/(3*u2) + (5*u2*v2)/(2*N) + (68*N*u2*v2)/3 - (37*N*u2^2*v2)/2 + 
     (3*v2^2)/(mw2p1^3*N) - (3*v2^2)/(2*mw2p1^2*N) + v2^2/(mw2p1*N) + 
     (N*v2^2)/3 + (27*N*v2^2)/(2*mw2p1^3) - (27*N*v2^2)/(4*mw2p1^2) + 
     (17*N*v2^2)/(4*mw2p1) - (4*N*v2^2)/(3*u2) - N*u2*v2^2 + 
     (2*N*v2^3)/(3*u2) + (2*N*v2^2)/w2 - (2*N*v2^3)/w2 + (2*N*v2^4)/(3*w2))*
    Log[mu2p1]*Log[v2] + Pi^2*(-1/2*w2/N + (10*N*w2)/3 + (u2*w2)/N - 
     (23*N*u2*w2)/3 - (2*u2^2*w2)/(3*N) + (15*N*u2^2*w2)/2)*Log[mu2p1]*
    Log[v2] + Pi*(((14*I)/3)*N - (((4*I)/3)*mv2p1*N)/u2 - (14*I)*N*u2 + 
     ((23*I)/3)*N*u2^2 + ((5*I)/3)*N*u2^3 - ((26*I)/3)*N*v2 + 
     ((40*I)/3)*N*u2*v2 + ((5*I)/3)*N*u2^2*v2 - (((4*I)/3)*N*v2^2)/w2^2 - 
     (((2*I)/3)*N*v2)/w2 - ((2*I)*N*v2^2)/w2 + ((3*I)*w2)/N + 
     ((2*I)/3)*Nf*w2 - ((2*I)*u2*w2)/N - ((4*I)/3)*Nf*u2*w2 + 
     ((4*I)/3)*Nf*u2^2*w2)*Log[mu2p1]*Log[v2] + 
   (3*N - (mv2p1*N)/(3*u2) - (17*N*u2)/2 + (61*N*u2^2)/12 + (3*N*u2^3)/4 - 
     (25*N*v2)/6 + (41*N*u2*v2)/6 + (3*N*u2^2*v2)/4 + (N*v2^2)/2 - 
     (N*v2^3)/3 - (N*v2^3)/w2^2 + (N*v2^4)/w2^2 - (N*v2^5)/(3*w2^2) - 
     (3*N*v2^2)/(2*w2) + (3*N*v2^3)/(2*w2) - (2*N*v2^4)/(3*w2) + 
     (9*w2)/(4*N) - (5*u2*w2)/(2*N))*Log[mu2p1]^2*Log[v2] + 
   Pi*(((-I)*mu2p1^2*w2)/N - I*N*w2 + (5*I)*N*u2*w2 - ((11*I)/2)*N*u2^2*w2)*
    Log[mu2p1]^2*Log[v2] + ((-2*w2)/(3*N) - (5*N*w2)/3 + (4*u2*w2)/(3*N) + 
     (22*N*u2*w2)/3 - (4*u2^2*w2)/(3*N) - (22*N*u2^2*w2)/3)*Log[mu2p1]^3*
    Log[v2] + ((-4*mu2p1*mv2p1)/N - 1/(2*mw2p1^2*N) + 5/(2*mw2p1*N) - 
     22*mu2p1*mv2p1*N - (9*N)/(4*mw2p1^2) + (5*N)/(4*mw2p1) - 
     mv2p1/(2*N*u2^2) - (7*mv2p1*N)/(2*u2^2) + 5/(2*N*u2) + (5*N)/(2*u2) + 
     (3*mv2p1*v2)/(mw2p1^3*N) - v2/(mw2p1^2*N) - (3*v2)/(2*mw2p1*N) + 
     (27*mv2p1*N*v2)/(2*mw2p1^3) - (9*N*v2)/(2*mw2p1^2) + (3*N*v2)/mw2p1 - 
     (2*v2)/(N*u2) + (5*N*v2)/(3*u2) + (3*v2^2)/(2*mw2p1^2*N) - 
     v2^2/(mw2p1*N) + (27*N*v2^2)/(4*mw2p1^2) - (17*N*v2^2)/(4*mw2p1) - 
     (4*N*v2^2)/(3*u2) + (2*N*v2^3)/(3*u2) + (N*v2)/w2^2 - (2*N*v2^2)/w2^2 + 
     (5*N*v2^3)/(3*w2^2) - (2*N*v2^4)/(3*w2^2) - 1/(N*w2) - (23*N)/(4*w2) - 
     (N*v2)/(2*w2) + (43*N*v2^2)/(12*w2) - (4*N*v2^3)/(3*w2))*Log[mv2p1]*
    Log[v2] + Pi^2*((2*w2)/(3*N) + (5*N*w2)/3 - (4*u2*w2)/(3*N) - 
     (22*N*u2*w2)/3 + (4*u2^2*w2)/(3*N) + (22*N*u2^2*w2)/3)*Log[mv2p1]*
    Log[v2] + (-(w2/N) - (5*N*w2)/2 + (2*u2*w2)/N + 11*N*u2*w2 - 
     (2*u2^2*w2)/N - 11*N*u2^2*w2)*Log[mu2p1]^2*Log[mv2p1]*Log[v2] + 
   (-(w2/N) - (5*N*w2)/2 + (2*u2*w2)/N + 11*N*u2*w2 - (2*u2^2*w2)/N - 
     11*N*u2^2*w2)*Log[mu2p1]*Log[mv2p1]^2*Log[v2] + 
   ((-2*w2)/(3*N) - (5*N*w2)/3 + (4*u2*w2)/(3*N) + (22*N*u2*w2)/3 - 
     (4*u2^2*w2)/(3*N) - (22*N*u2^2*w2)/3)*Log[mv2p1]^3*Log[v2] + 
   (1/(2*N) - (11*N)/4 - u2/(2*N) - (101*N*u2)/4 + (6*u2^2)/N + 
     (89*N*u2^2)/2 - (2*u2^3)/N - (37*N*u2^3)/2 - (5*v2)/(2*N) + 
     (2*v2)/(mw2p1*N) - (91*N*v2)/4 + (10*N*v2)/mw2p1 + (9*u2*v2)/(2*N) + 
     (181*N*u2*v2)/6 - (2*u2^2*v2)/N - (37*N*u2^2*v2)/2 + 
     (3*v2^2)/(2*mw2p1*N) + (N*v2^2)/3 + (N*v2^2)/(2*mw2p1^2) + 
     (25*N*v2^2)/(2*mw2p1) - N*u2*v2^2 + (N*v2)/w2^2 - (2*N*v2^2)/w2^2 + 
     (5*N*v2^3)/(3*w2^2) - (2*N*v2^4)/(3*w2^2) - 1/(N*w2) - (23*N)/(4*w2) - 
     (N*v2)/(2*w2) + (43*N*v2^2)/(12*w2) - (8*N*v2^3)/(3*w2) + 
     (2*N*v2^4)/(3*w2))*Log[mw2p1]*Log[v2] + 
   Pi^2*(-1/3*w2/N + 3*N*w2 + (2*u2*w2)/(3*N) - 6*N*u2*w2 - 
     (2*u2^2*w2)/(3*N) + 6*N*u2^2*w2)*Log[mw2p1]*Log[v2] + 
   Pi*(I/N - ((19*I)/3)*N - (((4*I)/3)*N)/u2 + (I*u2)/N + (19*I)*N*u2 - 
     ((2*I)*u2^2)/N - ((43*I)/3)*N*u2^2 + ((5*I)/3)*N*u2^3 - (I*v2)/N - 
     (I*v2)/(mw2p1*N) - ((29*I)/3)*N*v2 + ((2*I)*N*v2)/mw2p1 + 
     (((4*I)/3)*N*v2)/u2 + ((7*I)/3)*N*u2*v2 + ((5*I)/3)*N*u2^2*v2 + 
     ((I/2)*v2^2)/(mw2p1^2*N) + ((I/2)*v2^2)/(mw2p1*N) + 
     ((2*I)*N*v2^2)/mw2p1^2 + ((5*I)*N*v2^2)/mw2p1 - 
     (((4*I)/3)*N*v2^2)/w2^2 - (((2*I)/3)*N*v2)/w2 - ((I/2)*v2^2)/(N*w2) - 
     (((5*I)/2)*N*v2^2)/w2 + ((2*I)/3)*Nf*w2 - ((4*I)/3)*Nf*u2*w2 + 
     ((4*I)/3)*Nf*u2^2*w2)*Log[mw2p1]*Log[v2] + 
   (-(w2/N) + (N*w2)/2 + (2*u2*w2)/N - N*u2*w2)*Log[mu2p1]^2*Log[mw2p1]*
    Log[v2] + (-(w2/N) - (5*N*w2)/2 + (2*u2*w2)/N + 11*N*u2*w2 - 
     (2*u2^2*w2)/N - 11*N*u2^2*w2)*Log[mv2p1]^2*Log[mw2p1]*Log[v2] + 
   Pi*((I*w2)/N - (I/2)*N*w2 - ((2*I)*u2*w2)/N + I*N*u2*w2)*Log[mw2p1]^2*
    Log[v2] + (w2/(2*N) + 4*N*w2 - (u2*w2)/N - 14*N*u2*w2 + (3*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]^2*Log[v2] + 
   (-(w2/N) - (5*N*w2)/2 + (2*u2*w2)/N + 11*N*u2*w2 - (2*u2^2*w2)/N - 
     11*N*u2^2*w2)*Log[mv2p1]*Log[mw2p1]^2*Log[v2] + 
   ((2*w2)/(3*N) - (N*w2)/3 - (4*u2*w2)/(3*N) + (2*N*u2*w2)/3)*Log[mw2p1]^3*
    Log[v2] + (-1/2*1/N - (11*N)/4 + Nf + u2/(2*N) + (167*N*u2)/4 - 3*Nf*u2 - 
     (6*u2^2)/N - (111*N*u2^2)/2 + 2*Nf*u2^2 + (2*u2^3)/N + (37*N*u2^3)/2 - 
     v2/(2*N) - v2/(mw2p1*N) - (47*N*v2)/12 - (14*N*v2)/(3*mw2p1) + 
     (5*Nf*v2)/3 - (5*u2*v2)/(2*N) - (43*N*u2*v2)/3 - (2*Nf*u2*v2)/3 + 
     (2*u2^2*v2)/N + (37*N*u2^2*v2)/2 + N*v2^2 + (23*N*v2^2)/(3*mw2p1^2) + 
     (11*N*v2^2)/(3*mw2p1) - (4*Nf*v2^2)/(3*mw2p1^2) - 
     (4*Nf*v2^2)/(3*mw2p1) + N*u2*v2^2 - (N*v2)/w2^2 + (2*N*v2^2)/w2^2 - 
     (5*N*v2^3)/(3*w2^2) + (2*N*v2^4)/(3*w2^2) + 1/(N*w2) + (23*N)/(4*w2) + 
     (11*N*v2)/(6*w2) - (67*N*v2^2)/(12*w2) + (10*N*v2^3)/(3*w2) - 
     (2*N*v2^4)/(3*w2))*Log[u2]*Log[v2] + 
   Pi^2*(w2/(6*N) - (8*N*w2)/3 - (u2*w2)/(3*N) + (29*N*u2*w2)/6 + 
     (u2^2*w2)/(2*N) - (59*N*u2^2*w2)/12)*Log[u2]*Log[v2] + 
   Pi*(((19*I)/3)*N + (((4*I)/3)*N)/mw2p1 - (19*I)*N*u2 + ((43*I)/3)*N*u2^2 - 
     ((5*I)/3)*N*u2^3 - ((25*I)/3)*N*v2 - (((4*I)/3)*N*v2)/mu2p1 - 
     (((2*I)/3)*N*v2)/mw2p1^2 + (((2*I)/3)*N*v2)/mw2p1 + ((44*I)/3)*N*u2*v2 - 
     ((5*I)/3)*N*u2^2*v2 + (((4*I)/3)*N*v2^2)/mw2p1^3 - 
     ((I/3)*N*v2^2)/mw2p1^2 + (I*N*v2^2)/mw2p1 - (I*w2)/N - ((2*I)/3)*Nf*w2 - 
     ((2*I)*u2*w2)/N + ((4*I)/3)*Nf*u2*w2 - ((4*I)/3)*Nf*u2^2*w2)*Log[u2]*
    Log[v2] + Pi*((-6*I)*N*w2 + (18*I)*N*u2*w2 - ((2*I)*u2^2*w2)/N - 
     (17*I)*N*u2^2*w2)*Log[mu2p1]*Log[u2]*Log[v2] + 
   (N/6 - (2*mv2p1*N)/(3*u2) - (3*N*u2)/2 - (N*u2^2)/6 + (5*N*u2^3)/6 - 
     (11*N*v2)/6 + (8*N*u2*v2)/3 + (5*N*u2^2*v2)/6 - N*v2^2 + (2*N*v2^3)/3 - 
     (4*N*v2^2)/(3*w2^2) + (2*N*v2^3)/w2^2 - (2*N*v2^4)/w2^2 + 
     (2*N*v2^5)/(3*w2^2) - (2*N*v2)/(3*w2) + (N*v2^2)/w2 - (3*N*v2^3)/w2 + 
     (4*N*v2^4)/(3*w2) - (3*w2)/(2*N) + (Nf*w2)/3 + (3*u2*w2)/N - 
     (2*Nf*u2*w2)/3 + (2*Nf*u2^2*w2)/3)*Log[mu2p1]*Log[u2]*Log[v2] + 
   ((7*w2)/(2*N) + 3*N*w2 - (7*u2*w2)/N - 15*N*u2*w2 + (4*u2^2*w2)/N + 
     (33*N*u2^2*w2)/2)*Log[mu2p1]^2*Log[u2]*Log[v2] + 
   ((-4*N)/3 + (2*mv2p1^2*N)/(3*u2) + 2*N*v2 - (mv2p1^2*N*v2)/(3*u2) - 
     2*N*v2^2 + (2*mv2p1^2*N*v2^2)/(3*u2) + (4*N*v2^3)/3 - 
     (2*mv2p1^3*N*v2^2)/(3*w2^2) - (mv2p1^2*N*v2)/(3*w2) + 
     (4*mv2p1^2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[u2]*Log[v2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mu2p1]*Log[mv2p1]*Log[u2]*Log[v2] + 
   (w2/N + (5*N*w2)/2 - (2*u2*w2)/N - 11*N*u2*w2 + (2*u2^2*w2)/N + 
     11*N*u2^2*w2)*Log[mv2p1]^2*Log[u2]*Log[v2] + 
   Pi*(((-2*I)*mu2p1^2*w2)/N - (5*I)*N*w2 + (16*I)*N*u2*w2 - 
     (17*I)*N*u2^2*w2)*Log[mw2p1]*Log[u2]*Log[v2] + 
   (-1/2*1/N - (71*N)/6 + (11*u2)/(2*N) + (65*N*u2)/2 - (5*u2^2)/N - 
     (199*N*u2^2)/6 + (71*N*u2^3)/6 - (3*v2)/(2*N) - (5*N*v2)/6 - (N*v2)/u2 - 
     (2*u2*v2)/N - (22*N*u2*v2)/3 + (71*N*u2^2*v2)/6 + v2^2/(mw2p1^2*N) + 
     v2^2/(mw2p1*N) - N*v2^2 + (4*N*v2^2)/mw2p1^2 + (4*N*v2^2)/mw2p1 + 
     (2*N*v2^2)/u2 + (2*N*v2^3)/3 - (5*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2) - 
     (2*N*v2^2)/(3*w2^2) - (N*v2)/(3*w2) - v2^2/(2*N*w2) - 
     (3*N*v2^2)/(2*w2) + (4*Nf*w2)/3 - (8*Nf*u2*w2)/3 + (8*Nf*u2^2*w2)/3)*
    Log[mw2p1]*Log[u2]*Log[v2] + (-(w2/N) - 8*N*w2 + (2*u2*w2)/N + 
     28*N*u2*w2 - (6*u2^2*w2)/N - 26*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*Log[u2]*
    Log[v2] + ((-3*w2)/(2*N) - (3*N*w2)/2 + (3*u2*w2)/N + 6*N*u2*w2 - 
     (2*u2^2*w2)/N - (13*N*u2^2*w2)/2)*Log[mw2p1]^2*Log[u2]*Log[v2] + 
   Pi*((I*w2)/N + ((11*I)/2)*N*w2 - ((2*I)*u2*w2)/N - (17*I)*N*u2*w2 + 
     ((2*I)*u2^2*w2)/N + (17*I)*N*u2^2*w2)*Log[u2]^2*Log[v2] + 
   (1/(2*N) + (109*N)/12 - (11*u2)/(2*N) - (97*N*u2)/4 + (5*u2^2)/N + 
     (133*N*u2^2)/6 - (19*N*u2^3)/3 + v2/(2*N) - (23*N*v2)/12 + 
     (N*v2)/(2*u2) + (7*u2*v2)/(2*N) + (47*N*u2*v2)/6 - (19*N*u2^2*v2)/3 - 
     v2^2/(2*mw2p1^2*N) - v2^2/(2*mw2p1*N) + N*v2^2 - 
     (5*N*v2^2)/(2*mw2p1^2) - (5*N*v2^2)/(2*mw2p1) - (N*v2^2)/u2 - 
     (2*N*v2^3)/3 + (5*N*v2^3)/(6*u2) - (N*v2^4)/(3*u2) + 
     (2*N*v2^2)/(3*w2^2) - (N*v2^3)/w2^2 + (N*v2^4)/w2^2 - 
     (N*v2^5)/(3*w2^2) + (N*v2)/(3*w2) + v2^2/(4*N*w2) - (N*v2^2)/(4*w2) + 
     (3*N*v2^3)/(2*w2) - (2*N*v2^4)/(3*w2) - (5*Nf*w2)/6 + (5*Nf*u2*w2)/3 - 
     (5*Nf*u2^2*w2)/3)*Log[u2]^2*Log[v2] + 
   (2*N*w2 - 7*N*u2*w2 + (u2^2*w2)/N + (13*N*u2^2*w2)/2)*Log[mu2p1]*Log[u2]^2*
    Log[v2] + (w2/N + (5*N*w2)/2 - (2*u2*w2)/N - 11*N*u2*w2 + (2*u2^2*w2)/N + 
     11*N*u2^2*w2)*Log[mv2p1]*Log[u2]^2*Log[v2] + 
   (w2/(2*N) + 2*N*w2 - (u2*w2)/N - 7*N*u2*w2 + (2*u2^2*w2)/N + 
     (13*N*u2^2*w2)/2)*Log[mw2p1]*Log[u2]^2*Log[v2] + 
   (w2/(2*N) - (2*N*w2)/3 - (u2*w2)/N + (11*N*u2*w2)/6 + (u2^2*w2)/(6*N) - 
     (17*N*u2^2*w2)/12)*Log[u2]^3*Log[v2] + 
   (19/(4*N) + 1/(4*mw2p1^2*N) - 5/(4*mw2p1*N) + (25*N)/8 + 
     (9*N)/(8*mw2p1^2) - (5*N)/(8*mw2p1) + mv2p1/(4*N*u2^2) + 
     (7*mv2p1*N)/(4*u2^2) - 5/(4*N*u2) - (5*N)/(4*u2) - (11*u2)/(4*N) + 
     (11*N*u2)/8 - (mv2p1*u2^2)/N - (59*N*u2^2)/4 + u2^3/N + (37*N*u2^3)/4 - 
     v2/(4*N) - (3*v2)/(2*mw2p1^3*N) + (5*v2)/(2*mw2p1^2*N) - 
     (9*v2)/(4*mw2p1*N) + (87*N*v2)/8 - (27*N*v2)/(4*mw2p1^3) + 
     (45*N*v2)/(4*mw2p1^2) - (17*N*v2)/(3*mw2p1) - 2*mu2p1*Nf*v2 + 
     v2/(N*u2) - (5*N*v2)/(6*u2) - (5*u2*v2)/(4*N) - (62*N*u2*v2)/3 + 
     (37*N*u2^2*v2)/4 - (3*v2^2)/(2*mw2p1^3*N) + (3*v2^2)/(4*mw2p1^2*N) - 
     v2^2/(2*mw2p1*N) - (N*v2^2)/6 - (27*N*v2^2)/(4*mw2p1^3) - 
     (7*N*v2^2)/(24*mw2p1^2) - (163*N*v2^2)/(24*mw2p1) + (Nf*v2^2)/mw2p1^2 + 
     (Nf*v2^2)/mw2p1 + (2*N*v2^2)/(3*u2) + (N*u2*v2^2)/2 - (N*v2^3)/(3*u2) - 
     (4*N*v2^2)/(3*w2) + (4*N*v2^3)/(3*w2) - (N*v2^4)/(3*w2))*Log[v2]^2 + 
   Pi^2*((4*w2)/(3*N) - (5*N*w2)/6 - (8*u2*w2)/(3*N) + (5*N*u2*w2)/12 + 
     (25*u2^2*w2)/(12*N) - (N*u2^2*w2)/8)*Log[v2]^2 + 
   Pi*(((-3*I)/2)/N - ((61*I)/12)*N - (((2*I)/3)*N)/mw2p1 + 
     (((4*I)/3)*N)/u2 + (((5*I)/2)*u2)/N + ((61*I)/4)*N*u2 - (I*u2^2)/N - 
     ((89*I)/6)*N*u2^2 + ((14*I)/3)*N*u2^3 - (((3*I)/2)*v2)/N - 
     (I*v2)/(mw2p1^3*N) + ((2*I)*v2)/(mw2p1^2*N) + ((I/2)*v2)/(mw2p1*N) + 
     ((79*I)/12)*N*v2 + (((2*I)/3)*N*v2)/mu2p1 - (((9*I)/2)*N*v2)/mw2p1^3 + 
     (((13*I)/3)*N*v2)/mw2p1^2 - (((4*I)/3)*N*v2)/mw2p1 - 
     (((11*I)/6)*N*v2)/u2 + ((I/2)*u2*v2)/N - ((61*I)/6)*N*u2*v2 + 
     ((14*I)/3)*N*u2^2*v2 + (((3*I)/2)*v2^2)/(mw2p1^4*N) - 
     (((3*I)/2)*v2^2)/(mw2p1^3*N) + (((3*I)/4)*v2^2)/(mw2p1^2*N) + 
     (((3*I)/4)*v2^2)/(mw2p1*N) + (((27*I)/4)*N*v2^2)/mw2p1^4 - 
     (((89*I)/12)*N*v2^2)/mw2p1^3 + (((35*I)/12)*N*v2^2)/mw2p1^2 + 
     (((3*I)/4)*N*v2^2)/mw2p1 + (I*N*v2^2)/u2 - (((5*I)/6)*N*v2^3)/u2 + 
     ((I/3)*N*v2^4)/u2 + (((4*I)/3)*N*v2^2)/w2^2 - (I*N*v2^3)/w2^2 + 
     (I*N*v2^4)/w2^2 - ((I/3)*N*v2^5)/w2^2 + (((2*I)/3)*N*v2)/w2 + 
     ((I/2)*N*v2^2)/w2 + (((3*I)/2)*N*v2^3)/w2 - (((2*I)/3)*N*v2^4)/w2 + 
     (I/6)*Nf*w2 - (I/3)*Nf*u2*w2 + (I/3)*Nf*u2^2*w2)*Log[v2]^2 + 
   Pi*((((3*I)/2)*w2)/N + ((7*I)/2)*N*w2 - ((3*I)*u2*w2)/N - (10*I)*N*u2*w2 + 
     ((2*I)*u2^2*w2)/N + ((21*I)/2)*N*u2^2*w2)*Log[mu2p1]*Log[v2]^2 + 
   ((23*N)/6 + N/(3*u2) - (23*N*u2)/2 + (44*N*u2^2)/3 - (22*N*u2^3)/3 - 
     (8*N*v2)/3 - (N*v2)/(3*u2) + (19*N*u2*v2)/3 - (22*N*u2^2*v2)/3 - 
     (N*v2^2)/2 + (N*v2^3)/3 + (N*v2^3)/w2^2 - (N*v2^4)/w2^2 + 
     (N*v2^5)/(3*w2^2) + (3*N*v2^2)/(2*w2) - (3*N*v2^3)/(2*w2) + 
     (2*N*v2^4)/(3*w2) - Nf*w2 + 2*Nf*u2*w2 - 2*Nf*u2^2*w2)*Log[mu2p1]*
    Log[v2]^2 + (w2/N + (5*N*w2)/2 - (2*u2*w2)/N - 11*N*u2*w2 + 
     (2*u2^2*w2)/N + 11*N*u2^2*w2)*Log[mu2p1]^2*Log[v2]^2 + 
   (-1/3*(mv2p1^2*N)/u2 + (mv2p1^2*N*v2)/(6*u2) - (mv2p1^2*N*v2^2)/(3*u2) - 
     (mv2p1^3*N*v2^2)/(3*w2^2) - (mv2p1^2*N*v2)/(6*w2) + 
     (2*mv2p1^2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mu2p1]*Log[mv2p1]*Log[v2]^2 + 
   Pi*(((I/2)*w2)/N + (4*I)*N*w2 - (I*u2*w2)/N - (11*I)*N*u2*w2 + 
     ((2*I)*u2^2*w2)/N + ((21*I)/2)*N*u2^2*w2)*Log[mw2p1]*Log[v2]^2 + 
   ((9*N)/2 - (23*N*u2)/2 + (44*N*u2^2)/3 - (22*N*u2^3)/3 - (11*N*v2)/3 + 
     (N*v2)/(2*u2) + (19*N*u2*v2)/3 - (22*N*u2^2*v2)/3 + (N*v2^2)/2 - 
     (N*v2^2)/u2 - (N*v2^3)/3 + (5*N*v2^3)/(6*u2) - (N*v2^4)/(3*u2) + 
     (N*v2^2)/(3*w2^2) + (N*v2)/(6*w2) + (N*v2^2)/(2*w2) - Nf*w2 + 
     2*Nf*u2*w2 - 2*Nf*u2^2*w2)*Log[mw2p1]*Log[v2]^2 + 
   ((-3*w2)/(2*N) - (3*N*w2)/2 + (3*u2*w2)/N + 6*N*u2*w2 - (2*u2^2*w2)/N - 
     (13*N*u2^2*w2)/2)*Log[mu2p1]*Log[mw2p1]*Log[v2]^2 + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mv2p1]*Log[mw2p1]*Log[v2]^2 + 
   (-(w2/N) + (N*w2)/2 + (2*u2*w2)/N - N*u2*w2)*Log[mw2p1]^2*Log[v2]^2 + 
   Pi*(((-1/2*I)*w2)/N - I*N*w2 + (I*u2*w2)/N + (2*I)*N*u2*w2 - 
     (I*u2^2*w2)/N - (2*I)*N*u2^2*w2)*Log[u2]*Log[v2]^2 + 
   ((-55*N)/12 + (mv2p1*N)/(3*u2) + (49*N*u2)/4 - (175*N*u2^2)/12 + 
     (83*N*u2^3)/12 + (67*N*v2)/12 + (2*N*v2)/(3*mu2p1) - (29*N*u2*v2)/3 + 
     (83*N*u2^2*v2)/12 + N*v2^2 - (N*v2^2)/(2*mw2p1^2) - (N*v2^2)/(2*mw2p1) - 
     (2*N*v2^3)/3 + (N*v2^2)/w2^2 - (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - 
     (2*N*v2^5)/(3*w2^2) + (N*v2)/(2*w2) - (3*N*v2^2)/(2*w2) + 
     (3*N*v2^3)/w2 - (4*N*v2^4)/(3*w2) + (3*w2)/(4*N) + (5*Nf*w2)/6 - 
     (3*u2*w2)/(2*N) - (5*Nf*u2*w2)/3 + (5*Nf*u2^2*w2)/3)*Log[u2]*Log[v2]^2 + 
   ((3*w2)/(2*N) + (5*N*w2)/2 - (3*u2*w2)/N - 8*N*u2*w2 + (2*u2^2*w2)/N + 
     (17*N*u2^2*w2)/2)*Log[mu2p1]*Log[u2]*Log[v2]^2 + 
   ((-2*w2)/N - 5*N*w2 + (4*u2*w2)/N + 22*N*u2*w2 - (4*u2^2*w2)/N - 
     22*N*u2^2*w2)*Log[mv2p1]*Log[u2]*Log[v2]^2 + 
   ((5*w2)/(2*N) + 2*N*w2 - (5*u2*w2)/N - 7*N*u2*w2 + (2*u2^2*w2)/N + 
     (17*N*u2^2*w2)/2)*Log[mw2p1]*Log[u2]*Log[v2]^2 + 
   ((-3*w2)/(2*N) - (3*N*w2)/4 + (3*u2*w2)/N + (9*N*u2*w2)/4 - 
     (5*u2^2*w2)/(4*N) - (25*N*u2^2*w2)/8)*Log[u2]^2*Log[v2]^2 + 
   Pi*(((-I)*w2)/N - ((5*I)/3)*N*w2 + ((2*I)*u2*w2)/N + ((13*I)/3)*N*u2*w2 - 
     (((5*I)/3)*u2^2*w2)/N - ((9*I)/2)*N*u2^2*w2)*Log[v2]^3 + 
   ((-79*N)/18 + 14*N*u2 - (155*N*u2^2)/12 + (127*N*u2^3)/36 + (71*N*v2)/18 - 
     (163*N*u2*v2)/18 + (127*N*u2^2*v2)/36 + (N*v2^2)/3 + 
     (N*v2^2)/(6*mw2p1^2) + (N*v2^2)/(6*mw2p1) - (2*N*v2^3)/9 + 
     (2*mv2p1^3*N*v2^2)/(9*w2^2) + (mv2p1^2*N*v2)/(9*w2) - 
     (4*mv2p1^2*N*v2^2)/(9*w2) - (7*w2)/(4*N) + (Nf*w2)/2 + (3*u2*w2)/(2*N) - 
     Nf*u2*w2 + Nf*u2^2*w2)*Log[v2]^3 + 
   ((-3*w2)/(2*N) - (11*N*w2)/6 + (3*u2*w2)/N + (20*N*u2*w2)/3 - 
     (2*u2^2*w2)/N - (43*N*u2^2*w2)/6)*Log[mu2p1]*Log[v2]^3 + 
   (-(w2/N) - (5*N*w2)/2 + (2*u2*w2)/N + 11*N*u2*w2 - (2*u2^2*w2)/N - 
     11*N*u2^2*w2)*Log[mv2p1]*Log[v2]^3 + 
   ((-11*N*w2)/6 + (17*N*u2*w2)/3 - (4*u2^2*w2)/(3*N) - 5*N*u2^2*w2)*
    Log[mw2p1]*Log[v2]^3 + (-1/6*w2/N + (2*N*w2)/3 + (u2*w2)/(3*N) - 
     (17*N*u2*w2)/6 + (5*u2^2*w2)/(6*N) + (9*N*u2^2*w2)/4)*Log[u2]*
    Log[v2]^3 + ((19*w2)/(12*N) + (35*N*w2)/24 - (19*u2*w2)/(6*N) - 
     (127*N*u2*w2)/24 + (55*u2^2*w2)/(24*N) + (275*N*u2^2*w2)/48)*Log[v2]^4 + 
   Pi*(((-7*I)/2)/N + ((7*I)/4)*N - (I/3)*Nf + (((7*I)/2)*u2)/N - 
     ((43*I)/4)*N*u2 + I*Nf*u2 + ((2*I)*mv2p1*u2^2)/N + ((55*I)/2)*N*u2^2 - 
     ((2*I)/3)*Nf*u2^2 - ((2*I)*u2^3)/N - ((37*I)/2)*N*u2^3 + ((I/2)*v2)/N + 
     (((5*I)/2)*v2)/(mw2p1*N) + ((13*I)/4)*N*v2 + (((8*I)/3)*N*v2)/mw2p1^2 - 
     (((19*I)/6)*N*v2)/mw2p1 - (I/3)*Nf*v2 + ((I/2)*u2*v2)/N + 
     ((29*I)/6)*N*u2*v2 - ((37*I)/2)*N*u2^2*v2 + ((I/2)*v2^2)/(mw2p1*N) + 
     (I/3)*N*v2^2 - ((4*I)*N*v2^2)/mw2p1^3 + (((17*I)/12)*N*v2^2)/mw2p1^2 - 
     (((19*I)/12)*N*v2^2)/mw2p1 + ((I/3)*Nf*v2^2)/mw2p1^2 + 
     ((I/3)*Nf*v2^2)/mw2p1 - I*N*u2*v2^2 - (((4*I)/3)*N*v2)/w2 + 
     (((8*I)/3)*N*v2^2)/w2 - ((2*I)*N*v2^3)/w2 + (((2*I)/3)*N*v2^4)/w2)*
    Log[w2] + Pi^3*(((-1/6*I)*w2)/N + ((5*I)/6)*N*w2 + ((I/3)*u2*w2)/N - 
     ((8*I)/3)*N*u2*w2 - (((2*I)/3)*u2^2*w2)/N + ((17*I)/6)*N*u2^2*w2)*
    Log[w2] + Pi^2*(-13/(12*N) - (5*N)/12 + (2*N)/(3*mw2p1) + 
     (mv2p1^2*N)/(9*u2) + (5*u2)/(4*N) - (7*N*u2)/12 - u2^2/(6*N) - 
     (N*u2^2)/36 + (53*N*u2^3)/36 + (17*v2)/(12*N) - v2/(3*mw2p1^3*N) + 
     (2*v2)/(3*mw2p1^2*N) - v2/(3*mw2p1*N) - (47*N*v2)/36 - 
     (4*N*v2)/(3*mu2p1) - (3*N*v2)/(2*mw2p1^3) + (N*v2)/mw2p1^2 + 
     (N*v2)/mw2p1 - (mv2p1^2*N*v2)/(18*u2) - (2*u2*v2)/(3*N) + 
     (59*N*u2*v2)/18 + (53*N*u2^2*v2)/36 + v2^2/(2*mw2p1^4*N) - 
     v2^2/(2*mw2p1^3*N) - v2^2/(6*mw2p1^2*N) - v2^2/(6*mw2p1*N) - 
     (N*v2^2)/3 + (9*N*v2^2)/(4*mw2p1^4) - (19*N*v2^2)/(12*mw2p1^3) + 
     (N*v2^2)/(4*mw2p1^2) + (23*N*v2^2)/(12*mw2p1) + 
     (mv2p1^2*N*v2^2)/(9*u2) + (2*N*v2^3)/9 - (mv2p1^3*N*v2^2)/(9*w2^2) - 
     (N*v2)/(18*w2) + v2^2/(12*N*w2) + (7*N*v2^2)/(12*w2) - (N*v2^3)/(2*w2) + 
     (2*N*v2^4)/(9*w2) + (Nf*w2)/9 - (2*Nf*u2*w2)/9 + (2*Nf*u2^2*w2)/9)*
    Log[w2] + (19/(2*N) + 1/(2*mw2p1^2*N) - 5/(2*mw2p1*N) + (25*N)/4 + 
     (9*N)/(4*mw2p1^2) - (5*N)/(4*mw2p1) + mv2p1/(2*N*u2^2) + 
     (7*mv2p1*N)/(2*u2^2) - 5/(2*N*u2) - (5*N)/(2*u2) - (11*u2)/(2*N) + 
     (11*N*u2)/4 - (2*mv2p1*u2^2)/N - (59*N*u2^2)/2 + (2*u2^3)/N + 
     (37*N*u2^3)/2 - v2/(2*N) - (3*v2)/(mw2p1^3*N) + (5*v2)/(mw2p1^2*N) - 
     (9*v2)/(2*mw2p1*N) + (37*N*v2)/12 - (27*N*v2)/(2*mw2p1^3) + 
     (45*N*v2)/(2*mw2p1^2) - (10*N*v2)/mw2p1 + (2*v2)/(N*u2) - 
     (5*N*v2)/(3*u2) - (5*u2*v2)/(2*N) - (68*N*u2*v2)/3 + (37*N*u2^2*v2)/2 - 
     (3*v2^2)/(mw2p1^3*N) + (3*v2^2)/(2*mw2p1^2*N) - v2^2/(mw2p1*N) - 
     (N*v2^2)/3 - (27*N*v2^2)/(2*mw2p1^3) + (27*N*v2^2)/(4*mw2p1^2) - 
     (17*N*v2^2)/(4*mw2p1) + (4*N*v2^2)/(3*u2) + N*u2*v2^2 - 
     (2*N*v2^3)/(3*u2) - (2*N*v2^2)/w2 + (2*N*v2^3)/w2 - (2*N*v2^4)/(3*w2))*
    Log[mu2p1]*Log[w2] + Pi*(((-16*I)/3)*N + (((2*I)/3)*mv2p1*N)/u2 + 
     (16*I)*N*u2 - ((38*I)/3)*N*u2^2 + ((8*I)/3)*N*u2^3 + (7*I)*N*v2 - 
     (12*I)*N*u2*v2 + ((8*I)/3)*N*u2^2*v2 + I*N*v2^2 - ((2*I)/3)*N*v2^3 + 
     (((4*I)/3)*N*v2^2)/w2^2 - ((2*I)*N*v2^3)/w2^2 + ((2*I)*N*v2^4)/w2^2 - 
     (((2*I)/3)*N*v2^5)/w2^2 + (((2*I)/3)*N*v2)/w2 - (I*N*v2^2)/w2 + 
     ((3*I)*N*v2^3)/w2 - (((4*I)/3)*N*v2^4)/w2 - ((3*I)*w2)/N + 
     ((2*I)*u2*w2)/N)*Log[mu2p1]*Log[w2] + 
   Pi^2*(w2/N - (5*N*w2)/2 - (2*u2*w2)/N + 4*N*u2*w2 + (5*u2^2*w2)/(3*N) - 
     (23*N*u2^2*w2)/6)*Log[mu2p1]*Log[w2] + 
   Pi*(((3*I)*w2)/N + I*N*w2 - ((6*I)*u2*w2)/N - (8*I)*N*u2*w2 + 
     ((4*I)*u2^2*w2)/N + (9*I)*N*u2^2*w2)*Log[mu2p1]^2*Log[w2] + 
   (-(w2/N) - (N*w2)/3 + (2*u2*w2)/N + (8*N*u2*w2)/3 - (4*u2^2*w2)/(3*N) - 
     3*N*u2^2*w2)*Log[mu2p1]^3*Log[w2] + 
   Pi^2*(w2/N - (7*N*w2)/6 - (2*u2*w2)/N + (4*N*u2*w2)/3 + 
     (5*u2^2*w2)/(3*N) - (7*N*u2^2*w2)/6)*Log[mw2p1]*Log[w2] + 
   Pi*(((-3*I)/2)/N + (((4*I)/3)*N)/u2 + (((9*I)/2)*u2)/N - (3*I)*N*u2 - 
     ((3*I)*u2^2)/N + ((19*I)/6)*N*u2^2 - ((5*I)/6)*N*u2^3 - ((I/2)*v2)/N + 
     (I*v2)/(mw2p1*N) + ((10*I)/3)*N*v2 - ((2*I)*N*v2)/mw2p1 - 
     (((7*I)/3)*N*v2)/u2 - ((2*I)*u2*v2)/N + ((4*I)/3)*N*u2*v2 - 
     ((5*I)/6)*N*u2^2*v2 + ((I/2)*v2^2)/(mw2p1^2*N) + 
     ((I/2)*v2^2)/(mw2p1*N) - I*N*v2^2 + ((2*I)*N*v2^2)/mw2p1^2 - 
     (I*N*v2^2)/mw2p1 + ((2*I)*N*v2^2)/u2 + ((2*I)/3)*N*v2^3 - 
     (((5*I)/3)*N*v2^3)/u2 + (((2*I)/3)*N*v2^4)/u2 + 
     (((2*I)/3)*N*v2^2)/w2^2 + ((I/3)*N*v2)/w2 + (I*N*v2^2)/w2 - 
     (I/3)*Nf*w2 + ((2*I)/3)*Nf*u2*w2 - ((2*I)/3)*Nf*u2^2*w2)*Log[mw2p1]*
    Log[w2] + Pi*(((4*I)*w2)/N + (7*I)*N*w2 - ((8*I)*u2*w2)/N - 
     (26*I)*N*u2*w2 + ((8*I)*u2^2*w2)/N + (26*I)*N*u2^2*w2)*Log[mu2p1]*
    Log[mw2p1]*Log[w2] + ((-9*w2)/N - 9*N*w2 + (18*u2*w2)/N + 36*N*u2*w2 - 
     (12*u2^2*w2)/N - 39*N*u2^2*w2)*Log[mu2p1]^2*Log[mw2p1]*Log[w2] + 
   Pi*(((I/2)*w2)/N - (I/2)*N*w2 - (I*u2*w2)/N + (4*I)*N*u2*w2 - 
     ((7*I)/2)*N*u2^2*w2)*Log[mw2p1]^2*Log[w2] + 
   ((-6*w2)/N - 6*N*w2 + (12*u2*w2)/N + 24*N*u2*w2 - (8*u2^2*w2)/N - 
     26*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]^2*Log[w2] + 
   ((-11*w2)/(6*N) - (7*N*w2)/6 + (11*u2*w2)/(3*N) + (16*N*u2*w2)/3 - 
     (2*u2^2*w2)/N - (37*N*u2^2*w2)/6)*Log[mw2p1]^3*Log[w2] + 
   (-3/N + (65*N)/12 + u2/N - (287*N*u2)/12 + (4*u2^2)/N + 37*N*u2^2 - 
     (2*u2^3)/N - (37*N*u2^3)/2 + (5*v2)/(2*mw2p1*N) - (5*N*v2)/12 + 
     (8*N*v2)/(3*mw2p1^2) - (19*N*v2)/(6*mw2p1) - (2*mu2p1*Nf*v2)/3 + 
     (5*u2*v2)/(2*N) + (43*N*u2*v2)/3 - (2*u2^2*v2)/N - (37*N*u2^2*v2)/2 + 
     v2^2/(2*mw2p1*N) + (N*v2^2)/3 - (4*N*v2^2)/mw2p1^3 + 
     (17*N*v2^2)/(12*mw2p1^2) - (19*N*v2^2)/(12*mw2p1) + 
     (Nf*v2^2)/(3*mw2p1^2) + (Nf*v2^2)/(3*mw2p1) - N*u2*v2^2 - 
     (4*N*v2)/(3*w2) + (8*N*v2^2)/(3*w2) - (2*N*v2^3)/w2 + (2*N*v2^4)/(3*w2))*
    Log[u2]*Log[w2] + Pi^2*((-2*w2)/N + (7*N*w2)/6 + (4*u2*w2)/N - 
     (5*N*u2*w2)/6 - (5*u2^2*w2)/(2*N) + (N*u2^2*w2)/12)*Log[u2]*Log[w2] + 
   Pi*(I*N - (((4*I)/3)*N)/mw2p1 + (3*I)*N*u2 - (8*I)*N*u2^2 + (4*I)*N*u2^3 - 
     ((2*I)*v2)/N + (I*v2)/(mw2p1*N) + (6*I)*N*v2 + (((4*I)/3)*N*v2)/mu2p1 + 
     (((2*I)/3)*N*v2)/mw2p1^2 - (((8*I)/3)*N*v2)/mw2p1 + (I*u2*v2)/N - 
     (9*I)*N*u2*v2 + (4*I)*N*u2^2*v2 + ((I/2)*v2^2)/(mw2p1^2*N) + 
     ((I/2)*v2^2)/(mw2p1*N) - (((4*I)/3)*N*v2^2)/mw2p1^3 + 
     ((I/3)*N*v2^2)/mw2p1^2 - ((4*I)*N*v2^2)/mw2p1 + (I/3)*Nf*w2 - 
     ((2*I)/3)*Nf*u2*w2 + ((2*I)/3)*Nf*u2^2*w2)*Log[u2]*Log[w2] + 
   Pi*(((-I)*w2)/N + (3*I)*N*w2 + ((2*I)*u2*w2)/N - (6*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N + (6*I)*N*u2^2*w2)*Log[mu2p1]*Log[u2]*Log[w2] + 
   (-1/6*N + (2*mv2p1*N)/(3*u2) + (3*N*u2)/2 + (N*u2^2)/6 - (5*N*u2^3)/6 + 
     (11*N*v2)/6 - (8*N*u2*v2)/3 - (5*N*u2^2*v2)/6 + N*v2^2 - (2*N*v2^3)/3 + 
     (4*N*v2^2)/(3*w2^2) - (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - 
     (2*N*v2^5)/(3*w2^2) + (2*N*v2)/(3*w2) - (N*v2^2)/w2 + (3*N*v2^3)/w2 - 
     (4*N*v2^4)/(3*w2) + (3*w2)/(2*N) - (Nf*w2)/3 - (3*u2*w2)/N + 
     (2*Nf*u2*w2)/3 - (2*Nf*u2^2*w2)/3)*Log[mu2p1]*Log[u2]*Log[w2] + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + (8*u2^2*w2)/N + 
     26*N*u2^2*w2)*Log[mu2p1]^2*Log[u2]*Log[w2] + 
   Pi*(((-I)*w2)/N + (3*I)*N*w2 + ((2*I)*u2*w2)/N - (6*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N + (6*I)*N*u2^2*w2)*Log[mw2p1]*Log[u2]*Log[w2] + 
   (-3/(2*N) + (4*N)/(3*u2) + (9*u2)/(2*N) - 3*N*u2 - (3*u2^2)/N + 
     (19*N*u2^2)/6 - (5*N*u2^3)/6 - v2/(2*N) + v2/(mw2p1*N) + (10*N*v2)/3 - 
     (2*N*v2)/mw2p1 - (7*N*v2)/(3*u2) - (2*u2*v2)/N + (4*N*u2*v2)/3 - 
     (5*N*u2^2*v2)/6 + v2^2/(2*mw2p1^2*N) + v2^2/(2*mw2p1*N) - N*v2^2 + 
     (2*N*v2^2)/mw2p1^2 - (N*v2^2)/mw2p1 + (2*N*v2^2)/u2 + (2*N*v2^3)/3 - 
     (5*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2) + (2*N*v2^2)/(3*w2^2) + 
     (N*v2)/(3*w2) + (N*v2^2)/w2 - (Nf*w2)/3 + (2*Nf*u2*w2)/3 - 
     (2*Nf*u2^2*w2)/3)*Log[mw2p1]*Log[u2]*Log[w2] + 
   ((7*w2)/N + 10*N*w2 - (14*u2*w2)/N - 38*N*u2*w2 + (12*u2^2*w2)/N + 
     39*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*Log[u2]*Log[w2] + 
   ((7*w2)/(2*N) + (5*N*w2)/2 - (7*u2*w2)/N - 8*N*u2*w2 + (4*u2^2*w2)/N + 
     (19*N*u2^2*w2)/2)*Log[mw2p1]^2*Log[u2]*Log[w2] + 
   Pi*((-I)*N*w2 + (2*I)*N*u2*w2 - (2*I)*N*u2^2*w2)*Log[u2]^2*Log[w2] + 
   (-N^(-1) + (71*N)/12 - (2*N)/(3*mw2p1) - u2/N - (47*N*u2)/4 + (2*u2^2)/N + 
     (N*u2^2)/6 + (19*N*u2^3)/3 + v2/(mw2p1*N) + (21*N*v2)/4 + 
     (N*v2)/(3*mw2p1^2) - (7*N*v2)/(3*mw2p1) + (3*u2*v2)/(2*N) - 
     (5*N*u2*v2)/2 + (19*N*u2^2*v2)/3 - (2*N*v2^2)/(3*mw2p1^3) - 
     (5*N*v2^2)/(6*mw2p1^2) - (9*N*v2^2)/(2*mw2p1) + v2^2/(4*N*w2) + 
     (3*N*v2^2)/(4*w2) + (Nf*w2)/2 - Nf*u2*w2 + Nf*u2^2*w2)*Log[u2]^2*
    Log[w2] + (-1/2*w2/N - 2*N*w2 + (u2*w2)/N + 7*N*u2*w2 - (2*u2^2*w2)/N - 
     (13*N*u2^2*w2)/2)*Log[mu2p1]*Log[u2]^2*Log[w2] + 
   (-(w2/N) + (N*w2)/2 + (2*u2*w2)/N - N*u2*w2 - (2*u2^2*w2)/N + N*u2^2*w2)*
    Log[mw2p1]*Log[u2]^2*Log[w2] + ((-5*w2)/(6*N) + (N*w2)/3 + 
     (5*u2*w2)/(3*N) - (7*N*u2*w2)/6 - (u2^2*w2)/(6*N) + (5*N*u2^2*w2)/12)*
    Log[u2]^3*Log[w2] + ((11*N)/2 - Nf - (33*N*u2)/2 + 3*Nf*u2 + 11*N*u2^2 - 
     2*Nf*u2^2 - v2/N - (2*v2)/(mw2p1^2*N) + v2/(mw2p1*N) - 16*N*v2 - 
     (35*N*v2)/(3*mw2p1^2) + (23*N*v2)/(3*mw2p1) + (5*Nf*v2)/3 + 
     (2*u2*v2)/N + (161*N*u2*v2)/6 - (8*Nf*u2*v2)/3 + (3*v2^2)/(mw2p1^3*N) - 
     (3*v2^2)/(2*mw2p1^2*N) + v2^2/(2*mw2p1*N) - (4*N*v2^2)/3 + 
     (35*N*v2^2)/(2*mw2p1^3) - (49*N*v2^2)/(6*mw2p1^2) + 
     (35*N*v2^2)/(6*mw2p1) - (Nf*v2^2)/(3*mw2p1^2) - (Nf*v2^2)/(3*mw2p1) + 
     (2*mv2p1*N*v2^2)/(3*w2))*Log[v2]*Log[w2] + 
   Pi^2*(-1/2*w2/N - (2*N*w2)/3 + (u2*w2)/N + (17*N*u2*w2)/6 - 
     (5*u2^2*w2)/(6*N) - (35*N*u2^2*w2)/12)*Log[v2]*Log[w2] + 
   Pi*(((11*I)/2)*N + (((4*I)/3)*N)/mw2p1 - (((4*I)/3)*N)/u2 - 
     ((33*I)/2)*N*u2 + (22*I)*N*u2^2 - (11*I)*N*u2^3 + ((2*I)*v2)/N - 
     (I*v2)/(mw2p1*N) - ((25*I)/2)*N*v2 - (((4*I)/3)*N*v2)/mu2p1 - 
     (((2*I)/3)*N*v2)/mw2p1^2 + (((8*I)/3)*N*v2)/mw2p1 + 
     (((7*I)/3)*N*v2)/u2 - (I*u2*v2)/N + (16*I)*N*u2*v2 - (11*I)*N*u2^2*v2 - 
     ((I/2)*v2^2)/(mw2p1^2*N) - ((I/2)*v2^2)/(mw2p1*N) + 
     (((4*I)/3)*N*v2^2)/mw2p1^3 - (((4*I)/3)*N*v2^2)/mw2p1^2 + 
     ((3*I)*N*v2^2)/mw2p1 - ((2*I)*N*v2^2)/u2 + (((5*I)/3)*N*v2^3)/u2 - 
     (((2*I)/3)*N*v2^4)/u2 - (((4*I)/3)*N*v2^2)/w2^2 + ((2*I)*N*v2^3)/w2^2 - 
     ((2*I)*N*v2^4)/w2^2 + (((2*I)/3)*N*v2^5)/w2^2 - (((2*I)/3)*N*v2)/w2 + 
     (I*N*v2^2)/w2 - ((3*I)*N*v2^3)/w2 + (((4*I)/3)*N*v2^4)/w2 - I*Nf*w2 + 
     (2*I)*Nf*u2*w2 - (2*I)*Nf*u2^2*w2)*Log[v2]*Log[w2] + 
   Pi*(((-3*I)*w2)/N - (6*I)*N*w2 + ((6*I)*u2*w2)/N + (18*I)*N*u2*w2 - 
     ((4*I)*u2^2*w2)/N - (19*I)*N*u2^2*w2)*Log[mu2p1]*Log[v2]*Log[w2] + 
   (-7*N*w2 + (4*Nf*w2)/3 + 14*N*u2*w2 - (8*Nf*u2*w2)/3 - (31*N*u2^2*w2)/3 + 
     (8*Nf*u2^2*w2)/3)*Log[mu2p1]*Log[v2]*Log[w2] + 
   (-1/2*w2/N + N*w2 + (u2*w2)/N - 5*N*u2*w2 + (9*N*u2^2*w2)/2)*Log[mu2p1]^2*
    Log[v2]*Log[w2] + ((4*N)/3 - (2*mv2p1^2*N)/(3*u2) - 2*N*v2 + 
     (mv2p1^2*N*v2)/(3*u2) + 2*N*v2^2 - (2*mv2p1^2*N*v2^2)/(3*u2) - 
     (4*N*v2^3)/3 + (2*mv2p1^3*N*v2^2)/(3*w2^2) + (mv2p1^2*N*v2)/(3*w2) - 
     (4*mv2p1^2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[v2]*Log[w2] + 
   (w2/N + (5*N*w2)/2 - (2*u2*w2)/N - 11*N*u2*w2 + (2*u2^2*w2)/N + 
     11*N*u2^2*w2)*Log[mv2p1]^2*Log[v2]*Log[w2] + 
   Pi*(((-3*I)*w2)/N - (9*I)*N*w2 + ((6*I)*u2*w2)/N + (30*I)*N*u2*w2 - 
     ((6*I)*u2^2*w2)/N - (30*I)*N*u2^2*w2)*Log[mw2p1]*Log[v2]*Log[w2] + 
   (3/(2*N) - (4*N)/(3*u2) - (9*u2)/(2*N) + 3*N*u2 + (3*u2^2)/N - 
     (19*N*u2^2)/6 + (5*N*u2^3)/6 + v2/(2*N) - v2/(mw2p1*N) - (10*N*v2)/3 + 
     (2*N*v2)/mw2p1 + (7*N*v2)/(3*u2) + (2*u2*v2)/N - (4*N*u2*v2)/3 + 
     (5*N*u2^2*v2)/6 - v2^2/(2*mw2p1^2*N) - v2^2/(2*mw2p1*N) + N*v2^2 - 
     (2*N*v2^2)/mw2p1^2 + (N*v2^2)/mw2p1 - (2*N*v2^2)/u2 - (2*N*v2^3)/3 + 
     (5*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2) - (2*N*v2^2)/(3*w2^2) - 
     (N*v2)/(3*w2) - (N*v2^2)/w2 + (Nf*w2)/3 - (2*Nf*u2*w2)/3 + 
     (2*Nf*u2^2*w2)/3)*Log[mw2p1]*Log[v2]*Log[w2] + 
   ((5*w2)/N + 2*N*w2 - (10*u2*w2)/N - 10*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*Log[v2]*Log[w2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mv2p1]*Log[mw2p1]*Log[v2]*Log[w2] + 
   ((2*mu2p1^2*w2)/N + N*w2 - 8*N*u2*w2 + 9*N*u2^2*w2)*Log[mw2p1]^2*Log[v2]*
    Log[w2] + Pi*((I*w2)/N - ((2*I)*u2*w2)/N + ((2*I)*u2^2*w2)/N)*Log[u2]*
    Log[v2]*Log[w2] + (9/(2*N) + 16*N + (4*N)/(3*mw2p1) - 
     (2*mv2p1*N)/(3*u2) - (11*u2)/(2*N) - 57*N*u2 + u2^2/N + (335*N*u2^2)/6 - 
     (97*N*u2^3)/6 + (3*v2)/(2*N) + (2*v2)/(mw2p1^3*N) - (4*v2)/(mw2p1^2*N) - 
     v2/(mw2p1*N) - (43*N*v2)/3 - (4*N*v2)/(3*mu2p1) + (9*N*v2)/mw2p1^3 - 
     (26*N*v2)/(3*mw2p1^2) + (8*N*v2)/(3*mw2p1) - (2*u2*v2)/N + 
     (107*N*u2*v2)/3 - (97*N*u2^2*v2)/6 - (3*v2^2)/(mw2p1^4*N) + 
     (3*v2^2)/(mw2p1^3*N) - (3*v2^2)/(2*mw2p1^2*N) - (3*v2^2)/(2*mw2p1*N) - 
     2*N*v2^2 - (27*N*v2^2)/(2*mw2p1^4) + (89*N*v2^2)/(6*mw2p1^3) - 
     (35*N*v2^2)/(6*mw2p1^2) - (3*N*v2^2)/(2*mw2p1) + (4*N*v2^3)/3 - 
     (2*N*v2^2)/w2^2 + (4*N*v2^3)/w2^2 - (4*N*v2^4)/w2^2 + 
     (4*N*v2^5)/(3*w2^2) - (N*v2)/w2 + (3*N*v2^2)/w2 - (6*N*v2^3)/w2 + 
     (8*N*v2^4)/(3*w2) - (4*Nf*w2)/3 + (8*Nf*u2*w2)/3 - (8*Nf*u2^2*w2)/3)*
    Log[u2]*Log[v2]*Log[w2] + ((-10*w2)/N - 13*N*w2 + (20*u2*w2)/N + 
     50*N*u2*w2 - (12*u2^2*w2)/N - 54*N*u2^2*w2)*Log[mu2p1]*Log[u2]*Log[v2]*
    Log[w2] + ((-2*w2)/N - 5*N*w2 + (4*u2*w2)/N + 22*N*u2*w2 - 
     (4*u2^2*w2)/N - 22*N*u2^2*w2)*Log[mv2p1]*Log[u2]*Log[v2]*Log[w2] + 
   ((-5*w2)/N - 10*N*w2 + (10*u2*w2)/N + 38*N*u2*w2 - (8*u2^2*w2)/N - 
     39*N*u2^2*w2)*Log[mw2p1]*Log[u2]*Log[v2]*Log[w2] + 
   ((7*w2)/(2*N) + (5*N*w2)/2 - (7*u2*w2)/N - (19*N*u2*w2)/2 + 
     (9*u2^2*w2)/(2*N) + (43*N*u2^2*w2)/4)*Log[u2]^2*Log[v2]*Log[w2] + 
   Pi*((((5*I)/2)*w2)/N + (2*I)*N*w2 - ((5*I)*u2*w2)/N - (7*I)*N*u2*w2 + 
     ((4*I)*u2^2*w2)/N + ((15*I)/2)*N*u2^2*w2)*Log[v2]^2*Log[w2] + 
   (6*N - (2*N)/(3*mw2p1) + N/(3*u2) - 21*N*u2 + (33*N*u2^2)/2 - 
     (11*N*u2^3)/6 - (29*N*v2)/6 + (N*v2)/(3*mw2p1^2) - (N*v2)/(3*mw2p1) - 
     (4*N*v2)/(3*u2) + (44*N*u2*v2)/3 - (11*N*u2^2*v2)/6 - (3*N*v2^2)/2 - 
     (2*N*v2^2)/(3*mw2p1^3) + (N*v2^2)/(6*mw2p1^2) - (N*v2^2)/(2*mw2p1) + 
     (2*N*v2^2)/u2 + N*v2^3 - (5*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2) - 
     (2*N*v2^2)/(3*w2^2) + (N*v2^3)/w2^2 - (N*v2^4)/w2^2 + 
     (N*v2^5)/(3*w2^2) - (N*v2)/(3*w2) + (N*v2^2)/(2*w2) - 
     (3*N*v2^3)/(2*w2) + (2*N*v2^4)/(3*w2) + (3*w2)/N - (Nf*w2)/6 - 
     (2*u2*w2)/N + (Nf*u2*w2)/3 - (Nf*u2^2*w2)/3)*Log[v2]^2*Log[w2] + 
   ((5*w2)/(2*N) + (N*w2)/2 - (5*u2*w2)/N + 2*N*u2*w2 + (2*u2^2*w2)/N - 
     (N*u2^2*w2)/2)*Log[mu2p1]*Log[v2]^2*Log[w2] + 
   (w2/N + 5*N*w2 - (2*u2*w2)/N - 16*N*u2*w2 + (4*u2^2*w2)/N + 15*N*u2^2*w2)*
    Log[mw2p1]*Log[v2]^2*Log[w2] + (w2/(2*N) - (u2*w2)/N + (3*N*u2*w2)/2 - 
     (3*u2^2*w2)/(2*N) - (N*u2^2*w2)/4)*Log[u2]*Log[v2]^2*Log[w2] + 
   ((-25*w2)/(6*N) - (10*N*w2)/3 + (25*u2*w2)/(3*N) + (73*N*u2*w2)/6 - 
     (37*u2^2*w2)/(6*N) - (53*N*u2^2*w2)/4)*Log[v2]^3*Log[w2] + 
   (-1/4*w2/N - (55*N*w2)/12 + (Nf*w2)/3 + (u2*w2)/N + (41*N*u2*w2)/4 - 
     (2*Nf*u2*w2)/3)*Log[w2]^2 + Pi^2*(-1/6*w2/N + (5*N*w2)/6 + 
     (u2*w2)/(3*N) - (23*N*u2*w2)/12 - (7*u2^2*w2)/(12*N) + 
     (49*N*u2^2*w2)/24)*Log[w2]^2 + Pi*(((-37*I)/12)*N + ((35*I)/4)*N*u2 - 
     ((121*I)/12)*N*u2^2 + ((15*I)/4)*N*u2^3 + ((29*I)/12)*N*v2 + 
     (((2*I)/3)*N*v2)/mu2p1 - ((19*I)/3)*N*u2*v2 + ((15*I)/4)*N*u2^2*v2 + 
     (((3*I)/4)*w2)/N + (I/3)*Nf*w2 - (((3*I)/2)*u2*w2)/N - 
     ((2*I)/3)*Nf*u2*w2 + ((2*I)/3)*Nf*u2^2*w2)*Log[w2]^2 + 
   Pi*(((-1/2*I)*w2)/N + ((3*I)/2)*N*w2 + (I*u2*w2)/N - (3*I)*N*u2*w2 - 
     (I*u2^2*w2)/N + (3*I)*N*u2^2*w2)*Log[mu2p1]*Log[w2]^2 + 
   ((-9*w2)/(4*N) + (N*w2)/6 - (Nf*w2)/3 + (5*u2*w2)/(2*N) - (5*N*u2*w2)/6 + 
     (2*Nf*u2*w2)/3 + (15*N*u2^2*w2)/4 - (2*Nf*u2^2*w2)/3)*Log[mu2p1]*
    Log[w2]^2 + ((9*w2)/(4*N) + (5*N*w2)/4 - (9*u2*w2)/(2*N) - 7*N*u2*w2 + 
     (3*u2^2*w2)/N + (31*N*u2^2*w2)/4)*Log[mu2p1]^2*Log[w2]^2 + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + (8*u2^2*w2)/N + 
     26*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*Log[w2]^2 + 
   ((3*w2)/(2*N) + (3*N*w2)/2 - (3*u2*w2)/N - 6*N*u2*w2 + (2*u2^2*w2)/N + 
     (13*N*u2^2*w2)/2)*Log[mw2p1]^2*Log[w2]^2 + 
   Pi*((((3*I)/2)*w2)/N - (2*I)*N*w2 - ((3*I)*u2*w2)/N + (4*I)*N*u2*w2 + 
     ((3*I)*u2^2*w2)/N - (4*I)*N*u2^2*w2)*Log[u2]*Log[w2]^2 + 
   (7/(4*N) - (49*N)/6 - (2*N)/(3*u2) - (5*u2)/(4*N) + 23*N*u2 - u2^2/(2*N) - 
     (67*N*u2^2)/4 + (19*N*u2^3)/12 - (3*v2)/(4*N) - v2/(mw2p1*N) - 
     (7*N*v2)/6 + (2*N*v2)/(3*mu2p1) + (2*N*v2)/mw2p1 + (7*N*v2)/(6*u2) - 
     (49*N*u2*v2)/6 + (19*N*u2^2*v2)/12 + (N*v2^2)/2 + (3*N*v2^2)/mw2p1 - 
     (N*v2^2)/u2 - (N*v2^3)/3 + (5*N*v2^3)/(6*u2) - (N*v2^4)/(3*u2) - 
     (N*v2^2)/(3*w2^2) - (N*v2)/(6*w2) - v2^2/(4*N*w2) - (5*N*v2^2)/(4*w2) + 
     (Nf*w2)/3 - (2*Nf*u2*w2)/3 + (2*Nf*u2^2*w2)/3)*Log[u2]*Log[w2]^2 + 
   (-1/2*w2/N + (3*N*w2)/2 + (u2*w2)/N - 3*N*u2*w2 - (u2^2*w2)/N + 
     3*N*u2^2*w2)*Log[mu2p1]*Log[u2]*Log[w2]^2 + 
   ((-5*w2)/(2*N) - 4*N*w2 + (5*u2*w2)/N + 17*N*u2*w2 - (4*u2^2*w2)/N - 
     (35*N*u2^2*w2)/2)*Log[mw2p1]*Log[u2]*Log[w2]^2 + 
   ((3*w2)/(2*N) + (7*N*w2)/4 - (3*u2*w2)/N - (35*N*u2*w2)/4 + 
     (11*u2^2*w2)/(4*N) + (71*N*u2^2*w2)/8)*Log[u2]^2*Log[w2]^2 + 
   (-3/N - (21*N)/4 + (mv2p1*N)/(3*u2) + (5*u2)/N + (75*N*u2)/4 - 
     (2*u2^2)/N - (46*N*u2^2)/3 + (13*N*u2^3)/6 - v2/(mw2p1^3*N) + 
     (2*v2)/(mw2p1^2*N) + v2/(2*mw2p1*N) + (31*N*v2)/12 - 
     (9*N*v2)/(2*mw2p1^3) + (4*N*v2)/mw2p1^2 - (N*v2)/mw2p1 - (u2*v2)/(2*N) - 
     (55*N*u2*v2)/6 + (13*N*u2^2*v2)/6 + (3*v2^2)/(2*mw2p1^4*N) - 
     (3*v2^2)/(2*mw2p1^3*N) + (3*v2^2)/(4*mw2p1^2*N) + (3*v2^2)/(4*mw2p1*N) + 
     (N*v2^2)/2 + (27*N*v2^2)/(4*mw2p1^4) - (27*N*v2^2)/(4*mw2p1^3) + 
     (13*N*v2^2)/(4*mw2p1^2) + (7*N*v2^2)/(4*mw2p1) - (N*v2^3)/3 + 
     (2*N*v2^2)/(3*w2^2) - (N*v2^3)/w2^2 + (N*v2^4)/w2^2 - 
     (N*v2^5)/(3*w2^2) + (N*v2)/(3*w2) - (N*v2^2)/(2*w2) + 
     (3*N*v2^3)/(2*w2) - (2*N*v2^4)/(3*w2))*Log[v2]*Log[w2]^2 + 
   Pi*(((-I)*w2)/N + I*N*w2 + ((2*I)*u2*w2)/N - (2*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N + (2*I)*N*u2^2*w2)*Log[v2]*Log[w2]^2 + 
   ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mu2p1]*Log[v2]*Log[w2]^2 + 
   ((-9*w2)/(2*N) - (9*N*w2)/2 + (9*u2*w2)/N + 18*N*u2*w2 - (6*u2^2*w2)/N - 
     (39*N*u2^2*w2)/2)*Log[mw2p1]*Log[v2]*Log[w2]^2 + 
   ((mu2p1^2*w2)/(2*N) + (3*N*w2)/2 - (15*N*u2*w2)/2 + (31*N*u2^2*w2)/4)*
    Log[u2]*Log[v2]*Log[w2]^2 + ((19*w2)/(4*N) + 4*N*w2 - (19*u2*w2)/(2*N) - 
     (71*N*u2*w2)/4 + (31*u2^2*w2)/(4*N) + (149*N*u2^2*w2)/8)*Log[v2]^2*
    Log[w2]^2 + (-1/3*1/N + (61*N)/36 + (2*N)/(9*u2) - u2/(3*N) - 
     (19*N*u2)/4 + (2*u2^2)/(3*N) + (20*N*u2^2)/9 + (13*N*u2^3)/18 + 
     v2/(3*mw2p1*N) + (43*N*v2)/36 - (2*N*v2)/(3*mw2p1) - (7*N*v2)/(18*u2) + 
     (u2*v2)/(2*N) + (11*N*u2*v2)/18 + (13*N*u2^2*v2)/18 - (N*v2^2)/6 - 
     (N*v2^2)/mw2p1 + (N*v2^2)/(3*u2) + (N*v2^3)/9 - (5*N*v2^3)/(18*u2) + 
     (N*v2^4)/(9*u2) + (N*v2^2)/(9*w2^2) + (N*v2)/(18*w2) + v2^2/(12*N*w2) + 
     (5*N*v2^2)/(12*w2))*Log[w2]^3 + Pi*(((-1/3*I)*w2)/N + (I/3)*N*w2 + 
     (((2*I)/3)*u2*w2)/N - ((2*I)/3)*N*u2*w2 - (((2*I)/3)*u2^2*w2)/N + 
     ((2*I)/3)*N*u2^2*w2)*Log[w2]^3 + (-1/6*w2/N + (N*w2)/3 + (u2*w2)/(3*N) - 
     (5*N*u2*w2)/3 + (3*N*u2^2*w2)/2)*Log[mw2p1]*Log[w2]^3 + 
   (w2/(3*N) - (N*w2)/2 - (2*u2*w2)/(3*N) + (3*N*u2*w2)/2 + (u2^2*w2)/(2*N) - 
     (17*N*u2^2*w2)/12)*Log[u2]*Log[w2]^3 + 
   (-(w2/N) - (2*N*w2)/3 + (2*u2*w2)/N + (23*N*u2*w2)/6 - (3*u2^2*w2)/(2*N) - 
     (49*N*u2^2*w2)/12)*Log[v2]*Log[w2]^3 + 
   (-1/8*w2/N + (N*w2)/8 + (u2*w2)/(4*N) - (N*u2*w2)/8 - (7*u2^2*w2)/(24*N) + 
     (7*N*u2^2*w2)/48)*Log[w2]^4 + Pi*((-6*I)/N - ((21*I)/2)*N + 
     (((2*I)/3)*mv2p1*N)/u2 + ((10*I)*u2)/N + ((75*I)/2)*N*u2 - 
     ((4*I)*u2^2)/N - ((92*I)/3)*N*u2^2 + ((13*I)/3)*N*u2^3 - 
     ((2*I)*v2)/(mw2p1^3*N) + ((4*I)*v2)/(mw2p1^2*N) + (I*v2)/(mw2p1*N) + 
     ((31*I)/6)*N*v2 - ((9*I)*N*v2)/mw2p1^3 + ((8*I)*N*v2)/mw2p1^2 - 
     ((2*I)*N*v2)/mw2p1 - (I*u2*v2)/N - ((55*I)/3)*N*u2*v2 + 
     ((13*I)/3)*N*u2^2*v2 + ((3*I)*v2^2)/(mw2p1^4*N) - 
     ((3*I)*v2^2)/(mw2p1^3*N) + (((3*I)/2)*v2^2)/(mw2p1^2*N) + 
     (((3*I)/2)*v2^2)/(mw2p1*N) + I*N*v2^2 + (((27*I)/2)*N*v2^2)/mw2p1^4 - 
     (((27*I)/2)*N*v2^2)/mw2p1^3 + (((13*I)/2)*N*v2^2)/mw2p1^2 + 
     (((7*I)/2)*N*v2^2)/mw2p1 - ((2*I)/3)*N*v2^3 + (((4*I)/3)*N*v2^2)/w2^2 - 
     ((2*I)*N*v2^3)/w2^2 + ((2*I)*N*v2^4)/w2^2 - (((2*I)/3)*N*v2^5)/w2^2 + 
     (((2*I)/3)*N*v2)/w2 - (I*N*v2^2)/w2 + ((3*I)*N*v2^3)/w2 - 
     (((4*I)/3)*N*v2^4)/w2)*PolyLog[2, u2] + 
   Pi^2*((-2*w2)/(3*N) - 5*N*w2 + (4*u2*w2)/(3*N) + 17*N*u2*w2 - 
     (u2^2*w2)/N - (103*N*u2^2*w2)/6)*PolyLog[2, u2] + 
   Pi*((I*w2)/N + (2*I)*N*w2 - ((2*I)*u2*w2)/N - (4*I)*N*u2*w2 + 
     ((2*I)*u2^2*w2)/N + (4*I)*N*u2^2*w2)*Log[mu2p1]*PolyLog[2, u2] + 
   (-((mu2p1^2*w2)/N) - (N*w2)/2 + 4*N*u2*w2 - (9*N*u2^2*w2)/2)*Log[mu2p1]^2*
    PolyLog[2, u2] + Pi*((I*w2)/N + (4*I)*N*w2 - ((2*I)*u2*w2)/N - 
     (14*I)*N*u2*w2 + ((4*I)*u2^2*w2)/N + (13*I)*N*u2^2*w2)*Log[mw2p1]*
    PolyLog[2, u2] + ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - 
     (4*u2^2*w2)/N - 13*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*PolyLog[2, u2] + 
   Pi*(((-I)*w2)/N + I*N*w2 + ((2*I)*u2*w2)/N - (2*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N + (2*I)*N*u2^2*w2)*Log[u2]*PolyLog[2, u2] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[u2]*PolyLog[2, u2] + 
   (w2/N + 4*N*w2 - (2*u2*w2)/N - 14*N*u2*w2 + (4*u2^2*w2)/N + 13*N*u2^2*w2)*
    Log[mw2p1]*Log[u2]*PolyLog[2, u2] + 
   (-1/2*w2/N - 2*N*w2 + (u2*w2)/N + 7*N*u2*w2 - (2*u2^2*w2)/N - 
     (13*N*u2^2*w2)/2)*Log[u2]^2*PolyLog[2, u2] + 
   (6/N + (21*N)/2 - (2*mv2p1*N)/(3*u2) - (10*u2)/N - (75*N*u2)/2 + 
     (4*u2^2)/N + (92*N*u2^2)/3 - (13*N*u2^3)/3 + (2*v2)/(mw2p1^3*N) - 
     (4*v2)/(mw2p1^2*N) - v2/(mw2p1*N) - (31*N*v2)/6 + (9*N*v2)/mw2p1^3 - 
     (8*N*v2)/mw2p1^2 + (2*N*v2)/mw2p1 + (u2*v2)/N + (55*N*u2*v2)/3 - 
     (13*N*u2^2*v2)/3 - (3*v2^2)/(mw2p1^4*N) + (3*v2^2)/(mw2p1^3*N) - 
     (3*v2^2)/(2*mw2p1^2*N) - (3*v2^2)/(2*mw2p1*N) - N*v2^2 - 
     (27*N*v2^2)/(2*mw2p1^4) + (27*N*v2^2)/(2*mw2p1^3) - 
     (13*N*v2^2)/(2*mw2p1^2) - (7*N*v2^2)/(2*mw2p1) + (2*N*v2^3)/3 - 
     (4*N*v2^2)/(3*w2^2) + (2*N*v2^3)/w2^2 - (2*N*v2^4)/w2^2 + 
     (2*N*v2^5)/(3*w2^2) - (2*N*v2)/(3*w2) + (N*v2^2)/w2 - (3*N*v2^3)/w2 + 
     (4*N*v2^4)/(3*w2))*Log[v2]*PolyLog[2, u2] + 
   Pi*(((-2*I)*w2)/N - (9*I)*N*w2 + ((4*I)*u2*w2)/N + (30*I)*N*u2*w2 - 
     ((4*I)*u2^2*w2)/N - (30*I)*N*u2^2*w2)*Log[v2]*PolyLog[2, u2] + 
   (-(w2/N) - 2*N*w2 + (2*u2*w2)/N + 4*N*u2*w2 - (2*u2^2*w2)/N - 4*N*u2^2*w2)*
    Log[mu2p1]*Log[v2]*PolyLog[2, u2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mv2p1]*Log[v2]*PolyLog[2, u2] + 
   (-(w2/N) - 4*N*w2 + (2*u2*w2)/N + 14*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mw2p1]*Log[v2]*PolyLog[2, u2] + 
   (w2/N - N*w2 - (2*u2*w2)/N + 2*N*u2*w2 + (2*u2^2*w2)/N - 2*N*u2^2*w2)*
    Log[u2]*Log[v2]*PolyLog[2, u2] + 
   ((3*w2)/(2*N) + (5*N*w2)/2 - (3*u2*w2)/N - 8*N*u2*w2 + (2*u2^2*w2)/N + 
     (17*N*u2^2*w2)/2)*Log[v2]^2*PolyLog[2, u2] + 
   (-6/N - (21*N)/2 + (2*mv2p1*N)/(3*u2) + (10*u2)/N + (75*N*u2)/2 - 
     (4*u2^2)/N - (92*N*u2^2)/3 + (13*N*u2^3)/3 - (2*v2)/(mw2p1^3*N) + 
     (4*v2)/(mw2p1^2*N) + v2/(mw2p1*N) + (31*N*v2)/6 - (9*N*v2)/mw2p1^3 + 
     (8*N*v2)/mw2p1^2 - (2*N*v2)/mw2p1 - (u2*v2)/N - (55*N*u2*v2)/3 + 
     (13*N*u2^2*v2)/3 + (3*v2^2)/(mw2p1^4*N) - (3*v2^2)/(mw2p1^3*N) + 
     (3*v2^2)/(2*mw2p1^2*N) + (3*v2^2)/(2*mw2p1*N) + N*v2^2 + 
     (27*N*v2^2)/(2*mw2p1^4) - (27*N*v2^2)/(2*mw2p1^3) + 
     (13*N*v2^2)/(2*mw2p1^2) + (7*N*v2^2)/(2*mw2p1) - (2*N*v2^3)/3 + 
     (4*N*v2^2)/(3*w2^2) - (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - 
     (2*N*v2^5)/(3*w2^2) + (2*N*v2)/(3*w2) - (N*v2^2)/w2 + (3*N*v2^3)/w2 - 
     (4*N*v2^4)/(3*w2))*Log[w2]*PolyLog[2, u2] + 
   Pi*((I*w2)/N + (4*I)*N*w2 - ((2*I)*u2*w2)/N - (14*I)*N*u2*w2 + 
     (15*I)*N*u2^2*w2)*Log[w2]*PolyLog[2, u2] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[w2]*PolyLog[2, u2] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mw2p1]*Log[w2]*PolyLog[2, u2] + 
   ((-4*w2)/N - 2*N*w2 + (8*u2*w2)/N + 10*N*u2*w2 - (6*u2^2*w2)/N - 
     11*N*u2^2*w2)*Log[u2]*Log[w2]*PolyLog[2, u2] + 
   ((-4*mu2p1^2*w2)/N - 5*N*w2 + 22*N*u2*w2 - 24*N*u2^2*w2)*Log[v2]*Log[w2]*
    PolyLog[2, u2] + ((mu2p1^2*w2)/N + (3*N*w2)/2 - 6*N*u2*w2 + 
     (13*N*u2^2*w2)/2)*Log[w2]^2*PolyLog[2, u2] + 
   ((-4*mu2p1*mv2p1)/N - 1/(2*mw2p1^2*N) + 5/(2*mw2p1*N) - 22*mu2p1*mv2p1*N - 
     (9*N)/(4*mw2p1^2) + (5*N)/(4*mw2p1) - mv2p1/(2*N*u2^2) - 
     (7*mv2p1*N)/(2*u2^2) + 5/(2*N*u2) + (5*N)/(2*u2) + 
     (3*mv2p1*v2)/(mw2p1^3*N) - v2/(mw2p1^2*N) - (3*v2)/(2*mw2p1*N) + 
     (27*mv2p1*N*v2)/(2*mw2p1^3) - (9*N*v2)/(2*mw2p1^2) + (3*N*v2)/mw2p1 - 
     (2*v2)/(N*u2) + (5*N*v2)/(3*u2) + (3*v2^2)/(2*mw2p1^2*N) - 
     v2^2/(mw2p1*N) + (27*N*v2^2)/(4*mw2p1^2) - (17*N*v2^2)/(4*mw2p1) - 
     (4*N*v2^2)/(3*u2) + (2*N*v2^3)/(3*u2) + (N*v2)/w2^2 - (2*N*v2^2)/w2^2 + 
     (5*N*v2^3)/(3*w2^2) - (2*N*v2^4)/(3*w2^2) - 1/(N*w2) - (23*N)/(4*w2) - 
     (N*v2)/(2*w2) + (43*N*v2^2)/(12*w2) - (4*N*v2^3)/(3*w2))*
    PolyLog[2, v2] + Pi^2*((-2*w2)/(3*N) - (5*N*w2)/3 + (4*u2*w2)/(3*N) + 
     (22*N*u2*w2)/3 - (4*u2^2*w2)/(3*N) - (22*N*u2^2*w2)/3)*PolyLog[2, v2] + 
   (w2/N + (5*N*w2)/2 - (2*u2*w2)/N - 11*N*u2*w2 + (2*u2^2*w2)/N + 
     11*N*u2^2*w2)*Log[mu2p1]^2*PolyLog[2, v2] + 
   ((-4*N)/3 + (2*mv2p1^2*N)/(3*u2) + 2*N*v2 - (mv2p1^2*N*v2)/(3*u2) - 
     2*N*v2^2 + (2*mv2p1^2*N*v2^2)/(3*u2) + (4*N*v2^3)/3 - 
     (2*mv2p1^3*N*v2^2)/(3*w2^2) - (mv2p1^2*N*v2)/(3*w2) + 
     (4*mv2p1^2*N*v2^2)/(3*w2))*Log[u2]*PolyLog[2, v2] + 
   ((62*N)/3 - 66*N*u2 + 44*N*u2^2 - 20*N*v2 - (N*v2)/u2 + 44*N*u2*v2 - 
     2*N*v2^2 + (2*N*v2^2)/u2 + (4*N*v2^3)/3 - (5*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2) - (4*N*v2^2)/(3*w2^2) + (2*N*v2^3)/w2^2 - 
     (2*N*v2^4)/w2^2 + (2*N*v2^5)/(3*w2^2) - (2*N*v2)/(3*w2) + 
     (2*N*v2^2)/w2 - (3*N*v2^3)/w2 + (4*N*v2^4)/(3*w2) + (4*w2)/N - 
     (8*u2*w2)/N)*Log[v2]*PolyLog[2, v2] + 
   (-(w2/N) - (5*N*w2)/2 + (2*u2*w2)/N + 11*N*u2*w2 - (2*u2^2*w2)/N - 
     11*N*u2^2*w2)*Log[v2]^2*PolyLog[2, v2] + 
   ((4*N)/3 - (2*mv2p1^2*N)/(3*u2) - 2*N*v2 + (mv2p1^2*N*v2)/(3*u2) + 
     2*N*v2^2 - (2*mv2p1^2*N*v2^2)/(3*u2) - (4*N*v2^3)/3 + 
     (2*mv2p1^3*N*v2^2)/(3*w2^2) + (mv2p1^2*N*v2)/(3*w2) - 
     (4*mv2p1^2*N*v2^2)/(3*w2))*Log[w2]*PolyLog[2, v2] + 
   ((-2*w2)/N - 5*N*w2 + (4*u2*w2)/N + 22*N*u2*w2 - (4*u2^2*w2)/N - 
     22*N*u2^2*w2)*Log[mu2p1]*Log[w2]*PolyLog[2, v2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[u2]*Log[w2]*PolyLog[2, v2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[v2]*Log[w2]*PolyLog[2, v2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*PolyLog[2, u2]*PolyLog[2, v2] + 
   (1/(2*N) - (11*N)/4 - u2/(2*N) - (101*N*u2)/4 + (6*u2^2)/N + 
     (89*N*u2^2)/2 - (2*u2^3)/N - (37*N*u2^3)/2 - (5*v2)/(2*N) + 
     (2*v2)/(mw2p1*N) - (91*N*v2)/4 + (10*N*v2)/mw2p1 + (9*u2*v2)/(2*N) + 
     (181*N*u2*v2)/6 - (2*u2^2*v2)/N - (37*N*u2^2*v2)/2 + 
     (3*v2^2)/(2*mw2p1*N) + (N*v2^2)/3 + (N*v2^2)/(2*mw2p1^2) + 
     (25*N*v2^2)/(2*mw2p1) - N*u2*v2^2 + (N*v2)/w2^2 - (2*N*v2^2)/w2^2 + 
     (5*N*v2^3)/(3*w2^2) - (2*N*v2^4)/(3*w2^2) - 1/(N*w2) - (23*N)/(4*w2) - 
     (N*v2)/(2*w2) + (43*N*v2^2)/(12*w2) - (8*N*v2^3)/(3*w2) + 
     (2*N*v2^4)/(3*w2))*PolyLog[2, -(v2/u2)] + 
   Pi^2*(-1/2*w2/N + (7*N*w2)/3 + (u2*w2)/N - (11*N*u2*w2)/3 - 
     (4*u2^2*w2)/(3*N) + (23*N*u2^2*w2)/6)*PolyLog[2, -(v2/u2)] + 
   Pi*(I/N - ((5*I)/6)*N - (((4*I)/3)*N)/u2 + (I*u2)/N + ((5*I)/2)*N*u2 - 
     ((2*I)*u2^2)/N + ((23*I)/3)*N*u2^2 - ((28*I)/3)*N*u2^3 + (I*v2)/N - 
     (I*v2)/(mw2p1*N) - ((25*I)/6)*N*v2 + ((2*I)*N*v2)/mw2p1 + 
     (((7*I)/3)*N*v2)/u2 - ((3*I)*u2*v2)/N + ((4*I)/3)*N*u2*v2 - 
     ((28*I)/3)*N*u2^2*v2 - ((I/2)*v2^2)/(mw2p1^2*N) - 
     ((I/2)*v2^2)/(mw2p1*N) - (I*N*v2^2)/mw2p1^2 + ((2*I)*N*v2^2)/mw2p1 - 
     ((2*I)*N*v2^2)/u2 + (((5*I)/3)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2 - 
     (((4*I)/3)*N*v2^2)/w2^2 + ((2*I)*N*v2^3)/w2^2 - ((2*I)*N*v2^4)/w2^2 + 
     (((2*I)/3)*N*v2^5)/w2^2 - (((2*I)/3)*N*v2)/w2 + (I*N*v2^2)/w2 - 
     ((3*I)*N*v2^3)/w2 + (((4*I)/3)*N*v2^4)/w2 - (I/3)*Nf*w2 + 
     ((2*I)/3)*Nf*u2*w2 - ((2*I)/3)*Nf*u2^2*w2)*PolyLog[2, -(v2/u2)] + 
   Pi*(((-3*I)*w2)/N - (3*I)*N*w2 + ((6*I)*u2*w2)/N + (12*I)*N*u2*w2 - 
     ((4*I)*u2^2*w2)/N - (13*I)*N*u2^2*w2)*Log[mu2p1]*PolyLog[2, -(v2/u2)] + 
   (-(w2/N) + (N*w2)/2 + (2*u2*w2)/N - N*u2*w2)*Log[mu2p1]^2*
    PolyLog[2, -(v2/u2)] + Pi*(((-I)*w2)/N - (4*I)*N*w2 + ((2*I)*u2*w2)/N + 
     (14*I)*N*u2*w2 - ((4*I)*u2^2*w2)/N - (13*I)*N*u2^2*w2)*Log[mw2p1]*
    PolyLog[2, -(v2/u2)] + ((6*w2)/N + 10*N*w2 - (12*u2*w2)/N - 38*N*u2*w2 + 
     (10*u2^2*w2)/N + 39*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, -(v2/u2)] + Pi*((I*w2)/N - (2*I)*N*w2 - ((2*I)*u2*w2)/N + 
     (4*I)*N*u2*w2 + ((2*I)*u2^2*w2)/N - (4*I)*N*u2^2*w2)*Log[u2]*
    PolyLog[2, -(v2/u2)] + ((-19*N)/3 + 16*N*u2 - (67*N*u2^2)/6 + 
     (5*N*u2^3)/6 + (14*N*v2)/3 - (25*N*u2*v2)/3 + (5*N*u2^2*v2)/6 - N*v2^2 + 
     (N*v2^2)/mw2p1^2 + (N*v2^2)/mw2p1 + (2*N*v2^3)/3 - 
     (2*mv2p1^3*N*v2^2)/(3*w2^2) - (mv2p1^2*N*v2)/(3*w2) + 
     (4*mv2p1^2*N*v2^2)/(3*w2) - w2/(2*N) + (Nf*w2)/3 + (5*u2*w2)/N - 
     (2*Nf*u2*w2)/3 + (2*Nf*u2^2*w2)/3)*Log[u2]*PolyLog[2, -(v2/u2)] + 
   ((-6*w2)/N - 10*N*w2 + (12*u2*w2)/N + 38*N*u2*w2 - (10*u2^2*w2)/N - 
     39*N*u2^2*w2)*Log[mu2p1]*Log[u2]*PolyLog[2, -(v2/u2)] + 
   (-(w2/N) - 4*N*w2 + (2*u2*w2)/N + 14*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mw2p1]*Log[u2]*PolyLog[2, -(v2/u2)] + 
   (w2/(2*N) + 2*N*w2 - (u2*w2)/N - 7*N*u2*w2 + (2*u2^2*w2)/N + 
     (13*N*u2^2*w2)/2)*Log[u2]^2*PolyLog[2, -(v2/u2)] + 
   Pi*((4*I)*N*w2 - (8*I)*N*u2*w2 + (8*I)*N*u2^2*w2)*Log[v2]*
    PolyLog[2, -(v2/u2)] + (4/N + (145*N)/6 + (2*mv2p1^2*N)/(3*u2) - 
     (12*u2)/N - (145*N*u2)/2 + (8*u2^2)/N + (154*N*u2^2)/3 - (11*N*u2^3)/3 - 
     (2*v2)/N + (2*v2)/(mw2p1^3*N) - (4*v2)/(mw2p1^2*N) + v2/(mw2p1*N) - 
     (65*N*v2)/6 + (9*N*v2)/mw2p1^3 - (8*N*v2)/mw2p1^2 - (2*N*v2)/mw2p1 - 
     (mv2p1^2*N*v2)/(3*u2) + (7*u2*v2)/N + (107*N*u2*v2)/3 - 
     (11*N*u2^2*v2)/3 - (3*v2^2)/(mw2p1^4*N) + (3*v2^2)/(mw2p1^3*N) - 
     v2^2/(2*mw2p1^2*N) - v2^2/(2*mw2p1*N) - N*v2^2 - 
     (27*N*v2^2)/(2*mw2p1^4) + (27*N*v2^2)/(2*mw2p1^3) - 
     (7*N*v2^2)/(2*mw2p1^2) - (13*N*v2^2)/(2*mw2p1) + 
     (2*mv2p1^2*N*v2^2)/(3*u2) + (2*N*v2^3)/3 + (N*v2^2)/w2 - Nf*w2 + 
     2*Nf*u2*w2 - 2*Nf*u2^2*w2)*Log[v2]*PolyLog[2, -(v2/u2)] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mv2p1]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (w2/N + 4*N*w2 - (2*u2*w2)/N - 14*N*u2*w2 + (4*u2^2*w2)/N + 13*N*u2^2*w2)*
    Log[mw2p1]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (-(w2/N) - 2*N*w2 + (2*u2*w2)/N + 10*N*u2*w2 - (4*u2^2*w2)/N - 
     9*N*u2^2*w2)*Log[u2]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (-1/2*w2/N - 3*N*w2 + (u2*w2)/N + 9*N*u2*w2 - (2*u2^2*w2)/N - 
     (17*N*u2^2*w2)/2)*Log[v2]^2*PolyLog[2, -(v2/u2)] + 
   Pi*((I*w2)/N - (2*I)*N*w2 - ((2*I)*u2*w2)/N + (4*I)*N*u2*w2 + 
     ((2*I)*u2^2*w2)/N - (4*I)*N*u2^2*w2)*Log[w2]*PolyLog[2, -(v2/u2)] + 
   (3/(2*N) - (4*N)/(3*u2) - (9*u2)/(2*N) + 3*N*u2 + (3*u2^2)/N - 
     (19*N*u2^2)/6 + (5*N*u2^3)/6 + v2/(2*N) - v2/(mw2p1*N) - (10*N*v2)/3 + 
     (2*N*v2)/mw2p1 + (7*N*v2)/(3*u2) + (2*u2*v2)/N - (4*N*u2*v2)/3 + 
     (5*N*u2^2*v2)/6 - v2^2/(2*mw2p1^2*N) - v2^2/(2*mw2p1*N) + N*v2^2 - 
     (2*N*v2^2)/mw2p1^2 + (N*v2^2)/mw2p1 - (2*N*v2^2)/u2 - (2*N*v2^3)/3 + 
     (5*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2) - (2*N*v2^2)/(3*w2^2) - 
     (N*v2)/(3*w2) - (N*v2^2)/w2 + (Nf*w2)/3 - (2*Nf*u2*w2)/3 + 
     (2*Nf*u2^2*w2)/3)*Log[w2]*PolyLog[2, -(v2/u2)] + 
   (-(w2/N) - 4*N*w2 + (2*u2*w2)/N + 14*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mu2p1]*Log[w2]*PolyLog[2, -(v2/u2)] + 
   ((-6*w2)/N - 10*N*w2 + (12*u2*w2)/N + 38*N*u2*w2 - (10*u2^2*w2)/N - 
     39*N*u2^2*w2)*Log[mw2p1]*Log[w2]*PolyLog[2, -(v2/u2)] + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 30*N*u2*w2 + (10*u2^2*w2)/N + 
     31*N*u2^2*w2)*Log[u2]*Log[w2]*PolyLog[2, -(v2/u2)] + 
   ((-2*w2)/N + 3*N*w2 + (4*u2*w2)/N - 6*N*u2*w2 + 4*N*u2^2*w2)*Log[v2]*
    Log[w2]*PolyLog[2, -(v2/u2)] + (-(w2/N) - 2*N*w2 + (2*u2*w2)/N + 
     4*N*u2*w2 - (2*u2^2*w2)/N - 4*N*u2^2*w2)*PolyLog[2, u2]*
    PolyLog[2, -(v2/u2)] + ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + 
     (4*u2^2*w2)/N + 22*N*u2^2*w2)*PolyLog[2, v2]*PolyLog[2, -(v2/u2)] + 
   (w2/(2*N) + 2*N*w2 - (u2*w2)/N - 7*N*u2*w2 + (2*u2^2*w2)/N + 
     (13*N*u2^2*w2)/2)*PolyLog[2, -(v2/u2)]^2 + 
   Pi*((-2*I)/N + ((61*I)/6)*N + (((4*I)/3)*N)/u2 - ((2*I)*u2)/N - 
     ((57*I)/2)*N*u2 + ((4*I)*u2^2)/N + ((40*I)/3)*N*u2^2 + 
     ((13*I)/3)*N*u2^3 + ((2*I)*v2)/(mw2p1*N) + ((43*I)/6)*N*v2 - 
     ((4*I)*N*v2)/mw2p1 - (((7*I)/3)*N*v2)/u2 + ((3*I)*u2*v2)/N + 
     ((11*I)/3)*N*u2*v2 + ((13*I)/3)*N*u2^2*v2 - I*N*v2^2 - 
     ((6*I)*N*v2^2)/mw2p1 + ((2*I)*N*v2^2)/u2 + ((2*I)/3)*N*v2^3 - 
     (((5*I)/3)*N*v2^3)/u2 + (((2*I)/3)*N*v2^4)/u2 + 
     (((2*I)/3)*N*v2^2)/w2^2 + ((I/3)*N*v2)/w2 + ((I/2)*v2^2)/(N*w2) + 
     (((5*I)/2)*N*v2^2)/w2)*PolyLog[2, w2] + 
   Pi^2*((-16*N*w2)/3 + (53*N*u2*w2)/3 - (u2^2*w2)/N - (103*N*u2^2*w2)/6)*
    PolyLog[2, w2] + Pi*(((3*I)*w2)/N + (3*I)*N*w2 - ((6*I)*u2*w2)/N - 
     (12*I)*N*u2*w2 + ((4*I)*u2^2*w2)/N + (13*I)*N*u2^2*w2)*Log[mu2p1]*
    PolyLog[2, w2] + Pi*((I*w2)/N + (2*I)*N*w2 - ((2*I)*u2*w2)/N - 
     (4*I)*N*u2*w2 + ((2*I)*u2^2*w2)/N + (4*I)*N*u2^2*w2)*Log[mw2p1]*
    PolyLog[2, w2] + (-2/N + (61*N)/6 + (4*N)/(3*u2) - (2*u2)/N - 
     (57*N*u2)/2 + (4*u2^2)/N + (40*N*u2^2)/3 + (13*N*u2^3)/3 + 
     (2*v2)/(mw2p1*N) + (43*N*v2)/6 - (4*N*v2)/mw2p1 - (7*N*v2)/(3*u2) + 
     (3*u2*v2)/N + (11*N*u2*v2)/3 + (13*N*u2^2*v2)/3 - N*v2^2 - 
     (6*N*v2^2)/mw2p1 + (2*N*v2^2)/u2 + (2*N*v2^3)/3 - (5*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2) + (2*N*v2^2)/(3*w2^2) + (N*v2)/(3*w2) + 
     v2^2/(2*N*w2) + (5*N*v2^2)/(2*w2))*Log[u2]*PolyLog[2, w2] + 
   Pi*(((-I)*w2)/N + (5*I)*N*w2 + ((2*I)*u2*w2)/N - (16*I)*N*u2*w2 + 
     (15*I)*N*u2^2*w2)*Log[u2]*PolyLog[2, w2] + 
   (w2/N + 2*N*w2 - (2*u2*w2)/N - 4*N*u2*w2 + (2*u2^2*w2)/N + 4*N*u2^2*w2)*
    Log[mw2p1]*Log[u2]*PolyLog[2, w2] + 
   (-1/2*w2/N + N*w2 + (u2*w2)/N - 5*N*u2*w2 + (9*N*u2^2*w2)/2)*Log[u2]^2*
    PolyLog[2, w2] + (6/N + (21*N)/2 - (2*mv2p1*N)/(3*u2) - (10*u2)/N - 
     (75*N*u2)/2 + (4*u2^2)/N + (92*N*u2^2)/3 - (13*N*u2^3)/3 + 
     (2*v2)/(mw2p1^3*N) - (4*v2)/(mw2p1^2*N) - v2/(mw2p1*N) - (31*N*v2)/6 + 
     (9*N*v2)/mw2p1^3 - (8*N*v2)/mw2p1^2 + (2*N*v2)/mw2p1 + (u2*v2)/N + 
     (55*N*u2*v2)/3 - (13*N*u2^2*v2)/3 - (3*v2^2)/(mw2p1^4*N) + 
     (3*v2^2)/(mw2p1^3*N) - (3*v2^2)/(2*mw2p1^2*N) - (3*v2^2)/(2*mw2p1*N) - 
     N*v2^2 - (27*N*v2^2)/(2*mw2p1^4) + (27*N*v2^2)/(2*mw2p1^3) - 
     (13*N*v2^2)/(2*mw2p1^2) - (7*N*v2^2)/(2*mw2p1) + (2*N*v2^3)/3 - 
     (4*N*v2^2)/(3*w2^2) + (2*N*v2^3)/w2^2 - (2*N*v2^4)/w2^2 + 
     (2*N*v2^5)/(3*w2^2) - (2*N*v2)/(3*w2) + (N*v2^2)/w2 - (3*N*v2^3)/w2 + 
     (4*N*v2^4)/(3*w2))*Log[v2]*PolyLog[2, w2] + 
   Pi*(((-2*I)*w2)/N - (9*I)*N*w2 + ((4*I)*u2*w2)/N + (30*I)*N*u2*w2 - 
     ((4*I)*u2^2*w2)/N - (30*I)*N*u2^2*w2)*Log[v2]*PolyLog[2, w2] + 
   ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mu2p1]*Log[v2]*PolyLog[2, w2] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[mv2p1]*Log[v2]*PolyLog[2, w2] + 
   (-(w2/N) - 2*N*w2 + (2*u2*w2)/N + 4*N*u2*w2 - (2*u2^2*w2)/N - 4*N*u2^2*w2)*
    Log[mw2p1]*Log[v2]*PolyLog[2, w2] + 
   (w2/N - 3*N*w2 - (2*u2*w2)/N + 12*N*u2*w2 - 11*N*u2^2*w2)*Log[u2]*Log[v2]*
    PolyLog[2, w2] + ((3*w2)/(2*N) + (5*N*w2)/2 - (3*u2*w2)/N - 8*N*u2*w2 + 
     (2*u2^2*w2)/N + (17*N*u2^2*w2)/2)*Log[v2]^2*PolyLog[2, w2] + 
   Pi*(((-I)*w2)/N + I*N*w2 + ((2*I)*u2*w2)/N - (2*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N + (2*I)*N*u2^2*w2)*Log[w2]*PolyLog[2, w2] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[w2]*PolyLog[2, w2] + 
   (-(w2/N) + N*w2 + (2*u2*w2)/N - 2*N*u2*w2 - (2*u2^2*w2)/N + 2*N*u2^2*w2)*
    Log[u2]*Log[w2]*PolyLog[2, w2] + 
   ((-2*mu2p1^2*w2)/N - 4*N*w2 + 14*N*u2*w2 - 15*N*u2^2*w2)*Log[v2]*Log[w2]*
    PolyLog[2, w2] + ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + 
     (4*u2^2*w2)/N + 22*N*u2^2*w2)*PolyLog[2, v2]*PolyLog[2, w2] + 
   (-(w2/N) - 2*N*w2 + (2*u2*w2)/N + 4*N*u2*w2 - (2*u2^2*w2)/N - 4*N*u2^2*w2)*
    PolyLog[2, -(v2/u2)]*PolyLog[2, w2] + 
   (19/(2*N) + 1/(2*mw2p1^2*N) - 5/(2*mw2p1*N) + (25*N)/4 + 
     (9*N)/(4*mw2p1^2) - (5*N)/(4*mw2p1) + mv2p1/(2*N*u2^2) + 
     (7*mv2p1*N)/(2*u2^2) - 5/(2*N*u2) - (5*N)/(2*u2) - (11*u2)/(2*N) + 
     (11*N*u2)/4 - (2*mv2p1*u2^2)/N - (59*N*u2^2)/2 + (2*u2^3)/N + 
     (37*N*u2^3)/2 - v2/(2*N) - (3*v2)/(mw2p1^3*N) + (5*v2)/(mw2p1^2*N) - 
     (9*v2)/(2*mw2p1*N) + (37*N*v2)/12 - (27*N*v2)/(2*mw2p1^3) + 
     (45*N*v2)/(2*mw2p1^2) - (10*N*v2)/mw2p1 + (2*v2)/(N*u2) - 
     (5*N*v2)/(3*u2) - (5*u2*v2)/(2*N) - (68*N*u2*v2)/3 + (37*N*u2^2*v2)/2 - 
     (3*v2^2)/(mw2p1^3*N) + (3*v2^2)/(2*mw2p1^2*N) - v2^2/(mw2p1*N) - 
     (N*v2^2)/3 - (27*N*v2^2)/(2*mw2p1^3) + (27*N*v2^2)/(4*mw2p1^2) - 
     (17*N*v2^2)/(4*mw2p1) + (4*N*v2^2)/(3*u2) + N*u2*v2^2 - 
     (2*N*v2^3)/(3*u2) - (2*N*v2^2)/w2 + (2*N*v2^3)/w2 - (2*N*v2^4)/(3*w2))*
    PolyLog[2, -(w2/v2)] + Pi^2*(w2/(2*N) - (8*N*w2)/3 - (u2*w2)/N + 
     (16*N*u2*w2)/3 + (u2^2*w2)/N - (16*N*u2^2*w2)/3)*PolyLog[2, -(w2/v2)] + 
   Pi*((-3*I)/N - ((61*I)/6)*N + (((4*I)/3)*N)/u2 + ((5*I)*u2)/N + 
     ((61*I)/2)*N*u2 - ((2*I)*u2^2)/N - ((89*I)/3)*N*u2^2 + 
     ((28*I)/3)*N*u2^3 - ((3*I)*v2)/N - ((2*I)*v2)/(mw2p1^3*N) + 
     ((4*I)*v2)/(mw2p1^2*N) + (I*v2)/(mw2p1*N) + ((31*I)/6)*N*v2 - 
     ((9*I)*N*v2)/mw2p1^3 + ((8*I)*N*v2)/mw2p1^2 - ((2*I)*N*v2)/mw2p1 - 
     (((7*I)/3)*N*v2)/u2 + (I*u2*v2)/N - ((37*I)/3)*N*u2*v2 + 
     ((28*I)/3)*N*u2^2*v2 + ((3*I)*v2^2)/(mw2p1^4*N) - 
     ((3*I)*v2^2)/(mw2p1^3*N) + (((3*I)/2)*v2^2)/(mw2p1^2*N) + 
     (((3*I)/2)*v2^2)/(mw2p1*N) + (((27*I)/2)*N*v2^2)/mw2p1^4 - 
     (((27*I)/2)*N*v2^2)/mw2p1^3 + (((13*I)/2)*N*v2^2)/mw2p1^2 + 
     (((7*I)/2)*N*v2^2)/mw2p1 + ((2*I)*N*v2^2)/u2 - (((5*I)/3)*N*v2^3)/u2 + 
     (((2*I)/3)*N*v2^4)/u2 + (((4*I)/3)*N*v2^2)/w2^2 - ((2*I)*N*v2^3)/w2^2 + 
     ((2*I)*N*v2^4)/w2^2 - (((2*I)/3)*N*v2^5)/w2^2 + (((2*I)/3)*N*v2)/w2 - 
     (I*N*v2^2)/w2 + ((3*I)*N*v2^3)/w2 - (((4*I)/3)*N*v2^4)/w2 + 
     (I/3)*Nf*w2 - ((2*I)/3)*Nf*u2*w2 + ((2*I)/3)*Nf*u2^2*w2)*
    PolyLog[2, -(w2/v2)] + Pi*(((3*I)*w2)/N + (3*I)*N*w2 - ((6*I)*u2*w2)/N - 
     (12*I)*N*u2*w2 + ((4*I)*u2^2*w2)/N + (13*I)*N*u2^2*w2)*Log[mu2p1]*
    PolyLog[2, -(w2/v2)] + Pi*((I*w2)/N + (4*I)*N*w2 - ((2*I)*u2*w2)/N - 
     (14*I)*N*u2*w2 + ((4*I)*u2^2*w2)/N + (13*I)*N*u2^2*w2)*Log[mw2p1]*
    PolyLog[2, -(w2/v2)] + ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - 
     (4*u2^2*w2)/N - 13*N*u2^2*w2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, -(w2/v2)] + Pi*(((-I)*w2)/N + (2*I)*N*w2 + ((2*I)*u2*w2)/N - 
     (4*I)*N*u2*w2 - ((2*I)*u2^2*w2)/N + (4*I)*N*u2^2*w2)*Log[u2]*
    PolyLog[2, -(w2/v2)] + (-1/6*N + (2*mv2p1*N)/(3*u2) + (3*N*u2)/2 + 
     (N*u2^2)/6 - (5*N*u2^3)/6 + (11*N*v2)/6 - (8*N*u2*v2)/3 - 
     (5*N*u2^2*v2)/6 + N*v2^2 - (2*N*v2^3)/3 + (4*N*v2^2)/(3*w2^2) - 
     (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - (2*N*v2^5)/(3*w2^2) + 
     (2*N*v2)/(3*w2) - (N*v2^2)/w2 + (3*N*v2^3)/w2 - (4*N*v2^4)/(3*w2) + 
     (3*w2)/(2*N) - (Nf*w2)/3 - (3*u2*w2)/N + (2*Nf*u2*w2)/3 - 
     (2*Nf*u2^2*w2)/3)*Log[u2]*PolyLog[2, -(w2/v2)] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*Log[u2]*PolyLog[2, -(w2/v2)] + 
   (w2/N + 4*N*w2 - (2*u2*w2)/N - 14*N*u2*w2 + (4*u2^2*w2)/N + 13*N*u2^2*w2)*
    Log[mw2p1]*Log[u2]*PolyLog[2, -(w2/v2)] + 
   (-1/2*w2/N - 2*N*w2 + (u2*w2)/N + 7*N*u2*w2 - (2*u2^2*w2)/N - 
     (13*N*u2^2*w2)/2)*Log[u2]^2*PolyLog[2, -(w2/v2)] + 
   Pi*((-4*I)*N*w2 + (8*I)*N*u2*w2 - (8*I)*N*u2^2*w2)*Log[v2]*
    PolyLog[2, -(w2/v2)] + ((-13*N)/6 - (2*mv2p1^2*N)/(3*u2) + (13*N*u2)/2 - 
     (22*N*u2^2)/3 + (11*N*u2^3)/3 + (6*v2)/N + (2*v2)/(mw2p1^3*N) - 
     (4*v2)/(mw2p1^2*N) - v2/(mw2p1*N) + (53*N*v2)/6 + (9*N*v2)/mw2p1^3 - 
     (8*N*v2)/mw2p1^2 + (2*N*v2)/mw2p1 + (mv2p1^2*N*v2)/(3*u2) - 
     (3*u2*v2)/N - (41*N*u2*v2)/3 + (11*N*u2^2*v2)/3 - (3*v2^2)/(mw2p1^4*N) + 
     (3*v2^2)/(mw2p1^3*N) - (3*v2^2)/(2*mw2p1^2*N) - (3*v2^2)/(2*mw2p1*N) + 
     N*v2^2 - (27*N*v2^2)/(2*mw2p1^4) + (27*N*v2^2)/(2*mw2p1^3) - 
     (13*N*v2^2)/(2*mw2p1^2) - (7*N*v2^2)/(2*mw2p1) - 
     (2*mv2p1^2*N*v2^2)/(3*u2) - (2*N*v2^3)/3 + Nf*w2 - 2*Nf*u2*w2 + 
     2*Nf*u2^2*w2)*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mu2p1]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((-2*w2)/N - 5*N*w2 + (4*u2*w2)/N + 22*N*u2*w2 - (4*u2^2*w2)/N - 
     22*N*u2^2*w2)*Log[mv2p1]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   (-(w2/N) - 4*N*w2 + (2*u2*w2)/N + 14*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mw2p1]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   (w2/N + 2*N*w2 - (2*u2*w2)/N - 10*N*u2*w2 + (4*u2^2*w2)/N + 9*N*u2^2*w2)*
    Log[u2]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((3*w2)/(2*N) + (5*N*w2)/2 - (3*u2*w2)/N - 8*N*u2*w2 + (2*u2^2*w2)/N + 
     (17*N*u2^2*w2)/2)*Log[v2]^2*PolyLog[2, -(w2/v2)] + 
   Pi*(((-I)*w2)/N + (2*I)*N*w2 + ((2*I)*u2*w2)/N - (4*I)*N*u2*w2 - 
     ((2*I)*u2^2*w2)/N + (4*I)*N*u2^2*w2)*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (-9/(2*N) - (9*N)/2 + (2*mv2p1^2*N)/(3*u2) + (19*u2)/(2*N) + (25*N*u2)/2 - 
     (5*u2^2)/N - (47*N*u2^2)/6 - (5*N*u2^3)/6 - (3*v2)/(2*N) - 
     (2*v2)/(mw2p1^3*N) + (4*v2)/(mw2p1^2*N) + v2/(mw2p1*N) - (13*N*v2)/6 - 
     (9*N*v2)/mw2p1^3 + (8*N*v2)/mw2p1^2 - (2*N*v2)/mw2p1 - 
     (mv2p1^2*N*v2)/(3*u2) - (2*u2*v2)/N + (4*N*u2*v2)/3 - (5*N*u2^2*v2)/6 + 
     (3*v2^2)/(mw2p1^4*N) - (3*v2^2)/(mw2p1^3*N) + (3*v2^2)/(2*mw2p1^2*N) + 
     (3*v2^2)/(2*mw2p1*N) - N*v2^2 + (27*N*v2^2)/(2*mw2p1^4) - 
     (27*N*v2^2)/(2*mw2p1^3) + (13*N*v2^2)/(2*mw2p1^2) + 
     (7*N*v2^2)/(2*mw2p1) + (2*mv2p1^2*N*v2^2)/(3*u2) + (2*N*v2^3)/3 - 
     (Nf*w2)/3 + (2*Nf*u2*w2)/3 - (2*Nf*u2^2*w2)/3)*Log[w2]*
    PolyLog[2, -(w2/v2)] + ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + 
     (4*u2^2*w2)/N + 13*N*u2^2*w2)*Log[mu2p1]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mw2p1]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (-(w2/N) + 2*N*w2 + (2*u2*w2)/N - 4*N*u2*w2 - (2*u2^2*w2)/N + 4*N*u2^2*w2)*
    Log[u2]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (-2*N*w2 + 4*N*u2*w2 - 4*N*u2^2*w2)*Log[v2]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*PolyLog[2, u2]*PolyLog[2, -(w2/v2)] + 
   ((-2*w2)/N - 5*N*w2 + (4*u2*w2)/N + 22*N*u2*w2 - (4*u2^2*w2)/N - 
     22*N*u2^2*w2)*PolyLog[2, v2]*PolyLog[2, -(w2/v2)] + 
   (-(w2/N) - 4*N*w2 + (2*u2*w2)/N + 14*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*PolyLog[2, -(v2/u2)]*PolyLog[2, -(w2/v2)] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*PolyLog[2, w2]*PolyLog[2, -(w2/v2)] + 
   ((3*w2)/(2*N) + (3*N*w2)/2 - (3*u2*w2)/N - 6*N*u2*w2 + (2*u2^2*w2)/N + 
     (13*N*u2^2*w2)/2)*PolyLog[2, -(w2/v2)]^2 + 
   (-4/N - (62*N)/3 - (2*mv2p1^2*N)/(3*u2) + (12*u2)/N + 66*N*u2 - 
     (8*u2^2)/N - 44*N*u2^2 - (2*v2)/(mw2p1^3*N) + (4*v2)/(mw2p1^2*N) - 
     v2/(mw2p1*N) - 2*N*v2 - (9*N*v2)/mw2p1^3 + (8*N*v2)/mw2p1^2 + 
     (2*N*v2)/mw2p1 + (mv2p1^2*N*v2)/(3*u2) - (4*u2*v2)/N - 22*N*u2*v2 + 
     (3*v2^2)/(mw2p1^4*N) - (3*v2^2)/(mw2p1^3*N) + (3*v2^2)/(2*mw2p1^2*N) + 
     (3*v2^2)/(2*mw2p1*N) + 2*N*v2^2 + (27*N*v2^2)/(2*mw2p1^4) - 
     (27*N*v2^2)/(2*mw2p1^3) + (13*N*v2^2)/(2*mw2p1^2) + 
     (19*N*v2^2)/(2*mw2p1) - (2*mv2p1^2*N*v2^2)/(3*u2) - (4*N*v2^3)/3 + 
     (2*mv2p1^3*N*v2^2)/(3*w2^2) + (N*v2)/(3*w2) - v2^2/(2*N*w2) - 
     (7*N*v2^2)/(2*w2) + (3*N*v2^3)/w2 - (4*N*v2^4)/(3*w2))*Log[v2]*
    PolyLog[2, -((v2*w2)/u2)] + Pi*(((-4*I)*w2)/N - (6*I)*N*w2 + 
     ((8*I)*u2*w2)/N + (30*I)*N*u2*w2 - ((6*I)*u2^2*w2)/N - (31*I)*N*u2^2*w2)*
    PolyLog[3, mu2p1] + ((-3*w2)/N - 2*N*w2 + (6*u2*w2)/N + 16*N*u2*w2 - 
     (2*u2^2*w2)/N - 18*N*u2^2*w2)*Log[mu2p1]*PolyLog[3, mu2p1] + 
   (-(w2/N) - 4*N*w2 + (2*u2*w2)/N + 14*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[u2]*PolyLog[3, mu2p1] + 
   ((2*mu2p1^2*w2)/N + N*w2 - 8*N*u2*w2 + 9*N*u2^2*w2)*Log[v2]*
    PolyLog[3, mu2p1] + ((-2*mv2p1^2*N)/(3*u2) + (mv2p1^2*N*v2)/(3*u2) - 
     (2*mv2p1^2*N*v2^2)/(3*u2) - (2*mv2p1^3*N*v2^2)/(3*w2^2) - 
     (mv2p1^2*N*v2)/(3*w2) + (4*mv2p1^2*N*v2^2)/(3*w2))*PolyLog[3, mv2p1] + 
   ((-4*w2)/N - 10*N*w2 + (8*u2*w2)/N + 44*N*u2*w2 - (8*u2^2*w2)/N - 
     44*N*u2^2*w2)*Log[v2]*PolyLog[3, mv2p1] + 
   Pi*(((-2*I)*w2)/N - (7*I)*N*w2 + ((4*I)*u2*w2)/N + (32*I)*N*u2*w2 - 
     ((6*I)*u2^2*w2)/N - (31*I)*N*u2^2*w2)*PolyLog[3, mw2p1] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mu2p1]*PolyLog[3, mw2p1] + 
   (w2/N - 4*N*w2 - (2*u2*w2)/N + 20*N*u2*w2 - (2*u2^2*w2)/N - 18*N*u2^2*w2)*
    Log[u2]*PolyLog[3, mw2p1] + (2*N*w2 - 10*N*u2*w2 + (2*u2^2*w2)/N + 
     9*N*u2^2*w2)*Log[v2]*PolyLog[3, mw2p1] + 
   ((-6*w2)/N - 6*N*w2 + (12*u2*w2)/N + 24*N*u2*w2 - (8*u2^2*w2)/N - 
     26*N*u2^2*w2)*Log[w2]*PolyLog[3, mw2p1] + 
   (6/N + (21*N)/2 - (2*mv2p1*N)/(3*u2) - (10*u2)/N - (75*N*u2)/2 + 
     (4*u2^2)/N + (92*N*u2^2)/3 - (13*N*u2^3)/3 + (2*v2)/(mw2p1^3*N) - 
     (4*v2)/(mw2p1^2*N) - v2/(mw2p1*N) - (31*N*v2)/6 + (9*N*v2)/mw2p1^3 - 
     (8*N*v2)/mw2p1^2 + (2*N*v2)/mw2p1 + (u2*v2)/N + (55*N*u2*v2)/3 - 
     (13*N*u2^2*v2)/3 - (3*v2^2)/(mw2p1^4*N) + (3*v2^2)/(mw2p1^3*N) - 
     (3*v2^2)/(2*mw2p1^2*N) - (3*v2^2)/(2*mw2p1*N) - N*v2^2 - 
     (27*N*v2^2)/(2*mw2p1^4) + (27*N*v2^2)/(2*mw2p1^3) - 
     (13*N*v2^2)/(2*mw2p1^2) - (7*N*v2^2)/(2*mw2p1) + (2*N*v2^3)/3 - 
     (4*N*v2^2)/(3*w2^2) + (2*N*v2^3)/w2^2 - (2*N*v2^4)/w2^2 + 
     (2*N*v2^5)/(3*w2^2) - (2*N*v2)/(3*w2) + (N*v2^2)/w2 - (3*N*v2^3)/w2 + 
     (4*N*v2^4)/(3*w2))*PolyLog[3, u2] + 
   Pi*(((2*I)*w2)/N - (5*I)*N*w2 - ((4*I)*u2*w2)/N + (16*I)*N*u2*w2 + 
     ((6*I)*u2^2*w2)/N - (17*I)*N*u2^2*w2)*PolyLog[3, u2] + 
   ((-10*mu2p1^2*w2)/N - 8*N*w2 + 34*N*u2*w2 - 39*N*u2^2*w2)*Log[mu2p1]*
    PolyLog[3, u2] + ((-9*w2)/N - 9*N*w2 + (18*u2*w2)/N + 36*N*u2*w2 - 
     (12*u2^2*w2)/N - 39*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, u2] + 
   ((10*w2)/N + 8*N*w2 - (20*u2*w2)/N - 34*N*u2*w2 + (14*u2^2*w2)/N + 
     37*N*u2^2*w2)*Log[u2]*PolyLog[3, u2] + 
   ((-4*w2)/N - 2*N*w2 + (8*u2*w2)/N + 10*N*u2*w2 - (10*u2^2*w2)/N - 
     9*N*u2^2*w2)*Log[v2]*PolyLog[3, u2] + 
   ((11*w2)/N + 4*N*w2 - (22*u2*w2)/N - 20*N*u2*w2 + (14*u2^2*w2)/N + 
     24*N*u2^2*w2)*Log[w2]*PolyLog[3, u2] + 
   (1/(2*N) + (17*N)/2 - (11*u2)/(2*N) - (45*N*u2)/2 + (5*u2^2)/N + 
     (97*N*u2^2)/6 - (3*N*u2^3)/2 + (3*v2)/(2*N) + (61*N*v2)/6 + (N*v2)/u2 + 
     (2*u2*v2)/N - (16*N*u2*v2)/3 - (3*N*u2^2*v2)/2 - v2^2/(mw2p1^2*N) - 
     v2^2/(mw2p1*N) + N*v2^2 - (8*N*v2^2)/mw2p1^2 - (8*N*v2^2)/mw2p1 - 
     (2*N*v2^2)/u2 - (2*N*v2^3)/3 + (5*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2) + 
     (2*N*v2^2)/(3*w2^2) + (N*v2)/(3*w2) + v2^2/(2*N*w2) + (N*v2^2)/(2*w2))*
    PolyLog[3, u2/mw2p1] + Pi*(((2*I)*mu2p1^2*w2)/N + (2*I)*N*w2 - 
     (10*I)*N*u2*w2 + (11*I)*N*u2^2*w2)*PolyLog[3, u2/mw2p1] + 
   ((3*w2)/N + 7*N*w2 - (6*u2*w2)/N - 26*N*u2*w2 + (6*u2^2*w2)/N + 
     26*N*u2^2*w2)*Log[mu2p1]*PolyLog[3, u2/mw2p1] + 
   ((-4*mu2p1^2*w2)/N - 4*N*w2 + 20*N*u2*w2 - 22*N*u2^2*w2)*Log[v2]*
    PolyLog[3, u2/mw2p1] + (-(w2/N) - 5*N*w2 + (2*u2*w2)/N + 16*N*u2*w2 - 
     (4*u2^2*w2)/N - 15*N*u2^2*w2)*Log[w2]*PolyLog[3, u2/mw2p1] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[v2]*PolyLog[3, u2/(mv2p1*mw2p1)] + 
   (8/N + N/3 - (4*mv2p1^2*N)/(3*u2) - (8*u2)/N - 9*N*u2 + (52*N*u2^2)/3 - 
     (26*N*u2^3)/3 + (8*v2)/N + (6*v2)/(mw2p1^3*N) - (12*v2)/(mw2p1^2*N) - 
     v2/(mw2p1*N) + (95*N*v2)/3 + (27*N*v2)/mw2p1^3 - (24*N*v2)/mw2p1^2 + 
     (2*N*v2)/mw2p1 + (2*mv2p1^2*N*v2)/(3*u2) - (10*u2*v2)/N - 
     (88*N*u2*v2)/3 - (26*N*u2^2*v2)/3 - (9*v2^2)/(mw2p1^4*N) + 
     (9*v2^2)/(mw2p1^3*N) - (9*v2^2)/(2*mw2p1^2*N) - (9*v2^2)/(2*mw2p1*N) - 
     (81*N*v2^2)/(2*mw2p1^4) + (81*N*v2^2)/(2*mw2p1^3) - 
     (39*N*v2^2)/(2*mw2p1^2) - (33*N*v2^2)/(2*mw2p1) - 
     (4*mv2p1^2*N*v2^2)/(3*u2) - (4*mv2p1^3*N*v2^2)/(3*w2^2) - 
     (2*N*v2)/(3*w2) + v2^2/(2*N*w2) + (7*N*v2^2)/(2*w2) - (6*N*v2^3)/w2 + 
     (8*N*v2^4)/(3*w2))*PolyLog[3, v2] + 
   Pi*(((4*I)*w2)/N - (4*I)*N*w2 - ((8*I)*u2*w2)/N + (8*I)*N*u2*w2 + 
     ((8*I)*u2^2*w2)/N - (8*I)*N*u2^2*w2)*PolyLog[3, v2] + 
   ((-4*w2)/N + N*w2 + (8*u2*w2)/N - 8*N*u2*w2 - (2*u2^2*w2)/N + 5*N*u2^2*w2)*
    Log[mu2p1]*PolyLog[3, v2] + ((-4*mu2p1^2*w2)/N - N*w2 + 2*N*u2*w2 - 
     4*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, v2] + 
   ((6*w2)/N - N*w2 - (12*u2*w2)/N + 2*N*u2*w2 + (8*u2^2*w2)/N)*Log[u2]*
    PolyLog[3, v2] + ((-8*w2)/N - 10*N*w2 + (16*u2*w2)/N + 44*N*u2*w2 - 
     (16*u2^2*w2)/N - 44*N*u2^2*w2)*Log[v2]*PolyLog[3, v2] + 
   ((6*mu2p1^2*w2)/N - 3*N*w2 + 12*N*u2*w2 - 9*N*u2^2*w2)*Log[w2]*
    PolyLog[3, v2] + (6*N - (2*mv2p1*N)/(3*u2) - 17*N*u2 + (61*N*u2^2)/6 + 
     (3*N*u2^3)/2 - (25*N*v2)/3 + (41*N*u2*v2)/3 + (3*N*u2^2*v2)/2 + N*v2^2 - 
     (2*N*v2^3)/3 - (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - (2*N*v2^5)/(3*w2^2) - 
     (3*N*v2^2)/w2 + (3*N*v2^3)/w2 - (4*N*v2^4)/(3*w2) + (9*w2)/(2*N) - 
     (5*u2*w2)/N)*PolyLog[3, v2/mu2p1] + 
   Pi*((-3*I)*N*w2 + (12*I)*N*u2*w2 - ((2*I)*u2^2*w2)/N - (11*I)*N*u2^2*w2)*
    PolyLog[3, v2/mu2p1] + ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + 
     (4*u2^2*w2)/N + 13*N*u2^2*w2)*Log[mu2p1]*PolyLog[3, v2/mu2p1] + 
   (-3*N*w2 + 12*N*u2*w2 - (2*u2^2*w2)/N - 11*N*u2^2*w2)*Log[u2]*
    PolyLog[3, v2/mu2p1] + (6*N*w2 - 24*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[v2]*PolyLog[3, v2/mu2p1] + 
   ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[w2]*PolyLog[3, v2/mu2p1] + 
   Pi*(((4*I)*w2)/N + (7*I)*N*w2 - ((8*I)*u2*w2)/N - (26*I)*N*u2*w2 + 
     ((8*I)*u2^2*w2)/N + (26*I)*N*u2^2*w2)*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mu2p1]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   (w2/N + 4*N*w2 - (2*u2*w2)/N - 14*N*u2*w2 + (4*u2^2*w2)/N + 13*N*u2^2*w2)*
    Log[u2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((-4*w2)/N - 7*N*w2 + (8*u2*w2)/N + 26*N*u2*w2 - (8*u2^2*w2)/N - 
     26*N*u2^2*w2)*Log[v2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + (8*u2^2*w2)/N + 
     26*N*u2^2*w2)*Log[w2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   (2/N - (49*N)/6 - (4*mv2p1^2*N)/(3*u2) + (2*u2)/N + (37*N*u2)/2 - 
     (4*u2^2)/N + (4*N*u2^2)/3 - (35*N*u2^3)/3 + (4*v2)/N - 
     (2*v2)/(mw2p1*N) + (67*N*v2)/6 + (4*N*v2)/mw2p1 + 
     (2*mv2p1^2*N*v2)/(3*u2) - (9*u2*v2)/N - (55*N*u2*v2)/3 - 
     (35*N*u2^2*v2)/3 - (2*v2^2)/(mw2p1^2*N) - (2*v2^2)/(mw2p1*N) - 
     (6*N*v2^2)/mw2p1^2 - (4*mv2p1^2*N*v2^2)/(3*u2) - 
     (4*mv2p1^3*N*v2^2)/(3*w2^2) - (2*N*v2)/(3*w2) + v2^2/(2*N*w2) + 
     (7*N*v2^2)/(2*w2) - (6*N*v2^3)/w2 + (8*N*v2^4)/(3*w2))*
    PolyLog[3, -(v2/u2)] + Pi*(((6*I)*w2)/N + I*N*w2 - ((12*I)*u2*w2)/N - 
     (14*I)*N*u2*w2 + ((12*I)*u2^2*w2)/N + (14*I)*N*u2^2*w2)*
    PolyLog[3, -(v2/u2)] + ((-7*w2)/N - N*w2 + (14*u2*w2)/N + 8*N*u2*w2 - 
     (4*u2^2*w2)/N - 13*N*u2^2*w2)*Log[mu2p1]*PolyLog[3, -(v2/u2)] + 
   ((-5*w2)/N - 8*N*w2 + (10*u2*w2)/N + 34*N*u2*w2 - (8*u2^2*w2)/N - 
     35*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, -(v2/u2)] + 
   ((7*w2)/N + 9*N*w2 - (14*u2*w2)/N - 42*N*u2*w2 + (14*u2^2*w2)/N + 
     42*N*u2^2*w2)*Log[u2]*PolyLog[3, -(v2/u2)] + 
   ((-8*w2)/N - 10*N*w2 + (16*u2*w2)/N + 44*N*u2*w2 - (16*u2^2*w2)/N - 
     44*N*u2^2*w2)*Log[v2]*PolyLog[3, -(v2/u2)] + 
   ((11*w2)/N + N*w2 - (22*u2*w2)/N - 14*N*u2*w2 + (10*u2^2*w2)/N + 
     20*N*u2^2*w2)*Log[w2]*PolyLog[3, -(v2/u2)] + 
   (8/N + N/3 - (2*N)/u2 - (8*u2)/N - 9*N*u2 + (52*N*u2^2)/3 - 
     (26*N*u2^3)/3 + (2*v2)/(mw2p1^3*N) - (4*v2)/(mw2p1^2*N) - 
     (3*v2)/(mw2p1*N) - (37*N*v2)/3 + (9*N*v2)/mw2p1^3 - (8*N*v2)/mw2p1^2 + 
     (6*N*v2)/mw2p1 + (3*N*v2)/u2 - (2*u2*v2)/N + (44*N*u2*v2)/3 - 
     (26*N*u2^2*v2)/3 - (3*v2^2)/(mw2p1^4*N) + (3*v2^2)/(mw2p1^3*N) - 
     (3*v2^2)/(2*mw2p1^2*N) - (3*v2^2)/(2*mw2p1*N) - 
     (27*N*v2^2)/(2*mw2p1^4) + (27*N*v2^2)/(2*mw2p1^3) - 
     (13*N*v2^2)/(2*mw2p1^2) + (5*N*v2^2)/(2*mw2p1) - (2*N*v2^2)/u2 + 
     (5*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2) - (2*N*v2^2)/w2^2 + 
     (2*N*v2^3)/w2^2 - (2*N*v2^4)/w2^2 + (2*N*v2^5)/(3*w2^2) - (N*v2)/w2 - 
     v2^2/(2*N*w2) - (3*N*v2^2)/(2*w2) - (3*N*v2^3)/w2 + (4*N*v2^4)/(3*w2))*
    PolyLog[3, -(u2/w2)] + Pi*(((4*I)*w2)/N - (4*I)*N*w2 - ((8*I)*u2*w2)/N + 
     (8*I)*N*u2*w2 + ((8*I)*u2^2*w2)/N - (8*I)*N*u2^2*w2)*
    PolyLog[3, -(u2/w2)] + ((-8*w2)/N - 11*N*w2 + (16*u2*w2)/N + 46*N*u2*w2 - 
     (12*u2^2*w2)/N - 48*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, -(u2/w2)] + 
   ((10*w2)/N + 9*N*w2 - (20*u2*w2)/N - 42*N*u2*w2 + (16*u2^2*w2)/N + 
     44*N*u2^2*w2)*Log[u2]*PolyLog[3, -(u2/w2)] + 
   ((-4*w2)/N + (8*u2*w2)/N - (8*u2^2*w2)/N)*Log[v2]*PolyLog[3, -(u2/w2)] + 
   ((2*w2)/N - 2*N*w2 - (4*u2*w2)/N + 4*N*u2*w2 + (4*u2^2*w2)/N - 
     4*N*u2^2*w2)*Log[w2]*PolyLog[3, -(u2/w2)] + 
   (-6/N - (21*N)/2 + (2*mv2p1*N)/(3*u2) + (10*u2)/N + (75*N*u2)/2 - 
     (4*u2^2)/N - (92*N*u2^2)/3 + (13*N*u2^3)/3 - (2*v2)/(mw2p1^3*N) + 
     (4*v2)/(mw2p1^2*N) + v2/(mw2p1*N) + (31*N*v2)/6 - (9*N*v2)/mw2p1^3 + 
     (8*N*v2)/mw2p1^2 - (2*N*v2)/mw2p1 - (u2*v2)/N - (55*N*u2*v2)/3 + 
     (13*N*u2^2*v2)/3 + (3*v2^2)/(mw2p1^4*N) - (3*v2^2)/(mw2p1^3*N) + 
     (3*v2^2)/(2*mw2p1^2*N) + (3*v2^2)/(2*mw2p1*N) + N*v2^2 + 
     (27*N*v2^2)/(2*mw2p1^4) - (27*N*v2^2)/(2*mw2p1^3) + 
     (13*N*v2^2)/(2*mw2p1^2) + (7*N*v2^2)/(2*mw2p1) - (2*N*v2^3)/3 + 
     (4*N*v2^2)/(3*w2^2) - (2*N*v2^3)/w2^2 + (2*N*v2^4)/w2^2 - 
     (2*N*v2^5)/(3*w2^2) + (2*N*v2)/(3*w2) - (N*v2^2)/w2 + (3*N*v2^3)/w2 - 
     (4*N*v2^4)/(3*w2))*PolyLog[3, -((u2*v2)/w2)] + 
   Pi*(((-2*I)*w2)/N + (2*I)*N*w2 + ((4*I)*u2*w2)/N - (4*I)*N*u2*w2 - 
     ((4*I)*u2^2*w2)/N + (4*I)*N*u2^2*w2)*PolyLog[3, -((u2*v2)/w2)] + 
   ((3*w2)/N + 3*N*w2 - (6*u2*w2)/N - 12*N*u2*w2 + (4*u2^2*w2)/N + 
     13*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, -((u2*v2)/w2)] + 
   ((-4*w2)/N - 2*N*w2 + (8*u2*w2)/N + 10*N*u2*w2 - (6*u2^2*w2)/N - 
     11*N*u2^2*w2)*Log[u2]*PolyLog[3, -((u2*v2)/w2)] + 
   ((4*w2)/N + 5*N*w2 - (8*u2*w2)/N - 22*N*u2*w2 + (8*u2^2*w2)/N + 
     22*N*u2^2*w2)*Log[v2]*PolyLog[3, -((u2*v2)/w2)] + 
   (-(w2/N) + N*w2 + (2*u2*w2)/N - 2*N*u2*w2 - (2*u2^2*w2)/N + 2*N*u2^2*w2)*
    Log[w2]*PolyLog[3, -((u2*v2)/w2)] + 
   (2/N - (61*N)/6 - (4*N)/(3*u2) + (2*u2)/N + (57*N*u2)/2 - (4*u2^2)/N - 
     (40*N*u2^2)/3 - (13*N*u2^3)/3 - (2*v2)/(mw2p1*N) - (43*N*v2)/6 + 
     (4*N*v2)/mw2p1 + (7*N*v2)/(3*u2) - (3*u2*v2)/N - (11*N*u2*v2)/3 - 
     (13*N*u2^2*v2)/3 + N*v2^2 + (6*N*v2^2)/mw2p1 - (2*N*v2^2)/u2 - 
     (2*N*v2^3)/3 + (5*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2) - 
     (2*N*v2^2)/(3*w2^2) - (N*v2)/(3*w2) - v2^2/(2*N*w2) - (5*N*v2^2)/(2*w2))*
    PolyLog[3, w2] + Pi*(((4*I)*w2)/N - (6*I)*N*w2 - ((8*I)*u2*w2)/N + 
     (18*I)*N*u2*w2 + ((6*I)*u2^2*w2)/N - (17*I)*N*u2^2*w2)*PolyLog[3, w2] + 
   ((-5*w2)/N - 8*N*w2 + (10*u2*w2)/N + 34*N*u2*w2 - (8*u2^2*w2)/N - 
     35*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, w2] + 
   ((8*w2)/N + 3*N*w2 - (16*u2*w2)/N - 18*N*u2*w2 + (12*u2^2*w2)/N + 
     20*N*u2^2*w2)*Log[u2]*PolyLog[3, w2] + 
   ((-6*w2)/N - N*w2 + (12*u2*w2)/N + 8*N*u2*w2 - (10*u2^2*w2)/N - 
     9*N*u2^2*w2)*Log[v2]*PolyLog[3, w2] + 
   (w2/N - N*w2 - (2*u2*w2)/N + 2*N*u2*w2 + (2*u2^2*w2)/N - 2*N*u2^2*w2)*
    Log[w2]*PolyLog[3, w2] + ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + 
     (4*u2^2*w2)/N + 22*N*u2^2*w2)*Log[v2]*PolyLog[3, w2/(mu2p1*mv2p1)] + 
   (21/(2*N) + (119*N)/6 - (2*N)/u2 - (39*u2)/(2*N) - (129*N*u2)/2 + 
     (9*u2^2)/N + (111*N*u2^2)/2 - (61*N*u2^3)/6 + (15*v2)/(2*N) + 
     (6*v2)/(mw2p1^3*N) - (12*v2)/(mw2p1^2*N) - (3*v2)/(mw2p1*N) - 
     (7*N*v2)/6 + (27*N*v2)/mw2p1^3 - (24*N*v2)/mw2p1^2 + (6*N*v2)/mw2p1 + 
     (4*N*v2)/u2 + (52*N*u2*v2)/3 - (61*N*u2^2*v2)/6 - (9*v2^2)/(mw2p1^4*N) + 
     (9*v2^2)/(mw2p1^3*N) - (9*v2^2)/(2*mw2p1^2*N) - (9*v2^2)/(2*mw2p1*N) + 
     N*v2^2 - (81*N*v2^2)/(2*mw2p1^4) + (81*N*v2^2)/(2*mw2p1^3) - 
     (39*N*v2^2)/(2*mw2p1^2) - (21*N*v2^2)/(2*mw2p1) - (4*N*v2^2)/u2 - 
     (2*N*v2^3)/3 + (10*N*v2^3)/(3*u2) - (4*N*v2^4)/(3*u2) - 
     (4*N*v2^2)/(3*w2^2) + (2*N*v2^3)/w2^2 - (2*N*v2^4)/w2^2 + 
     (2*N*v2^5)/(3*w2^2) - (2*N*v2)/(3*w2) + (N*v2^2)/w2 - (3*N*v2^3)/w2 + 
     (4*N*v2^4)/(3*w2))*PolyLog[3, -(w2/v2)] + 
   Pi*(((6*I)*w2)/N - (2*I)*N*w2 - ((12*I)*u2*w2)/N - (2*I)*N*u2*w2 + 
     ((10*I)*u2^2*w2)/N + (3*I)*N*u2^2*w2)*PolyLog[3, -(w2/v2)] + 
   ((-3*w2)/N - 3*N*w2 + (6*u2*w2)/N + 12*N*u2*w2 - (4*u2^2*w2)/N - 
     13*N*u2^2*w2)*Log[mw2p1]*PolyLog[3, -(w2/v2)] + 
   ((5*w2)/N + N*w2 - (10*u2*w2)/N - 8*N*u2*w2 + (8*u2^2*w2)/N + 9*N*u2^2*w2)*
    Log[u2]*PolyLog[3, -(w2/v2)] + ((-8*w2)/N - 4*N*w2 + (16*u2*w2)/N + 
     20*N*u2*w2 - (12*u2^2*w2)/N - 22*N*u2^2*w2)*Log[v2]*
    PolyLog[3, -(w2/v2)] + ((4*w2)/N - (8*u2*w2)/N - 6*N*u2*w2 + 
     (6*u2^2*w2)/N + 7*N*u2^2*w2)*Log[w2]*PolyLog[3, -(w2/v2)] + 
   (-2/N + (61*N)/6 + (4*N)/(3*u2) - (2*u2)/N - (57*N*u2)/2 + (4*u2^2)/N + 
     (40*N*u2^2)/3 + (13*N*u2^3)/3 + (2*v2)/(mw2p1*N) + (43*N*v2)/6 - 
     (4*N*v2)/mw2p1 - (7*N*v2)/(3*u2) + (3*u2*v2)/N + (11*N*u2*v2)/3 + 
     (13*N*u2^2*v2)/3 - N*v2^2 - (6*N*v2^2)/mw2p1 + (2*N*v2^2)/u2 + 
     (2*N*v2^3)/3 - (5*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2) + 
     (2*N*v2^2)/(3*w2^2) + (N*v2)/(3*w2) + v2^2/(2*N*w2) + (5*N*v2^2)/(2*w2))*
    PolyLog[3, -((v2*w2)/u2)] + Pi*(((-2*I)*w2)/N + (2*I)*N*w2 + 
     ((4*I)*u2*w2)/N - (4*I)*N*u2*w2 - ((4*I)*u2^2*w2)/N + (4*I)*N*u2^2*w2)*
    PolyLog[3, -((v2*w2)/u2)] + ((5*w2)/N + 8*N*w2 - (10*u2*w2)/N - 
     34*N*u2*w2 + (8*u2^2*w2)/N + 35*N*u2^2*w2)*Log[mw2p1]*
    PolyLog[3, -((v2*w2)/u2)] + ((-6*w2)/N - 7*N*w2 + (12*u2*w2)/N + 
     32*N*u2*w2 - (10*u2^2*w2)/N - 33*N*u2^2*w2)*Log[u2]*
    PolyLog[3, -((v2*w2)/u2)] + ((4*w2)/N + 5*N*w2 - (8*u2*w2)/N - 
     22*N*u2*w2 + (8*u2^2*w2)/N + 22*N*u2^2*w2)*Log[v2]*
    PolyLog[3, -((v2*w2)/u2)] + (-(w2/N) + N*w2 + (2*u2*w2)/N - 2*N*u2*w2 - 
     (2*u2^2*w2)/N + 2*N*u2^2*w2)*Log[w2]*PolyLog[3, -((v2*w2)/u2)] + 
   ((-2*w2)/N + 2*N*w2 + (4*u2*w2)/N - 16*N*u2*w2 + 14*N*u2^2*w2)*
    PolyLog[4, mu2p1] + ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + 
     (8*u2^2*w2)/N + 26*N*u2^2*w2)*PolyLog[4, mw2p1] + 
   ((-6*w2)/N - N*w2 + (12*u2*w2)/N + 8*N*u2*w2 - (2*u2^2*w2)/N - 
     13*N*u2^2*w2)*PolyLog[4, 1 - u2^(-1)] + 
   ((-2*w2)/N + (4*u2*w2)/N - 12*N*u2*w2 + 10*N*u2^2*w2)*PolyLog[4, u2] + 
   ((-5*w2)/N - 6*N*w2 + (10*u2*w2)/N + 18*N*u2*w2 - (4*u2^2*w2)/N - 
     21*N*u2^2*w2)*PolyLog[4, u2/mw2p1] + 
   ((2*w2)/N + 5*N*w2 - (4*u2*w2)/N - 22*N*u2*w2 + (4*u2^2*w2)/N + 
     22*N*u2^2*w2)*PolyLog[4, v2] + ((-4*w2)/N + 2*N*w2 + (8*u2*w2)/N - 
     4*N*u2*w2)*PolyLog[4, v2/mw2p1] + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + (8*u2^2*w2)/N + 
     26*N*u2^2*w2)*PolyLog[4, v2/(mu2p1*mw2p1)] + 
   ((6*w2)/N + 16*N*w2 - (12*u2*w2)/N - 62*N*u2*w2 + (14*u2^2*w2)/N + 
     61*N*u2^2*w2)*PolyLog[4, -(v2/u2)] + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + (8*u2^2*w2)/N + 
     26*N*u2^2*w2)*PolyLog[4, 1 - w2^(-1)] + 
   ((-8*w2)/N - 9*N*w2 + (16*u2*w2)/N + 36*N*u2*w2 - (10*u2^2*w2)/N - 
     39*N*u2^2*w2)*PolyLog[4, -(u2/w2)] + 
   ((3*mu2p1^2*w2)/N + 2*N*w2 - 7*N*u2*w2 + (17*N*u2^2*w2)/2)*
    PolyLog[4, -((u2*v2)/w2)] + ((6*w2)/N + 4*N*w2 - (12*u2*w2)/N - 
     20*N*u2*w2 + (8*u2^2*w2)/N + 22*N*u2^2*w2)*PolyLog[4, w2] + 
   ((-3*w2)/N - 7*N*w2 + (6*u2*w2)/N + 20*N*u2*w2 - (4*u2^2*w2)/N - 
     21*N*u2^2*w2)*PolyLog[4, w2/mu2p1] + 
   ((6*w2)/N + 6*N*w2 - (12*u2*w2)/N - 24*N*u2*w2 + (8*u2^2*w2)/N + 
     26*N*u2^2*w2)*PolyLog[4, (u2*w2)/(mu2p1*mw2p1)] + 
   ((-2*w2)/N - 5*N*w2 + (4*u2*w2)/N + 22*N*u2*w2 - (4*u2^2*w2)/N - 
     22*N*u2^2*w2)*PolyLog[4, -(w2/v2)] + 
   (-((mu2p1^2*w2)/N) + 3*N*w2 - 9*N*u2*w2 + (17*N*u2^2*w2)/2)*
    PolyLog[4, -((u2*w2)/v2)] + ((-5*w2)/N - 7*N*w2 + (10*u2*w2)/N + 
     29*N*u2*w2 - (7*u2^2*w2)/N - (61*N*u2^2*w2)/2)*
    PolyLog[4, -((v2*w2)/u2)] - Zeta[3]/(2*N) - (77*N*Zeta[3])/6 + 
   (2*N*Zeta[3])/u2 + (11*u2*Zeta[3])/(2*N) + (71*N*u2*Zeta[3])/2 - 
   (5*u2^2*Zeta[3])/N - (67*N*u2^2*Zeta[3])/2 + (61*N*u2^3*Zeta[3])/6 - 
   (11*v2*Zeta[3])/(2*N) + (2*v2*Zeta[3])/(mw2p1*N) + (73*N*v2*Zeta[3])/6 - 
   (4*N*v2*Zeta[3])/mw2p1 - (4*N*v2*Zeta[3])/u2 - (52*N*u2*v2*Zeta[3])/3 + 
   (61*N*u2^2*v2*Zeta[3])/6 + (2*v2^2*Zeta[3])/(mw2p1^2*N) + 
   (2*v2^2*Zeta[3])/(mw2p1*N) - N*v2^2*Zeta[3] + (6*N*v2^2*Zeta[3])/mw2p1^2 + 
   (4*N*v2^2*Zeta[3])/u2 + (2*N*v2^3*Zeta[3])/3 - 
   (10*N*v2^3*Zeta[3])/(3*u2) + (4*N*v2^4*Zeta[3])/(3*u2) + 
   (4*N*v2^2*Zeta[3])/(3*w2^2) - (2*N*v2^3*Zeta[3])/w2^2 + 
   (2*N*v2^4*Zeta[3])/w2^2 - (2*N*v2^5*Zeta[3])/(3*w2^2) + 
   (2*N*v2*Zeta[3])/(3*w2) - (v2^2*Zeta[3])/(2*N*w2) - 
   (N*v2^2*Zeta[3])/(2*w2) + (3*N*v2^3*Zeta[3])/w2 - 
   (4*N*v2^4*Zeta[3])/(3*w2) + Log[mu2p1]*((4*w2*Zeta[3])/N - 
     2*N*w2*Zeta[3] - (8*u2*w2*Zeta[3])/N + 4*N*u2*w2*Zeta[3]) + 
   Log[u2]*(N^(-1) + (107*N)/12 - (mu2p1*Nf)/3 + (2*u2)/N + 13*N*u2 - 
     (2*u2^2)/N - (89*N*u2^2)/6 - (2*v2)/(mw2p1*N) - (4*N*v2)/3 - 
     (97*N*v2)/(6*mw2p1) + (3*v2^2)/(2*mw2p1^2*N) + (N*v2^2)/3 + 
     (43*N*v2^2)/(4*mw2p1^2) + (N*v2^2)/mw2p1 + (Nf*v2)/(3*(1 - w2)) + 
     (mv2p1^2*N*v2)/(3*w2) - (7*w2*Zeta[3])/N - 6*N*w2*Zeta[3] + 
     (14*u2*w2*Zeta[3])/N + 30*N*u2*w2*Zeta[3] - (12*u2^2*w2*Zeta[3])/N - 
     31*N*u2^2*w2*Zeta[3]) + Log[w2]*(N^(-1) + 1/(2*mw2p1*N) + (115*N)/12 + 
     (43*N)/(12*mw2p1) - (mu2p1*Nf)/3 + mv2p1/(2*N*u2) + (7*mv2p1*N)/(2*u2) - 
     (4*u2)/N - (63*N*u2)/2 + (2*u2^2)/N + (89*N*u2^2)/6 - (2*v2)/N - 
     (3*v2)/(2*mw2p1^2*N) + (3*v2)/(2*mw2p1*N) - (27*N*v2)/2 - 
     (43*N*v2)/(4*mw2p1^2) + (95*N*v2)/(12*mw2p1) + (2*u2*v2)/N + 
     (89*N*u2*v2)/6 - (N*v2^2)/3 + (Nf*v2)/(3*(1 - w2)) - (8*w2*Zeta[3])/N + 
     2*N*w2*Zeta[3] + (16*u2*w2*Zeta[3])/N + 2*N*u2*w2*Zeta[3] - 
     (6*u2^2*w2*Zeta[3])/N - 7*N*u2^2*w2*Zeta[3]) + 
   Pi*(((2*I)*mu2p1*mv2p1)/N + ((I/2)*mv2p1)/(mw2p1*N) + (13*I)*mu2p1*N + 
     (((43*I)/12)*N)/mw2p1 + (I/3)*mu2p1*Nf + ((I/2)*mv2p1)/(N*u2) + 
     (((7*I)/2)*mv2p1*N)/u2 - (((3*I)/2)*mv2p1*v2)/(mw2p1^2*N) - 
     ((89*I)/6)*mu2p1*N*v2 - (((43*I)/4)*mv2p1*N*v2)/mw2p1^2 - 
     (((11*I)/4)*N*v2)/mw2p1 + (I*N*v2^2)/mw2p1 - ((I/3)*Nf*v2)/(1 - w2) + 
     ((I/3)*mv2p1^2*N*v2)/w2 - ((6*I)*w2*Zeta[3])/N + (2*I)*N*w2*Zeta[3] + 
     ((12*I)*u2*w2*Zeta[3])/N + (2*I)*N*u2*w2*Zeta[3] - 
     ((10*I)*u2^2*w2*Zeta[3])/N - (3*I)*N*u2^2*w2*Zeta[3]) + 
   Log[v2]*(-N^(-1) + 1/(mv2p1*N) - (13*N)/2 + N/mv2p1 + mu2p1*Nf - 
     u2/(mv2p1^2*N) + u2/(mv2p1*N) + (11*N*u2)/2 - (N*u2)/mv2p1^2 + 
     (N*u2)/mv2p1 + (2*mu2p1*v2)/N + v2/(2*mw2p1*N) + (89*N*v2)/6 + 
     (109*N*v2)/(12*mw2p1) + v2/(2*N*u2) + (7*N*v2)/(2*u2) - (89*N*u2*v2)/6 - 
     (3*v2^2)/(2*mw2p1^2*N) - (43*N*v2^2)/(4*mw2p1^2) - (N*v2^2)/mw2p1 - 
     (Nf*v2)/(1 - w2) + (mv2p1*N*v2^2)/(3*w2) + (8*w2*Zeta[3])/N + 
     4*N*w2*Zeta[3] - (16*u2*w2*Zeta[3])/N - 20*N*u2*w2*Zeta[3] + 
     (12*u2^2*w2*Zeta[3])/N + 22*N*u2^2*w2*Zeta[3]) + 
   Log[mw2p1]*((5*w2*Zeta[3])/N + 8*N*w2*Zeta[3] - (10*u2*w2*Zeta[3])/N - 
     34*N*u2*w2*Zeta[3] + (8*u2^2*w2*Zeta[3])/N + 35*N*u2^2*w2*Zeta[3]), 
 alpha3Region4a2L -> (-4*mu2p1^2*N)/27 + (4*N)/(27*u2) - 
   (4*mu2p1^2*N)/(27*u2) - u2/(mv2p1*N) - (4*mu2p1^2*N*u2)/27 - 
   (N*u2)/mv2p1 - (4*N*u2^2)/27 + (4*N*u2^3)/27 - (4*N*v2)/(27*u2^2) + 
   (4*mv2p1*N*v2)/(27*u2^2) + (4*N*u2*v2)/27 - (4*mv2p1*N*u2*v2)/27 + 
   (4*N*v2^2)/(27*u2^2) - (4*N*u2*v2^2)/27 + 
   Pi^4*(u2/(9*N) - (3*N*u2)/20 - (2*u2^2)/(9*N) - (37*N*u2^2)/120 + 
     (37*u2^3)/(360*N) + (53*N*u2^3)/144 - (2*u2*v2)/(9*N) - 
     (37*N*u2*v2)/120 + (37*u2^2*v2)/(180*N) + (53*N*u2^2*v2)/72 + 
     (37*u2*v2^2)/(360*N) + (53*N*u2*v2^2)/144) + 
   Pi^2*(2/(3*N) - N/3 - 1/(6*N*u2) - (23*N)/(24*u2) - (25*u2)/(12*N) + 
     (19*N*u2)/9 - u2^2/N - (133*N*u2^2)/12 + (4*u2^3)/(3*N) + 
     (37*N*u2^3)/3 - (11*v2)/(6*N) + v2/(mu2p1^2*N) + v2/(4*mu2p1*N) - 
     (23*N*v2)/12 + (43*N*v2)/(6*mu2p1^2) - (85*N*v2)/(12*mu2p1) + 
     (N*v2)/(6*u2^2) - (17*N*v2)/(12*u2) + (4*u2*v2)/(3*N) + 
     (83*N*u2*v2)/36 + (2*Nf*u2*v2)/3 + (8*u2^2*v2)/(3*N) + 
     (74*N*u2^2*v2)/3 + (7*v2^2)/(3*N) - (3*v2^2)/(2*mu2p1^3*N) + 
     (3*v2^2)/(4*mu2p1^2*N) - v2^2/(mu2p1*N) + (233*N*v2^2)/18 - 
     (43*N*v2^2)/(4*mu2p1^3) + (143*N*v2^2)/(24*mu2p1^2) - 
     (133*N*v2^2)/(24*mu2p1) + (2*Nf*v2^2)/3 - (Nf*v2^2)/(3*mu2p1^2) - 
     (Nf*v2^2)/(3*mu2p1) - (N*v2^2)/(3*u2^2) + (65*N*v2^2)/(24*u2) + 
     (4*u2*v2^2)/(3*N) + 13*N*u2*v2^2 + (2*N*v2^3)/3 + (5*N*v2^3)/(18*u2^2) - 
     (14*N*v2^3)/(9*u2) - (N*v2^4)/(9*u2^2) + (4*N*v2^4)/(9*u2)) + 
   Pi^3*((((-2*I)/3)*N)/mu2p1 + ((I/2)*u2)/N + ((17*I)/6)*N*u2 - 
     ((2*I)/9)*Nf*u2 - ((I/3)*u2^2)/N - ((11*I)/3)*mv2p1*N*u2^2 + 
     ((4*I)/9)*Nf*u2^2 + ((11*I)/6)*N*u2^3 - ((4*I)/9)*Nf*u2^3 - 
     ((I/2)*v2)/N + ((I/2)*v2)/(mu2p1*N) + I*N*v2 + ((I/3)*N*v2)/mu2p1^2 - 
     (((4*I)/3)*N*v2)/mu2p1 + (((2*I)/3)*N*v2)/mw2p1 + ((I/9)*N*v2)/u2 - 
     (((5*I)/6)*u2*v2)/N - ((13*I)/6)*N*u2*v2 + ((4*I)/9)*Nf*u2*v2 - 
     ((8*I)/9)*Nf*u2^2*v2 - ((I/2)*v2^2)/N + ((I/4)*v2^2)/(mu2p1^2*N) + 
     ((I/4)*v2^2)/(mu2p1*N) + ((3*I)/2)*N*v2^2 - (((2*I)/3)*N*v2^2)/mu2p1^3 + 
     (((5*I)/6)*N*v2^2)/mu2p1^2 - (((4*I)/3)*N*v2^2)/mu2p1 + 
     (((2*I)/9)*N*v2^2)/u2^2 - ((I/6)*N*v2^2)/u2 + ((11*I)/6)*N*u2*v2^2 - 
     ((4*I)/9)*Nf*u2*v2^2 - ((I/3)*N*v2^3)/u2^2 + ((I/2)*N*v2^3)/u2 + 
     ((I/3)*N*v2^4)/u2^2 - (((2*I)/9)*N*v2^4)/u2 - ((I/9)*N*v2^5)/u2^2 + 
     (((2*I)/9)*N)/w2 - (((7*I)/18)*N*v2)/w2 + ((I/3)*N*v2^2)/w2 - 
     (((5*I)/18)*N*v2^3)/w2 + ((I/9)*N*v2^4)/w2) + (4*N)/(27*w2^2) - 
   (4*N*u2)/(27*w2^2) - (4*N*v2)/(27*w2^2) - (8*N)/(27*w2) + 
   (4*N*u2)/(27*w2) + (4*N*v2)/(27*w2) - (8*u2*G[0, 0, 1, mu2p1, v2])/N - 
   9*N*u2*G[0, 0, 1, mu2p1, v2] + (16*u2^2*G[0, 0, 1, mu2p1, v2])/N + 
   36*N*u2^2*G[0, 0, 1, mu2p1, v2] - (10*u2^3*G[0, 0, 1, mu2p1, v2])/N - 
   39*N*u2^3*G[0, 0, 1, mu2p1, v2] + (16*u2*v2*G[0, 0, 1, mu2p1, v2])/N + 
   36*N*u2*v2*G[0, 0, 1, mu2p1, v2] - (20*u2^2*v2*G[0, 0, 1, mu2p1, v2])/N - 
   78*N*u2^2*v2*G[0, 0, 1, mu2p1, v2] - (10*u2*v2^2*G[0, 0, 1, mu2p1, v2])/
    N - 39*N*u2*v2^2*G[0, 0, 1, mu2p1, v2] - (2*u2*G[0, 1, 0, mu2p1, v2])/N - 
   5*N*u2*G[0, 1, 0, mu2p1, v2] + (4*u2^2*G[0, 1, 0, mu2p1, v2])/N + 
   22*N*u2^2*G[0, 1, 0, mu2p1, v2] - (4*u2^3*G[0, 1, 0, mu2p1, v2])/N - 
   22*N*u2^3*G[0, 1, 0, mu2p1, v2] + (4*u2*v2*G[0, 1, 0, mu2p1, v2])/N + 
   22*N*u2*v2*G[0, 1, 0, mu2p1, v2] - (8*u2^2*v2*G[0, 1, 0, mu2p1, v2])/N - 
   44*N*u2^2*v2*G[0, 1, 0, mu2p1, v2] - (4*u2*v2^2*G[0, 1, 0, mu2p1, v2])/N - 
   22*N*u2*v2^2*G[0, 1, 0, mu2p1, v2] + (2*u2*G[0, 1, 0, -u2, v2])/N + 
   5*N*u2*G[0, 1, 0, -u2, v2] - (4*u2^2*G[0, 1, 0, -u2, v2])/N - 
   22*N*u2^2*G[0, 1, 0, -u2, v2] + (4*u2^3*G[0, 1, 0, -u2, v2])/N + 
   22*N*u2^3*G[0, 1, 0, -u2, v2] - (4*u2*v2*G[0, 1, 0, -u2, v2])/N - 
   22*N*u2*v2*G[0, 1, 0, -u2, v2] + (8*u2^2*v2*G[0, 1, 0, -u2, v2])/N + 
   44*N*u2^2*v2*G[0, 1, 0, -u2, v2] + (4*u2*v2^2*G[0, 1, 0, -u2, v2])/N + 
   22*N*u2*v2^2*G[0, 1, 0, -u2, v2] + (2*u2*G[0, 1, mu2p1, -u2, v2])/N + 
   5*N*u2*G[0, 1, mu2p1, -u2, v2] - (4*u2^2*G[0, 1, mu2p1, -u2, v2])/N - 
   22*N*u2^2*G[0, 1, mu2p1, -u2, v2] + (4*u2^3*G[0, 1, mu2p1, -u2, v2])/N + 
   22*N*u2^3*G[0, 1, mu2p1, -u2, v2] - (4*u2*v2*G[0, 1, mu2p1, -u2, v2])/N - 
   22*N*u2*v2*G[0, 1, mu2p1, -u2, v2] + (8*u2^2*v2*G[0, 1, mu2p1, -u2, v2])/
    N + 44*N*u2^2*v2*G[0, 1, mu2p1, -u2, v2] + 
   (4*u2*v2^2*G[0, 1, mu2p1, -u2, v2])/N + 
   22*N*u2*v2^2*G[0, 1, mu2p1, -u2, v2] - (3*u2*G[0, mu2p1, -u2, mu2p1, v2])/
    N - 3*N*u2*G[0, mu2p1, -u2, mu2p1, v2] + 
   (6*u2^2*G[0, mu2p1, -u2, mu2p1, v2])/N + 
   12*N*u2^2*G[0, mu2p1, -u2, mu2p1, v2] - 
   (4*u2^3*G[0, mu2p1, -u2, mu2p1, v2])/N - 
   13*N*u2^3*G[0, mu2p1, -u2, mu2p1, v2] + 
   (6*u2*v2*G[0, mu2p1, -u2, mu2p1, v2])/N + 
   12*N*u2*v2*G[0, mu2p1, -u2, mu2p1, v2] - 
   (8*u2^2*v2*G[0, mu2p1, -u2, mu2p1, v2])/N - 
   26*N*u2^2*v2*G[0, mu2p1, -u2, mu2p1, v2] - 
   (4*u2*v2^2*G[0, mu2p1, -u2, mu2p1, v2])/N - 
   13*N*u2*v2^2*G[0, mu2p1, -u2, mu2p1, v2] + (2*u2*G[0, -u2, 0, mu2p1, v2])/
    N - N*u2*G[0, -u2, 0, mu2p1, v2] - (4*u2^2*G[0, -u2, 0, mu2p1, v2])/N + 
   2*N*u2^2*G[0, -u2, 0, mu2p1, v2] - (4*u2*v2*G[0, -u2, 0, mu2p1, v2])/N + 
   2*N*u2*v2*G[0, -u2, 0, mu2p1, v2] + (5*u2*G[0, -u2, mu2p1, -u2, v2])/N + 
   8*N*u2*G[0, -u2, mu2p1, -u2, v2] - (10*u2^2*G[0, -u2, mu2p1, -u2, v2])/N - 
   34*N*u2^2*G[0, -u2, mu2p1, -u2, v2] + (8*u2^3*G[0, -u2, mu2p1, -u2, v2])/
    N + 35*N*u2^3*G[0, -u2, mu2p1, -u2, v2] - 
   (10*u2*v2*G[0, -u2, mu2p1, -u2, v2])/N - 
   34*N*u2*v2*G[0, -u2, mu2p1, -u2, v2] + 
   (16*u2^2*v2*G[0, -u2, mu2p1, -u2, v2])/N + 
   70*N*u2^2*v2*G[0, -u2, mu2p1, -u2, v2] + 
   (8*u2*v2^2*G[0, -u2, mu2p1, -u2, v2])/N + 
   35*N*u2*v2^2*G[0, -u2, mu2p1, -u2, v2] + (6*u2*G[0, -u2, -u2, mu2p1, v2])/
    N + 10*N*u2*G[0, -u2, -u2, mu2p1, v2] - 
   (12*u2^2*G[0, -u2, -u2, mu2p1, v2])/N - 
   38*N*u2^2*G[0, -u2, -u2, mu2p1, v2] + (10*u2^3*G[0, -u2, -u2, mu2p1, v2])/
    N + 39*N*u2^3*G[0, -u2, -u2, mu2p1, v2] - 
   (12*u2*v2*G[0, -u2, -u2, mu2p1, v2])/N - 
   38*N*u2*v2*G[0, -u2, -u2, mu2p1, v2] + 
   (20*u2^2*v2*G[0, -u2, -u2, mu2p1, v2])/N + 
   78*N*u2^2*v2*G[0, -u2, -u2, mu2p1, v2] + 
   (10*u2*v2^2*G[0, -u2, -u2, mu2p1, v2])/N + 
   39*N*u2*v2^2*G[0, -u2, -u2, mu2p1, v2] + 
   Pi^3*((((-7*I)/6)*u2)/N + (I/2)*N*u2 + (((7*I)/3)*u2^2)/N + I*N*u2^2 - 
     (((5*I)/3)*u2^3)/N - ((4*I)/3)*N*u2^3 + (((7*I)/3)*u2*v2)/N + 
     I*N*u2*v2 - (((10*I)/3)*u2^2*v2)/N - ((8*I)/3)*N*u2^2*v2 - 
     (((5*I)/3)*u2*v2^2)/N - ((4*I)/3)*N*u2*v2^2)*Log[mu2p1] + 
   Pi*((4*I)/N - (2*I)*N - I/(N*u2) - (((23*I)/4)*N)/u2 - (((11*I)/2)*u2)/N - 
     ((33*I)/4)*N*u2 - (11*I)*N*u2^2 + ((2*I)*u2^3)/N + ((37*I)/2)*N*u2^3 - 
     (((11*I)/2)*v2)/N + ((2*I)*v2)/(mu2p1*N) - ((58*I)/3)*N*v2 + 
     ((10*I)*N*v2)/mu2p1 + (I*N*v2)/u2^2 - ((I/2)*N*v2)/u2 - 
     ((I/2)*u2*v2)/N - ((91*I)/6)*N*u2*v2 + ((4*I)*u2^2*v2)/N + 
     (37*I)*N*u2^2*v2 - ((I/2)*v2^2)/N + (((3*I)/2)*v2^2)/(mu2p1*N) - 
     ((29*I)/6)*N*v2^2 + ((I/2)*N*v2^2)/mu2p1^2 + (((25*I)/2)*N*v2^2)/mu2p1 - 
     ((2*I)*N*v2^2)/u2^2 + (((43*I)/12)*N*v2^2)/u2 + ((2*I)*u2*v2^2)/N + 
     ((39*I)/2)*N*u2*v2^2 + I*N*v2^3 + (((5*I)/3)*N*v2^3)/u2^2 - 
     (((8*I)/3)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2^2 + (((2*I)/3)*N*v2^4)/u2)*
    Log[mu2p1] + Pi^2*((-4*N)/9 - (9*u2)/(4*N) - (143*N*u2)/18 + (Nf*u2)/3 + 
     (7*u2^2)/(6*N) + (265*N*u2^2)/18 - (2*Nf*u2^2)/3 - (71*N*u2^3)/12 + 
     (2*Nf*u2^3)/3 - (11*v2)/(6*N) + v2/(mu2p1*N) + (11*N*v2)/6 - 
     (2*N*v2)/mu2p1 + (4*N*v2)/(9*u2) + (8*u2*v2)/(3*N) + (457*N*u2*v2)/18 - 
     (2*Nf*u2*v2)/3 - (71*N*u2^2*v2)/6 + (4*Nf*u2^2*v2)/3 + (3*v2^2)/(2*N) - 
     v2^2/(3*mu2p1^2*N) - v2^2/(3*mu2p1*N) + 10*N*v2^2 - 
     (2*N*v2^2)/(3*mu2p1^2) - (11*N*v2^2)/(3*mu2p1) + (8*N*v2^2)/(9*u2^2) + 
     (5*v2^2)/(12*N*u2) + (23*N*v2^2)/(12*u2) - (71*N*u2*v2^2)/12 + 
     (2*Nf*u2*v2^2)/3 + (4*N*v2^3)/9 + (4*N)/(3*w2) - (2*N*v2)/w2 + 
     (4*N*v2^2)/(3*w2) - (10*N*v2^3)/(9*w2) + (4*N*v2^4)/(9*w2))*Log[mu2p1] + 
   Pi*((-1/3*I)*N + (((9*I)/4)*u2)/N + ((8*I)/3)*N*u2 - (((5*I)/2)*u2^2)/N - 
     ((35*I)/6)*N*u2^2 - ((3*I)/4)*N*u2^3 + ((I/2)*v2)/N + I*N*v2 - 
     ((I/6)*N*v2)/u2 - ((4*I)*u2*v2)/N - ((95*I)/6)*N*u2*v2 - 
     ((3*I)/2)*N*u2^2*v2 - (((3*I)/2)*v2^2)/N + ((I/2)*v2^2)/(mu2p1^2*N) + 
     ((I/2)*v2^2)/(mu2p1*N) - ((21*I)/2)*N*v2^2 + ((4*I)*N*v2^2)/mu2p1^2 + 
     ((4*I)*N*v2^2)/mu2p1 - ((I/3)*N*v2^2)/u2^2 - ((I/4)*v2^2)/(N*u2) - 
     ((I/4)*N*v2^2)/u2 - ((3*I)/4)*N*u2*v2^2 + (I/3)*N*v2^3 - 
     ((I/2)*N*v2)/w2 + (I*N*v2^2)/w2 - (((5*I)/6)*N*v2^3)/w2 + 
     ((I/3)*N*v2^4)/w2)*Log[mu2p1]^2 + 
   Pi^2*((N*u2)/4 - 3*N*u2^2 + (41*N*u2^3)/12 - 3*N*u2*v2 + 
     (41*N*u2^2*v2)/6 + (41*N*u2*v2^2)/12 + (5*u2*w2^2)/(6*N))*Log[mu2p1]^2 + 
   Pi*(((I/6)*u2)/N - (I/2)*N*u2 - ((I/3)*u2^2)/N + I*N*u2^2 + 
     ((I/3)*u2^3)/N - I*N*u2^3 - ((I/3)*u2*v2)/N + I*N*u2*v2 + 
     (((2*I)/3)*u2^2*v2)/N - (2*I)*N*u2^2*v2 + ((I/3)*u2*v2^2)/N - 
     I*N*u2*v2^2)*Log[mu2p1]^3 + (-1/9*N + (3*u2)/(4*N) + (8*N*u2)/9 - 
     (5*u2^2)/(6*N) - (35*N*u2^2)/18 - (N*u2^3)/4 + v2/(6*N) + (N*v2)/3 - 
     (N*v2)/(18*u2) - (4*u2*v2)/(3*N) - (95*N*u2*v2)/18 - (N*u2^2*v2)/2 - 
     v2^2/(2*N) + v2^2/(6*mu2p1^2*N) + v2^2/(6*mu2p1*N) - (7*N*v2^2)/2 + 
     (4*N*v2^2)/(3*mu2p1^2) + (4*N*v2^2)/(3*mu2p1) - (N*v2^2)/(9*u2^2) - 
     v2^2/(12*N*u2) - (N*v2^2)/(12*u2) - (N*u2*v2^2)/4 + (N*v2^3)/9 - 
     (N*v2)/(6*w2) + (N*v2^2)/(3*w2) - (5*N*v2^3)/(18*w2) + (N*v2^4)/(9*w2))*
    Log[mu2p1]^3 + ((-3*u2)/(8*N) - (5*N*u2)/24 + (3*u2^2)/(4*N) + 
     (7*N*u2^2)/6 - u2^3/(2*N) - (31*N*u2^3)/24 + (3*u2*v2)/(4*N) + 
     (7*N*u2*v2)/6 - (u2^2*v2)/N - (31*N*u2^2*v2)/12 - (u2*v2^2)/(2*N) - 
     (31*N*u2*v2^2)/24)*Log[mu2p1]^4 + 
   Pi^3*((((-5*I)/6)*u2)/N - (I/6)*N*u2 + (((5*I)/3)*u2^2)/N + 
     ((10*I)/3)*N*u2^2 - ((2*I)*u2^3)/N - ((19*I)/6)*N*u2^3 + 
     (((5*I)/3)*u2*v2)/N + ((10*I)/3)*N*u2*v2 - ((4*I)*u2^2*v2)/N - 
     ((19*I)/3)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N - ((19*I)/6)*N*u2*v2^2)*
    Log[mw2p1] + Pi^2*((5*N)/9 - (7*u2)/(6*N) - (4*N*u2)/9 + (Nf*u2)/3 - 
     u2^2/(3*N) - (4*N*u2^2)/9 - (2*Nf*u2^2)/3 - (37*N*u2^3)/6 + 
     (2*Nf*u2^3)/3 - (5*N*v2)/6 + (2*N*v2)/(3*u2) - (u2*v2)/(3*N) + 
     (17*N*u2*v2)/9 - (2*Nf*u2*v2)/3 - (37*N*u2^2*v2)/3 + (4*Nf*u2^2*v2)/3 + 
     (19*N*v2^2)/6 + (4*N*v2^2)/(3*u2^2) - (N*v2^2)/(2*u2) - 
     (37*N*u2*v2^2)/6 + (2*Nf*u2*v2^2)/3 - (5*N*v2^3)/9 - 
     (5*N*v2^3)/(3*u2^2) + (5*N*v2^3)/(2*u2) + (5*N*v2^4)/(3*u2^2) - 
     (10*N*v2^4)/(9*u2) - (5*N*v2^5)/(9*u2^2) + (7*mv2p1*N)/(9*w2))*
    Log[mw2p1] + Pi*((-4*I)/N - (I/2)/(mu2p1^2*N) + ((5*I)/2)/(mu2p1*N) + 
     (2*I)*N - (((9*I)/4)*N)/mu2p1^2 + (((5*I)/4)*N)/mu2p1 - 
     (((7*I)/2)*u2)/N - ((3*I)/4)*N*u2 - ((4*I)*mv2p1*u2^2)/N - 
     (26*I)*N*u2^2 + ((2*I)*u2^3)/N + ((37*I)/2)*N*u2^3 - (((5*I)/2)*v2)/N + 
     ((3*I)*v2)/(mu2p1^3*N) - ((5*I)*v2)/(mu2p1^2*N) + 
     (((9*I)/2)*v2)/(mu2p1*N) + (I/3)*N*v2 + (((27*I)/2)*N*v2)/mu2p1^3 - 
     (((45*I)/2)*N*v2)/mu2p1^2 + ((10*I)*N*v2)/mu2p1 - (((13*I)/2)*u2*v2)/N - 
     ((113*I)/3)*N*u2*v2 + (37*I)*N*u2^2*v2 - (((5*I)/2)*v2^2)/N + 
     ((3*I)*v2^2)/(mu2p1^3*N) - (((3*I)/2)*v2^2)/(mu2p1^2*N) + 
     (I*v2^2)/(mu2p1*N) - ((37*I)/3)*N*v2^2 + (((27*I)/2)*N*v2^2)/mu2p1^3 - 
     (((27*I)/4)*N*v2^2)/mu2p1^2 + (((17*I)/4)*N*v2^2)/mu2p1 + 
     ((2*I)*N*v2^2)/u2 + ((2*I)*u2*v2^2)/N + ((39*I)/2)*N*u2*v2^2 + 
     I*N*v2^3 - ((2*I)*N*v2^3)/u2 + (((2*I)/3)*N*v2^4)/u2 - 
     ((I/2)*mv2p1)/(N*w2^2) - (((7*I)/2)*mv2p1*N)/w2^2 + ((5*I)/2)/(N*w2) + 
     (((5*I)/2)*N)/w2 - ((2*I)*v2)/(N*w2) + (((5*I)/3)*N*v2)/w2 - 
     (((4*I)/3)*N*v2^2)/w2 + (((2*I)/3)*N*v2^3)/w2)*Log[mw2p1] + 
   Pi^2*((N*u2)/3 - (5*N*u2^2)/3 + (13*N*u2^3)/6 - (5*N*u2*v2)/3 + 
     (13*N*u2^2*v2)/3 + (13*N*u2*v2^2)/6 + (u2*w2^2)/N)*Log[mu2p1]*
    Log[mw2p1] + Pi*(((2*I)*u2)/N + ((7*I)/2)*N*u2 - ((4*I)*u2^2)/N - 
     (13*I)*N*u2^2 + ((4*I)*u2^3)/N + (13*I)*N*u2^3 - ((4*I)*u2*v2)/N - 
     (13*I)*N*u2*v2 + ((8*I)*u2^2*v2)/N + (26*I)*N*u2^2*v2 + 
     ((4*I)*u2*v2^2)/N + (13*I)*N*u2*v2^2)*Log[mu2p1]^2*Log[mw2p1] + 
   ((-7*u2)/(2*N) - (7*N*u2)/2 + (7*u2^2)/N + 14*N*u2^2 - (14*u2^3)/(3*N) - 
     (91*N*u2^3)/6 + (7*u2*v2)/N + 14*N*u2*v2 - (28*u2^2*v2)/(3*N) - 
     (91*N*u2^2*v2)/3 - (14*u2*v2^2)/(3*N) - (91*N*u2*v2^2)/6)*Log[mu2p1]^3*
    Log[mw2p1] + Pi^2*((5*N*u2)/6 - (14*N*u2^2)/3 + u2^3/N + (25*N*u2^3)/6 - 
     (14*N*u2*v2)/3 + (2*u2^2*v2)/N + (25*N*u2^2*v2)/3 + (u2*v2^2)/N + 
     (25*N*u2*v2^2)/6)*Log[mw2p1]^2 + 
   Pi*((I/3)*N - ((I/4)*u2)/N - ((47*I)/12)*N*u2 + (((5*I)/2)*u2^2)/N + 
     ((22*I)/3)*N*u2^2 - ((3*I)/4)*N*u2^3 - (I/2)*N*v2 + 
     (((5*I)/2)*u2*v2)/N + ((19*I)/3)*N*u2*v2 - ((3*I)/2)*N*u2^2*v2 - 
     (I/2)*N*v2^2 - (((3*I)/2)*N*v2^2)/u2 - ((3*I)/4)*N*u2*v2^2 - 
     (I/3)*N*v2^3 - (I*N*v2^3)/u2^2 + (((3*I)/2)*N*v2^3)/u2 + 
     (I*N*v2^4)/u2^2 - (((2*I)/3)*N*v2^4)/u2 - ((I/3)*N*v2^5)/u2^2 - 
     ((I/3)*mv2p1*N)/w2)*Log[mw2p1]^2 + 
   Pi*(((2*I)*u2)/N + ((7*I)/2)*N*u2 - ((4*I)*u2^2)/N - (13*I)*N*u2^2 + 
     ((4*I)*u2^3)/N + (13*I)*N*u2^3 - ((4*I)*u2*v2)/N - (13*I)*N*u2*v2 + 
     ((8*I)*u2^2*v2)/N + (26*I)*N*u2^2*v2 + ((4*I)*u2*v2^2)/N + 
     (13*I)*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]^2 + 
   ((-9*u2)/(2*N) - (9*N*u2)/2 + (9*u2^2)/N + 18*N*u2^2 - (6*u2^3)/N - 
     (39*N*u2^3)/2 + (9*u2*v2)/N + 18*N*u2*v2 - (12*u2^2*v2)/N - 
     39*N*u2^2*v2 - (6*u2*v2^2)/N - (39*N*u2*v2^2)/2)*Log[mu2p1]^2*
    Log[mw2p1]^2 + Pi*((((5*I)/6)*u2)/N + (I/6)*N*u2 - (((5*I)/3)*u2^2)/N - 
     ((7*I)/3)*N*u2^2 + (I*u2^3)/N + ((8*I)/3)*N*u2^3 - (((5*I)/3)*u2*v2)/N - 
     ((7*I)/3)*N*u2*v2 + ((2*I)*u2^2*v2)/N + ((16*I)/3)*N*u2^2*v2 + 
     (I*u2*v2^2)/N + ((8*I)/3)*N*u2*v2^2)*Log[mw2p1]^3 + 
   (-1/9*N + u2/(12*N) + (47*N*u2)/36 - (5*u2^2)/(6*N) - (22*N*u2^2)/9 + 
     (N*u2^3)/4 + (N*v2)/6 - (5*u2*v2)/(6*N) - (19*N*u2*v2)/9 + 
     (N*u2^2*v2)/2 + (N*v2^2)/6 + (N*v2^2)/(2*u2) + (N*u2*v2^2)/4 + 
     (N*v2^3)/9 + (N*v2^3)/(3*u2^2) - (N*v2^3)/(2*u2) - (N*v2^4)/(3*u2^2) + 
     (2*N*v2^4)/(9*u2) + (N*v2^5)/(9*u2^2) + (mv2p1*N)/(9*w2))*Log[mw2p1]^3 + 
   ((-2*u2)/N - (4*N*u2)/3 + (4*u2^2)/N + (17*N*u2^2)/3 - (7*u2^3)/(3*N) - 
     (13*N*u2^3)/2 + (4*u2*v2)/N + (17*N*u2*v2)/3 - (14*u2^2*v2)/(3*N) - 
     13*N*u2^2*v2 - (7*u2*v2^2)/(3*N) - (13*N*u2*v2^2)/2)*Log[mu2p1]*
    Log[mw2p1]^3 + (-1/8*u2/N - (N*u2)/3 + u2^2/(4*N) + (17*N*u2^2)/12 - 
     u2^3/(2*N) - (31*N*u2^3)/24 + (u2*v2)/(4*N) + (17*N*u2*v2)/12 - 
     (u2^2*v2)/N - (31*N*u2^2*v2)/12 - (u2*v2^2)/(2*N) - (31*N*u2*v2^2)/24)*
    Log[mw2p1]^4 + Pi^3*((((5*I)/6)*u2)/N - (I/6)*N*u2 - (((5*I)/3)*u2^2)/N - 
     ((2*I)/3)*N*u2^2 + (((4*I)/3)*u2^3)/N + ((5*I)/6)*N*u2^3 - 
     (((5*I)/3)*u2*v2)/N - ((2*I)/3)*N*u2*v2 + (((8*I)/3)*u2^2*v2)/N + 
     ((5*I)/3)*N*u2^2*v2 + (((4*I)/3)*u2*v2^2)/N + ((5*I)/6)*N*u2*v2^2)*
    Log[u2] + Pi*((((3*I)/2)*u2)/N - ((45*I)/4)*N*u2 - (I/3)*Nf*u2 + 
     ((4*I)*mv2p1*u2^2)/N + (28*I)*N*u2^2 + ((2*I)/3)*Nf*u2^2 - 
     ((2*I)*u2^3)/N - ((37*I)/2)*N*u2^3 + (((5*I)/2)*v2)/N - 
     (((5*I)/2)*v2)/(mu2p1*N) - ((5*I)/6)*N*v2 - (((8*I)/3)*N*v2)/mu2p1^2 + 
     (((19*I)/6)*N*v2)/mu2p1 + (((4*I)/3)*N*v2)/u2 + (((9*I)/2)*u2*v2)/N + 
     ((143*I)/6)*N*u2*v2 + ((4*I)/3)*Nf*u2*v2 - (37*I)*N*u2^2*v2 + 
     ((I/2)*v2^2)/N - ((I/2)*v2^2)/(mu2p1*N) - ((7*I)/2)*N*v2^2 + 
     ((4*I)*N*v2^2)/mu2p1^3 - (((17*I)/12)*N*v2^2)/mu2p1^2 + 
     (((19*I)/12)*N*v2^2)/mu2p1 + ((2*I)/3)*Nf*v2^2 - 
     ((I/3)*Nf*v2^2)/mu2p1^2 - ((I/3)*Nf*v2^2)/mu2p1 - 
     (((8*I)/3)*N*v2^2)/u2 - ((2*I)*u2*v2^2)/N - ((39*I)/2)*N*u2*v2^2 - 
     I*N*v2^3 + ((2*I)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2)*Log[u2] + 
   Pi^2*((-4*N)/9 - (2*N)/(3*mu2p1) - u2/(4*N) + (31*N*u2)/9 - (Nf*u2)/9 + 
     u2^2/(2*N) - (55*N*u2^2)/18 + (2*Nf*u2^2)/9 + (71*N*u2^3)/36 - 
     (2*Nf*u2^3)/9 + v2/(3*N) + (2*v2)/(3*mu2p1^3*N) - (4*v2)/(3*mu2p1^2*N) + 
     v2/(3*mu2p1*N) + (3*N*v2)/mu2p1^3 - (7*N*v2)/(3*mu2p1^2) - 
     (N*v2)/mu2p1 + (4*N*v2)/(3*mw2p1) + (N*v2)/(18*u2) + (5*u2*v2)/(6*N) + 
     (53*N*u2*v2)/18 + (2*Nf*u2*v2)/9 + (71*N*u2^2*v2)/18 - 
     (4*Nf*u2^2*v2)/9 + v2^2/(3*N) - v2^2/(mu2p1^4*N) + v2^2/(mu2p1^3*N) - 
     v2^2/(6*mu2p1^2*N) - v2^2/(6*mu2p1*N) + (19*N*v2^2)/3 - 
     (9*N*v2^2)/(2*mu2p1^4) + (23*N*v2^2)/(6*mu2p1^3) - 
     (5*N*v2^2)/(3*mu2p1^2) - (10*N*v2^2)/(3*mu2p1) + (N*v2^2)/(9*u2^2) + 
     (N*v2^2)/(6*u2) + (71*N*u2*v2^2)/36 - (2*Nf*u2*v2^2)/9 - (2*N*v2^3)/9 - 
     N/(9*w2) + (4*N*v2)/(9*w2) - (2*N*v2^2)/(3*w2) + (5*N*v2^3)/(9*w2) - 
     (2*N*v2^4)/(9*w2))*Log[u2] + Pi^2*((-5*u2)/(2*N) + 2*N*u2 + (5*u2^2)/N - 
     4*N*u2^2 - (5*u2^3)/(3*N) + (7*N*u2^3)/3 + (5*u2*v2)/N - 4*N*u2*v2 - 
     (10*u2^2*v2)/(3*N) + (14*N*u2^2*v2)/3 - (5*u2*v2^2)/(3*N) + 
     (7*N*u2*v2^2)/3)*Log[mu2p1]*Log[u2] + 
   Pi*(((2*I)/3)*N - (((3*I)/2)*u2)/N + ((5*I)/6)*N*u2 + (I/3)*Nf*u2 + 
     ((3*I)*u2^2)/N - ((2*I)/3)*N*u2^2 - ((2*I)/3)*Nf*u2^2 - 
     ((5*I)/6)*N*u2^3 + ((2*I)/3)*Nf*u2^3 + (I*v2)/N - (I*v2)/(mu2p1*N) - 
     (3*I)*N*v2 + ((2*I)*N*v2)/mu2p1 - ((I/3)*N*v2)/u2 + ((4*I)*u2*v2)/N - 
     ((5*I)/3)*N*u2*v2 - ((2*I)/3)*Nf*u2*v2 - ((5*I)/3)*N*u2^2*v2 + 
     ((4*I)/3)*Nf*u2^2*v2 + (I*v2^2)/N - ((I/2)*v2^2)/(mu2p1^2*N) - 
     ((I/2)*v2^2)/(mu2p1*N) - ((2*I)*N*v2^2)/mu2p1^2 + (I*N*v2^2)/mu2p1 - 
     (((2*I)/3)*N*v2^2)/u2^2 - (I*N*v2^2)/u2 - ((5*I)/6)*N*u2*v2^2 + 
     ((2*I)/3)*Nf*u2*v2^2 - ((2*I)/3)*N*v2^3 - (((4*I)/3)*N)/w2 + 
     (((7*I)/3)*N*v2)/w2 - ((2*I)*N*v2^2)/w2 + (((5*I)/3)*N*v2^3)/w2 - 
     (((2*I)/3)*N*v2^4)/w2)*Log[mu2p1]*Log[u2] + 
   Pi*(((I/2)*u2)/N - (I*u2^2)/N - (3*I)*N*u2^2 + ((7*I)/2)*N*u2^3 - 
     (I*u2*v2)/N - (3*I)*N*u2*v2 + (7*I)*N*u2^2*v2 + ((7*I)/2)*N*u2*v2^2)*
    Log[mu2p1]^2*Log[u2] + ((7*u2)/(2*N) + (19*N*u2)/6 - (7*u2^2)/N - 
     (43*N*u2^2)/3 + (13*u2^3)/(3*N) + (47*N*u2^3)/3 - (7*u2*v2)/N - 
     (43*N*u2*v2)/3 + (26*u2^2*v2)/(3*N) + (94*N*u2^2*v2)/3 + 
     (13*u2*v2^2)/(3*N) + (47*N*u2*v2^2)/3)*Log[mu2p1]^3*Log[u2] + 
   Pi^2*((-2*u2)/(3*N) + 2*N*u2 + (4*u2^2)/(3*N) - 2*N*u2^2 - (2*u2^3)/N + 
     (7*N*u2^3)/3 + (4*u2*v2)/(3*N) - 2*N*u2*v2 - (4*u2^2*v2)/N + 
     (14*N*u2^2*v2)/3 - (2*u2*v2^2)/N + (7*N*u2*v2^2)/3)*Log[mw2p1]*Log[u2] + 
   Pi*(((-2*I)/3)*N + (I*u2)/N - ((4*I)/3)*N*u2 + ((2*I)*u2^2)/N + 
     ((14*I)/3)*N*u2^2 + ((8*I)/3)*N*u2^3 + I*N*v2 - (((2*I)/3)*N*v2)/u2 + 
     ((2*I)*u2*v2)/N + ((8*I)/3)*N*u2*v2 + ((16*I)/3)*N*u2^2*v2 - 
     (3*I)*N*v2^2 - (((4*I)/3)*N*v2^2)/u2^2 + (I*N*v2^2)/u2 + 
     ((8*I)/3)*N*u2*v2^2 + ((2*I)/3)*N*v2^3 + ((2*I)*N*v2^3)/u2^2 - 
     ((3*I)*N*v2^3)/u2 - ((2*I)*N*v2^4)/u2^2 + (((4*I)/3)*N*v2^4)/u2 + 
     (((2*I)/3)*N*v2^5)/u2^2 - (((2*I)/3)*N)/w2 + (((2*I)/3)*N*v2)/w2)*
    Log[mw2p1]*Log[u2] + (-4/N - 1/(2*mu2p1^2*N) + 5/(2*mu2p1*N) + 2*N - 
     (9*N)/(4*mu2p1^2) + (5*N)/(4*mu2p1) - (7*u2)/(2*N) - (3*N*u2)/4 - 
     (4*mv2p1*u2^2)/N - 26*N*u2^2 + (2*u2^3)/N + (37*N*u2^3)/2 - 
     (5*v2)/(2*N) + (3*v2)/(mu2p1^3*N) - (5*v2)/(mu2p1^2*N) + 
     (9*v2)/(2*mu2p1*N) + (N*v2)/3 + (27*N*v2)/(2*mu2p1^3) - 
     (45*N*v2)/(2*mu2p1^2) + (10*N*v2)/mu2p1 - (13*u2*v2)/(2*N) - 
     (113*N*u2*v2)/3 + 37*N*u2^2*v2 - (5*v2^2)/(2*N) + (3*v2^2)/(mu2p1^3*N) - 
     (3*v2^2)/(2*mu2p1^2*N) + v2^2/(mu2p1*N) - (37*N*v2^2)/3 + 
     (27*N*v2^2)/(2*mu2p1^3) - (27*N*v2^2)/(4*mu2p1^2) + 
     (17*N*v2^2)/(4*mu2p1) + (2*N*v2^2)/u2 + (2*u2*v2^2)/N + 
     (39*N*u2*v2^2)/2 + N*v2^3 - (2*N*v2^3)/u2 + (2*N*v2^4)/(3*u2) - 
     mv2p1/(2*N*w2^2) - (7*mv2p1*N)/(2*w2^2) + 5/(2*N*w2) + (5*N)/(2*w2) - 
     (2*v2)/(N*w2) + (5*N*v2)/(3*w2) - (4*N*v2^2)/(3*w2) + (2*N*v2^3)/(3*w2))*
    Log[mw2p1]*Log[u2] + Pi*(((-4*I)*u2)/N - (7*I)*N*u2 + ((8*I)*u2^2)/N + 
     (26*I)*N*u2^2 - ((8*I)*u2^3)/N - (26*I)*N*u2^3 + ((8*I)*u2*v2)/N + 
     (26*I)*N*u2*v2 - ((16*I)*u2^2*v2)/N - (52*I)*N*u2^2*v2 - 
     ((8*I)*u2*v2^2)/N - (26*I)*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*Log[u2] + 
   ((13*u2)/(2*N) + 8*N*u2 - (13*u2^2)/N - 31*N*u2^2 + (10*u2^3)/N + 
     (65*N*u2^3)/2 - (13*u2*v2)/N - 31*N*u2*v2 + (20*u2^2*v2)/N + 
     65*N*u2^2*v2 + (10*u2*v2^2)/N + (65*N*u2*v2^2)/2)*Log[mu2p1]^2*
    Log[mw2p1]*Log[u2] + Pi*(((-2*I)*u2)/N - (3*I)*N*u2 + ((4*I)*u2^2)/N + 
     (15*I)*N*u2^2 - ((5*I)*u2^3)/N - ((29*I)/2)*N*u2^3 + ((4*I)*u2*v2)/N + 
     (15*I)*N*u2*v2 - ((10*I)*u2^2*v2)/N - (29*I)*N*u2^2*v2 - 
     ((5*I)*u2*v2^2)/N - ((29*I)/2)*N*u2*v2^2)*Log[mw2p1]^2*Log[u2] + 
   (N/3 - u2/(4*N) - (47*N*u2)/12 + (5*u2^2)/(2*N) + (22*N*u2^2)/3 - 
     (3*N*u2^3)/4 - (N*v2)/2 + (5*u2*v2)/(2*N) + (19*N*u2*v2)/3 - 
     (3*N*u2^2*v2)/2 - (N*v2^2)/2 - (3*N*v2^2)/(2*u2) - (3*N*u2*v2^2)/4 - 
     (N*v2^3)/3 - (N*v2^3)/u2^2 + (3*N*v2^3)/(2*u2) + (N*v2^4)/u2^2 - 
     (2*N*v2^4)/(3*u2) - (N*v2^5)/(3*u2^2) - (mv2p1*N)/(3*w2))*Log[mw2p1]^2*
    Log[u2] + ((5*u2)/N + (13*N*u2)/2 - (10*u2^2)/N - 25*N*u2^2 + 
     (8*u2^3)/N + 26*N*u2^3 - (10*u2*v2)/N - 25*N*u2*v2 + (16*u2^2*v2)/N + 
     52*N*u2^2*v2 + (8*u2*v2^2)/N + 26*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]^2*
    Log[u2] + (u2/(3*N) + (2*N*u2)/3 - (2*u2^2)/(3*N) - (10*N*u2^2)/3 + 
     (4*u2^3)/(3*N) + 3*N*u2^3 - (2*u2*v2)/(3*N) - (10*N*u2*v2)/3 + 
     (8*u2^2*v2)/(3*N) + 6*N*u2^2*v2 + (4*u2*v2^2)/(3*N) + 3*N*u2*v2^2)*
    Log[mw2p1]^3*Log[u2] + Pi^2*((13*u2)/(12*N) - (7*N*u2)/3 - 
     (13*u2^2)/(6*N) + (53*N*u2^2)/12 + (5*u2^3)/(4*N) - (95*N*u2^3)/24 - 
     (13*u2*v2)/(6*N) + (53*N*u2*v2)/12 + (5*u2^2*v2)/(2*N) - 
     (95*N*u2^2*v2)/12 + (5*u2*v2^2)/(4*N) - (95*N*u2*v2^2)/24)*Log[u2]^2 + 
   (2/N + 1/(4*mu2p1^2*N) - 5/(4*mu2p1*N) - N + (9*N)/(8*mu2p1^2) - 
     (5*N)/(8*mu2p1) + u2/N - (127*N*u2)/24 + (Nf*u2)/3 + (3*u2^2)/N + 
     (93*N*u2^2)/4 - (2*Nf*u2^2)/3 - u2^3/N - (37*N*u2^3)/4 + (5*v2)/(4*N) - 
     (3*v2)/(2*mu2p1^3*N) + (5*v2)/(2*mu2p1^2*N) - (9*v2)/(4*mu2p1*N) - 
     (N*v2)/6 - (27*N*v2)/(4*mu2p1^3) + (45*N*v2)/(4*mu2p1^2) - 
     (5*N*v2)/mu2p1 + (17*u2*v2)/(4*N) + (349*N*u2*v2)/12 - (2*Nf*u2*v2)/3 - 
     (2*u2^2*v2)/N - (37*N*u2^2*v2)/2 + (5*v2^2)/(4*N) - 
     (3*v2^2)/(2*mu2p1^3*N) + (3*v2^2)/(4*mu2p1^2*N) - v2^2/(2*mu2p1*N) + 
     (37*N*v2^2)/6 - (27*N*v2^2)/(4*mu2p1^3) + (27*N*v2^2)/(8*mu2p1^2) - 
     (17*N*v2^2)/(8*mu2p1) - (N*v2^2)/u2 - (u2*v2^2)/N - (39*N*u2*v2^2)/4 - 
     (N*v2^3)/2 + (N*v2^3)/u2 - (N*v2^4)/(3*u2) + mv2p1/(4*N*w2^2) + 
     (7*mv2p1*N)/(4*w2^2) - 5/(4*N*w2) - (5*N)/(4*w2) + v2/(N*w2) - 
     (5*N*v2)/(6*w2) + (2*N*v2^2)/(3*w2) - (N*v2^3)/(3*w2))*Log[u2]^2 + 
   Pi*(((2*I)/3)*N + ((I/4)*u2)/N + (I/4)*N*u2 - (I/6)*Nf*u2 - 
     (((5*I)/2)*u2^2)/N - (2*I)*N*u2^2 + (I/3)*Nf*u2^2 - ((11*I)/12)*N*u2^3 - 
     (I/3)*Nf*u2^3 - (((3*I)/2)*v2)/N - (I*v2)/(mu2p1^3*N) + 
     ((2*I)*v2)/(mu2p1^2*N) + ((I/2)*v2)/(mu2p1*N) + ((3*I)/2)*N*v2 - 
     (((9*I)/2)*N*v2)/mu2p1^3 + ((4*I)*N*v2)/mu2p1^2 - (I*N*v2)/mu2p1 - 
     (((2*I)/3)*N*v2)/mw2p1 + ((I/3)*N*v2)/u2 - ((4*I)*u2*v2)/N - 
     (6*I)*N*u2*v2 + (I/3)*Nf*u2*v2 - ((11*I)/6)*N*u2^2*v2 - 
     ((2*I)/3)*Nf*u2^2*v2 - (((3*I)/2)*v2^2)/N + (((3*I)/2)*v2^2)/
      (mu2p1^4*N) - (((3*I)/2)*v2^2)/(mu2p1^3*N) + 
     (((3*I)/4)*v2^2)/(mu2p1^2*N) + (((3*I)/4)*v2^2)/(mu2p1*N) - 
     (4*I)*N*v2^2 + (((27*I)/4)*N*v2^2)/mu2p1^4 - (((27*I)/4)*N*v2^2)/
      mu2p1^3 + (((13*I)/4)*N*v2^2)/mu2p1^2 + (((7*I)/4)*N*v2^2)/mu2p1 + 
     (((2*I)/3)*N*v2^2)/u2^2 - ((I/2)*N*v2^2)/u2 - ((11*I)/12)*N*u2*v2^2 - 
     (I/3)*Nf*u2*v2^2 - (I*N*v2^3)/u2^2 + (((3*I)/2)*N*v2^3)/u2 + 
     (I*N*v2^4)/u2^2 - (((2*I)/3)*N*v2^4)/u2 - ((I/3)*N*v2^5)/u2^2 + 
     (((2*I)/3)*N)/w2 - (((7*I)/6)*N*v2)/w2 + (I*N*v2^2)/w2 - 
     (((5*I)/6)*N*v2^3)/w2 + ((I/3)*N*v2^4)/w2)*Log[u2]^2 + 
   Pi*((((3*I)/2)*u2)/N + ((3*I)/2)*N*u2 - ((3*I)*u2^2)/N - (6*I)*N*u2^2 + 
     ((2*I)*u2^3)/N + ((13*I)/2)*N*u2^3 - ((3*I)*u2*v2)/N - (6*I)*N*u2*v2 + 
     ((4*I)*u2^2*v2)/N + (13*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N + 
     ((13*I)/2)*N*u2*v2^2)*Log[mu2p1]*Log[u2]^2 + 
   ((-5*N*u2)/4 + 4*N*u2^2 - (3*u2^3)/(2*N) - (13*N*u2^3)/4 + 4*N*u2*v2 - 
     (3*u2^2*v2)/N - (13*N*u2^2*v2)/2 - (3*u2*v2^2)/(2*N) - (13*N*u2*v2^2)/4)*
    Log[mu2p1]^2*Log[u2]^2 + Pi*((I*u2)/N + (I/2)*N*u2 - ((2*I)*u2^2)/N - 
     (4*I)*N*u2^2 + ((3*I)*u2^3)/N + ((7*I)/2)*N*u2^3 - ((2*I)*u2*v2)/N - 
     (4*I)*N*u2*v2 + ((6*I)*u2^2*v2)/N + (7*I)*N*u2^2*v2 + 
     ((3*I)*u2*v2^2)/N + ((7*I)/2)*N*u2*v2^2)*Log[mw2p1]*Log[u2]^2 + 
   (-1/4*u2/N - (37*N*u2)/12 + (Nf*u2)/3 + (5*u2^2)/(2*N) + (20*N*u2^2)/3 - 
     (2*Nf*u2^2)/3 - (15*N*u2^3)/4 + (2*Nf*u2^3)/3 + (5*u2*v2)/(2*N) + 
     (20*N*u2*v2)/3 - (2*Nf*u2*v2)/3 - (15*N*u2^2*v2)/2 + (4*Nf*u2^2*v2)/3 - 
     (15*N*u2*v2^2)/4 + (2*Nf*u2*v2^2)/3)*Log[mw2p1]*Log[u2]^2 + 
   ((-4*u2)/N - 9*N*u2 + (8*u2^2)/N + 33*N*u2^2 - (9*u2^3)/N - 
     (65*N*u2^3)/2 + (8*u2*v2)/N + 33*N*u2*v2 - (18*u2^2*v2)/N - 
     65*N*u2^2*v2 - (9*u2*v2^2)/N - (65*N*u2*v2^2)/2)*Log[mu2p1]*Log[mw2p1]*
    Log[u2]^2 + ((-3*u2)/(4*N) - 2*N*u2 + (3*u2^2)/(2*N) + (17*N*u2^2)/2 - 
     (3*u2^3)/N - (31*N*u2^3)/4 + (3*u2*v2)/(2*N) + (17*N*u2*v2)/2 - 
     (6*u2^2*v2)/N - (31*N*u2^2*v2)/2 - (3*u2*v2^2)/N - (31*N*u2*v2^2)/4)*
    Log[mw2p1]^2*Log[u2]^2 + Pi*(((I/6)*u2)/N + ((3*I)/2)*N*u2 - 
     ((I/3)*u2^2)/N - (5*I)*N*u2^2 + ((I/3)*u2^3)/N + (5*I)*N*u2^3 - 
     ((I/3)*u2*v2)/N - (5*I)*N*u2*v2 + (((2*I)/3)*u2^2*v2)/N + 
     (10*I)*N*u2^2*v2 + ((I/3)*u2*v2^2)/N + (5*I)*N*u2*v2^2)*Log[u2]^3 + 
   ((-2*N)/9 + u2/(4*N) + (59*N*u2)/18 - (Nf*u2)/6 - (5*u2^2)/(2*N) - 
     (115*N*u2^2)/18 + (Nf*u2^2)/3 + (59*N*u2^3)/36 - (Nf*u2^3)/3 - 
     v2/(2*N) - v2/(3*mu2p1^3*N) + (2*v2)/(3*mu2p1^2*N) + v2/(6*mu2p1*N) + 
     (5*N*v2)/6 - (3*N*v2)/(2*mu2p1^3) + (4*N*v2)/(3*mu2p1^2) - 
     (N*v2)/(3*mu2p1) - (3*u2*v2)/N - (139*N*u2*v2)/18 + (Nf*u2*v2)/3 + 
     (59*N*u2^2*v2)/18 - (2*Nf*u2^2*v2)/3 - v2^2/(2*N) + v2^2/(2*mu2p1^4*N) - 
     v2^2/(2*mu2p1^3*N) + v2^2/(4*mu2p1^2*N) + v2^2/(4*mu2p1*N) - 
     (5*N*v2^2)/3 + (9*N*v2^2)/(4*mu2p1^4) - (9*N*v2^2)/(4*mu2p1^3) + 
     (13*N*v2^2)/(12*mu2p1^2) + (7*N*v2^2)/(12*mu2p1) + (N*v2^2)/(2*u2) + 
     (59*N*u2*v2^2)/36 - (Nf*u2*v2^2)/3 + (2*N*v2^3)/9 + (N*v2^3)/(3*u2^2) - 
     (N*v2^3)/(2*u2) - (N*v2^4)/(3*u2^2) + (2*N*v2^4)/(9*u2) + 
     (N*v2^5)/(9*u2^2) + (2*N)/(9*w2) - (7*N*v2)/(18*w2) + (N*v2^2)/(3*w2) - 
     (5*N*v2^3)/(18*w2) + (N*v2^4)/(9*w2))*Log[u2]^3 + 
   (-1/6*u2/N + 3*N*u2 + u2^2/(3*N) - 10*N*u2^2 + (7*u2^3)/(3*N) + 
     (26*N*u2^3)/3 + (u2*v2)/(3*N) - 10*N*u2*v2 + (14*u2^2*v2)/(3*N) + 
     (52*N*u2^2*v2)/3 + (7*u2*v2^2)/(3*N) + (26*N*u2*v2^2)/3)*Log[mu2p1]*
    Log[u2]^3 + (u2/(2*N) + 2*N*u2 - u2^2/N - 7*N*u2^2 + (2*u2^3)/N + 
     (13*N*u2^3)/2 - (u2*v2)/N - 7*N*u2*v2 + (4*u2^2*v2)/N + 13*N*u2^2*v2 + 
     (2*u2*v2^2)/N + (13*N*u2*v2^2)/2)*Log[mw2p1]*Log[u2]^3 + 
   (u2/(4*N) - (N*u2)/2 - u2^2/(2*N) + (9*N*u2^2)/8 - u2^3/(24*N) - 
     (41*N*u2^3)/48 - (u2*v2)/(2*N) + (9*N*u2*v2)/8 - (u2^2*v2)/(12*N) - 
     (41*N*u2^2*v2)/24 - (u2*v2^2)/(24*N) - (41*N*u2*v2^2)/48)*Log[u2]^4 + 
   Pi*(((2*I)*v2)/(mu2p1^2*N) - ((2*I)*v2)/(mu2p1*N) + 
     (((35*I)/3)*N*v2)/mu2p1^2 - ((13*I)*N*v2)/mu2p1 - 
     (((4*I)/3)*mv2p1*N*v2)/u2 + ((4*I)*u2*v2)/N + ((95*I)/3)*N*u2*v2 - 
     ((4*I)/3)*Nf*u2*v2 + ((4*I)*v2^2)/N - ((3*I)*v2^2)/(mu2p1^3*N) + 
     (((3*I)/2)*v2^2)/(mu2p1^2*N) - ((2*I)*v2^2)/(mu2p1*N) + 
     ((95*I)/3)*N*v2^2 - (((35*I)/2)*N*v2^2)/mu2p1^3 + 
     (((11*I)/2)*N*v2^2)/mu2p1^2 - (((33*I)/2)*N*v2^2)/mu2p1 - 
     ((4*I)/3)*Nf*v2^2 + (((2*I)/3)*Nf*v2^2)/mu2p1^2 + 
     (((2*I)/3)*Nf*v2^2)/mu2p1)*Log[v2] + 
   Pi^3*((((2*I)/3)*u2)/N - ((7*I)/6)*N*u2 - (((4*I)/3)*u2^2)/N + 
     ((10*I)/3)*N*u2^2 + (I*u2^3)/N - ((19*I)/6)*N*u2^3 - 
     (((4*I)/3)*u2*v2)/N + ((10*I)/3)*N*u2*v2 + ((2*I)*u2^2*v2)/N - 
     ((19*I)/3)*N*u2^2*v2 + (I*u2*v2^2)/N - ((19*I)/6)*N*u2*v2^2)*Log[v2] + 
   Pi^2*(N/9 + (4*N)/(3*mu2p1) + (11*u2)/(4*N) + (149*N*u2)/18 - 
     (2*Nf*u2)/3 - (13*u2^2)/(6*N) - (325*N*u2^2)/18 + (4*Nf*u2^2)/3 + 
     (307*N*u2^3)/36 - (4*Nf*u2^3)/3 + (3*v2)/(2*N) - (7*v2)/(6*mu2p1*N) - 
     (13*N*v2)/6 - (2*N*v2)/(3*mu2p1^2) + (3*N*v2)/mu2p1 - 
     (4*N*v2)/(3*mw2p1) - (5*N*v2)/(6*u2) - (2*u2*v2)/N - (269*N*u2*v2)/9 + 
     (4*Nf*u2*v2)/3 + (307*N*u2^2*v2)/18 - (8*Nf*u2^2*v2)/3 + v2^2/(6*N) - 
     v2^2/(4*mu2p1^2*N) - v2^2/(4*mu2p1*N) - (35*N*v2^2)/3 + 
     (4*N*v2^2)/(3*mu2p1^3) + (N*v2^2)/(3*mu2p1^2) + (31*N*v2^2)/(6*mu2p1) - 
     (5*N*v2^2)/(3*u2^2) - v2^2/(6*N*u2) - (N*v2^2)/(3*u2) + 
     (307*N*u2*v2^2)/36 - (4*Nf*u2*v2^2)/3 - (N*v2^3)/9 + 
     (5*N*v2^3)/(3*u2^2) - (5*N*v2^3)/(2*u2) - (5*N*v2^4)/(3*u2^2) + 
     (10*N*v2^4)/(9*u2) + (5*N*v2^5)/(9*u2^2) - (16*N)/(9*w2) + 
     (25*N*v2)/(9*w2) - (2*N*v2^2)/w2 + (5*N*v2^3)/(3*w2) - 
     (2*N*v2^4)/(3*w2))*Log[v2] + Pi^2*(u2/(2*N) - (10*N*u2)/3 - u2^2/N + 
     (23*N*u2^2)/3 + (2*u2^3)/(3*N) - (15*N*u2^3)/2 - (u2*v2)/N + 
     (23*N*u2*v2)/3 + (4*u2^2*v2)/(3*N) - 15*N*u2^2*v2 + (2*u2*v2^2)/(3*N) - 
     (15*N*u2*v2^2)/2)*Log[mu2p1]*Log[v2] + 
   (-4/N + 2*N + 1/(N*u2) + (23*N)/(4*u2) + (11*u2)/(2*N) + (33*N*u2)/4 + 
     11*N*u2^2 - (2*u2^3)/N - (37*N*u2^3)/2 + (11*v2)/(2*N) - 
     (2*v2)/(mu2p1*N) + (58*N*v2)/3 - (10*N*v2)/mu2p1 - (N*v2)/u2^2 + 
     (N*v2)/(2*u2) + (u2*v2)/(2*N) + (91*N*u2*v2)/6 - (4*u2^2*v2)/N - 
     37*N*u2^2*v2 + v2^2/(2*N) - (3*v2^2)/(2*mu2p1*N) + (29*N*v2^2)/6 - 
     (N*v2^2)/(2*mu2p1^2) - (25*N*v2^2)/(2*mu2p1) + (2*N*v2^2)/u2^2 - 
     (43*N*v2^2)/(12*u2) - (2*u2*v2^2)/N - (39*N*u2*v2^2)/2 - N*v2^3 - 
     (5*N*v2^3)/(3*u2^2) + (8*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2^2) - 
     (2*N*v2^4)/(3*u2))*Log[mu2p1]*Log[v2] + 
   Pi*(((-3*I)*u2)/N - ((14*I)/3)*N*u2 - ((2*I)/3)*Nf*u2 + ((2*I)*u2^2)/N + 
     ((28*I)/3)*N*u2^2 + ((4*I)/3)*Nf*u2^2 + ((5*I)/3)*N*u2^3 - 
     ((4*I)/3)*Nf*u2^3 + (I*v2)/(mu2p1*N) - ((2*I)*mv2p1*v2)/N + I*N*v2 - 
     ((2*I)*N*v2)/mu2p1 + (((2*I)/3)*N*v2)/u2 + ((4*I)*u2*v2)/N + 
     ((73*I)/3)*N*u2*v2 + ((4*I)/3)*Nf*u2*v2 + ((10*I)/3)*N*u2^2*v2 - 
     ((8*I)/3)*Nf*u2^2*v2 - ((I/2)*v2^2)/(mu2p1^2*N) - 
     ((I/2)*v2^2)/(mu2p1*N) + (15*I)*N*v2^2 - ((2*I)*N*v2^2)/mu2p1^2 - 
     ((5*I)*N*v2^2)/mu2p1 + (((4*I)/3)*N*v2^2)/u2^2 + ((I/2)*v2^2)/(N*u2) + 
     (((5*I)/2)*N*v2^2)/u2 + ((5*I)/3)*N*u2*v2^2 - ((4*I)/3)*Nf*u2*v2^2 + 
     (((4*I)/3)*N)/w2 - (((4*I)/3)*N*v2)/w2)*Log[mu2p1]*Log[v2] + 
   (N/3 - (9*u2)/(4*N) - (8*N*u2)/3 + (5*u2^2)/(2*N) + (35*N*u2^2)/6 + 
     (3*N*u2^3)/4 - v2/(2*N) - N*v2 + (N*v2)/(6*u2) + (4*u2*v2)/N + 
     (95*N*u2*v2)/6 + (3*N*u2^2*v2)/2 + (3*v2^2)/(2*N) - v2^2/(2*mu2p1^2*N) - 
     v2^2/(2*mu2p1*N) + (21*N*v2^2)/2 - (4*N*v2^2)/mu2p1^2 - 
     (4*N*v2^2)/mu2p1 + (N*v2^2)/(3*u2^2) + v2^2/(4*N*u2) + (N*v2^2)/(4*u2) + 
     (3*N*u2*v2^2)/4 - (N*v2^3)/3 + (N*v2)/(2*w2) - (N*v2^2)/w2 + 
     (5*N*v2^3)/(6*w2) - (N*v2^4)/(3*w2))*Log[mu2p1]^2*Log[v2] + 
   Pi*(I*N*u2 - (5*I)*N*u2^2 + ((11*I)/2)*N*u2^3 - (5*I)*N*u2*v2 + 
     (11*I)*N*u2^2*v2 + ((11*I)/2)*N*u2*v2^2 + (I*u2*w2^2)/N)*Log[mu2p1]^2*
    Log[v2] + ((2*u2)/(3*N) + (5*N*u2)/3 - (4*u2^2)/(3*N) - (22*N*u2^2)/3 + 
     (4*u2^3)/(3*N) + (22*N*u2^3)/3 - (4*u2*v2)/(3*N) - (22*N*u2*v2)/3 + 
     (8*u2^2*v2)/(3*N) + (44*N*u2^2*v2)/3 + (4*u2*v2^2)/(3*N) + 
     (22*N*u2*v2^2)/3)*Log[mu2p1]^3*Log[v2] + 
   Pi^2*((-2*u2)/(3*N) - (5*N*u2)/3 + (4*u2^2)/(3*N) + (22*N*u2^2)/3 - 
     (4*u2^3)/(3*N) - (22*N*u2^3)/3 + (4*u2*v2)/(3*N) + (22*N*u2*v2)/3 - 
     (8*u2^2*v2)/(3*N) - (44*N*u2^2*v2)/3 - (4*u2*v2^2)/(3*N) - 
     (22*N*u2*v2^2)/3)*Log[mv2p1]*Log[v2] + 
   (1/(2*mu2p1^2*N) - 5/(2*mu2p1*N) + (9*N)/(4*mu2p1^2) - (5*N)/(4*mu2p1) + 
     1/(N*u2) + (23*N)/(4*u2) + (4*mv2p1*u2)/N + 22*mv2p1*N*u2 + 
     v2/(mu2p1^2*N) + (3*v2)/(2*mu2p1*N) + (4*mv2p1*v2)/N - 
     (3*mv2p1*v2)/(mu2p1^3*N) + (9*N*v2)/(2*mu2p1^2) - (3*N*v2)/mu2p1 + 
     22*mv2p1*N*v2 - (27*mv2p1*N*v2)/(2*mu2p1^3) - (N*v2)/u2^2 + 
     (N*v2)/(2*u2) - (3*v2^2)/(2*mu2p1^2*N) + v2^2/(mu2p1*N) - 
     (27*N*v2^2)/(4*mu2p1^2) + (17*N*v2^2)/(4*mu2p1) + (2*N*v2^2)/u2^2 - 
     (43*N*v2^2)/(12*u2) - (5*N*v2^3)/(3*u2^2) + (4*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2^2) + mv2p1/(2*N*w2^2) + (7*mv2p1*N)/(2*w2^2) - 
     5/(2*N*w2) - (5*N)/(2*w2) + (2*v2)/(N*w2) - (5*N*v2)/(3*w2) + 
     (4*N*v2^2)/(3*w2) - (2*N*v2^3)/(3*w2))*Log[mv2p1]*Log[v2] + 
   (u2/N + (5*N*u2)/2 - (2*u2^2)/N - 11*N*u2^2 + (2*u2^3)/N + 11*N*u2^3 - 
     (2*u2*v2)/N - 11*N*u2*v2 + (4*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[mu2p1]^2*Log[mv2p1]*Log[v2] + 
   (u2/N + (5*N*u2)/2 - (2*u2^2)/N - 11*N*u2^2 + (2*u2^3)/N + 11*N*u2^3 - 
     (2*u2*v2)/N - 11*N*u2*v2 + (4*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[mu2p1]*Log[mv2p1]^2*Log[v2] + 
   ((2*u2)/(3*N) + (5*N*u2)/3 - (4*u2^2)/(3*N) - (22*N*u2^2)/3 + 
     (4*u2^3)/(3*N) + (22*N*u2^3)/3 - (4*u2*v2)/(3*N) - (22*N*u2*v2)/3 + 
     (8*u2^2*v2)/(3*N) + (44*N*u2^2*v2)/3 + (4*u2*v2^2)/(3*N) + 
     (22*N*u2*v2^2)/3)*Log[mv2p1]^3*Log[v2] + 
   Pi^2*(u2/(3*N) - 3*N*u2 - (2*u2^2)/(3*N) + 6*N*u2^2 + (2*u2^3)/(3*N) - 
     6*N*u2^3 - (2*u2*v2)/(3*N) + 6*N*u2*v2 + (4*u2^2*v2)/(3*N) - 
     12*N*u2^2*v2 + (2*u2*v2^2)/(3*N) - 6*N*u2*v2^2)*Log[mw2p1]*Log[v2] + 
   Pi*(((-I)*u2)/N + ((19*I)/3)*N*u2 - ((2*I)/3)*Nf*u2 - ((2*I)*u2^2)/N - 
     ((38*I)/3)*N*u2^2 + ((4*I)/3)*Nf*u2^2 + ((5*I)/3)*N*u2^3 - 
     ((4*I)/3)*Nf*u2^3 + (((2*I)/3)*N*v2)/u2 - ((2*I)*u2*v2)/N - 
     ((26*I)/3)*N*u2*v2 + ((4*I)/3)*Nf*u2*v2 + ((10*I)/3)*N*u2^2*v2 - 
     ((8*I)/3)*Nf*u2^2*v2 + (4*I)*N*v2^2 + (((4*I)/3)*N*v2^2)/u2^2 + 
     ((2*I)*N*v2^2)/u2 + ((5*I)/3)*N*u2*v2^2 - ((4*I)/3)*Nf*u2*v2^2 + 
     (((4*I)/3)*N)/w2 - (((4*I)/3)*N*v2)/w2)*Log[mw2p1]*Log[v2] + 
   (4/N + 1/(2*mu2p1^2*N) - 5/(2*mu2p1*N) - 2*N + (9*N)/(4*mu2p1^2) - 
     (5*N)/(4*mu2p1) + (7*u2)/(2*N) + (3*N*u2)/4 + (4*mv2p1*u2^2)/N + 
     26*N*u2^2 - (2*u2^3)/N - (37*N*u2^3)/2 + (5*v2)/(2*N) - 
     (3*v2)/(mu2p1^3*N) + (5*v2)/(mu2p1^2*N) - (9*v2)/(2*mu2p1*N) - 
     (N*v2)/3 - (27*N*v2)/(2*mu2p1^3) + (45*N*v2)/(2*mu2p1^2) - 
     (10*N*v2)/mu2p1 + (13*u2*v2)/(2*N) + (113*N*u2*v2)/3 - 37*N*u2^2*v2 + 
     (5*v2^2)/(2*N) - (3*v2^2)/(mu2p1^3*N) + (3*v2^2)/(2*mu2p1^2*N) - 
     v2^2/(mu2p1*N) + (37*N*v2^2)/3 - (27*N*v2^2)/(2*mu2p1^3) + 
     (27*N*v2^2)/(4*mu2p1^2) - (17*N*v2^2)/(4*mu2p1) - (2*N*v2^2)/u2 - 
     (2*u2*v2^2)/N - (39*N*u2*v2^2)/2 - N*v2^3 + (2*N*v2^3)/u2 - 
     (2*N*v2^4)/(3*u2) + mv2p1/(2*N*w2^2) + (7*mv2p1*N)/(2*w2^2) - 
     5/(2*N*w2) - (5*N)/(2*w2) + (2*v2)/(N*w2) - (5*N*v2)/(3*w2) + 
     (4*N*v2^2)/(3*w2) - (2*N*v2^3)/(3*w2))*Log[mw2p1]*Log[v2] + 
   (u2/N - (N*u2)/2 - (2*u2^2)/N + N*u2^2 - (2*u2*v2)/N + N*u2*v2)*
    Log[mu2p1]^2*Log[mw2p1]*Log[v2] + 
   (u2/N + (5*N*u2)/2 - (2*u2^2)/N - 11*N*u2^2 + (2*u2^3)/N + 11*N*u2^3 - 
     (2*u2*v2)/N - 11*N*u2*v2 + (4*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[mv2p1]^2*Log[mw2p1]*Log[v2] + 
   Pi*(((-I)*u2)/N + (I/2)*N*u2 + ((2*I)*u2^2)/N - I*N*u2^2 + 
     ((2*I)*u2*v2)/N - I*N*u2*v2)*Log[mw2p1]^2*Log[v2] + 
   (-1/2*u2/N - 4*N*u2 + u2^2/N + 14*N*u2^2 - (3*u2^3)/N - 13*N*u2^3 + 
     (u2*v2)/N + 14*N*u2*v2 - (6*u2^2*v2)/N - 26*N*u2^2*v2 - (3*u2*v2^2)/N - 
     13*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]^2*Log[v2] + 
   (u2/N + (5*N*u2)/2 - (2*u2^2)/N - 11*N*u2^2 + (2*u2^3)/N + 11*N*u2^3 - 
     (2*u2*v2)/N - 11*N*u2*v2 + (4*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[mv2p1]*Log[mw2p1]^2*Log[v2] + 
   ((-2*u2)/(3*N) + (N*u2)/3 + (4*u2^2)/(3*N) - (2*N*u2^2)/3 + 
     (4*u2*v2)/(3*N) - (2*N*u2*v2)/3)*Log[mw2p1]^3*Log[v2] + 
   Pi^2*(-1/6*u2/N + (8*N*u2)/3 + u2^2/(3*N) - (29*N*u2^2)/6 - u2^3/(2*N) + 
     (59*N*u2^3)/12 + (u2*v2)/(3*N) - (29*N*u2*v2)/6 - (u2^2*v2)/N + 
     (59*N*u2^2*v2)/6 - (u2*v2^2)/(2*N) + (59*N*u2*v2^2)/12)*Log[u2]*
    Log[v2] + Pi*((((-4*I)/3)*N)/mu2p1 + (I*u2)/N - ((19*I)/3)*N*u2 + 
     ((2*I)/3)*Nf*u2 + ((2*I)*u2^2)/N + ((38*I)/3)*N*u2^2 - 
     ((4*I)/3)*Nf*u2^2 - ((5*I)/3)*N*u2^3 + ((4*I)/3)*Nf*u2^3 + 
     ((2*I)*v2)/N + ((2*I)*v2)/(mu2p1^3*N) - ((4*I)*v2)/(mu2p1^2*N) - 
     I*N*v2 + ((9*I)*N*v2)/mu2p1^3 - (((22*I)/3)*N*v2)/mu2p1^2 - 
     (((2*I)/3)*N*v2)/mu2p1 + (((4*I)/3)*N*v2)/mw2p1 + ((4*I)*u2*v2)/N + 
     ((77*I)/3)*N*u2*v2 - ((4*I)/3)*Nf*u2*v2 - ((10*I)/3)*N*u2^2*v2 + 
     ((8*I)/3)*Nf*u2^2*v2 + ((2*I)*v2^2)/N - ((3*I)*v2^2)/(mu2p1^4*N) + 
     ((3*I)*v2^2)/(mu2p1^3*N) - (I*v2^2)/(mu2p1^2*N) - (I*v2^2)/(mu2p1*N) + 
     (13*I)*N*v2^2 - (((27*I)/2)*N*v2^2)/mu2p1^4 + 
     (((73*I)/6)*N*v2^2)/mu2p1^3 - (((31*I)/6)*N*v2^2)/mu2p1^2 - 
     (((13*I)/2)*N*v2^2)/mu2p1 - ((5*I)/3)*N*u2*v2^2 + ((4*I)/3)*Nf*u2*v2^2)*
    Log[u2]*Log[v2] + (-4/N - 1/(2*mu2p1^2*N) + 5/(2*mu2p1*N) + 2*N - 
     (9*N)/(4*mu2p1^2) + (5*N)/(4*mu2p1) - (7*u2)/(2*N) + (19*N*u2)/4 - 
     Nf*u2 - (4*mv2p1*u2^2)/N - 37*mv2p1*N*u2^2 + 2*Nf*u2^2 + (2*u2^3)/N + 
     (37*N*u2^3)/2 - (7*v2)/(2*N) + (3*v2)/(mu2p1^3*N) - (3*v2)/(mu2p1^2*N) + 
     (7*v2)/(2*mu2p1*N) - 5*N*v2 + (27*N*v2)/(2*mu2p1^3) - 
     (65*N*v2)/(6*mu2p1^2) + (7*N*v2)/(3*mu2p1) - (9*u2*v2)/(2*N) - 
     (197*N*u2*v2)/6 + (4*Nf*u2*v2)/3 - v2^2/(2*N) + v2^2/(2*mu2p1*N) + 
     (29*N*v2^2)/6 - (4*N*v2^2)/mu2p1^3 + (17*N*v2^2)/(12*mu2p1^2) - 
     (19*N*v2^2)/(12*mu2p1) - (2*Nf*v2^2)/3 + (Nf*v2^2)/(3*mu2p1^2) + 
     (Nf*v2^2)/(3*mu2p1) + (4*N*v2^2)/(3*u2) + (2*u2*v2^2)/N + 
     (39*N*u2*v2^2)/2 + N*v2^3 - (4*N*v2^3)/(3*u2) + (2*N*v2^4)/(3*u2) - 
     mv2p1/(2*N*w2^2) - (7*mv2p1*N)/(2*w2^2) + 5/(2*N*w2) + (5*N)/(2*w2) - 
     (2*v2)/(N*w2) + (5*N*v2)/(3*w2) - (4*N*v2^2)/(3*w2) + (2*N*v2^3)/(3*w2))*
    Log[u2]*Log[v2] + Pi*((6*I)*N*u2 - (18*I)*N*u2^2 + ((2*I)*u2^3)/N + 
     (17*I)*N*u2^3 - (18*I)*N*u2*v2 + ((4*I)*u2^2*v2)/N + (34*I)*N*u2^2*v2 + 
     ((2*I)*u2*v2^2)/N + (17*I)*N*u2*v2^2)*Log[mu2p1]*Log[u2]*Log[v2] + 
   ((-2*N)/3 + (3*u2)/(2*N) - (5*N*u2)/6 - (Nf*u2)/3 - (3*u2^2)/N + 
     (2*N*u2^2)/3 + (2*Nf*u2^2)/3 + (5*N*u2^3)/6 - (2*Nf*u2^3)/3 - v2/N + 
     v2/(mu2p1*N) + 3*N*v2 - (2*N*v2)/mu2p1 + (N*v2)/(3*u2) - (4*u2*v2)/N + 
     (5*N*u2*v2)/3 + (2*Nf*u2*v2)/3 + (5*N*u2^2*v2)/3 - (4*Nf*u2^2*v2)/3 - 
     v2^2/N + v2^2/(2*mu2p1^2*N) + v2^2/(2*mu2p1*N) + (2*N*v2^2)/mu2p1^2 - 
     (N*v2^2)/mu2p1 + (2*N*v2^2)/(3*u2^2) + (N*v2^2)/u2 + (5*N*u2*v2^2)/6 - 
     (2*Nf*u2*v2^2)/3 + (2*N*v2^3)/3 + (4*N)/(3*w2) - (7*N*v2)/(3*w2) + 
     (2*N*v2^2)/w2 - (5*N*v2^3)/(3*w2) + (2*N*v2^4)/(3*w2))*Log[mu2p1]*
    Log[u2]*Log[v2] + ((-7*u2)/(2*N) - 3*N*u2 + (7*u2^2)/N + 15*N*u2^2 - 
     (4*u2^3)/N - (33*N*u2^3)/2 + (7*u2*v2)/N + 15*N*u2*v2 - (8*u2^2*v2)/N - 
     33*N*u2^2*v2 - (4*u2*v2^2)/N - (33*N*u2*v2^2)/2)*Log[mu2p1]^2*Log[u2]*
    Log[v2] + ((-4*N)/3 + 2*N*v2 - (mv2p1^2*N*v2)/(3*u2) - 2*N*v2^2 - 
     (2*mv2p1^3*N*v2^2)/(3*u2^2) + (4*mv2p1^2*N*v2^2)/(3*u2) + (4*N*v2^3)/3 + 
     (2*mv2p1^2*N)/(3*w2) - (mv2p1^2*N*v2)/(3*w2) + 
     (2*mv2p1^2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[u2]*Log[v2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mu2p1]*Log[mv2p1]*Log[u2]*Log[v2] + 
   (-(u2/N) - (5*N*u2)/2 + (2*u2^2)/N + 11*N*u2^2 - (2*u2^3)/N - 11*N*u2^3 + 
     (2*u2*v2)/N + 11*N*u2*v2 - (4*u2^2*v2)/N - 22*N*u2^2*v2 - 
     (2*u2*v2^2)/N - 11*N*u2*v2^2)*Log[mv2p1]^2*Log[u2]*Log[v2] + 
   ((-2*N)/3 + u2/(2*N) + (67*N*u2)/6 - (4*Nf*u2)/3 - (5*u2^2)/N - 
     (64*N*u2^2)/3 + (8*Nf*u2^2)/3 + (71*N*u2^3)/6 - (8*Nf*u2^3)/3 + N*v2 - 
     (5*u2*v2)/N - (58*N*u2*v2)/3 + (8*Nf*u2*v2)/3 + (71*N*u2^2*v2)/3 - 
     (16*Nf*u2^2*v2)/3 + N*v2^2 + (3*N*v2^2)/u2 + (71*N*u2*v2^2)/6 - 
     (8*Nf*u2*v2^2)/3 + (2*N*v2^3)/3 + (2*N*v2^3)/u2^2 - (3*N*v2^3)/u2 - 
     (2*N*v2^4)/u2^2 + (4*N*v2^4)/(3*u2) + (2*N*v2^5)/(3*u2^2) + 
     (2*mv2p1*N)/(3*w2))*Log[mw2p1]*Log[u2]*Log[v2] + 
   Pi*((5*I)*N*u2 - (16*I)*N*u2^2 + (17*I)*N*u2^3 - (16*I)*N*u2*v2 + 
     (34*I)*N*u2^2*v2 + (17*I)*N*u2*v2^2 + ((2*I)*u2*w2^2)/N)*Log[mw2p1]*
    Log[u2]*Log[v2] + (u2/N + 8*N*u2 - (2*u2^2)/N - 28*N*u2^2 + (6*u2^3)/N + 
     26*N*u2^3 - (2*u2*v2)/N - 28*N*u2*v2 + (12*u2^2*v2)/N + 52*N*u2^2*v2 + 
     (6*u2*v2^2)/N + 26*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*Log[u2]*Log[v2] + 
   ((3*u2)/(2*N) + (3*N*u2)/2 - (3*u2^2)/N - 6*N*u2^2 + (2*u2^3)/N + 
     (13*N*u2^3)/2 - (3*u2*v2)/N - 6*N*u2*v2 + (4*u2^2*v2)/N + 13*N*u2^2*v2 + 
     (2*u2*v2^2)/N + (13*N*u2*v2^2)/2)*Log[mw2p1]^2*Log[u2]*Log[v2] + 
   Pi*(((-I)*u2)/N - ((11*I)/2)*N*u2 + ((2*I)*u2^2)/N + (17*I)*N*u2^2 - 
     ((2*I)*u2^3)/N - (17*I)*N*u2^3 + ((2*I)*u2*v2)/N + (17*I)*N*u2*v2 - 
     ((4*I)*u2^2*v2)/N - (34*I)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N - 
     (17*I)*N*u2*v2^2)*Log[u2]^2*Log[v2] + 
   ((2*N)/3 - u2/(2*N) - (101*N*u2)/12 + (5*Nf*u2)/6 + (5*u2^2)/N + 
     (95*N*u2^2)/6 - (5*Nf*u2^2)/3 - (19*N*u2^3)/3 + (5*Nf*u2^3)/3 + 
     (3*v2)/(2*N) + v2/(mu2p1^3*N) - (2*v2)/(mu2p1^2*N) - v2/(2*mu2p1*N) - 
     (5*N*v2)/2 + (9*N*v2)/(2*mu2p1^3) - (4*N*v2)/mu2p1^2 + (N*v2)/mu2p1 + 
     (13*u2*v2)/(2*N) + (119*N*u2*v2)/6 - (5*Nf*u2*v2)/3 - (38*N*u2^2*v2)/3 + 
     (10*Nf*u2^2*v2)/3 + (3*v2^2)/(2*N) - (3*v2^2)/(2*mu2p1^4*N) + 
     (3*v2^2)/(2*mu2p1^3*N) - (3*v2^2)/(4*mu2p1^2*N) - (3*v2^2)/(4*mu2p1*N) + 
     5*N*v2^2 - (27*N*v2^2)/(4*mu2p1^4) + (27*N*v2^2)/(4*mu2p1^3) - 
     (13*N*v2^2)/(4*mu2p1^2) - (7*N*v2^2)/(4*mu2p1) - (3*N*v2^2)/(2*u2) - 
     (19*N*u2*v2^2)/3 + (5*Nf*u2*v2^2)/3 - (2*N*v2^3)/3 - (N*v2^3)/u2^2 + 
     (3*N*v2^3)/(2*u2) + (N*v2^4)/u2^2 - (2*N*v2^4)/(3*u2) - 
     (N*v2^5)/(3*u2^2) - (2*N)/(3*w2) + (7*N*v2)/(6*w2) - (N*v2^2)/w2 + 
     (5*N*v2^3)/(6*w2) - (N*v2^4)/(3*w2))*Log[u2]^2*Log[v2] + 
   (-2*N*u2 + 7*N*u2^2 - u2^3/N - (13*N*u2^3)/2 + 7*N*u2*v2 - (2*u2^2*v2)/N - 
     13*N*u2^2*v2 - (u2*v2^2)/N - (13*N*u2*v2^2)/2)*Log[mu2p1]*Log[u2]^2*
    Log[v2] + (-(u2/N) - (5*N*u2)/2 + (2*u2^2)/N + 11*N*u2^2 - (2*u2^3)/N - 
     11*N*u2^3 + (2*u2*v2)/N + 11*N*u2*v2 - (4*u2^2*v2)/N - 22*N*u2^2*v2 - 
     (2*u2*v2^2)/N - 11*N*u2*v2^2)*Log[mv2p1]*Log[u2]^2*Log[v2] + 
   (-1/2*u2/N - 2*N*u2 + u2^2/N + 7*N*u2^2 - (2*u2^3)/N - (13*N*u2^3)/2 + 
     (u2*v2)/N + 7*N*u2*v2 - (4*u2^2*v2)/N - 13*N*u2^2*v2 - (2*u2*v2^2)/N - 
     (13*N*u2*v2^2)/2)*Log[mw2p1]*Log[u2]^2*Log[v2] + 
   (-1/2*u2/N + (2*N*u2)/3 + u2^2/N - (11*N*u2^2)/6 - u2^3/(6*N) + 
     (17*N*u2^3)/12 + (u2*v2)/N - (11*N*u2*v2)/6 - (u2^2*v2)/(3*N) + 
     (17*N*u2^2*v2)/6 - (u2*v2^2)/(6*N) + (17*N*u2*v2^2)/12)*Log[u2]^3*
    Log[v2] + Pi^2*((-4*u2)/(3*N) + (5*N*u2)/6 + (8*u2^2)/(3*N) - 
     (5*N*u2^2)/12 - (25*u2^3)/(12*N) + (N*u2^3)/8 + (8*u2*v2)/(3*N) - 
     (5*N*u2*v2)/12 - (25*u2^2*v2)/(6*N) + (N*u2^2*v2)/4 - 
     (25*u2*v2^2)/(12*N) + (N*u2*v2^2)/8)*Log[v2]^2 + 
   (2/N - N - 1/(2*N*u2) - (23*N)/(8*u2) - (11*u2)/(4*N) - (33*N*u2)/8 - 
     (11*N*u2^2)/2 + u2^3/N + (37*N*u2^3)/4 - (11*v2)/(4*N) + v2/(mu2p1*N) - 
     (29*N*v2)/3 + (17*N*v2)/(3*mu2p1) + (N*v2)/(2*u2^2) - (N*v2)/(4*u2) - 
     (u2*v2)/(4*N) - (203*N*u2*v2)/12 + 2*Nf*u2*v2 + (2*u2^2*v2)/N + 
     (37*N*u2^2*v2)/2 - v2^2/(4*N) + (3*v2^2)/(4*mu2p1*N) - (47*N*v2^2)/4 + 
     (47*N*v2^2)/(12*mu2p1^2) + (131*N*v2^2)/(12*mu2p1) + 2*Nf*v2^2 - 
     (Nf*v2^2)/mu2p1^2 - (Nf*v2^2)/mu2p1 - (N*v2^2)/u2^2 + 
     (17*N*v2^2)/(8*u2) + (u2*v2^2)/N + (39*N*u2*v2^2)/4 + (N*v2^3)/2 + 
     (5*N*v2^3)/(6*u2^2) - (5*N*v2^3)/(3*u2) - (N*v2^4)/(3*u2^2) + 
     (N*v2^4)/(3*u2))*Log[v2]^2 + Pi*((((2*I)/3)*N)/mu2p1 + 
     (((3*I)/2)*u2)/N + ((61*I)/12)*N*u2 - (I/6)*Nf*u2 - (I*u2^2)/N - 
     ((61*I)/6)*N*u2^2 + (I/3)*Nf*u2^2 + ((14*I)/3)*N*u2^3 - (I/3)*Nf*u2^3 + 
     ((I/2)*v2)/N - ((I/2)*v2)/(mu2p1*N) - I*N*v2 - ((I/3)*N*v2)/mu2p1^2 + 
     (((4*I)/3)*N*v2)/mu2p1 - (((2*I)/3)*N*v2)/mw2p1 - (((2*I)/3)*N*v2)/u2 - 
     ((I/2)*u2*v2)/N - ((47*I)/3)*N*u2*v2 + (I/3)*Nf*u2*v2 + 
     ((28*I)/3)*N*u2^2*v2 - ((2*I)/3)*Nf*u2^2*v2 + ((I/2)*v2^2)/N - 
     ((I/4)*v2^2)/(mu2p1^2*N) - ((I/4)*v2^2)/(mu2p1*N) - ((11*I)/2)*N*v2^2 + 
     (((2*I)/3)*N*v2^2)/mu2p1^3 - ((I/6)*N*v2^2)/mu2p1^2 + 
     ((2*I)*N*v2^2)/mu2p1 - (((4*I)/3)*N*v2^2)/u2^2 - ((I/2)*N*v2^2)/u2 + 
     ((14*I)/3)*N*u2*v2^2 - (I/3)*Nf*u2*v2^2 + (I*N*v2^3)/u2^2 - 
     (((3*I)/2)*N*v2^3)/u2 - (I*N*v2^4)/u2^2 + (((2*I)/3)*N*v2^4)/u2 + 
     ((I/3)*N*v2^5)/u2^2 - (((4*I)/3)*N)/w2 + (((11*I)/6)*N*v2)/w2 - 
     (I*N*v2^2)/w2 + (((5*I)/6)*N*v2^3)/w2 - ((I/3)*N*v2^4)/w2)*Log[v2]^2 + 
   Pi*((((-3*I)/2)*u2)/N - ((7*I)/2)*N*u2 + ((3*I)*u2^2)/N + (10*I)*N*u2^2 - 
     ((2*I)*u2^3)/N - ((21*I)/2)*N*u2^3 + ((3*I)*u2*v2)/N + (10*I)*N*u2*v2 - 
     ((4*I)*u2^2*v2)/N - (21*I)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N - 
     ((21*I)/2)*N*u2*v2^2)*Log[mu2p1]*Log[v2]^2 + 
   (-1/3*N - (25*N*u2)/6 + Nf*u2 + (22*N*u2^2)/3 - 2*Nf*u2^2 - 
     (22*N*u2^3)/3 + 2*Nf*u2^3 + (N*v2)/2 - (N*v2)/(6*u2) + (19*N*u2*v2)/3 - 
     2*Nf*u2*v2 - (44*N*u2^2*v2)/3 + 4*Nf*u2^2*v2 - (3*N*v2^2)/2 - 
     (N*v2^2)/(3*u2^2) - (N*v2^2)/(2*u2) - (22*N*u2*v2^2)/3 + 2*Nf*u2*v2^2 + 
     (N*v2^3)/3 - (N*v2)/(2*w2) + (N*v2^2)/w2 - (5*N*v2^3)/(6*w2) + 
     (N*v2^4)/(3*w2))*Log[mu2p1]*Log[v2]^2 + 
   (-(u2/N) - (5*N*u2)/2 + (2*u2^2)/N + 11*N*u2^2 - (2*u2^3)/N - 11*N*u2^3 + 
     (2*u2*v2)/N + 11*N*u2*v2 - (4*u2^2*v2)/N - 22*N*u2^2*v2 - 
     (2*u2*v2^2)/N - 11*N*u2*v2^2)*Log[mu2p1]^2*Log[v2]^2 + 
   ((mv2p1^2*N*v2)/(6*u2) + (mv2p1^3*N*v2^2)/(3*u2^2) - 
     (2*mv2p1^2*N*v2^2)/(3*u2) + (mv2p1^2*N)/(3*w2) - (mv2p1^2*N*v2)/(6*w2) + 
     (mv2p1^2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[v2]^2 + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mu2p1]*Log[mv2p1]*Log[v2]^2 + 
   Pi*(((-1/2*I)*u2)/N - (4*I)*N*u2 + (I*u2^2)/N + (11*I)*N*u2^2 - 
     ((2*I)*u2^3)/N - ((21*I)/2)*N*u2^3 + (I*u2*v2)/N + (11*I)*N*u2*v2 - 
     ((4*I)*u2^2*v2)/N - (21*I)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N - 
     ((21*I)/2)*N*u2*v2^2)*Log[mw2p1]*Log[v2]^2 + 
   (N/3 - (25*N*u2)/6 + Nf*u2 + (22*N*u2^2)/3 - 2*Nf*u2^2 - (22*N*u2^3)/3 + 
     2*Nf*u2^3 - (N*v2)/2 + (19*N*u2*v2)/3 - 2*Nf*u2*v2 - (44*N*u2^2*v2)/3 + 
     4*Nf*u2^2*v2 - (N*v2^2)/2 - (3*N*v2^2)/(2*u2) - (22*N*u2*v2^2)/3 + 
     2*Nf*u2*v2^2 - (N*v2^3)/3 - (N*v2^3)/u2^2 + (3*N*v2^3)/(2*u2) + 
     (N*v2^4)/u2^2 - (2*N*v2^4)/(3*u2) - (N*v2^5)/(3*u2^2) - 
     (mv2p1*N)/(3*w2))*Log[mw2p1]*Log[v2]^2 + 
   ((3*u2)/(2*N) + (3*N*u2)/2 - (3*u2^2)/N - 6*N*u2^2 + (2*u2^3)/N + 
     (13*N*u2^3)/2 - (3*u2*v2)/N - 6*N*u2*v2 + (4*u2^2*v2)/N + 13*N*u2^2*v2 + 
     (2*u2*v2^2)/N + (13*N*u2*v2^2)/2)*Log[mu2p1]*Log[mw2p1]*Log[v2]^2 + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mv2p1]*Log[mw2p1]*Log[v2]^2 + 
   (u2/N - (N*u2)/2 - (2*u2^2)/N + N*u2^2 - (2*u2*v2)/N + N*u2*v2)*
    Log[mw2p1]^2*Log[v2]^2 + Pi*(((I/2)*u2)/N + I*N*u2 - (I*u2^2)/N - 
     (2*I)*N*u2^2 + (I*u2^3)/N + (2*I)*N*u2^3 - (I*u2*v2)/N - (2*I)*N*u2*v2 + 
     ((2*I)*u2^2*v2)/N + (4*I)*N*u2^2*v2 + (I*u2*v2^2)/N + (2*I)*N*u2*v2^2)*
    Log[u2]*Log[v2]^2 + ((2*N)/(3*mu2p1) - (3*u2)/(4*N) + (55*N*u2)/12 - 
     (5*Nf*u2)/6 + (3*u2^2)/(2*N) - (23*N*u2^2)/3 + (5*Nf*u2^2)/3 + 
     (83*N*u2^3)/12 - (5*Nf*u2^3)/3 + v2/(2*N) - v2/(2*mu2p1*N) - 2*N*v2 - 
     (N*v2)/(3*mu2p1^2) + (4*N*v2)/(3*mu2p1) - (N*v2)/(6*u2) + (2*u2*v2)/N - 
     (55*N*u2*v2)/6 + (5*Nf*u2*v2)/3 + (83*N*u2^2*v2)/6 - (10*Nf*u2^2*v2)/3 + 
     v2^2/(2*N) - v2^2/(4*mu2p1^2*N) - v2^2/(4*mu2p1*N) - (N*v2^2)/2 + 
     (2*N*v2^2)/(3*mu2p1^3) - (7*N*v2^2)/(6*mu2p1^2) + (N*v2^2)/mu2p1 - 
     (N*v2^2)/(3*u2^2) - (N*v2^2)/(2*u2) + (83*N*u2*v2^2)/12 - 
     (5*Nf*u2*v2^2)/3 - (2*N*v2^3)/3 - N/w2 + (2*N*v2)/w2 - (2*N*v2^2)/w2 + 
     (5*N*v2^3)/(3*w2) - (2*N*v2^4)/(3*w2))*Log[u2]*Log[v2]^2 + 
   ((-3*u2)/(2*N) - (5*N*u2)/2 + (3*u2^2)/N + 8*N*u2^2 - (2*u2^3)/N - 
     (17*N*u2^3)/2 + (3*u2*v2)/N + 8*N*u2*v2 - (4*u2^2*v2)/N - 17*N*u2^2*v2 - 
     (2*u2*v2^2)/N - (17*N*u2*v2^2)/2)*Log[mu2p1]*Log[u2]*Log[v2]^2 + 
   ((2*u2)/N + 5*N*u2 - (4*u2^2)/N - 22*N*u2^2 + (4*u2^3)/N + 22*N*u2^3 - 
     (4*u2*v2)/N - 22*N*u2*v2 + (8*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 22*N*u2*v2^2)*Log[mv2p1]*Log[u2]*Log[v2]^2 + 
   ((-5*u2)/(2*N) - 2*N*u2 + (5*u2^2)/N + 7*N*u2^2 - (2*u2^3)/N - 
     (17*N*u2^3)/2 + (5*u2*v2)/N + 7*N*u2*v2 - (4*u2^2*v2)/N - 17*N*u2^2*v2 - 
     (2*u2*v2^2)/N - (17*N*u2*v2^2)/2)*Log[mw2p1]*Log[u2]*Log[v2]^2 + 
   ((3*u2)/(2*N) + (3*N*u2)/4 - (3*u2^2)/N - (9*N*u2^2)/4 + (5*u2^3)/(4*N) + 
     (25*N*u2^3)/8 - (3*u2*v2)/N - (9*N*u2*v2)/4 + (5*u2^2*v2)/(2*N) + 
     (25*N*u2^2*v2)/4 + (5*u2*v2^2)/(4*N) + (25*N*u2*v2^2)/8)*Log[u2]^2*
    Log[v2]^2 + Pi*((I*u2)/N + ((5*I)/3)*N*u2 - ((2*I)*u2^2)/N - 
     ((13*I)/3)*N*u2^2 + (((5*I)/3)*u2^3)/N + ((9*I)/2)*N*u2^3 - 
     ((2*I)*u2*v2)/N - ((13*I)/3)*N*u2*v2 + (((10*I)/3)*u2^2*v2)/N + 
     (9*I)*N*u2^2*v2 + (((5*I)/3)*u2*v2^2)/N + ((9*I)/2)*N*u2*v2^2)*
    Log[v2]^3 + ((2*N)/9 + (7*u2)/(4*N) + (83*N*u2)/18 - (Nf*u2)/2 - 
     (3*u2^2)/(2*N) - (169*N*u2^2)/18 + Nf*u2^2 + (127*N*u2^3)/36 - Nf*u2^3 + 
     (5*v2)/(6*N) - (mv2p1*v2)/(3*mu2p1*N) - (N*v2)/2 + (2*N*v2)/(3*mu2p1) - 
     (8*u2*v2)/(3*N) - (283*N*u2*v2)/18 + Nf*u2*v2 + (127*N*u2^2*v2)/18 - 
     2*Nf*u2^2*v2 - (7*v2^2)/(6*N) + v2^2/(3*mu2p1^2*N) - 6*N*v2^2 + 
     (5*N*v2^2)/(3*mu2p1^2) + (8*N*v2^2)/(3*mu2p1) - v2^2/(4*N*u2) - 
     (N*v2^2)/(4*u2) + (127*N*u2*v2^2)/36 - Nf*u2*v2^2 - (2*N*v2^3)/9 - 
     (2*mv2p1^2*N)/(9*w2) + (mv2p1^2*N*v2)/(9*w2) - 
     (2*mv2p1^2*N*v2^2)/(9*w2))*Log[v2]^3 + 
   ((3*u2)/(2*N) + (11*N*u2)/6 - (3*u2^2)/N - (20*N*u2^2)/3 + (2*u2^3)/N + 
     (43*N*u2^3)/6 - (3*u2*v2)/N - (20*N*u2*v2)/3 + (4*u2^2*v2)/N + 
     (43*N*u2^2*v2)/3 + (2*u2*v2^2)/N + (43*N*u2*v2^2)/6)*Log[mu2p1]*
    Log[v2]^3 + (u2/N + (5*N*u2)/2 - (2*u2^2)/N - 11*N*u2^2 + (2*u2^3)/N + 
     11*N*u2^3 - (2*u2*v2)/N - 11*N*u2*v2 + (4*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[mv2p1]*Log[v2]^3 + 
   ((11*N*u2)/6 - (17*N*u2^2)/3 + (4*u2^3)/(3*N) + 5*N*u2^3 - 
     (17*N*u2*v2)/3 + (8*u2^2*v2)/(3*N) + 10*N*u2^2*v2 + (4*u2*v2^2)/(3*N) + 
     5*N*u2*v2^2)*Log[mw2p1]*Log[v2]^3 + 
   (u2/(6*N) - (2*N*u2)/3 - u2^2/(3*N) + (17*N*u2^2)/6 - (5*u2^3)/(6*N) - 
     (9*N*u2^3)/4 - (u2*v2)/(3*N) + (17*N*u2*v2)/6 - (5*u2^2*v2)/(3*N) - 
     (9*N*u2^2*v2)/2 - (5*u2*v2^2)/(6*N) - (9*N*u2*v2^2)/4)*Log[u2]*
    Log[v2]^3 + ((-19*u2)/(12*N) - (35*N*u2)/24 + (19*u2^2)/(6*N) + 
     (127*N*u2^2)/24 - (55*u2^3)/(24*N) - (275*N*u2^3)/48 + 
     (19*u2*v2)/(6*N) + (127*N*u2*v2)/24 - (55*u2^2*v2)/(12*N) - 
     (275*N*u2^2*v2)/24 - (55*u2*v2^2)/(24*N) - (275*N*u2*v2^2)/48)*
    Log[v2]^4 + Pi^3*(((I/6)*u2)/N - ((5*I)/6)*N*u2 - ((I/3)*u2^2)/N + 
     ((8*I)/3)*N*u2^2 + (((2*I)/3)*u2^3)/N - ((17*I)/6)*N*u2^3 - 
     ((I/3)*u2*v2)/N + ((8*I)/3)*N*u2*v2 + (((4*I)/3)*u2^2*v2)/N - 
     ((17*I)/3)*N*u2^2*v2 + (((2*I)/3)*u2*v2^2)/N - ((17*I)/6)*N*u2*v2^2)*
    Log[w2] + Pi*((((7*I)/2)*u2)/N - ((7*I)/4)*N*u2 + (I/3)*Nf*u2 + 
     (9*I)*N*u2^2 - ((2*I)/3)*Nf*u2^2 - ((2*I)*u2^3)/N - ((37*I)/2)*N*u2^3 - 
     (((3*I)/2)*v2)/(mu2p1*N) + (((3*I)/2)*mv2p1*v2)/N - ((13*I)/6)*N*v2 - 
     (((8*I)/3)*N*v2)/mu2p1^2 + (((9*I)/2)*N*v2)/mu2p1 + 
     (((4*I)/3)*N*v2)/u2 - (((3*I)/2)*u2*v2)/N - ((14*I)/3)*N*u2*v2 - 
     ((2*I)/3)*Nf*u2*v2 - ((4*I)*u2^2*v2)/N - (37*I)*N*u2^2*v2 + 
     (I*v2^2)/(mu2p1*N) - (13*I)*N*v2^2 + ((4*I)*N*v2^2)/mu2p1^3 + 
     (((19*I)/12)*N*v2^2)/mu2p1^2 + (((79*I)/12)*N*v2^2)/mu2p1 - 
     (((8*I)/3)*N*v2^2)/u2 - ((2*I)*u2*v2^2)/N - ((39*I)/2)*N*u2*v2^2 - 
     I*N*v2^3 + ((2*I)*N*v2^3)/u2 - (((2*I)/3)*N*v2^4)/u2)*Log[w2] + 
   Pi^2*((4*N)/9 - (4*N)/(3*mu2p1) + (13*u2)/(12*N) + (31*N*u2)/36 - 
     (Nf*u2)/9 - u2^2/(6*N) + (13*N*u2^2)/9 + (2*Nf*u2^2)/9 + 
     (53*N*u2^3)/36 - (2*Nf*u2^3)/9 - v2/(3*N) + v2/(3*mu2p1^3*N) - 
     (2*v2)/(3*mu2p1^2*N) + (2*v2)/(3*mu2p1*N) + (3*N*v2)/2 + 
     (3*N*v2)/(2*mu2p1^3) - (2*N*v2)/(3*mu2p1^2) - (2*N*v2)/mu2p1 + 
     (2*N*v2)/(3*mw2p1) - (mv2p1^2*N*v2)/(18*u2) - (u2*v2)/(2*N) + 
     (125*N*u2*v2)/18 + (2*Nf*u2*v2)/9 + (53*N*u2^2*v2)/18 - 
     (4*Nf*u2^2*v2)/9 - v2^2/(3*N) - v2^2/(2*mu2p1^4*N) + 
     v2^2/(2*mu2p1^3*N) + v2^2/(6*mu2p1^2*N) + v2^2/(6*mu2p1*N) + 
     (31*N*v2^2)/6 - (9*N*v2^2)/(4*mu2p1^4) + (11*N*v2^2)/(12*mu2p1^3) - 
     (5*N*v2^2)/(12*mu2p1^2) - (15*N*v2^2)/(4*mu2p1) - 
     (mv2p1^3*N*v2^2)/(9*u2^2) + (2*mv2p1^2*N*v2^2)/(9*u2) + 
     (53*N*u2*v2^2)/36 - (2*Nf*u2*v2^2)/9 + (2*N*v2^3)/9 + 
     (mv2p1^2*N)/(9*w2) - (mv2p1^2*N*v2)/(18*w2) + (mv2p1^2*N*v2^2)/(9*w2))*
    Log[w2] + Pi^2*(-(u2/N) + (5*N*u2)/2 + (2*u2^2)/N - 4*N*u2^2 - 
     (5*u2^3)/(3*N) + (23*N*u2^3)/6 + (2*u2*v2)/N - 4*N*u2*v2 - 
     (10*u2^2*v2)/(3*N) + (23*N*u2^2*v2)/3 - (5*u2*v2^2)/(3*N) + 
     (23*N*u2*v2^2)/6)*Log[mu2p1]*Log[w2] + 
   (4/N - 2*N - 1/(N*u2) - (23*N)/(4*u2) - (11*u2)/(2*N) - (33*N*u2)/4 - 
     11*N*u2^2 + (2*u2^3)/N + (37*N*u2^3)/2 - (11*v2)/(2*N) + 
     (2*v2)/(mu2p1*N) - (58*N*v2)/3 + (10*N*v2)/mu2p1 + (N*v2)/u2^2 - 
     (N*v2)/(2*u2) - (u2*v2)/(2*N) - (91*N*u2*v2)/6 + (4*u2^2*v2)/N + 
     37*N*u2^2*v2 - v2^2/(2*N) + (3*v2^2)/(2*mu2p1*N) - (29*N*v2^2)/6 + 
     (N*v2^2)/(2*mu2p1^2) + (25*N*v2^2)/(2*mu2p1) - (2*N*v2^2)/u2^2 + 
     (43*N*v2^2)/(12*u2) + (2*u2*v2^2)/N + (39*N*u2*v2^2)/2 + N*v2^3 + 
     (5*N*v2^3)/(3*u2^2) - (8*N*v2^3)/(3*u2) - (2*N*v2^4)/(3*u2^2) + 
     (2*N*v2^4)/(3*u2))*Log[mu2p1]*Log[w2] + 
   Pi*(((2*I)/3)*N + ((3*I)*u2)/N + (6*I)*N*u2 - ((2*I)*u2^2)/N - 
     (10*I)*N*u2^2 + ((8*I)/3)*N*u2^3 - (I*v2)/(mu2p1*N) + 
     ((2*I)*mv2p1*v2)/N - (2*I)*N*v2 + ((2*I)*N*v2)/mu2p1 - ((I/3)*N*v2)/u2 - 
     ((4*I)*u2*v2)/N - (17*I)*N*u2*v2 + ((16*I)/3)*N*u2^2*v2 + 
     ((I/2)*v2^2)/(mu2p1^2*N) + ((I/2)*v2^2)/(mu2p1*N) - (6*I)*N*v2^2 - 
     ((2*I)*N*v2^2)/mu2p1^2 + (I*N*v2^2)/mu2p1 - (((2*I)/3)*N*v2^2)/u2^2 - 
     ((I/2)*v2^2)/(N*u2) - (((5*I)/2)*N*v2^2)/u2 + ((8*I)/3)*N*u2*v2^2 - 
     ((2*I)/3)*N*v2^3 - (((4*I)/3)*N)/w2 + (((7*I)/3)*N*v2)/w2 - 
     ((2*I)*N*v2^2)/w2 + (((5*I)/3)*N*v2^3)/w2 - (((2*I)/3)*N*v2^4)/w2)*
    Log[mu2p1]*Log[w2] + Pi*(((-3*I)*u2)/N - I*N*u2 + ((6*I)*u2^2)/N + 
     (8*I)*N*u2^2 - ((4*I)*u2^3)/N - (9*I)*N*u2^3 + ((6*I)*u2*v2)/N + 
     (8*I)*N*u2*v2 - ((8*I)*u2^2*v2)/N - (18*I)*N*u2^2*v2 - 
     ((4*I)*u2*v2^2)/N - (9*I)*N*u2*v2^2)*Log[mu2p1]^2*Log[w2] + 
   (u2/N + (N*u2)/3 - (2*u2^2)/N - (8*N*u2^2)/3 + (4*u2^3)/(3*N) + 3*N*u2^3 - 
     (2*u2*v2)/N - (8*N*u2*v2)/3 + (8*u2^2*v2)/(3*N) + 6*N*u2^2*v2 + 
     (4*u2*v2^2)/(3*N) + 3*N*u2*v2^2)*Log[mu2p1]^3*Log[w2] + 
   Pi^2*(-(u2/N) + (7*N*u2)/6 + (2*u2^2)/N - (4*N*u2^2)/3 - (5*u2^3)/(3*N) + 
     (7*N*u2^3)/6 + (2*u2*v2)/N - (4*N*u2*v2)/3 - (10*u2^2*v2)/(3*N) + 
     (7*N*u2^2*v2)/3 - (5*u2*v2^2)/(3*N) + (7*N*u2*v2^2)/6)*Log[mw2p1]*
    Log[w2] + Pi*(((-2*I)/3)*N + (((3*I)/2)*u2)/N - ((2*I)/3)*N*u2 + 
     (I/3)*Nf*u2 - ((3*I)*u2^2)/N + ((7*I)/3)*N*u2^2 - ((2*I)/3)*Nf*u2^2 - 
     ((5*I)/6)*N*u2^3 + ((2*I)/3)*Nf*u2^3 + I*N*v2 - (((2*I)/3)*N*v2)/u2 - 
     ((3*I)*u2*v2)/N + (I/3)*N*u2*v2 - ((2*I)/3)*Nf*u2*v2 - 
     ((5*I)/3)*N*u2^2*v2 + ((4*I)/3)*Nf*u2^2*v2 - (3*I)*N*v2^2 - 
     (((4*I)/3)*N*v2^2)/u2^2 + (I*N*v2^2)/u2 - ((5*I)/6)*N*u2*v2^2 + 
     ((2*I)/3)*Nf*u2*v2^2 + ((2*I)/3)*N*v2^3 + ((2*I)*N*v2^3)/u2^2 - 
     ((3*I)*N*v2^3)/u2 - ((2*I)*N*v2^4)/u2^2 + (((4*I)/3)*N*v2^4)/u2 + 
     (((2*I)/3)*N*v2^5)/u2^2 - (((2*I)/3)*N)/w2 + (((2*I)/3)*N*v2)/w2)*
    Log[mw2p1]*Log[w2] + Pi*(((-4*I)*u2)/N - (7*I)*N*u2 + ((8*I)*u2^2)/N + 
     (26*I)*N*u2^2 - ((8*I)*u2^3)/N - (26*I)*N*u2^3 + ((8*I)*u2*v2)/N + 
     (26*I)*N*u2*v2 - ((16*I)*u2^2*v2)/N - (52*I)*N*u2^2*v2 - 
     ((8*I)*u2*v2^2)/N - (26*I)*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*Log[w2] + 
   ((9*u2)/N + 9*N*u2 - (18*u2^2)/N - 36*N*u2^2 + (12*u2^3)/N + 39*N*u2^3 - 
     (18*u2*v2)/N - 36*N*u2*v2 + (24*u2^2*v2)/N + 78*N*u2^2*v2 + 
     (12*u2*v2^2)/N + 39*N*u2*v2^2)*Log[mu2p1]^2*Log[mw2p1]*Log[w2] + 
   Pi*(((-1/2*I)*u2)/N + (I/2)*N*u2 + (I*u2^2)/N - (4*I)*N*u2^2 + 
     ((7*I)/2)*N*u2^3 + (I*u2*v2)/N - (4*I)*N*u2*v2 + (7*I)*N*u2^2*v2 + 
     ((7*I)/2)*N*u2*v2^2)*Log[mw2p1]^2*Log[w2] + 
   ((6*u2)/N + 6*N*u2 - (12*u2^2)/N - 24*N*u2^2 + (8*u2^3)/N + 26*N*u2^3 - 
     (12*u2*v2)/N - 24*N*u2*v2 + (16*u2^2*v2)/N + 52*N*u2^2*v2 + 
     (8*u2*v2^2)/N + 26*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]^2*Log[w2] + 
   ((11*u2)/(6*N) + (7*N*u2)/6 - (11*u2^2)/(3*N) - (16*N*u2^2)/3 + 
     (2*u2^3)/N + (37*N*u2^3)/6 - (11*u2*v2)/(3*N) - (16*N*u2*v2)/3 + 
     (4*u2^2*v2)/N + (37*N*u2^2*v2)/3 + (2*u2*v2^2)/N + (37*N*u2*v2^2)/6)*
    Log[mw2p1]^3*Log[w2] + Pi^2*((2*u2)/N - (7*N*u2)/6 - (4*u2^2)/N + 
     (5*N*u2^2)/6 + (5*u2^3)/(2*N) - (N*u2^3)/12 - (4*u2*v2)/N + 
     (5*N*u2*v2)/6 + (5*u2^2*v2)/N - (N*u2^2*v2)/6 + (5*u2*v2^2)/(2*N) - 
     (N*u2*v2^2)/12)*Log[u2]*Log[w2] + 
   Pi*((((4*I)/3)*N)/mu2p1 - I*N*u2 - (I/3)*Nf*u2 - (4*I)*N*u2^2 + 
     ((2*I)/3)*Nf*u2^2 + (4*I)*N*u2^3 - ((2*I)/3)*Nf*u2^3 + (I*v2)/N - 
     (I*v2)/(mu2p1*N) - (2*I)*N*v2 - (((2*I)/3)*N*v2)/mu2p1^2 + 
     (((8*I)/3)*N*v2)/mu2p1 - (((4*I)/3)*N*v2)/mw2p1 + (I*u2*v2)/N - 
     (9*I)*N*u2*v2 + ((2*I)/3)*Nf*u2*v2 + (8*I)*N*u2^2*v2 - 
     ((4*I)/3)*Nf*u2^2*v2 + (I*v2^2)/N - ((I/2)*v2^2)/(mu2p1^2*N) - 
     ((I/2)*v2^2)/(mu2p1*N) - (5*I)*N*v2^2 + (((4*I)/3)*N*v2^2)/mu2p1^3 - 
     ((I/3)*N*v2^2)/mu2p1^2 + ((4*I)*N*v2^2)/mu2p1 + (4*I)*N*u2*v2^2 - 
     ((2*I)/3)*Nf*u2*v2^2)*Log[u2]*Log[w2] + 
   ((3*u2)/N - (65*N*u2)/12 + (2*u2^2)/N + (37*N*u2^2)/2 - (2*u2^3)/N - 
     (37*N*u2^3)/2 + (5*v2)/(2*N) - (5*v2)/(2*mu2p1*N) - (5*N*v2)/6 - 
     (8*N*v2)/(3*mu2p1^2) + (19*N*v2)/(6*mu2p1) + (4*N*v2)/(3*u2) + 
     (5*u2*v2)/(2*N) + (43*N*u2*v2)/3 + (2*Nf*u2*v2)/3 - (4*u2^2*v2)/N - 
     37*N*u2^2*v2 + v2^2/(2*N) - v2^2/(2*mu2p1*N) - (7*N*v2^2)/2 + 
     (4*N*v2^2)/mu2p1^3 - (17*N*v2^2)/(12*mu2p1^2) + (19*N*v2^2)/(12*mu2p1) + 
     (2*Nf*v2^2)/3 - (Nf*v2^2)/(3*mu2p1^2) - (Nf*v2^2)/(3*mu2p1) - 
     (8*N*v2^2)/(3*u2) - (2*u2*v2^2)/N - (39*N*u2*v2^2)/2 - N*v2^3 + 
     (2*N*v2^3)/u2 - (2*N*v2^4)/(3*u2))*Log[u2]*Log[w2] + 
   Pi*((I*u2)/N - (3*I)*N*u2 - ((2*I)*u2^2)/N + (6*I)*N*u2^2 + 
     ((2*I)*u2^3)/N - (6*I)*N*u2^3 - ((2*I)*u2*v2)/N + (6*I)*N*u2*v2 + 
     ((4*I)*u2^2*v2)/N - (12*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N - 
     (6*I)*N*u2*v2^2)*Log[mu2p1]*Log[u2]*Log[w2] + 
   ((2*N)/3 - (3*u2)/(2*N) + (5*N*u2)/6 + (Nf*u2)/3 + (3*u2^2)/N - 
     (2*N*u2^2)/3 - (2*Nf*u2^2)/3 - (5*N*u2^3)/6 + (2*Nf*u2^3)/3 + v2/N - 
     v2/(mu2p1*N) - 3*N*v2 + (2*N*v2)/mu2p1 - (N*v2)/(3*u2) + (4*u2*v2)/N - 
     (5*N*u2*v2)/3 - (2*Nf*u2*v2)/3 - (5*N*u2^2*v2)/3 + (4*Nf*u2^2*v2)/3 + 
     v2^2/N - v2^2/(2*mu2p1^2*N) - v2^2/(2*mu2p1*N) - (2*N*v2^2)/mu2p1^2 + 
     (N*v2^2)/mu2p1 - (2*N*v2^2)/(3*u2^2) - (N*v2^2)/u2 - (5*N*u2*v2^2)/6 + 
     (2*Nf*u2*v2^2)/3 - (2*N*v2^3)/3 - (4*N)/(3*w2) + (7*N*v2)/(3*w2) - 
     (2*N*v2^2)/w2 + (5*N*v2^3)/(3*w2) - (2*N*v2^4)/(3*w2))*Log[mu2p1]*
    Log[u2]*Log[w2] + ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - 
     (8*u2^3)/N - 26*N*u2^3 + (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 
     52*N*u2^2*v2 - (8*u2*v2^2)/N - 26*N*u2*v2^2)*Log[mu2p1]^2*Log[u2]*
    Log[w2] + Pi*((I*u2)/N - (3*I)*N*u2 - ((2*I)*u2^2)/N + (6*I)*N*u2^2 + 
     ((2*I)*u2^3)/N - (6*I)*N*u2^3 - ((2*I)*u2*v2)/N + (6*I)*N*u2*v2 + 
     ((4*I)*u2^2*v2)/N - (12*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N - 
     (6*I)*N*u2*v2^2)*Log[mw2p1]*Log[u2]*Log[w2] + 
   ((-2*N)/3 + (3*u2)/(2*N) - (2*N*u2)/3 + (Nf*u2)/3 - (3*u2^2)/N + 
     (7*N*u2^2)/3 - (2*Nf*u2^2)/3 - (5*N*u2^3)/6 + (2*Nf*u2^3)/3 + N*v2 - 
     (2*N*v2)/(3*u2) - (3*u2*v2)/N + (N*u2*v2)/3 - (2*Nf*u2*v2)/3 - 
     (5*N*u2^2*v2)/3 + (4*Nf*u2^2*v2)/3 - 3*N*v2^2 - (4*N*v2^2)/(3*u2^2) + 
     (N*v2^2)/u2 - (5*N*u2*v2^2)/6 + (2*Nf*u2*v2^2)/3 + (2*N*v2^3)/3 + 
     (2*N*v2^3)/u2^2 - (3*N*v2^3)/u2 - (2*N*v2^4)/u2^2 + (4*N*v2^4)/(3*u2) + 
     (2*N*v2^5)/(3*u2^2) - (2*N)/(3*w2) + (2*N*v2)/(3*w2))*Log[mw2p1]*Log[u2]*
    Log[w2] + ((-7*u2)/N - 10*N*u2 + (14*u2^2)/N + 38*N*u2^2 - (12*u2^3)/N - 
     39*N*u2^3 + (14*u2*v2)/N + 38*N*u2*v2 - (24*u2^2*v2)/N - 78*N*u2^2*v2 - 
     (12*u2*v2^2)/N - 39*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*Log[u2]*Log[w2] + 
   ((-7*u2)/(2*N) - (5*N*u2)/2 + (7*u2^2)/N + 8*N*u2^2 - (4*u2^3)/N - 
     (19*N*u2^3)/2 + (7*u2*v2)/N + 8*N*u2*v2 - (8*u2^2*v2)/N - 19*N*u2^2*v2 - 
     (4*u2*v2^2)/N - (19*N*u2*v2^2)/2)*Log[mw2p1]^2*Log[u2]*Log[w2] + 
   Pi*(I*N*u2 - (2*I)*N*u2^2 + (2*I)*N*u2^3 - (2*I)*N*u2*v2 + 
     (4*I)*N*u2^2*v2 + (2*I)*N*u2*v2^2)*Log[u2]^2*Log[w2] + 
   ((2*N)/3 + u2/N - (21*N*u2)/4 - (Nf*u2)/2 + (2*u2^2)/N + (13*N*u2^2)/2 + 
     Nf*u2^2 + (19*N*u2^3)/3 - Nf*u2^3 + (3*v2)/(2*N) + v2/(mu2p1^3*N) - 
     (2*v2)/(mu2p1^2*N) - v2/(2*mu2p1*N) - (3*N*v2)/2 + 
     (9*N*v2)/(2*mu2p1^3) - (4*N*v2)/mu2p1^2 + (N*v2)/mu2p1 - 
     (2*N*v2)/(3*mw2p1) + (7*u2*v2)/(2*N) + (23*N*u2*v2)/2 + Nf*u2*v2 + 
     (38*N*u2^2*v2)/3 - 2*Nf*u2^2*v2 + (3*v2^2)/(2*N) - 
     (3*v2^2)/(2*mu2p1^4*N) + (3*v2^2)/(2*mu2p1^3*N) - 
     (3*v2^2)/(4*mu2p1^2*N) - (3*v2^2)/(4*mu2p1*N) + 5*N*v2^2 - 
     (27*N*v2^2)/(4*mu2p1^4) + (27*N*v2^2)/(4*mu2p1^3) - 
     (13*N*v2^2)/(4*mu2p1^2) - (7*N*v2^2)/(4*mu2p1) + (19*N*u2*v2^2)/3 - 
     Nf*u2*v2^2)*Log[u2]^2*Log[w2] + (u2/(2*N) + 2*N*u2 - u2^2/N - 7*N*u2^2 + 
     (2*u2^3)/N + (13*N*u2^3)/2 - (u2*v2)/N - 7*N*u2*v2 + (4*u2^2*v2)/N + 
     13*N*u2^2*v2 + (2*u2*v2^2)/N + (13*N*u2*v2^2)/2)*Log[mu2p1]*Log[u2]^2*
    Log[w2] + (u2/N - (N*u2)/2 - (2*u2^2)/N + N*u2^2 + (2*u2^3)/N - N*u2^3 - 
     (2*u2*v2)/N + N*u2*v2 + (4*u2^2*v2)/N - 2*N*u2^2*v2 + (2*u2*v2^2)/N - 
     N*u2*v2^2)*Log[mw2p1]*Log[u2]^2*Log[w2] + 
   ((5*u2)/(6*N) - (N*u2)/3 - (5*u2^2)/(3*N) + (7*N*u2^2)/6 + u2^3/(6*N) - 
     (5*N*u2^3)/12 - (5*u2*v2)/(3*N) + (7*N*u2*v2)/6 + (u2^2*v2)/(3*N) - 
     (5*N*u2^2*v2)/6 + (u2*v2^2)/(6*N) - (5*N*u2*v2^2)/12)*Log[u2]^3*
    Log[w2] + Pi^2*(u2/(2*N) + (2*N*u2)/3 - u2^2/N - (17*N*u2^2)/6 + 
     (5*u2^3)/(6*N) + (35*N*u2^3)/12 - (u2*v2)/N - (17*N*u2*v2)/6 + 
     (5*u2^2*v2)/(3*N) + (35*N*u2^2*v2)/6 + (5*u2*v2^2)/(6*N) + 
     (35*N*u2*v2^2)/12)*Log[v2]*Log[w2] + 
   ((-11*N*u2)/2 + Nf*u2 + 11*N*u2^2 - 2*Nf*u2^2 + v2/N - v2/(mu2p1*N) + 
     (16*N*v2)/3 - (16*N*v2)/(3*mu2p1) - (4*N*v2)/(3*u2) + (2*u2*v2)/N + 
     (227*N*u2*v2)/6 - (14*Nf*u2*v2)/3 + (2*v2^2)/N - (3*v2^2)/(2*mu2p1*N) + 
     (51*N*v2^2)/2 - (49*N*v2^2)/(6*mu2p1^2) - (97*N*v2^2)/(6*mu2p1) - 
     (8*Nf*v2^2)/3 + (4*Nf*v2^2)/(3*mu2p1^2) + (4*Nf*v2^2)/(3*mu2p1) + 
     (2*N*v2^2)/u2 - (2*N*v2^3)/(3*u2))*Log[v2]*Log[w2] + 
   Pi*((((-4*I)/3)*N)/mu2p1 - ((11*I)/2)*N*u2 + I*Nf*u2 + (11*I)*N*u2^2 - 
     (2*I)*Nf*u2^2 - (11*I)*N*u2^3 + (2*I)*Nf*u2^3 - (I*v2)/N + 
     (I*v2)/(mu2p1*N) + (2*I)*N*v2 + (((2*I)/3)*N*v2)/mu2p1^2 - 
     (((8*I)/3)*N*v2)/mu2p1 + (((4*I)/3)*N*v2)/mw2p1 + (((2*I)/3)*N*v2)/u2 - 
     (I*u2*v2)/N + (16*I)*N*u2*v2 - (2*I)*Nf*u2*v2 - (22*I)*N*u2^2*v2 + 
     (4*I)*Nf*u2^2*v2 - (I*v2^2)/N + ((I/2)*v2^2)/(mu2p1^2*N) + 
     ((I/2)*v2^2)/(mu2p1*N) + (5*I)*N*v2^2 - (((4*I)/3)*N*v2^2)/mu2p1^3 + 
     (((4*I)/3)*N*v2^2)/mu2p1^2 - ((3*I)*N*v2^2)/mu2p1 + 
     (((4*I)/3)*N*v2^2)/u2^2 - (I*N*v2^2)/u2 - (11*I)*N*u2*v2^2 + 
     (2*I)*Nf*u2*v2^2 - ((2*I)*N*v2^3)/u2^2 + ((3*I)*N*v2^3)/u2 + 
     ((2*I)*N*v2^4)/u2^2 - (((4*I)/3)*N*v2^4)/u2 - (((2*I)/3)*N*v2^5)/u2^2 + 
     (((4*I)/3)*N)/w2 - (((7*I)/3)*N*v2)/w2 + ((2*I)*N*v2^2)/w2 - 
     (((5*I)/3)*N*v2^3)/w2 + (((2*I)/3)*N*v2^4)/w2)*Log[v2]*Log[w2] + 
   Pi*(((3*I)*u2)/N + (6*I)*N*u2 - ((6*I)*u2^2)/N - (18*I)*N*u2^2 + 
     ((4*I)*u2^3)/N + (19*I)*N*u2^3 - ((6*I)*u2*v2)/N - (18*I)*N*u2*v2 + 
     ((8*I)*u2^2*v2)/N + (38*I)*N*u2^2*v2 + ((4*I)*u2*v2^2)/N + 
     (19*I)*N*u2*v2^2)*Log[mu2p1]*Log[v2]*Log[w2] + 
   (7*N*u2 - (4*Nf*u2)/3 - 14*N*u2^2 + (8*Nf*u2^2)/3 + (31*N*u2^3)/3 - 
     (8*Nf*u2^3)/3 - 20*N*u2*v2 + (8*Nf*u2*v2)/3 + (62*N*u2^2*v2)/3 - 
     (16*Nf*u2^2*v2)/3 - 6*N*v2^2 + (4*N*v2^2)/mu2p1^2 + (4*N*v2^2)/mu2p1 + 
     (N*v2^2)/u2 + (31*N*u2*v2^2)/3 - (8*Nf*u2*v2^2)/3)*Log[mu2p1]*Log[v2]*
    Log[w2] + (u2/(2*N) - N*u2 - u2^2/N + 5*N*u2^2 - (9*N*u2^3)/2 - 
     (u2*v2)/N + 5*N*u2*v2 - 9*N*u2^2*v2 - (9*N*u2*v2^2)/2)*Log[mu2p1]^2*
    Log[v2]*Log[w2] + ((4*N)/3 - 2*N*v2 + (mv2p1^2*N*v2)/(3*u2) + 2*N*v2^2 + 
     (2*mv2p1^3*N*v2^2)/(3*u2^2) - (4*mv2p1^2*N*v2^2)/(3*u2) - (4*N*v2^3)/3 - 
     (2*mv2p1^2*N)/(3*w2) + (mv2p1^2*N*v2)/(3*w2) - 
     (2*mv2p1^2*N*v2^2)/(3*w2))*Log[mv2p1]*Log[v2]*Log[w2] + 
   (-(u2/N) - (5*N*u2)/2 + (2*u2^2)/N + 11*N*u2^2 - (2*u2^3)/N - 11*N*u2^3 + 
     (2*u2*v2)/N + 11*N*u2*v2 - (4*u2^2*v2)/N - 22*N*u2^2*v2 - 
     (2*u2*v2^2)/N - 11*N*u2*v2^2)*Log[mv2p1]^2*Log[v2]*Log[w2] + 
   Pi*(((3*I)*u2)/N + (9*I)*N*u2 - ((6*I)*u2^2)/N - (30*I)*N*u2^2 + 
     ((6*I)*u2^3)/N + (30*I)*N*u2^3 - ((6*I)*u2*v2)/N - (30*I)*N*u2*v2 + 
     ((12*I)*u2^2*v2)/N + (60*I)*N*u2^2*v2 + ((6*I)*u2*v2^2)/N + 
     (30*I)*N*u2*v2^2)*Log[mw2p1]*Log[v2]*Log[w2] + 
   ((2*N)/3 - (3*u2)/(2*N) + (2*N*u2)/3 - (Nf*u2)/3 + (3*u2^2)/N - 
     (7*N*u2^2)/3 + (2*Nf*u2^2)/3 + (5*N*u2^3)/6 - (2*Nf*u2^3)/3 - N*v2 + 
     (2*N*v2)/(3*u2) + (3*u2*v2)/N - (N*u2*v2)/3 + (2*Nf*u2*v2)/3 + 
     (5*N*u2^2*v2)/3 - (4*Nf*u2^2*v2)/3 + 3*N*v2^2 + (4*N*v2^2)/(3*u2^2) - 
     (N*v2^2)/u2 + (5*N*u2*v2^2)/6 - (2*Nf*u2*v2^2)/3 - (2*N*v2^3)/3 - 
     (2*N*v2^3)/u2^2 + (3*N*v2^3)/u2 + (2*N*v2^4)/u2^2 - (4*N*v2^4)/(3*u2) - 
     (2*N*v2^5)/(3*u2^2) + (2*N)/(3*w2) - (2*N*v2)/(3*w2))*Log[mw2p1]*Log[v2]*
    Log[w2] + ((-5*u2)/N - 2*N*u2 + (10*u2^2)/N + 10*N*u2^2 - (4*u2^3)/N - 
     13*N*u2^3 + (10*u2*v2)/N + 10*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*Log[v2]*Log[w2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mv2p1]*Log[mw2p1]*Log[v2]*Log[w2] + 
   (-(N*u2) + 8*N*u2^2 - 9*N*u2^3 + 8*N*u2*v2 - 18*N*u2^2*v2 - 9*N*u2*v2^2 - 
     (2*u2*w2^2)/N)*Log[mw2p1]^2*Log[v2]*Log[w2] + 
   Pi*(((-I)*u2)/N + ((2*I)*u2^2)/N - ((2*I)*u2^3)/N + ((2*I)*u2*v2)/N - 
     ((4*I)*u2^2*v2)/N - ((2*I)*u2*v2^2)/N)*Log[u2]*Log[v2]*Log[w2] + 
   ((-4*N)/3 - (4*N)/(3*mu2p1) - (9*u2)/(2*N) - (52*N*u2)/3 + (4*Nf*u2)/3 + 
     u2^2/N + (119*N*u2^2)/3 - (8*Nf*u2^2)/3 - (97*N*u2^3)/6 + 
     (8*Nf*u2^3)/3 - (4*v2)/N + (3*v2)/(mu2p1*N) + 7*N*v2 + 
     (2*N*v2)/(3*mu2p1^2) - (20*N*v2)/(3*mu2p1) + (4*N*v2)/(3*mw2p1) + 
     (N*v2)/(3*u2) + (u2*v2)/N + (170*N*u2*v2)/3 - (8*Nf*u2*v2)/3 - 
     (97*N*u2^2*v2)/3 + (16*Nf*u2^2*v2)/3 + v2^2/(2*mu2p1^2*N) + 
     v2^2/(2*mu2p1*N) + 15*N*v2^2 - (4*N*v2^2)/(3*mu2p1^3) + 
     (4*N*v2^2)/(3*mu2p1^2) - (9*N*v2^2)/mu2p1 + (2*N*v2^2)/(3*u2^2) + 
     v2^2/(2*N*u2) + (5*N*v2^2)/(2*u2) - (97*N*u2*v2^2)/6 + 
     (8*Nf*u2*v2^2)/3 + (4*N*v2^3)/3 + (2*N)/w2 - (4*N*v2)/w2 + 
     (4*N*v2^2)/w2 - (10*N*v2^3)/(3*w2) + (4*N*v2^4)/(3*w2))*Log[u2]*Log[v2]*
    Log[w2] + ((10*u2)/N + 13*N*u2 - (20*u2^2)/N - 50*N*u2^2 + (12*u2^3)/N + 
     54*N*u2^3 - (20*u2*v2)/N - 50*N*u2*v2 + (24*u2^2*v2)/N + 108*N*u2^2*v2 + 
     (12*u2*v2^2)/N + 54*N*u2*v2^2)*Log[mu2p1]*Log[u2]*Log[v2]*Log[w2] + 
   ((2*u2)/N + 5*N*u2 - (4*u2^2)/N - 22*N*u2^2 + (4*u2^3)/N + 22*N*u2^3 - 
     (4*u2*v2)/N - 22*N*u2*v2 + (8*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 22*N*u2*v2^2)*Log[mv2p1]*Log[u2]*Log[v2]*Log[w2] + 
   ((5*u2)/N + 10*N*u2 - (10*u2^2)/N - 38*N*u2^2 + (8*u2^3)/N + 39*N*u2^3 - 
     (10*u2*v2)/N - 38*N*u2*v2 + (16*u2^2*v2)/N + 78*N*u2^2*v2 + 
     (8*u2*v2^2)/N + 39*N*u2*v2^2)*Log[mw2p1]*Log[u2]*Log[v2]*Log[w2] + 
   ((-7*u2)/(2*N) - (5*N*u2)/2 + (7*u2^2)/N + (19*N*u2^2)/2 - 
     (9*u2^3)/(2*N) - (43*N*u2^3)/4 + (7*u2*v2)/N + (19*N*u2*v2)/2 - 
     (9*u2^2*v2)/N - (43*N*u2^2*v2)/2 - (9*u2*v2^2)/(2*N) - (43*N*u2*v2^2)/4)*
    Log[u2]^2*Log[v2]*Log[w2] + Pi*((((-5*I)/2)*u2)/N - (2*I)*N*u2 + 
     ((5*I)*u2^2)/N + (7*I)*N*u2^2 - ((4*I)*u2^3)/N - ((15*I)/2)*N*u2^3 + 
     ((5*I)*u2*v2)/N + (7*I)*N*u2*v2 - ((8*I)*u2^2*v2)/N - (15*I)*N*u2^2*v2 - 
     ((4*I)*u2*v2^2)/N - ((15*I)/2)*N*u2*v2^2)*Log[v2]^2*Log[w2] + 
   (-1/3*N - (3*u2)/N - (19*N*u2)/3 + (Nf*u2)/6 + (2*u2^2)/N + 
     (44*N*u2^2)/3 - (Nf*u2^2)/3 - (11*N*u2^3)/6 + (Nf*u2^3)/3 + 
     v2/(mu2p1*N) - (2*mv2p1*v2)/N + (5*N*v2)/2 - (2*N*v2)/mu2p1 - 
     (2*N*v2)/(3*mw2p1) - (N*v2)/(6*u2) + (4*u2*v2)/N + (86*N*u2*v2)/3 - 
     (Nf*u2*v2)/3 - (11*N*u2^2*v2)/3 + (2*Nf*u2^2*v2)/3 - 
     v2^2/(2*mu2p1^2*N) - v2^2/(2*mu2p1*N) + (25*N*v2^2)/2 - 
     (3*N*v2^2)/mu2p1^2 - (6*N*v2^2)/mu2p1 - (N*v2^2)/(3*u2^2) + 
     v2^2/(2*N*u2) + (3*N*v2^2)/u2 - (11*N*u2*v2^2)/6 + (Nf*u2*v2^2)/3 + 
     N*v2^3 + (2*N*v2^3)/u2^2 - (3*N*v2^3)/u2 - (2*N*v2^4)/u2^2 + 
     (4*N*v2^4)/(3*u2) + (2*N*v2^5)/(3*u2^2) + (2*N)/(3*w2) - 
     (7*N*v2)/(6*w2) + (N*v2^2)/w2 - (5*N*v2^3)/(6*w2) + (N*v2^4)/(3*w2))*
    Log[v2]^2*Log[w2] + ((-5*u2)/(2*N) - (N*u2)/2 + (5*u2^2)/N - 2*N*u2^2 - 
     (2*u2^3)/N + (N*u2^3)/2 + (5*u2*v2)/N - 2*N*u2*v2 - (4*u2^2*v2)/N + 
     N*u2^2*v2 - (2*u2*v2^2)/N + (N*u2*v2^2)/2)*Log[mu2p1]*Log[v2]^2*
    Log[w2] + (-(u2/N) - 5*N*u2 + (2*u2^2)/N + 16*N*u2^2 - (4*u2^3)/N - 
     15*N*u2^3 + (2*u2*v2)/N + 16*N*u2*v2 - (8*u2^2*v2)/N - 30*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 15*N*u2*v2^2)*Log[mw2p1]*Log[v2]^2*Log[w2] + 
   (-1/2*u2/N + u2^2/N - (3*N*u2^2)/2 + (3*u2^3)/(2*N) + (N*u2^3)/4 + 
     (u2*v2)/N - (3*N*u2*v2)/2 + (3*u2^2*v2)/N + (N*u2^2*v2)/2 + 
     (3*u2*v2^2)/(2*N) + (N*u2*v2^2)/4)*Log[u2]*Log[v2]^2*Log[w2] + 
   ((25*u2)/(6*N) + (10*N*u2)/3 - (25*u2^2)/(3*N) - (73*N*u2^2)/6 + 
     (37*u2^3)/(6*N) + (53*N*u2^3)/4 - (25*u2*v2)/(3*N) - (73*N*u2*v2)/6 + 
     (37*u2^2*v2)/(3*N) + (53*N*u2^2*v2)/2 + (37*u2*v2^2)/(6*N) + 
     (53*N*u2*v2^2)/4)*Log[v2]^3*Log[w2] + 
   (u2/(4*N) + (55*N*u2)/12 - (Nf*u2)/3 - u2^2/N - (41*N*u2^2)/4 + 
     (2*Nf*u2^2)/3 - v2/(2*N) + v2/(2*mu2p1*N) - (2*N*v2)/3 + 
     (2*N*v2)/(3*mu2p1) - (2*u2*v2)/N - (41*N*u2*v2)/2 + (4*Nf*u2*v2)/3 - 
     v2^2/N + (3*v2^2)/(4*mu2p1*N) - (41*N*v2^2)/4 + 
     (17*N*v2^2)/(4*mu2p1^2) + (21*N*v2^2)/(4*mu2p1) + (2*Nf*v2^2)/3 - 
     (Nf*v2^2)/(3*mu2p1^2) - (Nf*v2^2)/(3*mu2p1))*Log[w2]^2 + 
   Pi^2*(u2/(6*N) - (5*N*u2)/6 - u2^2/(3*N) + (23*N*u2^2)/12 + 
     (7*u2^3)/(12*N) - (49*N*u2^3)/24 - (u2*v2)/(3*N) + (23*N*u2*v2)/12 + 
     (7*u2^2*v2)/(6*N) - (49*N*u2^2*v2)/12 + (7*u2*v2^2)/(12*N) - 
     (49*N*u2*v2^2)/24)*Log[w2]^2 + Pi*(((-2*I)/3)*N + (((2*I)/3)*N)/mu2p1 - 
     (((3*I)/4)*u2)/N + ((29*I)/12)*N*u2 - (I/3)*Nf*u2 + (((3*I)/2)*u2^2)/N - 
     ((19*I)/3)*N*u2^2 + ((2*I)/3)*Nf*u2^2 + ((15*I)/4)*N*u2^3 - 
     ((2*I)/3)*Nf*u2^3 + ((I/2)*v2)/N - ((I/2)*v2)/(mu2p1*N) - I*N*v2 - 
     ((I/3)*N*v2)/mu2p1^2 + (((4*I)/3)*N*v2)/mu2p1 + ((2*I)*u2*v2)/N - 
     ((53*I)/6)*N*u2*v2 + ((2*I)/3)*Nf*u2*v2 + ((15*I)/2)*N*u2^2*v2 - 
     ((4*I)/3)*Nf*u2^2*v2 + ((I/2)*v2^2)/N - ((I/4)*v2^2)/(mu2p1^2*N) - 
     ((I/4)*v2^2)/(mu2p1*N) - ((5*I)/2)*N*v2^2 + (((2*I)/3)*N*v2^2)/mu2p1^3 - 
     ((I/6)*N*v2^2)/mu2p1^2 + ((2*I)*N*v2^2)/mu2p1 + ((15*I)/4)*N*u2*v2^2 - 
     ((2*I)/3)*Nf*u2*v2^2)*Log[w2]^2 + 
   Pi*(((I/2)*u2)/N - ((3*I)/2)*N*u2 - (I*u2^2)/N + (3*I)*N*u2^2 + 
     (I*u2^3)/N - (3*I)*N*u2^3 - (I*u2*v2)/N + (3*I)*N*u2*v2 + 
     ((2*I)*u2^2*v2)/N - (6*I)*N*u2^2*v2 + (I*u2*v2^2)/N - (3*I)*N*u2*v2^2)*
    Log[mu2p1]*Log[w2]^2 + ((9*u2)/(4*N) - (N*u2)/6 + (Nf*u2)/3 - 
     (5*u2^2)/(2*N) + (5*N*u2^2)/6 - (2*Nf*u2^2)/3 - (15*N*u2^3)/4 + 
     (2*Nf*u2^3)/3 + v2/(2*N) + (N*v2)/2 - (4*u2*v2)/N - (13*N*u2*v2)/6 - 
     (2*Nf*u2*v2)/3 - (15*N*u2^2*v2)/2 + (4*Nf*u2^2*v2)/3 - (3*v2^2)/(2*N) + 
     v2^2/(2*mu2p1^2*N) + v2^2/(2*mu2p1*N) - 3*N*v2^2 - v2^2/(4*N*u2) - 
     (3*N*v2^2)/(4*u2) - (15*N*u2*v2^2)/4 + (2*Nf*u2*v2^2)/3)*Log[mu2p1]*
    Log[w2]^2 + ((-9*u2)/(4*N) - (5*N*u2)/4 + (9*u2^2)/(2*N) + 7*N*u2^2 - 
     (3*u2^3)/N - (31*N*u2^3)/4 + (9*u2*v2)/(2*N) + 7*N*u2*v2 - 
     (6*u2^2*v2)/N - (31*N*u2^2*v2)/2 - (3*u2*v2^2)/N - (31*N*u2*v2^2)/4)*
    Log[mu2p1]^2*Log[w2]^2 + ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - 
     (8*u2^3)/N - 26*N*u2^3 + (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 
     52*N*u2^2*v2 - (8*u2*v2^2)/N - 26*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*
    Log[w2]^2 + ((-3*u2)/(2*N) - (3*N*u2)/2 + (3*u2^2)/N + 6*N*u2^2 - 
     (2*u2^3)/N - (13*N*u2^3)/2 + (3*u2*v2)/N + 6*N*u2*v2 - (4*u2^2*v2)/N - 
     13*N*u2^2*v2 - (2*u2*v2^2)/N - (13*N*u2*v2^2)/2)*Log[mw2p1]^2*
    Log[w2]^2 + Pi*((((-3*I)/2)*u2)/N + (2*I)*N*u2 + ((3*I)*u2^2)/N - 
     (4*I)*N*u2^2 - ((3*I)*u2^3)/N + (4*I)*N*u2^3 + ((3*I)*u2*v2)/N - 
     (4*I)*N*u2*v2 - ((6*I)*u2^2*v2)/N + (8*I)*N*u2^2*v2 - 
     ((3*I)*u2*v2^2)/N + (4*I)*N*u2*v2^2)*Log[u2]*Log[w2]^2 + 
   (-1/3*N + (2*N)/(3*mu2p1) - (7*u2)/(4*N) + (47*N*u2)/6 - (Nf*u2)/3 - 
     u2^2/(2*N) - (91*N*u2^2)/6 + (2*Nf*u2^2)/3 + (19*N*u2^3)/12 - 
     (2*Nf*u2^3)/3 - v2/N - v2/(mu2p1^3*N) + (2*v2)/(mu2p1^2*N) - 
     (9*N*v2)/(2*mu2p1^3) + (11*N*v2)/(3*mu2p1^2) + (N*v2)/(3*mu2p1) + 
     (N*v2)/(3*u2) - (3*u2*v2)/(2*N) - (65*N*u2*v2)/3 + (2*Nf*u2*v2)/3 + 
     (19*N*u2^2*v2)/6 - (4*Nf*u2^2*v2)/3 - v2^2/N + (3*v2^2)/(2*mu2p1^4*N) - 
     (3*v2^2)/(2*mu2p1^3*N) + v2^2/(2*mu2p1^2*N) + v2^2/(2*mu2p1*N) - 
     6*N*v2^2 + (27*N*v2^2)/(4*mu2p1^4) - (73*N*v2^2)/(12*mu2p1^3) + 
     (37*N*v2^2)/(12*mu2p1^2) + (15*N*v2^2)/(4*mu2p1) + (2*N*v2^2)/(3*u2^2) - 
     (N*v2^2)/(2*u2) + (19*N*u2*v2^2)/12 - (2*Nf*u2*v2^2)/3 - (N*v2^3)/3 - 
     (N*v2^3)/u2^2 + (3*N*v2^3)/(2*u2) + (N*v2^4)/u2^2 - (2*N*v2^4)/(3*u2) - 
     (N*v2^5)/(3*u2^2) + (mv2p1*N)/(3*w2))*Log[u2]*Log[w2]^2 + 
   (u2/(2*N) - (3*N*u2)/2 - u2^2/N + 3*N*u2^2 + u2^3/N - 3*N*u2^3 - 
     (u2*v2)/N + 3*N*u2*v2 + (2*u2^2*v2)/N - 6*N*u2^2*v2 + (u2*v2^2)/N - 
     3*N*u2*v2^2)*Log[mu2p1]*Log[u2]*Log[w2]^2 + 
   ((5*u2)/(2*N) + 4*N*u2 - (5*u2^2)/N - 17*N*u2^2 + (4*u2^3)/N + 
     (35*N*u2^3)/2 - (5*u2*v2)/N - 17*N*u2*v2 + (8*u2^2*v2)/N + 
     35*N*u2^2*v2 + (4*u2*v2^2)/N + (35*N*u2*v2^2)/2)*Log[mw2p1]*Log[u2]*
    Log[w2]^2 + ((-3*u2)/(2*N) - (7*N*u2)/4 + (3*u2^2)/N + (35*N*u2^2)/4 - 
     (11*u2^3)/(4*N) - (71*N*u2^3)/8 + (3*u2*v2)/N + (35*N*u2*v2)/4 - 
     (11*u2^2*v2)/(2*N) - (71*N*u2^2*v2)/4 - (11*u2*v2^2)/(4*N) - 
     (71*N*u2*v2^2)/8)*Log[u2]^2*Log[w2]^2 + 
   Pi*((I*u2)/N - I*N*u2 - ((2*I)*u2^2)/N + (2*I)*N*u2^2 + ((2*I)*u2^3)/N - 
     (2*I)*N*u2^3 - ((2*I)*u2*v2)/N + (2*I)*N*u2*v2 + ((4*I)*u2^2*v2)/N - 
     (4*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N - (2*I)*N*u2*v2^2)*Log[v2]*
    Log[w2]^2 + (N/3 + (3*u2)/N + (67*N*u2)/12 - (2*u2^2)/N - (79*N*u2^2)/6 + 
     (13*N*u2^3)/6 + (3*v2)/(2*N) - v2/(mu2p1*N) - 2*N*v2 + (2*N*v2)/mu2p1 - 
     (N*v2)/(6*u2) - (5*u2*v2)/(2*N) - (121*N*u2*v2)/6 + (13*N*u2^2*v2)/3 - 
     v2^2/(2*N) - (13*N*v2^2)/2 + (3*N*v2^2)/mu2p1 - (N*v2^2)/(3*u2^2) - 
     v2^2/(4*N*u2) - (5*N*v2^2)/(4*u2) + (13*N*u2*v2^2)/6 - (N*v2^3)/3 - 
     (2*N)/(3*w2) + (7*N*v2)/(6*w2) - (N*v2^2)/w2 + (5*N*v2^3)/(6*w2) - 
     (N*v2^4)/(3*w2))*Log[v2]*Log[w2]^2 + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*Log[v2]*Log[w2]^2 + 
   ((9*u2)/(2*N) + (9*N*u2)/2 - (9*u2^2)/N - 18*N*u2^2 + (6*u2^3)/N + 
     (39*N*u2^3)/2 - (9*u2*v2)/N - 18*N*u2*v2 + (12*u2^2*v2)/N + 
     39*N*u2^2*v2 + (6*u2*v2^2)/N + (39*N*u2*v2^2)/2)*Log[mw2p1]*Log[v2]*
    Log[w2]^2 + ((-3*N*u2)/2 + (15*N*u2^2)/2 - (31*N*u2^3)/4 + 
     (15*N*u2*v2)/2 - (31*N*u2^2*v2)/2 - (31*N*u2*v2^2)/4 - (u2*w2^2)/(2*N))*
    Log[u2]*Log[v2]*Log[w2]^2 + ((-19*u2)/(4*N) - 4*N*u2 + (19*u2^2)/(2*N) + 
     (71*N*u2^2)/4 - (31*u2^3)/(4*N) - (149*N*u2^3)/8 + (19*u2*v2)/(2*N) + 
     (71*N*u2*v2)/4 - (31*u2^2*v2)/(2*N) - (149*N*u2^2*v2)/4 - 
     (31*u2*v2^2)/(4*N) - (149*N*u2*v2^2)/8)*Log[v2]^2*Log[w2]^2 + 
   Pi*(((I/3)*u2)/N - (I/3)*N*u2 - (((2*I)/3)*u2^2)/N + ((2*I)/3)*N*u2^2 + 
     (((2*I)/3)*u2^3)/N - ((2*I)/3)*N*u2^3 - (((2*I)/3)*u2*v2)/N + 
     ((2*I)/3)*N*u2*v2 + (((4*I)/3)*u2^2*v2)/N - ((4*I)/3)*N*u2^2*v2 + 
     (((2*I)/3)*u2*v2^2)/N - ((2*I)/3)*N*u2*v2^2)*Log[w2]^3 + 
   (-1/9*N + u2/(3*N) - (65*N*u2)/36 + (2*u2^2)/(3*N) + (53*N*u2^2)/18 + 
     (13*N*u2^3)/18 + v2/(2*N) + v2/(3*mu2p1^3*N) - (2*v2)/(3*mu2p1^2*N) - 
     v2/(6*mu2p1*N) - (N*v2)/3 + (3*N*v2)/(2*mu2p1^3) - 
     (4*N*v2)/(3*mu2p1^2) + (N*v2)/(3*mu2p1) - (N*v2)/(9*u2) + 
     (7*u2*v2)/(6*N) + (77*N*u2*v2)/18 + (13*N*u2^2*v2)/9 + v2^2/(2*N) - 
     v2^2/(2*mu2p1^4*N) + v2^2/(2*mu2p1^3*N) - v2^2/(4*mu2p1^2*N) - 
     v2^2/(4*mu2p1*N) + (7*N*v2^2)/6 - (9*N*v2^2)/(4*mu2p1^4) + 
     (9*N*v2^2)/(4*mu2p1^3) - (13*N*v2^2)/(12*mu2p1^2) - 
     (7*N*v2^2)/(12*mu2p1) - (2*N*v2^2)/(9*u2^2) + (N*v2^2)/(6*u2) + 
     (13*N*u2*v2^2)/18 + (N*v2^3)/9 + (N*v2^3)/(3*u2^2) - (N*v2^3)/(2*u2) - 
     (N*v2^4)/(3*u2^2) + (2*N*v2^4)/(9*u2) + (N*v2^5)/(9*u2^2) - N/(9*w2) + 
     (N*v2)/(9*w2))*Log[w2]^3 + (u2/(6*N) - (N*u2)/3 - u2^2/(3*N) + 
     (5*N*u2^2)/3 - (3*N*u2^3)/2 - (u2*v2)/(3*N) + (5*N*u2*v2)/3 - 
     3*N*u2^2*v2 - (3*N*u2*v2^2)/2)*Log[mw2p1]*Log[w2]^3 + 
   (-1/3*u2/N + (N*u2)/2 + (2*u2^2)/(3*N) - (3*N*u2^2)/2 - u2^3/(2*N) + 
     (17*N*u2^3)/12 + (2*u2*v2)/(3*N) - (3*N*u2*v2)/2 - (u2^2*v2)/N + 
     (17*N*u2^2*v2)/6 - (u2*v2^2)/(2*N) + (17*N*u2*v2^2)/12)*Log[u2]*
    Log[w2]^3 + (u2/N + (2*N*u2)/3 - (2*u2^2)/N - (23*N*u2^2)/6 + 
     (3*u2^3)/(2*N) + (49*N*u2^3)/12 - (2*u2*v2)/N - (23*N*u2*v2)/6 + 
     (3*u2^2*v2)/N + (49*N*u2^2*v2)/6 + (3*u2*v2^2)/(2*N) + 
     (49*N*u2*v2^2)/12)*Log[v2]*Log[w2]^3 + 
   (u2/(8*N) - (N*u2)/8 - u2^2/(4*N) + (N*u2^2)/8 + (7*u2^3)/(24*N) - 
     (7*N*u2^3)/48 - (u2*v2)/(4*N) + (N*u2*v2)/8 + (7*u2^2*v2)/(12*N) - 
     (7*N*u2^2*v2)/24 + (7*u2*v2^2)/(24*N) - (7*N*u2*v2^2)/48)*Log[w2]^4 + 
   Pi^2*((2*u2)/(3*N) + 5*N*u2 - (4*u2^2)/(3*N) - 17*N*u2^2 + u2^3/N + 
     (103*N*u2^3)/6 - (4*u2*v2)/(3*N) - 17*N*u2*v2 + (2*u2^2*v2)/N + 
     (103*N*u2^2*v2)/3 + (u2*v2^2)/N + (103*N*u2*v2^2)/6)*PolyLog[2, u2] + 
   Pi*(((2*I)/3)*N + ((6*I)*u2)/N + ((67*I)/6)*N*u2 - ((4*I)*u2^2)/N - 
     ((79*I)/3)*N*u2^2 + ((13*I)/3)*N*u2^3 + ((3*I)*v2)/N - 
     ((2*I)*v2)/(mu2p1*N) - (4*I)*N*v2 + ((4*I)*N*v2)/mu2p1 - 
     ((I/3)*N*v2)/u2 - ((5*I)*u2*v2)/N - ((121*I)/3)*N*u2*v2 + 
     ((26*I)/3)*N*u2^2*v2 - (I*v2^2)/N - (13*I)*N*v2^2 + 
     ((6*I)*N*v2^2)/mu2p1 - (((2*I)/3)*N*v2^2)/u2^2 - ((I/2)*v2^2)/(N*u2) - 
     (((5*I)/2)*N*v2^2)/u2 + ((13*I)/3)*N*u2*v2^2 - ((2*I)/3)*N*v2^3 - 
     (((4*I)/3)*N)/w2 + (((7*I)/3)*N*v2)/w2 - ((2*I)*N*v2^2)/w2 + 
     (((5*I)/3)*N*v2^3)/w2 - (((2*I)/3)*N*v2^4)/w2)*PolyLog[2, u2] + 
   Pi*(((-I)*u2)/N - (2*I)*N*u2 + ((2*I)*u2^2)/N + (4*I)*N*u2^2 - 
     ((2*I)*u2^3)/N - (4*I)*N*u2^3 + ((2*I)*u2*v2)/N + (4*I)*N*u2*v2 - 
     ((4*I)*u2^2*v2)/N - (8*I)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N - 
     (4*I)*N*u2*v2^2)*Log[mu2p1]*PolyLog[2, u2] + 
   ((N*u2)/2 - 4*N*u2^2 + (9*N*u2^3)/2 - 4*N*u2*v2 + 9*N*u2^2*v2 + 
     (9*N*u2*v2^2)/2 + (u2*w2^2)/N)*Log[mu2p1]^2*PolyLog[2, u2] + 
   Pi*(((-I)*u2)/N - (4*I)*N*u2 + ((2*I)*u2^2)/N + (14*I)*N*u2^2 - 
     ((4*I)*u2^3)/N - (13*I)*N*u2^3 + ((2*I)*u2*v2)/N + (14*I)*N*u2*v2 - 
     ((8*I)*u2^2*v2)/N - (26*I)*N*u2^2*v2 - ((4*I)*u2*v2^2)/N - 
     (13*I)*N*u2*v2^2)*Log[mw2p1]*PolyLog[2, u2] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*PolyLog[2, u2] + 
   Pi*((I*u2)/N - I*N*u2 - ((2*I)*u2^2)/N + (2*I)*N*u2^2 + ((2*I)*u2^3)/N - 
     (2*I)*N*u2^3 - ((2*I)*u2*v2)/N + (2*I)*N*u2*v2 + ((4*I)*u2^2*v2)/N - 
     (4*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N - (2*I)*N*u2*v2^2)*Log[u2]*
    PolyLog[2, u2] + ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - 
     (4*u2^3)/N - 13*N*u2^3 + (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 
     26*N*u2^2*v2 - (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[u2]*
    PolyLog[2, u2] + (-(u2/N) - 4*N*u2 + (2*u2^2)/N + 14*N*u2^2 - 
     (4*u2^3)/N - 13*N*u2^3 + (2*u2*v2)/N + 14*N*u2*v2 - (8*u2^2*v2)/N - 
     26*N*u2^2*v2 - (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mw2p1]*Log[u2]*
    PolyLog[2, u2] + (u2/(2*N) + 2*N*u2 - u2^2/N - 7*N*u2^2 + (2*u2^3)/N + 
     (13*N*u2^3)/2 - (u2*v2)/N - 7*N*u2*v2 + (4*u2^2*v2)/N + 13*N*u2^2*v2 + 
     (2*u2*v2^2)/N + (13*N*u2*v2^2)/2)*Log[u2]^2*PolyLog[2, u2] + 
   Pi*(((2*I)*u2)/N + (9*I)*N*u2 - ((4*I)*u2^2)/N - (30*I)*N*u2^2 + 
     ((4*I)*u2^3)/N + (30*I)*N*u2^3 - ((4*I)*u2*v2)/N - (30*I)*N*u2*v2 + 
     ((8*I)*u2^2*v2)/N + (60*I)*N*u2^2*v2 + ((4*I)*u2*v2^2)/N + 
     (30*I)*N*u2*v2^2)*Log[v2]*PolyLog[2, u2] + 
   ((-2*N)/3 - (6*u2)/N - (67*N*u2)/6 + (4*u2^2)/N + (79*N*u2^2)/3 - 
     (13*N*u2^3)/3 - (3*v2)/N + (2*v2)/(mu2p1*N) + 4*N*v2 - (4*N*v2)/mu2p1 + 
     (N*v2)/(3*u2) + (5*u2*v2)/N + (121*N*u2*v2)/3 - (26*N*u2^2*v2)/3 + 
     v2^2/N + 13*N*v2^2 - (6*N*v2^2)/mu2p1 + (2*N*v2^2)/(3*u2^2) + 
     v2^2/(2*N*u2) + (5*N*v2^2)/(2*u2) - (13*N*u2*v2^2)/3 + (2*N*v2^3)/3 + 
     (4*N)/(3*w2) - (7*N*v2)/(3*w2) + (2*N*v2^2)/w2 - (5*N*v2^3)/(3*w2) + 
     (2*N*v2^4)/(3*w2))*Log[v2]*PolyLog[2, u2] + 
   (u2/N + 2*N*u2 - (2*u2^2)/N - 4*N*u2^2 + (2*u2^3)/N + 4*N*u2^3 - 
     (2*u2*v2)/N - 4*N*u2*v2 + (4*u2^2*v2)/N + 8*N*u2^2*v2 + (2*u2*v2^2)/N + 
     4*N*u2*v2^2)*Log[mu2p1]*Log[v2]*PolyLog[2, u2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mv2p1]*Log[v2]*PolyLog[2, u2] + 
   (u2/N + 4*N*u2 - (2*u2^2)/N - 14*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (2*u2*v2)/N - 14*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mw2p1]*Log[v2]*PolyLog[2, u2] + 
   (-(u2/N) + N*u2 + (2*u2^2)/N - 2*N*u2^2 - (2*u2^3)/N + 2*N*u2^3 + 
     (2*u2*v2)/N - 2*N*u2*v2 - (4*u2^2*v2)/N + 4*N*u2^2*v2 - (2*u2*v2^2)/N + 
     2*N*u2*v2^2)*Log[u2]*Log[v2]*PolyLog[2, u2] + 
   ((-3*u2)/(2*N) - (5*N*u2)/2 + (3*u2^2)/N + 8*N*u2^2 - (2*u2^3)/N - 
     (17*N*u2^3)/2 + (3*u2*v2)/N + 8*N*u2*v2 - (4*u2^2*v2)/N - 17*N*u2^2*v2 - 
     (2*u2*v2^2)/N - (17*N*u2*v2^2)/2)*Log[v2]^2*PolyLog[2, u2] + 
   Pi*(((-I)*u2)/N - (4*I)*N*u2 + ((2*I)*u2^2)/N + (14*I)*N*u2^2 - 
     (15*I)*N*u2^3 + ((2*I)*u2*v2)/N + (14*I)*N*u2*v2 - (30*I)*N*u2^2*v2 - 
     (15*I)*N*u2*v2^2)*Log[w2]*PolyLog[2, u2] + 
   ((2*N)/3 + (6*u2)/N + (67*N*u2)/6 - (4*u2^2)/N - (79*N*u2^2)/3 + 
     (13*N*u2^3)/3 + (3*v2)/N - (2*v2)/(mu2p1*N) - 4*N*v2 + (4*N*v2)/mu2p1 - 
     (N*v2)/(3*u2) - (5*u2*v2)/N - (121*N*u2*v2)/3 + (26*N*u2^2*v2)/3 - 
     v2^2/N - 13*N*v2^2 + (6*N*v2^2)/mu2p1 - (2*N*v2^2)/(3*u2^2) - 
     v2^2/(2*N*u2) - (5*N*v2^2)/(2*u2) + (13*N*u2*v2^2)/3 - (2*N*v2^3)/3 - 
     (4*N)/(3*w2) + (7*N*v2)/(3*w2) - (2*N*v2^2)/w2 + (5*N*v2^3)/(3*w2) - 
     (2*N*v2^4)/(3*w2))*Log[w2]*PolyLog[2, u2] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[w2]*PolyLog[2, u2] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mw2p1]*Log[w2]*PolyLog[2, u2] + 
   ((4*u2)/N + 2*N*u2 - (8*u2^2)/N - 10*N*u2^2 + (6*u2^3)/N + 11*N*u2^3 - 
     (8*u2*v2)/N - 10*N*u2*v2 + (12*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (6*u2*v2^2)/N + 11*N*u2*v2^2)*Log[u2]*Log[w2]*PolyLog[2, u2] + 
   (5*N*u2 - 22*N*u2^2 + 24*N*u2^3 - 22*N*u2*v2 + 48*N*u2^2*v2 + 
     24*N*u2*v2^2 + (4*u2*w2^2)/N)*Log[v2]*Log[w2]*PolyLog[2, u2] + 
   ((-3*N*u2)/2 + 6*N*u2^2 - (13*N*u2^3)/2 + 6*N*u2*v2 - 13*N*u2^2*v2 - 
     (13*N*u2*v2^2)/2 - (u2*w2^2)/N)*Log[w2]^2*PolyLog[2, u2] + 
   Pi^2*((2*u2)/(3*N) + (5*N*u2)/3 - (4*u2^2)/(3*N) - (22*N*u2^2)/3 + 
     (4*u2^3)/(3*N) + (22*N*u2^3)/3 - (4*u2*v2)/(3*N) - (22*N*u2*v2)/3 + 
     (8*u2^2*v2)/(3*N) + (44*N*u2^2*v2)/3 + (4*u2*v2^2)/(3*N) + 
     (22*N*u2*v2^2)/3)*PolyLog[2, v2] + 
   (1/(2*mu2p1^2*N) - 5/(2*mu2p1*N) + (9*N)/(4*mu2p1^2) - (5*N)/(4*mu2p1) + 
     1/(N*u2) + (23*N)/(4*u2) + (4*mv2p1*u2)/N + 22*mv2p1*N*u2 + 
     v2/(mu2p1^2*N) + (3*v2)/(2*mu2p1*N) + (4*mv2p1*v2)/N - 
     (3*mv2p1*v2)/(mu2p1^3*N) + (9*N*v2)/(2*mu2p1^2) - (3*N*v2)/mu2p1 + 
     22*mv2p1*N*v2 - (27*mv2p1*N*v2)/(2*mu2p1^3) - (N*v2)/u2^2 + 
     (N*v2)/(2*u2) - (3*v2^2)/(2*mu2p1^2*N) + v2^2/(mu2p1*N) - 
     (27*N*v2^2)/(4*mu2p1^2) + (17*N*v2^2)/(4*mu2p1) + (2*N*v2^2)/u2^2 - 
     (43*N*v2^2)/(12*u2) - (5*N*v2^3)/(3*u2^2) + (4*N*v2^3)/(3*u2) + 
     (2*N*v2^4)/(3*u2^2) + mv2p1/(2*N*w2^2) + (7*mv2p1*N)/(2*w2^2) - 
     5/(2*N*w2) - (5*N)/(2*w2) + (2*v2)/(N*w2) - (5*N*v2)/(3*w2) + 
     (4*N*v2^2)/(3*w2) - (2*N*v2^3)/(3*w2))*PolyLog[2, v2] + 
   (-(u2/N) - (5*N*u2)/2 + (2*u2^2)/N + 11*N*u2^2 - (2*u2^3)/N - 11*N*u2^3 + 
     (2*u2*v2)/N + 11*N*u2*v2 - (4*u2^2*v2)/N - 22*N*u2^2*v2 - 
     (2*u2*v2^2)/N - 11*N*u2*v2^2)*Log[mu2p1]^2*PolyLog[2, v2] + 
   ((-4*N)/3 + 2*N*v2 - (mv2p1^2*N*v2)/(3*u2) - 2*N*v2^2 - 
     (2*mv2p1^3*N*v2^2)/(3*u2^2) + (4*mv2p1^2*N*v2^2)/(3*u2) + (4*N*v2^3)/3 + 
     (2*mv2p1^2*N)/(3*w2) - (mv2p1^2*N*v2)/(3*w2) + 
     (2*mv2p1^2*N*v2^2)/(3*w2))*Log[u2]*PolyLog[2, v2] + 
   ((-4*N)/3 - (4*u2)/N - 22*N*u2 + (8*u2^2)/N + 44*N*u2^2 + 
     (4*v2)/(mu2p1^3*N) - (8*v2)/(mu2p1^2*N) + (2*v2)/(mu2p1*N) + 2*N*v2 + 
     (18*N*v2)/mu2p1^3 - (16*N*v2)/mu2p1^2 - (4*N*v2)/mu2p1 + (16*u2*v2)/N + 
     88*N*u2*v2 + (8*v2^2)/N - (6*v2^2)/(mu2p1^4*N) + (6*v2^2)/(mu2p1^3*N) - 
     (3*v2^2)/(mu2p1^2*N) - (3*v2^2)/(mu2p1*N) + 42*N*v2^2 - 
     (27*N*v2^2)/mu2p1^4 + (27*N*v2^2)/mu2p1^3 - (13*N*v2^2)/mu2p1^2 - 
     (19*N*v2^2)/mu2p1 + v2^2/(N*u2) + (5*N*v2^2)/u2 + (4*N*v2^3)/3 + 
     (2*N*v2^3)/u2^2 - (3*N*v2^3)/u2 - (2*N*v2^4)/u2^2 + (4*N*v2^4)/(3*u2) + 
     (2*N*v2^5)/(3*u2^2) + (4*N)/(3*w2) - (7*N*v2)/(3*w2) + (2*N*v2^2)/w2 - 
     (5*N*v2^3)/(3*w2) + (2*N*v2^4)/(3*w2))*Log[v2]*PolyLog[2, v2] + 
   (u2/N + (5*N*u2)/2 - (2*u2^2)/N - 11*N*u2^2 + (2*u2^3)/N + 11*N*u2^3 - 
     (2*u2*v2)/N - 11*N*u2*v2 + (4*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[v2]^2*PolyLog[2, v2] + 
   ((4*N)/3 - 2*N*v2 + (mv2p1^2*N*v2)/(3*u2) + 2*N*v2^2 + 
     (2*mv2p1^3*N*v2^2)/(3*u2^2) - (4*mv2p1^2*N*v2^2)/(3*u2) - (4*N*v2^3)/3 - 
     (2*mv2p1^2*N)/(3*w2) + (mv2p1^2*N*v2)/(3*w2) - 
     (2*mv2p1^2*N*v2^2)/(3*w2))*Log[w2]*PolyLog[2, v2] + 
   ((2*u2)/N + 5*N*u2 - (4*u2^2)/N - 22*N*u2^2 + (4*u2^3)/N + 22*N*u2^3 - 
     (4*u2*v2)/N - 22*N*u2*v2 + (8*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 22*N*u2*v2^2)*Log[mu2p1]*Log[w2]*PolyLog[2, v2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[u2]*Log[w2]*PolyLog[2, v2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[v2]*Log[w2]*PolyLog[2, v2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*PolyLog[2, u2]*PolyLog[2, v2] + 
   Pi^2*(u2/(2*N) - (7*N*u2)/3 - u2^2/N + (11*N*u2^2)/3 + (4*u2^3)/(3*N) - 
     (23*N*u2^3)/6 - (u2*v2)/N + (11*N*u2*v2)/3 + (8*u2^2*v2)/(3*N) - 
     (23*N*u2^2*v2)/3 + (4*u2*v2^2)/(3*N) - (23*N*u2*v2^2)/6)*
    PolyLog[2, -(v2/u2)] + (4/N + 1/(2*mu2p1^2*N) - 5/(2*mu2p1*N) - 2*N + 
     (9*N)/(4*mu2p1^2) - (5*N)/(4*mu2p1) + (7*u2)/(2*N) + (3*N*u2)/4 + 
     (4*mv2p1*u2^2)/N + 26*N*u2^2 - (2*u2^3)/N - (37*N*u2^3)/2 + 
     (5*v2)/(2*N) - (3*v2)/(mu2p1^3*N) + (5*v2)/(mu2p1^2*N) - 
     (9*v2)/(2*mu2p1*N) - (N*v2)/3 - (27*N*v2)/(2*mu2p1^3) + 
     (45*N*v2)/(2*mu2p1^2) - (10*N*v2)/mu2p1 + (13*u2*v2)/(2*N) + 
     (113*N*u2*v2)/3 - 37*N*u2^2*v2 + (5*v2^2)/(2*N) - (3*v2^2)/(mu2p1^3*N) + 
     (3*v2^2)/(2*mu2p1^2*N) - v2^2/(mu2p1*N) + (37*N*v2^2)/3 - 
     (27*N*v2^2)/(2*mu2p1^3) + (27*N*v2^2)/(4*mu2p1^2) - 
     (17*N*v2^2)/(4*mu2p1) - (2*N*v2^2)/u2 - (2*u2*v2^2)/N - 
     (39*N*u2*v2^2)/2 - N*v2^3 + (2*N*v2^3)/u2 - (2*N*v2^4)/(3*u2) + 
     mv2p1/(2*N*w2^2) + (7*mv2p1*N)/(2*w2^2) - 5/(2*N*w2) - (5*N)/(2*w2) + 
     (2*v2)/(N*w2) - (5*N*v2)/(3*w2) + (4*N*v2^2)/(3*w2) - (2*N*v2^3)/(3*w2))*
    PolyLog[2, -(v2/u2)] + Pi*(((-I)*u2)/N + ((5*I)/6)*N*u2 + (I/3)*Nf*u2 - 
     ((2*I)*u2^2)/N - ((5*I)/3)*N*u2^2 - ((2*I)/3)*Nf*u2^2 - 
     ((28*I)/3)*N*u2^3 + ((2*I)/3)*Nf*u2^3 - ((3*I)*v2)/N - 
     ((2*I)*v2)/(mu2p1^3*N) + ((4*I)*v2)/(mu2p1^2*N) + (I*v2)/(mu2p1*N) + 
     (3*I)*N*v2 - ((9*I)*N*v2)/mu2p1^3 + ((8*I)*N*v2)/mu2p1^2 - 
     ((2*I)*N*v2)/mu2p1 + (((2*I)/3)*N*v2)/u2 - ((5*I)*u2*v2)/N - 
     ((29*I)/3)*N*u2*v2 - ((2*I)/3)*Nf*u2*v2 - ((56*I)/3)*N*u2^2*v2 + 
     ((4*I)/3)*Nf*u2^2*v2 - ((3*I)*v2^2)/N + ((3*I)*v2^2)/(mu2p1^4*N) - 
     ((3*I)*v2^2)/(mu2p1^3*N) + (((3*I)/2)*v2^2)/(mu2p1^2*N) + 
     (((3*I)/2)*v2^2)/(mu2p1*N) - (8*I)*N*v2^2 + (((27*I)/2)*N*v2^2)/
      mu2p1^4 - (((27*I)/2)*N*v2^2)/mu2p1^3 + (((13*I)/2)*N*v2^2)/mu2p1^2 + 
     (((7*I)/2)*N*v2^2)/mu2p1 + (((4*I)/3)*N*v2^2)/u2^2 - (I*N*v2^2)/u2 - 
     ((28*I)/3)*N*u2*v2^2 + ((2*I)/3)*Nf*u2*v2^2 - ((2*I)*N*v2^3)/u2^2 + 
     ((3*I)*N*v2^3)/u2 + ((2*I)*N*v2^4)/u2^2 - (((4*I)/3)*N*v2^4)/u2 - 
     (((2*I)/3)*N*v2^5)/u2^2 + (((4*I)/3)*N)/w2 - (((7*I)/3)*N*v2)/w2 + 
     ((2*I)*N*v2^2)/w2 - (((5*I)/3)*N*v2^3)/w2 + (((2*I)/3)*N*v2^4)/w2)*
    PolyLog[2, -(v2/u2)] + Pi*(((3*I)*u2)/N + (3*I)*N*u2 - ((6*I)*u2^2)/N - 
     (12*I)*N*u2^2 + ((4*I)*u2^3)/N + (13*I)*N*u2^3 - ((6*I)*u2*v2)/N - 
     (12*I)*N*u2*v2 + ((8*I)*u2^2*v2)/N + (26*I)*N*u2^2*v2 + 
     ((4*I)*u2*v2^2)/N + (13*I)*N*u2*v2^2)*Log[mu2p1]*PolyLog[2, -(v2/u2)] + 
   (u2/N - (N*u2)/2 - (2*u2^2)/N + N*u2^2 - (2*u2*v2)/N + N*u2*v2)*
    Log[mu2p1]^2*PolyLog[2, -(v2/u2)] + 
   Pi*((I*u2)/N + (4*I)*N*u2 - ((2*I)*u2^2)/N - (14*I)*N*u2^2 + 
     ((4*I)*u2^3)/N + (13*I)*N*u2^3 - ((2*I)*u2*v2)/N - (14*I)*N*u2*v2 + 
     ((8*I)*u2^2*v2)/N + (26*I)*N*u2^2*v2 + ((4*I)*u2*v2^2)/N + 
     (13*I)*N*u2*v2^2)*Log[mw2p1]*PolyLog[2, -(v2/u2)] + 
   ((-6*u2)/N - 10*N*u2 + (12*u2^2)/N + 38*N*u2^2 - (10*u2^3)/N - 39*N*u2^3 + 
     (12*u2*v2)/N + 38*N*u2*v2 - (20*u2^2*v2)/N - 78*N*u2^2*v2 - 
     (10*u2*v2^2)/N - 39*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, -(v2/u2)] + Pi*(((-I)*u2)/N + (2*I)*N*u2 + ((2*I)*u2^2)/N - 
     (4*I)*N*u2^2 - ((2*I)*u2^3)/N + (4*I)*N*u2^3 + ((2*I)*u2*v2)/N - 
     (4*I)*N*u2*v2 - ((4*I)*u2^2*v2)/N + (8*I)*N*u2^2*v2 - 
     ((2*I)*u2*v2^2)/N + (4*I)*N*u2*v2^2)*Log[u2]*PolyLog[2, -(v2/u2)] + 
   ((-2*N)/3 + u2/(2*N) + (17*N*u2)/3 - (Nf*u2)/3 - (5*u2^2)/N - 
     (31*N*u2^2)/3 + (2*Nf*u2^2)/3 + (5*N*u2^3)/6 - (2*Nf*u2^3)/3 - 
     (3*v2)/N - (2*v2)/(mu2p1^3*N) + (4*v2)/(mu2p1^2*N) + v2/(mu2p1*N) + 
     4*N*v2 - (9*N*v2)/mu2p1^3 + (8*N*v2)/mu2p1^2 - (2*N*v2)/mu2p1 - 
     (8*u2*v2)/N - (61*N*u2*v2)/3 + (2*Nf*u2*v2)/3 + (5*N*u2^2*v2)/3 - 
     (4*Nf*u2^2*v2)/3 - (3*v2^2)/N + (3*v2^2)/(mu2p1^4*N) - 
     (3*v2^2)/(mu2p1^3*N) + (3*v2^2)/(2*mu2p1^2*N) + (3*v2^2)/(2*mu2p1*N) - 
     11*N*v2^2 + (27*N*v2^2)/(2*mu2p1^4) - (27*N*v2^2)/(2*mu2p1^3) + 
     (13*N*v2^2)/(2*mu2p1^2) + (7*N*v2^2)/(2*mu2p1) + (5*N*u2*v2^2)/6 - 
     (2*Nf*u2*v2^2)/3 + (2*N*v2^3)/3 + (2*mv2p1^2*N)/(3*w2) - 
     (mv2p1^2*N*v2)/(3*w2) + (2*mv2p1^2*N*v2^2)/(3*w2))*Log[u2]*
    PolyLog[2, -(v2/u2)] + ((6*u2)/N + 10*N*u2 - (12*u2^2)/N - 38*N*u2^2 + 
     (10*u2^3)/N + 39*N*u2^3 - (12*u2*v2)/N - 38*N*u2*v2 + (20*u2^2*v2)/N + 
     78*N*u2^2*v2 + (10*u2*v2^2)/N + 39*N*u2*v2^2)*Log[mu2p1]*Log[u2]*
    PolyLog[2, -(v2/u2)] + (u2/N + 4*N*u2 - (2*u2^2)/N - 14*N*u2^2 + 
     (4*u2^3)/N + 13*N*u2^3 - (2*u2*v2)/N - 14*N*u2*v2 + (8*u2^2*v2)/N + 
     26*N*u2^2*v2 + (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mw2p1]*Log[u2]*
    PolyLog[2, -(v2/u2)] + (-1/2*u2/N - 2*N*u2 + u2^2/N + 7*N*u2^2 - 
     (2*u2^3)/N - (13*N*u2^3)/2 + (u2*v2)/N + 7*N*u2*v2 - (4*u2^2*v2)/N - 
     13*N*u2^2*v2 - (2*u2*v2^2)/N - (13*N*u2*v2^2)/2)*Log[u2]^2*
    PolyLog[2, -(v2/u2)] + Pi*((-4*I)*N*u2 + (8*I)*N*u2^2 - (8*I)*N*u2^3 + 
     (8*I)*N*u2*v2 - (16*I)*N*u2^2*v2 - (8*I)*N*u2*v2^2)*Log[v2]*
    PolyLog[2, -(v2/u2)] + ((-2*N)/3 - (4*u2)/N - (149*N*u2)/6 + Nf*u2 + 
     (8*u2^2)/N + (143*N*u2^2)/3 - 2*Nf*u2^2 - (11*N*u2^3)/3 + 2*Nf*u2^3 + 
     (3*v2)/N + (4*v2)/(mu2p1^3*N) - (8*v2)/(mu2p1^2*N) - 2*N*v2 + 
     (18*N*v2)/mu2p1^3 - (16*N*v2)/mu2p1^2 - (N*v2)/(3*u2) + (15*u2*v2)/N + 
     (239*N*u2*v2)/3 - 2*Nf*u2*v2 - (22*N*u2^2*v2)/3 + 4*Nf*u2^2*v2 + 
     (7*v2^2)/N - (6*v2^2)/(mu2p1^4*N) + (6*v2^2)/(mu2p1^3*N) - 
     (3*v2^2)/(mu2p1^2*N) - (3*v2^2)/(mu2p1*N) + 31*N*v2^2 - 
     (27*N*v2^2)/mu2p1^4 + (27*N*v2^2)/mu2p1^3 - (13*N*v2^2)/mu2p1^2 - 
     (13*N*v2^2)/mu2p1 - (2*mv2p1^3*N*v2^2)/(3*u2^2) + v2^2/(2*N*u2) + 
     (7*N*v2^2)/(2*u2) - (11*N*u2*v2^2)/3 + 2*Nf*u2*v2^2 + (2*N*v2^3)/3 - 
     (3*N*v2^3)/u2 + (4*N*v2^4)/(3*u2))*Log[v2]*PolyLog[2, -(v2/u2)] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mv2p1]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (-(u2/N) - 4*N*u2 + (2*u2^2)/N + 14*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (2*u2*v2)/N + 14*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mw2p1]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (u2/N + 2*N*u2 - (2*u2^2)/N - 10*N*u2^2 + (4*u2^3)/N + 9*N*u2^3 - 
     (2*u2*v2)/N - 10*N*u2*v2 + (8*u2^2*v2)/N + 18*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 9*N*u2*v2^2)*Log[u2]*Log[v2]*PolyLog[2, -(v2/u2)] + 
   (u2/(2*N) + 3*N*u2 - u2^2/N - 9*N*u2^2 + (2*u2^3)/N + (17*N*u2^3)/2 - 
     (u2*v2)/N - 9*N*u2*v2 + (4*u2^2*v2)/N + 17*N*u2^2*v2 + (2*u2*v2^2)/N + 
     (17*N*u2*v2^2)/2)*Log[v2]^2*PolyLog[2, -(v2/u2)] + 
   Pi*(((-I)*u2)/N + (2*I)*N*u2 + ((2*I)*u2^2)/N - (4*I)*N*u2^2 - 
     ((2*I)*u2^3)/N + (4*I)*N*u2^3 + ((2*I)*u2*v2)/N - (4*I)*N*u2*v2 - 
     ((4*I)*u2^2*v2)/N + (8*I)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N + 
     (4*I)*N*u2*v2^2)*Log[w2]*PolyLog[2, -(v2/u2)] + 
   ((2*N)/3 - (3*u2)/(2*N) + (2*N*u2)/3 - (Nf*u2)/3 + (3*u2^2)/N - 
     (7*N*u2^2)/3 + (2*Nf*u2^2)/3 + (5*N*u2^3)/6 - (2*Nf*u2^3)/3 - N*v2 + 
     (2*N*v2)/(3*u2) + (3*u2*v2)/N - (N*u2*v2)/3 + (2*Nf*u2*v2)/3 + 
     (5*N*u2^2*v2)/3 - (4*Nf*u2^2*v2)/3 + 3*N*v2^2 + (4*N*v2^2)/(3*u2^2) - 
     (N*v2^2)/u2 + (5*N*u2*v2^2)/6 - (2*Nf*u2*v2^2)/3 - (2*N*v2^3)/3 - 
     (2*N*v2^3)/u2^2 + (3*N*v2^3)/u2 + (2*N*v2^4)/u2^2 - (4*N*v2^4)/(3*u2) - 
     (2*N*v2^5)/(3*u2^2) + (2*N)/(3*w2) - (2*N*v2)/(3*w2))*Log[w2]*
    PolyLog[2, -(v2/u2)] + (u2/N + 4*N*u2 - (2*u2^2)/N - 14*N*u2^2 + 
     (4*u2^3)/N + 13*N*u2^3 - (2*u2*v2)/N - 14*N*u2*v2 + (8*u2^2*v2)/N + 
     26*N*u2^2*v2 + (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*Log[w2]*
    PolyLog[2, -(v2/u2)] + ((6*u2)/N + 10*N*u2 - (12*u2^2)/N - 38*N*u2^2 + 
     (10*u2^3)/N + 39*N*u2^3 - (12*u2*v2)/N - 38*N*u2*v2 + (20*u2^2*v2)/N + 
     78*N*u2^2*v2 + (10*u2*v2^2)/N + 39*N*u2*v2^2)*Log[mw2p1]*Log[w2]*
    PolyLog[2, -(v2/u2)] + ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 30*N*u2^2 - 
     (10*u2^3)/N - 31*N*u2^3 + (12*u2*v2)/N + 30*N*u2*v2 - (20*u2^2*v2)/N - 
     62*N*u2^2*v2 - (10*u2*v2^2)/N - 31*N*u2*v2^2)*Log[u2]*Log[w2]*
    PolyLog[2, -(v2/u2)] + ((2*u2)/N - 3*N*u2 - (4*u2^2)/N + 6*N*u2^2 - 
     4*N*u2^3 - (4*u2*v2)/N + 6*N*u2*v2 - 8*N*u2^2*v2 - 4*N*u2*v2^2)*Log[v2]*
    Log[w2]*PolyLog[2, -(v2/u2)] + (u2/N + 2*N*u2 - (2*u2^2)/N - 4*N*u2^2 + 
     (2*u2^3)/N + 4*N*u2^3 - (2*u2*v2)/N - 4*N*u2*v2 + (4*u2^2*v2)/N + 
     8*N*u2^2*v2 + (2*u2*v2^2)/N + 4*N*u2*v2^2)*PolyLog[2, u2]*
    PolyLog[2, -(v2/u2)] + ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     (4*u2^3)/N - 22*N*u2^3 + (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 
     44*N*u2^2*v2 - (4*u2*v2^2)/N - 22*N*u2*v2^2)*PolyLog[2, v2]*
    PolyLog[2, -(v2/u2)] + (-1/2*u2/N - 2*N*u2 + u2^2/N + 7*N*u2^2 - 
     (2*u2^3)/N - (13*N*u2^3)/2 + (u2*v2)/N + 7*N*u2*v2 - (4*u2^2*v2)/N - 
     13*N*u2^2*v2 - (2*u2*v2^2)/N - (13*N*u2*v2^2)/2)*
    PolyLog[2, -(v2/u2)]^2 + Pi^2*((16*N*u2)/3 - (53*N*u2^2)/3 + u2^3/N + 
     (103*N*u2^3)/6 - (53*N*u2*v2)/3 + (2*u2^2*v2)/N + (103*N*u2^2*v2)/3 + 
     (u2*v2^2)/N + (103*N*u2*v2^2)/6)*PolyLog[2, w2] + 
   Pi*(((-2*I)/3)*N + ((2*I)*u2)/N - ((65*I)/6)*N*u2 + ((4*I)*u2^2)/N + 
     ((53*I)/3)*N*u2^2 + ((13*I)/3)*N*u2^3 + ((3*I)*v2)/N + 
     ((2*I)*v2)/(mu2p1^3*N) - ((4*I)*v2)/(mu2p1^2*N) - (I*v2)/(mu2p1*N) - 
     (2*I)*N*v2 + ((9*I)*N*v2)/mu2p1^3 - ((8*I)*N*v2)/mu2p1^2 + 
     ((2*I)*N*v2)/mu2p1 - (((2*I)/3)*N*v2)/u2 + ((7*I)*u2*v2)/N + 
     ((77*I)/3)*N*u2*v2 + ((26*I)/3)*N*u2^2*v2 + ((3*I)*v2^2)/N - 
     ((3*I)*v2^2)/(mu2p1^4*N) + ((3*I)*v2^2)/(mu2p1^3*N) - 
     (((3*I)/2)*v2^2)/(mu2p1^2*N) - (((3*I)/2)*v2^2)/(mu2p1*N) + 
     (7*I)*N*v2^2 - (((27*I)/2)*N*v2^2)/mu2p1^4 + (((27*I)/2)*N*v2^2)/
      mu2p1^3 - (((13*I)/2)*N*v2^2)/mu2p1^2 - (((7*I)/2)*N*v2^2)/mu2p1 - 
     (((4*I)/3)*N*v2^2)/u2^2 + (I*N*v2^2)/u2 + ((13*I)/3)*N*u2*v2^2 + 
     ((2*I)/3)*N*v2^3 + ((2*I)*N*v2^3)/u2^2 - ((3*I)*N*v2^3)/u2 - 
     ((2*I)*N*v2^4)/u2^2 + (((4*I)/3)*N*v2^4)/u2 + (((2*I)/3)*N*v2^5)/u2^2 - 
     (((2*I)/3)*N)/w2 + (((2*I)/3)*N*v2)/w2)*PolyLog[2, w2] + 
   Pi*(((-3*I)*u2)/N - (3*I)*N*u2 + ((6*I)*u2^2)/N + (12*I)*N*u2^2 - 
     ((4*I)*u2^3)/N - (13*I)*N*u2^3 + ((6*I)*u2*v2)/N + (12*I)*N*u2*v2 - 
     ((8*I)*u2^2*v2)/N - (26*I)*N*u2^2*v2 - ((4*I)*u2*v2^2)/N - 
     (13*I)*N*u2*v2^2)*Log[mu2p1]*PolyLog[2, w2] + 
   Pi*(((-I)*u2)/N - (2*I)*N*u2 + ((2*I)*u2^2)/N + (4*I)*N*u2^2 - 
     ((2*I)*u2^3)/N - (4*I)*N*u2^3 + ((2*I)*u2*v2)/N + (4*I)*N*u2*v2 - 
     ((4*I)*u2^2*v2)/N - (8*I)*N*u2^2*v2 - ((2*I)*u2*v2^2)/N - 
     (4*I)*N*u2*v2^2)*Log[mw2p1]*PolyLog[2, w2] + 
   Pi*((I*u2)/N - (5*I)*N*u2 - ((2*I)*u2^2)/N + (16*I)*N*u2^2 - 
     (15*I)*N*u2^3 - ((2*I)*u2*v2)/N + (16*I)*N*u2*v2 - (30*I)*N*u2^2*v2 - 
     (15*I)*N*u2*v2^2)*Log[u2]*PolyLog[2, w2] + 
   ((-2*N)/3 + (2*u2)/N - (65*N*u2)/6 + (4*u2^2)/N + (53*N*u2^2)/3 + 
     (13*N*u2^3)/3 + (3*v2)/N + (2*v2)/(mu2p1^3*N) - (4*v2)/(mu2p1^2*N) - 
     v2/(mu2p1*N) - 2*N*v2 + (9*N*v2)/mu2p1^3 - (8*N*v2)/mu2p1^2 + 
     (2*N*v2)/mu2p1 - (2*N*v2)/(3*u2) + (7*u2*v2)/N + (77*N*u2*v2)/3 + 
     (26*N*u2^2*v2)/3 + (3*v2^2)/N - (3*v2^2)/(mu2p1^4*N) + 
     (3*v2^2)/(mu2p1^3*N) - (3*v2^2)/(2*mu2p1^2*N) - (3*v2^2)/(2*mu2p1*N) + 
     7*N*v2^2 - (27*N*v2^2)/(2*mu2p1^4) + (27*N*v2^2)/(2*mu2p1^3) - 
     (13*N*v2^2)/(2*mu2p1^2) - (7*N*v2^2)/(2*mu2p1) - (4*N*v2^2)/(3*u2^2) + 
     (N*v2^2)/u2 + (13*N*u2*v2^2)/3 + (2*N*v2^3)/3 + (2*N*v2^3)/u2^2 - 
     (3*N*v2^3)/u2 - (2*N*v2^4)/u2^2 + (4*N*v2^4)/(3*u2) + 
     (2*N*v2^5)/(3*u2^2) - (2*N)/(3*w2) + (2*N*v2)/(3*w2))*Log[u2]*
    PolyLog[2, w2] + (-(u2/N) - 2*N*u2 + (2*u2^2)/N + 4*N*u2^2 - (2*u2^3)/N - 
     4*N*u2^3 + (2*u2*v2)/N + 4*N*u2*v2 - (4*u2^2*v2)/N - 8*N*u2^2*v2 - 
     (2*u2*v2^2)/N - 4*N*u2*v2^2)*Log[mw2p1]*Log[u2]*PolyLog[2, w2] + 
   (u2/(2*N) - N*u2 - u2^2/N + 5*N*u2^2 - (9*N*u2^3)/2 - (u2*v2)/N + 
     5*N*u2*v2 - 9*N*u2^2*v2 - (9*N*u2*v2^2)/2)*Log[u2]^2*PolyLog[2, w2] + 
   Pi*(((2*I)*u2)/N + (9*I)*N*u2 - ((4*I)*u2^2)/N - (30*I)*N*u2^2 + 
     ((4*I)*u2^3)/N + (30*I)*N*u2^3 - ((4*I)*u2*v2)/N - (30*I)*N*u2*v2 + 
     ((8*I)*u2^2*v2)/N + (60*I)*N*u2^2*v2 + ((4*I)*u2*v2^2)/N + 
     (30*I)*N*u2*v2^2)*Log[v2]*PolyLog[2, w2] + 
   ((-2*N)/3 - (6*u2)/N - (67*N*u2)/6 + (4*u2^2)/N + (79*N*u2^2)/3 - 
     (13*N*u2^3)/3 - (3*v2)/N + (2*v2)/(mu2p1*N) + 4*N*v2 - (4*N*v2)/mu2p1 + 
     (N*v2)/(3*u2) + (5*u2*v2)/N + (121*N*u2*v2)/3 - (26*N*u2^2*v2)/3 + 
     v2^2/N + 13*N*v2^2 - (6*N*v2^2)/mu2p1 + (2*N*v2^2)/(3*u2^2) + 
     v2^2/(2*N*u2) + (5*N*v2^2)/(2*u2) - (13*N*u2*v2^2)/3 + (2*N*v2^3)/3 + 
     (4*N)/(3*w2) - (7*N*v2)/(3*w2) + (2*N*v2^2)/w2 - (5*N*v2^3)/(3*w2) + 
     (2*N*v2^4)/(3*w2))*Log[v2]*PolyLog[2, w2] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*Log[v2]*PolyLog[2, w2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[mv2p1]*Log[v2]*PolyLog[2, w2] + 
   (u2/N + 2*N*u2 - (2*u2^2)/N - 4*N*u2^2 + (2*u2^3)/N + 4*N*u2^3 - 
     (2*u2*v2)/N - 4*N*u2*v2 + (4*u2^2*v2)/N + 8*N*u2^2*v2 + (2*u2*v2^2)/N + 
     4*N*u2*v2^2)*Log[mw2p1]*Log[v2]*PolyLog[2, w2] + 
   (-(u2/N) + 3*N*u2 + (2*u2^2)/N - 12*N*u2^2 + 11*N*u2^3 + (2*u2*v2)/N - 
     12*N*u2*v2 + 22*N*u2^2*v2 + 11*N*u2*v2^2)*Log[u2]*Log[v2]*
    PolyLog[2, w2] + ((-3*u2)/(2*N) - (5*N*u2)/2 + (3*u2^2)/N + 8*N*u2^2 - 
     (2*u2^3)/N - (17*N*u2^3)/2 + (3*u2*v2)/N + 8*N*u2*v2 - (4*u2^2*v2)/N - 
     17*N*u2^2*v2 - (2*u2*v2^2)/N - (17*N*u2*v2^2)/2)*Log[v2]^2*
    PolyLog[2, w2] + Pi*((I*u2)/N - I*N*u2 - ((2*I)*u2^2)/N + (2*I)*N*u2^2 + 
     ((2*I)*u2^3)/N - (2*I)*N*u2^3 - ((2*I)*u2*v2)/N + (2*I)*N*u2*v2 + 
     ((4*I)*u2^2*v2)/N - (4*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N - 
     (2*I)*N*u2*v2^2)*Log[w2]*PolyLog[2, w2] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[w2]*PolyLog[2, w2] + 
   (u2/N - N*u2 - (2*u2^2)/N + 2*N*u2^2 + (2*u2^3)/N - 2*N*u2^3 - 
     (2*u2*v2)/N + 2*N*u2*v2 + (4*u2^2*v2)/N - 4*N*u2^2*v2 + (2*u2*v2^2)/N - 
     2*N*u2*v2^2)*Log[u2]*Log[w2]*PolyLog[2, w2] + 
   (4*N*u2 - 14*N*u2^2 + 15*N*u2^3 - 14*N*u2*v2 + 30*N*u2^2*v2 + 
     15*N*u2*v2^2 + (2*u2*w2^2)/N)*Log[v2]*Log[w2]*PolyLog[2, w2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*PolyLog[2, v2]*PolyLog[2, w2] + 
   (u2/N + 2*N*u2 - (2*u2^2)/N - 4*N*u2^2 + (2*u2^3)/N + 4*N*u2^3 - 
     (2*u2*v2)/N - 4*N*u2*v2 + (4*u2^2*v2)/N + 8*N*u2^2*v2 + (2*u2*v2^2)/N + 
     4*N*u2*v2^2)*PolyLog[2, -(v2/u2)]*PolyLog[2, w2] + 
   Pi^2*(-1/2*u2/N + (8*N*u2)/3 + u2^2/N - (16*N*u2^2)/3 - u2^3/N + 
     (16*N*u2^3)/3 + (u2*v2)/N - (16*N*u2*v2)/3 - (2*u2^2*v2)/N + 
     (32*N*u2^2*v2)/3 - (u2*v2^2)/N + (16*N*u2*v2^2)/3)*
    PolyLog[2, -(w2/v2)] + (4/N - 2*N - 1/(N*u2) - (23*N)/(4*u2) - 
     (11*u2)/(2*N) - (33*N*u2)/4 - 11*N*u2^2 + (2*u2^3)/N + (37*N*u2^3)/2 - 
     (11*v2)/(2*N) + (2*v2)/(mu2p1*N) - (58*N*v2)/3 + (10*N*v2)/mu2p1 + 
     (N*v2)/u2^2 - (N*v2)/(2*u2) - (u2*v2)/(2*N) - (91*N*u2*v2)/6 + 
     (4*u2^2*v2)/N + 37*N*u2^2*v2 - v2^2/(2*N) + (3*v2^2)/(2*mu2p1*N) - 
     (29*N*v2^2)/6 + (N*v2^2)/(2*mu2p1^2) + (25*N*v2^2)/(2*mu2p1) - 
     (2*N*v2^2)/u2^2 + (43*N*v2^2)/(12*u2) + (2*u2*v2^2)/N + 
     (39*N*u2*v2^2)/2 + N*v2^3 + (5*N*v2^3)/(3*u2^2) - (8*N*v2^3)/(3*u2) - 
     (2*N*v2^4)/(3*u2^2) + (2*N*v2^4)/(3*u2))*PolyLog[2, -(w2/v2)] + 
   Pi*(((3*I)*u2)/N + ((61*I)/6)*N*u2 - (I/3)*Nf*u2 - ((2*I)*u2^2)/N - 
     ((61*I)/3)*N*u2^2 + ((2*I)/3)*Nf*u2^2 + ((28*I)/3)*N*u2^3 - 
     ((2*I)/3)*Nf*u2^3 + (I*v2)/N - (I*v2)/(mu2p1*N) - (2*I)*N*v2 + 
     ((2*I)*N*v2)/mu2p1 - (((2*I)/3)*N*v2)/u2 - (I*u2*v2)/N - 
     ((70*I)/3)*N*u2*v2 + ((2*I)/3)*Nf*u2*v2 + ((56*I)/3)*N*u2^2*v2 - 
     ((4*I)/3)*Nf*u2^2*v2 + (I*v2^2)/N - ((I/2)*v2^2)/(mu2p1^2*N) - 
     ((I/2)*v2^2)/(mu2p1*N) - (3*I)*N*v2^2 - (I*N*v2^2)/mu2p1^2 + 
     ((2*I)*N*v2^2)/mu2p1 - (((4*I)/3)*N*v2^2)/u2^2 + (I*N*v2^2)/u2 + 
     ((28*I)/3)*N*u2*v2^2 - ((2*I)/3)*Nf*u2*v2^2 + ((2*I)*N*v2^3)/u2^2 - 
     ((3*I)*N*v2^3)/u2 - ((2*I)*N*v2^4)/u2^2 + (((4*I)/3)*N*v2^4)/u2 + 
     (((2*I)/3)*N*v2^5)/u2^2 - (((4*I)/3)*N)/w2 + (((7*I)/3)*N*v2)/w2 - 
     ((2*I)*N*v2^2)/w2 + (((5*I)/3)*N*v2^3)/w2 - (((2*I)/3)*N*v2^4)/w2)*
    PolyLog[2, -(w2/v2)] + Pi*(((-3*I)*u2)/N - (3*I)*N*u2 + ((6*I)*u2^2)/N + 
     (12*I)*N*u2^2 - ((4*I)*u2^3)/N - (13*I)*N*u2^3 + ((6*I)*u2*v2)/N + 
     (12*I)*N*u2*v2 - ((8*I)*u2^2*v2)/N - (26*I)*N*u2^2*v2 - 
     ((4*I)*u2*v2^2)/N - (13*I)*N*u2*v2^2)*Log[mu2p1]*PolyLog[2, -(w2/v2)] + 
   Pi*(((-I)*u2)/N - (4*I)*N*u2 + ((2*I)*u2^2)/N + (14*I)*N*u2^2 - 
     ((4*I)*u2^3)/N - (13*I)*N*u2^3 + ((2*I)*u2*v2)/N + (14*I)*N*u2*v2 - 
     ((8*I)*u2^2*v2)/N - (26*I)*N*u2^2*v2 - ((4*I)*u2*v2^2)/N - 
     (13*I)*N*u2*v2^2)*Log[mw2p1]*PolyLog[2, -(w2/v2)] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*Log[mw2p1]*
    PolyLog[2, -(w2/v2)] + Pi*((I*u2)/N - (2*I)*N*u2 - ((2*I)*u2^2)/N + 
     (4*I)*N*u2^2 + ((2*I)*u2^3)/N - (4*I)*N*u2^3 - ((2*I)*u2*v2)/N + 
     (4*I)*N*u2*v2 + ((4*I)*u2^2*v2)/N - (8*I)*N*u2^2*v2 + 
     ((2*I)*u2*v2^2)/N - (4*I)*N*u2*v2^2)*Log[u2]*PolyLog[2, -(w2/v2)] + 
   ((2*N)/3 - (3*u2)/(2*N) + (5*N*u2)/6 + (Nf*u2)/3 + (3*u2^2)/N - 
     (2*N*u2^2)/3 - (2*Nf*u2^2)/3 - (5*N*u2^3)/6 + (2*Nf*u2^3)/3 + v2/N - 
     v2/(mu2p1*N) - 3*N*v2 + (2*N*v2)/mu2p1 - (N*v2)/(3*u2) + (4*u2*v2)/N - 
     (5*N*u2*v2)/3 - (2*Nf*u2*v2)/3 - (5*N*u2^2*v2)/3 + (4*Nf*u2^2*v2)/3 + 
     v2^2/N - v2^2/(2*mu2p1^2*N) - v2^2/(2*mu2p1*N) - (2*N*v2^2)/mu2p1^2 + 
     (N*v2^2)/mu2p1 - (2*N*v2^2)/(3*u2^2) - (N*v2^2)/u2 - (5*N*u2*v2^2)/6 + 
     (2*Nf*u2*v2^2)/3 - (2*N*v2^3)/3 - (4*N)/(3*w2) + (7*N*v2)/(3*w2) - 
     (2*N*v2^2)/w2 + (5*N*v2^3)/(3*w2) - (2*N*v2^4)/(3*w2))*Log[u2]*
    PolyLog[2, -(w2/v2)] + ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - 
     (4*u2^3)/N - 13*N*u2^3 + (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 
     26*N*u2^2*v2 - (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[u2]*
    PolyLog[2, -(w2/v2)] + (-(u2/N) - 4*N*u2 + (2*u2^2)/N + 14*N*u2^2 - 
     (4*u2^3)/N - 13*N*u2^3 + (2*u2*v2)/N + 14*N*u2*v2 - (8*u2^2*v2)/N - 
     26*N*u2^2*v2 - (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mw2p1]*Log[u2]*
    PolyLog[2, -(w2/v2)] + (u2/(2*N) + 2*N*u2 - u2^2/N - 7*N*u2^2 + 
     (2*u2^3)/N + (13*N*u2^3)/2 - (u2*v2)/N - 7*N*u2*v2 + (4*u2^2*v2)/N + 
     13*N*u2^2*v2 + (2*u2*v2^2)/N + (13*N*u2*v2^2)/2)*Log[u2]^2*
    PolyLog[2, -(w2/v2)] + Pi*((4*I)*N*u2 - (8*I)*N*u2^2 + (8*I)*N*u2^3 - 
     (8*I)*N*u2*v2 + (16*I)*N*u2^2*v2 + (8*I)*N*u2*v2^2)*Log[v2]*
    PolyLog[2, -(w2/v2)] + ((2*N)/3 + (17*N*u2)/6 - Nf*u2 - (11*N*u2^2)/3 + 
     2*Nf*u2^2 + (11*N*u2^3)/3 - 2*Nf*u2^3 + v2/N + (N*v2)/(3*u2) - 
     (3*u2*v2)/N - (41*N*u2*v2)/3 + 2*Nf*u2*v2 + (22*N*u2^2*v2)/3 - 
     4*Nf*u2^2*v2 - (3*v2^2)/N + v2^2/(mu2p1^2*N) + v2^2/(mu2p1*N) - 
     9*N*v2^2 + (3*N*v2^2)/mu2p1^2 + (3*N*v2^2)/mu2p1 + 
     (2*mv2p1^3*N*v2^2)/(3*u2^2) - v2^2/(2*N*u2) - (5*N*v2^2)/(2*u2) + 
     (11*N*u2*v2^2)/3 - 2*Nf*u2*v2^2 - (2*N*v2^3)/3 + (3*N*v2^3)/u2 - 
     (4*N*v2^4)/(3*u2))*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((2*u2)/N + 5*N*u2 - (4*u2^2)/N - 22*N*u2^2 + (4*u2^3)/N + 22*N*u2^3 - 
     (4*u2*v2)/N - 22*N*u2*v2 + (8*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 22*N*u2*v2^2)*Log[mv2p1]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   (u2/N + 4*N*u2 - (2*u2^2)/N - 14*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (2*u2*v2)/N - 14*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mw2p1]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   (-(u2/N) - 2*N*u2 + (2*u2^2)/N + 10*N*u2^2 - (4*u2^3)/N - 9*N*u2^3 + 
     (2*u2*v2)/N + 10*N*u2*v2 - (8*u2^2*v2)/N - 18*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 9*N*u2*v2^2)*Log[u2]*Log[v2]*PolyLog[2, -(w2/v2)] + 
   ((-3*u2)/(2*N) - (5*N*u2)/2 + (3*u2^2)/N + 8*N*u2^2 - (2*u2^3)/N - 
     (17*N*u2^3)/2 + (3*u2*v2)/N + 8*N*u2*v2 - (4*u2^2*v2)/N - 17*N*u2^2*v2 - 
     (2*u2*v2^2)/N - (17*N*u2*v2^2)/2)*Log[v2]^2*PolyLog[2, -(w2/v2)] + 
   Pi*((I*u2)/N - (2*I)*N*u2 - ((2*I)*u2^2)/N + (4*I)*N*u2^2 + 
     ((2*I)*u2^3)/N - (4*I)*N*u2^3 - ((2*I)*u2*v2)/N + (4*I)*N*u2*v2 + 
     ((4*I)*u2^2*v2)/N - (8*I)*N*u2^2*v2 + ((2*I)*u2*v2^2)/N - 
     (4*I)*N*u2*v2^2)*Log[w2]*PolyLog[2, -(w2/v2)] + 
   ((-2*N)/3 + (9*u2)/(2*N) + (23*N*u2)/6 + (Nf*u2)/3 - (5*u2^2)/N - 
     (26*N*u2^2)/3 - (2*Nf*u2^2)/3 - (5*N*u2^3)/6 + (2*Nf*u2^3)/3 + N*v2 - 
     (mv2p1^2*N*v2)/(3*u2) - (5*u2*v2)/N - (32*N*u2*v2)/3 - (2*Nf*u2*v2)/3 - 
     (5*N*u2^2*v2)/3 + (4*Nf*u2^2*v2)/3 - 3*N*v2^2 + (N*v2^2)/mu2p1^2 + 
     (N*v2^2)/mu2p1 - (2*mv2p1^3*N*v2^2)/(3*u2^2) + 
     (4*mv2p1^2*N*v2^2)/(3*u2) - (5*N*u2*v2^2)/6 + (2*Nf*u2*v2^2)/3 + 
     (2*N*v2^3)/3)*Log[w2]*PolyLog[2, -(w2/v2)] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mw2p1]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (u2/N - 2*N*u2 - (2*u2^2)/N + 4*N*u2^2 + (2*u2^3)/N - 4*N*u2^3 - 
     (2*u2*v2)/N + 4*N*u2*v2 + (4*u2^2*v2)/N - 8*N*u2^2*v2 + (2*u2*v2^2)/N - 
     4*N*u2*v2^2)*Log[u2]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   (2*N*u2 - 4*N*u2^2 + 4*N*u2^3 - 4*N*u2*v2 + 8*N*u2^2*v2 + 4*N*u2*v2^2)*
    Log[v2]*Log[w2]*PolyLog[2, -(w2/v2)] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*PolyLog[2, u2]*PolyLog[2, -(w2/v2)] + 
   ((2*u2)/N + 5*N*u2 - (4*u2^2)/N - 22*N*u2^2 + (4*u2^3)/N + 22*N*u2^3 - 
     (4*u2*v2)/N - 22*N*u2*v2 + (8*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 22*N*u2*v2^2)*PolyLog[2, v2]*PolyLog[2, -(w2/v2)] + 
   (u2/N + 4*N*u2 - (2*u2^2)/N - 14*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (2*u2*v2)/N - 14*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*PolyLog[2, -(v2/u2)]*
    PolyLog[2, -(w2/v2)] + ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - 
     (4*u2^3)/N - 13*N*u2^3 + (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 
     26*N*u2^2*v2 - (4*u2*v2^2)/N - 13*N*u2*v2^2)*PolyLog[2, w2]*
    PolyLog[2, -(w2/v2)] + ((-3*u2)/(2*N) - (3*N*u2)/2 + (3*u2^2)/N + 
     6*N*u2^2 - (2*u2^3)/N - (13*N*u2^3)/2 + (3*u2*v2)/N + 6*N*u2*v2 - 
     (4*u2^2*v2)/N - 13*N*u2^2*v2 - (2*u2*v2^2)/N - (13*N*u2*v2^2)/2)*
    PolyLog[2, -(w2/v2)]^2 + ((4*N)/3 + (4*u2)/N + 22*N*u2 - (8*u2^2)/N - 
     44*N*u2^2 - (2*v2)/(mu2p1^3*N) + (4*v2)/(mu2p1^2*N) - v2/(mu2p1*N) - 
     2*N*v2 - (9*N*v2)/mu2p1^3 + (8*N*v2)/mu2p1^2 + (2*N*v2)/mu2p1 + 
     (N*v2)/(3*u2) - (12*u2*v2)/N - 66*N*u2*v2 - (4*v2^2)/N + 
     (3*v2^2)/(mu2p1^4*N) - (3*v2^2)/(mu2p1^3*N) + (3*v2^2)/(2*mu2p1^2*N) + 
     (3*v2^2)/(2*mu2p1*N) - 20*N*v2^2 + (27*N*v2^2)/(2*mu2p1^4) - 
     (27*N*v2^2)/(2*mu2p1^3) + (13*N*v2^2)/(2*mu2p1^2) + 
     (19*N*v2^2)/(2*mu2p1) + (2*mv2p1^3*N*v2^2)/(3*u2^2) - v2^2/(2*N*u2) - 
     (7*N*v2^2)/(2*u2) - (4*N*v2^3)/3 + (3*N*v2^3)/u2 - (4*N*v2^4)/(3*u2) - 
     (2*mv2p1^2*N)/(3*w2) + (mv2p1^2*N*v2)/(3*w2) - 
     (2*mv2p1^2*N*v2^2)/(3*w2))*Log[v2]*PolyLog[2, -((v2*w2)/u2)] + 
   Pi*(((4*I)*u2)/N + (6*I)*N*u2 - ((8*I)*u2^2)/N - (30*I)*N*u2^2 + 
     ((6*I)*u2^3)/N + (31*I)*N*u2^3 - ((8*I)*u2*v2)/N - (30*I)*N*u2*v2 + 
     ((12*I)*u2^2*v2)/N + (62*I)*N*u2^2*v2 + ((6*I)*u2*v2^2)/N + 
     (31*I)*N*u2*v2^2)*PolyLog[3, mu2p1] + 
   ((3*u2)/N + 2*N*u2 - (6*u2^2)/N - 16*N*u2^2 + (2*u2^3)/N + 18*N*u2^3 - 
     (6*u2*v2)/N - 16*N*u2*v2 + (4*u2^2*v2)/N + 36*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 18*N*u2*v2^2)*Log[mu2p1]*PolyLog[3, mu2p1] + 
   (u2/N + 4*N*u2 - (2*u2^2)/N - 14*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (2*u2*v2)/N - 14*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[u2]*PolyLog[3, mu2p1] + 
   (-(N*u2) + 8*N*u2^2 - 9*N*u2^3 + 8*N*u2*v2 - 18*N*u2^2*v2 - 9*N*u2*v2^2 - 
     (2*u2*w2^2)/N)*Log[v2]*PolyLog[3, mu2p1] + 
   ((mv2p1^2*N*v2)/(3*u2) + (2*mv2p1^3*N*v2^2)/(3*u2^2) - 
     (4*mv2p1^2*N*v2^2)/(3*u2) + (2*mv2p1^2*N)/(3*w2) - 
     (mv2p1^2*N*v2)/(3*w2) + (2*mv2p1^2*N*v2^2)/(3*w2))*PolyLog[3, mv2p1] + 
   ((4*u2)/N + 10*N*u2 - (8*u2^2)/N - 44*N*u2^2 + (8*u2^3)/N + 44*N*u2^3 - 
     (8*u2*v2)/N - 44*N*u2*v2 + (16*u2^2*v2)/N + 88*N*u2^2*v2 + 
     (8*u2*v2^2)/N + 44*N*u2*v2^2)*Log[v2]*PolyLog[3, mv2p1] + 
   Pi*(((2*I)*u2)/N + (7*I)*N*u2 - ((4*I)*u2^2)/N - (32*I)*N*u2^2 + 
     ((6*I)*u2^3)/N + (31*I)*N*u2^3 - ((4*I)*u2*v2)/N - (32*I)*N*u2*v2 + 
     ((12*I)*u2^2*v2)/N + (62*I)*N*u2^2*v2 + ((6*I)*u2*v2^2)/N + 
     (31*I)*N*u2*v2^2)*PolyLog[3, mw2p1] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*PolyLog[3, mw2p1] + 
   (-(u2/N) + 4*N*u2 + (2*u2^2)/N - 20*N*u2^2 + (2*u2^3)/N + 18*N*u2^3 + 
     (2*u2*v2)/N - 20*N*u2*v2 + (4*u2^2*v2)/N + 36*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 18*N*u2*v2^2)*Log[u2]*PolyLog[3, mw2p1] + 
   (-2*N*u2 + 10*N*u2^2 - (2*u2^3)/N - 9*N*u2^3 + 10*N*u2*v2 - 
     (4*u2^2*v2)/N - 18*N*u2^2*v2 - (2*u2*v2^2)/N - 9*N*u2*v2^2)*Log[v2]*
    PolyLog[3, mw2p1] + ((6*u2)/N + 6*N*u2 - (12*u2^2)/N - 24*N*u2^2 + 
     (8*u2^3)/N + 26*N*u2^3 - (12*u2*v2)/N - 24*N*u2*v2 + (16*u2^2*v2)/N + 
     52*N*u2^2*v2 + (8*u2*v2^2)/N + 26*N*u2*v2^2)*Log[w2]*PolyLog[3, mw2p1] + 
   Pi*(((-2*I)*u2)/N + (5*I)*N*u2 + ((4*I)*u2^2)/N - (16*I)*N*u2^2 - 
     ((6*I)*u2^3)/N + (17*I)*N*u2^3 + ((4*I)*u2*v2)/N - (16*I)*N*u2*v2 - 
     ((12*I)*u2^2*v2)/N + (34*I)*N*u2^2*v2 - ((6*I)*u2*v2^2)/N + 
     (17*I)*N*u2*v2^2)*PolyLog[3, u2] + 
   ((-2*N)/3 - (6*u2)/N - (67*N*u2)/6 + (4*u2^2)/N + (79*N*u2^2)/3 - 
     (13*N*u2^3)/3 - (3*v2)/N + (2*v2)/(mu2p1*N) + 4*N*v2 - (4*N*v2)/mu2p1 + 
     (N*v2)/(3*u2) + (5*u2*v2)/N + (121*N*u2*v2)/3 - (26*N*u2^2*v2)/3 + 
     v2^2/N + 13*N*v2^2 - (6*N*v2^2)/mu2p1 + (2*N*v2^2)/(3*u2^2) + 
     v2^2/(2*N*u2) + (5*N*v2^2)/(2*u2) - (13*N*u2*v2^2)/3 + (2*N*v2^3)/3 + 
     (4*N)/(3*w2) - (7*N*v2)/(3*w2) + (2*N*v2^2)/w2 - (5*N*v2^3)/(3*w2) + 
     (2*N*v2^4)/(3*w2))*PolyLog[3, u2] + 
   (8*N*u2 - 34*N*u2^2 + 39*N*u2^3 - 34*N*u2*v2 + 78*N*u2^2*v2 + 
     39*N*u2*v2^2 + (10*u2*w2^2)/N)*Log[mu2p1]*PolyLog[3, u2] + 
   ((9*u2)/N + 9*N*u2 - (18*u2^2)/N - 36*N*u2^2 + (12*u2^3)/N + 39*N*u2^3 - 
     (18*u2*v2)/N - 36*N*u2*v2 + (24*u2^2*v2)/N + 78*N*u2^2*v2 + 
     (12*u2*v2^2)/N + 39*N*u2*v2^2)*Log[mw2p1]*PolyLog[3, u2] + 
   ((-10*u2)/N - 8*N*u2 + (20*u2^2)/N + 34*N*u2^2 - (14*u2^3)/N - 37*N*u2^3 + 
     (20*u2*v2)/N + 34*N*u2*v2 - (28*u2^2*v2)/N - 74*N*u2^2*v2 - 
     (14*u2*v2^2)/N - 37*N*u2*v2^2)*Log[u2]*PolyLog[3, u2] + 
   ((4*u2)/N + 2*N*u2 - (8*u2^2)/N - 10*N*u2^2 + (10*u2^3)/N + 9*N*u2^3 - 
     (8*u2*v2)/N - 10*N*u2*v2 + (20*u2^2*v2)/N + 18*N*u2^2*v2 + 
     (10*u2*v2^2)/N + 9*N*u2*v2^2)*Log[v2]*PolyLog[3, u2] + 
   ((-11*u2)/N - 4*N*u2 + (22*u2^2)/N + 20*N*u2^2 - (14*u2^3)/N - 24*N*u2^3 + 
     (22*u2*v2)/N + 20*N*u2*v2 - (28*u2^2*v2)/N - 48*N*u2^2*v2 - 
     (14*u2*v2^2)/N - 24*N*u2*v2^2)*Log[w2]*PolyLog[3, u2] + 
   ((2*N)/3 - u2/(2*N) - (47*N*u2)/6 + (5*u2^2)/N + (44*N*u2^2)/3 - 
     (3*N*u2^3)/2 - N*v2 + (5*u2*v2)/N + (38*N*u2*v2)/3 - 3*N*u2^2*v2 - 
     N*v2^2 - (3*N*v2^2)/u2 - (3*N*u2*v2^2)/2 - (2*N*v2^3)/3 - 
     (2*N*v2^3)/u2^2 + (3*N*v2^3)/u2 + (2*N*v2^4)/u2^2 - (4*N*v2^4)/(3*u2) - 
     (2*N*v2^5)/(3*u2^2) - (2*mv2p1*N)/(3*w2))*PolyLog[3, u2/mw2p1] + 
   Pi*((-2*I)*N*u2 + (10*I)*N*u2^2 - (11*I)*N*u2^3 + (10*I)*N*u2*v2 - 
     (22*I)*N*u2^2*v2 - (11*I)*N*u2*v2^2 - ((2*I)*u2*w2^2)/N)*
    PolyLog[3, u2/mw2p1] + ((-3*u2)/N - 7*N*u2 + (6*u2^2)/N + 26*N*u2^2 - 
     (6*u2^3)/N - 26*N*u2^3 + (6*u2*v2)/N + 26*N*u2*v2 - (12*u2^2*v2)/N - 
     52*N*u2^2*v2 - (6*u2*v2^2)/N - 26*N*u2*v2^2)*Log[mu2p1]*
    PolyLog[3, u2/mw2p1] + (4*N*u2 - 20*N*u2^2 + 22*N*u2^3 - 20*N*u2*v2 + 
     44*N*u2^2*v2 + 22*N*u2*v2^2 + (4*u2*w2^2)/N)*Log[v2]*
    PolyLog[3, u2/mw2p1] + (u2/N + 5*N*u2 - (2*u2^2)/N - 16*N*u2^2 + 
     (4*u2^3)/N + 15*N*u2^3 - (2*u2*v2)/N - 16*N*u2*v2 + (8*u2^2*v2)/N + 
     30*N*u2^2*v2 + (4*u2*v2^2)/N + 15*N*u2*v2^2)*Log[w2]*
    PolyLog[3, u2/mw2p1] + ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - 
     (4*u2^3)/N - 22*N*u2^3 + (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 
     44*N*u2^2*v2 - (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[v2]*
    PolyLog[3, u2/(mv2p1*mw2p1)] + Pi*(((-4*I)*u2)/N + (4*I)*N*u2 + 
     ((8*I)*u2^2)/N - (8*I)*N*u2^2 - ((8*I)*u2^3)/N + (8*I)*N*u2^3 + 
     ((8*I)*u2*v2)/N - (8*I)*N*u2*v2 - ((16*I)*u2^2*v2)/N + 
     (16*I)*N*u2^2*v2 - ((8*I)*u2*v2^2)/N + (8*I)*N*u2*v2^2)*PolyLog[3, v2] + 
   ((-8*u2)/N - (N*u2)/3 + (26*N*u2^2)/3 - (26*N*u2^3)/3 - (6*v2)/N - 
     (6*v2)/(mu2p1^3*N) + (12*v2)/(mu2p1^2*N) + v2/(mu2p1*N) + 6*N*v2 - 
     (27*N*v2)/mu2p1^3 + (24*N*v2)/mu2p1^2 - (2*N*v2)/mu2p1 + 
     (2*N*v2)/(3*u2) - (10*u2*v2)/N - (88*N*u2*v2)/3 - (52*N*u2^2*v2)/3 - 
     (10*v2^2)/N + (9*v2^2)/(mu2p1^4*N) - (9*v2^2)/(mu2p1^3*N) + 
     (9*v2^2)/(2*mu2p1^2*N) + (9*v2^2)/(2*mu2p1*N) - 38*N*v2^2 + 
     (81*N*v2^2)/(2*mu2p1^4) - (81*N*v2^2)/(2*mu2p1^3) + 
     (39*N*v2^2)/(2*mu2p1^2) + (33*N*v2^2)/(2*mu2p1) + 
     (4*mv2p1^3*N*v2^2)/(3*u2^2) - v2^2/(2*N*u2) - (7*N*v2^2)/(2*u2) - 
     (26*N*u2*v2^2)/3 + (6*N*v2^3)/u2 - (8*N*v2^4)/(3*u2) + 
     (4*mv2p1^2*N)/(3*w2) - (2*mv2p1^2*N*v2)/(3*w2) + 
     (4*mv2p1^2*N*v2^2)/(3*w2))*PolyLog[3, v2] + 
   ((4*u2)/N - N*u2 - (8*u2^2)/N + 8*N*u2^2 + (2*u2^3)/N - 5*N*u2^3 - 
     (8*u2*v2)/N + 8*N*u2*v2 + (4*u2^2*v2)/N - 10*N*u2^2*v2 + (2*u2*v2^2)/N - 
     5*N*u2*v2^2)*Log[mu2p1]*PolyLog[3, v2] + 
   (N*u2 - 2*N*u2^2 + 4*N*u2^3 - 2*N*u2*v2 + 8*N*u2^2*v2 + 4*N*u2*v2^2 + 
     (4*u2*w2^2)/N)*Log[mw2p1]*PolyLog[3, v2] + 
   ((-6*u2)/N + N*u2 + (12*u2^2)/N - 2*N*u2^2 - (8*u2^3)/N + (12*u2*v2)/N - 
     2*N*u2*v2 - (16*u2^2*v2)/N - (8*u2*v2^2)/N)*Log[u2]*PolyLog[3, v2] + 
   ((8*u2)/N + 10*N*u2 - (16*u2^2)/N - 44*N*u2^2 + (16*u2^3)/N + 44*N*u2^3 - 
     (16*u2*v2)/N - 44*N*u2*v2 + (32*u2^2*v2)/N + 88*N*u2^2*v2 + 
     (16*u2*v2^2)/N + 44*N*u2*v2^2)*Log[v2]*PolyLog[3, v2] + 
   (3*N*u2 - 12*N*u2^2 + 9*N*u2^3 - 12*N*u2*v2 + 18*N*u2^2*v2 + 9*N*u2*v2^2 - 
     (6*u2*w2^2)/N)*Log[w2]*PolyLog[3, v2] + 
   Pi*((3*I)*N*u2 - (12*I)*N*u2^2 + ((2*I)*u2^3)/N + (11*I)*N*u2^3 - 
     (12*I)*N*u2*v2 + ((4*I)*u2^2*v2)/N + (22*I)*N*u2^2*v2 + 
     ((2*I)*u2*v2^2)/N + (11*I)*N*u2*v2^2)*PolyLog[3, v2/mu2p1] + 
   ((2*N)/3 - (9*u2)/(2*N) - (16*N*u2)/3 + (5*u2^2)/N + (35*N*u2^2)/3 + 
     (3*N*u2^3)/2 - v2/N - 2*N*v2 + (N*v2)/(3*u2) + (8*u2*v2)/N + 
     (95*N*u2*v2)/3 + 3*N*u2^2*v2 + (3*v2^2)/N - v2^2/(mu2p1^2*N) - 
     v2^2/(mu2p1*N) + 21*N*v2^2 - (8*N*v2^2)/mu2p1^2 - (8*N*v2^2)/mu2p1 + 
     (2*N*v2^2)/(3*u2^2) + v2^2/(2*N*u2) + (N*v2^2)/(2*u2) + 
     (3*N*u2*v2^2)/2 - (2*N*v2^3)/3 + (N*v2)/w2 - (2*N*v2^2)/w2 + 
     (5*N*v2^3)/(3*w2) - (2*N*v2^4)/(3*w2))*PolyLog[3, v2/mu2p1] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mu2p1]*PolyLog[3, v2/mu2p1] + 
   (3*N*u2 - 12*N*u2^2 + (2*u2^3)/N + 11*N*u2^3 - 12*N*u2*v2 + 
     (4*u2^2*v2)/N + 22*N*u2^2*v2 + (2*u2*v2^2)/N + 11*N*u2*v2^2)*Log[u2]*
    PolyLog[3, v2/mu2p1] + (-6*N*u2 + 24*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     24*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - (4*u2*v2^2)/N - 
     22*N*u2*v2^2)*Log[v2]*PolyLog[3, v2/mu2p1] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[w2]*PolyLog[3, v2/mu2p1] + 
   Pi*(((-4*I)*u2)/N - (7*I)*N*u2 + ((8*I)*u2^2)/N + (26*I)*N*u2^2 - 
     ((8*I)*u2^3)/N - (26*I)*N*u2^3 + ((8*I)*u2*v2)/N + (26*I)*N*u2*v2 - 
     ((16*I)*u2^2*v2)/N - (52*I)*N*u2^2*v2 - ((8*I)*u2*v2^2)/N - 
     (26*I)*N*u2*v2^2)*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   (-(u2/N) - 4*N*u2 + (2*u2^2)/N + 14*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (2*u2*v2)/N + 14*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[u2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((4*u2)/N + 7*N*u2 - (8*u2^2)/N - 26*N*u2^2 + (8*u2^3)/N + 26*N*u2^3 - 
     (8*u2*v2)/N - 26*N*u2*v2 + (16*u2^2*v2)/N + 52*N*u2^2*v2 + 
     (8*u2*v2^2)/N + 26*N*u2*v2^2)*Log[v2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - (8*u2^3)/N - 26*N*u2^3 + 
     (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 52*N*u2^2*v2 - 
     (8*u2*v2^2)/N - 26*N*u2*v2^2)*Log[w2]*PolyLog[3, v2/(mu2p1*mw2p1)] + 
   Pi*(((-6*I)*u2)/N - I*N*u2 + ((12*I)*u2^2)/N + (14*I)*N*u2^2 - 
     ((12*I)*u2^3)/N - (14*I)*N*u2^3 + ((12*I)*u2*v2)/N + (14*I)*N*u2*v2 - 
     ((24*I)*u2^2*v2)/N - (28*I)*N*u2^2*v2 - ((12*I)*u2*v2^2)/N - 
     (14*I)*N*u2*v2^2)*PolyLog[3, -(v2/u2)] + 
   ((-2*u2)/N + (49*N*u2)/6 - (4*u2^2)/N - (31*N*u2^2)/3 - (35*N*u2^3)/3 - 
     (9*v2)/N - (6*v2)/(mu2p1^3*N) + (12*v2)/(mu2p1^2*N) + (3*v2)/(mu2p1*N) + 
     9*N*v2 - (27*N*v2)/mu2p1^3 + (24*N*v2)/mu2p1^2 - (6*N*v2)/mu2p1 + 
     (2*mv2p1^2*N*v2)/(3*u2) - (13*u2*v2)/N - (121*N*u2*v2)/3 - 
     (70*N*u2^2*v2)/3 - (9*v2^2)/N + (9*v2^2)/(mu2p1^4*N) - 
     (9*v2^2)/(mu2p1^3*N) + (9*v2^2)/(2*mu2p1^2*N) + (9*v2^2)/(2*mu2p1*N) - 
     30*N*v2^2 + (81*N*v2^2)/(2*mu2p1^4) - (81*N*v2^2)/(2*mu2p1^3) + 
     (39*N*v2^2)/(2*mu2p1^2) + (21*N*v2^2)/(2*mu2p1) + 
     (4*mv2p1^3*N*v2^2)/(3*u2^2) - (8*mv2p1^2*N*v2^2)/(3*u2) - 
     (35*N*u2*v2^2)/3 + (4*mv2p1^2*N)/(3*w2) - (2*mv2p1^2*N*v2)/(3*w2) + 
     (4*mv2p1^2*N*v2^2)/(3*w2))*PolyLog[3, -(v2/u2)] + 
   ((7*u2)/N + N*u2 - (14*u2^2)/N - 8*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (14*u2*v2)/N - 8*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mu2p1]*PolyLog[3, -(v2/u2)] + 
   ((5*u2)/N + 8*N*u2 - (10*u2^2)/N - 34*N*u2^2 + (8*u2^3)/N + 35*N*u2^3 - 
     (10*u2*v2)/N - 34*N*u2*v2 + (16*u2^2*v2)/N + 70*N*u2^2*v2 + 
     (8*u2*v2^2)/N + 35*N*u2*v2^2)*Log[mw2p1]*PolyLog[3, -(v2/u2)] + 
   ((-7*u2)/N - 9*N*u2 + (14*u2^2)/N + 42*N*u2^2 - (14*u2^3)/N - 42*N*u2^3 + 
     (14*u2*v2)/N + 42*N*u2*v2 - (28*u2^2*v2)/N - 84*N*u2^2*v2 - 
     (14*u2*v2^2)/N - 42*N*u2*v2^2)*Log[u2]*PolyLog[3, -(v2/u2)] + 
   ((8*u2)/N + 10*N*u2 - (16*u2^2)/N - 44*N*u2^2 + (16*u2^3)/N + 44*N*u2^3 - 
     (16*u2*v2)/N - 44*N*u2*v2 + (32*u2^2*v2)/N + 88*N*u2^2*v2 + 
     (16*u2*v2^2)/N + 44*N*u2*v2^2)*Log[v2]*PolyLog[3, -(v2/u2)] + 
   ((-11*u2)/N - N*u2 + (22*u2^2)/N + 14*N*u2^2 - (10*u2^3)/N - 20*N*u2^3 + 
     (22*u2*v2)/N + 14*N*u2*v2 - (20*u2^2*v2)/N - 40*N*u2^2*v2 - 
     (10*u2*v2^2)/N - 20*N*u2*v2^2)*Log[w2]*PolyLog[3, -(v2/u2)] + 
   Pi*(((-4*I)*u2)/N + (4*I)*N*u2 + ((8*I)*u2^2)/N - (8*I)*N*u2^2 - 
     ((8*I)*u2^3)/N + (8*I)*N*u2^3 + ((8*I)*u2*v2)/N - (8*I)*N*u2*v2 - 
     ((16*I)*u2^2*v2)/N + (16*I)*N*u2^2*v2 - ((8*I)*u2*v2^2)/N + 
     (8*I)*N*u2*v2^2)*PolyLog[3, -(u2/w2)] + 
   ((-8*u2)/N - (N*u2)/3 + (26*N*u2^2)/3 - (26*N*u2^3)/3 - (6*v2)/N - 
     (2*v2)/(mu2p1^3*N) + (4*v2)/(mu2p1^2*N) + (3*v2)/(mu2p1*N) + 6*N*v2 - 
     (9*N*v2)/mu2p1^3 + (8*N*v2)/mu2p1^2 - (6*N*v2)/mu2p1 + (N*v2)/u2 - 
     (2*u2*v2)/N + (44*N*u2*v2)/3 - (52*N*u2^2*v2)/3 - (2*v2^2)/N + 
     (3*v2^2)/(mu2p1^4*N) - (3*v2^2)/(mu2p1^3*N) + (3*v2^2)/(2*mu2p1^2*N) + 
     (3*v2^2)/(2*mu2p1*N) + 6*N*v2^2 + (27*N*v2^2)/(2*mu2p1^4) - 
     (27*N*v2^2)/(2*mu2p1^3) + (13*N*v2^2)/(2*mu2p1^2) - 
     (5*N*v2^2)/(2*mu2p1) + (2*N*v2^2)/u2^2 + v2^2/(2*N*u2) + 
     (3*N*v2^2)/(2*u2) - (26*N*u2*v2^2)/3 - (2*N*v2^3)/u2^2 + (3*N*v2^3)/u2 + 
     (2*N*v2^4)/u2^2 - (4*N*v2^4)/(3*u2) - (2*N*v2^5)/(3*u2^2) + (2*N)/w2 - 
     (3*N*v2)/w2 + (2*N*v2^2)/w2 - (5*N*v2^3)/(3*w2) + (2*N*v2^4)/(3*w2))*
    PolyLog[3, -(u2/w2)] + ((8*u2)/N + 11*N*u2 - (16*u2^2)/N - 46*N*u2^2 + 
     (12*u2^3)/N + 48*N*u2^3 - (16*u2*v2)/N - 46*N*u2*v2 + (24*u2^2*v2)/N + 
     96*N*u2^2*v2 + (12*u2*v2^2)/N + 48*N*u2*v2^2)*Log[mw2p1]*
    PolyLog[3, -(u2/w2)] + ((-10*u2)/N - 9*N*u2 + (20*u2^2)/N + 42*N*u2^2 - 
     (16*u2^3)/N - 44*N*u2^3 + (20*u2*v2)/N + 42*N*u2*v2 - (32*u2^2*v2)/N - 
     88*N*u2^2*v2 - (16*u2*v2^2)/N - 44*N*u2*v2^2)*Log[u2]*
    PolyLog[3, -(u2/w2)] + ((4*u2)/N - (8*u2^2)/N + (8*u2^3)/N - 
     (8*u2*v2)/N + (16*u2^2*v2)/N + (8*u2*v2^2)/N)*Log[v2]*
    PolyLog[3, -(u2/w2)] + ((-2*u2)/N + 2*N*u2 + (4*u2^2)/N - 4*N*u2^2 - 
     (4*u2^3)/N + 4*N*u2^3 + (4*u2*v2)/N - 4*N*u2*v2 - (8*u2^2*v2)/N + 
     8*N*u2^2*v2 - (4*u2*v2^2)/N + 4*N*u2*v2^2)*Log[w2]*
    PolyLog[3, -(u2/w2)] + Pi*(((2*I)*u2)/N - (2*I)*N*u2 - ((4*I)*u2^2)/N + 
     (4*I)*N*u2^2 + ((4*I)*u2^3)/N - (4*I)*N*u2^3 - ((4*I)*u2*v2)/N + 
     (4*I)*N*u2*v2 + ((8*I)*u2^2*v2)/N - (8*I)*N*u2^2*v2 + 
     ((4*I)*u2*v2^2)/N - (4*I)*N*u2*v2^2)*PolyLog[3, -((u2*v2)/w2)] + 
   ((2*N)/3 + (6*u2)/N + (67*N*u2)/6 - (4*u2^2)/N - (79*N*u2^2)/3 + 
     (13*N*u2^3)/3 + (3*v2)/N - (2*v2)/(mu2p1*N) - 4*N*v2 + (4*N*v2)/mu2p1 - 
     (N*v2)/(3*u2) - (5*u2*v2)/N - (121*N*u2*v2)/3 + (26*N*u2^2*v2)/3 - 
     v2^2/N - 13*N*v2^2 + (6*N*v2^2)/mu2p1 - (2*N*v2^2)/(3*u2^2) - 
     v2^2/(2*N*u2) - (5*N*v2^2)/(2*u2) + (13*N*u2*v2^2)/3 - (2*N*v2^3)/3 - 
     (4*N)/(3*w2) + (7*N*v2)/(3*w2) - (2*N*v2^2)/w2 + (5*N*v2^3)/(3*w2) - 
     (2*N*v2^4)/(3*w2))*PolyLog[3, -((u2*v2)/w2)] + 
   ((-3*u2)/N - 3*N*u2 + (6*u2^2)/N + 12*N*u2^2 - (4*u2^3)/N - 13*N*u2^3 + 
     (6*u2*v2)/N + 12*N*u2*v2 - (8*u2^2*v2)/N - 26*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 13*N*u2*v2^2)*Log[mw2p1]*PolyLog[3, -((u2*v2)/w2)] + 
   ((4*u2)/N + 2*N*u2 - (8*u2^2)/N - 10*N*u2^2 + (6*u2^3)/N + 11*N*u2^3 - 
     (8*u2*v2)/N - 10*N*u2*v2 + (12*u2^2*v2)/N + 22*N*u2^2*v2 + 
     (6*u2*v2^2)/N + 11*N*u2*v2^2)*Log[u2]*PolyLog[3, -((u2*v2)/w2)] + 
   ((-4*u2)/N - 5*N*u2 + (8*u2^2)/N + 22*N*u2^2 - (8*u2^3)/N - 22*N*u2^3 + 
     (8*u2*v2)/N + 22*N*u2*v2 - (16*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (8*u2*v2^2)/N - 22*N*u2*v2^2)*Log[v2]*PolyLog[3, -((u2*v2)/w2)] + 
   (u2/N - N*u2 - (2*u2^2)/N + 2*N*u2^2 + (2*u2^3)/N - 2*N*u2^3 - 
     (2*u2*v2)/N + 2*N*u2*v2 + (4*u2^2*v2)/N - 4*N*u2^2*v2 + (2*u2*v2^2)/N - 
     2*N*u2*v2^2)*Log[w2]*PolyLog[3, -((u2*v2)/w2)] + 
   Pi*(((-4*I)*u2)/N + (6*I)*N*u2 + ((8*I)*u2^2)/N - (18*I)*N*u2^2 - 
     ((6*I)*u2^3)/N + (17*I)*N*u2^3 + ((8*I)*u2*v2)/N - (18*I)*N*u2*v2 - 
     ((12*I)*u2^2*v2)/N + (34*I)*N*u2^2*v2 - ((6*I)*u2*v2^2)/N + 
     (17*I)*N*u2*v2^2)*PolyLog[3, w2] + 
   ((2*N)/3 - (2*u2)/N + (65*N*u2)/6 - (4*u2^2)/N - (53*N*u2^2)/3 - 
     (13*N*u2^3)/3 - (3*v2)/N - (2*v2)/(mu2p1^3*N) + (4*v2)/(mu2p1^2*N) + 
     v2/(mu2p1*N) + 2*N*v2 - (9*N*v2)/mu2p1^3 + (8*N*v2)/mu2p1^2 - 
     (2*N*v2)/mu2p1 + (2*N*v2)/(3*u2) - (7*u2*v2)/N - (77*N*u2*v2)/3 - 
     (26*N*u2^2*v2)/3 - (3*v2^2)/N + (3*v2^2)/(mu2p1^4*N) - 
     (3*v2^2)/(mu2p1^3*N) + (3*v2^2)/(2*mu2p1^2*N) + (3*v2^2)/(2*mu2p1*N) - 
     7*N*v2^2 + (27*N*v2^2)/(2*mu2p1^4) - (27*N*v2^2)/(2*mu2p1^3) + 
     (13*N*v2^2)/(2*mu2p1^2) + (7*N*v2^2)/(2*mu2p1) + (4*N*v2^2)/(3*u2^2) - 
     (N*v2^2)/u2 - (13*N*u2*v2^2)/3 - (2*N*v2^3)/3 - (2*N*v2^3)/u2^2 + 
     (3*N*v2^3)/u2 + (2*N*v2^4)/u2^2 - (4*N*v2^4)/(3*u2) - 
     (2*N*v2^5)/(3*u2^2) + (2*N)/(3*w2) - (2*N*v2)/(3*w2))*PolyLog[3, w2] + 
   ((5*u2)/N + 8*N*u2 - (10*u2^2)/N - 34*N*u2^2 + (8*u2^3)/N + 35*N*u2^3 - 
     (10*u2*v2)/N - 34*N*u2*v2 + (16*u2^2*v2)/N + 70*N*u2^2*v2 + 
     (8*u2*v2^2)/N + 35*N*u2*v2^2)*Log[mw2p1]*PolyLog[3, w2] + 
   ((-8*u2)/N - 3*N*u2 + (16*u2^2)/N + 18*N*u2^2 - (12*u2^3)/N - 20*N*u2^3 + 
     (16*u2*v2)/N + 18*N*u2*v2 - (24*u2^2*v2)/N - 40*N*u2^2*v2 - 
     (12*u2*v2^2)/N - 20*N*u2*v2^2)*Log[u2]*PolyLog[3, w2] + 
   ((6*u2)/N + N*u2 - (12*u2^2)/N - 8*N*u2^2 + (10*u2^3)/N + 9*N*u2^3 - 
     (12*u2*v2)/N - 8*N*u2*v2 + (20*u2^2*v2)/N + 18*N*u2^2*v2 + 
     (10*u2*v2^2)/N + 9*N*u2*v2^2)*Log[v2]*PolyLog[3, w2] + 
   (-(u2/N) + N*u2 + (2*u2^2)/N - 2*N*u2^2 - (2*u2^3)/N + 2*N*u2^3 + 
     (2*u2*v2)/N - 2*N*u2*v2 - (4*u2^2*v2)/N + 4*N*u2^2*v2 - (2*u2*v2^2)/N + 
     2*N*u2*v2^2)*Log[w2]*PolyLog[3, w2] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*Log[v2]*PolyLog[3, w2/(mu2p1*mv2p1)] + 
   Pi*(((-6*I)*u2)/N + (2*I)*N*u2 + ((12*I)*u2^2)/N + (2*I)*N*u2^2 - 
     ((10*I)*u2^3)/N - (3*I)*N*u2^3 + ((12*I)*u2*v2)/N + (2*I)*N*u2*v2 - 
     ((20*I)*u2^2*v2)/N - (6*I)*N*u2^2*v2 - ((10*I)*u2*v2^2)/N - 
     (3*I)*N*u2*v2^2)*PolyLog[3, -(w2/v2)] + 
   ((2*N)/3 - (21*u2)/(2*N) - (115*N*u2)/6 + (9*u2^2)/N + (136*N*u2^2)/3 - 
     (61*N*u2^3)/6 - (2*v2)/N + (2*v2)/(mu2p1*N) + 3*N*v2 - (4*N*v2)/mu2p1 + 
     (N*v2)/u2 + (7*u2*v2)/N + (172*N*u2*v2)/3 - (61*N*u2^2*v2)/3 - 
     (2*v2^2)/N + v2^2/(mu2p1^2*N) + v2^2/(mu2p1*N) + 13*N*v2^2 - 
     (2*N*v2^2)/mu2p1^2 - (8*N*v2^2)/mu2p1 + (2*N*v2^2)/u2^2 - 
     (3*N*v2^2)/u2 - (61*N*u2*v2^2)/6 - (2*N*v2^3)/3 - (4*N*v2^3)/u2^2 + 
     (6*N*v2^3)/u2 + (4*N*v2^4)/u2^2 - (8*N*v2^4)/(3*u2) - 
     (4*N*v2^5)/(3*u2^2) + (4*N)/(3*w2) - (7*N*v2)/(3*w2) + (2*N*v2^2)/w2 - 
     (5*N*v2^3)/(3*w2) + (2*N*v2^4)/(3*w2))*PolyLog[3, -(w2/v2)] + 
   ((3*u2)/N + 3*N*u2 - (6*u2^2)/N - 12*N*u2^2 + (4*u2^3)/N + 13*N*u2^3 - 
     (6*u2*v2)/N - 12*N*u2*v2 + (8*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 13*N*u2*v2^2)*Log[mw2p1]*PolyLog[3, -(w2/v2)] + 
   ((-5*u2)/N - N*u2 + (10*u2^2)/N + 8*N*u2^2 - (8*u2^3)/N - 9*N*u2^3 + 
     (10*u2*v2)/N + 8*N*u2*v2 - (16*u2^2*v2)/N - 18*N*u2^2*v2 - 
     (8*u2*v2^2)/N - 9*N*u2*v2^2)*Log[u2]*PolyLog[3, -(w2/v2)] + 
   ((8*u2)/N + 4*N*u2 - (16*u2^2)/N - 20*N*u2^2 + (12*u2^3)/N + 22*N*u2^3 - 
     (16*u2*v2)/N - 20*N*u2*v2 + (24*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (12*u2*v2^2)/N + 22*N*u2*v2^2)*Log[v2]*PolyLog[3, -(w2/v2)] + 
   ((-4*u2)/N + (8*u2^2)/N + 6*N*u2^2 - (6*u2^3)/N - 7*N*u2^3 + (8*u2*v2)/N + 
     6*N*u2*v2 - (12*u2^2*v2)/N - 14*N*u2^2*v2 - (6*u2*v2^2)/N - 7*N*u2*v2^2)*
    Log[w2]*PolyLog[3, -(w2/v2)] + Pi*(((2*I)*u2)/N - (2*I)*N*u2 - 
     ((4*I)*u2^2)/N + (4*I)*N*u2^2 + ((4*I)*u2^3)/N - (4*I)*N*u2^3 - 
     ((4*I)*u2*v2)/N + (4*I)*N*u2*v2 + ((8*I)*u2^2*v2)/N - (8*I)*N*u2^2*v2 + 
     ((4*I)*u2*v2^2)/N - (4*I)*N*u2*v2^2)*PolyLog[3, -((v2*w2)/u2)] + 
   ((-2*N)/3 + (2*u2)/N - (65*N*u2)/6 + (4*u2^2)/N + (53*N*u2^2)/3 + 
     (13*N*u2^3)/3 + (3*v2)/N + (2*v2)/(mu2p1^3*N) - (4*v2)/(mu2p1^2*N) - 
     v2/(mu2p1*N) - 2*N*v2 + (9*N*v2)/mu2p1^3 - (8*N*v2)/mu2p1^2 + 
     (2*N*v2)/mu2p1 - (2*N*v2)/(3*u2) + (7*u2*v2)/N + (77*N*u2*v2)/3 + 
     (26*N*u2^2*v2)/3 + (3*v2^2)/N - (3*v2^2)/(mu2p1^4*N) + 
     (3*v2^2)/(mu2p1^3*N) - (3*v2^2)/(2*mu2p1^2*N) - (3*v2^2)/(2*mu2p1*N) + 
     7*N*v2^2 - (27*N*v2^2)/(2*mu2p1^4) + (27*N*v2^2)/(2*mu2p1^3) - 
     (13*N*v2^2)/(2*mu2p1^2) - (7*N*v2^2)/(2*mu2p1) - (4*N*v2^2)/(3*u2^2) + 
     (N*v2^2)/u2 + (13*N*u2*v2^2)/3 + (2*N*v2^3)/3 + (2*N*v2^3)/u2^2 - 
     (3*N*v2^3)/u2 - (2*N*v2^4)/u2^2 + (4*N*v2^4)/(3*u2) + 
     (2*N*v2^5)/(3*u2^2) - (2*N)/(3*w2) + (2*N*v2)/(3*w2))*
    PolyLog[3, -((v2*w2)/u2)] + ((-5*u2)/N - 8*N*u2 + (10*u2^2)/N + 
     34*N*u2^2 - (8*u2^3)/N - 35*N*u2^3 + (10*u2*v2)/N + 34*N*u2*v2 - 
     (16*u2^2*v2)/N - 70*N*u2^2*v2 - (8*u2*v2^2)/N - 35*N*u2*v2^2)*Log[mw2p1]*
    PolyLog[3, -((v2*w2)/u2)] + ((6*u2)/N + 7*N*u2 - (12*u2^2)/N - 
     32*N*u2^2 + (10*u2^3)/N + 33*N*u2^3 - (12*u2*v2)/N - 32*N*u2*v2 + 
     (20*u2^2*v2)/N + 66*N*u2^2*v2 + (10*u2*v2^2)/N + 33*N*u2*v2^2)*Log[u2]*
    PolyLog[3, -((v2*w2)/u2)] + ((-4*u2)/N - 5*N*u2 + (8*u2^2)/N + 
     22*N*u2^2 - (8*u2^3)/N - 22*N*u2^3 + (8*u2*v2)/N + 22*N*u2*v2 - 
     (16*u2^2*v2)/N - 44*N*u2^2*v2 - (8*u2*v2^2)/N - 22*N*u2*v2^2)*Log[v2]*
    PolyLog[3, -((v2*w2)/u2)] + (u2/N - N*u2 - (2*u2^2)/N + 2*N*u2^2 + 
     (2*u2^3)/N - 2*N*u2^3 - (2*u2*v2)/N + 2*N*u2*v2 + (4*u2^2*v2)/N - 
     4*N*u2^2*v2 + (2*u2*v2^2)/N - 2*N*u2*v2^2)*Log[w2]*
    PolyLog[3, -((v2*w2)/u2)] + ((2*u2)/N - 2*N*u2 - (4*u2^2)/N + 16*N*u2^2 - 
     14*N*u2^3 - (4*u2*v2)/N + 16*N*u2*v2 - 28*N*u2^2*v2 - 14*N*u2*v2^2)*
    PolyLog[4, mu2p1] + ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - 
     (8*u2^3)/N - 26*N*u2^3 + (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 
     52*N*u2^2*v2 - (8*u2*v2^2)/N - 26*N*u2*v2^2)*PolyLog[4, mw2p1] + 
   ((6*u2)/N + N*u2 - (12*u2^2)/N - 8*N*u2^2 + (2*u2^3)/N + 13*N*u2^3 - 
     (12*u2*v2)/N - 8*N*u2*v2 + (4*u2^2*v2)/N + 26*N*u2^2*v2 + 
     (2*u2*v2^2)/N + 13*N*u2*v2^2)*PolyLog[4, 1 - u2^(-1)] + 
   ((2*u2)/N - (4*u2^2)/N + 12*N*u2^2 - 10*N*u2^3 - (4*u2*v2)/N + 
     12*N*u2*v2 - 20*N*u2^2*v2 - 10*N*u2*v2^2)*PolyLog[4, u2] + 
   ((5*u2)/N + 6*N*u2 - (10*u2^2)/N - 18*N*u2^2 + (4*u2^3)/N + 21*N*u2^3 - 
     (10*u2*v2)/N - 18*N*u2*v2 + (8*u2^2*v2)/N + 42*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 21*N*u2*v2^2)*PolyLog[4, u2/mw2p1] + 
   ((-2*u2)/N - 5*N*u2 + (4*u2^2)/N + 22*N*u2^2 - (4*u2^3)/N - 22*N*u2^3 + 
     (4*u2*v2)/N + 22*N*u2*v2 - (8*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (4*u2*v2^2)/N - 22*N*u2*v2^2)*PolyLog[4, v2] + 
   ((4*u2)/N - 2*N*u2 - (8*u2^2)/N + 4*N*u2^2 - (8*u2*v2)/N + 4*N*u2*v2)*
    PolyLog[4, v2/mw2p1] + ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - 
     (8*u2^3)/N - 26*N*u2^3 + (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 
     52*N*u2^2*v2 - (8*u2*v2^2)/N - 26*N*u2*v2^2)*
    PolyLog[4, v2/(mu2p1*mw2p1)] + ((-6*u2)/N - 16*N*u2 + (12*u2^2)/N + 
     62*N*u2^2 - (14*u2^3)/N - 61*N*u2^3 + (12*u2*v2)/N + 62*N*u2*v2 - 
     (28*u2^2*v2)/N - 122*N*u2^2*v2 - (14*u2*v2^2)/N - 61*N*u2*v2^2)*
    PolyLog[4, -(v2/u2)] + ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - 
     (8*u2^3)/N - 26*N*u2^3 + (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 
     52*N*u2^2*v2 - (8*u2*v2^2)/N - 26*N*u2*v2^2)*PolyLog[4, 1 - w2^(-1)] + 
   ((8*u2)/N + 9*N*u2 - (16*u2^2)/N - 36*N*u2^2 + (10*u2^3)/N + 39*N*u2^3 - 
     (16*u2*v2)/N - 36*N*u2*v2 + (20*u2^2*v2)/N + 78*N*u2^2*v2 + 
     (10*u2*v2^2)/N + 39*N*u2*v2^2)*PolyLog[4, -(u2/w2)] + 
   (-2*N*u2 + 7*N*u2^2 - (17*N*u2^3)/2 + 7*N*u2*v2 - 17*N*u2^2*v2 - 
     (17*N*u2*v2^2)/2 - (3*u2*w2^2)/N)*PolyLog[4, -((u2*v2)/w2)] + 
   ((-6*u2)/N - 4*N*u2 + (12*u2^2)/N + 20*N*u2^2 - (8*u2^3)/N - 22*N*u2^3 + 
     (12*u2*v2)/N + 20*N*u2*v2 - (16*u2^2*v2)/N - 44*N*u2^2*v2 - 
     (8*u2*v2^2)/N - 22*N*u2*v2^2)*PolyLog[4, w2] + 
   ((3*u2)/N + 7*N*u2 - (6*u2^2)/N - 20*N*u2^2 + (4*u2^3)/N + 21*N*u2^3 - 
     (6*u2*v2)/N - 20*N*u2*v2 + (8*u2^2*v2)/N + 42*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 21*N*u2*v2^2)*PolyLog[4, w2/mu2p1] + 
   ((-6*u2)/N - 6*N*u2 + (12*u2^2)/N + 24*N*u2^2 - (8*u2^3)/N - 26*N*u2^3 + 
     (12*u2*v2)/N + 24*N*u2*v2 - (16*u2^2*v2)/N - 52*N*u2^2*v2 - 
     (8*u2*v2^2)/N - 26*N*u2*v2^2)*PolyLog[4, (u2*w2)/(mu2p1*mw2p1)] + 
   ((2*u2)/N + 5*N*u2 - (4*u2^2)/N - 22*N*u2^2 + (4*u2^3)/N + 22*N*u2^3 - 
     (4*u2*v2)/N - 22*N*u2*v2 + (8*u2^2*v2)/N + 44*N*u2^2*v2 + 
     (4*u2*v2^2)/N + 22*N*u2*v2^2)*PolyLog[4, -(w2/v2)] + 
   (-3*N*u2 + 9*N*u2^2 - (17*N*u2^3)/2 + 9*N*u2*v2 - 17*N*u2^2*v2 - 
     (17*N*u2*v2^2)/2 + (u2*w2^2)/N)*PolyLog[4, -((u2*w2)/v2)] + 
   ((5*u2)/N + 7*N*u2 - (10*u2^2)/N - 29*N*u2^2 + (7*u2^3)/N + 
     (61*N*u2^3)/2 - (10*u2*v2)/N - 29*N*u2*v2 + (14*u2^2*v2)/N + 
     61*N*u2^2*v2 + (7*u2*v2^2)/N + (61*N*u2*v2^2)/2)*
    PolyLog[4, -((v2*w2)/u2)] - (2*N*Zeta[3])/3 + (u2*Zeta[3])/(2*N) + 
   (73*N*u2*Zeta[3])/6 - (5*u2^2*Zeta[3])/N - (70*N*u2^2*Zeta[3])/3 + 
   (61*N*u2^3*Zeta[3])/6 + (2*v2*Zeta[3])/N - (2*v2*Zeta[3])/(mu2p1*N) - 
   3*N*v2*Zeta[3] + (4*N*v2*Zeta[3])/mu2p1 - (N*v2*Zeta[3])/u2 - 
   (3*u2*v2*Zeta[3])/N - (106*N*u2*v2*Zeta[3])/3 + (61*N*u2^2*v2*Zeta[3])/3 + 
   (2*v2^2*Zeta[3])/N - (v2^2*Zeta[3])/(mu2p1^2*N) - 
   (v2^2*Zeta[3])/(mu2p1*N) - 13*N*v2^2*Zeta[3] + 
   (2*N*v2^2*Zeta[3])/mu2p1^2 + (8*N*v2^2*Zeta[3])/mu2p1 - 
   (2*N*v2^2*Zeta[3])/u2^2 + (3*N*v2^2*Zeta[3])/u2 + 
   (61*N*u2*v2^2*Zeta[3])/6 + (2*N*v2^3*Zeta[3])/3 + 
   (4*N*v2^3*Zeta[3])/u2^2 - (6*N*v2^3*Zeta[3])/u2 - 
   (4*N*v2^4*Zeta[3])/u2^2 + (8*N*v2^4*Zeta[3])/(3*u2) + 
   (4*N*v2^5*Zeta[3])/(3*u2^2) - (4*N*Zeta[3])/(3*w2) + 
   (7*N*v2*Zeta[3])/(3*w2) - (2*N*v2^2*Zeta[3])/w2 + 
   (5*N*v2^3*Zeta[3])/(3*w2) - (2*N*v2^4*Zeta[3])/(3*w2) + 
   Log[mu2p1]*((-4*u2*Zeta[3])/N + 2*N*u2*Zeta[3] + (8*u2^2*Zeta[3])/N - 
     4*N*u2^2*Zeta[3] + (8*u2*v2*Zeta[3])/N - 4*N*u2*v2*Zeta[3]) + 
   Log[mw2p1]*((-5*u2*Zeta[3])/N - 8*N*u2*Zeta[3] + (10*u2^2*Zeta[3])/N + 
     34*N*u2^2*Zeta[3] - (8*u2^3*Zeta[3])/N - 35*N*u2^3*Zeta[3] + 
     (10*u2*v2*Zeta[3])/N + 34*N*u2*v2*Zeta[3] - (16*u2^2*v2*Zeta[3])/N - 
     70*N*u2^2*v2*Zeta[3] - (8*u2*v2^2*Zeta[3])/N - 35*N*u2*v2^2*Zeta[3]) + 
   Log[v2]*(-(mw2p1*Nf) - u2/(mv2p1^2*N) + u2/(mv2p1*N) + (11*N*u2)/2 - 
     (N*u2)/mv2p1^2 + (N*u2)/mv2p1 - v2/(2*mu2p1*N) + (11*N*v2)/2 - 
     (109*N*v2)/(12*mu2p1) + (Nf*v2)/(1 - u2) - (2*u2*v2)/N - 
     (89*N*u2*v2)/6 - (2*v2^2)/N + (3*v2^2)/(2*mu2p1^2*N) - (89*N*v2^2)/6 + 
     (43*N*v2^2)/(4*mu2p1^2) + (N*v2^2)/mu2p1 - (mv2p1*N*v2^2)/(3*u2) - 
     v2/(2*N*w2) - (7*N*v2)/(2*w2) - (8*u2*Zeta[3])/N - 4*N*u2*Zeta[3] + 
     (16*u2^2*Zeta[3])/N + 20*N*u2^2*Zeta[3] - (12*u2^3*Zeta[3])/N - 
     22*N*u2^3*Zeta[3] + (16*u2*v2*Zeta[3])/N + 20*N*u2*v2*Zeta[3] - 
     (24*u2^2*v2*Zeta[3])/N - 44*N*u2^2*v2*Zeta[3] - (12*u2*v2^2*Zeta[3])/N - 
     22*N*u2*v2^2*Zeta[3]) + Pi*(((-1/2*I)*mv2p1)/(mu2p1*N) - 
     (((43*I)/12)*N)/mu2p1 - (I/3)*mw2p1*Nf - ((2*I)*mv2p1*u2)/N - 
     (13*I)*N*u2 - ((2*I)*mv2p1*v2)/N + (((3*I)/2)*mv2p1*v2)/(mu2p1^2*N) - 
     (13*I)*N*v2 + (((11*I)/4)*N*v2)/mu2p1 + (((43*I)/4)*mv2p1*N*v2)/
      mu2p1^2 + ((I/3)*Nf*v2)/(1 - u2) - ((I/3)*mv2p1^2*N*v2)/u2 + 
     ((89*I)/6)*N*u2*v2 + ((89*I)/6)*N*v2^2 - (I*N*v2^2)/mu2p1 - 
     ((I/2)*mv2p1)/(N*w2) - (((7*I)/2)*mv2p1*N)/w2 + ((6*I)*u2*Zeta[3])/N - 
     (2*I)*N*u2*Zeta[3] - ((12*I)*u2^2*Zeta[3])/N - (2*I)*N*u2^2*Zeta[3] + 
     ((10*I)*u2^3*Zeta[3])/N + (3*I)*N*u2^3*Zeta[3] - 
     ((12*I)*u2*v2*Zeta[3])/N - (2*I)*N*u2*v2*Zeta[3] + 
     ((20*I)*u2^2*v2*Zeta[3])/N + (6*I)*N*u2^2*v2*Zeta[3] + 
     ((10*I)*u2*v2^2*Zeta[3])/N + (3*I)*N*u2*v2^2*Zeta[3]) + 
   Log[w2]*(-N^(-1) - (85*N)/12 + (mw2p1*Nf)/3 - (2*u2)/N - (50*N*u2)/3 + 
     (2*u2^2)/N + (89*N*u2^2)/6 - (2*v2)/N + (2*v2)/(mu2p1*N) - (46*N*v2)/3 + 
     (97*N*v2)/(6*mu2p1) - (Nf*v2)/(3*(1 - u2)) - (mv2p1^2*N*v2)/(3*u2) + 
     (4*u2*v2)/N + (89*N*u2*v2)/3 + (2*v2^2)/N - (3*v2^2)/(2*mu2p1^2*N) + 
     (29*N*v2^2)/2 - (43*N*v2^2)/(4*mu2p1^2) - (N*v2^2)/mu2p1 + 
     (8*u2*Zeta[3])/N - 2*N*u2*Zeta[3] - (16*u2^2*Zeta[3])/N - 
     2*N*u2^2*Zeta[3] + (6*u2^3*Zeta[3])/N + 7*N*u2^3*Zeta[3] - 
     (16*u2*v2*Zeta[3])/N - 2*N*u2*v2*Zeta[3] + (12*u2^2*v2*Zeta[3])/N + 
     14*N*u2^2*v2*Zeta[3] + (6*u2*v2^2*Zeta[3])/N + 7*N*u2*v2^2*Zeta[3]) + 
   Log[u2]*(N^(-1) - 1/(2*mu2p1*N) + (85*N)/12 - (43*N)/(12*mu2p1) + 
     (mw2p1*Nf)/3 - (11*N*u2)/6 - (2*u2^2)/N - (89*N*u2^2)/6 + 
     (3*v2)/(2*mu2p1^2*N) - (3*v2)/(2*mu2p1*N) - (19*N*v2)/6 + 
     (43*N*v2)/(4*mu2p1^2) - (95*N*v2)/(12*mu2p1) - (Nf*v2)/(3*(1 - u2)) - 
     (2*u2*v2)/N - (89*N*u2*v2)/6 + (N*v2^2)/3 - mv2p1/(2*N*w2) - 
     (7*mv2p1*N)/(2*w2) + (7*u2*Zeta[3])/N + 6*N*u2*Zeta[3] - 
     (14*u2^2*Zeta[3])/N - 30*N*u2^2*Zeta[3] + (12*u2^3*Zeta[3])/N + 
     31*N*u2^3*Zeta[3] - (14*u2*v2*Zeta[3])/N - 30*N*u2*v2*Zeta[3] + 
     (24*u2^2*v2*Zeta[3])/N + 62*N*u2^2*v2*Zeta[3] + (12*u2*v2^2*Zeta[3])/N + 
     31*N*u2*v2^2*Zeta[3]), beta1Region4a2L -> 
  -2/N - 1/(mv2p1*N) - 2*N - (4*mu2p1^2*N)/27 - N/mv2p1 + (4*N)/(27*u2^2) - 
   (4*mu2p1^2*N)/(27*u2^2) - (4*N)/(27*u2) - (4*mu2p1^2*N)/(27*u2) - 
   (4*N*u2)/27 + (4*N*u2^2)/27 + v2/(mu2p1*N) + (N*v2)/mu2p1 - 
   (4*N*v2)/(27*u2^3) + (4*mv2p1*N*v2)/(27*u2^3) - v2/(N*u2) - (N*v2)/u2 + 
   (4*N*v2^2)/(27*u2^3) + Pi*(((-11*I)/6)*N + (I/3)*Nf - (I*v2)/(mu2p1*N) - 
     (I*N*v2)/mu2p1 + (I*mv2p1*v2)/(N*u2^2) + ((7*I)*mv2p1*N*v2)/u2^2 - 
     (I*v2)/(N*u2) - (((17*I)/6)*N*v2)/u2 + ((I/3)*Nf*v2)/u2 + 
     (I*v2^2)/(mu2p1^2*N) + (I*N*v2^2)/mu2p1^2) + 
   Pi^2*(-1/3*v2/N - N*v2 + (mv2p1*v2)/(6*N*u2^3) + (7*mv2p1*N*v2)/(6*u2^3) - 
     v2/(6*N*u2^2) - (7*N*v2)/(6*u2^2) + (mv2p1*v2)/(3*N*u2) + 
     (N*v2)/(4*mv2p1*u2) + (mv2p1*N*v2)/(4*u2) + (N*v2^2)/(6*u2^2) - 
     (N*v2^2)/(mv2p1*u2) + (3*N*v2^3)/(4*mv2p1*u2)) + 
   Pi*(((-1/2*I)*v2)/N - ((3*I)/2)*N*v2 + (I*mv2p1*v2)/(N*u2^3) + 
     ((7*I)*mv2p1*N*v2)/u2^3 - (I*v2)/(N*u2^2) - ((7*I)*N*v2)/u2^2 + 
     ((I/2)*mv2p1*v2)/(N*u2) + (((3*I)/2)*mv2p1*N*v2)/u2 + (I*N*v2^2)/u2^2)*
    Log[mu2p1] + Pi*(((-1/2*I)*v2)/N - ((3*I)/2)*N*v2 + (I*v2)/(mv2p1*N*u2) + 
     (I*N*v2)/(mv2p1*u2) - (I*v2^2)/(mv2p1*N*u2) - (I*N*v2^2)/(mv2p1*u2) + 
     ((I/2)*v2^3)/(mv2p1*N*u2) + (((3*I)/2)*N*v2^3)/(mv2p1*u2) + 
     ((I/2)*v2)/(mv2p1*N*w2) + (((3*I)/2)*N*v2)/(mv2p1*w2))*Log[mw2p1] + 
   ((11*N)/6 - Nf/3 + (47*N*v2)/(6*u2) - (Nf*v2)/(3*u2))*Log[u2] + 
   Pi*(((I/2)*v2)/N + ((3*I)/2)*N*v2 - ((I/2)*mv2p1*v2)/(N*u2) - 
     ((I/2)*N*v2)/u2 + (((3*I)/2)*N*v2^2)/u2)*Log[u2] + 
   (-1/2*v2/N - (3*N*v2)/2 + v2/(mv2p1*N*u2) + (N*v2)/(mv2p1*u2) - 
     v2^2/(mv2p1*N*u2) - (N*v2^2)/(mv2p1*u2) + v2^3/(2*mv2p1*N*u2) + 
     (3*N*v2^3)/(2*mv2p1*u2) + v2/(2*mv2p1*N*w2) + (3*N*v2)/(2*mv2p1*w2))*
    Log[mw2p1]*Log[u2] + (v2/(4*N) + (3*N*v2)/4 - v2/(2*mv2p1*N*u2) - 
     (N*v2)/(2*mv2p1*u2) + v2^2/(2*mv2p1*N*u2) + (N*v2^2)/(2*mv2p1*u2) - 
     v2^3/(4*mv2p1*N*u2) - (3*N*v2^3)/(4*mv2p1*u2) - v2/(4*mv2p1*N*w2) - 
     (3*N*v2)/(4*mv2p1*w2))*Log[u2]^2 + 
   (-(1/(mv2p1^2*N)) + 1/(mv2p1*N) - (11*N)/2 - N/mv2p1^2 + N/mv2p1 + Nf + 
     v2/(mu2p1*N) + (N*v2)/mu2p1 + v2/(N*u2) - (9*N*v2)/(2*u2) + (Nf*v2)/u2 - 
     v2^2/(mu2p1^2*N) - (N*v2^2)/mu2p1^2 + v2^2/(N*u2^2) + (7*N*v2^2)/u2^2)*
    Log[v2] + (v2/(2*N) + (3*N*v2)/2 - (mv2p1*v2)/(N*u2^3) - 
     (7*mv2p1*N*v2)/u2^3 + v2/(N*u2^2) + (7*N*v2)/u2^2 - 
     (mv2p1*v2)/(2*N*u2) - (3*mv2p1*N*v2)/(2*u2) - (N*v2^2)/u2^2)*Log[mu2p1]*
    Log[v2] + (-((mv2p1*v2)/(N*u2^3)) - (7*mv2p1*N*v2)/u2^3 + v2/(N*u2^2) + 
     (7*N*v2)/u2^2 - (mv2p1*v2)/(2*N*u2) - (3*mv2p1*N*v2)/(2*u2) - 
     (N*v2^2)/u2^2 - v2^2/(mv2p1*N*u2) - (3*N*v2^2)/(mv2p1*u2) + 
     v2^3/(2*mv2p1*N*u2) + (3*N*v2^3)/(2*mv2p1*u2) - v2/(2*mv2p1*N*w2) - 
     (3*N*v2)/(2*mv2p1*w2))*Log[mv2p1]*Log[v2] + 
   (v2/(2*N) + (3*N*v2)/2 - v2/(mv2p1*N*u2) - (N*v2)/(mv2p1*u2) + 
     v2^2/(mv2p1*N*u2) + (N*v2^2)/(mv2p1*u2) - v2^3/(2*mv2p1*N*u2) - 
     (3*N*v2^3)/(2*mv2p1*u2) - v2/(2*mv2p1*N*w2) - (3*N*v2)/(2*mv2p1*w2))*
    Log[mw2p1]*Log[v2] + (-1/2*v2/N - (3*N*v2)/2 + v2/(mv2p1*N*u2) + 
     (N*v2)/(mv2p1*u2) - v2^2/(mv2p1*N*u2) - (N*v2^2)/(mv2p1*u2) + 
     v2^3/(2*mv2p1*N*u2) + (3*N*v2^3)/(2*mv2p1*u2) + v2/(2*mv2p1*N*w2) + 
     (3*N*v2)/(2*mv2p1*w2))*Log[u2]*Log[v2] + 
   (-1/4*v2/N - (3*N*v2)/4 + (mv2p1*v2)/(2*N*u2^3) + 
     (7*mv2p1*N*v2)/(2*u2^3) - v2/(2*N*u2^2) - (7*N*v2)/(2*u2^2) + 
     (mv2p1*v2)/(4*N*u2) + (3*mv2p1*N*v2)/(4*u2) + (N*v2^2)/(2*u2^2))*
    Log[v2]^2 + ((11*N)/6 - Nf/3 - v2/(mu2p1*N) - (N*v2)/mu2p1 + 
     (mv2p1*v2)/(N*u2^2) + (7*mv2p1*N*v2)/u2^2 - v2/(N*u2) - 
     (31*N*v2)/(6*u2) - (Nf*v2)/(3*u2) + v2^2/(mu2p1^2*N) + (N*v2^2)/mu2p1^2)*
    Log[w2] + Pi*(((I/2)*v2)/N + ((3*I)/2)*N*v2 - ((I/2)*mv2p1*v2)/(N*u2) - 
     ((I/2)*N*v2)/u2 + (((3*I)/2)*N*v2^2)/u2)*Log[w2] + 
   (-1/2*v2/N - (3*N*v2)/2 + (mv2p1*v2)/(N*u2^3) + (7*mv2p1*N*v2)/u2^3 - 
     v2/(N*u2^2) - (7*N*v2)/u2^2 + (mv2p1*v2)/(2*N*u2) + 
     (3*mv2p1*N*v2)/(2*u2) + (N*v2^2)/u2^2)*Log[mu2p1]*Log[w2] + 
   (v2/(2*N) + (3*N*v2)/2 - (mv2p1*v2)/(2*N*u2) - (N*v2)/(2*u2) + 
     (3*N*v2^2)/(2*u2))*Log[u2]*Log[w2] + 
   (-((mv2p1*v2)/(N*u2^3)) - (7*mv2p1*N*v2)/u2^3 + v2/(N*u2^2) + 
     (7*N*v2)/u2^2 - (mv2p1*v2)/(2*N*u2) - (3*mv2p1*N*v2)/(2*u2) - 
     (N*v2^2)/u2^2 - v2^2/(mv2p1*N*u2) - (3*N*v2^2)/(mv2p1*u2) + 
     v2^3/(2*mv2p1*N*u2) + (3*N*v2^3)/(2*mv2p1*u2) - v2/(2*mv2p1*N*w2) - 
     (3*N*v2)/(2*mv2p1*w2))*PolyLog[2, v2] + 
   (v2/(2*N) + (3*N*v2)/2 - v2/(mv2p1*N*u2) - (N*v2)/(mv2p1*u2) + 
     v2^2/(mv2p1*N*u2) + (N*v2^2)/(mv2p1*u2) - v2^3/(2*mv2p1*N*u2) - 
     (3*N*v2^3)/(2*mv2p1*u2) - v2/(2*mv2p1*N*w2) - (3*N*v2)/(2*mv2p1*w2))*
    PolyLog[2, -(v2/u2)] + (-1/2*v2/N - (3*N*v2)/2 + (mv2p1*v2)/(N*u2^3) + 
     (7*mv2p1*N*v2)/u2^3 - v2/(N*u2^2) - (7*N*v2)/u2^2 + 
     (mv2p1*v2)/(2*N*u2) + (3*mv2p1*N*v2)/(2*u2) + (N*v2^2)/u2^2)*
    PolyLog[2, -(w2/v2)], beta2Region4a2L -> 
  (-4*mu2p1^2*N)/27 - (4*mu2p1^2*N)/(27*u2^2) + (4*mv2p1^2*N)/(27*u2^2) - 
   (4*mu2p1^2*N)/(27*u2) - (4*mv2p1*N)/(27*u2) - (4*mv2p1^2*N*u2)/27 + 
   (4*mv2p1*N*u2^2)/27 + (2*v2)/N - v2/(mu2p1*N) - v2/(mw2p1*N) + 2*N*v2 - 
   (N*v2)/mu2p1 - (N*v2)/mw2p1 + (8*N*v2)/(27*u2^2) - (4*N*v2)/(27*u2) - 
   (8*N*u2*v2)/27 + (4*N*u2^2*v2)/27 - (4*N*v2^2)/(27*u2^2) + 
   (4*N*u2*v2^2)/27 + Pi^2*(5/(12*N) + (5*N)/12 + mv2p1^2/(6*N*u2^2) + 
     (7*mv2p1^2*N)/(6*u2^2) - mv2p1/(6*N*u2) - (7*N)/(6*u2) - 
     (2*mv2p1*u2)/(3*N) - (14*mv2p1*N*u2)/3 + (2*u2^2)/(3*N) + 
     (14*N*u2^2)/3 - (2*v2)/(3*N) - (4*N*v2)/3 + (4*N*v2)/(3*u2) + 
     v2^2/(3*N) + N*v2^2 - (N*v2^2)/(6*u2)) + 
   Pi*(((-I)*mv2p1)/N - ((53*I)/6)*mv2p1*N + (I/3)*mv2p1*Nf + I/(N*u2) + 
     ((7*I)*mv2p1^2*N)/u2 - ((2*I)*v2)/(N*u2) - (I*N*v2^2)/mu2p1^2 + 
     (I*N*v2^2)/mu2p1 - (I*N*v2^2)/mw2p1^2 + (I*N*v2^2)/mw2p1 - 
     (I*v2^2)/(N*(-1 + u2)^2) - (I*v2^2)/(N*(-1 + u2)) + (I*v2^2)/(N*u2) - 
     (I*v2^2)/(N*(1 - w2)^2) + (I*v2^2)/(N*(1 - w2)) + I/(N*w2) + 
     ((7*I)*mv2p1^2*N)/w2 - ((2*I)*v2)/(N*w2) + (I*v2^2)/(N*w2)) + 
   (4*mv2p1^2*N)/(27*w2^2) - (4*N*u2^2)/(27*w2^2) - (4*mv2p1*N)/(27*w2) - 
   (4*N*u2)/(27*w2) + Pi*(I/N + I*N + (I*mv2p1^2)/(N*u2^2) + 
     ((7*I)*mv2p1^2*N)/u2^2 - (I*mv2p1)/(N*u2) - ((7*I)*N)/u2 - 
     (I*mv2p1*u2)/N - (7*I)*mv2p1*N*u2 + (I*u2^2)/N + (7*I)*N*u2^2 - 
     (I*v2)/N - (2*I)*N*v2 + ((8*I)*N*v2)/u2 + ((I/2)*v2^2)/N + 
     ((3*I)/2)*N*v2^2 - (I*N*v2^2)/u2)*Log[mu2p1] + 
   Pi*(I/N + I*N - (I*mv2p1*u2)/N - (7*I)*mv2p1*N*u2 + (I*u2^2)/N + 
     (7*I)*N*u2^2 - (I*v2)/N - (2*I)*N*v2 + ((I/2)*v2^2)/N + 
     ((3*I)/2)*N*v2^2 + (I*mv2p1^2)/(N*w2^2) + ((7*I)*mv2p1^2*N)/w2^2 - 
     (I*mv2p1)/(N*w2) - ((7*I)*N)/w2 + ((8*I)*N*v2)/w2 - (I*N*v2^2)/w2)*
    Log[mw2p1] + Pi*(((-1/2*I)*mv2p1^2)/N - (I/2)*N + (I*mv2p1*u2)/N + 
     (7*I)*mv2p1*N*u2 - (I*u2^2)/N - (7*I)*N*u2^2 + (2*I)*N*v2 - 
     ((3*I)/2)*N*v2^2)*Log[u2] + ((11*N)/6 - (mv2p1*Nf)/3 - u2/N - 7*N*u2 - 
     (11*N*v2)/6 - v2^2/(mw2p1^2*N) + v2^2/(mw2p1*N) - (N*v2^2)/mw2p1^2 + 
     (N*v2^2)/mw2p1 + mv2p1^2/(N*w2) + (7*mv2p1^2*N)/w2)*Log[u2] + 
   (N^(-1) + N - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - v2/N - 
     2*N*v2 + v2^2/(2*N) + (3*N*v2^2)/2 + mv2p1^2/(N*w2^2) + 
     (7*mv2p1^2*N)/w2^2 - mv2p1/(N*w2) - (7*N)/w2 + (8*N*v2)/w2 - 
     (N*v2^2)/w2)*Log[mw2p1]*Log[u2] + 
   (-1/2*1/N - N/2 + (mv2p1*u2)/(2*N) + (7*mv2p1*N*u2)/2 - u2^2/(2*N) - 
     (7*N*u2^2)/2 + v2/(2*N) + N*v2 - v2^2/(4*N) - (3*N*v2^2)/4 - 
     mv2p1^2/(2*N*w2^2) - (7*mv2p1^2*N)/(2*w2^2) + mv2p1/(2*N*w2) + 
     (7*N)/(2*w2) - (4*N*v2)/w2 + (N*v2^2)/(2*w2))*Log[u2]^2 + 
   ((-11*N)/2 + mv2p1*Nf - v2/N - (3*N*v2)/2 + (mv2p1*v2)/(N*u2) + 
     (7*mv2p1*N*v2)/u2 + v2^2/(mu2p1^2*N) - v2^2/(mu2p1*N) + 
     v2^2/(mw2p1^2*N) - v2^2/(mw2p1*N) + (N*v2^2)/mu2p1^2 - (N*v2^2)/mu2p1 + 
     (N*v2^2)/mw2p1^2 - (N*v2^2)/mw2p1 + (mv2p1*v2)/(N*w2) + 
     (7*mv2p1*N*v2)/w2)*Log[v2] + (-N^(-1) - N - mv2p1^2/(N*u2^2) - 
     (7*mv2p1^2*N)/u2^2 + mv2p1/(N*u2) + (7*N)/u2 + (mv2p1*u2)/N + 
     7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + v2/N + 2*N*v2 - (8*N*v2)/u2 - 
     v2^2/(2*N) - (3*N*v2^2)/2 + (N*v2^2)/u2)*Log[mu2p1]*Log[v2] + 
   (-N^(-1) - N - mv2p1^2/(N*u2^2) - (7*mv2p1^2*N)/u2^2 + mv2p1/(N*u2) + 
     (7*N)/u2 - (8*N*v2)/u2 + (N*v2^2)/u2 - mv2p1^2/(N*w2^2) - 
     (7*mv2p1^2*N)/w2^2 + mv2p1/(N*w2) + (7*N)/w2 - (8*N*v2)/w2 + 
     (N*v2^2)/w2)*Log[mv2p1]*Log[v2] + 
   (-N^(-1) - N + (mv2p1*u2)/N + 7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + v2/N + 
     2*N*v2 - v2^2/(2*N) - (3*N*v2^2)/2 - mv2p1^2/(N*w2^2) - 
     (7*mv2p1^2*N)/w2^2 + mv2p1/(N*w2) + (7*N)/w2 - (8*N*v2)/w2 + 
     (N*v2^2)/w2)*Log[mw2p1]*Log[v2] + 
   (N^(-1) + N - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - v2/N - 
     2*N*v2 + v2^2/(2*N) + (3*N*v2^2)/2 + mv2p1^2/(N*w2^2) + 
     (7*mv2p1^2*N)/w2^2 - mv2p1/(N*w2) - (7*N)/w2 + (8*N*v2)/w2 - 
     (N*v2^2)/w2)*Log[u2]*Log[v2] + (1/(2*N) + N/2 + mv2p1^2/(2*N*u2^2) + 
     (7*mv2p1^2*N)/(2*u2^2) - mv2p1/(2*N*u2) - (7*N)/(2*u2) - 
     (mv2p1*u2)/(2*N) - (7*mv2p1*N*u2)/2 + u2^2/(2*N) + (7*N*u2^2)/2 - 
     v2/(2*N) - N*v2 + (4*N*v2)/u2 + v2^2/(4*N) + (3*N*v2^2)/4 - 
     (N*v2^2)/(2*u2))*Log[v2]^2 + Pi*(((-1/2*I)*mv2p1^2)/N - (I/2)*N + 
     (I*mv2p1*u2)/N + (7*I)*mv2p1*N*u2 - (I*u2^2)/N - (7*I)*N*u2^2 + 
     (2*I)*N*v2 - ((3*I)/2)*N*v2^2)*Log[w2] + 
   ((-31*N)/6 - (mv2p1*Nf)/3 + mv2p1^2/(N*u2) + (7*mv2p1^2*N)/u2 + 7*N*u2 + 
     (31*N*v2)/6 - v2^2/(mu2p1^2*N) + v2^2/(mu2p1*N) - (N*v2^2)/mu2p1^2 + 
     (N*v2^2)/mu2p1 - w2/N)*Log[w2] + 
   (N^(-1) + N + mv2p1^2/(N*u2^2) + (7*mv2p1^2*N)/u2^2 - mv2p1/(N*u2) - 
     (7*N)/u2 - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - v2/N - 
     2*N*v2 + (8*N*v2)/u2 + v2^2/(2*N) + (3*N*v2^2)/2 - (N*v2^2)/u2)*
    Log[mu2p1]*Log[w2] + (-1/2*mv2p1^2/N - N/2 + (mv2p1*u2)/N + 
     7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + 2*N*v2 - (3*N*v2^2)/2)*Log[u2]*
    Log[w2] + (-N^(-1) - N - mv2p1^2/(N*u2^2) - (7*mv2p1^2*N)/u2^2 + 
     mv2p1/(N*u2) + (7*N)/u2 - (8*N*v2)/u2 + (N*v2^2)/u2 - mv2p1^2/(N*w2^2) - 
     (7*mv2p1^2*N)/w2^2 + mv2p1/(N*w2) + (7*N)/w2 - (8*N*v2)/w2 + 
     (N*v2^2)/w2)*PolyLog[2, v2] + (-N^(-1) - N + (mv2p1*u2)/N + 
     7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + v2/N + 2*N*v2 - v2^2/(2*N) - 
     (3*N*v2^2)/2 - mv2p1^2/(N*w2^2) - (7*mv2p1^2*N)/w2^2 + mv2p1/(N*w2) + 
     (7*N)/w2 - (8*N*v2)/w2 + (N*v2^2)/w2)*PolyLog[2, -(v2/u2)] + 
   (N^(-1) + N + mv2p1^2/(N*u2^2) + (7*mv2p1^2*N)/u2^2 - mv2p1/(N*u2) - 
     (7*N)/u2 - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - v2/N - 
     2*N*v2 + (8*N*v2)/u2 + v2^2/(2*N) + (3*N*v2^2)/2 - (N*v2^2)/u2)*
    PolyLog[2, -(w2/v2)], beta3Region4a2L -> 
  -3/N - 3*N - (8*mu2p1^2*N)/27 - (8*mu2p1^2*N)/(27*u2^2) + 
   (8*mv2p1*N)/(27*u2^2) - (8*N)/(27*u2) - (8*mu2p1^2*N)/(27*u2) - 
   (8*mv2p1*N*u2)/27 + (8*N*u2^2)/27 + (8*N*v2)/(27*u2^2) - (8*N*u2*v2)/27 + 
   Pi^2*(5/(12*N) + (5*N)/12 + 1/(6*N*u2^2) + (7*mv2p1*N)/(6*u2^2) - 
     1/(6*N*u2) - (7*N)/(6*u2) - (2*mv2p1*u2)/(3*N) - (14*mv2p1*N*u2)/3 + 
     (2*u2^2)/(3*N) + (14*N*u2^2)/3 - v2/(3*N) - (5*N*v2)/3 - v2/(6*N*u2^2) + 
     v2/(12*N*u2) + (5*N*v2)/(12*u2)) + 
   Pi*(((-I)*mv2p1)/N - ((32*I)/3)*N + ((2*I)/3)*Nf + I/(N*u2) + 
     ((7*I)*mv2p1*N)/u2 + (7*I)*N*v2 - (I*N*v2)/mu2p1 - (I*N*v2)/mw2p1 + 
     (I*v2)/(N*(-1 + u2)) - (I*v2)/(N*u2) - (I*v2)/(N*(1 - w2)) + I/(N*w2) + 
     ((7*I)*mv2p1*N)/w2 - (I*v2)/(N*w2)) + (8*mv2p1*N)/(27*w2^2) - 
   (8*N*u2)/(27*w2^2) - (8*N)/(27*w2) + 
   Pi*(I/N + I*N + I/(N*u2^2) + ((7*I)*mv2p1*N)/u2^2 - I/(N*u2) - 
     ((7*I)*N)/u2 - (I*mv2p1*u2)/N - (7*I)*mv2p1*N*u2 + (I*u2^2)/N + 
     (7*I)*N*u2^2 - ((I/2)*v2)/N - ((5*I)/2)*N*v2 - (I*v2)/(N*u2^2) + 
     ((I/2)*v2)/(N*u2) + (((5*I)/2)*N*v2)/u2)*Log[mu2p1] + 
   Pi*(I/N + I*N - (I*mv2p1*u2)/N - (7*I)*mv2p1*N*u2 + (I*u2^2)/N + 
     (7*I)*N*u2^2 - ((I/2)*v2)/N - ((5*I)/2)*N*v2 + I/(N*w2^2) + 
     ((7*I)*mv2p1*N)/w2^2 - (I*v2)/(N*w2^2) - I/(N*w2) - ((7*I)*N)/w2 + 
     ((I/2)*v2)/(N*w2) + (((5*I)/2)*N*v2)/w2)*Log[mw2p1] + 
   Pi*(((-1/2*I)*mv2p1)/N - (I/2)*N + (I*u2)/N + (7*I)*mv2p1*N*u2 - 
     (I*u2^2)/N - (7*I)*N*u2^2 + ((5*I)/2)*N*v2 - (I*u2*v2)/N)*Log[u2] + 
   ((11*N)/3 - (2*Nf)/3 - u2/N - 7*N*u2 - v2/(mw2p1*N) - (N*v2)/mw2p1 + 
     mv2p1/(N*w2) + (7*mv2p1*N)/w2)*Log[u2] + 
   (N^(-1) + N - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - v2/(2*N) - 
     (5*N*v2)/2 + 1/(N*w2^2) + (7*mv2p1*N)/w2^2 - v2/(N*w2^2) - 1/(N*w2) - 
     (7*N)/w2 + v2/(2*N*w2) + (5*N*v2)/(2*w2))*Log[mw2p1]*Log[u2] + 
   (-1/2*1/N - N/2 + (mv2p1*u2)/(2*N) + (7*mv2p1*N*u2)/2 - u2^2/(2*N) - 
     (7*N*u2^2)/2 + v2/(4*N) + (5*N*v2)/4 - 1/(2*N*w2^2) - 
     (7*mv2p1*N)/(2*w2^2) + v2/(2*N*w2^2) + 1/(2*N*w2) + (7*N)/(2*w2) - 
     v2/(4*N*w2) - (5*N*v2)/(4*w2))*Log[u2]^2 + 
   (mv2p1/N - 10*N - N/mv2p1 + 2*Nf + 1/(N*(-1 + v2)) - 7*N*v2 + 
     (N*v2)/mu2p1 + (N*v2)/mw2p1 - v2/(N*(-1 + u2)) + v2/(N*u2) + 
     (7*N*v2)/u2 + v2/(N*(1 - w2)) + v2/(N*w2) + (7*N*v2)/w2)*Log[v2] + 
   (-N^(-1) - N - 1/(N*u2^2) - (7*mv2p1*N)/u2^2 + 1/(N*u2) + (7*N)/u2 + 
     (mv2p1*u2)/N + 7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + v2/(2*N) + 
     (5*N*v2)/2 + v2/(N*u2^2) - v2/(2*N*u2) - (5*N*v2)/(2*u2))*Log[mu2p1]*
    Log[v2] + (-N^(-1) - N - 1/(N*u2^2) - (7*mv2p1*N)/u2^2 + 1/(N*u2) + 
     (7*N)/u2 + v2/(N*u2^2) - v2/(2*N*u2) - (5*N*v2)/(2*u2) - 1/(N*w2^2) - 
     (7*mv2p1*N)/w2^2 + v2/(N*w2^2) + 1/(N*w2) + (7*N)/w2 - v2/(2*N*w2) - 
     (5*N*v2)/(2*w2))*Log[mv2p1]*Log[v2] + 
   (-N^(-1) - N + (mv2p1*u2)/N + 7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + 
     v2/(2*N) + (5*N*v2)/2 - 1/(N*w2^2) - (7*mv2p1*N)/w2^2 + v2/(N*w2^2) + 
     1/(N*w2) + (7*N)/w2 - v2/(2*N*w2) - (5*N*v2)/(2*w2))*Log[mw2p1]*
    Log[v2] + (N^(-1) + N - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - 
     v2/(2*N) - (5*N*v2)/2 + 1/(N*w2^2) + (7*mv2p1*N)/w2^2 - v2/(N*w2^2) - 
     1/(N*w2) - (7*N)/w2 + v2/(2*N*w2) + (5*N*v2)/(2*w2))*Log[u2]*Log[v2] + 
   (1/(2*N) + N/2 + 1/(2*N*u2^2) + (7*mv2p1*N)/(2*u2^2) - 1/(2*N*u2) - 
     (7*N)/(2*u2) - (mv2p1*u2)/(2*N) - (7*mv2p1*N*u2)/2 + u2^2/(2*N) + 
     (7*N*u2^2)/2 - v2/(4*N) - (5*N*v2)/4 - v2/(2*N*u2^2) + v2/(4*N*u2) + 
     (5*N*v2)/(4*u2))*Log[v2]^2 + Pi*(((-1/2*I)*mv2p1)/N - (I/2)*N + 
     (I*u2)/N + (7*I)*mv2p1*N*u2 - (I*u2^2)/N - (7*I)*N*u2^2 + 
     ((5*I)/2)*N*v2 - (I*u2*v2)/N)*Log[w2] + 
   ((-10*N)/3 - (2*Nf)/3 + mv2p1/(N*u2) + (7*mv2p1*N)/u2 + 7*N*u2 - 
     v2/(mu2p1*N) + 7*N*v2 - (N*v2)/mu2p1 - w2/N)*Log[w2] + 
   (N^(-1) + N + 1/(N*u2^2) + (7*mv2p1*N)/u2^2 - 1/(N*u2) - (7*N)/u2 - 
     (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - v2/(2*N) - 
     (5*N*v2)/2 - v2/(N*u2^2) + v2/(2*N*u2) + (5*N*v2)/(2*u2))*Log[mu2p1]*
    Log[w2] + (-1/2*mv2p1/N - N/2 + u2/N + 7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + 
     (5*N*v2)/2 - (u2*v2)/N)*Log[u2]*Log[w2] + 
   (-N^(-1) - N - 1/(N*u2^2) - (7*mv2p1*N)/u2^2 + 1/(N*u2) + (7*N)/u2 + 
     v2/(N*u2^2) - v2/(2*N*u2) - (5*N*v2)/(2*u2) - 1/(N*w2^2) - 
     (7*mv2p1*N)/w2^2 + v2/(N*w2^2) + 1/(N*w2) + (7*N)/w2 - v2/(2*N*w2) - 
     (5*N*v2)/(2*w2))*PolyLog[2, v2] + 
   (-N^(-1) - N + (mv2p1*u2)/N + 7*mv2p1*N*u2 - u2^2/N - 7*N*u2^2 + 
     v2/(2*N) + (5*N*v2)/2 - 1/(N*w2^2) - (7*mv2p1*N)/w2^2 + v2/(N*w2^2) + 
     1/(N*w2) + (7*N)/w2 - v2/(2*N*w2) - (5*N*v2)/(2*w2))*
    PolyLog[2, -(v2/u2)] + (N^(-1) + N + 1/(N*u2^2) + (7*mv2p1*N)/u2^2 - 
     1/(N*u2) - (7*N)/u2 - (mv2p1*u2)/N - 7*mv2p1*N*u2 + u2^2/N + 7*N*u2^2 - 
     v2/(2*N) - (5*N*v2)/2 - v2/(N*u2^2) + v2/(2*N*u2) + (5*N*v2)/(2*u2))*
    PolyLog[2, -(w2/v2)]}


==> anc/ggphV2L_1a.out <==
******
* Two-loop QCD helicity amplitudes for Z -> g g gamma 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.9) - (4.11), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the decay kinematics (2.1). 
*
* x = s12/s123, y = s13/s123, z = s23/s123
* mxp1 = 1-x, myp1 = 1-y, mzp1 = 1-z.
******

g [eta1_2L] =  + N^-1*y^-2*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,
         z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z
         ,y) )

       + N^-1*y^-1 * (  - G(1 - z, - z,1 - z,y) + G(1 - z,y) - G( - z,1 - z,1
          - z,y) - 4*G( - z,1 - z,y) - G( - z, - z,1 - z,y) + G(0, - z,1 - z,y
         ) + G(0, - z,y)*G(1,z) + G(0,z)*G(1 - z,1 - z,y) + 4*G(0,z)*G(1 - z,y
         ) + G(0,z)*G( - z,1 - z,y) - G(0,z)*G(0,1 - z,y) + G(1,z) - G(1,z)*G(
         1 - z, - z,y) - G(1,z)*G( - z,1 - z,y) - G(1,z)*G( - z, - z,y) - 4*G(
         1,z)*G( - z,y) + G(1,0,z)*G( - z,y) - G(1,1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - G(1 - z,y) + 4*G( - z,1 - z,y) + G(0,z) - 4*G(0,z)
         *G(1 - z,y) - G(1,z) + 4*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z^2 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)*G(
          - z,y) )

       + N^-1*z^-1 * ( 6*G(1 - z,1 - z, - z,1 - z,y) + 4*G(1 - z,1 - z,y) + G(
         1 - z,1 - z,y)*Pi^2 - 6*G(1 - z,1 - z,0,y) - 2*G(1 - z,1 - z,0,0,y)
          + 10*G(1 - z, - z,1 - z,y) - 6*G(1 - z,y) + 12*G(1 - z,y)*zeta3 - 2/
         3*G(1 - z,y)*Pi^2 - 6*G(1 - z,0,1 - z,y) - 2*G(1 - z,0,1 - z,0,y) + 6
         *G(1 - z,0, - z,1 - z,y) - 3*G(1 - z,0,y) - 2*G(1 - z,0,0,1 - z,y) + 
         2*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y) - 1/3*G(1 - z,1,y)*Pi^2
          - 2*G(1 - z,1,0,1 - z,y) + 10*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) + 
         2*G(1 - z,1,1,0,y) + 10*G( - z,1 - z,1 - z,y) + 2*G( - z,1 - z,1 - z,
         0,y) - 6*G( - z,1 - z, - z,1 - z,y) + 3*G( - z,1 - z,y) + 2*G( - z,1
          - z,0,1 - z,y) - 6*G( - z,1 - z,0,y) - 2*G( - z,1 - z,1,0,y) - 6*G(
          - z, - z,1 - z,1 - z,y) + 10*G( - z, - z,1 - z,y) + 2*G( - z, - z,1
          - z,0,y) - 6*G( - z, - z, - z,1 - z,y) + 2*G( - z, - z,0,1 - z,y) + 
         2*G( - z,0,1 - z,1 - z,y) - 6*G( - z,0,1 - z,y) + 4*G( - z,0, - z,1
          - z,y) - 2*G( - z,0,1,0,y) - 6*G(0,1 - z,1 - z,y) - 2*G(0,1 - z,1 - 
         z,0,y) + 6*G(0,1 - z, - z,1 - z,y) + 6*G(0,1 - z, - z,y)*G(1,z) - 3*
         G(0,1 - z,y) - 6*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z,0,1 - z,y) - 2*G(0
         ,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,1,0,y) + 6*G(0, - z,1 - z,1 - z,y)
          - 4*G(0, - z,1 - z,y) + 6*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1 - 
         z,0,y) + 6*G(0, - z, - z,1 - z,y) + 6*G(0, - z, - z,y)*G(1,z) - 4*G(0
         , - z,y)*G(1,z) - 4*G(0, - z,y)*G(1,0,z) + 6*G(0, - z,y)*G(1,1,z) - 2
         *G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) - 3*G(0,y)*G(1,z) - 4*
         G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,1,z) - 6*G(0,y)*G(1,1,z) - 4*G(0,z)*
         G(1 - z,1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0,1
          - z,y) - 4*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G( - z,1 - z,1 - z,y) - 4*
         G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G( - z, - z,1 - z,y) - 4*G(0,z)*G(
          - z,0,1 - z,y) - 4*G(0,z)*G(0,1 - z,1 - z,y) + 4*G(0,z)*G(0,1 - z,y)
          - 4*G(0,z)*G(0, - z,1 - z,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1
         ,0,1 - z,y) - 2*G(0,0,1 - z,1 - z,y) + 4*G(0,0,1 - z,y)*G(0,z) - 2*G(
         0,0,1 - z,y)*G(1,z) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z)
          - 2*G(0,0,y)*G(1,1,z) - 6*G(0,0,1,z)*G(1 - z,y) + 6*G(0,0,1,z)*G(1,y
         ) + 2*G(0,0,1,0,y) - 2*G(0,0,1,1,z) + 3*G(0,1,z) + 6*G(0,1,z)*G(1 - z
         ,1 - z,y) + 6*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 2*G(0,1
         ,z)*G( - z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y) + 6*G(0,1,z)*G( - z,y
         ) + 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y) - 6*G(0,1,z)*G(1
         ,1 - z,y) - 2*G(0,1,z)*G(1,0,y) + 10*G(0,1,0,y) + 4*G(0,1,0,z) + 4*G(
         0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z) + 6*G(0,1,
         1,z) - 2*G(0,1,1,z)*G( - z,y) + 2*G(0,1,1,z)*G(0,y) - 6*G(1,1 - z, - 
         z,1 - z,y) - G(1,1 - z,y)*Pi^2 + 2*G(1,1 - z,0,0,y) - 12*G(1,y)*zeta3
          - G(1,y)*G(1,z)*Pi^2 - 6*G(1,z) + 12*G(1,z)*zeta3 - 2/3*G(1,z)*Pi^2
          + 6*G(1,z)*G(1 - z,1 - z, - z,y) + 10*G(1,z)*G(1 - z, - z,y) + 4*G(1
         ,z)*G(1 - z,y) + G(1,z)*G(1 - z,y)*Pi^2 + 6*G(1,z)*G(1 - z,0, - z,y)
          - 6*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1 - z
         ,1,0,y) - 6*G(1,z)*G( - z,1 - z, - z,y) + 10*G(1,z)*G( - z,1 - z,y)
          + 2*G(1,z)*G( - z,1 - z,0,y) - 6*G(1,z)*G( - z, - z,1 - z,y) - 6*G(1
         ,z)*G( - z, - z, - z,y) + 10*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z,
          - z,0,y) + 3*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,1 - z,y) + 4*G(1,z
         )*G( - z,0, - z,y) - 6*G(1,z)*G( - z,0,y) - 6*G(1,z)*G(1,1 - z, - z,y
         ) + 2*G(1,0,1 - z,0,y) - 6*G(1,0, - z,1 - z,y) - 6*G(1,0, - z,y)*G(1,
         z) + 7*G(1,0,y) - 8*G(1,0,z) - 2/3*G(1,0,z)*Pi^2 - 4*G(1,0,z)*G(1 - z
         ,1 - z,y) + 4*G(1,0,z)*G(1 - z,y) + 4*G(1,0,z)*G( - z, - z,y) - 4*G(1
         ,0,z)*G( - z,y) + 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 2*G(
         1,0,0,y)*G(1,z) - 6*G(1,0,0,1,z) + 6*G(1,0,1,z) + 6*G(1,0,1,z)*G(1 - 
         z,y) - 2*G(1,0,1,z)*G( - z,y) - 6*G(1,0,1,z)*G(1,y) - 2*G(1,0,1,0,y)
          + 4*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 1/3*G(1,1,y)*Pi^2 + 4*G(1,1,
         z) + G(1,1,z)*Pi^2 - 6*G(1,1,z)*G( - z, - z,y) + 10*G(1,1,z)*G( - z,y
         ) + 2*G(1,1,z)*G( - z,0,y) + 2*G(1,1,0,1 - z,y) + 2*G(1,1,0,y)*G(1,z)
          + 4*G(1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) - 2*
         G(1,1,0,0,y) + 6*G(1,1,0,1,z) - 2*G(1,1,1,0,y) - 4*G(1,1,1,0,z) )

       + N^-1*[1-y-z]^-1 * ( zeta3 + 2/3*Pi^2 - 1/6*G(1 - z,y)*Pi^2 + G(1 - z,
         1,0,y) + G(0,y) + 1/6*G(0,y)*Pi^2 + 4*G(0,y)*G(0,z) - G(0,y)*G(1,0,z)
          - G(0,z)*G(1 - z,0,y) + G(0,z)*G(1,0,y) + G(0,0,y)*G(0,z) - G(0,1,0,
         y) - G(0,1,0,z) + 1/6*G(1,y)*Pi^2 - 1/6*G(1,z)*Pi^2 - 4*G(1,0,y) - 4*
         G(1,0,z) + G(1,0,z)*G(1 - z,y) - G(1,0,0,y) - G(1,1,0,y) + G(1,1,0,z)
          )

       + N^-1*[1-y]^-1 * (  - 7*zeta3 - 1/6*Pi^2 - 5*G(1 - z, - z,1 - z,y) - 2/
         3*G(1 - z,y)*Pi^2 + 4*G(1 - z,0,y) + 3*G(1 - z,0,0,y) - G(1 - z,1,0,y
         ) - 3*G( - z,1 - z,y) + 4*G(0,1 - z,y) + 3*G(0,1 - z,0,y) - 5*G(0, - 
         z,1 - z,y) - 5*G(0, - z,y)*G(1,z) + G(0,y) - 1/6*G(0,y)*Pi^2 - 2*G(0,
         y)*G(0,z) + 4*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) + 1/3*G(0,z)*Pi^2 + G(0
         ,z)*G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) - G(0,z)*G(1,0,y) + 3*G(0,0,
         1 - z,y) - 2*G(0,0,y) - G(0,0,y)*G(0,z) + 3*G(0,0,y)*G(1,z) + 5*G(0,0
         ,1,z) - 3*G(0,1,z) - 5*G(0,1,z)*G(1 - z,y) - 3*G(0,1,z)*G(0,y) - 2*G(
         0,1,0,y) - G(0,1,0,z) + 3*G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2/3*G(1,
         z)*Pi^2 - 5*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) + 3*G(1,0,1
          - z,y) - 2*G(1,0,y) + 3*G(1,0,y)*G(1,z) + 3*G(1,0,z) + G(1,0,z)*G(1
          - z,y) - 2*G(1,0,0,y) - 5*G(1,0,1,z) - 2*G(1,1,0,y) + G(1,1,0,z) )

       + N^-1*[1-z]^-1 * ( 2*G(0,z) )

       + N^-1*[y+z]^-1 * (  - 2*G(1 - z,1 - z,y) + 3*G(1 - z,1 - z,0,y) - 2*G(
         1 - z, - z,1 - z,y) + G(1 - z,y) + 1/3*G(1 - z,y)*Pi^2 + 3*G(1 - z,0,
         1 - z,y) + 4*G(1 - z,0,y) - 5*G(1 - z,1,0,y) - 2*G( - z,1 - z,1 - z,y
         ) - 2*G( - z,1 - z,y) + 3*G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,y)
          + 3*G( - z,0,1 - z,y) + 3*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,y) + 3*G(
         0,1 - z,y)*G(1,z) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) + 4*G(0,y)
         *G(1,z) + 2*G(0,y)*G(1,0,z) + 3*G(0,y)*G(1,1,z) - G(0,z)*G(1 - z,1 - 
         z,y) - 2*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - G(0,z)*G( - z,1
          - z,y) + G(0,z)*G(0,1 - z,y) - 4*G(0,1,z) - 3*G(0,1,z)*G(1 - z,y) - 
         3*G(0,1,z)*G( - z,y) - 5*G(0,1,0,y) - 2*G(0,1,0,z) - 3*G(0,1,1,z) + 
         G(1,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1 - 
         z,y) + 3*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G(
          - z, - z,y) - 2*G(1,z)*G( - z,y) + 3*G(1,z)*G( - z,0,y) - 3*G(1,0,y)
          + G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) - G(1,0,z)*G( - z,y) - 3*G(1,0,1,
         z) - 2*G(1,1,z) - 2*G(1,1,z)*G( - z,y) - 2*G(1,1,0,z) )

       + N^-1 * ( 2 + 20*zeta3 - 1/3*Pi^2 - 6*G(1 - z,1 - z, - z,1 - z,y) - G(
         1 - z,1 - z,y) - G(1 - z,1 - z,y)*Pi^2 + 3*G(1 - z,1 - z,0,y) + 2*G(1
          - z,1 - z,0,0,y) + 6*G(1 - z,y) - 12*G(1 - z,y)*zeta3 + 5/6*G(1 - z,
         y)*Pi^2 + 3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,1 - z,0,y) - 6*G(1 - z,0
         , - z,1 - z,y) - 5*G(1 - z,0,y) + 2*G(1 - z,0,0,1 - z,y) - 3*G(1 - z,
         0,0,y) - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 1/3*G(1 - z,1,
         y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) + G(1 - z,1,0,y) - 2*G(1 - z,1,0,0,y
         ) - 2*G(1 - z,1,1,0,y) - 9*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1
          - z,0,y) + 6*G( - z,1 - z, - z,1 - z,y) + 9*G( - z,1 - z,y) - 2*G(
          - z,1 - z,0,1 - z,y) + 3*G( - z,1 - z,0,y) + 2*G( - z,1 - z,1,0,y)
          + 6*G( - z, - z,1 - z,1 - z,y) - 9*G( - z, - z,1 - z,y) - 2*G( - z,
          - z,1 - z,0,y) + 6*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z
         ,y) - 2*G( - z,0,1 - z,1 - z,y) + 3*G( - z,0,1 - z,y) - 4*G( - z,0,
          - z,1 - z,y) + 2*G( - z,0,1,0,y) + 3*G(0,1 - z,1 - z,y) + 2*G(0,1 - 
         z,1 - z,0,y) - 6*G(0,1 - z, - z,1 - z,y) - 6*G(0,1 - z, - z,y)*G(1,z)
          - 5*G(0,1 - z,y) + 3*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,1 - z,y) - 
         3*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) - 6*
         G(0, - z,1 - z,1 - z,y) + 15*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*
         G(1,z) + 2*G(0, - z,1 - z,0,y) - 6*G(0, - z, - z,1 - z,y) - 6*G(0, - 
         z, - z,y)*G(1,z) + 15*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 6
         *G(0, - z,y)*G(1,1,z) + 2*G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z
         ) + 1/3*G(0,y)*Pi^2 - 3*G(0,y)*G(0,z) - 5*G(0,y)*G(1,z) - 4*G(0,y)*G(
         1,0,z) - 2*G(0,y)*G(1,0,1,z) + 3*G(0,y)*G(1,1,z) - 6*G(0,z) - G(0,z)*
         Pi^2 + 6*G(0,z)*G(1 - z,1 - z,y) - 3*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*
         G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) - 4*G(0,z)*G(1 - z,0,y)
          - 4*G(0,z)*G( - z,1 - z,1 - z,y) + 6*G(0,z)*G( - z,1 - z,y) - 4*G(0,
         z)*G( - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*G(0,z)*G(0,1
          - z,1 - z,y) - 12*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0, - z,1 - z,y)
          - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) + 2*G(0,z)*G(1,0,
         y) + 2*G(0,0,1 - z,1 - z,y) - 3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*G(0
         ,z) + 2*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - z,1 - z,y) + 4*G(0,0, - z,
         y)*G(1,z) + 3*G(0,0,y) + 2*G(0,0,y)*G(0,z) - 3*G(0,0,y)*G(1,z) + 2*G(
         0,0,y)*G(1,1,z) - 9*G(0,0,1,z) + 6*G(0,0,1,z)*G(1 - z,y) - 6*G(0,0,1,
         z)*G(1,y) - 2*G(0,0,1,0,y) + 2*G(0,0,1,1,z) + 6*G(0,1,z) - 6*G(0,1,z)
         *G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - z,0,y)
          + 2*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 3*G(0,1,z
         )*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0, - z,y) + 3*G(
         0,1,z)*G(0,y) + 6*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(1,0,y) + 6*G(0
         ,1,0,z) - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(1,y) + 2*G(0,1,0,1
         ,z) - 3*G(0,1,1,z) + 2*G(0,1,1,z)*G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 6
         *G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 - 3*G(1,1 - z,0,y) - 2*
         G(1,1 - z,0,0,y) + 12*G(1,y)*zeta3 - 1/6*G(1,y)*Pi^2 + G(1,y)*G(1,z)*
         Pi^2 + 6*G(1,z) - 12*G(1,z)*zeta3 + 5/6*G(1,z)*Pi^2 - 6*G(1,z)*G(1 - 
         z,1 - z, - z,y) - G(1,z)*G(1 - z,y) - G(1,z)*G(1 - z,y)*Pi^2 - 6*G(1,
         z)*G(1 - z,0, - z,y) + 3*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G(1 - z,0,0,y
         ) + 2*G(1,z)*G(1 - z,1,0,y) + 6*G(1,z)*G( - z,1 - z, - z,y) - 9*G(1,z
         )*G( - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 6*G(1,z)*G( - z, - z
         ,1 - z,y) + 6*G(1,z)*G( - z, - z, - z,y) - 9*G(1,z)*G( - z, - z,y) - 
         2*G(1,z)*G( - z, - z,0,y) + 9*G(1,z)*G( - z,y) - 2*G(1,z)*G( - z,0,1
          - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 3*G(1,z)*G( - z,0,y) + 6*G(1,z)
         *G(1,1 - z, - z,y) - 3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 6*G(1,0,
          - z,1 - z,y) + 6*G(1,0, - z,y)*G(1,z) + 5*G(1,0,y) - 3*G(1,0,y)*G(1,
         z) + 3*G(1,0,z) + 2/3*G(1,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1 - z,y) - 2
         *G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) + 6*G(1,0,z)*G( - z,
         y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) + G(1,0,0,y) - 2*G(
         1,0,0,y)*G(1,z) + 6*G(1,0,0,1,z) + 6*G(1,0,1,z) - 6*G(1,0,1,z)*G(1 - 
         z,y) + 2*G(1,0,1,z)*G( - z,y) + 6*G(1,0,1,z)*G(1,y) + 2*G(1,0,1,0,y)
          - 4*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 1/3*G(1,1,y)*Pi^2 - G(1,1,z)
          - G(1,1,z)*Pi^2 + 6*G(1,1,z)*G( - z, - z,y) - 9*G(1,1,z)*G( - z,y)
          - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + G(1,1,0,y) - 2*G(1,1
         ,0,y)*G(1,z) - 2*G(1,1,0,z) + 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*
         G(1,y) + 2*G(1,1,0,0,y) - 6*G(1,1,0,1,z) + 2*G(1,1,1,0,y) + 4*G(1,1,1
         ,0,z) )

       + N^-1*z*[1-y-z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z)
          )

       + N^-1*z*[1-y-z]^-1 * (  - 2/3*Pi^2 - G(0,y) - 4*G(0,y)*G(0,z) + G(0,z)
          + 4*G(1,0,y) + 4*G(1,0,z) )

       + N^-1*z*[1-y]^-2 * (  - 6*zeta3 - 1/3*Pi^2 - 2*G(1 - z, - z,1 - z,y)
          - 1/3*G(1 - z,y)*Pi^2 - 2*G( - z,1 - z,y) - 2*G(0, - z,1 - z,y) - 2*
         G(0, - z,y)*G(1,z) + 1/3*G(0,z)*Pi^2 + 2*G(0,z)*G(0,1 - z,y) + 2*G(0,
         0,1,z) - 2*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,0,z) - 1/3*G(1,
         z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) + 2*G(1,0,z)
          + 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,1,z) + 2*G(1,1,0,z) )

       + N^-1*z*[1-y]^-1 * (  - G(1 - z,y) - 2*G( - z,1 - z,y) + G(0,z) + 2*G(
         0,z)*G(1 - z,y) - G(1,z) - 2*G(1,z)*G( - z,y) )

       + N^-1*z*[y+z]^-2 * ( 1/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,1,0,y) + 2*G(0,y)
         *G(1,0,z) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) + 1/3
         *G(1,z)*Pi^2 - 2*G(1,0,y) + 2*G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) - 2*G(
         1,1,0,z) )

       + N^-1*z*[y+z]^-1 * ( 1/3*Pi^2 - G(0,y) + 2*G(0,y)*G(0,z) + G(0,z) - 2*
         G(1,0,y) - 2*G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,
         0,z) )

       + N^-1*z^2*[1-y-z]^-1 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z
         ) )

       + N^-1*z^2*[1-y]^-3 * (  - 6*zeta3 - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1
          - z,y)*Pi^2 - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) + 1/3*G(0,z
         )*Pi^2 + 2*G(0,z)*G(0,1 - z,y) + 2*G(0,0,1,z) - 2*G(0,1,z)*G(1 - z,y)
          - 2*G(0,1,0,z) - 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) + 2*G(1,
         0,z)*G(1 - z,y) - 2*G(1,0,1,z) + 2*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * (  - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2*
         G(1,z)*G( - z,y) )

       + N^-1*z^2*[1-y]^-1 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)
         *G( - z,y) )

       + N^-1*z^2*[y+z]^-3 * ( 1/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,1,0,y) + 2*G(0,
         y)*G(1,0,z) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) + 1/
         3*G(1,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,y) - 2*G(1,1,0,z) )

       + N^-1*z^2*[y+z]^-2 * ( 1/3*Pi^2 + 2*G(0,y)*G(0,z) - 2*G(1,0,y) - 2*G(1
         ,0,z) )

       + N^-1*z^2*[y+z]^-1 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z)
          )

       + N^-1*y*z^-2 * ( 8*G(1 - z,1 - z, - z,1 - z,y) + 2*G(1 - z,1 - z,y)*
         Pi^2 - 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0,y) + 8*G(1 - z,y)
         *zeta3 - 4*G(1 - z,0,1 - z,0,y) + 8*G(1 - z,0, - z,1 - z,y) - 6*G(1
          - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,0,1 - z,y) + 8*G(1 - 
         z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2 - 4*G(1
          - z,1,0,1 - z,y) + 8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) + 4*G( - 
         z,1 - z,1 - z,0,y) - 8*G( - z,1 - z, - z,1 - z,y) + 6*G( - z,1 - z,y)
          + 2/3*G( - z,1 - z,y)*Pi^2 + 4*G( - z,1 - z,0,1 - z,y) - 8*G( - z,1
          - z,1,0,y) - 8*G( - z, - z,1 - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y)
          - 8*G( - z, - z, - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 4*G( - z,
         0,1 - z,1 - z,y) + 4*G( - z,0, - z,1 - z,y) - 8*G( - z,0,1,0,y) - 4*
         G(0,1 - z,1 - z,0,y) + 8*G(0,1 - z, - z,1 - z,y) + 8*G(0,1 - z, - z,y
         )*G(1,z) - 6*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 4*G(0,1 - z,0,y)*G(1,z) + 8*G(0,1
          - z,1,0,y) + 8*G(0, - z,1 - z,1 - z,y) + 8*G(0, - z,1 - z,y)*G(1,z)
          - 4*G(0, - z,1 - z,0,y) + 8*G(0, - z, - z,1 - z,y) + 8*G(0, - z, - z
         ,y)*G(1,z) - 4*G(0, - z,y)*G(1,0,z) + 8*G(0, - z,y)*G(1,1,z) - 4*G(0,
          - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) - 6*G(0,y)*G(1,z) - 2/3*G(0,
         y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,0,1,z) + 4*G(0,y)*G(1,1,0,z) + 4*G(0,z)
         *G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0
         ,1 - z,y) - 4*G(0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 4*G(0,z)*G(
          - z, - z,1 - z,y) - 4*G(0,z)*G( - z,0,1 - z,y) - 4*G(0,z)*G(0,1 - z,
         1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(0, - z,1 - z,y) - 4*
         G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z
         ,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,1 - z
         ,y) + 4*G(0,0,1 - z,y)*G(0,z) - 4*G(0,0,1 - z,y)*G(1,z) - 4*G(0,0, - 
         z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(1,0,z) - 4*G(0,0,y
         )*G(1,1,z) - 8*G(0,0,1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,
         1,0,y) - 4*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 6*G(0,1,z) + 2/3*G(0,1,z)*
         Pi^2 + 8*G(0,1,z)*G(1 - z,1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,
         1,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z, - z,y) + 4*G(0,1,z)*G(0,1
          - z,y) + 4*G(0,1,z)*G(0, - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,
         z)*G(1,0,y) + 8*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G( - z,y) + 4*G(
         0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) - 4*G(0,1,1,z)
         *G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 4*G(0,1,1,0,z) - 8*G(1,1 - z, - z,
         1 - z,y) - 2*G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0
         ,y) - 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 8*G(1,z)*zeta3 + 8*G(1,
         z)*G(1 - z,1 - z, - z,y) + 2*G(1,z)*G(1 - z,y)*Pi^2 + 8*G(1,z)*G(1 - 
         z,0, - z,y) - 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) - 8*
         G(1,z)*G( - z,1 - z, - z,y) + 4*G(1,z)*G( - z,1 - z,0,y) - 8*G(1,z)*
         G( - z, - z,1 - z,y) - 8*G(1,z)*G( - z, - z, - z,y) + 4*G(1,z)*G( - z
         , - z,0,y) + 6*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 4*G(1,z
         )*G( - z,0,1 - z,y) + 4*G(1,z)*G( - z,0, - z,y) - 8*G(1,z)*G(1,1 - z,
          - z,y) + 4*G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y
         )*G(1,z) + 6*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) - 2/3
         *G(1,0,z)*Pi^2 - 8*G(1,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z,0,y
         ) - 4*G(1,0,z)*G( - z,1 - z,y) + 4*G(1,0,z)*G( - z, - z,y) + 4*G(1,0,
         z)*G( - z,0,y) + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(1
         ,0,0,y)*G(1,z) - 8*G(1,0,0,1,z) + 8*G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1
         ,z)*G( - z,y) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) + 8*G(1,0,1,0,z)
          + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 + 2*G(1,1,z)*Pi^2 - 8*G(1,1
         ,z)*G( - z, - z,y) + 4*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) + 4*
         G(1,1,0,y)*G(1,z) - 8*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G( - z,y)
          + 8*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) + 8*G(1,1,0,1,z) - 8*G(1,1,1,
         0,y) - 8*G(1,1,1,0,z) )

       + N^-1*y*z^-1 * ( 8*zeta3 + 2/3*Pi^2 - 12*G(1 - z,1 - z, - z,1 - z,y)
          - 4*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,y)*Pi^2 + 6*G(1 - z,1 - z,0,y
         ) + 4*G(1 - z,1 - z,0,0,y) + 6*G(1 - z,y) - 24*G(1 - z,y)*zeta3 + 3*
         G(1 - z,y)*Pi^2 + 6*G(1 - z,0,1 - z,y) + 4*G(1 - z,0,1 - z,0,y) - 12*
         G(1 - z,0, - z,1 - z,y) + 6*G(1 - z,0,y) + 4*G(1 - z,0,0,1 - z,y) - 6
         *G(1 - z,0,0,y) - 4*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + 2/3*
         G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y) - 14*G(1 - z,1,0,y) - 4*G(
         1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 10*G( - z,1 - z,1 - z,y) - 4*G(
          - z,1 - z,1 - z,0,y) + 12*G( - z,1 - z, - z,1 - z,y) - 2*G( - z,1 - 
         z,y) - 4*G( - z,1 - z,0,1 - z,y) + 6*G( - z,1 - z,0,y) + 4*G( - z,1
          - z,1,0,y) + 12*G( - z, - z,1 - z,1 - z,y) - 10*G( - z, - z,1 - z,y)
          - 4*G( - z, - z,1 - z,0,y) + 12*G( - z, - z, - z,1 - z,y) - 4*G( - z
         , - z,0,1 - z,y) - 4*G( - z,0,1 - z,1 - z,y) + 6*G( - z,0,1 - z,y) - 
         8*G( - z,0, - z,1 - z,y) + 4*G( - z,0,1,0,y) + 6*G(0,1 - z,1 - z,y)
          + 4*G(0,1 - z,1 - z,0,y) - 12*G(0,1 - z, - z,1 - z,y) - 12*G(0,1 - z
         , - z,y)*G(1,z) + 6*G(0,1 - z,y) + 6*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - 
         z,0,1 - z,y) - 6*G(0,1 - z,0,y) + 4*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1
          - z,1,0,y) - 12*G(0, - z,1 - z,1 - z,y) + 14*G(0, - z,1 - z,y) - 12*
         G(0, - z,1 - z,y)*G(1,z) + 4*G(0, - z,1 - z,0,y) - 12*G(0, - z, - z,1
          - z,y) - 12*G(0, - z, - z,y)*G(1,z) + 14*G(0, - z,y)*G(1,z) + 8*G(0,
          - z,y)*G(1,0,z) - 12*G(0, - z,y)*G(1,1,z) + 4*G(0, - z,0,1 - z,y) + 
         4*G(0, - z,0,y)*G(1,z) - 6*G(0,y) - 2/3*G(0,y)*Pi^2 + 6*G(0,y)*G(1,z)
          + 8*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,1,z) + 6*G(0,y)*G(1,1,z) - 2/3*
         G(0,z)*Pi^2 + 4*G(0,z)*G(1 - z,1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*Pi^2
          + 8*G(0,z)*G(1 - z,0,1 - z,y) + 8*G(0,z)*G(1 - z,0,y) - 8*G(0,z)*G(
          - z,1 - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,y) - 8*G(0,z)*G( - z, - z
         ,1 - z,y) + 8*G(0,z)*G( - z,0,1 - z,y) + 8*G(0,z)*G(0,1 - z,1 - z,y)
          - 8*G(0,z)*G(0,1 - z,y) + 8*G(0,z)*G(0, - z,1 - z,y) - 4/3*G(0,z)*G(
         1,y)*Pi^2 - 8*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,y) + 4*G(0,0,1
          - z,1 - z,y) - 6*G(0,0,1 - z,y) - 8*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,
         1 - z,y)*G(1,z) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)*G(1,z) + 4*
         G(0,0,y) - 4*G(0,0,y)*G(0,z) - 6*G(0,0,y)*G(1,z) + 4*G(0,0,y)*G(1,1,z
         ) - 10*G(0,0,1,z) + 12*G(0,0,1,z)*G(1 - z,y) - 12*G(0,0,1,z)*G(1,y)
          - 4*G(0,0,1,0,y) + 4*G(0,0,1,1,z) - 2*G(0,1,z) - 12*G(0,1,z)*G(1 - z
         ,1 - z,y) + 4*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,1
         ,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) - 6*G(0,1,z)*G( - z,y
         ) - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(0, - z,y) + 6*G(0,1,z)*G(0
         ,y) + 12*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,z)
          - 8*G(0,1,0,z)*G(1 - z,y) + 8*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) - 6
         *G(0,1,1,z) + 4*G(0,1,1,z)*G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 12*G(1,1
          - z, - z,1 - z,y) + 2*G(1,1 - z,y)*Pi^2 - 6*G(1,1 - z,0,y) - 4*G(1,1
          - z,0,0,y) + 24*G(1,y)*zeta3 - 5/3*G(1,y)*Pi^2 + 2*G(1,y)*G(1,z)*
         Pi^2 + 6*G(1,z) - 24*G(1,z)*zeta3 + 3*G(1,z)*Pi^2 - 12*G(1,z)*G(1 - z
         ,1 - z, - z,y) - 4*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,y)*Pi^2 - 12*
         G(1,z)*G(1 - z,0, - z,y) + 6*G(1,z)*G(1 - z,0,y) + 4*G(1,z)*G(1 - z,0
         ,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 12*G(1,z)*G( - z,1 - z, - z,y) - 10
         *G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*G( - z,1 - z,0,y) + 12*G(1,z)*G(
          - z, - z,1 - z,y) + 12*G(1,z)*G( - z, - z, - z,y) - 10*G(1,z)*G( - z
         , - z,y) - 4*G(1,z)*G( - z, - z,0,y) - 2*G(1,z)*G( - z,y) - 4*G(1,z)*
         G( - z,0,1 - z,y) - 8*G(1,z)*G( - z,0, - z,y) + 6*G(1,z)*G( - z,0,y)
          + 12*G(1,z)*G(1,1 - z, - z,y) - 6*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y
         ) + 12*G(1,0, - z,1 - z,y) + 12*G(1,0, - z,y)*G(1,z) - 10*G(1,0,y) - 
         6*G(1,0,y)*G(1,z) + 4/3*G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1 - z,1 - z,y)
          - 12*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G( - z, - z,y) + 4*G(1,0,z)*G(
          - z,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) + 10*G(1,0,0,y
         ) - 4*G(1,0,0,y)*G(1,z) + 12*G(1,0,0,1,z) + 4*G(1,0,1,z) - 12*G(1,0,1
         ,z)*G(1 - z,y) + 4*G(1,0,1,z)*G( - z,y) + 12*G(1,0,1,z)*G(1,y) + 4*G(
         1,0,1,0,y) - 8*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 2/3*G(1,1,y)*Pi^2
          - 4*G(1,1,z) - 2*G(1,1,z)*Pi^2 + 12*G(1,1,z)*G( - z, - z,y) - 10*G(1
         ,1,z)*G( - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y) + 10*G(
         1,1,0,y) - 4*G(1,1,0,y)*G(1,z) - 12*G(1,1,0,z) + 8*G(1,1,0,z)*G(1 - z
         ,y) - 8*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 12*G(1,1,0,1,z) + 4*G(1,
         1,1,0,y) + 8*G(1,1,1,0,z) )

       + N^-1*y^2*z^-2 * (  - 8*G(1 - z,1 - z, - z,1 - z,y) - 2*G(1 - z,1 - z,
         y)*Pi^2 + 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) - 8*G(1 - z
         ,y)*zeta3 + 4*G(1 - z,0,1 - z,0,y) - 8*G(1 - z,0, - z,1 - z,y) + 6*G(
         1 - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,0,1 - z,y) - 8*G(1
          - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 4*G(
         1 - z,1,0,1 - z,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 4*G(
          - z,1 - z,1 - z,0,y) + 8*G( - z,1 - z, - z,1 - z,y) - 6*G( - z,1 - z
         ,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 4*G( - z,1 - z,0,1 - z,y) + 8*G( - z
         ,1 - z,1,0,y) + 8*G( - z, - z,1 - z,1 - z,y) - 4*G( - z, - z,1 - z,0,
         y) + 8*G( - z, - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 4*G( - 
         z,0,1 - z,1 - z,y) - 4*G( - z,0, - z,1 - z,y) + 8*G( - z,0,1,0,y) + 4
         *G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z, - z,
         y)*G(1,z) + 6*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*
         G(1,0,z) + 4*G(0,1 - z,0,1 - z,y) + 4*G(0,1 - z,0,y)*G(1,z) - 8*G(0,1
          - z,1,0,y) - 8*G(0, - z,1 - z,1 - z,y) - 8*G(0, - z,1 - z,y)*G(1,z)
          + 4*G(0, - z,1 - z,0,y) - 8*G(0, - z, - z,1 - z,y) - 8*G(0, - z, - z
         ,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 8*G(0, - z,y)*G(1,1,z) + 4*G(0,
          - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) + 6*G(0,y)*G(1,z) + 2/3*G(0,
         y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z)
         *G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,1 - z,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 4*G(0,z)*G(
          - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*G(0,z)*G(0,1 - z,
         1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(0, - z,1 - z,y) + 4*
         G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z
         ,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,1 - z
         ,y) - 4*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - 
         z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) + 4*G(0,0,y
         )*G(1,1,z) + 8*G(0,0,1,z)*G(1 - z,y) - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,
         1,0,y) + 4*G(0,0,1,0,z) + 4*G(0,0,1,1,z) - 6*G(0,1,z) - 2/3*G(0,1,z)*
         Pi^2 - 8*G(0,1,z)*G(1 - z,1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,
         1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) - 4*G(0,1,z)*G(0,1
          - z,y) - 4*G(0,1,z)*G(0, - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,
         z)*G(1,0,y) - 8*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(
         0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) + 4*G(0,1,1,z)
         *G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 4*G(0,1,1,0,z) + 8*G(1,1 - z, - z,
         1 - z,y) + 2*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0
         ,y) + 8*G(1,y)*zeta3 + 2*G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,
         z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(1,z)*G(1 - 
         z,0, - z,y) + 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 8*
         G(1,z)*G( - z,1 - z, - z,y) - 4*G(1,z)*G( - z,1 - z,0,y) + 8*G(1,z)*
         G( - z, - z,1 - z,y) + 8*G(1,z)*G( - z, - z, - z,y) - 4*G(1,z)*G( - z
         , - z,0,y) - 6*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 4*G(1,z
         )*G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 8*G(1,z)*G(1,1 - z,
          - z,y) - 4*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y
         )*G(1,z) - 6*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) + 2/3
         *G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y
         ) + 4*G(1,0,z)*G( - z,1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) - 4*G(1,0,
         z)*G( - z,0,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1
         ,0,0,y)*G(1,z) + 8*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1
         ,z)*G( - z,y) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) - 8*G(1,0,1,0,z)
          - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 2*G(1,1,z)*Pi^2 + 8*G(1,1
         ,z)*G( - z, - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y) - 4*
         G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G( - z,y)
          - 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 8*G(1,1,0,1,z) + 8*G(1,1,1,
         0,y) + 8*G(1,1,1,0,z) )

       + Nf*z^-1 * (  - 16/3*G(1 - z,1 - z,y) - 8/3*G(1 - z,1 - z,0,y) + 4/3*
         G(1 - z, - z,1 - z,y) + 8/3*G(1 - z,y)*i_*Pi - 8/3*G(1 - z,0,1 - z,y)
          + 4/3*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,1,0,y) + 8/3*G( - z,1 - z,1
          - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 8/3*G(0,1 - z,1 - z,y) + 4/3*G(
         0,1 - z,y)*i_*Pi - 8/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,y)*G(1,z)*i_*Pi
          - 8/3*G(0,y)*G(1,1,z) - 4/3*G(0,1,z)*i_*Pi + 4/3*G(0,1,z)*G(1 - z,y)
          + 8/3*G(0,1,1,z) + 4/3*G(1,1 - z,0,y) + 8/3*G(1,z)*i_*Pi + 4/3*G(1,z
         )*G(1 - z, - z,y) - 16/3*G(1,z)*G(1 - z,y) - 8/3*G(1,z)*G(1 - z,0,y)
          + 8/3*G(1,z)*G( - z,1 - z,y) - 4/3*G(1,z)*G( - z,y)*i_*Pi + 4/3*G(1,
         0,1 - z,y) - 4/3*G(1,0,y)*i_*Pi + 4/3*G(1,0,y)*G(1,z) + 4/3*G(1,0,1,z
         ) - 16/3*G(1,1,z) + 8/3*G(1,1,z)*G( - z,y) )

       + Nf*[1-y]^-1 * ( 4/3*G(1 - z,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)*i_*
         Pi + 4/3*G(0,y)*G(1,z) )

       + Nf*[y+z]^-1 * ( 8/3*G(1 - z,1 - z,y) - 4/3*G(1 - z,y)*i_*Pi - 4/3*G(1
         ,z)*i_*Pi + 8/3*G(1,z)*G(1 - z,y) + 8/3*G(1,1,z) )

       + Nf * ( 8/3*G(1 - z,1 - z,y) + 8/3*G(1 - z,1 - z,0,y) - 4/3*G(1 - z,
          - z,1 - z,y) - 4/3*G(1 - z,y)*i_*Pi + 8/3*G(1 - z,0,1 - z,y) - 4/3*
         G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*Pi - 4/3*G(1 - z,1,0,y) - 8/3*G(
          - z,1 - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*Pi + 8/3*G(0,1 - z,1 - z
         ,y) - 4/3*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*Pi + 8/3*G(0,1 - z,y)*G(
         1,z) + 4/3*G(0,y)*i_*Pi - 4/3*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,z)*i_*Pi
          + 8/3*G(0,y)*G(1,1,z) + 4/3*G(0,1,z)*i_*Pi - 4/3*G(0,1,z)*G(1 - z,y)
          - 8/3*G(0,1,1,z) - 4/3*G(1,1 - z,0,y) - 4/3*G(1,z)*i_*Pi - 4/3*G(1,z
         )*G(1 - z, - z,y) + 8/3*G(1,z)*G(1 - z,y) + 8/3*G(1,z)*G(1 - z,0,y)
          - 8/3*G(1,z)*G( - z,1 - z,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi - 4/3*G(1,
         0,1 - z,y) + 4/3*G(1,0,y)*i_*Pi - 4/3*G(1,0,y)*G(1,z) - 4/3*G(1,0,1,z
         ) + 8/3*G(1,1,z) - 8/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-2 * (  - 16/3*G(1 - z,1 - z,0,y) + 8/3*G(1 - z, - z,1 - z,y)
          - 16/3*G(1 - z,0,1 - z,y) + 8/3*G(1 - z,0,y)*i_*Pi + 8/3*G(1 - z,1,0
         ,y) + 16/3*G( - z,1 - z,1 - z,y) - 8/3*G( - z,1 - z,y)*i_*Pi - 16/3*
         G(0,1 - z,1 - z,y) + 8/3*G(0,1 - z,y)*i_*Pi - 16/3*G(0,1 - z,y)*G(1,z
         ) + 8/3*G(0,y)*G(1,z)*i_*Pi - 16/3*G(0,y)*G(1,1,z) - 8/3*G(0,1,z)*i_*
         Pi + 8/3*G(0,1,z)*G(1 - z,y) + 16/3*G(0,1,1,z) + 8/3*G(1,1 - z,0,y)
          + 8/3*G(1,z)*G(1 - z, - z,y) - 16/3*G(1,z)*G(1 - z,0,y) + 16/3*G(1,z
         )*G( - z,1 - z,y) - 8/3*G(1,z)*G( - z,y)*i_*Pi + 8/3*G(1,0,1 - z,y)
          - 8/3*G(1,0,y)*i_*Pi + 8/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,1,z) + 16/3*
         G(1,1,z)*G( - z,y) )

       + Nf*y*z^-1 * ( 16/3*G(1 - z,1 - z,y) + 16/3*G(1 - z,1 - z,0,y) - 8/3*
         G(1 - z, - z,1 - z,y) - 8/3*G(1 - z,y)*i_*Pi + 16/3*G(1 - z,0,1 - z,y
         ) - 8/3*G(1 - z,0,y) - 8/3*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,1,0,y) - 
         16/3*G( - z,1 - z,1 - z,y) + 8/3*G( - z,1 - z,y)*i_*Pi + 16/3*G(0,1
          - z,1 - z,y) - 8/3*G(0,1 - z,y) - 8/3*G(0,1 - z,y)*i_*Pi + 16/3*G(0,
         1 - z,y)*G(1,z) + 8/3*G(0,y)*i_*Pi - 8/3*G(0,y)*G(1,z) - 8/3*G(0,y)*
         G(1,z)*i_*Pi + 16/3*G(0,y)*G(1,1,z) + 8/3*G(0,1,z)*i_*Pi - 8/3*G(0,1,
         z)*G(1 - z,y) - 16/3*G(0,1,1,z) - 8/3*G(1,1 - z,0,y) - 8/3*G(1,z)*i_*
         Pi - 8/3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,y) + 16/3*G(1,z
         )*G(1 - z,0,y) - 16/3*G(1,z)*G( - z,1 - z,y) + 8/3*G(1,z)*G( - z,y)*
         i_*Pi - 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z)
          - 8/3*G(1,0,1,z) + 16/3*G(1,1,z) - 16/3*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-2 * ( 16/3*G(1 - z,1 - z,0,y) - 8/3*G(1 - z, - z,1 - z,y)
          + 16/3*G(1 - z,0,1 - z,y) - 8/3*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,1,0
         ,y) - 16/3*G( - z,1 - z,1 - z,y) + 8/3*G( - z,1 - z,y)*i_*Pi + 16/3*
         G(0,1 - z,1 - z,y) - 8/3*G(0,1 - z,y)*i_*Pi + 16/3*G(0,1 - z,y)*G(1,z
         ) - 8/3*G(0,y)*G(1,z)*i_*Pi + 16/3*G(0,y)*G(1,1,z) + 8/3*G(0,1,z)*i_*
         Pi - 8/3*G(0,1,z)*G(1 - z,y) - 16/3*G(0,1,1,z) - 8/3*G(1,1 - z,0,y)
          - 8/3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,0,y) - 16/3*G(1,z
         )*G( - z,1 - z,y) + 8/3*G(1,z)*G( - z,y)*i_*Pi - 8/3*G(1,0,1 - z,y)
          + 8/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,1,z) - 16/3*
         G(1,1,z)*G( - z,y) )

       + N*y^-2*z * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/2*G(1
         ,z)*G( - z,y) )

       + N*y^-2*z^2 * ( 9/2*G( - z,1 - z,y) - 9/2*G(0,z)*G(1 - z,y) + 9/2*G(1,
         z)*G( - z,y) )

       + N*y^-1*z^-2 * (  - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 + 2*
         G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1,0,y) - 2*G(0,1,z)*G(1 - z,y) + 2*
         G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) + 2*G(1,0
         ,1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,1,0,y) )

       + N*y^-1*z^-1 * ( 4*G(1 - z, - z,1 - z,y) + 2/3*G(1 - z,y)*Pi^2 - 2*G(
          - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 4*G(0,z)*G(1 - z,0,y) + 4*G(0,z
         )*G(1,0,y) + 4*G(0,1,z)*G(1 - z,y) - 4*G(1,1 - z,0,y) - 2/3*G(1,y)*
         Pi^2 + 4*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) - 4*G(1,0,1 - z,
         y) - 4*G(1,0,y)*G(1,z) + 4*G(1,1,0,y) )

       + N*y^-1 * (  - 3*G(1 - z, - z,1 - z,y) + 9/2*G(1 - z,y) - 1/3*G(1 - z,
         y)*Pi^2 - G( - z,1 - z,1 - z,y) + 11*G( - z,1 - z,y) - G( - z, - z,1
          - z,y) + G(0, - z,1 - z,y) + G(0, - z,y)*G(1,z) + G(0,z)*G(1 - z,1
          - z,y) - 11*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) + G(0,z)*G( - 
         z,1 - z,y) - G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) - 2*G(0,1,z)*G(1
          - z,y) + 2*G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 + 9/2*G(1,z) - 3*G(1,z)*
         G(1 - z, - z,y) - G(1,z)*G( - z,1 - z,y) - G(1,z)*G( - z, - z,y) + 11
         *G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) + 2*G(1,0,y)*G(1,z) + G(1,0,z)*
         G( - z,y) - G(1,1,z)*G( - z,y) - 2*G(1,1,0,y) )

       + N*y^-1*z * (  - 9/2*G(1 - z,y) - 5*G( - z,1 - z,y) + 9/2*G(0,z) + 5*
         G(0,z)*G(1 - z,y) - 9/2*G(1,z) - 5*G(1,z)*G( - z,y) )

       + N*y^-1*z^2 * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/2*
         G(1,z)*G( - z,y) )

       + N*z^-2*[1-y-z]^-2 * (  - 8/3*G( - z,1 - z,0,y) + 8/3*G( - z, - z,1 - 
         z,y) - 8/3*G( - z,0,1 - z,y) - 8/3*G(0,y)*G(1,0,z) + 8/3*G(0,z)*G( - 
         z,1 - z,y) - 8/3*G(0,z)*G(0,1 - z,y) + 16/3*G(0,0,1,z) + 16/3*G(0,1,z
         )*G( - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(0,1,0,y) + 8/3*G(0,1,0,z)
          - 4/9*G(1,z)*Pi^2 + 8/3*G(1,z)*G( - z, - z,y) - 8/3*G(1,z)*G( - z,0,
         y) + 8/3*G(1,0,z)*G( - z,y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * (  - 8/3*G(1 - z,0,y) + 8/3*G( - z,1 - z,y) + 2/3
         *G( - z,1 - z,0,y) - 2/3*G( - z, - z,1 - z,y) + 2/3*G( - z,0,1 - z,y)
          - 8/3*G(0,1 - z,y) - 8/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,0,z) - 2/3*
         G(0,z)*G( - z,1 - z,y) + 2/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,0,1,z) + 8/
         3*G(0,1,z) - 4/3*G(0,1,z)*G( - z,y) + 2/3*G(0,1,z)*G(0,y) - 2/3*G(0,1
         ,0,y) - 2/3*G(0,1,0,z) + 1/9*G(1,z)*Pi^2 - 2/3*G(1,z)*G( - z, - z,y)
          + 8/3*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,0,y) + 8/3*G(1,0,y) - 2/3
         *G(1,0,z)*G( - z,y) - 2/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z^-2 * (  - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 + 14/3*G(
         1 - z,0,y) - 14/3*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) - 2*G( - z,
          - z,1 - z,y) + 2*G( - z,0,1 - z,y) + 14/3*G(0,1 - z,y) + 14/3*G(0,y)
         *G(1,z) + 2*G(0,y)*G(1,0,z) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G( - z
         ,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) - 4*G(0,0,1,z)
          - 14/3*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G( - z,y) + 2*
         G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 1/
         3*G(1,y)*Pi^2 + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)
         *G( - z, - z,y) - 14/3*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + 2*G(
         1,0,1 - z,y) - 14/3*G(1,0,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,0,z)*G( - z,
         y) - 2*G(1,0,1,z) - 2*G(1,1,0,y) - 4*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-2 * (  - 4/9*Pi^2 + 8*G( - z,1 - z,0,y) - 8*G( - z,
          - z,1 - z,y) + 8*G( - z,0,1 - z,y) - 8/3*G(0,y)*G(0,z) + 8*G(0,y)*G(
         1,0,z) - 8*G(0,z)*G( - z,1 - z,y) + 8*G(0,z)*G(0,1 - z,y) - 16*G(0,0,
         1,z) - 16*G(0,1,z)*G( - z,y) + 8*G(0,1,z)*G(0,y) - 8*G(0,1,0,y) - 8*
         G(0,1,0,z) + 4/3*G(1,z)*Pi^2 - 8*G(1,z)*G( - z, - z,y) + 8*G(1,z)*G(
          - z,0,y) + 8/3*G(1,0,y) + 8/3*G(1,0,z) - 8*G(1,0,z)*G( - z,y) - 8*G(
         1,0,1,z) - 16*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * ( 1/9*Pi^2 + 8*G(1 - z,0,y) - 8*G( - z,1 - z,y)
          - 4*G( - z,1 - z,0,y) + 4*G( - z, - z,1 - z,y) - 4*G( - z,0,1 - z,y)
          + 8*G(0,1 - z,y) - 4/3*G(0,y) + 2/3*G(0,y)*G(0,z) + 8*G(0,y)*G(1,z)
          - 4*G(0,y)*G(1,0,z) - 8/3*G(0,z)*G(1 - z,y) + 4*G(0,z)*G( - z,1 - z,
         y) - 4*G(0,z)*G(0,1 - z,y) + 8*G(0,0,1,z) - 32/3*G(0,1,z) + 8*G(0,1,z
         )*G( - z,y) - 4*G(0,1,z)*G(0,y) + 4*G(0,1,0,y) + 4*G(0,1,0,z) - 2/3*
         G(1,z)*Pi^2 + 4*G(1,z)*G( - z, - z,y) - 8*G(1,z)*G( - z,y) - 4*G(1,z)
         *G( - z,0,y) - 6*G(1,0,y) - 10/3*G(1,0,z) + 4*G(1,0,z)*G( - z,y) + 4*
         G(1,0,1,z) + 8*G(1,1,0,z) )

       + N*z^-1 * (  - 2*G(1 - z,1 - z, - z,1 - z,y) + 46*G(1 - z,1 - z,y) + 
         70/3*G(1 - z,1 - z,0,y) + 6*G(1 - z,1 - z,0,0,y) - 2*G(1 - z,1 - z,1,
         0,y) + 73/3*G(1 - z, - z,1 - z,y) - 29*G(1 - z,y) + 2*G(1 - z,y)*
         zeta3 + 11/18*G(1 - z,y)*Pi^2 - 44/3*G(1 - z,y)*i_*Pi + 70/3*G(1 - z,
         0,1 - z,y) + 6*G(1 - z,0,1 - z,0,y) + 2*G(1 - z,0, - z,1 - z,y) + 1/6
         *G(1 - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 - 22/3*G(1 - z,0,y)*i_*Pi + 6*
         G(1 - z,0,0,1 - z,y) + 5*G(1 - z,0,0,y) - 4*G(1 - z,0,1,0,y) + 2*G(1
          - z,1,1 - z,0,y) - 2/3*G(1 - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) - 
         34/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,0,y) + 50/3*
         G( - z,1 - z,1 - z,y) - 6*G( - z,1 - z,1 - z,0,y) + 2*G( - z,1 - z,
          - z,1 - z,y) + 11/6*G( - z,1 - z,y) + 1/3*G( - z,1 - z,y)*Pi^2 + 22/
         3*G( - z,1 - z,y)*i_*Pi - 6*G( - z,1 - z,0,1 - z,y) + 20/3*G( - z,1
          - z,0,y) + 2*G( - z, - z,1 - z,1 - z,y) + 64/3*G( - z, - z,1 - z,y)
          - 2*G( - z, - z,1 - z,0,y) + 2*G( - z, - z, - z,1 - z,y) - 2*G( - z,
          - z,0,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) + 20/3*G( - z,0,1 - z,y)
          + 70/3*G(0,1 - z,1 - z,y) + 6*G(0,1 - z,1 - z,0,y) + 2*G(0,1 - z, - 
         z,1 - z,y) + 2*G(0,1 - z, - z,y)*G(1,z) + 1/6*G(0,1 - z,y) + G(0,1 - 
         z,y)*Pi^2 - 22/3*G(0,1 - z,y)*i_*Pi + 70/3*G(0,1 - z,y)*G(1,z) - 2*G(
         0,1 - z,y)*G(1,0,z) + 6*G(0,1 - z,0,1 - z,y) + 5*G(0,1 - z,0,y) + 6*
         G(0,1 - z,0,y)*G(1,z) - 4*G(0,1 - z,1,0,y) - 2*G(0, - z,1 - z,1 - z,y
         ) - 33*G(0, - z,1 - z,y) - 2*G(0, - z,1 - z,y)*G(1,z) + 2*G(0, - z,1
          - z,0,y) - 2*G(0, - z, - z,1 - z,y) - 2*G(0, - z, - z,y)*G(1,z) - 33
         *G(0, - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,1,z) + 2*G(0, - z,0,1 - z,y)
          + 2*G(0, - z,0,y)*G(1,z) + 4/3*G(0,y) + 4*G(0,y)*G(0,z) + 1/6*G(0,y)
         *G(1,z) + 1/3*G(0,y)*G(1,z)*Pi^2 - 22/3*G(0,y)*G(1,z)*i_*Pi - 22/3*G(
         0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,1,z) + 70/3*G(0,y)*G(1,1,z) + 2*G(0,y)
         *G(1,1,0,z) - 40*G(0,z)*G(1 - z,1 - z,y) + 2*G(0,z)*G(1 - z,1 - z,0,y
         ) - 4/3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1
          - z,0,1 - z,y) - 22/3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,0,y)
          - 2*G(0,z)*G(1 - z,1,0,y) + 4*G(0,z)*G( - z,1 - z,1 - z,y) - 86/3*G(
         0,z)*G( - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,0,y) - 4*G(0,z)*G(0,1 - 
         z,1 - z,y) + 86/3*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0,1 - z,0,y) - 2*
         G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z
         ,y) + 10/3*G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y
         ) + 6*G(0,0,1 - z,1 - z,y) + 5*G(0,0,1 - z,y) + 6*G(0,0,1 - z,y)*G(1,
         z) + 5*G(0,0,y)*G(1,z) - 2*G(0,0,y)*G(1,0,z) + 6*G(0,0,y)*G(1,1,z) + 
         11/3*G(0,0,1,z) - 2*G(0,0,1,z)*G(1 - z,y) + 2*G(0,0,1,z)*G(1,y) - 2*
         G(0,0,1,0,z) + 6*G(0,0,1,1,z) - 4*G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*
         Pi^2 + 1/2*G(0,1,z) + 1/3*G(0,1,z)*Pi^2 + 22/3*G(0,1,z)*i_*Pi - 2*G(0
         ,1,z)*G(1 - z,1 - z,y) - 47/3*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - 
         z,0,y) + 6*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 22/
         3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0, - z,
         y) - 13/3*G(0,1,z)*G(0,y) - 2*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(1,
         0,y) - 4*G(0,1,0,1 - z,y) - 23/3*G(0,1,0,y) - 4*G(0,1,0,y)*G(1,z) + 
         22/3*G(0,1,0,z) + 6*G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G( - z,y) + 
         2*G(0,1,0,z)*G(0,y) - 6*G(0,1,0,z)*G(1,y) + 6*G(0,1,0,1,z) - 70/3*G(0
         ,1,1,z) + 6*G(0,1,1,z)*G( - z,y) - 6*G(0,1,1,z)*G(0,y) + 8*G(0,1,1,0,
         y) + 2*G(0,1,1,0,z) - 2*G(1,1 - z, - z,1 - z,y) - 4/3*G(1,1 - z,y)*
         Pi^2 - 23/3*G(1,1 - z,0,y) - 6*G(1,1 - z,0,0,y) + 6*G(1,1 - z,1,0,y)
          - 2*G(1,y)*zeta3 - 23/18*G(1,y)*Pi^2 - 4/3*G(1,y)*G(1,z)*Pi^2 - 29*
         G(1,z) + 2*G(1,z)*zeta3 - 13/18*G(1,z)*Pi^2 - 44/3*G(1,z)*i_*Pi - 2*
         G(1,z)*G(1 - z,1 - z, - z,y) + 73/3*G(1,z)*G(1 - z, - z,y) + 46*G(1,z
         )*G(1 - z,y) + 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(1,z)*G(1 - z,0, - z,y
         ) + 70/3*G(1,z)*G(1 - z,0,y) + 6*G(1,z)*G(1 - z,0,0,y) + 2*G(1,z)*G(1
          - z,1,0,y) + 2*G(1,z)*G( - z,1 - z, - z,y) + 50/3*G(1,z)*G( - z,1 - 
         z,y) - 6*G(1,z)*G( - z,1 - z,0,y) + 2*G(1,z)*G( - z, - z,1 - z,y) + 2
         *G(1,z)*G( - z, - z, - z,y) + 64/3*G(1,z)*G( - z, - z,y) - 2*G(1,z)*
         G( - z, - z,0,y) + 11/6*G(1,z)*G( - z,y) + 1/3*G(1,z)*G( - z,y)*Pi^2
          + 22/3*G(1,z)*G( - z,y)*i_*Pi - 6*G(1,z)*G( - z,0,1 - z,y) + 20/3*G(
         1,z)*G( - z,0,y) - 2*G(1,z)*G(1,1 - z, - z,y) - 23/3*G(1,0,1 - z,y)
          - 6*G(1,0,1 - z,0,y) - 2*G(1,0, - z,1 - z,y) - 2*G(1,0, - z,y)*G(1,z
         ) + 67/6*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 22/3*G(1,0,y)*i_*Pi - 23/3*G(
         1,0,y)*G(1,z) - 2*G(1,0,y)*G(1,0,z) - 124/3*G(1,0,z) - 2/3*G(1,0,z)*
         Pi^2 - 6*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,y) + 2*G(1,0,
         z)*G(1 - z,0,y) + 2*G(1,0,z)*G( - z,1 - z,y) - 86/3*G(1,0,z)*G( - z,y
         ) + 2*G(1,0,z)*G( - z,0,y) + 6*G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,1 - 
         z,y) - 5*G(1,0,0,y) - 6*G(1,0,0,y)*G(1,z) - 2*G(1,0,0,1,z) - 47/3*G(1
         ,0,1,z) - 2*G(1,0,1,z)*G(1 - z,y) + 6*G(1,0,1,z)*G( - z,y) - 2*G(1,0,
         1,z)*G(1,y) + 4*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 2*G(1,1,1 - z,0,y) + 
         2*G(1,1,y)*Pi^2 + 46*G(1,1,z) + 2/3*G(1,1,z)*Pi^2 + 2*G(1,1,z)*G( - z
         , - z,y) + 50/3*G(1,1,z)*G( - z,y) - 6*G(1,1,z)*G( - z,0,y) + 2*G(1,1
         ,0,1 - z,y) + 23/3*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) + 4*G(1,1,0,z) - 
         10*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G( - z,y) + 6*G(1,1,0,z)*G(1,
         y) + 4*G(1,1,0,0,y) - 2*G(1,1,0,1,z) - 12*G(1,1,1,0,y) - 10*G(1,1,1,0
         ,z) )

       + N*[1-y-z]^-2 * ( 10/9*Pi^2 - 8*G( - z,1 - z,0,y) + 8*G( - z, - z,1 - 
         z,y) - 8*G( - z,0,1 - z,y) + 20/3*G(0,y)*G(0,z) - 8*G(0,y)*G(1,0,z)
          + 8*G(0,z)*G( - z,1 - z,y) - 8*G(0,z)*G(0,1 - z,y) + 16*G(0,0,1,z)
          + 16*G(0,1,z)*G( - z,y) - 8*G(0,1,z)*G(0,y) + 8*G(0,1,0,y) + 8*G(0,1
         ,0,z) - 4/3*G(1,z)*Pi^2 + 8*G(1,z)*G( - z, - z,y) - 8*G(1,z)*G( - z,0
         ,y) - 20/3*G(1,0,y) - 20/3*G(1,0,z) + 8*G(1,0,z)*G( - z,y) + 8*G(1,0,
         1,z) + 16*G(1,1,0,z) )

       + N*[1-y-z]^-1 * (  - 2*zeta3 - 5/12*Pi^2 - 1/3*G(1 - z,y)*Pi^2 - 32/3*
         G(1 - z,0,y) + 2*G(1 - z,1,0,y) + 8*G( - z,1 - z,y) + 8*G( - z,1 - z,
         0,y) - 4*G( - z, - z,1 - z,y) + 8*G( - z,0,1 - z,y) - 32/3*G(0,1 - z,
         y) + 20/3*G(0,y) + 1/3*G(0,y)*Pi^2 - 5/2*G(0,y)*G(0,z) - 32/3*G(0,y)*
         G(1,z) + 4*G(0,y)*G(1,0,z) - 4/3*G(0,z) + 1/3*G(0,z)*Pi^2 + 16/3*G(0,
         z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) - 8*G(0,z)*G( - z,1 - z,y) + 6*
         G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 2*G(0,0,y)*G(0,z) - 12*G(0,
         0,1,z) + 40/3*G(0,1,z) - 12*G(0,1,z)*G( - z,y) + 6*G(0,1,z)*G(0,y) - 
         8*G(0,1,0,y) - 6*G(0,1,0,z) + 2*G(1,1 - z,0,y) - 2/3*G(1,y)*Pi^2 + 2/
         3*G(1,z)*Pi^2 - 4*G(1,z)*G( - z, - z,y) + 8*G(1,z)*G( - z,y) + 8*G(1,
         z)*G( - z,0,y) + 2*G(1,0,1 - z,y) + 31/6*G(1,0,y) + 2*G(1,0,y)*G(1,z)
          + 21/2*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G( - z,y) - 2*
         G(1,0,0,y) - 6*G(1,0,1,z) + 4*G(1,1,0,y) - 10*G(1,1,0,z) )

       + N*[1-y]^-1 * (  - 18*zeta3 + 23/12*Pi^2 - 6*G(1 - z, - z,1 - z,y) - 2
         *G(1 - z,y)*Pi^2 - 35/6*G(1 - z,0,y) - 4*G(1 - z,0,0,y) + 6*G(1 - z,1
         ,0,y) + 5/2*G( - z,1 - z,y) - 35/6*G(0,1 - z,y) - 4*G(0,1 - z,0,y) - 
         6*G(0, - z,1 - z,y) - 6*G(0, - z,y)*G(1,z) + 9/2*G(0,y) - 2/3*G(0,y)*
         Pi^2 + 22/3*G(0,y)*i_*Pi + 15/2*G(0,y)*G(0,z) - 35/6*G(0,y)*G(1,z) - 
         2*G(0,y)*G(1,0,z) + 4/3*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,0,y) + 8*G(0,z
         )*G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) - 4*G(0,0,1 - z,y) - 7*G(0,0,y) - 
         4*G(0,0,y)*G(1,z) + 6*G(0,0,1,z) + 5/2*G(0,1,z) - 6*G(0,1,z)*G(1 - z,
         y) + 2*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) - 10*G(0,1,0,z) + 2*G(1,1 - z,0
         ,y) + 2*G(1,y)*Pi^2 - 2*G(1,z)*Pi^2 - 6*G(1,z)*G(1 - z, - z,y) + 5/2*
         G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) - 9*G(1,0,y) + 2*G(1,0,y)*G(1,z)
          - 5/2*G(1,0,z) + 10*G(1,0,z)*G(1 - z,y) + 4*G(1,0,0,y) - 6*G(1,0,1,z
         ) - 12*G(1,1,0,y) + 10*G(1,1,0,z) )

       + N*[y+z]^-1 * (  - 70/3*G(1 - z,1 - z,y) - 3*G(1 - z,1 - z,0,y) - 6*G(
         1 - z, - z,1 - z,y) + 7*G(1 - z,y) + 1/3*G(1 - z,y)*Pi^2 + 22/3*G(1
          - z,y)*i_*Pi - 3*G(1 - z,0,1 - z,y) - 4*G(1 - z,0,y) + 5*G(1 - z,1,0
         ,y) - 6*G( - z,1 - z,1 - z,y) - 14*G( - z,1 - z,y) - 7*G( - z,1 - z,0
         ,y) - 6*G( - z, - z,1 - z,y) - 7*G( - z,0,1 - z,y) - 3*G(0,1 - z,1 - 
         z,y) - 4*G(0,1 - z,y) - 3*G(0,1 - z,y)*G(1,z) + 13*G(0, - z,1 - z,y)
          + 13*G(0, - z,y)*G(1,z) - 4*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) - 3*G(
         0,y)*G(1,1,z) + 9*G(0,z)*G(1 - z,1 - z,y) + 18*G(0,z)*G(1 - z,y) + 2*
         G(0,z)*G(1 - z,0,y) + 13*G(0,z)*G( - z,1 - z,y) - 13*G(0,z)*G(0,1 - z
         ,y) + 4*G(0,1,z) + 3*G(0,1,z)*G(1 - z,y) + 7*G(0,1,z)*G( - z,y) + 5*
         G(0,1,0,y) - 2*G(0,1,0,z) + 3*G(0,1,1,z) + 7*G(1,z) + 1/3*G(1,z)*Pi^2
          + 22/3*G(1,z)*i_*Pi - 6*G(1,z)*G(1 - z, - z,y) - 70/3*G(1,z)*G(1 - z
         ,y) - 3*G(1,z)*G(1 - z,0,y) - 6*G(1,z)*G( - z,1 - z,y) - 6*G(1,z)*G(
          - z, - z,y) - 14*G(1,z)*G( - z,y) - 7*G(1,z)*G( - z,0,y) - G(1,0,y)
          + 19*G(1,0,z) - 6*G(1,0,z)*G(1 - z,y) + 13*G(1,0,z)*G( - z,y) + 3*G(
         1,0,1,z) - 70/3*G(1,1,z) - 6*G(1,1,z)*G( - z,y) - 6*G(1,1,0,z) )

       + N * ( 26*zeta3 - 7/6*Pi^2 + 2*G(1 - z,1 - z, - z,1 - z,y) - 65/3*G(1
          - z,1 - z,y) - 37/3*G(1 - z,1 - z,0,y) - 6*G(1 - z,1 - z,0,0,y) + 2*
         G(1 - z,1 - z,1,0,y) + 8/3*G(1 - z, - z,1 - z,y) + 26*G(1 - z,y) - 2*
         G(1 - z,y)*zeta3 + 37/18*G(1 - z,y)*Pi^2 + 22/3*G(1 - z,y)*i_*Pi - 37/
         3*G(1 - z,0,1 - z,y) - 6*G(1 - z,0,1 - z,0,y) - 2*G(1 - z,0, - z,1 - 
         z,y) + 31/3*G(1 - z,0,y) - 1/3*G(1 - z,0,y)*Pi^2 + 22/3*G(1 - z,0,y)*
         i_*Pi - 6*G(1 - z,0,0,1 - z,y) - G(1 - z,0,0,y) + 4*G(1 - z,0,1,0,y)
          - 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1
          - z,y) - 5/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y
         ) + 1/3*G( - z,1 - z,1 - z,y) + 6*G( - z,1 - z,1 - z,0,y) - 2*G( - z,
         1 - z, - z,1 - z,y) + 26*G( - z,1 - z,y) - 1/3*G( - z,1 - z,y)*Pi^2
          - 22/3*G( - z,1 - z,y)*i_*Pi + 6*G( - z,1 - z,0,1 - z,y) + 1/3*G( - 
         z,1 - z,0,y) - 2*G( - z, - z,1 - z,1 - z,y) - 1/3*G( - z, - z,1 - z,y
         ) + 2*G( - z, - z,1 - z,0,y) - 2*G( - z, - z, - z,1 - z,y) + 2*G( - z
         , - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 1/3*G( - z,0,1 - z,y)
          - 37/3*G(0,1 - z,1 - z,y) - 6*G(0,1 - z,1 - z,0,y) - 2*G(0,1 - z, - 
         z,1 - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) + 31/3*G(0,1 - z,y) - G(0,1
          - z,y)*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 37/3*G(0,1 - z,y)*G(1,z) + 2
         *G(0,1 - z,y)*G(1,0,z) - 6*G(0,1 - z,0,1 - z,y) - G(0,1 - z,0,y) - 6*
         G(0,1 - z,0,y)*G(1,z) + 4*G(0,1 - z,1,0,y) + 2*G(0, - z,1 - z,1 - z,y
         ) + 17*G(0, - z,1 - z,y) + 2*G(0, - z,1 - z,y)*G(1,z) - 2*G(0, - z,1
          - z,0,y) + 2*G(0, - z, - z,1 - z,y) + 2*G(0, - z, - z,y)*G(1,z) + 17
         *G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,1,z) - 2*G(0, - z,0,1 - z,y)
          - 2*G(0, - z,0,y)*G(1,z) + 5/3*G(0,y) + 1/3*G(0,y)*Pi^2 - 22/3*G(0,y
         )*i_*Pi - 18*G(0,y)*G(0,z) + 31/3*G(0,y)*G(1,z) - 1/3*G(0,y)*G(1,z)*
         Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi + 22/3*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1
         ,0,1,z) - 37/3*G(0,y)*G(1,1,z) - 2*G(0,y)*G(1,1,0,z) - 83/3*G(0,z) - 
         2*G(0,z)*Pi^2 + 12*G(0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1 - z,1 - z,0
         ,y) - 22*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(
         1 - z,0,1 - z,y) + 22/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1 - z,0,0,y)
          + 2*G(0,z)*G(1 - z,1,0,y) - 4*G(0,z)*G( - z,1 - z,1 - z,y) + 14/3*G(
         0,z)*G( - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) + 4*G(0,z)*G(0,1 - 
         z,1 - z,y) - 50/3*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) + 2*
         G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z
         ,y) - 16/3*G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y
         ) - 6*G(0,0,1 - z,1 - z,y) - G(0,0,1 - z,y) - 6*G(0,0,1 - z,y)*G(1,z)
          + 9*G(0,0,y) - 2*G(0,0,y)*G(0,z) - G(0,0,y)*G(1,z) + 2*G(0,0,y)*G(1,
         0,z) - 6*G(0,0,y)*G(1,1,z) - 23/3*G(0,0,1,z) + 2*G(0,0,1,z)*G(1 - z,y
         ) - 2*G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,z) - 6*G(0,0,1,1,z) + 4*G(0,1,1
          - z,0,y) + 4/3*G(0,1,y)*Pi^2 + 4*G(0,1,z) - 1/3*G(0,1,z)*Pi^2 - 22/3
         *G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,1 - z,y) + 44/3*G(0,1,z)*G(1 - z
         ,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G( - z,1 - z,y) - 2*G(0,1,
         z)*G( - z, - z,y) + 13/3*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,1 - z,y)
          + 2*G(0,1,z)*G(0, - z,y) + 1/3*G(0,1,z)*G(0,y) + 2*G(0,1,z)*G(1,1 - 
         z,y) - 2*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,1 - z,y) + 2/3*G(0,1,0,y) + 4*
         G(0,1,0,y)*G(1,z) + 26/3*G(0,1,0,z) - 6*G(0,1,0,z)*G(1 - z,y) + 2*G(0
         ,1,0,z)*G( - z,y) - 2*G(0,1,0,z)*G(0,y) + 6*G(0,1,0,z)*G(1,y) - 6*G(0
         ,1,0,1,z) + 37/3*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 6*G(0,1,1,z)*
         G(0,y) - 8*G(0,1,1,0,y) - 2*G(0,1,1,0,z) + 2*G(1,1 - z, - z,1 - z,y)
          + 4/3*G(1,1 - z,y)*Pi^2 + 17/3*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y)
          - 6*G(1,1 - z,1,0,y) + 2*G(1,y)*zeta3 - 19/18*G(1,y)*Pi^2 + 4/3*G(1,
         y)*G(1,z)*Pi^2 + 26*G(1,z) - 2*G(1,z)*zeta3 + 49/18*G(1,z)*Pi^2 + 22/
         3*G(1,z)*i_*Pi + 2*G(1,z)*G(1 - z,1 - z, - z,y) + 8/3*G(1,z)*G(1 - z,
          - z,y) - 65/3*G(1,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 2*G(1
         ,z)*G(1 - z,0, - z,y) - 37/3*G(1,z)*G(1 - z,0,y) - 6*G(1,z)*G(1 - z,0
         ,0,y) - 2*G(1,z)*G(1 - z,1,0,y) - 2*G(1,z)*G( - z,1 - z, - z,y) + 1/3
         *G(1,z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,1 - z,0,y) - 2*G(1,z)*G( - 
         z, - z,1 - z,y) - 2*G(1,z)*G( - z, - z, - z,y) - 1/3*G(1,z)*G( - z,
          - z,y) + 2*G(1,z)*G( - z, - z,0,y) + 26*G(1,z)*G( - z,y) - 1/3*G(1,z
         )*G( - z,y)*Pi^2 - 22/3*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0,1
          - z,y) + 1/3*G(1,z)*G( - z,0,y) + 2*G(1,z)*G(1,1 - z, - z,y) + 17/3*
         G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 2*G(1,0, - z,1 - z,y) + 2*G(1,0
         , - z,y)*G(1,z) + 6*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 22/3*G(1,0,y)*i_*
         Pi + 17/3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) + 18*G(1,0,z) + 2/3*
         G(1,0,z)*Pi^2 + 6*G(1,0,z)*G(1 - z,1 - z,y) - 12*G(1,0,z)*G(1 - z,y)
          - 2*G(1,0,z)*G(1 - z,0,y) - 2*G(1,0,z)*G( - z,1 - z,y) + 14/3*G(1,0,
         z)*G( - z,y) - 2*G(1,0,z)*G( - z,0,y) - 6*G(1,0,z)*G(1,1 - z,y) + 6*
         G(1,0,0,1 - z,y) + 3*G(1,0,0,y) + 6*G(1,0,0,y)*G(1,z) + 2*G(1,0,0,1,z
         ) + 44/3*G(1,0,1,z) + 2*G(1,0,1,z)*G(1 - z,y) - 6*G(1,0,1,z)*G( - z,y
         ) + 2*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 2*G(1,1,1
          - z,0,y) - 2*G(1,1,y)*Pi^2 - 65/3*G(1,1,z) - 2/3*G(1,1,z)*Pi^2 - 2*
         G(1,1,z)*G( - z, - z,y) + 1/3*G(1,1,z)*G( - z,y) + 6*G(1,1,z)*G( - z,
         0,y) - 2*G(1,1,0,1 - z,y) + 19/3*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z) - 
         16*G(1,1,0,z) + 10*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,z)*G( - z,y) - 6
         *G(1,1,0,z)*G(1,y) - 4*G(1,1,0,0,y) + 2*G(1,1,0,1,z) + 12*G(1,1,1,0,y
         ) + 10*G(1,1,1,0,z) )

       + N*z*[1-y-z]^-2 * (  - 2/3*Pi^2 + 16/3*G( - z,1 - z,0,y) + 16/3*G( - z
         ,0,1 - z,y) - 4*G(0,y)*G(0,z) + 8/3*G(0,y)*G(1,0,z) - 16/3*G(0,z)*G(
          - z,1 - z,y) + 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,z)*G(1,0,y) - 16/3*
         G(0,0,1,z) - 16/3*G(0,1,z)*G( - z,y) + 8/3*G(0,1,z)*G(0,y) - 8/3*G(0,
         1,0,y) - 8/3*G(0,1,0,z) + 8/3*G(1,1 - z,0,y) - 4/9*G(1,y)*Pi^2 + 4/9*
         G(1,z)*Pi^2 + 16/3*G(1,z)*G( - z,0,y) + 8/3*G(1,0,1 - z,y) + 4*G(1,0,
         y) + 8/3*G(1,0,y)*G(1,z) + 4*G(1,0,z) - 16/3*G(1,0,z)*G( - z,y) - 8/3
         *G(1,0,1,z) + 8/3*G(1,1,0,y) - 16/3*G(1,1,0,z) )

       + N*z*[1-y-z]^-1 * ( 2/3*Pi^2 + 16/3*G(1 - z,0,y) - 16/3*G( - z,1 - z,0
         ,y) - 16/3*G( - z,0,1 - z,y) + 16/3*G(0,1 - z,y) - 16/3*G(0,y) + 4*G(
         0,y)*G(0,z) + 16/3*G(0,y)*G(1,z) - 8/3*G(0,y)*G(1,0,z) + 16/3*G(0,z)
          - 16/3*G(0,z)*G(1 - z,y) + 16/3*G(0,z)*G( - z,1 - z,y) - 8/3*G(0,z)*
         G(0,1 - z,y) + 8/3*G(0,z)*G(1,0,y) + 16/3*G(0,0,1,z) - 16/3*G(0,1,z)
          + 16/3*G(0,1,z)*G( - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(0,1,0,y) + 8/
         3*G(0,1,0,z) - 8/3*G(1,1 - z,0,y) + 4/9*G(1,y)*Pi^2 - 4/9*G(1,z)*Pi^2
          - 16/3*G(1,z)*G( - z,0,y) - 8/3*G(1,0,1 - z,y) - 4*G(1,0,y) - 8/3*G(
         1,0,y)*G(1,z) - 28/3*G(1,0,z) + 16/3*G(1,0,z)*G( - z,y) + 8/3*G(1,0,1
         ,z) - 8/3*G(1,1,0,y) + 16/3*G(1,1,0,z) )

       + N*z*[1-y]^-2 * ( 21*zeta3 - 3/2*Pi^2 + 7*G(1 - z, - z,1 - z,y) + 7/6*
         G(1 - z,y)*Pi^2 - 9*G( - z,1 - z,y) + 7*G(0, - z,1 - z,y) + 7*G(0, - 
         z,y)*G(1,z) - 7/6*G(0,z)*Pi^2 - 7*G(0,z)*G(0,1 - z,y) - 7*G(0,0,1,z)
          - 9*G(0,1,z) + 7*G(0,1,z)*G(1 - z,y) + 7*G(0,1,0,z) + 7/6*G(1,z)*
         Pi^2 + 7*G(1,z)*G(1 - z, - z,y) - 9*G(1,z)*G( - z,y) + 9*G(1,0,z) - 7
         *G(1,0,z)*G(1 - z,y) + 7*G(1,0,1,z) - 7*G(1,1,0,z) )

       + N*z*[1-y]^-1 * (  - 9/2*G(1 - z,y) + 7*G( - z,1 - z,y) + 9/2*G(0,z)
          - 7*G(0,z)*G(1 - z,y) - 9/2*G(1,z) + 7*G(1,z)*G( - z,y) )

       + N*z*[y+z]^-2 * (  - 8/3*G(1 - z,1 - z,0,y) + 1/3*G(1 - z,y)*Pi^2 - 8/
         3*G(1 - z,0,1 - z,y) - 8*G(1 - z,0,y) - 2*G(1 - z,1,0,y) - 8/3*G(0,1
          - z,1 - z,y) - 8*G(0,1 - z,y) - 8/3*G(0,1 - z,y)*G(1,z) - 8*G(0,y)*
         G(1,z) + 2*G(0,y)*G(1,0,z) - 8/3*G(0,y)*G(1,1,z) + 8/3*G(0,z)*G(1 - z
         ,1 - z,y) + 8*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) + 8*G(0,1,z)
          + 8/3*G(0,1,z)*G(1 - z,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) + 8/3*G(0,1,
         1,z) + 1/3*G(1,z)*Pi^2 - 8/3*G(1,z)*G(1 - z,0,y) + 2*G(1,0,y) + 6*G(1
         ,0,z) + 2/3*G(1,0,z)*G(1 - z,y) + 8/3*G(1,0,1,z) + 2/3*G(1,1,0,z) )

       + N*z*[y+z]^-1 * ( 1/3*Pi^2 - 16/3*G(1 - z,1 - z,0,y) - 16/3*G(1 - z,0,
         1 - z,y) + 16/3*G(1 - z,0,y) - 16/3*G(0,1 - z,1 - z,y) + 16/3*G(0,1
          - z,y) - 16/3*G(0,1 - z,y)*G(1,z) - 7*G(0,y) + 2*G(0,y)*G(0,z) + 16/
         3*G(0,y)*G(1,z) - 16/3*G(0,y)*G(1,1,z) + 7*G(0,z) + 16/3*G(0,z)*G(1
          - z,1 - z,y) - 16/3*G(0,z)*G(1 - z,y) - 16/3*G(0,1,z) + 16/3*G(0,1,z
         )*G(1 - z,y) + 16/3*G(0,1,1,z) - 16/3*G(1,z)*G(1 - z,0,y) - 2*G(1,0,y
         ) - 22/3*G(1,0,z) + 16/3*G(1,0,z)*G(1 - z,y) + 16/3*G(1,0,1,z) + 16/3
         *G(1,1,0,z) )

       + N*z^2*[1-y-z]^-1 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0,z
         ) )

       + N*z^2*[1-y]^-3 * (  - 27*zeta3 - 9*G(1 - z, - z,1 - z,y) - 3/2*G(1 - 
         z,y)*Pi^2 - 9*G(0, - z,1 - z,y) - 9*G(0, - z,y)*G(1,z) + 3/2*G(0,z)*
         Pi^2 + 9*G(0,z)*G(0,1 - z,y) + 9*G(0,0,1,z) - 9*G(0,1,z)*G(1 - z,y)
          - 9*G(0,1,0,z) - 3/2*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z, - z,y) + 9*G(1,
         0,z)*G(1 - z,y) - 9*G(1,0,1,z) + 9*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * (  - 9*G( - z,1 - z,y) + 9*G(0,z)*G(1 - z,y) - 9*G(1
         ,z)*G( - z,y) )

       + N*z^2*[1-y]^-1 * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/
         2*G(1,z)*G( - z,y) )

       + N*z^2*[y+z]^-3 * (  - 1/3*G(1 - z,y)*Pi^2 + 2*G(1 - z,1,0,y) - 2*G(0,
         y)*G(1,0,z) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,1,0,y) + 2*G(0,1,0,z) - 1/
         3*G(1,z)*Pi^2 + 2*G(1,0,z)*G(1 - z,y) + 2*G(1,1,0,z) )

       + N*z^2*[y+z]^-2 * (  - 1/3*Pi^2 - 2*G(0,y)*G(0,z) + 2*G(1,0,y) + 2*G(1
         ,0,z) )

       + N*z^2*[y+z]^-1 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0,z)
          )

       + N*y*z^-2 * ( 28*G(1 - z,1 - z, - z,1 - z,y) + 16/3*G(1 - z,1 - z,y)*
         Pi^2 + 6*G(1 - z,1 - z,0,y) + 12*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1
          - z,1,0,y) - 2*G(1 - z, - z,1 - z,y) + 100*G(1 - z,y)*zeta3 + 1/9*G(
         1 - z,y)*Pi^2 + 6*G(1 - z,0,1 - z,y) + 12*G(1 - z,0,1 - z,0,y) + 36*
         G(1 - z,0, - z,1 - z,y) - 91/3*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2
          - 44/3*G(1 - z,0,y)*i_*Pi + 12*G(1 - z,0,0,1 - z,y) + 12*G(1 - z,0,0
         ,y) - 8*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*
         Pi^2 + 4*G(1 - z,1,0,1 - z,y) - 8/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,
         y) + 8*G(1 - z,1,1,0,y) - 6*G( - z,1 - z,1 - z,y) - 12*G( - z,1 - z,1
          - z,0,y) - 28*G( - z,1 - z, - z,1 - z,y) + 91/3*G( - z,1 - z,y) + 2/
         3*G( - z,1 - z,y)*Pi^2 + 44/3*G( - z,1 - z,y)*i_*Pi - 12*G( - z,1 - z
         ,0,1 - z,y) - 22/3*G( - z,1 - z,0,y) - 28*G( - z, - z,1 - z,1 - z,y)
          + 4/3*G( - z, - z,1 - z,y) - 4*G( - z, - z,1 - z,0,y) - 28*G( - z,
          - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 12*G( - z,0,1 - z,1
          - z,y) - 22/3*G( - z,0,1 - z,y) + 32*G( - z,0, - z,1 - z,y) + 6*G(0,
         1 - z,1 - z,y) + 12*G(0,1 - z,1 - z,0,y) + 36*G(0,1 - z, - z,1 - z,y)
          + 36*G(0,1 - z, - z,y)*G(1,z) - 91/3*G(0,1 - z,y) + 2*G(0,1 - z,y)*
         Pi^2 - 44/3*G(0,1 - z,y)*i_*Pi + 6*G(0,1 - z,y)*G(1,z) - 4*G(0,1 - z,
         y)*G(1,0,z) + 12*G(0,1 - z,0,1 - z,y) + 12*G(0,1 - z,0,y) + 12*G(0,1
          - z,0,y)*G(1,z) - 8*G(0,1 - z,1,0,y) + 28*G(0, - z,1 - z,1 - z,y) - 
         6*G(0, - z,1 - z,y) + 28*G(0, - z,1 - z,y)*G(1,z) + 4*G(0, - z,1 - z,
         0,y) + 28*G(0, - z, - z,1 - z,y) + 28*G(0, - z, - z,y)*G(1,z) - 6*G(0
         , - z,y)*G(1,z) - 32*G(0, - z,y)*G(1,0,z) + 28*G(0, - z,y)*G(1,1,z)
          + 4*G(0, - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) - 91/3*G(0,y)*G(1,z
         ) + 2/3*G(0,y)*G(1,z)*Pi^2 - 44/3*G(0,y)*G(1,z)*i_*Pi - 4/3*G(0,y)*G(
         1,0,z) - 4*G(0,y)*G(1,0,1,z) + 6*G(0,y)*G(1,1,z) + 4*G(0,y)*G(1,1,0,z
         ) + 4*G(0,z)*G(1 - z,1 - z,0,y) - 20/3*G(0,z)*G(1 - z,y)*Pi^2 - 40*G(
         0,z)*G(1 - z,0,1 - z,y) - 4/3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,
         0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 40*G(0,z)*G( - z,1 - z,1 - z,y) + 
         4/3*G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 32*G(0,z)*
         G( - z, - z,1 - z,y) - 32*G(0,z)*G( - z,0,1 - z,y) - 40*G(0,z)*G(0,1
          - z,1 - z,y) - 4/3*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 
         32*G(0,z)*G(0, - z,1 - z,y) - 4*G(0,z)*G(1,1 - z,0,y) + 20/3*G(0,z)*
         G(1,y)*Pi^2 + 40*G(0,z)*G(1,0,1 - z,y) + 4/3*G(0,z)*G(1,0,y) + 4*G(0,
         z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) + 12*G(0,0,1 - z,1 - z,y) + 12*G(
         0,0,1 - z,y) + 32*G(0,0,1 - z,y)*G(0,z) + 12*G(0,0,1 - z,y)*G(1,z) - 
         32*G(0,0, - z,1 - z,y) - 32*G(0,0, - z,y)*G(1,z) + 12*G(0,0,y)*G(1,z)
          - 4*G(0,0,y)*G(1,0,z) + 12*G(0,0,y)*G(1,1,z) + 8/3*G(0,0,1,z) - 36*
         G(0,0,1,z)*G(1 - z,y) + 36*G(0,0,1,z)*G(1,y) - 4*G(0,0,1,0,z) + 12*G(
         0,0,1,1,z) - 8*G(0,1,1 - z,0,y) - 8/3*G(0,1,y)*Pi^2 + 91/3*G(0,1,z)
          + 2/3*G(0,1,z)*Pi^2 + 44/3*G(0,1,z)*i_*Pi + 28*G(0,1,z)*G(1 - z,1 - 
         z,y) - 2*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 12*G(0,1,z)*
         G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) + 8/3*G(0,1,z)*G( - z,y)
          - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(0, - z,y) - 22/3*G(0,1,z)*
         G(0,y) - 36*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1
          - z,y) - 14/3*G(0,1,0,y) - 8*G(0,1,0,y)*G(1,z) + 4/3*G(0,1,0,z) + 44
         *G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G( - z,y) + 4*G(0,1,0,z)*G(0,y)
          - 44*G(0,1,0,z)*G(1,y) + 12*G(0,1,0,1,z) - 6*G(0,1,1,z) + 12*G(0,1,1
         ,z)*G( - z,y) - 12*G(0,1,1,z)*G(0,y) + 16*G(0,1,1,0,y) + 4*G(0,1,1,0,
         z) - 36*G(1,1 - z, - z,1 - z,y) - 8*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0
         ,y) - 12*G(1,1 - z,0,0,y) + 12*G(1,1 - z,1,0,y) - 100*G(1,y)*zeta3 - 
         1/9*G(1,y)*Pi^2 - 8*G(1,y)*G(1,z)*Pi^2 + 100*G(1,z)*zeta3 - 11/9*G(1,
         z)*Pi^2 + 28*G(1,z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z, - z,y)
          + 20/3*G(1,z)*G(1 - z,y)*Pi^2 + 36*G(1,z)*G(1 - z,0, - z,y) + 6*G(1,
         z)*G(1 - z,0,y) + 12*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y)
          - 28*G(1,z)*G( - z,1 - z, - z,y) - 6*G(1,z)*G( - z,1 - z,y) - 12*G(1
         ,z)*G( - z,1 - z,0,y) - 28*G(1,z)*G( - z, - z,1 - z,y) - 28*G(1,z)*G(
          - z, - z, - z,y) + 4/3*G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,
         0,y) + 91/3*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 44/3*G(1,z
         )*G( - z,y)*i_*Pi - 12*G(1,z)*G( - z,0,1 - z,y) + 32*G(1,z)*G( - z,0,
          - z,y) - 22/3*G(1,z)*G( - z,0,y) - 36*G(1,z)*G(1,1 - z, - z,y) - 4*
         G(1,0,1 - z,y) - 12*G(1,0,1 - z,0,y) - 36*G(1,0, - z,1 - z,y) - 36*G(
         1,0, - z,y)*G(1,z) + 91/3*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y
         )*i_*Pi - 4*G(1,0,y)*G(1,z) - 4*G(1,0,y)*G(1,0,z) - 20/3*G(1,0,z)*
         Pi^2 - 44*G(1,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z,0,y) + 4*G(1
         ,0,z)*G( - z,1 - z,y) + 32*G(1,0,z)*G( - z, - z,y) + 4/3*G(1,0,z)*G(
          - z,y) + 4*G(1,0,z)*G( - z,0,y) + 44*G(1,0,z)*G(1,1 - z,y) - 12*G(1,
         0,0,1 - z,y) - 12*G(1,0,0,y) - 12*G(1,0,0,y)*G(1,z) - 36*G(1,0,0,1,z)
          - 2*G(1,0,1,z) + 28*G(1,0,1,z)*G(1 - z,y) + 12*G(1,0,1,z)*G( - z,y)
          - 36*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) + 44*G(1,0,1,0,z) + 4*G(1,1,
         1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 20/3*G(1,1,z)*Pi^2 - 28*G(1,1,z)*G( - 
         z, - z,y) - 6*G(1,1,z)*G( - z,y) - 12*G(1,1,z)*G( - z,0,y) + 4*G(1,1,
         0,1 - z,y) + 2/3*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z) - 52
         *G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G( - z,y) + 44*G(1,1,0,z)*G(1,y
         ) + 8*G(1,1,0,0,y) + 28*G(1,1,0,1,z) - 24*G(1,1,1,0,y) - 52*G(1,1,1,0
         ,z) )

       + N*y*z^-1 * ( 100*zeta3 + 43/9*Pi^2 - 20*G(1 - z,1 - z, - z,1 - z,y)
          - 46*G(1 - z,1 - z,y) - 4*G(1 - z,1 - z,y)*Pi^2 - 86/3*G(1 - z,1 - z
         ,0,y) - 12*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) + 16/3*G(1
          - z, - z,1 - z,y) + 83/3*G(1 - z,y) - 76*G(1 - z,y)*zeta3 + 67/9*G(1
          - z,y)*Pi^2 + 44/3*G(1 - z,y)*i_*Pi - 86/3*G(1 - z,0,1 - z,y) - 12*
         G(1 - z,0,1 - z,0,y) - 28*G(1 - z,0, - z,1 - z,y) + 30*G(1 - z,0,y)
          - 2/3*G(1 - z,0,y)*Pi^2 + 44/3*G(1 - z,0,y)*i_*Pi - 12*G(1 - z,0,0,1
          - z,y) - 6*G(1 - z,0,0,y) + 8*G(1 - z,0,1,0,y) - 4*G(1 - z,1,1 - z,0
         ,y) + 4/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1 - z,y) - 22/3*G(1 - z,1
         ,0,y) + 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 34/3*G( - z,1 - z,1
          - z,y) + 12*G( - z,1 - z,1 - z,0,y) + 20*G( - z,1 - z, - z,1 - z,y)
          + 4*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 44/3*G( - z,1 - z,y
         )*i_*Pi + 12*G( - z,1 - z,0,1 - z,y) + 14/3*G( - z,1 - z,0,y) + 20*G(
          - z, - z,1 - z,1 - z,y) - 38/3*G( - z, - z,1 - z,y) + 4*G( - z, - z,
         1 - z,0,y) + 20*G( - z, - z, - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y)
          + 12*G( - z,0,1 - z,1 - z,y) + 14/3*G( - z,0,1 - z,y) - 24*G( - z,0,
          - z,1 - z,y) - 86/3*G(0,1 - z,1 - z,y) - 12*G(0,1 - z,1 - z,0,y) - 
         28*G(0,1 - z, - z,1 - z,y) - 28*G(0,1 - z, - z,y)*G(1,z) + 30*G(0,1
          - z,y) - 2*G(0,1 - z,y)*Pi^2 + 44/3*G(0,1 - z,y)*i_*Pi - 86/3*G(0,1
          - z,y)*G(1,z) + 4*G(0,1 - z,y)*G(1,0,z) - 12*G(0,1 - z,0,1 - z,y) - 
         6*G(0,1 - z,0,y) - 12*G(0,1 - z,0,y)*G(1,z) + 8*G(0,1 - z,1,0,y) - 20
         *G(0, - z,1 - z,1 - z,y) + 62*G(0, - z,1 - z,y) - 20*G(0, - z,1 - z,y
         )*G(1,z) - 4*G(0, - z,1 - z,0,y) - 20*G(0, - z, - z,1 - z,y) - 20*G(0
         , - z, - z,y)*G(1,z) + 62*G(0, - z,y)*G(1,z) + 24*G(0, - z,y)*G(1,0,z
         ) - 20*G(0, - z,y)*G(1,1,z) - 4*G(0, - z,0,1 - z,y) - 4*G(0, - z,0,y)
         *G(1,z) - 83/3*G(0,y) + 2/3*G(0,y)*Pi^2 - 44/3*G(0,y)*i_*Pi + 8/3*G(0
         ,y)*G(0,z) + 30*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*Pi^2 + 44/3*G(0,y)*
         G(1,z)*i_*Pi + 68/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,1,z) - 86/3*G(0,
         y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 20/3*G(0,z)*Pi^2 + 40*G(0,z)*G(1
          - z,1 - z,y) - 4*G(0,z)*G(1 - z,1 - z,0,y) - 8/3*G(0,z)*G(1 - z,y)
          + 16/3*G(0,z)*G(1 - z,y)*Pi^2 + 32*G(0,z)*G(1 - z,0,1 - z,y) + 68/3*
         G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,
         y) - 32*G(0,z)*G( - z,1 - z,1 - z,y) + 52/3*G(0,z)*G( - z,1 - z,y) - 
         4*G(0,z)*G( - z,1 - z,0,y) - 24*G(0,z)*G( - z, - z,1 - z,y) + 24*G(0,
         z)*G( - z,0,1 - z,y) + 32*G(0,z)*G(0,1 - z,1 - z,y) - 172/3*G(0,z)*G(
         0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 24*G(0,z)*G(0, - z,1 - z,y) + 
         4*G(0,z)*G(1,1 - z,0,y) - 16/3*G(0,z)*G(1,y)*Pi^2 - 32*G(0,z)*G(1,0,1
          - z,y) - 56/3*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1
         ,0,y) - 12*G(0,0,1 - z,1 - z,y) - 6*G(0,0,1 - z,y) - 24*G(0,0,1 - z,y
         )*G(0,z) - 12*G(0,0,1 - z,y)*G(1,z) + 24*G(0,0, - z,1 - z,y) + 24*G(0
         ,0, - z,y)*G(1,z) + 16*G(0,0,y) - 4*G(0,0,y)*G(0,z) - 6*G(0,0,y)*G(1,
         z) + 4*G(0,0,y)*G(1,0,z) - 12*G(0,0,y)*G(1,1,z) - 106/3*G(0,0,1,z) + 
         28*G(0,0,1,z)*G(1 - z,y) - 28*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,z) - 12
         *G(0,0,1,1,z) + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 + 4/3*G(0,1,z)
          - 2/3*G(0,1,z)*Pi^2 - 44/3*G(0,1,z)*i_*Pi - 20*G(0,1,z)*G(1 - z,1 - 
         z,y) + 136/3*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 12*G(0,1
         ,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z, - z,y) + 14/3*G(0,1,z)*G( - 
         z,y) + 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) + 14/3*G(0,1,
         z)*G(0,y) + 28*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,
         0,1 - z,y) + 4/3*G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 76/3*G(0,1,0,z)
          - 36*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(0,1,0,z)*
         G(0,y) + 36*G(0,1,0,z)*G(1,y) - 12*G(0,1,0,1,z) + 86/3*G(0,1,1,z) - 
         12*G(0,1,1,z)*G( - z,y) + 12*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y) - 4*
         G(0,1,1,0,z) + 28*G(1,1 - z, - z,1 - z,y) + 20/3*G(1,1 - z,y)*Pi^2 + 
         46/3*G(1,1 - z,0,y) + 12*G(1,1 - z,0,0,y) - 12*G(1,1 - z,1,0,y) + 76*
         G(1,y)*zeta3 - 25/9*G(1,y)*Pi^2 + 20/3*G(1,y)*G(1,z)*Pi^2 + 83/3*G(1,
         z) - 76*G(1,z)*zeta3 + 79/9*G(1,z)*Pi^2 + 44/3*G(1,z)*i_*Pi - 20*G(1,
         z)*G(1 - z,1 - z, - z,y) + 16/3*G(1,z)*G(1 - z, - z,y) - 46*G(1,z)*G(
         1 - z,y) - 16/3*G(1,z)*G(1 - z,y)*Pi^2 - 28*G(1,z)*G(1 - z,0, - z,y)
          - 86/3*G(1,z)*G(1 - z,0,y) - 12*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1
          - z,1,0,y) + 20*G(1,z)*G( - z,1 - z, - z,y) - 34/3*G(1,z)*G( - z,1
          - z,y) + 12*G(1,z)*G( - z,1 - z,0,y) + 20*G(1,z)*G( - z, - z,1 - z,y
         ) + 20*G(1,z)*G( - z, - z, - z,y) - 38/3*G(1,z)*G( - z, - z,y) + 4*G(
         1,z)*G( - z, - z,0,y) + 4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*
         Pi^2 - 44/3*G(1,z)*G( - z,y)*i_*Pi + 12*G(1,z)*G( - z,0,1 - z,y) - 24
         *G(1,z)*G( - z,0, - z,y) + 14/3*G(1,z)*G( - z,0,y) + 28*G(1,z)*G(1,1
          - z, - z,y) + 46/3*G(1,0,1 - z,y) + 12*G(1,0,1 - z,0,y) + 28*G(1,0,
          - z,1 - z,y) + 28*G(1,0, - z,y)*G(1,z) - 34*G(1,0,y) + 2/3*G(1,0,y)*
         Pi^2 - 44/3*G(1,0,y)*i_*Pi + 46/3*G(1,0,y)*G(1,z) + 4*G(1,0,y)*G(1,0,
         z) - 8/3*G(1,0,z) + 16/3*G(1,0,z)*Pi^2 + 36*G(1,0,z)*G(1 - z,1 - z,y)
          - 40*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*G(
          - z,1 - z,y) - 24*G(1,0,z)*G( - z, - z,y) + 52/3*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 36*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1
          - z,y) + 10*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 28*G(1,0,0,1,z) + 
         136/3*G(1,0,1,z) - 20*G(1,0,1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y)
          + 28*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) - 36*G(1,0,1,0,z) - 4*G(1,1,
         1 - z,0,y) - 4*G(1,1,y)*Pi^2 - 46*G(1,1,z) - 16/3*G(1,1,z)*Pi^2 + 20*
         G(1,1,z)*G( - z, - z,y) - 34/3*G(1,1,z)*G( - z,y) + 12*G(1,1,z)*G( - 
         z,0,y) - 4*G(1,1,0,1 - z,y) + 50/3*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z)
          - 48*G(1,1,0,z) + 44*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G( - z,y)
          - 36*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) - 20*G(1,1,0,1,z) + 24*G(1,1
         ,1,0,y) + 44*G(1,1,1,0,z) )

       + N*y^2*z^-2 * (  - 28*G(1 - z,1 - z, - z,1 - z,y) - 16/3*G(1 - z,1 - z
         ,y)*Pi^2 - 6*G(1 - z,1 - z,0,y) - 12*G(1 - z,1 - z,0,0,y) + 4*G(1 - z
         ,1 - z,1,0,y) + 6*G(1 - z, - z,1 - z,y) - 100*G(1 - z,y)*zeta3 + 5/9*
         G(1 - z,y)*Pi^2 - 6*G(1 - z,0,1 - z,y) - 12*G(1 - z,0,1 - z,0,y) - 36
         *G(1 - z,0, - z,1 - z,y) + 25*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 + 
         44/3*G(1 - z,0,y)*i_*Pi - 12*G(1 - z,0,0,1 - z,y) - 12*G(1 - z,0,0,y)
          + 8*G(1 - z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*
         Pi^2 - 4*G(1 - z,1,0,1 - z,y) + 8/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,
         y) - 8*G(1 - z,1,1,0,y) + 6*G( - z,1 - z,1 - z,y) + 12*G( - z,1 - z,1
          - z,0,y) + 28*G( - z,1 - z, - z,1 - z,y) - 25*G( - z,1 - z,y) - 2/3*
         G( - z,1 - z,y)*Pi^2 - 44/3*G( - z,1 - z,y)*i_*Pi + 12*G( - z,1 - z,0
         ,1 - z,y) + 10/3*G( - z,1 - z,0,y) + 28*G( - z, - z,1 - z,1 - z,y) + 
         8/3*G( - z, - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y) + 28*G( - z, - z,
          - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 12*G( - z,0,1 - z,1 - z,y)
          + 10/3*G( - z,0,1 - z,y) - 32*G( - z,0, - z,1 - z,y) - 6*G(0,1 - z,1
          - z,y) - 12*G(0,1 - z,1 - z,0,y) - 36*G(0,1 - z, - z,1 - z,y) - 36*
         G(0,1 - z, - z,y)*G(1,z) + 25*G(0,1 - z,y) - 2*G(0,1 - z,y)*Pi^2 + 44/
         3*G(0,1 - z,y)*i_*Pi - 6*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,y)*G(1,0,z
         ) - 12*G(0,1 - z,0,1 - z,y) - 12*G(0,1 - z,0,y) - 12*G(0,1 - z,0,y)*
         G(1,z) + 8*G(0,1 - z,1,0,y) - 28*G(0, - z,1 - z,1 - z,y) + 6*G(0, - z
         ,1 - z,y) - 28*G(0, - z,1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,0,y) - 28*
         G(0, - z, - z,1 - z,y) - 28*G(0, - z, - z,y)*G(1,z) + 6*G(0, - z,y)*
         G(1,z) + 32*G(0, - z,y)*G(1,0,z) - 28*G(0, - z,y)*G(1,1,z) - 4*G(0,
          - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) + 25*G(0,y)*G(1,z) - 2/3*G(0
         ,y)*G(1,z)*Pi^2 + 44/3*G(0,y)*G(1,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) + 4*
         G(0,y)*G(1,0,1,z) - 6*G(0,y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z
         )*G(1 - z,1 - z,0,y) + 20/3*G(0,z)*G(1 - z,y)*Pi^2 + 40*G(0,z)*G(1 - 
         z,0,1 - z,y) - 8/3*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*
         G(0,z)*G(1 - z,1,0,y) - 40*G(0,z)*G( - z,1 - z,1 - z,y) + 8/3*G(0,z)*
         G( - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 32*G(0,z)*G( - z, - z,
         1 - z,y) + 32*G(0,z)*G( - z,0,1 - z,y) + 40*G(0,z)*G(0,1 - z,1 - z,y)
          - 8/3*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 32*G(0,z)*G(0,
          - z,1 - z,y) + 4*G(0,z)*G(1,1 - z,0,y) - 20/3*G(0,z)*G(1,y)*Pi^2 - 
         40*G(0,z)*G(1,0,1 - z,y) + 8/3*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y)
          - 4*G(0,z)*G(1,1,0,y) - 12*G(0,0,1 - z,1 - z,y) - 12*G(0,0,1 - z,y)
          - 32*G(0,0,1 - z,y)*G(0,z) - 12*G(0,0,1 - z,y)*G(1,z) + 32*G(0,0, - 
         z,1 - z,y) + 32*G(0,0, - z,y)*G(1,z) - 12*G(0,0,y)*G(1,z) + 4*G(0,0,y
         )*G(1,0,z) - 12*G(0,0,y)*G(1,1,z) + 16/3*G(0,0,1,z) + 36*G(0,0,1,z)*
         G(1 - z,y) - 36*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,z) - 12*G(0,0,1,1,z)
          + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 - 25*G(0,1,z) - 2/3*G(0,1,z
         )*Pi^2 - 44/3*G(0,1,z)*i_*Pi - 28*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1
         ,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 12*G(0,1,z)*G( - z,1 - z,y
         ) - 4*G(0,1,z)*G( - z, - z,y) + 16/3*G(0,1,z)*G( - z,y) + 4*G(0,1,z)*
         G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) + 10/3*G(0,1,z)*G(0,y) + 36*G(0
         ,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1 - z,y) + 26/3*
         G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 8/3*G(0,1,0,z) - 44*G(0,1,0,z)*G(1
          - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(0,1,0,z)*G(0,y) + 44*G(0,1,0,z
         )*G(1,y) - 12*G(0,1,0,1,z) + 6*G(0,1,1,z) - 12*G(0,1,1,z)*G( - z,y)
          + 12*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y) - 4*G(0,1,1,0,z) + 36*G(1,1
          - z, - z,1 - z,y) + 8*G(1,1 - z,y)*Pi^2 + 12*G(1,1 - z,0,0,y) - 12*
         G(1,1 - z,1,0,y) + 100*G(1,y)*zeta3 - 5/9*G(1,y)*Pi^2 + 8*G(1,y)*G(1,
         z)*Pi^2 - 100*G(1,z)*zeta3 + 5/9*G(1,z)*Pi^2 - 28*G(1,z)*G(1 - z,1 - 
         z, - z,y) + 6*G(1,z)*G(1 - z, - z,y) - 20/3*G(1,z)*G(1 - z,y)*Pi^2 - 
         36*G(1,z)*G(1 - z,0, - z,y) - 6*G(1,z)*G(1 - z,0,y) - 12*G(1,z)*G(1
          - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) + 28*G(1,z)*G( - z,1 - z, - z,y
         ) + 6*G(1,z)*G( - z,1 - z,y) + 12*G(1,z)*G( - z,1 - z,0,y) + 28*G(1,z
         )*G( - z, - z,1 - z,y) + 28*G(1,z)*G( - z, - z, - z,y) + 8/3*G(1,z)*
         G( - z, - z,y) + 4*G(1,z)*G( - z, - z,0,y) - 25*G(1,z)*G( - z,y) - 2/
         3*G(1,z)*G( - z,y)*Pi^2 - 44/3*G(1,z)*G( - z,y)*i_*Pi + 12*G(1,z)*G(
          - z,0,1 - z,y) - 32*G(1,z)*G( - z,0, - z,y) + 10/3*G(1,z)*G( - z,0,y
         ) + 36*G(1,z)*G(1,1 - z, - z,y) + 12*G(1,0,1 - z,0,y) + 36*G(1,0, - z
         ,1 - z,y) + 36*G(1,0, - z,y)*G(1,z) - 25*G(1,0,y) + 2/3*G(1,0,y)*Pi^2
          - 44/3*G(1,0,y)*i_*Pi + 4*G(1,0,y)*G(1,0,z) + 20/3*G(1,0,z)*Pi^2 + 
         44*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*
         G( - z,1 - z,y) - 32*G(1,0,z)*G( - z, - z,y) + 8/3*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 44*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1
          - z,y) + 12*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 36*G(1,0,0,1,z) + 6*
         G(1,0,1,z) - 28*G(1,0,1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y) + 36*
         G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) - 44*G(1,0,1,0,z) - 4*G(1,1,1 - z,
         0,y) - 4*G(1,1,y)*Pi^2 - 20/3*G(1,1,z)*Pi^2 + 28*G(1,1,z)*G( - z, - z
         ,y) + 6*G(1,1,z)*G( - z,y) + 12*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - 
         z,y) + 10/3*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) + 52*G(1,1,0,z)*G(1 - z,
         y) - 4*G(1,1,0,z)*G( - z,y) - 44*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y)
          - 28*G(1,1,0,1,z) + 24*G(1,1,1,0,y) + 52*G(1,1,1,0,z) ) ;
g [eta2_2L] =  + N^-1*y^-2*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,
         z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z
         ,y) )

       + N^-1*y^-1 * ( G(1 - z,y) - 4*G( - z,1 - z,y) + 4*G(0,z)*G(1 - z,y) + 
         G(1,z) - 4*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - G(1 - z,y) + 5*G( - z,1 - z,y) + G(0,z) - 5*G(0,z)
         *G(1 - z,y) - G(1,z) + 5*G(1,z)*G( - z,y) )

       + N^-1*z^-1*[1-y-z]^-1 * ( zeta3 - 1/6*G(1 - z,y)*Pi^2 + G(1 - z,1,0,y)
          + 1/6*G(0,y)*Pi^2 - G(0,y)*G(1,0,z) - G(0,z)*G(1 - z,0,y) + G(0,z)*
         G(1,0,y) + G(0,0,y)*G(0,z) - G(0,1,0,y) - G(0,1,0,z) + 1/6*G(1,y)*
         Pi^2 - 1/6*G(1,z)*Pi^2 + G(1,0,z)*G(1 - z,y) - G(1,0,0,y) - G(1,1,0,y
         ) + G(1,1,0,z) )

       + N^-1*z^-1*[1-y]^-1 * (  - 5*zeta3 + 1/6*Pi^2 - 3*G(1 - z, - z,1 - z,y
         ) - 2/3*G(1 - z,y)*Pi^2 + G(1 - z,0,y) + G(1 - z,0,0,y) + G(1 - z,1,0
         ,y) - 2*G( - z,1 - z,y) + G(0,1 - z,y) + G(0,1 - z,0,y) - 3*G(0, - z,
         1 - z,y) - 3*G(0, - z,y)*G(1,z) + 1/6*G(0,y)*Pi^2 + 2*G(0,y)*G(0,z)
          + G(0,y)*G(1,z) - G(0,y)*G(1,0,z) + 1/3*G(0,z)*Pi^2 - G(0,z)*G(1 - z
         ,0,y) + 2*G(0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) + G(0,0,1 - z,y) - 3*
         G(0,0,y) + G(0,0,y)*G(0,z) + G(0,0,y)*G(1,z) + 3*G(0,0,1,z) - 2*G(0,1
         ,z) - 3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 3*G(0,
         1,0,z) + G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2/3*G(1,z)*Pi^2 - 3*G(1,z
         )*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) + G(1,0,1 - z,y) - 3*G(1,0,y)
          + G(1,0,y)*G(1,z) + 2*G(1,0,z) + 3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,0,y
         ) - 3*G(1,0,1,z) - 2*G(1,1,0,y) + 3*G(1,1,0,z) )

       + N^-1*z^-1 * ( 4*zeta3 - 1/6*Pi^2 + 6*G(1 - z,1 - z, - z,1 - z,y) + G(
         1 - z,1 - z,y) + G(1 - z,1 - z,y)*Pi^2 - 3*G(1 - z,1 - z,0,y) - 2*G(1
          - z,1 - z,0,0,y) + 12*G(1 - z, - z,1 - z,y) - 4*G(1 - z,y) + 12*G(1
          - z,y)*zeta3 + 7/6*G(1 - z,y)*Pi^2 - 3*G(1 - z,0,1 - z,y) - 2*G(1 - 
         z,0,1 - z,0,y) + 6*G(1 - z,0, - z,1 - z,y) - 2*G(1 - z,0,0,1 - z,y)
          - G(1 - z,0,0,y) + 2*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y) - 1/3
         *G(1 - z,1,y)*Pi^2 - 2*G(1 - z,1,0,1 - z,y) - G(1 - z,1,0,y) + 2*G(1
          - z,1,0,0,y) + 2*G(1 - z,1,1,0,y) + 9*G( - z,1 - z,1 - z,y) + 2*G(
          - z,1 - z,1 - z,0,y) - 6*G( - z,1 - z, - z,1 - z,y) - G( - z,1 - z,y
         ) + 2*G( - z,1 - z,0,1 - z,y) - 3*G( - z,1 - z,0,y) - 2*G( - z,1 - z,
         1,0,y) - 6*G( - z, - z,1 - z,1 - z,y) + 9*G( - z, - z,1 - z,y) + 2*G(
          - z, - z,1 - z,0,y) - 6*G( - z, - z, - z,1 - z,y) + 2*G( - z, - z,0,
         1 - z,y) + 2*G( - z,0,1 - z,1 - z,y) - 3*G( - z,0,1 - z,y) + 4*G( - z
         ,0, - z,1 - z,y) - 2*G( - z,0,1,0,y) - 3*G(0,1 - z,1 - z,y) - 2*G(0,1
          - z,1 - z,0,y) + 6*G(0,1 - z, - z,1 - z,y) + 6*G(0,1 - z, - z,y)*G(1
         ,z) - 3*G(0,1 - z,y)*G(1,z) - 2*G(0,1 - z,0,1 - z,y) - G(0,1 - z,0,y)
          - 2*G(0,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,1,0,y) + 6*G(0, - z,1 - z,1
          - z,y) - 3*G(0, - z,1 - z,y) + 6*G(0, - z,1 - z,y)*G(1,z) - 2*G(0,
          - z,1 - z,0,y) + 6*G(0, - z, - z,1 - z,y) + 6*G(0, - z, - z,y)*G(1,z
         ) - 3*G(0, - z,y)*G(1,z) - 4*G(0, - z,y)*G(1,0,z) + 6*G(0, - z,y)*G(1
         ,1,z) - 2*G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) - 1/3*G(0,y)*
         Pi^2 - 2*G(0,y)*G(0,z) + 4*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,1,z) - 3*
         G(0,y)*G(1,1,z) - 1/3*G(0,z)*Pi^2 - 6*G(0,z)*G(1 - z,1 - z,y) + 2*G(0
         ,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0,1 - 
         z,y) + 4*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G( - z,1 - z,1 - z,y) - 6*G(0
         ,z)*G( - z,1 - z,y) + 4*G(0,z)*G( - z, - z,1 - z,y) - 4*G(0,z)*G( - z
         ,0,1 - z,y) - 4*G(0,z)*G(0,1 - z,1 - z,y) + 4*G(0,z)*G(0,1 - z,y) - 4
         *G(0,z)*G(0, - z,1 - z,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1
          - z,y) - 2*G(0,z)*G(1,0,y) - 2*G(0,0,1 - z,1 - z,y) - G(0,0,1 - z,y)
          + 4*G(0,0,1 - z,y)*G(0,z) - 2*G(0,0,1 - z,y)*G(1,z) - 4*G(0,0, - z,1
          - z,y) - 4*G(0,0, - z,y)*G(1,z) + 3*G(0,0,y) - 2*G(0,0,y)*G(0,z) - 
         G(0,0,y)*G(1,z) - 2*G(0,0,y)*G(1,1,z) - 3*G(0,0,1,z) - 6*G(0,0,1,z)*
         G(1 - z,y) + 6*G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,y) - 2*G(0,0,1,1,z) + 
         G(0,1,z) + 6*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z,y) + 2*G(
         0,1,z)*G(1 - z,0,y) - 2*G(0,1,z)*G( - z,1 - z,y) - 2*G(0,1,z)*G( - z,
          - z,y) + 3*G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)
         *G(0, - z,y) + G(0,1,z)*G(0,y) - 6*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)
         *G(1,0,y) + 4*G(0,1,0,y) + 2*G(0,1,0,z) + 4*G(0,1,0,z)*G(1 - z,y) - 4
         *G(0,1,0,z)*G(1,y) - 2*G(0,1,0,1,z) + 3*G(0,1,1,z) - 2*G(0,1,1,z)*G(
          - z,y) + 2*G(0,1,1,z)*G(0,y) - 6*G(1,1 - z, - z,1 - z,y) - G(1,1 - z
         ,y)*Pi^2 - G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) - 12*G(1,y)*zeta3 - 1/
         2*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 - 4*G(1,z) + 12*G(1,z)*zeta3 + 7/6
         *G(1,z)*Pi^2 + 6*G(1,z)*G(1 - z,1 - z, - z,y) + 12*G(1,z)*G(1 - z, - 
         z,y) + G(1,z)*G(1 - z,y) + G(1,z)*G(1 - z,y)*Pi^2 + 6*G(1,z)*G(1 - z,
         0, - z,y) - 3*G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z
         )*G(1 - z,1,0,y) - 6*G(1,z)*G( - z,1 - z, - z,y) + 9*G(1,z)*G( - z,1
          - z,y) + 2*G(1,z)*G( - z,1 - z,0,y) - 6*G(1,z)*G( - z, - z,1 - z,y)
          - 6*G(1,z)*G( - z, - z, - z,y) + 9*G(1,z)*G( - z, - z,y) + 2*G(1,z)*
         G( - z, - z,0,y) - G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,1 - z,y) + 4*
         G(1,z)*G( - z,0, - z,y) - 3*G(1,z)*G( - z,0,y) - 6*G(1,z)*G(1,1 - z,
          - z,y) - G(1,0,1 - z,y) + 2*G(1,0,1 - z,0,y) - 6*G(1,0, - z,1 - z,y)
          - 6*G(1,0, - z,y)*G(1,z) + 5*G(1,0,y) - G(1,0,y)*G(1,z) - 6*G(1,0,z)
          - 2/3*G(1,0,z)*Pi^2 - 4*G(1,0,z)*G(1 - z,1 - z,y) - 6*G(1,0,z)*G(1
          - z,y) + 4*G(1,0,z)*G( - z, - z,y) - 6*G(1,0,z)*G( - z,y) + 4*G(1,0,
         z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 3*G(1,0,0,y) + 2*G(1,0,0,y)*G(
         1,z) - 6*G(1,0,0,1,z) + 6*G(1,0,1,z) + 6*G(1,0,1,z)*G(1 - z,y) - 2*G(
         1,0,1,z)*G( - z,y) - 6*G(1,0,1,z)*G(1,y) - 2*G(1,0,1,0,y) + 4*G(1,0,1
         ,0,z) + 2*G(1,1,1 - z,0,y) + 1/3*G(1,1,y)*Pi^2 + G(1,1,z) + G(1,1,z)*
         Pi^2 - 6*G(1,1,z)*G( - z, - z,y) + 9*G(1,1,z)*G( - z,y) + 2*G(1,1,z)*
         G( - z,0,y) + 2*G(1,1,0,1 - z,y) + 3*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z)
          - 6*G(1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) - 2*
         G(1,1,0,0,y) + 6*G(1,1,0,1,z) - 2*G(1,1,1,0,y) - 4*G(1,1,1,0,z) )

       + N^-1*[1-y]^-2 * (  - 5*zeta3 + 1/2*Pi^2 - 3*G(1 - z, - z,1 - z,y) - 2/
         3*G(1 - z,y)*Pi^2 + G(1 - z,0,0,y) + G(1 - z,1,0,y) + 3*G( - z,1 - z,
         y) + G(0,1 - z,0,y) - 3*G(0, - z,1 - z,y) - 3*G(0, - z,y)*G(1,z) + 3*
         G(0,y) + 1/6*G(0,y)*Pi^2 - G(0,y)*G(1,0,z) + 1/3*G(0,z)*Pi^2 - G(0,z)
         *G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) + G(0,0,1 - z
         ,y) + G(0,0,y)*G(0,z) + G(0,0,y)*G(1,z) + 3*G(0,0,1,z) + 3*G(0,1,z)
          - 3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 3*G(0,1,0
         ,z) + G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2/3*G(1,z)*Pi^2 - 3*G(1,z)*
         G(1 - z, - z,y) + 3*G(1,z)*G( - z,y) + G(1,0,1 - z,y) + G(1,0,y)*G(1,
         z) - 3*G(1,0,z) + 3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,0,y) - 3*G(1,0,1,z)
          - 2*G(1,1,0,y) + 3*G(1,1,0,z) )

       + N^-1*[1-y]^-1 * (  - 2*zeta3 - 1/2*Pi^2 - 2*G(1 - z, - z,1 - z,y) + 3
         *G(1 - z,y) + 5*G(1 - z,0,y) + 2*G(1 - z,0,0,y) - 2*G(1 - z,1,0,y) - 
         9*G( - z,1 - z,y) + 5*G(0,1 - z,y) + 2*G(0,1 - z,0,y) - 2*G(0, - z,1
          - z,y) - 2*G(0, - z,y)*G(1,z) - 4*G(0,y) - 1/3*G(0,y)*Pi^2 - G(0,y)*
         G(0,z) + 5*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) + 2*G(0,z)*G(1 - z,y) + 
         2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1,0,y) + 2*G(0,0,1 - z,y) - 2*G(0,
         0,y) - 2*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(1,z) + 2*G(0,0,1,z) - 7*G(0,1
         ,z) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y) + 2*G(0,1,0,z) + 2*G(
         1,1 - z,0,y) + 3*G(1,z) - 2*G(1,z)*G(1 - z, - z,y) - 9*G(1,z)*G( - z,
         y) + 2*G(1,0,1 - z,y) - 4*G(1,0,y) + 2*G(1,0,y)*G(1,z) + 5*G(1,0,z)
          - 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,1,z) - 2*G(1,1,0,z) )

       + N^-1*[1-z]^-1 * ( 2*G(0,z) )

       + N^-1 * ( 2 + 20*zeta3 + 5/6*Pi^2 - 6*G(1 - z,1 - z, - z,1 - z,y) - G(
         1 - z,1 - z,y) - G(1 - z,1 - z,y)*Pi^2 + 3*G(1 - z,1 - z,0,y) + 2*G(1
          - z,1 - z,0,0,y) + 2*G(1 - z,y) - 12*G(1 - z,y)*zeta3 + 5/6*G(1 - z,
         y)*Pi^2 + 3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,1 - z,0,y) - 6*G(1 - z,0
         , - z,1 - z,y) - 6*G(1 - z,0,y) + 2*G(1 - z,0,0,1 - z,y) - 3*G(1 - z,
         0,0,y) - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 1/3*G(1 - z,1,
         y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) + G(1 - z,1,0,y) - 2*G(1 - z,1,0,0,y
         ) - 2*G(1 - z,1,1,0,y) - 9*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1
          - z,0,y) + 6*G( - z,1 - z, - z,1 - z,y) + 19*G( - z,1 - z,y) - 2*G(
          - z,1 - z,0,1 - z,y) + 3*G( - z,1 - z,0,y) + 2*G( - z,1 - z,1,0,y)
          + 6*G( - z, - z,1 - z,1 - z,y) - 9*G( - z, - z,1 - z,y) - 2*G( - z,
          - z,1 - z,0,y) + 6*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,1 - z
         ,y) - 2*G( - z,0,1 - z,1 - z,y) + 3*G( - z,0,1 - z,y) - 4*G( - z,0,
          - z,1 - z,y) + 2*G( - z,0,1,0,y) + 3*G(0,1 - z,1 - z,y) + 2*G(0,1 - 
         z,1 - z,0,y) - 6*G(0,1 - z, - z,1 - z,y) - 6*G(0,1 - z, - z,y)*G(1,z)
          - 6*G(0,1 - z,y) + 3*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,1 - z,y) - 
         3*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) - 6*
         G(0, - z,1 - z,1 - z,y) + 15*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y)*
         G(1,z) + 2*G(0, - z,1 - z,0,y) - 6*G(0, - z, - z,1 - z,y) - 6*G(0, - 
         z, - z,y)*G(1,z) + 15*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 6
         *G(0, - z,y)*G(1,1,z) + 2*G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z
         ) + 2*G(0,y) + 1/3*G(0,y)*Pi^2 + 4*G(0,y)*G(0,z) - 6*G(0,y)*G(1,z) - 
         4*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,1,z) + 3*G(0,y)*G(1,1,z) - 4*G(0,z
         ) - G(0,z)*Pi^2 + 6*G(0,z)*G(1 - z,1 - z,y) - 12*G(0,z)*G(1 - z,y) + 
         2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) - 4*G(0,z)*
         G(1 - z,0,y) - 4*G(0,z)*G( - z,1 - z,1 - z,y) + 6*G(0,z)*G( - z,1 - z
         ,y) - 4*G(0,z)*G( - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*
         G(0,z)*G(0,1 - z,1 - z,y) - 12*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0, - 
         z,1 - z,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) + 2*G(0
         ,z)*G(1,0,y) + 2*G(0,0,1 - z,1 - z,y) - 3*G(0,0,1 - z,y) - 4*G(0,0,1
          - z,y)*G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - z,1 - z,y) + 4*
         G(0,0, - z,y)*G(1,z) + 3*G(0,0,y) + 2*G(0,0,y)*G(0,z) - 3*G(0,0,y)*G(
         1,z) + 2*G(0,0,y)*G(1,1,z) - 9*G(0,0,1,z) + 6*G(0,0,1,z)*G(1 - z,y)
          - 6*G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,y) + 2*G(0,0,1,1,z) + 7*G(0,1,z)
          - 6*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*
         G(1 - z,0,y) + 2*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y)
          - 3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0,
          - z,y) + 3*G(0,1,z)*G(0,y) + 6*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(
         1,0,y) + 6*G(0,1,0,z) - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(1,y)
          + 2*G(0,1,0,1,z) - 3*G(0,1,1,z) + 2*G(0,1,1,z)*G( - z,y) - 2*G(0,1,1
         ,z)*G(0,y) + 6*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 - 3*G(1,1
          - z,0,y) - 2*G(1,1 - z,0,0,y) + 12*G(1,y)*zeta3 - 1/6*G(1,y)*Pi^2 + 
         G(1,y)*G(1,z)*Pi^2 + 2*G(1,z) - 12*G(1,z)*zeta3 + 5/6*G(1,z)*Pi^2 - 6
         *G(1,z)*G(1 - z,1 - z, - z,y) - G(1,z)*G(1 - z,y) - G(1,z)*G(1 - z,y)
         *Pi^2 - 6*G(1,z)*G(1 - z,0, - z,y) + 3*G(1,z)*G(1 - z,0,y) + 2*G(1,z)
         *G(1 - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 6*G(1,z)*G( - z,1 - z, - 
         z,y) - 9*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 6*G(1,
         z)*G( - z, - z,1 - z,y) + 6*G(1,z)*G( - z, - z, - z,y) - 9*G(1,z)*G(
          - z, - z,y) - 2*G(1,z)*G( - z, - z,0,y) + 19*G(1,z)*G( - z,y) - 2*G(
         1,z)*G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 3*G(1,z)*G( - z,
         0,y) + 6*G(1,z)*G(1,1 - z, - z,y) - 3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,
         0,y) + 6*G(1,0, - z,1 - z,y) + 6*G(1,0, - z,y)*G(1,z) - G(1,0,y) - 3*
         G(1,0,y)*G(1,z) - 4*G(1,0,z) + 2/3*G(1,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z
         ,1 - z,y) - 2*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) + 6*G(1
         ,0,z)*G( - z,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) + G(1,
         0,0,y) - 2*G(1,0,0,y)*G(1,z) + 6*G(1,0,0,1,z) + 6*G(1,0,1,z) - 6*G(1,
         0,1,z)*G(1 - z,y) + 2*G(1,0,1,z)*G( - z,y) + 6*G(1,0,1,z)*G(1,y) + 2*
         G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 1/3*G(1,1,y)*
         Pi^2 - G(1,1,z) - G(1,1,z)*Pi^2 + 6*G(1,1,z)*G( - z, - z,y) - 9*G(1,1
         ,z)*G( - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + G(1,1,0
         ,y) - 2*G(1,1,0,y)*G(1,z) - 2*G(1,1,0,z) + 4*G(1,1,0,z)*G(1 - z,y) - 
         4*G(1,1,0,z)*G(1,y) + 2*G(1,1,0,0,y) - 6*G(1,1,0,1,z) + 2*G(1,1,1,0,y
         ) + 4*G(1,1,1,0,z) )

       + N^-1*z*[1-y-z]^-1 * ( 1/3*Pi^2 + 2*G(0,y)*G(0,z) - 2*G(1,0,y) - 2*G(1
         ,0,z) )

       + N^-1*z*[1-y]^-3 * ( 18*zeta3 - Pi^2 + 6*G(1 - z, - z,1 - z,y) + G(1
          - z,y)*Pi^2 - 6*G( - z,1 - z,y) + 6*G(0, - z,1 - z,y) + 6*G(0, - z,y
         )*G(1,z) - G(0,z)*Pi^2 - 6*G(0,z)*G(0,1 - z,y) - 6*G(0,0,1,z) - 6*G(0
         ,1,z) + 6*G(0,1,z)*G(1 - z,y) + 6*G(0,1,0,z) + G(1,z)*Pi^2 + 6*G(1,z)
         *G(1 - z, - z,y) - 6*G(1,z)*G( - z,y) + 6*G(1,0,z) - 6*G(1,0,z)*G(1
          - z,y) + 6*G(1,0,1,z) - 6*G(1,1,0,z) )

       + N^-1*z*[1-y]^-2 * (  - 24*zeta3 + 2/3*Pi^2 - 8*G(1 - z, - z,1 - z,y)
          - 3*G(1 - z,y) - 4/3*G(1 - z,y)*Pi^2 + 10*G( - z,1 - z,y) - 8*G(0,
          - z,1 - z,y) - 8*G(0, - z,y)*G(1,z) + 3*G(0,z) + 4/3*G(0,z)*Pi^2 - 6
         *G(0,z)*G(1 - z,y) + 8*G(0,z)*G(0,1 - z,y) + 8*G(0,0,1,z) + 4*G(0,1,z
         ) - 8*G(0,1,z)*G(1 - z,y) - 8*G(0,1,0,z) - 3*G(1,z) - 4/3*G(1,z)*Pi^2
          - 8*G(1,z)*G(1 - z, - z,y) + 10*G(1,z)*G( - z,y) - 4*G(1,0,z) + 8*G(
         1,0,z)*G(1 - z,y) - 8*G(1,0,1,z) + 8*G(1,1,0,z) )

       + N^-1*z*[1-y]^-1 * ( G(1 - z,y) - 5*G( - z,1 - z,y) - G(0,z) + 5*G(0,z
         )*G(1 - z,y) + G(1,z) - 5*G(1,z)*G( - z,y) )

       + N^-1*z^2*[1-y]^-4 * (  - 18*zeta3 - 6*G(1 - z, - z,1 - z,y) - G(1 - z
         ,y)*Pi^2 - 6*G(0, - z,1 - z,y) - 6*G(0, - z,y)*G(1,z) + G(0,z)*Pi^2
          + 6*G(0,z)*G(0,1 - z,y) + 6*G(0,0,1,z) - 6*G(0,1,z)*G(1 - z,y) - 6*
         G(0,1,0,z) - G(1,z)*Pi^2 - 6*G(1,z)*G(1 - z, - z,y) + 6*G(1,0,z)*G(1
          - z,y) - 6*G(1,0,1,z) + 6*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-3 * ( 12*zeta3 + 4*G(1 - z, - z,1 - z,y) + 2/3*G(1 - 
         z,y)*Pi^2 - 6*G( - z,1 - z,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*
         G(1,z) - 2/3*G(0,z)*Pi^2 + 6*G(0,z)*G(1 - z,y) - 4*G(0,z)*G(0,1 - z,y
         ) - 4*G(0,0,1,z) + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1,0,z) + 2/3*G(1,z)*
         Pi^2 + 4*G(1,z)*G(1 - z, - z,y) - 6*G(1,z)*G( - z,y) - 4*G(1,0,z)*G(1
          - z,y) + 4*G(1,0,1,z) - 4*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G(
          - z,y) )

       + N^-1*y*z^-2 * ( 12*G(1 - z,1 - z, - z,1 - z,y) + 4*G(1 - z,1 - z,y)
          + 2*G(1 - z,1 - z,y)*Pi^2 - 6*G(1 - z,1 - z,0,y) - 4*G(1 - z,1 - z,0
         ,0,y) + 6*G(1 - z, - z,1 - z,y) - 4*G(1 - z,y) + 24*G(1 - z,y)*zeta3
          - 4/3*G(1 - z,y)*Pi^2 - 6*G(1 - z,0,1 - z,y) - 4*G(1 - z,0,1 - z,0,y
         ) + 12*G(1 - z,0, - z,1 - z,y) - 5*G(1 - z,0,y) - 4*G(1 - z,0,0,1 - z
         ,y) + 4*G(1 - z,0,0,y) + 4*G(1 - z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y)
          - 2/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1 - z,y) + 10*G(1 - z,1,0,y)
          + 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,0,y) + 10*G( - z,1 - z,1 - z,y)
          + 4*G( - z,1 - z,1 - z,0,y) - 12*G( - z,1 - z, - z,1 - z,y) + 5*G(
          - z,1 - z,y) + 4*G( - z,1 - z,0,1 - z,y) - 6*G( - z,1 - z,0,y) - 4*
         G( - z,1 - z,1,0,y) - 12*G( - z, - z,1 - z,1 - z,y) + 10*G( - z, - z,
         1 - z,y) + 4*G( - z, - z,1 - z,0,y) - 12*G( - z, - z, - z,1 - z,y) + 
         4*G( - z, - z,0,1 - z,y) + 4*G( - z,0,1 - z,1 - z,y) - 6*G( - z,0,1
          - z,y) + 8*G( - z,0, - z,1 - z,y) - 4*G( - z,0,1,0,y) - 6*G(0,1 - z,
         1 - z,y) - 4*G(0,1 - z,1 - z,0,y) + 12*G(0,1 - z, - z,1 - z,y) + 12*
         G(0,1 - z, - z,y)*G(1,z) - 5*G(0,1 - z,y) - 6*G(0,1 - z,y)*G(1,z) - 4
         *G(0,1 - z,0,1 - z,y) + 4*G(0,1 - z,0,y) - 4*G(0,1 - z,0,y)*G(1,z) + 
         4*G(0,1 - z,1,0,y) + 12*G(0, - z,1 - z,1 - z,y) - 8*G(0, - z,1 - z,y)
          + 12*G(0, - z,1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,0,y) + 12*G(0, - z,
          - z,1 - z,y) + 12*G(0, - z, - z,y)*G(1,z) - 8*G(0, - z,y)*G(1,z) - 8
         *G(0, - z,y)*G(1,0,z) + 12*G(0, - z,y)*G(1,1,z) - 4*G(0, - z,0,1 - z,
         y) - 4*G(0, - z,0,y)*G(1,z) - 5*G(0,y)*G(1,z) - 4*G(0,y)*G(1,0,z) + 4
         *G(0,y)*G(1,0,1,z) - 6*G(0,y)*G(1,1,z) - 4*G(0,z)*G(1 - z,1 - z,y) - 
         4/3*G(0,z)*G(1 - z,y)*Pi^2 - 8*G(0,z)*G(1 - z,0,1 - z,y) - 4*G(0,z)*
         G(1 - z,0,y) + 8*G(0,z)*G( - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z
         ,y) + 8*G(0,z)*G( - z, - z,1 - z,y) - 8*G(0,z)*G( - z,0,1 - z,y) - 8*
         G(0,z)*G(0,1 - z,1 - z,y) + 4*G(0,z)*G(0,1 - z,y) - 8*G(0,z)*G(0, - z
         ,1 - z,y) + 4/3*G(0,z)*G(1,y)*Pi^2 + 8*G(0,z)*G(1,0,1 - z,y) - 4*G(0,
         0,1 - z,1 - z,y) + 4*G(0,0,1 - z,y) + 8*G(0,0,1 - z,y)*G(0,z) - 4*G(0
         ,0,1 - z,y)*G(1,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z)
          + 4*G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,1,z) + 4*G(0,0,1,z) - 12*G(0,0,
         1,z)*G(1 - z,y) + 12*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y) - 4*G(0,0,1,1
         ,z) + 5*G(0,1,z) + 12*G(0,1,z)*G(1 - z,1 - z,y) + 2*G(0,1,z)*G(1 - z,
         y) + 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,1,z)*G( - z,1 - z,y) - 4*G(0,1,z
         )*G( - z, - z,y) + 6*G(0,1,z)*G( - z,y) + 4*G(0,1,z)*G(0,1 - z,y) + 4
         *G(0,1,z)*G(0, - z,y) - 4*G(0,1,z)*G(0,y) - 12*G(0,1,z)*G(1,1 - z,y)
          - 4*G(0,1,z)*G(1,0,y) + 6*G(0,1,0,y) + 4*G(0,1,0,z) + 8*G(0,1,0,z)*
         G(1 - z,y) - 8*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) + 6*G(0,1,1,z) - 4*
         G(0,1,1,z)*G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 12*G(1,1 - z, - z,1 - z,
         y) - 2*G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) - 24
         *G(1,y)*zeta3 + 2/3*G(1,y)*Pi^2 - 2*G(1,y)*G(1,z)*Pi^2 - 4*G(1,z) + 
         24*G(1,z)*zeta3 - 4/3*G(1,z)*Pi^2 + 12*G(1,z)*G(1 - z,1 - z, - z,y)
          + 6*G(1,z)*G(1 - z, - z,y) + 4*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,
         y)*Pi^2 + 12*G(1,z)*G(1 - z,0, - z,y) - 6*G(1,z)*G(1 - z,0,y) - 4*G(1
         ,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) - 12*G(1,z)*G( - z,1 - z
         , - z,y) + 10*G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,1 - z,0,y) - 
         12*G(1,z)*G( - z, - z,1 - z,y) - 12*G(1,z)*G( - z, - z, - z,y) + 10*
         G(1,z)*G( - z, - z,y) + 4*G(1,z)*G( - z, - z,0,y) + 5*G(1,z)*G( - z,y
         ) + 4*G(1,z)*G( - z,0,1 - z,y) + 8*G(1,z)*G( - z,0, - z,y) - 6*G(1,z)
         *G( - z,0,y) - 12*G(1,z)*G(1,1 - z, - z,y) + 4*G(1,0,1 - z,y) + 4*G(1
         ,0,1 - z,0,y) - 12*G(1,0, - z,1 - z,y) - 12*G(1,0, - z,y)*G(1,z) + 9*
         G(1,0,y) + 4*G(1,0,y)*G(1,z) - 8*G(1,0,z) - 4/3*G(1,0,z)*Pi^2 - 8*G(1
         ,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G( - z,
          - z,y) - 4*G(1,0,z)*G( - z,y) + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,
         1 - z,y) - 4*G(1,0,0,y) + 4*G(1,0,0,y)*G(1,z) - 12*G(1,0,0,1,z) + 2*
         G(1,0,1,z) + 12*G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1,z)*G( - z,y) - 12*
         G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) + 8*G(1,0,1,0,z) + 4*G(1,1,1 - z,0
         ,y) + 2/3*G(1,1,y)*Pi^2 + 4*G(1,1,z) + 2*G(1,1,z)*Pi^2 - 12*G(1,1,z)*
         G( - z, - z,y) + 10*G(1,1,z)*G( - z,y) + 4*G(1,1,z)*G( - z,0,y) + 4*
         G(1,1,0,1 - z,y) - 4*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) + 4*G(1,1,0,z)
          - 8*G(1,1,0,z)*G(1 - z,y) + 8*G(1,1,0,z)*G(1,y) - 4*G(1,1,0,0,y) + 
         12*G(1,1,0,1,z) - 4*G(1,1,1,0,y) - 8*G(1,1,1,0,z) )

       + N^-1*y*z^-1 * ( 28*zeta3 + 1/6*Pi^2 - 18*G(1 - z,1 - z, - z,1 - z,y)
          - 5*G(1 - z,1 - z,y) - 3*G(1 - z,1 - z,y)*Pi^2 + 9*G(1 - z,1 - z,0,y
         ) + 6*G(1 - z,1 - z,0,0,y) + 8*G(1 - z,y) - 36*G(1 - z,y)*zeta3 + 23/
         6*G(1 - z,y)*Pi^2 + 9*G(1 - z,0,1 - z,y) + 6*G(1 - z,0,1 - z,0,y) - 
         18*G(1 - z,0, - z,1 - z,y) - 2*G(1 - z,0,y) + 6*G(1 - z,0,0,1 - z,y)
          - 9*G(1 - z,0,0,y) - 6*G(1 - z,0,1,0,y) + 6*G(1 - z,1,1 - z,0,y) + 
         G(1 - z,1,y)*Pi^2 + 6*G(1 - z,1,0,1 - z,y) - 13*G(1 - z,1,0,y) - 6*G(
         1 - z,1,0,0,y) - 6*G(1 - z,1,1,0,y) - 19*G( - z,1 - z,1 - z,y) - 6*G(
          - z,1 - z,1 - z,0,y) + 18*G( - z,1 - z, - z,1 - z,y) + 11*G( - z,1
          - z,y) - 6*G( - z,1 - z,0,1 - z,y) + 9*G( - z,1 - z,0,y) + 6*G( - z,
         1 - z,1,0,y) + 18*G( - z, - z,1 - z,1 - z,y) - 19*G( - z, - z,1 - z,y
         ) - 6*G( - z, - z,1 - z,0,y) + 18*G( - z, - z, - z,1 - z,y) - 6*G( - 
         z, - z,0,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) + 9*G( - z,0,1 - z,y)
          - 12*G( - z,0, - z,1 - z,y) + 6*G( - z,0,1,0,y) + 9*G(0,1 - z,1 - z,
         y) + 6*G(0,1 - z,1 - z,0,y) - 18*G(0,1 - z, - z,1 - z,y) - 18*G(0,1
          - z, - z,y)*G(1,z) - 2*G(0,1 - z,y) + 9*G(0,1 - z,y)*G(1,z) + 6*G(0,
         1 - z,0,1 - z,y) - 9*G(0,1 - z,0,y) + 6*G(0,1 - z,0,y)*G(1,z) - 6*G(0
         ,1 - z,1,0,y) - 18*G(0, - z,1 - z,1 - z,y) + 29*G(0, - z,1 - z,y) - 
         18*G(0, - z,1 - z,y)*G(1,z) + 6*G(0, - z,1 - z,0,y) - 18*G(0, - z, - 
         z,1 - z,y) - 18*G(0, - z, - z,y)*G(1,z) + 29*G(0, - z,y)*G(1,z) + 12*
         G(0, - z,y)*G(1,0,z) - 18*G(0, - z,y)*G(1,1,z) + 6*G(0, - z,0,1 - z,y
         ) + 6*G(0, - z,0,y)*G(1,z) - 4*G(0,y) - 1/3*G(0,y)*Pi^2 - 4*G(0,y)*G(
         0,z) - 2*G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z) - 6*G(0,y)*G(1,0,1,z) + 9*
         G(0,y)*G(1,1,z) - 4*G(0,z) - 5/3*G(0,z)*Pi^2 + 10*G(0,z)*G(1 - z,1 - 
         z,y) - 4*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,y)*Pi^2 + 12*G(0,z)*G(1
          - z,0,1 - z,y) + 4*G(0,z)*G(1 - z,0,y) - 12*G(0,z)*G( - z,1 - z,1 - 
         z,y) + 10*G(0,z)*G( - z,1 - z,y) - 12*G(0,z)*G( - z, - z,1 - z,y) + 
         12*G(0,z)*G( - z,0,1 - z,y) + 12*G(0,z)*G(0,1 - z,1 - z,y) - 20*G(0,z
         )*G(0,1 - z,y) + 12*G(0,z)*G(0, - z,1 - z,y) - 2*G(0,z)*G(1,y)*Pi^2
          - 12*G(0,z)*G(1,0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 6*G(0,0,1 - z,1 - z
         ,y) - 9*G(0,0,1 - z,y) - 12*G(0,0,1 - z,y)*G(0,z) + 6*G(0,0,1 - z,y)*
         G(1,z) + 12*G(0,0, - z,1 - z,y) + 12*G(0,0, - z,y)*G(1,z) + 7*G(0,0,y
         ) - 2*G(0,0,y)*G(0,z) - 9*G(0,0,y)*G(1,z) + 6*G(0,0,y)*G(1,1,z) - 19*
         G(0,0,1,z) + 18*G(0,0,1,z)*G(1 - z,y) - 18*G(0,0,1,z)*G(1,y) - 6*G(0,
         0,1,0,y) + 6*G(0,0,1,1,z) + 7*G(0,1,z) - 18*G(0,1,z)*G(1 - z,1 - z,y)
          + 10*G(0,1,z)*G(1 - z,y) - 6*G(0,1,z)*G(1 - z,0,y) + 6*G(0,1,z)*G(
          - z,1 - z,y) + 6*G(0,1,z)*G( - z, - z,y) - 9*G(0,1,z)*G( - z,y) - 6*
         G(0,1,z)*G(0,1 - z,y) - 6*G(0,1,z)*G(0, - z,y) + 9*G(0,1,z)*G(0,y) + 
         18*G(0,1,z)*G(1,1 - z,y) + 6*G(0,1,z)*G(1,0,y) + 10*G(0,1,0,z) - 12*
         G(0,1,0,z)*G(1 - z,y) + 12*G(0,1,0,z)*G(1,y) + 6*G(0,1,0,1,z) - 9*G(0
         ,1,1,z) + 6*G(0,1,1,z)*G( - z,y) - 6*G(0,1,1,z)*G(0,y) + 18*G(1,1 - z
         , - z,1 - z,y) + 3*G(1,1 - z,y)*Pi^2 - 9*G(1,1 - z,0,y) - 6*G(1,1 - z
         ,0,0,y) + 36*G(1,y)*zeta3 - 11/6*G(1,y)*Pi^2 + 3*G(1,y)*G(1,z)*Pi^2
          + 8*G(1,z) - 36*G(1,z)*zeta3 + 23/6*G(1,z)*Pi^2 - 18*G(1,z)*G(1 - z,
         1 - z, - z,y) - 5*G(1,z)*G(1 - z,y) - 3*G(1,z)*G(1 - z,y)*Pi^2 - 18*
         G(1,z)*G(1 - z,0, - z,y) + 9*G(1,z)*G(1 - z,0,y) + 6*G(1,z)*G(1 - z,0
         ,0,y) + 6*G(1,z)*G(1 - z,1,0,y) + 18*G(1,z)*G( - z,1 - z, - z,y) - 19
         *G(1,z)*G( - z,1 - z,y) - 6*G(1,z)*G( - z,1 - z,0,y) + 18*G(1,z)*G(
          - z, - z,1 - z,y) + 18*G(1,z)*G( - z, - z, - z,y) - 19*G(1,z)*G( - z
         , - z,y) - 6*G(1,z)*G( - z, - z,0,y) + 11*G(1,z)*G( - z,y) - 6*G(1,z)
         *G( - z,0,1 - z,y) - 12*G(1,z)*G( - z,0, - z,y) + 9*G(1,z)*G( - z,0,y
         ) + 18*G(1,z)*G(1,1 - z, - z,y) - 9*G(1,0,1 - z,y) - 6*G(1,0,1 - z,0,
         y) + 18*G(1,0, - z,1 - z,y) + 18*G(1,0, - z,y)*G(1,z) - G(1,0,y) - 9*
         G(1,0,y)*G(1,z) + 4*G(1,0,z) + 2*G(1,0,z)*Pi^2 + 12*G(1,0,z)*G(1 - z,
         1 - z,y) - 14*G(1,0,z)*G(1 - z,y) - 12*G(1,0,z)*G( - z, - z,y) + 10*
         G(1,0,z)*G( - z,y) - 12*G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,1 - z,y) + 
         11*G(1,0,0,y) - 6*G(1,0,0,y)*G(1,z) + 18*G(1,0,0,1,z) + 10*G(1,0,1,z)
          - 18*G(1,0,1,z)*G(1 - z,y) + 6*G(1,0,1,z)*G( - z,y) + 18*G(1,0,1,z)*
         G(1,y) + 6*G(1,0,1,0,y) - 12*G(1,0,1,0,z) - 6*G(1,1,1 - z,0,y) - G(1,
         1,y)*Pi^2 - 5*G(1,1,z) - 3*G(1,1,z)*Pi^2 + 18*G(1,1,z)*G( - z, - z,y)
          - 19*G(1,1,z)*G( - z,y) - 6*G(1,1,z)*G( - z,0,y) - 6*G(1,1,0,1 - z,y
         ) + 11*G(1,1,0,y) - 6*G(1,1,0,y)*G(1,z) - 14*G(1,1,0,z) + 12*G(1,1,0,
         z)*G(1 - z,y) - 12*G(1,1,0,z)*G(1,y) + 6*G(1,1,0,0,y) - 18*G(1,1,0,1,
         z) + 6*G(1,1,1,0,y) + 12*G(1,1,1,0,z) )

       + N^-1*y*[1-z]^-2 * (  - 2*G(0,z) )

       + N^-1*y*[1-z]^-1 * (  - 2 )

       + N^-1*y^2*z^-3 * ( 8*G(1 - z,1 - z, - z,1 - z,y) + 2*G(1 - z,1 - z,y)*
         Pi^2 - 4*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0,y) + 8*G(1 - z,y)
         *zeta3 - 4*G(1 - z,0,1 - z,0,y) + 8*G(1 - z,0, - z,1 - z,y) - 4*G(1
          - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,0,1 - z,y) + 8*G(1 - 
         z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2 - 4*G(1
          - z,1,0,1 - z,y) + 8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) + 4*G( - 
         z,1 - z,1 - z,0,y) - 8*G( - z,1 - z, - z,1 - z,y) + 4*G( - z,1 - z,y)
          + 2/3*G( - z,1 - z,y)*Pi^2 + 4*G( - z,1 - z,0,1 - z,y) - 8*G( - z,1
          - z,1,0,y) - 8*G( - z, - z,1 - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y)
          - 8*G( - z, - z, - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 4*G( - z,
         0,1 - z,1 - z,y) + 4*G( - z,0, - z,1 - z,y) - 8*G( - z,0,1,0,y) - 4*
         G(0,1 - z,1 - z,0,y) + 8*G(0,1 - z, - z,1 - z,y) + 8*G(0,1 - z, - z,y
         )*G(1,z) - 4*G(0,1 - z,y) - 2/3*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(
         1,0,z) - 4*G(0,1 - z,0,1 - z,y) - 4*G(0,1 - z,0,y)*G(1,z) + 8*G(0,1
          - z,1,0,y) + 8*G(0, - z,1 - z,1 - z,y) + 8*G(0, - z,1 - z,y)*G(1,z)
          - 4*G(0, - z,1 - z,0,y) + 8*G(0, - z, - z,1 - z,y) + 8*G(0, - z, - z
         ,y)*G(1,z) - 4*G(0, - z,y)*G(1,0,z) + 8*G(0, - z,y)*G(1,1,z) - 4*G(0,
          - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) - 4*G(0,y)*G(1,z) - 2/3*G(0,
         y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,0,1,z) + 4*G(0,y)*G(1,1,0,z) + 4*G(0,z)
         *G(1 - z,1 - z,0,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0
         ,1 - z,y) - 4*G(0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 4*G(0,z)*G(
          - z, - z,1 - z,y) - 4*G(0,z)*G( - z,0,1 - z,y) - 4*G(0,z)*G(0,1 - z,
         1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(0, - z,1 - z,y) - 4*
         G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z
         ,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,1 - z
         ,y) + 4*G(0,0,1 - z,y)*G(0,z) - 4*G(0,0,1 - z,y)*G(1,z) - 4*G(0,0, - 
         z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y)*G(1,0,z) - 4*G(0,0,y
         )*G(1,1,z) - 8*G(0,0,1,z)*G(1 - z,y) + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,
         1,0,y) - 4*G(0,0,1,0,z) - 4*G(0,0,1,1,z) + 4*G(0,1,z) + 2/3*G(0,1,z)*
         Pi^2 + 8*G(0,1,z)*G(1 - z,1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 4*G(0,
         1,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z, - z,y) + 4*G(0,1,z)*G(0,1
          - z,y) + 4*G(0,1,z)*G(0, - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,
         z)*G(1,0,y) + 8*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G( - z,y) + 4*G(
         0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) - 4*G(0,1,1,z)
         *G( - z,y) + 4*G(0,1,1,z)*G(0,y) - 4*G(0,1,1,0,z) - 8*G(1,1 - z, - z,
         1 - z,y) - 2*G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0
         ,y) - 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 8*G(1,z)*zeta3 + 8*G(1,
         z)*G(1 - z,1 - z, - z,y) + 2*G(1,z)*G(1 - z,y)*Pi^2 + 8*G(1,z)*G(1 - 
         z,0, - z,y) - 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) - 8*
         G(1,z)*G( - z,1 - z, - z,y) + 4*G(1,z)*G( - z,1 - z,0,y) - 8*G(1,z)*
         G( - z, - z,1 - z,y) - 8*G(1,z)*G( - z, - z, - z,y) + 4*G(1,z)*G( - z
         , - z,0,y) + 4*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 4*G(1,z
         )*G( - z,0,1 - z,y) + 4*G(1,z)*G( - z,0, - z,y) - 8*G(1,z)*G(1,1 - z,
          - z,y) + 4*G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y
         )*G(1,z) + 4*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) - 2/3
         *G(1,0,z)*Pi^2 - 8*G(1,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z,0,y
         ) - 4*G(1,0,z)*G( - z,1 - z,y) + 4*G(1,0,z)*G( - z, - z,y) + 4*G(1,0,
         z)*G( - z,0,y) + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(1
         ,0,0,y)*G(1,z) - 8*G(1,0,0,1,z) + 8*G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1
         ,z)*G( - z,y) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) + 8*G(1,0,1,0,z)
          + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 + 2*G(1,1,z)*Pi^2 - 8*G(1,1
         ,z)*G( - z, - z,y) + 4*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) + 4*
         G(1,1,0,y)*G(1,z) - 8*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G( - z,y)
          + 8*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) + 8*G(1,1,0,1,z) - 8*G(1,1,1,
         0,y) - 8*G(1,1,1,0,z) )

       + N^-1*y^2*z^-2 * ( 8*zeta3 + 2/3*Pi^2 - 20*G(1 - z,1 - z, - z,1 - z,y)
          - 4*G(1 - z,1 - z,y) - 4*G(1 - z,1 - z,y)*Pi^2 + 6*G(1 - z,1 - z,0,y
         ) + 8*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) + 4*G(1 - z,y) - 
         32*G(1 - z,y)*zeta3 + 3*G(1 - z,y)*Pi^2 + 6*G(1 - z,0,1 - z,y) + 8*G(
         1 - z,0,1 - z,0,y) - 20*G(1 - z,0, - z,1 - z,y) + 8*G(1 - z,0,y) + 2/
         3*G(1 - z,0,y)*Pi^2 + 8*G(1 - z,0,0,1 - z,y) - 6*G(1 - z,0,0,y) - 12*
         G(1 - z,0,1,0,y) + 8*G(1 - z,1,1 - z,0,y) + 2*G(1 - z,1,y)*Pi^2 + 8*
         G(1 - z,1,0,1 - z,y) - 14*G(1 - z,1,0,y) - 12*G(1 - z,1,0,0,y) - 12*
         G(1 - z,1,1,0,y) - 10*G( - z,1 - z,1 - z,y) - 8*G( - z,1 - z,1 - z,0,
         y) + 20*G( - z,1 - z, - z,1 - z,y) - 4*G( - z,1 - z,y) - 2/3*G( - z,1
          - z,y)*Pi^2 - 8*G( - z,1 - z,0,1 - z,y) + 6*G( - z,1 - z,0,y) + 12*
         G( - z,1 - z,1,0,y) + 20*G( - z, - z,1 - z,1 - z,y) - 10*G( - z, - z,
         1 - z,y) - 8*G( - z, - z,1 - z,0,y) + 20*G( - z, - z, - z,1 - z,y) - 
         8*G( - z, - z,0,1 - z,y) - 8*G( - z,0,1 - z,1 - z,y) + 6*G( - z,0,1
          - z,y) - 12*G( - z,0, - z,1 - z,y) + 12*G( - z,0,1,0,y) + 6*G(0,1 - 
         z,1 - z,y) + 8*G(0,1 - z,1 - z,0,y) - 20*G(0,1 - z, - z,1 - z,y) - 20
         *G(0,1 - z, - z,y)*G(1,z) + 8*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*Pi^2 + 
         6*G(0,1 - z,y)*G(1,z) - 4*G(0,1 - z,y)*G(1,0,z) + 8*G(0,1 - z,0,1 - z
         ,y) - 6*G(0,1 - z,0,y) + 8*G(0,1 - z,0,y)*G(1,z) - 12*G(0,1 - z,1,0,y
         ) - 20*G(0, - z,1 - z,1 - z,y) + 14*G(0, - z,1 - z,y) - 20*G(0, - z,1
          - z,y)*G(1,z) + 8*G(0, - z,1 - z,0,y) - 20*G(0, - z, - z,1 - z,y) - 
         20*G(0, - z, - z,y)*G(1,z) + 14*G(0, - z,y)*G(1,z) + 12*G(0, - z,y)*
         G(1,0,z) - 20*G(0, - z,y)*G(1,1,z) + 8*G(0, - z,0,1 - z,y) + 8*G(0,
          - z,0,y)*G(1,z) - 4*G(0,y) - 2/3*G(0,y)*Pi^2 + 8*G(0,y)*G(1,z) + 2/3
         *G(0,y)*G(1,z)*Pi^2 + 8*G(0,y)*G(1,0,z) - 8*G(0,y)*G(1,0,1,z) + 6*G(0
         ,y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 2/3*G(0,z)*Pi^2 + 4*G(0,z)*G(1
          - z,1 - z,y) - 4*G(0,z)*G(1 - z,1 - z,0,y) + 2*G(0,z)*G(1 - z,y)*
         Pi^2 + 12*G(0,z)*G(1 - z,0,1 - z,y) + 8*G(0,z)*G(1 - z,0,y) + 4*G(0,z
         )*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 12*G(0,z)*G( - z,1 - z,1
          - z,y) + 4*G(0,z)*G( - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 12*
         G(0,z)*G( - z, - z,1 - z,y) + 12*G(0,z)*G( - z,0,1 - z,y) + 12*G(0,z)
         *G(0,1 - z,1 - z,y) - 8*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y)
          + 12*G(0,z)*G(0, - z,1 - z,y) + 4*G(0,z)*G(1,1 - z,0,y) - 2*G(0,z)*
         G(1,y)*Pi^2 - 12*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,y) - 4*G(0,z)
         *G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) + 8*G(0,0,1 - z,1 - z,y) - 6*G(0,0,
         1 - z,y) - 12*G(0,0,1 - z,y)*G(0,z) + 8*G(0,0,1 - z,y)*G(1,z) + 12*G(
         0,0, - z,1 - z,y) + 12*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y) - 4*G(0,0,y)
         *G(0,z) - 6*G(0,0,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) + 8*G(0,0,y)*G(1,1,
         z) - 10*G(0,0,1,z) + 20*G(0,0,1,z)*G(1 - z,y) - 20*G(0,0,1,z)*G(1,y)
          - 12*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + 8*G(0,0,1,1,z) - 4*G(0,1,z) - 2/
         3*G(0,1,z)*Pi^2 - 20*G(0,1,z)*G(1 - z,1 - z,y) + 4*G(0,1,z)*G(1 - z,y
         ) - 8*G(0,1,z)*G(1 - z,0,y) + 8*G(0,1,z)*G( - z,1 - z,y) + 8*G(0,1,z)
         *G( - z, - z,y) - 6*G(0,1,z)*G( - z,y) - 8*G(0,1,z)*G(0,1 - z,y) - 8*
         G(0,1,z)*G(0, - z,y) + 6*G(0,1,z)*G(0,y) + 20*G(0,1,z)*G(1,1 - z,y)
          + 8*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,z) - 16*G(0,1,0,z)*G(1 - z,y) + 4*
         G(0,1,0,z)*G( - z,y) - 4*G(0,1,0,z)*G(0,y) + 16*G(0,1,0,z)*G(1,y) + 8
         *G(0,1,0,1,z) - 6*G(0,1,1,z) + 8*G(0,1,1,z)*G( - z,y) - 8*G(0,1,1,z)*
         G(0,y) + 4*G(0,1,1,0,z) + 20*G(1,1 - z, - z,1 - z,y) + 4*G(1,1 - z,y)
         *Pi^2 - 6*G(1,1 - z,0,y) - 8*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0,y) + 
         32*G(1,y)*zeta3 - 5/3*G(1,y)*Pi^2 + 4*G(1,y)*G(1,z)*Pi^2 + 4*G(1,z)
          - 32*G(1,z)*zeta3 + 3*G(1,z)*Pi^2 - 20*G(1,z)*G(1 - z,1 - z, - z,y)
          - 4*G(1,z)*G(1 - z,y) - 4*G(1,z)*G(1 - z,y)*Pi^2 - 20*G(1,z)*G(1 - z
         ,0, - z,y) + 6*G(1,z)*G(1 - z,0,y) + 8*G(1,z)*G(1 - z,0,0,y) + 8*G(1,
         z)*G(1 - z,1,0,y) + 20*G(1,z)*G( - z,1 - z, - z,y) - 10*G(1,z)*G( - z
         ,1 - z,y) - 8*G(1,z)*G( - z,1 - z,0,y) + 20*G(1,z)*G( - z, - z,1 - z,
         y) + 20*G(1,z)*G( - z, - z, - z,y) - 10*G(1,z)*G( - z, - z,y) - 8*G(1
         ,z)*G( - z, - z,0,y) - 4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2
          - 8*G(1,z)*G( - z,0,1 - z,y) - 12*G(1,z)*G( - z,0, - z,y) + 6*G(1,z)
         *G( - z,0,y) + 20*G(1,z)*G(1,1 - z, - z,y) - 6*G(1,0,1 - z,y) - 8*G(1
         ,0,1 - z,0,y) + 20*G(1,0, - z,1 - z,y) + 20*G(1,0, - z,y)*G(1,z) - 12
         *G(1,0,y) - 2/3*G(1,0,y)*Pi^2 - 6*G(1,0,y)*G(1,z) + 4*G(1,0,y)*G(1,0,
         z) + 2*G(1,0,z)*Pi^2 + 16*G(1,0,z)*G(1 - z,1 - z,y) - 12*G(1,0,z)*G(1
          - z,y) - 4*G(1,0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G( - z,1 - z,y) - 12*
         G(1,0,z)*G( - z, - z,y) + 4*G(1,0,z)*G( - z,y) - 4*G(1,0,z)*G( - z,0,
         y) - 16*G(1,0,z)*G(1,1 - z,y) - 8*G(1,0,0,1 - z,y) + 10*G(1,0,0,y) - 
         8*G(1,0,0,y)*G(1,z) + 20*G(1,0,0,1,z) + 4*G(1,0,1,z) - 20*G(1,0,1,z)*
         G(1 - z,y) + 8*G(1,0,1,z)*G( - z,y) + 20*G(1,0,1,z)*G(1,y) + 12*G(1,0
         ,1,0,y) - 16*G(1,0,1,0,z) - 8*G(1,1,1 - z,0,y) - 2*G(1,1,y)*Pi^2 - 4*
         G(1,1,z) - 4*G(1,1,z)*Pi^2 + 20*G(1,1,z)*G( - z, - z,y) - 10*G(1,1,z)
         *G( - z,y) - 8*G(1,1,z)*G( - z,0,y) - 8*G(1,1,0,1 - z,y) + 10*G(1,1,0
         ,y) - 8*G(1,1,0,y)*G(1,z) - 12*G(1,1,0,z) + 16*G(1,1,0,z)*G(1 - z,y)
          + 4*G(1,1,0,z)*G( - z,y) - 16*G(1,1,0,z)*G(1,y) + 12*G(1,1,0,0,y) - 
         20*G(1,1,0,1,z) + 12*G(1,1,1,0,y) + 16*G(1,1,1,0,z) )

       + N^-1*y^3*z^-3 * (  - 8*G(1 - z,1 - z, - z,1 - z,y) - 2*G(1 - z,1 - z,
         y)*Pi^2 + 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) - 8*G(1 - z
         ,y)*zeta3 + 4*G(1 - z,0,1 - z,0,y) - 8*G(1 - z,0, - z,1 - z,y) + 4*G(
         1 - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,0,1 - z,y) - 8*G(1
          - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 4*G(
         1 - z,1,0,1 - z,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 4*G(
          - z,1 - z,1 - z,0,y) + 8*G( - z,1 - z, - z,1 - z,y) - 4*G( - z,1 - z
         ,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 4*G( - z,1 - z,0,1 - z,y) + 8*G( - z
         ,1 - z,1,0,y) + 8*G( - z, - z,1 - z,1 - z,y) - 4*G( - z, - z,1 - z,0,
         y) + 8*G( - z, - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 4*G( - 
         z,0,1 - z,1 - z,y) - 4*G( - z,0, - z,1 - z,y) + 8*G( - z,0,1,0,y) + 4
         *G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z, - z,
         y)*G(1,z) + 4*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*
         G(1,0,z) + 4*G(0,1 - z,0,1 - z,y) + 4*G(0,1 - z,0,y)*G(1,z) - 8*G(0,1
          - z,1,0,y) - 8*G(0, - z,1 - z,1 - z,y) - 8*G(0, - z,1 - z,y)*G(1,z)
          + 4*G(0, - z,1 - z,0,y) - 8*G(0, - z, - z,1 - z,y) - 8*G(0, - z, - z
         ,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 8*G(0, - z,y)*G(1,1,z) + 4*G(0,
          - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) + 4*G(0,y)*G(1,z) + 2/3*G(0,
         y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z)
         *G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,1 - z,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 4*G(0,z)*G(
          - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*G(0,z)*G(0,1 - z,
         1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(0, - z,1 - z,y) + 4*
         G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z
         ,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,1 - z
         ,y) - 4*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - 
         z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) + 4*G(0,0,y
         )*G(1,1,z) + 8*G(0,0,1,z)*G(1 - z,y) - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,
         1,0,y) + 4*G(0,0,1,0,z) + 4*G(0,0,1,1,z) - 4*G(0,1,z) - 2/3*G(0,1,z)*
         Pi^2 - 8*G(0,1,z)*G(1 - z,1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,
         1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) - 4*G(0,1,z)*G(0,1
          - z,y) - 4*G(0,1,z)*G(0, - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,
         z)*G(1,0,y) - 8*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(
         0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) + 4*G(0,1,1,z)
         *G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 4*G(0,1,1,0,z) + 8*G(1,1 - z, - z,
         1 - z,y) + 2*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0
         ,y) + 8*G(1,y)*zeta3 + 2*G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,
         z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(1,z)*G(1 - 
         z,0, - z,y) + 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 8*
         G(1,z)*G( - z,1 - z, - z,y) - 4*G(1,z)*G( - z,1 - z,0,y) + 8*G(1,z)*
         G( - z, - z,1 - z,y) + 8*G(1,z)*G( - z, - z, - z,y) - 4*G(1,z)*G( - z
         , - z,0,y) - 4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 4*G(1,z
         )*G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 8*G(1,z)*G(1,1 - z,
          - z,y) - 4*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y
         )*G(1,z) - 4*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) + 2/3
         *G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y
         ) + 4*G(1,0,z)*G( - z,1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) - 4*G(1,0,
         z)*G( - z,0,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1
         ,0,0,y)*G(1,z) + 8*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1
         ,z)*G( - z,y) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) - 8*G(1,0,1,0,z)
          - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 2*G(1,1,z)*Pi^2 + 8*G(1,1
         ,z)*G( - z, - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y) - 4*
         G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G( - z,y)
          - 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 8*G(1,1,0,1,z) + 8*G(1,1,1,
         0,y) + 8*G(1,1,1,0,z) )

       + Nf*z^-1*[1-y]^-1 * ( 4/3*G(1 - z,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)
         *i_*Pi + 4/3*G(0,y)*G(1,z) )

       + Nf*z^-1 * (  - 8/3*G(1 - z,1 - z,y) - 8/3*G(1 - z,1 - z,0,y) + 4/3*G(
         1 - z, - z,1 - z,y) + 4/3*G(1 - z,y)*i_*Pi - 8/3*G(1 - z,0,1 - z,y)
          - 4/3*G(1 - z,0,y) + 4/3*G(1 - z,0,y)*i_*Pi + 4/3*G(1 - z,1,0,y) + 8/
         3*G( - z,1 - z,1 - z,y) - 4/3*G( - z,1 - z,y)*i_*Pi - 8/3*G(0,1 - z,1
          - z,y) - 4/3*G(0,1 - z,y) + 4/3*G(0,1 - z,y)*i_*Pi - 8/3*G(0,1 - z,y
         )*G(1,z) + 4/3*G(0,y)*i_*Pi - 4/3*G(0,y)*G(1,z) + 4/3*G(0,y)*G(1,z)*
         i_*Pi - 8/3*G(0,y)*G(1,1,z) - 4/3*G(0,1,z)*i_*Pi + 4/3*G(0,1,z)*G(1
          - z,y) + 8/3*G(0,1,1,z) + 4/3*G(1,1 - z,0,y) + 4/3*G(1,z)*i_*Pi + 4/
         3*G(1,z)*G(1 - z, - z,y) - 8/3*G(1,z)*G(1 - z,y) - 8/3*G(1,z)*G(1 - z
         ,0,y) + 8/3*G(1,z)*G( - z,1 - z,y) - 4/3*G(1,z)*G( - z,y)*i_*Pi + 4/3
         *G(1,0,1 - z,y) - 4/3*G(1,0,y)*i_*Pi + 4/3*G(1,0,y)*G(1,z) + 4/3*G(1,
         0,1,z) - 8/3*G(1,1,z) + 8/3*G(1,1,z)*G( - z,y) )

       + Nf*[1-y]^-2 * ( 4/3*G(1 - z,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)*i_*
         Pi + 4/3*G(0,y)*G(1,z) )

       + Nf*[1-y]^-1 * (  - 4/3*i_*Pi + 4/3*G(1 - z,y) + 4/3*G(1,z) )

       + Nf * ( 4/3*i_*Pi + 8/3*G(1 - z,1 - z,y) + 8/3*G(1 - z,1 - z,0,y) - 4/
         3*G(1 - z, - z,1 - z,y) - 4/3*G(1 - z,y) - 4/3*G(1 - z,y)*i_*Pi + 8/3
         *G(1 - z,0,1 - z,y) - 4/3*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*Pi - 4/3
         *G(1 - z,1,0,y) - 8/3*G( - z,1 - z,1 - z,y) + 4/3*G( - z,1 - z,y)*i_*
         Pi + 8/3*G(0,1 - z,1 - z,y) - 4/3*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*i_*
         Pi + 8/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,y)*i_*Pi - 4/3*G(0,y)*G(1,z)
          - 4/3*G(0,y)*G(1,z)*i_*Pi + 8/3*G(0,y)*G(1,1,z) + 4/3*G(0,1,z)*i_*Pi
          - 4/3*G(0,1,z)*G(1 - z,y) - 8/3*G(0,1,1,z) - 4/3*G(1,1 - z,0,y) - 4/
         3*G(1,z) - 4/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z, - z,y) + 8/3*G(1,z)
         *G(1 - z,y) + 8/3*G(1,z)*G(1 - z,0,y) - 8/3*G(1,z)*G( - z,1 - z,y) + 
         4/3*G(1,z)*G( - z,y)*i_*Pi - 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*i_*Pi
          - 4/3*G(1,0,y)*G(1,z) - 4/3*G(1,0,1,z) + 8/3*G(1,1,z) - 8/3*G(1,1,z)
         *G( - z,y) )

       + Nf*y*z^-2 * (  - 16/3*G(1 - z,1 - z,y) - 16/3*G(1 - z,1 - z,0,y) + 8/
         3*G(1 - z, - z,1 - z,y) + 8/3*G(1 - z,y)*i_*Pi - 16/3*G(1 - z,0,1 - z
         ,y) + 8/3*G(1 - z,0,y)*i_*Pi + 8/3*G(1 - z,1,0,y) + 16/3*G( - z,1 - z
         ,1 - z,y) - 8/3*G( - z,1 - z,y)*i_*Pi - 16/3*G(0,1 - z,1 - z,y) + 8/3
         *G(0,1 - z,y)*i_*Pi - 16/3*G(0,1 - z,y)*G(1,z) + 8/3*G(0,y)*G(1,z)*i_
         *Pi - 16/3*G(0,y)*G(1,1,z) - 8/3*G(0,1,z)*i_*Pi + 8/3*G(0,1,z)*G(1 - 
         z,y) + 16/3*G(0,1,1,z) + 8/3*G(1,1 - z,0,y) + 8/3*G(1,z)*i_*Pi + 8/3*
         G(1,z)*G(1 - z, - z,y) - 16/3*G(1,z)*G(1 - z,y) - 16/3*G(1,z)*G(1 - z
         ,0,y) + 16/3*G(1,z)*G( - z,1 - z,y) - 8/3*G(1,z)*G( - z,y)*i_*Pi + 8/
         3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_*Pi + 8/3*G(1,0,y)*G(1,z) + 8/3*G(1
         ,0,1,z) - 16/3*G(1,1,z) + 16/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-1 * ( 4/3*i_*Pi + 8*G(1 - z,1 - z,y) + 8*G(1 - z,1 - z,0,y)
          - 4*G(1 - z, - z,1 - z,y) - 4/3*G(1 - z,y) - 4*G(1 - z,y)*i_*Pi + 8*
         G(1 - z,0,1 - z,y) - 4*G(1 - z,0,y) - 4*G(1 - z,0,y)*i_*Pi - 4*G(1 - 
         z,1,0,y) - 8*G( - z,1 - z,1 - z,y) + 4*G( - z,1 - z,y)*i_*Pi + 8*G(0,
         1 - z,1 - z,y) - 4*G(0,1 - z,y) - 4*G(0,1 - z,y)*i_*Pi + 8*G(0,1 - z,
         y)*G(1,z) + 4*G(0,y)*i_*Pi - 4*G(0,y)*G(1,z) - 4*G(0,y)*G(1,z)*i_*Pi
          + 8*G(0,y)*G(1,1,z) + 4*G(0,1,z)*i_*Pi - 4*G(0,1,z)*G(1 - z,y) - 8*
         G(0,1,1,z) - 4*G(1,1 - z,0,y) - 4/3*G(1,z) - 4*G(1,z)*i_*Pi - 4*G(1,z
         )*G(1 - z, - z,y) + 8*G(1,z)*G(1 - z,y) + 8*G(1,z)*G(1 - z,0,y) - 8*
         G(1,z)*G( - z,1 - z,y) + 4*G(1,z)*G( - z,y)*i_*Pi - 4*G(1,0,1 - z,y)
          + 4*G(1,0,y)*i_*Pi - 4*G(1,0,y)*G(1,z) - 4*G(1,0,1,z) + 8*G(1,1,z)
          - 8*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-3 * (  - 16/3*G(1 - z,1 - z,0,y) + 8/3*G(1 - z, - z,1 - z,y
         ) - 16/3*G(1 - z,0,1 - z,y) + 8/3*G(1 - z,0,y)*i_*Pi + 8/3*G(1 - z,1,
         0,y) + 16/3*G( - z,1 - z,1 - z,y) - 8/3*G( - z,1 - z,y)*i_*Pi - 16/3*
         G(0,1 - z,1 - z,y) + 8/3*G(0,1 - z,y)*i_*Pi - 16/3*G(0,1 - z,y)*G(1,z
         ) + 8/3*G(0,y)*G(1,z)*i_*Pi - 16/3*G(0,y)*G(1,1,z) - 8/3*G(0,1,z)*i_*
         Pi + 8/3*G(0,1,z)*G(1 - z,y) + 16/3*G(0,1,1,z) + 8/3*G(1,1 - z,0,y)
          + 8/3*G(1,z)*G(1 - z, - z,y) - 16/3*G(1,z)*G(1 - z,0,y) + 16/3*G(1,z
         )*G( - z,1 - z,y) - 8/3*G(1,z)*G( - z,y)*i_*Pi + 8/3*G(1,0,1 - z,y)
          - 8/3*G(1,0,y)*i_*Pi + 8/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,1,z) + 16/3*
         G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-2 * ( 16/3*G(1 - z,1 - z,y) + 32/3*G(1 - z,1 - z,0,y) - 16/
         3*G(1 - z, - z,1 - z,y) - 8/3*G(1 - z,y)*i_*Pi + 32/3*G(1 - z,0,1 - z
         ,y) - 8/3*G(1 - z,0,y) - 16/3*G(1 - z,0,y)*i_*Pi - 16/3*G(1 - z,1,0,y
         ) - 32/3*G( - z,1 - z,1 - z,y) + 16/3*G( - z,1 - z,y)*i_*Pi + 32/3*G(
         0,1 - z,1 - z,y) - 8/3*G(0,1 - z,y) - 16/3*G(0,1 - z,y)*i_*Pi + 32/3*
         G(0,1 - z,y)*G(1,z) + 8/3*G(0,y)*i_*Pi - 8/3*G(0,y)*G(1,z) - 16/3*G(0
         ,y)*G(1,z)*i_*Pi + 32/3*G(0,y)*G(1,1,z) + 16/3*G(0,1,z)*i_*Pi - 16/3*
         G(0,1,z)*G(1 - z,y) - 32/3*G(0,1,1,z) - 16/3*G(1,1 - z,0,y) - 8/3*G(1
         ,z)*i_*Pi - 16/3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,y) + 32/
         3*G(1,z)*G(1 - z,0,y) - 32/3*G(1,z)*G( - z,1 - z,y) + 16/3*G(1,z)*G(
          - z,y)*i_*Pi - 16/3*G(1,0,1 - z,y) + 16/3*G(1,0,y)*i_*Pi - 16/3*G(1,
         0,y)*G(1,z) - 16/3*G(1,0,1,z) + 16/3*G(1,1,z) - 32/3*G(1,1,z)*G( - z,
         y) )

       + Nf*y^3*z^-3 * ( 16/3*G(1 - z,1 - z,0,y) - 8/3*G(1 - z, - z,1 - z,y)
          + 16/3*G(1 - z,0,1 - z,y) - 8/3*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,1,0
         ,y) - 16/3*G( - z,1 - z,1 - z,y) + 8/3*G( - z,1 - z,y)*i_*Pi + 16/3*
         G(0,1 - z,1 - z,y) - 8/3*G(0,1 - z,y)*i_*Pi + 16/3*G(0,1 - z,y)*G(1,z
         ) - 8/3*G(0,y)*G(1,z)*i_*Pi + 16/3*G(0,y)*G(1,1,z) + 8/3*G(0,1,z)*i_*
         Pi - 8/3*G(0,1,z)*G(1 - z,y) - 16/3*G(0,1,1,z) - 8/3*G(1,1 - z,0,y)
          - 8/3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,0,y) - 16/3*G(1,z
         )*G( - z,1 - z,y) + 8/3*G(1,z)*G( - z,y)*i_*Pi - 8/3*G(1,0,1 - z,y)
          + 8/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,1,z) - 16/3*
         G(1,1,z)*G( - z,y) )

       + N*y^-2*z * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/2*G(1
         ,z)*G( - z,y) )

       + N*y^-2*z^2 * ( 9/2*G( - z,1 - z,y) - 9/2*G(0,z)*G(1 - z,y) + 9/2*G(1,
         z)*G( - z,y) )

       + N*y^-1 * ( 9/2*G(1 - z,y) + 4*G( - z,1 - z,y) - 4*G(0,z)*G(1 - z,y)
          + 9/2*G(1,z) + 4*G(1,z)*G( - z,y) )

       + N*y^-1*z * (  - 9/2*G(1 - z,y) + 1/2*G( - z,1 - z,y) + 9/2*G(0,z) - 1/
         2*G(0,z)*G(1 - z,y) - 9/2*G(1,z) + 1/2*G(1,z)*G( - z,y) )

       + N*z^-3*[1-y-z]^-2 * (  - 8/3*G( - z,1 - z,0,y) + 8/3*G( - z, - z,1 - 
         z,y) - 8/3*G( - z,0,1 - z,y) - 8/3*G(0,y)*G(1,0,z) + 8/3*G(0,z)*G( - 
         z,1 - z,y) - 8/3*G(0,z)*G(0,1 - z,y) + 16/3*G(0,0,1,z) + 16/3*G(0,1,z
         )*G( - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(0,1,0,y) + 8/3*G(0,1,0,z)
          - 4/9*G(1,z)*Pi^2 + 8/3*G(1,z)*G( - z, - z,y) - 8/3*G(1,z)*G( - z,0,
         y) + 8/3*G(1,0,z)*G( - z,y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + N*z^-3*[1-y-z]^-1 * (  - 8/3*G(1 - z,0,y) + 8/3*G( - z,1 - z,y) + 10/
         3*G( - z,1 - z,0,y) - 10/3*G( - z, - z,1 - z,y) + 10/3*G( - z,0,1 - z
         ,y) - 8/3*G(0,1 - z,y) - 8/3*G(0,y)*G(1,z) + 10/3*G(0,y)*G(1,0,z) - 
         10/3*G(0,z)*G( - z,1 - z,y) + 10/3*G(0,z)*G(0,1 - z,y) - 20/3*G(0,0,1
         ,z) + 8/3*G(0,1,z) - 20/3*G(0,1,z)*G( - z,y) + 10/3*G(0,1,z)*G(0,y)
          - 10/3*G(0,1,0,y) - 10/3*G(0,1,0,z) + 5/9*G(1,z)*Pi^2 - 10/3*G(1,z)*
         G( - z, - z,y) + 8/3*G(1,z)*G( - z,y) + 10/3*G(1,z)*G( - z,0,y) + 8/3
         *G(1,0,y) - 10/3*G(1,0,z)*G( - z,y) - 10/3*G(1,0,1,z) - 20/3*G(1,1,0,
         z) )

       + N*z^-3 * (  - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 + 8/3*G(1
          - z,0,y) - 8/3*G( - z,1 - z,y) - 2/3*G( - z,1 - z,0,y) + 2/3*G( - z,
          - z,1 - z,y) - 2/3*G( - z,0,1 - z,y) + 8/3*G(0,1 - z,y) + 8/3*G(0,y)
         *G(1,z) - 2/3*G(0,y)*G(1,0,z) + 2*G(0,z)*G(1 - z,0,y) + 2/3*G(0,z)*G(
          - z,1 - z,y) - 2/3*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 4/3*G(0
         ,0,1,z) - 8/3*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) + 4/3*G(0,1,z)*G( - z,
         y) - 2/3*G(0,1,z)*G(0,y) + 2/3*G(0,1,0,y) + 2/3*G(0,1,0,z) + 2*G(1,1
          - z,0,y) + 1/3*G(1,y)*Pi^2 - 1/9*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z
         ,y) + 2/3*G(1,z)*G( - z, - z,y) - 8/3*G(1,z)*G( - z,y) - 2/3*G(1,z)*
         G( - z,0,y) + 2*G(1,0,1 - z,y) - 8/3*G(1,0,y) + 2*G(1,0,y)*G(1,z) + 2/
         3*G(1,0,z)*G( - z,y) + 2/3*G(1,0,1,z) - 2*G(1,1,0,y) + 4/3*G(1,1,0,z)
          )

       + N*z^-2*[1-y-z]^-2 * (  - 4/9*Pi^2 + 8*G( - z,1 - z,0,y) - 8*G( - z,
          - z,1 - z,y) + 8*G( - z,0,1 - z,y) - 8/3*G(0,y)*G(0,z) + 8*G(0,y)*G(
         1,0,z) - 8*G(0,z)*G( - z,1 - z,y) + 8*G(0,z)*G(0,1 - z,y) - 16*G(0,0,
         1,z) - 16*G(0,1,z)*G( - z,y) + 8*G(0,1,z)*G(0,y) - 8*G(0,1,0,y) - 8*
         G(0,1,0,z) + 4/3*G(1,z)*Pi^2 - 8*G(1,z)*G( - z, - z,y) + 8*G(1,z)*G(
          - z,0,y) + 8/3*G(1,0,y) + 8/3*G(1,0,z) - 8*G(1,0,z)*G( - z,y) - 8*G(
         1,0,1,z) - 16*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * ( 5/9*Pi^2 + 8*G(1 - z,0,y) - 8*G( - z,1 - z,y)
          - 8*G( - z,1 - z,0,y) + 8*G( - z, - z,1 - z,y) - 8*G( - z,0,1 - z,y)
          + 8*G(0,1 - z,y) - 4/3*G(0,y) + 10/3*G(0,y)*G(0,z) + 8*G(0,y)*G(1,z)
          - 8*G(0,y)*G(1,0,z) - 8/3*G(0,z)*G(1 - z,y) + 8*G(0,z)*G( - z,1 - z,
         y) - 8*G(0,z)*G(0,1 - z,y) + 16*G(0,0,1,z) - 32/3*G(0,1,z) + 16*G(0,1
         ,z)*G( - z,y) - 8*G(0,1,z)*G(0,y) + 8*G(0,1,0,y) + 8*G(0,1,0,z) - 4/3
         *G(1,z)*Pi^2 + 8*G(1,z)*G( - z, - z,y) - 8*G(1,z)*G( - z,y) - 8*G(1,z
         )*G( - z,0,y) - 26/3*G(1,0,y) - 6*G(1,0,z) + 8*G(1,0,z)*G( - z,y) + 8
         *G(1,0,1,z) + 16*G(1,1,0,z) )

       + N*z^-2 * (  - 1/9*Pi^2 + 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y)*
         Pi^2 - 16/3*G(1 - z,0,y) + 10/3*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y)
          - 2*G( - z, - z,1 - z,y) + 2*G( - z,0,1 - z,y) - 16/3*G(0,1 - z,y)
          + 4/3*G(0,y) - 2/3*G(0,y)*G(0,z) - 16/3*G(0,y)*G(1,z) + 2*G(0,y)*G(1
         ,0,z) + 14/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(
          - z,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) - 4*G(0,0,1
         ,z) + 8*G(0,1,z) + 2*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G( - z,y) + 2*
         G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) - 2*G(1,1 - z,0,y) - 1/
         3*G(1,y)*Pi^2 + 1/3*G(1,z)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)
         *G( - z, - z,y) + 10/3*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) - 2*G(
         1,0,1 - z,y) + 10/3*G(1,0,y) - 2*G(1,0,y)*G(1,z) + 10/3*G(1,0,z) - 2*
         G(1,0,z)*G( - z,y) - 2*G(1,0,1,z) + 2*G(1,1,0,y) - 4*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-2 * ( 10/9*Pi^2 - 8*G( - z,1 - z,0,y) + 8*G( - z, - z
         ,1 - z,y) - 8*G( - z,0,1 - z,y) + 20/3*G(0,y)*G(0,z) - 8*G(0,y)*G(1,0
         ,z) + 8*G(0,z)*G( - z,1 - z,y) - 8*G(0,z)*G(0,1 - z,y) + 16*G(0,0,1,z
         ) + 16*G(0,1,z)*G( - z,y) - 8*G(0,1,z)*G(0,y) + 8*G(0,1,0,y) + 8*G(0,
         1,0,z) - 4/3*G(1,z)*Pi^2 + 8*G(1,z)*G( - z, - z,y) - 8*G(1,z)*G( - z,
         0,y) - 20/3*G(1,0,y) - 20/3*G(1,0,z) + 8*G(1,0,z)*G( - z,y) + 8*G(1,0
         ,1,z) + 16*G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * (  - 2*zeta3 - 31/36*Pi^2 - 1/3*G(1 - z,y)*Pi^2
          - 32/3*G(1 - z,0,y) + 2*G(1 - z,1,0,y) + 8*G( - z,1 - z,y) + 4*G( - 
         z,1 - z,0,y) - 8*G( - z, - z,1 - z,y) + 4*G( - z,0,1 - z,y) - 32/3*G(
         0,1 - z,y) + 8/3*G(0,y) + 1/3*G(0,y)*Pi^2 - 31/6*G(0,y)*G(0,z) - 32/3
         *G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z) - 4/3*G(0,z) + 1/3*G(0,z)*Pi^2 + 
         16/3*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G( - z,1 - 
         z,y) + 6*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) + 2*G(0,0,y)*G(0,z)
          - 12*G(0,0,1,z) + 40/3*G(0,1,z) - 12*G(0,1,z)*G( - z,y) + 6*G(0,1,z)
         *G(0,y) - 8*G(0,1,0,y) - 6*G(0,1,0,z) - 2*G(1,1 - z,0,y) + 2/3*G(1,z)
         *Pi^2 - 8*G(1,z)*G( - z, - z,y) + 8*G(1,z)*G( - z,y) + 4*G(1,z)*G( - 
         z,0,y) - 2*G(1,0,1 - z,y) + 47/6*G(1,0,y) - 2*G(1,0,y)*G(1,z) + 79/6*
         G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G( - z,y) - 2*G(1,0,0,y
         ) - 6*G(1,0,1,z) - 10*G(1,1,0,z) )

       + N*z^-1*[1-y]^-1 * (  - 48*zeta3 + 11/12*Pi^2 - 16*G(1 - z, - z,1 - z,
         y) - 11/3*G(1 - z,y)*Pi^2 - 5/6*G(1 - z,0,y) - 4*G(1 - z,0,0,y) + 6*
         G(1 - z,1,0,y) - 11/2*G( - z,1 - z,y) - 5/6*G(0,1 - z,y) - 4*G(0,1 - 
         z,0,y) - 16*G(0, - z,1 - z,y) - 16*G(0, - z,y)*G(1,z) - 2/3*G(0,y)*
         Pi^2 + 22/3*G(0,y)*i_*Pi + 1/2*G(0,y)*G(0,z) - 5/6*G(0,y)*G(1,z) - 2*
         G(0,y)*G(1,0,z) + 3*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,0,y) + 18*G(0,z)*
         G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) - 4*G(0,0,1 - z,y) - 7*G(0,0,y) - 4*
         G(0,0,y)*G(1,z) + 16*G(0,0,1,z) - 11/2*G(0,1,z) - 16*G(0,1,z)*G(1 - z
         ,y) + 2*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) - 20*G(0,1,0,z) + 2*G(1,1 - z,
         0,y) + 2*G(1,y)*Pi^2 - 11/3*G(1,z)*Pi^2 - 16*G(1,z)*G(1 - z, - z,y)
          - 11/2*G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) - 11*G(1,0,y) + 2*G(1,0,y
         )*G(1,z) + 19/2*G(1,0,z) + 20*G(1,0,z)*G(1 - z,y) + 4*G(1,0,0,y) - 16
         *G(1,0,1,z) - 12*G(1,1,0,y) + 20*G(1,1,0,z) )

       + N*z^-1 * ( 50*zeta3 - 5/6*Pi^2 - 2*G(1 - z,1 - z, - z,1 - z,y) + 65/3
         *G(1 - z,1 - z,y) + 37/3*G(1 - z,1 - z,0,y) + 6*G(1 - z,1 - z,0,0,y)
          - 2*G(1 - z,1 - z,1,0,y) + 64/3*G(1 - z, - z,1 - z,y) - 18*G(1 - z,y
         ) + 2*G(1 - z,y)*zeta3 + 83/18*G(1 - z,y)*Pi^2 - 22/3*G(1 - z,y)*i_*
         Pi + 37/3*G(1 - z,0,1 - z,y) + 6*G(1 - z,0,1 - z,0,y) + 2*G(1 - z,0,
          - z,1 - z,y) + 11/3*G(1 - z,0,y) + 1/3*G(1 - z,0,y)*Pi^2 - 22/3*G(1
          - z,0,y)*i_*Pi + 6*G(1 - z,0,0,1 - z,y) + 9*G(1 - z,0,0,y) - 4*G(1
          - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) - 2/3*G(1 - z,1,y)*Pi^2 + 2*G(
         1 - z,1,0,1 - z,y) - 43/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,0,y) + 4*G(1
          - z,1,1,0,y) - 1/3*G( - z,1 - z,1 - z,y) - 6*G( - z,1 - z,1 - z,0,y)
          + 2*G( - z,1 - z, - z,1 - z,y) + 10/3*G( - z,1 - z,y) + 1/3*G( - z,1
          - z,y)*Pi^2 + 22/3*G( - z,1 - z,y)*i_*Pi - 6*G( - z,1 - z,0,1 - z,y)
          - 1/3*G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,1 - z,y) + 25/3*G( - z
         , - z,1 - z,y) - 2*G( - z, - z,1 - z,0,y) + 2*G( - z, - z, - z,1 - z,
         y) - 2*G( - z, - z,0,1 - z,y) - 6*G( - z,0,1 - z,1 - z,y) - 1/3*G( - 
         z,0,1 - z,y) + 37/3*G(0,1 - z,1 - z,y) + 6*G(0,1 - z,1 - z,0,y) + 2*
         G(0,1 - z, - z,1 - z,y) + 2*G(0,1 - z, - z,y)*G(1,z) + 11/3*G(0,1 - z
         ,y) + G(0,1 - z,y)*Pi^2 - 22/3*G(0,1 - z,y)*i_*Pi + 37/3*G(0,1 - z,y)
         *G(1,z) - 2*G(0,1 - z,y)*G(1,0,z) + 6*G(0,1 - z,0,1 - z,y) + 9*G(0,1
          - z,0,y) + 6*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1 - z,1,0,y) - 2*G(0, - z
         ,1 - z,1 - z,y) + 7*G(0, - z,1 - z,y) - 2*G(0, - z,1 - z,y)*G(1,z) + 
         2*G(0, - z,1 - z,0,y) - 2*G(0, - z, - z,1 - z,y) - 2*G(0, - z, - z,y)
         *G(1,z) + 7*G(0, - z,y)*G(1,z) - 2*G(0, - z,y)*G(1,1,z) + 2*G(0, - z,
         0,1 - z,y) + 2*G(0, - z,0,y)*G(1,z) - 4/3*G(0,y) + 1/3*G(0,y)*Pi^2 - 
         22/3*G(0,y)*i_*Pi + 11/3*G(0,y)*G(1,z) + 1/3*G(0,y)*G(1,z)*Pi^2 - 22/
         3*G(0,y)*G(1,z)*i_*Pi - 10/3*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,1,z) + 
         37/3*G(0,y)*G(1,1,z) + 2*G(0,y)*G(1,1,0,z) + 4/3*G(0,z) - 10/3*G(0,z)
         *Pi^2 - 12*G(0,z)*G(1 - z,1 - z,y) + 2*G(0,z)*G(1 - z,1 - z,0,y) - 2/
         3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 4*G(0,z)*G(1 - z,0
         ,1 - z,y) + 2/3*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1 - z,0,0,y) - 2*G(0
         ,z)*G(1 - z,1,0,y) + 4*G(0,z)*G( - z,1 - z,1 - z,y) - 14/3*G(0,z)*G(
          - z,1 - z,y) + 2*G(0,z)*G( - z,1 - z,0,y) - 4*G(0,z)*G(0,1 - z,1 - z
         ,y) - 46/3*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*
         G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 8/
         3*G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 6*G(0
         ,0,1 - z,1 - z,y) + 9*G(0,0,1 - z,y) + 6*G(0,0,1 - z,y)*G(1,z) + 7*G(
         0,0,y) - 2*G(0,0,y)*G(0,z) + 9*G(0,0,y)*G(1,z) - 2*G(0,0,y)*G(1,0,z)
          + 6*G(0,0,y)*G(1,1,z) - 25/3*G(0,0,1,z) - 2*G(0,0,1,z)*G(1 - z,y) + 
         2*G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,z) + 6*G(0,0,1,1,z) - 4*G(0,1,1 - z
         ,0,y) - 4/3*G(0,1,y)*Pi^2 + 8/3*G(0,1,z) + 1/3*G(0,1,z)*Pi^2 + 22/3*
         G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - z,1 - z,y) + 28/3*G(0,1,z)*G(1 - z,
         y) - 2*G(0,1,z)*G(1 - z,0,y) + 6*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1,z
         )*G( - z, - z,y) + 11/3*G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y)
          - 2*G(0,1,z)*G(0, - z,y) - 25/3*G(0,1,z)*G(0,y) - 2*G(0,1,z)*G(1,1
          - z,y) + 2*G(0,1,z)*G(1,0,y) - 4*G(0,1,0,1 - z,y) - 14/3*G(0,1,0,y)
          - 4*G(0,1,0,y)*G(1,z) + 82/3*G(0,1,0,z) + 6*G(0,1,0,z)*G(1 - z,y) - 
         2*G(0,1,0,z)*G( - z,y) + 2*G(0,1,0,z)*G(0,y) - 6*G(0,1,0,z)*G(1,y) + 
         6*G(0,1,0,1,z) - 37/3*G(0,1,1,z) + 6*G(0,1,1,z)*G( - z,y) - 6*G(0,1,1
         ,z)*G(0,y) + 8*G(0,1,1,0,y) + 2*G(0,1,1,0,z) - 2*G(1,1 - z, - z,1 - z
         ,y) - 4/3*G(1,1 - z,y)*Pi^2 - 17/3*G(1,1 - z,0,y) - 6*G(1,1 - z,0,0,y
         ) + 6*G(1,1 - z,1,0,y) - 2*G(1,y)*zeta3 - 53/18*G(1,y)*Pi^2 - 4/3*G(1
         ,y)*G(1,z)*Pi^2 - 18*G(1,z) + 2*G(1,z)*zeta3 + 59/18*G(1,z)*Pi^2 - 22/
         3*G(1,z)*i_*Pi - 2*G(1,z)*G(1 - z,1 - z, - z,y) + 64/3*G(1,z)*G(1 - z
         , - z,y) + 65/3*G(1,z)*G(1 - z,y) + 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 2*G(
         1,z)*G(1 - z,0, - z,y) + 37/3*G(1,z)*G(1 - z,0,y) + 6*G(1,z)*G(1 - z,
         0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 2*G(1,z)*G( - z,1 - z, - z,y) - 1/
         3*G(1,z)*G( - z,1 - z,y) - 6*G(1,z)*G( - z,1 - z,0,y) + 2*G(1,z)*G(
          - z, - z,1 - z,y) + 2*G(1,z)*G( - z, - z, - z,y) + 25/3*G(1,z)*G( - 
         z, - z,y) - 2*G(1,z)*G( - z, - z,0,y) + 10/3*G(1,z)*G( - z,y) + 1/3*
         G(1,z)*G( - z,y)*Pi^2 + 22/3*G(1,z)*G( - z,y)*i_*Pi - 6*G(1,z)*G( - z
         ,0,1 - z,y) - 1/3*G(1,z)*G( - z,0,y) - 2*G(1,z)*G(1,1 - z, - z,y) - 
         17/3*G(1,0,1 - z,y) - 6*G(1,0,1 - z,0,y) - 2*G(1,0, - z,1 - z,y) - 2*
         G(1,0, - z,y)*G(1,z) + 18*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 22/3*G(1,0,y
         )*i_*Pi - 17/3*G(1,0,y)*G(1,z) - 2*G(1,0,y)*G(1,0,z) - 94/3*G(1,0,z)
          - 2/3*G(1,0,z)*Pi^2 - 6*G(1,0,z)*G(1 - z,1 - z,y) - 24*G(1,0,z)*G(1
          - z,y) + 2*G(1,0,z)*G(1 - z,0,y) + 2*G(1,0,z)*G( - z,1 - z,y) - 14/3
         *G(1,0,z)*G( - z,y) + 2*G(1,0,z)*G( - z,0,y) + 6*G(1,0,z)*G(1,1 - z,y
         ) - 6*G(1,0,0,1 - z,y) - 7*G(1,0,0,y) - 6*G(1,0,0,y)*G(1,z) - 2*G(1,0
         ,0,1,z) + 40/3*G(1,0,1,z) - 2*G(1,0,1,z)*G(1 - z,y) + 6*G(1,0,1,z)*G(
          - z,y) - 2*G(1,0,1,z)*G(1,y) + 4*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 2*
         G(1,1,1 - z,0,y) + 2*G(1,1,y)*Pi^2 + 65/3*G(1,1,z) + 2/3*G(1,1,z)*
         Pi^2 + 2*G(1,1,z)*G( - z, - z,y) - 1/3*G(1,1,z)*G( - z,y) - 6*G(1,1,z
         )*G( - z,0,y) + 2*G(1,1,0,1 - z,y) + 53/3*G(1,1,0,y) + 2*G(1,1,0,y)*
         G(1,z) - 12*G(1,1,0,z) - 10*G(1,1,0,z)*G(1 - z,y) + 2*G(1,1,0,z)*G(
          - z,y) + 6*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 2*G(1,1,0,1,z) - 12*
         G(1,1,1,0,y) - 10*G(1,1,1,0,z) )

       + N*[1-y-z]^-2 * (  - 4/3*Pi^2 + 16/3*G( - z,1 - z,0,y) + 16/3*G( - z,0
         ,1 - z,y) - 8*G(0,y)*G(0,z) + 8/3*G(0,y)*G(1,0,z) - 16/3*G(0,z)*G( - 
         z,1 - z,y) + 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,z)*G(1,0,y) - 16/3*G(0
         ,0,1,z) - 16/3*G(0,1,z)*G( - z,y) + 8/3*G(0,1,z)*G(0,y) - 8/3*G(0,1,0
         ,y) - 8/3*G(0,1,0,z) + 8/3*G(1,1 - z,0,y) - 4/9*G(1,y)*Pi^2 + 4/9*G(1
         ,z)*Pi^2 + 16/3*G(1,z)*G( - z,0,y) + 8/3*G(1,0,1 - z,y) + 8*G(1,0,y)
          + 8/3*G(1,0,y)*G(1,z) + 8*G(1,0,z) - 16/3*G(1,0,z)*G( - z,y) - 8/3*
         G(1,0,1,z) + 8/3*G(1,1,0,y) - 16/3*G(1,1,0,z) )

       + N*[1-y-z]^-1 * ( 2/3*Pi^2 + 16/3*G(1 - z,0,y) - 8/3*G( - z,1 - z,0,y)
          - 8/3*G( - z,0,1 - z,y) + 16/3*G(0,1 - z,y) - 4/3*G(0,y) + 4*G(0,y)*
         G(0,z) + 16/3*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,0,z) + 4/3*G(0,z) - 16/3
         *G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G( - z,1 - z,y) - 4/3*G(0,z)*G(0,1 - 
         z,y) + 4/3*G(0,z)*G(1,0,y) + 8/3*G(0,0,1,z) - 16/3*G(0,1,z) + 8/3*G(0
         ,1,z)*G( - z,y) - 4/3*G(0,1,z)*G(0,y) + 4/3*G(0,1,0,y) + 4/3*G(0,1,0,
         z) - 4/3*G(1,1 - z,0,y) + 2/9*G(1,y)*Pi^2 - 2/9*G(1,z)*Pi^2 - 8/3*G(1
         ,z)*G( - z,0,y) - 4/3*G(1,0,1 - z,y) - 4*G(1,0,y) - 4/3*G(1,0,y)*G(1,
         z) - 28/3*G(1,0,z) + 8/3*G(1,0,z)*G( - z,y) + 4/3*G(1,0,1,z) - 4/3*G(
         1,1,0,y) + 8/3*G(1,1,0,z) )

       + N*[1-y]^-2 * (  - 12*zeta3 - 1/4*Pi^2 - 4*G(1 - z, - z,1 - z,y) - 5/3
         *G(1 - z,y)*Pi^2 + 7/6*G(1 - z,0,y) - 4*G(1 - z,0,0,y) + 6*G(1 - z,1,
         0,y) + 3/2*G( - z,1 - z,y) + 7/6*G(0,1 - z,y) - 4*G(0,1 - z,0,y) - 4*
         G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) + 27/2*G(0,y) - 2/3*G(0,y)*
         Pi^2 + 22/3*G(0,y)*i_*Pi - 7/2*G(0,y)*G(0,z) + 7/6*G(0,y)*G(1,z) - 2*
         G(0,y)*G(1,0,z) + G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,0,y) + 6*G(0,z)*G(0,
         1 - z,y) + 2*G(0,z)*G(1,0,y) - 4*G(0,0,1 - z,y) - 7*G(0,0,y) - 4*G(0,
         0,y)*G(1,z) + 4*G(0,0,1,z) + 3/2*G(0,1,z) - 4*G(0,1,z)*G(1 - z,y) + 2
         *G(0,1,z)*G(0,y) + 6*G(0,1,0,y) - 8*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 2
         *G(1,y)*Pi^2 - 5/3*G(1,z)*Pi^2 - 4*G(1,z)*G(1 - z, - z,y) + 3/2*G(1,z
         )*G( - z,y) + 2*G(1,0,1 - z,y) + 3*G(1,0,y) + 2*G(1,0,y)*G(1,z) - 3/2
         *G(1,0,z) + 8*G(1,0,z)*G(1 - z,y) + 4*G(1,0,0,y) - 4*G(1,0,1,z) - 12*
         G(1,1,0,y) + 8*G(1,1,0,z) )

       + N*[1-y]^-1 * (  - 6*zeta3 + 13/6*Pi^2 + 22/3*i_*Pi - 2*G(1 - z, - z,1
          - z,y) + 37/6*G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - 11*G(1 - z,0,y) - 3
         *G( - z,1 - z,y) - 11*G(0,1 - z,y) - 2*G(0, - z,1 - z,y) - 2*G(0, - z
         ,y)*G(1,z) - 18*G(0,y) + 15*G(0,y)*G(0,z) - 11*G(0,y)*G(1,z) + 1/3*G(
         0,z)*Pi^2 + 6*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(0,1 - z,y) + 2*G(0,0,1,z
         ) + 3*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,0,z) + 37/6*G(1,z)
          - 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) - 
         10*G(1,0,y) - 3*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,1,z) + 2*
         G(1,1,0,z) )

       + N*[y+z]^-1 * ( 16/3*G(1 - z,1 - z,0,y) + 16/3*G(1 - z,0,1 - z,y) + 16/
         3*G(0,1 - z,1 - z,y) + 16/3*G(0,1 - z,y)*G(1,z) + 16/3*G(0,y)*G(1,1,z
         ) - 16/3*G(0,z)*G(1 - z,1 - z,y) - 16/3*G(0,1,z)*G(1 - z,y) - 16/3*G(
         0,1,1,z) + 16/3*G(1,z)*G(1 - z,0,y) - 16/3*G(1,0,z)*G(1 - z,y) - 16/3
         *G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + N * ( 26*zeta3 - 3/2*Pi^2 - 22/3*i_*Pi + 2*G(1 - z,1 - z, - z,1 - z,y
         ) - 65/3*G(1 - z,1 - z,y) - 53/3*G(1 - z,1 - z,0,y) - 6*G(1 - z,1 - z
         ,0,0,y) + 2*G(1 - z,1 - z,1,0,y) + 8/3*G(1 - z, - z,1 - z,y) + 49/3*
         G(1 - z,y) - 2*G(1 - z,y)*zeta3 + 37/18*G(1 - z,y)*Pi^2 + 22/3*G(1 - 
         z,y)*i_*Pi - 53/3*G(1 - z,0,1 - z,y) - 6*G(1 - z,0,1 - z,0,y) - 2*G(1
          - z,0, - z,1 - z,y) + 37/3*G(1 - z,0,y) - 1/3*G(1 - z,0,y)*Pi^2 + 22/
         3*G(1 - z,0,y)*i_*Pi - 6*G(1 - z,0,0,1 - z,y) - G(1 - z,0,0,y) + 4*G(
         1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 - 2*
         G(1 - z,1,0,1 - z,y) - 5/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,0,y) - 4*G(
         1 - z,1,1,0,y) + 1/3*G( - z,1 - z,1 - z,y) + 6*G( - z,1 - z,1 - z,0,y
         ) - 2*G( - z,1 - z, - z,1 - z,y) + 14*G( - z,1 - z,y) - 1/3*G( - z,1
          - z,y)*Pi^2 - 22/3*G( - z,1 - z,y)*i_*Pi + 6*G( - z,1 - z,0,1 - z,y)
          + 17/3*G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,1 - z,y) - 1/3*G( - z
         , - z,1 - z,y) + 2*G( - z, - z,1 - z,0,y) - 2*G( - z, - z, - z,1 - z,
         y) + 2*G( - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 17/3*G(
          - z,0,1 - z,y) - 53/3*G(0,1 - z,1 - z,y) - 6*G(0,1 - z,1 - z,0,y) - 
         2*G(0,1 - z, - z,1 - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) + 37/3*G(0,1
          - z,y) - G(0,1 - z,y)*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 53/3*G(0,1 - 
         z,y)*G(1,z) + 2*G(0,1 - z,y)*G(1,0,z) - 6*G(0,1 - z,0,1 - z,y) - G(0,
         1 - z,0,y) - 6*G(0,1 - z,0,y)*G(1,z) + 4*G(0,1 - z,1,0,y) + 2*G(0, - 
         z,1 - z,1 - z,y) + 17*G(0, - z,1 - z,y) + 2*G(0, - z,1 - z,y)*G(1,z)
          - 2*G(0, - z,1 - z,0,y) + 2*G(0, - z, - z,1 - z,y) + 2*G(0, - z, - z
         ,y)*G(1,z) + 17*G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,1,z) - 2*G(0,
          - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 9*G(0,y) + 1/3*G(0,y)*Pi^2
          - 22/3*G(0,y)*i_*Pi - 20*G(0,y)*G(0,z) + 37/3*G(0,y)*G(1,z) - 1/3*G(
         0,y)*G(1,z)*Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi + 10*G(0,y)*G(1,0,z) + 2*
         G(0,y)*G(1,0,1,z) - 53/3*G(0,y)*G(1,1,z) - 2*G(0,y)*G(1,1,0,z) - 18*
         G(0,z) - 2*G(0,z)*Pi^2 + 52/3*G(0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1
          - z,1 - z,0,y) - 12*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2
          + 4*G(0,z)*G(1 - z,0,1 - z,y) + 22/3*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*
         G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) - 4*G(0,z)*G( - z,1 - z,1 - 
         z,y) - 2/3*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y) + 4*G(
         0,z)*G(0,1 - z,1 - z,y) - 14*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z
         ,0,y) + 2*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*
         G(1,0,1 - z,y) - 8*G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*
         G(1,1,0,y) - 6*G(0,0,1 - z,1 - z,y) - G(0,0,1 - z,y) - 6*G(0,0,1 - z,
         y)*G(1,z) + 9*G(0,0,y) - 2*G(0,0,y)*G(0,z) - G(0,0,y)*G(1,z) + 2*G(0,
         0,y)*G(1,0,z) - 6*G(0,0,y)*G(1,1,z) - 13*G(0,0,1,z) + 2*G(0,0,1,z)*G(
         1 - z,y) - 2*G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,z) - 6*G(0,0,1,1,z) + 4*
         G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 + 2*G(0,1,z) - 1/3*G(0,1,z)*Pi^2
          - 22/3*G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,1 - z,y) + 20*G(0,1,z)*G(
         1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G( - z,1 - z,y) - 2*
         G(0,1,z)*G( - z, - z,y) - G(0,1,z)*G( - z,y) + 2*G(0,1,z)*G(0,1 - z,y
         ) + 2*G(0,1,z)*G(0, - z,y) + 3*G(0,1,z)*G(0,y) + 2*G(0,1,z)*G(1,1 - z
         ,y) - 2*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,1 - z,y) - 2*G(0,1,0,y) + 4*G(0
         ,1,0,y)*G(1,z) + 6*G(0,1,0,z) - 6*G(0,1,0,z)*G(1 - z,y) + 2*G(0,1,0,z
         )*G( - z,y) - 2*G(0,1,0,z)*G(0,y) + 6*G(0,1,0,z)*G(1,y) - 6*G(0,1,0,1
         ,z) + 53/3*G(0,1,1,z) - 6*G(0,1,1,z)*G( - z,y) + 6*G(0,1,1,z)*G(0,y)
          - 8*G(0,1,1,0,y) - 2*G(0,1,1,0,z) + 2*G(1,1 - z, - z,1 - z,y) + 4/3*
         G(1,1 - z,y)*Pi^2 + 25/3*G(1,1 - z,0,y) + 6*G(1,1 - z,0,0,y) - 6*G(1,
         1 - z,1,0,y) + 2*G(1,y)*zeta3 - 3/2*G(1,y)*Pi^2 + 4/3*G(1,y)*G(1,z)*
         Pi^2 + 49/3*G(1,z) - 2*G(1,z)*zeta3 + 19/6*G(1,z)*Pi^2 + 22/3*G(1,z)*
         i_*Pi + 2*G(1,z)*G(1 - z,1 - z, - z,y) + 8/3*G(1,z)*G(1 - z, - z,y)
          - 65/3*G(1,z)*G(1 - z,y) - 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 2*G(1,z)*G(1
          - z,0, - z,y) - 53/3*G(1,z)*G(1 - z,0,y) - 6*G(1,z)*G(1 - z,0,0,y)
          - 2*G(1,z)*G(1 - z,1,0,y) - 2*G(1,z)*G( - z,1 - z, - z,y) + 1/3*G(1,
         z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,1 - z,0,y) - 2*G(1,z)*G( - z, - 
         z,1 - z,y) - 2*G(1,z)*G( - z, - z, - z,y) - 1/3*G(1,z)*G( - z, - z,y)
          + 2*G(1,z)*G( - z, - z,0,y) + 14*G(1,z)*G( - z,y) - 1/3*G(1,z)*G( - 
         z,y)*Pi^2 - 22/3*G(1,z)*G( - z,y)*i_*Pi + 6*G(1,z)*G( - z,0,1 - z,y)
          + 17/3*G(1,z)*G( - z,0,y) + 2*G(1,z)*G(1,1 - z, - z,y) + 25/3*G(1,0,
         1 - z,y) + 6*G(1,0,1 - z,0,y) + 2*G(1,0, - z,1 - z,y) + 2*G(1,0, - z,
         y)*G(1,z) + 6*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 22/3*G(1,0,y)*i_*Pi + 25/
         3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) + 20*G(1,0,z) + 2/3*G(1,0,z)*
         Pi^2 + 6*G(1,0,z)*G(1 - z,1 - z,y) - 20/3*G(1,0,z)*G(1 - z,y) - 2*G(1
         ,0,z)*G(1 - z,0,y) - 2*G(1,0,z)*G( - z,1 - z,y) - 2/3*G(1,0,z)*G( - z
         ,y) - 2*G(1,0,z)*G( - z,0,y) - 6*G(1,0,z)*G(1,1 - z,y) + 6*G(1,0,0,1
          - z,y) + 3*G(1,0,0,y) + 6*G(1,0,0,y)*G(1,z) + 2*G(1,0,0,1,z) + 52/3*
         G(1,0,1,z) + 2*G(1,0,1,z)*G(1 - z,y) - 6*G(1,0,1,z)*G( - z,y) + 2*G(1
         ,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 6*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y)
          - 2*G(1,1,y)*Pi^2 - 65/3*G(1,1,z) - 2/3*G(1,1,z)*Pi^2 - 2*G(1,1,z)*
         G( - z, - z,y) + 1/3*G(1,1,z)*G( - z,y) + 6*G(1,1,z)*G( - z,0,y) - 2*
         G(1,1,0,1 - z,y) + 9*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z) - 16*G(1,1,0,z)
          + 10*G(1,1,0,z)*G(1 - z,y) - 2*G(1,1,0,z)*G( - z,y) - 6*G(1,1,0,z)*
         G(1,y) - 4*G(1,1,0,0,y) + 2*G(1,1,0,1,z) + 12*G(1,1,1,0,y) + 10*G(1,1
         ,1,0,z) )

       + N*z*[1-y-z]^-2 * ( 2/3*Pi^2 + 4*G(0,y)*G(0,z) - 4*G(1,0,y) - 4*G(1,0,
         z) )

       + N*z*[1-y-z]^-1 * ( 1/2*Pi^2 + 3*G(0,y)*G(0,z) - 3*G(1,0,y) - 3*G(1,0,
         z) )

       + N*z*[1-y]^-3 * ( 45*zeta3 - 9/2*Pi^2 + 15*G(1 - z, - z,1 - z,y) + 5/2
         *G(1 - z,y)*Pi^2 - 27*G( - z,1 - z,y) + 15*G(0, - z,1 - z,y) + 15*G(0
         , - z,y)*G(1,z) - 5/2*G(0,z)*Pi^2 - 15*G(0,z)*G(0,1 - z,y) - 15*G(0,0
         ,1,z) - 27*G(0,1,z) + 15*G(0,1,z)*G(1 - z,y) + 15*G(0,1,0,z) + 5/2*G(
         1,z)*Pi^2 + 15*G(1,z)*G(1 - z, - z,y) - 27*G(1,z)*G( - z,y) + 27*G(1,
         0,z) - 15*G(1,0,z)*G(1 - z,y) + 15*G(1,0,1,z) - 15*G(1,1,0,z) )

       + N*z*[1-y]^-2 * (  - 24*zeta3 + 3*Pi^2 - 8*G(1 - z, - z,1 - z,y) - 27/
         2*G(1 - z,y) - 4/3*G(1 - z,y)*Pi^2 + 33*G( - z,1 - z,y) - 8*G(0, - z,
         1 - z,y) - 8*G(0, - z,y)*G(1,z) + 27/2*G(0,z) + 4/3*G(0,z)*Pi^2 - 15*
         G(0,z)*G(1 - z,y) + 8*G(0,z)*G(0,1 - z,y) + 8*G(0,0,1,z) + 18*G(0,1,z
         ) - 8*G(0,1,z)*G(1 - z,y) - 8*G(0,1,0,z) - 27/2*G(1,z) - 4/3*G(1,z)*
         Pi^2 - 8*G(1,z)*G(1 - z, - z,y) + 33*G(1,z)*G( - z,y) - 18*G(1,0,z)
          + 8*G(1,0,z)*G(1 - z,y) - 8*G(1,0,1,z) + 8*G(1,1,0,z) )

       + N*z*[1-y]^-1 * ( 9/2*G(1 - z,y) - 1/2*G( - z,1 - z,y) - 9/2*G(0,z) + 
         1/2*G(0,z)*G(1 - z,y) + 9/2*G(1,z) - 1/2*G(1,z)*G( - z,y) )

       + N*z^2*[1-y]^-4 * (  - 81*zeta3 - 27*G(1 - z, - z,1 - z,y) - 9/2*G(1
          - z,y)*Pi^2 - 27*G(0, - z,1 - z,y) - 27*G(0, - z,y)*G(1,z) + 9/2*G(0
         ,z)*Pi^2 + 27*G(0,z)*G(0,1 - z,y) + 27*G(0,0,1,z) - 27*G(0,1,z)*G(1
          - z,y) - 27*G(0,1,0,z) - 9/2*G(1,z)*Pi^2 - 27*G(1,z)*G(1 - z, - z,y)
          + 27*G(1,0,z)*G(1 - z,y) - 27*G(1,0,1,z) + 27*G(1,1,0,z) )

       + N*z^2*[1-y]^-3 * ( 54*zeta3 + 18*G(1 - z, - z,1 - z,y) + 3*G(1 - z,y)
         *Pi^2 - 27*G( - z,1 - z,y) + 18*G(0, - z,1 - z,y) + 18*G(0, - z,y)*G(
         1,z) - 3*G(0,z)*Pi^2 + 27*G(0,z)*G(1 - z,y) - 18*G(0,z)*G(0,1 - z,y)
          - 18*G(0,0,1,z) + 18*G(0,1,z)*G(1 - z,y) + 18*G(0,1,0,z) + 3*G(1,z)*
         Pi^2 + 18*G(1,z)*G(1 - z, - z,y) - 27*G(1,z)*G( - z,y) - 18*G(1,0,z)*
         G(1 - z,y) + 18*G(1,0,1,z) - 18*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * ( 9/2*G( - z,1 - z,y) - 9/2*G(0,z)*G(1 - z,y) + 9/2*
         G(1,z)*G( - z,y) )

       + N*y*z^-3 * (  - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 + 14/3*
         G(1 - z,0,y) - 14/3*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) - 2*G( - z,
          - z,1 - z,y) + 2*G( - z,0,1 - z,y) + 14/3*G(0,1 - z,y) + 14/3*G(0,y)
         *G(1,z) + 2*G(0,y)*G(1,0,z) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G( - z
         ,1 - z,y) + 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) - 4*G(0,0,1,z)
          - 14/3*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G( - z,y) + 2*
         G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 2*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 1/
         3*G(1,y)*Pi^2 + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)
         *G( - z, - z,y) - 14/3*G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) + 2*G(
         1,0,1 - z,y) - 14/3*G(1,0,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,0,z)*G( - z,
         y) - 2*G(1,0,1,z) - 2*G(1,1,0,y) - 4*G(1,1,0,z) )

       + N*y*z^-2 * ( 20*G(1 - z,1 - z, - z,1 - z,y) + 46*G(1 - z,1 - z,y) + 4
         *G(1 - z,1 - z,y)*Pi^2 + 86/3*G(1 - z,1 - z,0,y) + 12*G(1 - z,1 - z,0
         ,0,y) - 4*G(1 - z,1 - z,1,0,y) + 92/3*G(1 - z, - z,1 - z,y) - 20*G(1
          - z,y) + 76*G(1 - z,y)*zeta3 + 11/9*G(1 - z,y)*Pi^2 - 44/3*G(1 - z,y
         )*i_*Pi + 86/3*G(1 - z,0,1 - z,y) + 12*G(1 - z,0,1 - z,0,y) + 28*G(1
          - z,0, - z,1 - z,y) - 83/3*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2 - 44/
         3*G(1 - z,0,y)*i_*Pi + 12*G(1 - z,0,0,1 - z,y) + 14*G(1 - z,0,0,y) - 
         8*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2
          + 4*G(1 - z,1,0,1 - z,y) - 26/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y)
          + 8*G(1 - z,1,1,0,y) + 34/3*G( - z,1 - z,1 - z,y) - 12*G( - z,1 - z,
         1 - z,0,y) - 20*G( - z,1 - z, - z,1 - z,y) + 89/3*G( - z,1 - z,y) + 2/
         3*G( - z,1 - z,y)*Pi^2 + 44/3*G( - z,1 - z,y)*i_*Pi - 12*G( - z,1 - z
         ,0,1 - z,y) - 14/3*G( - z,1 - z,0,y) - 20*G( - z, - z,1 - z,1 - z,y)
          + 62/3*G( - z, - z,1 - z,y) - 4*G( - z, - z,1 - z,0,y) - 20*G( - z,
          - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 12*G( - z,0,1 - z,1
          - z,y) - 14/3*G( - z,0,1 - z,y) + 24*G( - z,0, - z,1 - z,y) + 86/3*
         G(0,1 - z,1 - z,y) + 12*G(0,1 - z,1 - z,0,y) + 28*G(0,1 - z, - z,1 - 
         z,y) + 28*G(0,1 - z, - z,y)*G(1,z) - 83/3*G(0,1 - z,y) + 2*G(0,1 - z,
         y)*Pi^2 - 44/3*G(0,1 - z,y)*i_*Pi + 86/3*G(0,1 - z,y)*G(1,z) - 4*G(0,
         1 - z,y)*G(1,0,z) + 12*G(0,1 - z,0,1 - z,y) + 14*G(0,1 - z,0,y) + 12*
         G(0,1 - z,0,y)*G(1,z) - 8*G(0,1 - z,1,0,y) + 20*G(0, - z,1 - z,1 - z,
         y) - 30*G(0, - z,1 - z,y) + 20*G(0, - z,1 - z,y)*G(1,z) + 4*G(0, - z,
         1 - z,0,y) + 20*G(0, - z, - z,1 - z,y) + 20*G(0, - z, - z,y)*G(1,z)
          - 30*G(0, - z,y)*G(1,z) - 24*G(0, - z,y)*G(1,0,z) + 20*G(0, - z,y)*
         G(1,1,z) + 4*G(0, - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) + 4/3*G(0,y
         ) + 4*G(0,y)*G(0,z) - 83/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*Pi^2 - 
         44/3*G(0,y)*G(1,z)*i_*Pi - 56/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1,0,1,z)
          + 86/3*G(0,y)*G(1,1,z) + 4*G(0,y)*G(1,1,0,z) - 40*G(0,z)*G(1 - z,1
          - z,y) + 4*G(0,z)*G(1 - z,1 - z,0,y) - 4/3*G(0,z)*G(1 - z,y) - 16/3*
         G(0,z)*G(1 - z,y)*Pi^2 - 32*G(0,z)*G(1 - z,0,1 - z,y) - 56/3*G(0,z)*
         G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 32
         *G(0,z)*G( - z,1 - z,1 - z,y) - 52/3*G(0,z)*G( - z,1 - z,y) + 4*G(0,z
         )*G( - z,1 - z,0,y) + 24*G(0,z)*G( - z, - z,1 - z,y) - 24*G(0,z)*G(
          - z,0,1 - z,y) - 32*G(0,z)*G(0,1 - z,1 - z,y) + 52/3*G(0,z)*G(0,1 - 
         z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 24*G(0,z)*G(0, - z,1 - z,y) - 4*G(0,
         z)*G(1,1 - z,0,y) + 16/3*G(0,z)*G(1,y)*Pi^2 + 32*G(0,z)*G(1,0,1 - z,y
         ) + 44/3*G(0,z)*G(1,0,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y)
          + 12*G(0,0,1 - z,1 - z,y) + 14*G(0,0,1 - z,y) + 24*G(0,0,1 - z,y)*G(
         0,z) + 12*G(0,0,1 - z,y)*G(1,z) - 24*G(0,0, - z,1 - z,y) - 24*G(0,0,
          - z,y)*G(1,z) + 14*G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,0,z) + 12*G(0,0,
         y)*G(1,1,z) + 34/3*G(0,0,1,z) - 28*G(0,0,1,z)*G(1 - z,y) + 28*G(0,0,1
         ,z)*G(1,y) - 4*G(0,0,1,0,z) + 12*G(0,0,1,1,z) - 8*G(0,1,1 - z,0,y) - 
         8/3*G(0,1,y)*Pi^2 + 85/3*G(0,1,z) + 2/3*G(0,1,z)*Pi^2 + 44/3*G(0,1,z)
         *i_*Pi + 20*G(0,1,z)*G(1 - z,1 - z,y) - 28/3*G(0,1,z)*G(1 - z,y) - 4*
         G(0,1,z)*G(1 - z,0,y) + 12*G(0,1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G(
          - z, - z,y) + 10/3*G(0,1,z)*G( - z,y) - 4*G(0,1,z)*G(0,1 - z,y) - 4*
         G(0,1,z)*G(0, - z,y) - 38/3*G(0,1,z)*G(0,y) - 28*G(0,1,z)*G(1,1 - z,y
         ) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1 - z,y) - 16/3*G(0,1,0,y) - 8*G(
         0,1,0,y)*G(1,z) + 56/3*G(0,1,0,z) + 36*G(0,1,0,z)*G(1 - z,y) - 4*G(0,
         1,0,z)*G( - z,y) + 4*G(0,1,0,z)*G(0,y) - 36*G(0,1,0,z)*G(1,y) + 12*G(
         0,1,0,1,z) - 86/3*G(0,1,1,z) + 12*G(0,1,1,z)*G( - z,y) - 12*G(0,1,1,z
         )*G(0,y) + 16*G(0,1,1,0,y) + 4*G(0,1,1,0,z) - 28*G(1,1 - z, - z,1 - z
         ,y) - 20/3*G(1,1 - z,y)*Pi^2 - 58/3*G(1,1 - z,0,y) - 12*G(1,1 - z,0,0
         ,y) + 12*G(1,1 - z,1,0,y) - 76*G(1,y)*zeta3 - 17/9*G(1,y)*Pi^2 - 20/3
         *G(1,y)*G(1,z)*Pi^2 - 20*G(1,z) + 76*G(1,z)*zeta3 - 13/9*G(1,z)*Pi^2
          - 44/3*G(1,z)*i_*Pi + 20*G(1,z)*G(1 - z,1 - z, - z,y) + 92/3*G(1,z)*
         G(1 - z, - z,y) + 46*G(1,z)*G(1 - z,y) + 16/3*G(1,z)*G(1 - z,y)*Pi^2
          + 28*G(1,z)*G(1 - z,0, - z,y) + 86/3*G(1,z)*G(1 - z,0,y) + 12*G(1,z)
         *G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) - 20*G(1,z)*G( - z,1 - z,
          - z,y) + 34/3*G(1,z)*G( - z,1 - z,y) - 12*G(1,z)*G( - z,1 - z,0,y)
          - 20*G(1,z)*G( - z, - z,1 - z,y) - 20*G(1,z)*G( - z, - z, - z,y) + 
         62/3*G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,0,y) + 89/3*G(1,z)*
         G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 44/3*G(1,z)*G( - z,y)*i_*Pi
          - 12*G(1,z)*G( - z,0,1 - z,y) + 24*G(1,z)*G( - z,0, - z,y) - 14/3*G(
         1,z)*G( - z,0,y) - 28*G(1,z)*G(1,1 - z, - z,y) - 58/3*G(1,0,1 - z,y)
          - 12*G(1,0,1 - z,0,y) - 28*G(1,0, - z,1 - z,y) - 28*G(1,0, - z,y)*G(
         1,z) + 39*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 58/3*
         G(1,0,y)*G(1,z) - 4*G(1,0,y)*G(1,0,z) - 124/3*G(1,0,z) - 16/3*G(1,0,z
         )*Pi^2 - 36*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,y) + 4*G(1
         ,0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G( - z,1 - z,y) + 24*G(1,0,z)*G( - z,
          - z,y) - 52/3*G(1,0,z)*G( - z,y) + 4*G(1,0,z)*G( - z,0,y) + 36*G(1,0
         ,z)*G(1,1 - z,y) - 12*G(1,0,0,1 - z,y) - 14*G(1,0,0,y) - 12*G(1,0,0,y
         )*G(1,z) - 28*G(1,0,0,1,z) - 28/3*G(1,0,1,z) + 20*G(1,0,1,z)*G(1 - z,
         y) + 12*G(1,0,1,z)*G( - z,y) - 28*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y)
          + 36*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 46*G(1,1,
         z) + 16/3*G(1,1,z)*Pi^2 - 20*G(1,1,z)*G( - z, - z,y) + 34/3*G(1,1,z)*
         G( - z,y) - 12*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) + 34/3*G(1,1
         ,0,y) + 4*G(1,1,0,y)*G(1,z) + 12*G(1,1,0,z) - 44*G(1,1,0,z)*G(1 - z,y
         ) + 4*G(1,1,0,z)*G( - z,y) + 36*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) + 
         20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) - 44*G(1,1,1,0,z) )

       + N*y*z^-1 * ( 126*zeta3 + 59/18*Pi^2 - 22/3*i_*Pi - 18*G(1 - z,1 - z,
          - z,1 - z,y) - 203/3*G(1 - z,1 - z,y) - 4*G(1 - z,1 - z,y)*Pi^2 - 41
         *G(1 - z,1 - z,0,y) - 18*G(1 - z,1 - z,0,0,y) + 6*G(1 - z,1 - z,1,0,y
         ) + 8*G(1 - z, - z,1 - z,y) + 44*G(1 - z,y) - 78*G(1 - z,y)*zeta3 + 
         19/2*G(1 - z,y)*Pi^2 + 22*G(1 - z,y)*i_*Pi - 41*G(1 - z,0,1 - z,y) - 
         18*G(1 - z,0,1 - z,0,y) - 30*G(1 - z,0, - z,1 - z,y) + 115/3*G(1 - z,
         0,y) - G(1 - z,0,y)*Pi^2 + 22*G(1 - z,0,y)*i_*Pi - 18*G(1 - z,0,0,1
          - z,y) - 7*G(1 - z,0,0,y) + 12*G(1 - z,0,1,0,y) - 6*G(1 - z,1,1 - z,
         0,y) + 2*G(1 - z,1,y)*Pi^2 - 6*G(1 - z,1,0,1 - z,y) - 9*G(1 - z,1,0,y
         ) + 12*G(1 - z,1,0,0,y) - 12*G(1 - z,1,1,0,y) - 11*G( - z,1 - z,1 - z
         ,y) + 18*G( - z,1 - z,1 - z,0,y) + 18*G( - z,1 - z, - z,1 - z,y) + 30
         *G( - z,1 - z,y) - G( - z,1 - z,y)*Pi^2 - 22*G( - z,1 - z,y)*i_*Pi + 
         18*G( - z,1 - z,0,1 - z,y) + 5*G( - z,1 - z,0,y) + 18*G( - z, - z,1
          - z,1 - z,y) - 13*G( - z, - z,1 - z,y) + 6*G( - z, - z,1 - z,0,y) + 
         18*G( - z, - z, - z,1 - z,y) + 6*G( - z, - z,0,1 - z,y) + 18*G( - z,0
         ,1 - z,1 - z,y) + 5*G( - z,0,1 - z,y) - 24*G( - z,0, - z,1 - z,y) - 
         41*G(0,1 - z,1 - z,y) - 18*G(0,1 - z,1 - z,0,y) - 30*G(0,1 - z, - z,1
          - z,y) - 30*G(0,1 - z, - z,y)*G(1,z) + 115/3*G(0,1 - z,y) - 3*G(0,1
          - z,y)*Pi^2 + 22*G(0,1 - z,y)*i_*Pi - 41*G(0,1 - z,y)*G(1,z) + 6*G(0
         ,1 - z,y)*G(1,0,z) - 18*G(0,1 - z,0,1 - z,y) - 7*G(0,1 - z,0,y) - 18*
         G(0,1 - z,0,y)*G(1,z) + 12*G(0,1 - z,1,0,y) - 18*G(0, - z,1 - z,1 - z
         ,y) + 79*G(0, - z,1 - z,y) - 18*G(0, - z,1 - z,y)*G(1,z) - 6*G(0, - z
         ,1 - z,0,y) - 18*G(0, - z, - z,1 - z,y) - 18*G(0, - z, - z,y)*G(1,z)
          + 79*G(0, - z,y)*G(1,z) + 24*G(0, - z,y)*G(1,0,z) - 18*G(0, - z,y)*
         G(1,1,z) - 6*G(0, - z,0,1 - z,y) - 6*G(0, - z,0,y)*G(1,z) - 18*G(0,y)
          + G(0,y)*Pi^2 - 22*G(0,y)*i_*Pi - 52/3*G(0,y)*G(0,z) + 115/3*G(0,y)*
         G(1,z) - G(0,y)*G(1,z)*Pi^2 + 22*G(0,y)*G(1,z)*i_*Pi + 30*G(0,y)*G(1,
         0,z) + 6*G(0,y)*G(1,0,1,z) - 41*G(0,y)*G(1,1,z) - 6*G(0,y)*G(1,1,0,z)
          - 56/3*G(0,z) - 26/3*G(0,z)*Pi^2 + 52*G(0,z)*G(1 - z,1 - z,y) - 6*G(
         0,z)*G(1 - z,1 - z,0,y) - 68/3*G(0,z)*G(1 - z,y) + 6*G(0,z)*G(1 - z,y
         )*Pi^2 + 36*G(0,z)*G(1 - z,0,1 - z,y) + 30*G(0,z)*G(1 - z,0,y) + 6*G(
         0,z)*G(1 - z,0,0,y) + 6*G(0,z)*G(1 - z,1,0,y) - 36*G(0,z)*G( - z,1 - 
         z,1 - z,y) + 22*G(0,z)*G( - z,1 - z,y) - 6*G(0,z)*G( - z,1 - z,0,y)
          - 24*G(0,z)*G( - z, - z,1 - z,y) + 24*G(0,z)*G( - z,0,1 - z,y) + 36*
         G(0,z)*G(0,1 - z,1 - z,y) - 74*G(0,z)*G(0,1 - z,y) + 6*G(0,z)*G(0,1
          - z,0,y) + 24*G(0,z)*G(0, - z,1 - z,y) + 6*G(0,z)*G(1,1 - z,0,y) - 6
         *G(0,z)*G(1,y)*Pi^2 - 36*G(0,z)*G(1,0,1 - z,y) - 24*G(0,z)*G(1,0,y)
          - 6*G(0,z)*G(1,0,0,y) - 6*G(0,z)*G(1,1,0,y) - 18*G(0,0,1 - z,1 - z,y
         ) - 7*G(0,0,1 - z,y) - 24*G(0,0,1 - z,y)*G(0,z) - 18*G(0,0,1 - z,y)*
         G(1,z) + 24*G(0,0, - z,1 - z,y) + 24*G(0,0, - z,y)*G(1,z) + 25*G(0,0,
         y) - 6*G(0,0,y)*G(0,z) - 7*G(0,0,y)*G(1,z) + 6*G(0,0,y)*G(1,0,z) - 18
         *G(0,0,y)*G(1,1,z) - 43*G(0,0,1,z) + 30*G(0,0,1,z)*G(1 - z,y) - 30*G(
         0,0,1,z)*G(1,y) + 6*G(0,0,1,0,z) - 18*G(0,0,1,1,z) + 12*G(0,1,1 - z,0
         ,y) + 4*G(0,1,y)*Pi^2 + 22/3*G(0,1,z) - G(0,1,z)*Pi^2 - 22*G(0,1,z)*
         i_*Pi - 18*G(0,1,z)*G(1 - z,1 - z,y) + 60*G(0,1,z)*G(1 - z,y) + 6*G(0
         ,1,z)*G(1 - z,0,y) - 18*G(0,1,z)*G( - z,1 - z,y) - 6*G(0,1,z)*G( - z,
          - z,y) + 9*G(0,1,z)*G( - z,y) + 6*G(0,1,z)*G(0,1 - z,y) + 6*G(0,1,z)
         *G(0, - z,y) + 5*G(0,1,z)*G(0,y) + 30*G(0,1,z)*G(1,1 - z,y) - 6*G(0,1
         ,z)*G(1,0,y) + 12*G(0,1,0,1 - z,y) + 2*G(0,1,0,y) + 12*G(0,1,0,y)*G(1
         ,z) + 34*G(0,1,0,z) - 42*G(0,1,0,z)*G(1 - z,y) + 6*G(0,1,0,z)*G( - z,
         y) - 6*G(0,1,0,z)*G(0,y) + 42*G(0,1,0,z)*G(1,y) - 18*G(0,1,0,1,z) + 
         41*G(0,1,1,z) - 18*G(0,1,1,z)*G( - z,y) + 18*G(0,1,1,z)*G(0,y) - 24*
         G(0,1,1,0,y) - 6*G(0,1,1,0,z) + 30*G(1,1 - z, - z,1 - z,y) + 8*G(1,1
          - z,y)*Pi^2 + 21*G(1,1 - z,0,y) + 18*G(1,1 - z,0,0,y) - 18*G(1,1 - z
         ,1,0,y) + 78*G(1,y)*zeta3 - 23/6*G(1,y)*Pi^2 + 8*G(1,y)*G(1,z)*Pi^2
          + 44*G(1,z) - 78*G(1,z)*zeta3 + 23/2*G(1,z)*Pi^2 + 22*G(1,z)*i_*Pi
          - 18*G(1,z)*G(1 - z,1 - z, - z,y) + 8*G(1,z)*G(1 - z, - z,y) - 203/3
         *G(1,z)*G(1 - z,y) - 6*G(1,z)*G(1 - z,y)*Pi^2 - 30*G(1,z)*G(1 - z,0,
          - z,y) - 41*G(1,z)*G(1 - z,0,y) - 18*G(1,z)*G(1 - z,0,0,y) - 6*G(1,z
         )*G(1 - z,1,0,y) + 18*G(1,z)*G( - z,1 - z, - z,y) - 11*G(1,z)*G( - z,
         1 - z,y) + 18*G(1,z)*G( - z,1 - z,0,y) + 18*G(1,z)*G( - z, - z,1 - z,
         y) + 18*G(1,z)*G( - z, - z, - z,y) - 13*G(1,z)*G( - z, - z,y) + 6*G(1
         ,z)*G( - z, - z,0,y) + 30*G(1,z)*G( - z,y) - G(1,z)*G( - z,y)*Pi^2 - 
         22*G(1,z)*G( - z,y)*i_*Pi + 18*G(1,z)*G( - z,0,1 - z,y) - 24*G(1,z)*
         G( - z,0, - z,y) + 5*G(1,z)*G( - z,0,y) + 30*G(1,z)*G(1,1 - z, - z,y)
          + 21*G(1,0,1 - z,y) + 18*G(1,0,1 - z,0,y) + 30*G(1,0, - z,1 - z,y)
          + 30*G(1,0, - z,y)*G(1,z) - 24*G(1,0,y) + G(1,0,y)*Pi^2 - 22*G(1,0,y
         )*i_*Pi + 21*G(1,0,y)*G(1,z) + 6*G(1,0,y)*G(1,0,z) + 52/3*G(1,0,z) + 
         6*G(1,0,z)*Pi^2 + 42*G(1,0,z)*G(1 - z,1 - z,y) - 52*G(1,0,z)*G(1 - z,
         y) - 6*G(1,0,z)*G(1 - z,0,y) - 6*G(1,0,z)*G( - z,1 - z,y) - 24*G(1,0,
         z)*G( - z, - z,y) + 22*G(1,0,z)*G( - z,y) - 6*G(1,0,z)*G( - z,0,y) - 
         42*G(1,0,z)*G(1,1 - z,y) + 18*G(1,0,0,1 - z,y) + 13*G(1,0,0,y) + 18*
         G(1,0,0,y)*G(1,z) + 30*G(1,0,0,1,z) + 60*G(1,0,1,z) - 18*G(1,0,1,z)*
         G(1 - z,y) - 18*G(1,0,1,z)*G( - z,y) + 30*G(1,0,1,z)*G(1,y) - 12*G(1,
         0,1,0,y) - 42*G(1,0,1,0,z) - 6*G(1,1,1 - z,0,y) - 6*G(1,1,y)*Pi^2 - 
         203/3*G(1,1,z) - 6*G(1,1,z)*Pi^2 + 18*G(1,1,z)*G( - z, - z,y) - 11*G(
         1,1,z)*G( - z,y) + 18*G(1,1,z)*G( - z,0,y) - 6*G(1,1,0,1 - z,y) + 23*
         G(1,1,0,y) - 6*G(1,1,0,y)*G(1,z) - 64*G(1,1,0,z) + 54*G(1,1,0,z)*G(1
          - z,y) - 6*G(1,1,0,z)*G( - z,y) - 42*G(1,1,0,z)*G(1,y) - 12*G(1,1,0,
         0,y) - 18*G(1,1,0,1,z) + 36*G(1,1,1,0,y) + 54*G(1,1,1,0,z) )

       + N*y^2*z^-3 * ( 28*G(1 - z,1 - z, - z,1 - z,y) + 16/3*G(1 - z,1 - z,y)
         *Pi^2 + 6*G(1 - z,1 - z,0,y) + 12*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1
          - z,1,0,y) - 2*G(1 - z, - z,1 - z,y) + 100*G(1 - z,y)*zeta3 + 1/9*G(
         1 - z,y)*Pi^2 + 6*G(1 - z,0,1 - z,y) + 12*G(1 - z,0,1 - z,0,y) + 36*
         G(1 - z,0, - z,1 - z,y) - 64/3*G(1 - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2
          - 44/3*G(1 - z,0,y)*i_*Pi + 12*G(1 - z,0,0,1 - z,y) + 12*G(1 - z,0,0
         ,y) - 8*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*
         Pi^2 + 4*G(1 - z,1,0,1 - z,y) - 8/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,
         y) + 8*G(1 - z,1,1,0,y) - 6*G( - z,1 - z,1 - z,y) - 12*G( - z,1 - z,1
          - z,0,y) - 28*G( - z,1 - z, - z,1 - z,y) + 64/3*G( - z,1 - z,y) + 2/
         3*G( - z,1 - z,y)*Pi^2 + 44/3*G( - z,1 - z,y)*i_*Pi - 12*G( - z,1 - z
         ,0,1 - z,y) - 22/3*G( - z,1 - z,0,y) - 28*G( - z, - z,1 - z,1 - z,y)
          + 4/3*G( - z, - z,1 - z,y) - 4*G( - z, - z,1 - z,0,y) - 28*G( - z,
          - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 12*G( - z,0,1 - z,1
          - z,y) - 22/3*G( - z,0,1 - z,y) + 32*G( - z,0, - z,1 - z,y) + 6*G(0,
         1 - z,1 - z,y) + 12*G(0,1 - z,1 - z,0,y) + 36*G(0,1 - z, - z,1 - z,y)
          + 36*G(0,1 - z, - z,y)*G(1,z) - 64/3*G(0,1 - z,y) + 2*G(0,1 - z,y)*
         Pi^2 - 44/3*G(0,1 - z,y)*i_*Pi + 6*G(0,1 - z,y)*G(1,z) - 4*G(0,1 - z,
         y)*G(1,0,z) + 12*G(0,1 - z,0,1 - z,y) + 12*G(0,1 - z,0,y) + 12*G(0,1
          - z,0,y)*G(1,z) - 8*G(0,1 - z,1,0,y) + 28*G(0, - z,1 - z,1 - z,y) - 
         6*G(0, - z,1 - z,y) + 28*G(0, - z,1 - z,y)*G(1,z) + 4*G(0, - z,1 - z,
         0,y) + 28*G(0, - z, - z,1 - z,y) + 28*G(0, - z, - z,y)*G(1,z) - 6*G(0
         , - z,y)*G(1,z) - 32*G(0, - z,y)*G(1,0,z) + 28*G(0, - z,y)*G(1,1,z)
          + 4*G(0, - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) - 64/3*G(0,y)*G(1,z
         ) + 2/3*G(0,y)*G(1,z)*Pi^2 - 44/3*G(0,y)*G(1,z)*i_*Pi - 4/3*G(0,y)*G(
         1,0,z) - 4*G(0,y)*G(1,0,1,z) + 6*G(0,y)*G(1,1,z) + 4*G(0,y)*G(1,1,0,z
         ) + 4*G(0,z)*G(1 - z,1 - z,0,y) - 20/3*G(0,z)*G(1 - z,y)*Pi^2 - 40*G(
         0,z)*G(1 - z,0,1 - z,y) - 4/3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,
         0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 40*G(0,z)*G( - z,1 - z,1 - z,y) + 
         4/3*G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 32*G(0,z)*
         G( - z, - z,1 - z,y) - 32*G(0,z)*G( - z,0,1 - z,y) - 40*G(0,z)*G(0,1
          - z,1 - z,y) - 4/3*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 
         32*G(0,z)*G(0, - z,1 - z,y) - 4*G(0,z)*G(1,1 - z,0,y) + 20/3*G(0,z)*
         G(1,y)*Pi^2 + 40*G(0,z)*G(1,0,1 - z,y) + 4/3*G(0,z)*G(1,0,y) + 4*G(0,
         z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) + 12*G(0,0,1 - z,1 - z,y) + 12*G(
         0,0,1 - z,y) + 32*G(0,0,1 - z,y)*G(0,z) + 12*G(0,0,1 - z,y)*G(1,z) - 
         32*G(0,0, - z,1 - z,y) - 32*G(0,0, - z,y)*G(1,z) + 12*G(0,0,y)*G(1,z)
          - 4*G(0,0,y)*G(1,0,z) + 12*G(0,0,y)*G(1,1,z) + 8/3*G(0,0,1,z) - 36*
         G(0,0,1,z)*G(1 - z,y) + 36*G(0,0,1,z)*G(1,y) - 4*G(0,0,1,0,z) + 12*G(
         0,0,1,1,z) - 8*G(0,1,1 - z,0,y) - 8/3*G(0,1,y)*Pi^2 + 64/3*G(0,1,z)
          + 2/3*G(0,1,z)*Pi^2 + 44/3*G(0,1,z)*i_*Pi + 28*G(0,1,z)*G(1 - z,1 - 
         z,y) - 2*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 12*G(0,1,z)*
         G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) + 8/3*G(0,1,z)*G( - z,y)
          - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(0, - z,y) - 22/3*G(0,1,z)*
         G(0,y) - 36*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1
          - z,y) - 14/3*G(0,1,0,y) - 8*G(0,1,0,y)*G(1,z) + 4/3*G(0,1,0,z) + 44
         *G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G( - z,y) + 4*G(0,1,0,z)*G(0,y)
          - 44*G(0,1,0,z)*G(1,y) + 12*G(0,1,0,1,z) - 6*G(0,1,1,z) + 12*G(0,1,1
         ,z)*G( - z,y) - 12*G(0,1,1,z)*G(0,y) + 16*G(0,1,1,0,y) + 4*G(0,1,1,0,
         z) - 36*G(1,1 - z, - z,1 - z,y) - 8*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0
         ,y) - 12*G(1,1 - z,0,0,y) + 12*G(1,1 - z,1,0,y) - 100*G(1,y)*zeta3 - 
         1/9*G(1,y)*Pi^2 - 8*G(1,y)*G(1,z)*Pi^2 + 100*G(1,z)*zeta3 - 11/9*G(1,
         z)*Pi^2 + 28*G(1,z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z, - z,y)
          + 20/3*G(1,z)*G(1 - z,y)*Pi^2 + 36*G(1,z)*G(1 - z,0, - z,y) + 6*G(1,
         z)*G(1 - z,0,y) + 12*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y)
          - 28*G(1,z)*G( - z,1 - z, - z,y) - 6*G(1,z)*G( - z,1 - z,y) - 12*G(1
         ,z)*G( - z,1 - z,0,y) - 28*G(1,z)*G( - z, - z,1 - z,y) - 28*G(1,z)*G(
          - z, - z, - z,y) + 4/3*G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,
         0,y) + 64/3*G(1,z)*G( - z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 44/3*G(1,z
         )*G( - z,y)*i_*Pi - 12*G(1,z)*G( - z,0,1 - z,y) + 32*G(1,z)*G( - z,0,
          - z,y) - 22/3*G(1,z)*G( - z,0,y) - 36*G(1,z)*G(1,1 - z, - z,y) - 4*
         G(1,0,1 - z,y) - 12*G(1,0,1 - z,0,y) - 36*G(1,0, - z,1 - z,y) - 36*G(
         1,0, - z,y)*G(1,z) + 64/3*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y
         )*i_*Pi - 4*G(1,0,y)*G(1,z) - 4*G(1,0,y)*G(1,0,z) - 20/3*G(1,0,z)*
         Pi^2 - 44*G(1,0,z)*G(1 - z,1 - z,y) + 4*G(1,0,z)*G(1 - z,0,y) + 4*G(1
         ,0,z)*G( - z,1 - z,y) + 32*G(1,0,z)*G( - z, - z,y) + 4/3*G(1,0,z)*G(
          - z,y) + 4*G(1,0,z)*G( - z,0,y) + 44*G(1,0,z)*G(1,1 - z,y) - 12*G(1,
         0,0,1 - z,y) - 12*G(1,0,0,y) - 12*G(1,0,0,y)*G(1,z) - 36*G(1,0,0,1,z)
          - 2*G(1,0,1,z) + 28*G(1,0,1,z)*G(1 - z,y) + 12*G(1,0,1,z)*G( - z,y)
          - 36*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) + 44*G(1,0,1,0,z) + 4*G(1,1,
         1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 20/3*G(1,1,z)*Pi^2 - 28*G(1,1,z)*G( - 
         z, - z,y) - 6*G(1,1,z)*G( - z,y) - 12*G(1,1,z)*G( - z,0,y) + 4*G(1,1,
         0,1 - z,y) + 2/3*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z) - 52
         *G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G( - z,y) + 44*G(1,1,0,z)*G(1,y
         ) + 8*G(1,1,0,0,y) + 28*G(1,1,0,1,z) - 24*G(1,1,1,0,y) - 52*G(1,1,1,0
         ,z) )

       + N*y^2*z^-2 * ( 100*zeta3 + 43/9*Pi^2 - 48*G(1 - z,1 - z, - z,1 - z,y)
          - 46*G(1 - z,1 - z,y) - 28/3*G(1 - z,1 - z,y)*Pi^2 - 104/3*G(1 - z,1
          - z,0,y) - 24*G(1 - z,1 - z,0,0,y) + 8*G(1 - z,1 - z,1,0,y) + 34/3*
         G(1 - z, - z,1 - z,y) + 56/3*G(1 - z,y) - 176*G(1 - z,y)*zeta3 + 8*G(
         1 - z,y)*Pi^2 + 44/3*G(1 - z,y)*i_*Pi - 104/3*G(1 - z,0,1 - z,y) - 24
         *G(1 - z,0,1 - z,0,y) - 64*G(1 - z,0, - z,1 - z,y) + 42*G(1 - z,0,y)
          - 4/3*G(1 - z,0,y)*Pi^2 + 88/3*G(1 - z,0,y)*i_*Pi - 24*G(1 - z,0,0,1
          - z,y) - 18*G(1 - z,0,0,y) + 16*G(1 - z,0,1,0,y) - 8*G(1 - z,1,1 - z
         ,0,y) + 8/3*G(1 - z,1,y)*Pi^2 - 8*G(1 - z,1,0,1 - z,y) - 14/3*G(1 - z
         ,1,0,y) + 16*G(1 - z,1,0,0,y) - 16*G(1 - z,1,1,0,y) - 16/3*G( - z,1
          - z,1 - z,y) + 24*G( - z,1 - z,1 - z,0,y) + 48*G( - z,1 - z, - z,1
          - z,y) - 8*G( - z,1 - z,y) - 4/3*G( - z,1 - z,y)*Pi^2 - 88/3*G( - z,
         1 - z,y)*i_*Pi + 24*G( - z,1 - z,0,1 - z,y) + 8*G( - z,1 - z,0,y) + 
         48*G( - z, - z,1 - z,1 - z,y) - 10*G( - z, - z,1 - z,y) + 8*G( - z,
          - z,1 - z,0,y) + 48*G( - z, - z, - z,1 - z,y) + 8*G( - z, - z,0,1 - 
         z,y) + 24*G( - z,0,1 - z,1 - z,y) + 8*G( - z,0,1 - z,y) - 56*G( - z,0
         , - z,1 - z,y) - 104/3*G(0,1 - z,1 - z,y) - 24*G(0,1 - z,1 - z,0,y)
          - 64*G(0,1 - z, - z,1 - z,y) - 64*G(0,1 - z, - z,y)*G(1,z) + 42*G(0,
         1 - z,y) - 4*G(0,1 - z,y)*Pi^2 + 88/3*G(0,1 - z,y)*i_*Pi - 104/3*G(0,
         1 - z,y)*G(1,z) + 8*G(0,1 - z,y)*G(1,0,z) - 24*G(0,1 - z,0,1 - z,y)
          - 18*G(0,1 - z,0,y) - 24*G(0,1 - z,0,y)*G(1,z) + 16*G(0,1 - z,1,0,y)
          - 48*G(0, - z,1 - z,1 - z,y) + 68*G(0, - z,1 - z,y) - 48*G(0, - z,1
          - z,y)*G(1,z) - 8*G(0, - z,1 - z,0,y) - 48*G(0, - z, - z,1 - z,y) - 
         48*G(0, - z, - z,y)*G(1,z) + 68*G(0, - z,y)*G(1,z) + 56*G(0, - z,y)*
         G(1,0,z) - 48*G(0, - z,y)*G(1,1,z) - 8*G(0, - z,0,1 - z,y) - 8*G(0,
          - z,0,y)*G(1,z) - 56/3*G(0,y) + 2/3*G(0,y)*Pi^2 - 44/3*G(0,y)*i_*Pi
          + 8/3*G(0,y)*G(0,z) + 42*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,z)*Pi^2 + 88/
         3*G(0,y)*G(1,z)*i_*Pi + 20*G(0,y)*G(1,0,z) + 8*G(0,y)*G(1,0,1,z) - 
         104/3*G(0,y)*G(1,1,z) - 8*G(0,y)*G(1,1,0,z) - 20/3*G(0,z)*Pi^2 + 40*
         G(0,z)*G(1 - z,1 - z,y) - 8*G(0,z)*G(1 - z,1 - z,0,y) - 8/3*G(0,z)*G(
         1 - z,y) + 12*G(0,z)*G(1 - z,y)*Pi^2 + 72*G(0,z)*G(1 - z,0,1 - z,y)
          + 20*G(0,z)*G(1 - z,0,y) + 8*G(0,z)*G(1 - z,0,0,y) + 8*G(0,z)*G(1 - 
         z,1,0,y) - 72*G(0,z)*G( - z,1 - z,1 - z,y) + 20*G(0,z)*G( - z,1 - z,y
         ) - 8*G(0,z)*G( - z,1 - z,0,y) - 56*G(0,z)*G( - z, - z,1 - z,y) + 56*
         G(0,z)*G( - z,0,1 - z,y) + 72*G(0,z)*G(0,1 - z,1 - z,y) - 60*G(0,z)*
         G(0,1 - z,y) + 8*G(0,z)*G(0,1 - z,0,y) + 56*G(0,z)*G(0, - z,1 - z,y)
          + 8*G(0,z)*G(1,1 - z,0,y) - 12*G(0,z)*G(1,y)*Pi^2 - 72*G(0,z)*G(1,0,
         1 - z,y) - 16*G(0,z)*G(1,0,y) - 8*G(0,z)*G(1,0,0,y) - 8*G(0,z)*G(1,1,
         0,y) - 24*G(0,0,1 - z,1 - z,y) - 18*G(0,0,1 - z,y) - 56*G(0,0,1 - z,y
         )*G(0,z) - 24*G(0,0,1 - z,y)*G(1,z) + 56*G(0,0, - z,1 - z,y) + 56*G(0
         ,0, - z,y)*G(1,z) + 16*G(0,0,y) - 4*G(0,0,y)*G(0,z) - 18*G(0,0,y)*G(1
         ,z) + 8*G(0,0,y)*G(1,0,z) - 24*G(0,0,y)*G(1,1,z) - 30*G(0,0,1,z) + 64
         *G(0,0,1,z)*G(1 - z,y) - 64*G(0,0,1,z)*G(1,y) + 8*G(0,0,1,0,z) - 24*
         G(0,0,1,1,z) + 16*G(0,1,1 - z,0,y) + 16/3*G(0,1,y)*Pi^2 - 32/3*G(0,1,
         z) - 4/3*G(0,1,z)*Pi^2 - 88/3*G(0,1,z)*i_*Pi - 48*G(0,1,z)*G(1 - z,1
          - z,y) + 154/3*G(0,1,z)*G(1 - z,y) + 8*G(0,1,z)*G(1 - z,0,y) - 24*G(
         0,1,z)*G( - z,1 - z,y) - 8*G(0,1,z)*G( - z, - z,y) + 10*G(0,1,z)*G(
          - z,y) + 8*G(0,1,z)*G(0,1 - z,y) + 8*G(0,1,z)*G(0, - z,y) + 8*G(0,1,
         z)*G(0,y) + 64*G(0,1,z)*G(1,1 - z,y) - 8*G(0,1,z)*G(1,0,y) + 16*G(0,1
         ,0,1 - z,y) + 10*G(0,1,0,y) + 16*G(0,1,0,y)*G(1,z) + 28*G(0,1,0,z) - 
         80*G(0,1,0,z)*G(1 - z,y) + 8*G(0,1,0,z)*G( - z,y) - 8*G(0,1,0,z)*G(0,
         y) + 80*G(0,1,0,z)*G(1,y) - 24*G(0,1,0,1,z) + 104/3*G(0,1,1,z) - 24*
         G(0,1,1,z)*G( - z,y) + 24*G(0,1,1,z)*G(0,y) - 32*G(0,1,1,0,y) - 8*G(0
         ,1,1,0,z) + 64*G(1,1 - z, - z,1 - z,y) + 44/3*G(1,1 - z,y)*Pi^2 + 46/
         3*G(1,1 - z,0,y) + 24*G(1,1 - z,0,0,y) - 24*G(1,1 - z,1,0,y) + 176*G(
         1,y)*zeta3 - 10/3*G(1,y)*Pi^2 + 44/3*G(1,y)*G(1,z)*Pi^2 + 56/3*G(1,z)
          - 176*G(1,z)*zeta3 + 28/3*G(1,z)*Pi^2 + 44/3*G(1,z)*i_*Pi - 48*G(1,z
         )*G(1 - z,1 - z, - z,y) + 34/3*G(1,z)*G(1 - z, - z,y) - 46*G(1,z)*G(1
          - z,y) - 12*G(1,z)*G(1 - z,y)*Pi^2 - 64*G(1,z)*G(1 - z,0, - z,y) - 
         104/3*G(1,z)*G(1 - z,0,y) - 24*G(1,z)*G(1 - z,0,0,y) - 8*G(1,z)*G(1
          - z,1,0,y) + 48*G(1,z)*G( - z,1 - z, - z,y) - 16/3*G(1,z)*G( - z,1
          - z,y) + 24*G(1,z)*G( - z,1 - z,0,y) + 48*G(1,z)*G( - z, - z,1 - z,y
         ) + 48*G(1,z)*G( - z, - z, - z,y) - 10*G(1,z)*G( - z, - z,y) + 8*G(1,
         z)*G( - z, - z,0,y) - 8*G(1,z)*G( - z,y) - 4/3*G(1,z)*G( - z,y)*Pi^2
          - 88/3*G(1,z)*G( - z,y)*i_*Pi + 24*G(1,z)*G( - z,0,1 - z,y) - 56*G(1
         ,z)*G( - z,0, - z,y) + 8*G(1,z)*G( - z,0,y) + 64*G(1,z)*G(1,1 - z, - 
         z,y) + 46/3*G(1,0,1 - z,y) + 24*G(1,0,1 - z,0,y) + 64*G(1,0, - z,1 - 
         z,y) + 64*G(1,0, - z,y)*G(1,z) - 46*G(1,0,y) + 4/3*G(1,0,y)*Pi^2 - 88/
         3*G(1,0,y)*i_*Pi + 46/3*G(1,0,y)*G(1,z) + 8*G(1,0,y)*G(1,0,z) - 8/3*
         G(1,0,z) + 12*G(1,0,z)*Pi^2 + 80*G(1,0,z)*G(1 - z,1 - z,y) - 40*G(1,0
         ,z)*G(1 - z,y) - 8*G(1,0,z)*G(1 - z,0,y) - 8*G(1,0,z)*G( - z,1 - z,y)
          - 56*G(1,0,z)*G( - z, - z,y) + 20*G(1,0,z)*G( - z,y) - 8*G(1,0,z)*G(
          - z,0,y) - 80*G(1,0,z)*G(1,1 - z,y) + 24*G(1,0,0,1 - z,y) + 22*G(1,0
         ,0,y) + 24*G(1,0,0,y)*G(1,z) + 64*G(1,0,0,1,z) + 154/3*G(1,0,1,z) - 
         48*G(1,0,1,z)*G(1 - z,y) - 24*G(1,0,1,z)*G( - z,y) + 64*G(1,0,1,z)*G(
         1,y) - 16*G(1,0,1,0,y) - 80*G(1,0,1,0,z) - 8*G(1,1,1 - z,0,y) - 8*G(1
         ,1,y)*Pi^2 - 46*G(1,1,z) - 12*G(1,1,z)*Pi^2 + 48*G(1,1,z)*G( - z, - z
         ,y) - 16/3*G(1,1,z)*G( - z,y) + 24*G(1,1,z)*G( - z,0,y) - 8*G(1,1,0,1
          - z,y) + 20*G(1,1,0,y) - 8*G(1,1,0,y)*G(1,z) - 48*G(1,1,0,z) + 96*G(
         1,1,0,z)*G(1 - z,y) - 8*G(1,1,0,z)*G( - z,y) - 80*G(1,1,0,z)*G(1,y)
          - 16*G(1,1,0,0,y) - 48*G(1,1,0,1,z) + 48*G(1,1,1,0,y) + 96*G(1,1,1,0
         ,z) )

       + N*y^3*z^-3 * (  - 28*G(1 - z,1 - z, - z,1 - z,y) - 16/3*G(1 - z,1 - z
         ,y)*Pi^2 - 6*G(1 - z,1 - z,0,y) - 12*G(1 - z,1 - z,0,0,y) + 4*G(1 - z
         ,1 - z,1,0,y) + 6*G(1 - z, - z,1 - z,y) - 100*G(1 - z,y)*zeta3 + 5/9*
         G(1 - z,y)*Pi^2 - 6*G(1 - z,0,1 - z,y) - 12*G(1 - z,0,1 - z,0,y) - 36
         *G(1 - z,0, - z,1 - z,y) + 16*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 + 
         44/3*G(1 - z,0,y)*i_*Pi - 12*G(1 - z,0,0,1 - z,y) - 12*G(1 - z,0,0,y)
          + 8*G(1 - z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*
         Pi^2 - 4*G(1 - z,1,0,1 - z,y) + 8/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,
         y) - 8*G(1 - z,1,1,0,y) + 6*G( - z,1 - z,1 - z,y) + 12*G( - z,1 - z,1
          - z,0,y) + 28*G( - z,1 - z, - z,1 - z,y) - 16*G( - z,1 - z,y) - 2/3*
         G( - z,1 - z,y)*Pi^2 - 44/3*G( - z,1 - z,y)*i_*Pi + 12*G( - z,1 - z,0
         ,1 - z,y) + 10/3*G( - z,1 - z,0,y) + 28*G( - z, - z,1 - z,1 - z,y) + 
         8/3*G( - z, - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y) + 28*G( - z, - z,
          - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 12*G( - z,0,1 - z,1 - z,y)
          + 10/3*G( - z,0,1 - z,y) - 32*G( - z,0, - z,1 - z,y) - 6*G(0,1 - z,1
          - z,y) - 12*G(0,1 - z,1 - z,0,y) - 36*G(0,1 - z, - z,1 - z,y) - 36*
         G(0,1 - z, - z,y)*G(1,z) + 16*G(0,1 - z,y) - 2*G(0,1 - z,y)*Pi^2 + 44/
         3*G(0,1 - z,y)*i_*Pi - 6*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,y)*G(1,0,z
         ) - 12*G(0,1 - z,0,1 - z,y) - 12*G(0,1 - z,0,y) - 12*G(0,1 - z,0,y)*
         G(1,z) + 8*G(0,1 - z,1,0,y) - 28*G(0, - z,1 - z,1 - z,y) + 6*G(0, - z
         ,1 - z,y) - 28*G(0, - z,1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,0,y) - 28*
         G(0, - z, - z,1 - z,y) - 28*G(0, - z, - z,y)*G(1,z) + 6*G(0, - z,y)*
         G(1,z) + 32*G(0, - z,y)*G(1,0,z) - 28*G(0, - z,y)*G(1,1,z) - 4*G(0,
          - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) + 16*G(0,y)*G(1,z) - 2/3*G(0
         ,y)*G(1,z)*Pi^2 + 44/3*G(0,y)*G(1,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) + 4*
         G(0,y)*G(1,0,1,z) - 6*G(0,y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z
         )*G(1 - z,1 - z,0,y) + 20/3*G(0,z)*G(1 - z,y)*Pi^2 + 40*G(0,z)*G(1 - 
         z,0,1 - z,y) - 8/3*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*
         G(0,z)*G(1 - z,1,0,y) - 40*G(0,z)*G( - z,1 - z,1 - z,y) + 8/3*G(0,z)*
         G( - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 32*G(0,z)*G( - z, - z,
         1 - z,y) + 32*G(0,z)*G( - z,0,1 - z,y) + 40*G(0,z)*G(0,1 - z,1 - z,y)
          - 8/3*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 32*G(0,z)*G(0,
          - z,1 - z,y) + 4*G(0,z)*G(1,1 - z,0,y) - 20/3*G(0,z)*G(1,y)*Pi^2 - 
         40*G(0,z)*G(1,0,1 - z,y) + 8/3*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y)
          - 4*G(0,z)*G(1,1,0,y) - 12*G(0,0,1 - z,1 - z,y) - 12*G(0,0,1 - z,y)
          - 32*G(0,0,1 - z,y)*G(0,z) - 12*G(0,0,1 - z,y)*G(1,z) + 32*G(0,0, - 
         z,1 - z,y) + 32*G(0,0, - z,y)*G(1,z) - 12*G(0,0,y)*G(1,z) + 4*G(0,0,y
         )*G(1,0,z) - 12*G(0,0,y)*G(1,1,z) + 16/3*G(0,0,1,z) + 36*G(0,0,1,z)*
         G(1 - z,y) - 36*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,z) - 12*G(0,0,1,1,z)
          + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 - 16*G(0,1,z) - 2/3*G(0,1,z
         )*Pi^2 - 44/3*G(0,1,z)*i_*Pi - 28*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1
         ,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 12*G(0,1,z)*G( - z,1 - z,y
         ) - 4*G(0,1,z)*G( - z, - z,y) + 16/3*G(0,1,z)*G( - z,y) + 4*G(0,1,z)*
         G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) + 10/3*G(0,1,z)*G(0,y) + 36*G(0
         ,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1 - z,y) + 26/3*
         G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 8/3*G(0,1,0,z) - 44*G(0,1,0,z)*G(1
          - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(0,1,0,z)*G(0,y) + 44*G(0,1,0,z
         )*G(1,y) - 12*G(0,1,0,1,z) + 6*G(0,1,1,z) - 12*G(0,1,1,z)*G( - z,y)
          + 12*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y) - 4*G(0,1,1,0,z) + 36*G(1,1
          - z, - z,1 - z,y) + 8*G(1,1 - z,y)*Pi^2 + 12*G(1,1 - z,0,0,y) - 12*
         G(1,1 - z,1,0,y) + 100*G(1,y)*zeta3 - 5/9*G(1,y)*Pi^2 + 8*G(1,y)*G(1,
         z)*Pi^2 - 100*G(1,z)*zeta3 + 5/9*G(1,z)*Pi^2 - 28*G(1,z)*G(1 - z,1 - 
         z, - z,y) + 6*G(1,z)*G(1 - z, - z,y) - 20/3*G(1,z)*G(1 - z,y)*Pi^2 - 
         36*G(1,z)*G(1 - z,0, - z,y) - 6*G(1,z)*G(1 - z,0,y) - 12*G(1,z)*G(1
          - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) + 28*G(1,z)*G( - z,1 - z, - z,y
         ) + 6*G(1,z)*G( - z,1 - z,y) + 12*G(1,z)*G( - z,1 - z,0,y) + 28*G(1,z
         )*G( - z, - z,1 - z,y) + 28*G(1,z)*G( - z, - z, - z,y) + 8/3*G(1,z)*
         G( - z, - z,y) + 4*G(1,z)*G( - z, - z,0,y) - 16*G(1,z)*G( - z,y) - 2/
         3*G(1,z)*G( - z,y)*Pi^2 - 44/3*G(1,z)*G( - z,y)*i_*Pi + 12*G(1,z)*G(
          - z,0,1 - z,y) - 32*G(1,z)*G( - z,0, - z,y) + 10/3*G(1,z)*G( - z,0,y
         ) + 36*G(1,z)*G(1,1 - z, - z,y) + 12*G(1,0,1 - z,0,y) + 36*G(1,0, - z
         ,1 - z,y) + 36*G(1,0, - z,y)*G(1,z) - 16*G(1,0,y) + 2/3*G(1,0,y)*Pi^2
          - 44/3*G(1,0,y)*i_*Pi + 4*G(1,0,y)*G(1,0,z) + 20/3*G(1,0,z)*Pi^2 + 
         44*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*
         G( - z,1 - z,y) - 32*G(1,0,z)*G( - z, - z,y) + 8/3*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 44*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1
          - z,y) + 12*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 36*G(1,0,0,1,z) + 6*
         G(1,0,1,z) - 28*G(1,0,1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y) + 36*
         G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) - 44*G(1,0,1,0,z) - 4*G(1,1,1 - z,
         0,y) - 4*G(1,1,y)*Pi^2 - 20/3*G(1,1,z)*Pi^2 + 28*G(1,1,z)*G( - z, - z
         ,y) + 6*G(1,1,z)*G( - z,y) + 12*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - 
         z,y) + 10/3*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) + 52*G(1,1,0,z)*G(1 - z,
         y) - 4*G(1,1,0,z)*G( - z,y) - 44*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y)
          - 28*G(1,1,0,1,z) + 24*G(1,1,1,0,y) + 52*G(1,1,1,0,z) ) ;
g [eta3_2L] =  + N^-1*y^-1*z^-1 * ( G(1 - z, - z,1 - z,y) + G( - z,1 - z,1 - z
         ,y) + G( - z, - z,1 - z,y) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z)
          - G(0,z)*G(1 - z,1 - z,y) - G(0,z)*G( - z,1 - z,y) + G(0,z)*G(0,1 - 
         z,y) + G(1,z)*G(1 - z, - z,y) + G(1,z)*G( - z,1 - z,y) + G(1,z)*G( - 
         z, - z,y) - G(1,0,z)*G( - z,y) + G(1,1,z)*G( - z,y) )

       + N^-1*y^-1*z * ( 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 2*G(1,z)*G(
          - z,y) )

       + N^-1*z^-2 * (  - 4*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,0,y) - 6*G(1 - 
         z, - z,1 - z,y) + 4*G(1 - z,y) + 2/3*G(1 - z,y)*Pi^2 + 2*G(1 - z,0,1
          - z,y) + G(1 - z,0,y) - 6*G(1 - z,1,0,y) - 6*G( - z,1 - z,1 - z,y)
          - G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) - 6*G( - z, - z,1 - z,y) + 2
         *G( - z,0,1 - z,y) + 2*G(0,1 - z,1 - z,y) + G(0,1 - z,y) + 2*G(0,1 - 
         z,y)*G(1,z) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) + G(0,y)*G(1
         ,z) + 4*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,1,z) + 4*G(0,z)*G(1 - z,1 - z,
         y) + 4*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G( - z,1 - z,y) - 4*G(0,z)*G(0,
         1 - z,y) - G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G( - z,y) - 
         6*G(0,1,0,y) - 4*G(0,1,0,z) - 2*G(0,1,1,z) + 4*G(1,z) + 2/3*G(1,z)*
         Pi^2 - 6*G(1,z)*G(1 - z, - z,y) - 4*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1
          - z,0,y) - 6*G(1,z)*G( - z,1 - z,y) - 6*G(1,z)*G( - z, - z,y) - G(1,
         z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) - 5*G(1,0,y) + 8*G(1,0,z) - 4*G(1
         ,0,z)*G(1 - z,y) + 4*G(1,0,z)*G( - z,y) - 2*G(1,0,1,z) - 4*G(1,1,z)
          - 6*G(1,1,z)*G( - z,y) - 4*G(1,1,0,z) )

       + N^-1*z^-1*[y+z]^-1 * ( 3*G(1 - z,1 - z,y) - G(1 - z,1 - z,0,y) + 2*G(
         1 - z, - z,1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - G(1 - z,0,1 - z,y) - G(1
          - z,0,y) + 3*G(1 - z,1,0,y) + 2*G( - z,1 - z,1 - z,y) + 3*G( - z,1
          - z,y) - G( - z,1 - z,0,y) + 2*G( - z, - z,1 - z,y) - G( - z,0,1 - z
         ,y) - G(0,1 - z,1 - z,y) - G(0,1 - z,y) - G(0,1 - z,y)*G(1,z) - G(0,
          - z,1 - z,y) - G(0, - z,y)*G(1,z) - G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z
         ) - G(0,y)*G(1,1,z) - G(0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1 - z,y)
          - 2*G(0,z)*G(1 - z,0,y) - G(0,z)*G( - z,1 - z,y) + G(0,z)*G(0,1 - z,
         y) + G(0,1,z) + G(0,1,z)*G(1 - z,y) + G(0,1,z)*G( - z,y) + 3*G(0,1,0,
         y) + 2*G(0,1,0,z) + G(0,1,1,z) - 1/3*G(1,z)*Pi^2 + 2*G(1,z)*G(1 - z,
          - z,y) + 3*G(1,z)*G(1 - z,y) - G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G( - z
         ,1 - z,y) + 2*G(1,z)*G( - z, - z,y) + 3*G(1,z)*G( - z,y) - G(1,z)*G(
          - z,0,y) + 2*G(1,0,y) - 4*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) - G(1,0,z
         )*G( - z,y) + G(1,0,1,z) + 3*G(1,1,z) + 2*G(1,1,z)*G( - z,y) + 2*G(1,
         1,0,z) )

       + N^-1*z^-1 * ( 1/3*Pi^2 - 2*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,0,y) + 
         2*G(1 - z, - z,1 - z,y) - 4*G(1 - z,y) + 2/3*G(1 - z,y)*Pi^2 + 2*G(1
          - z,0,1 - z,y) + 5*G(1 - z,0,y) - 6*G(1 - z,1,0,y) + 2*G( - z,1 - z,
         1 - z,y) - 11*G( - z,1 - z,y) + 2*G( - z,1 - z,0,y) + 2*G( - z, - z,1
          - z,y) + 2*G( - z,0,1 - z,y) + 2*G(0,1 - z,1 - z,y) + 5*G(0,1 - z,y)
          + 2*G(0,1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z)
          + 2*G(0,y)*G(0,z) + 5*G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z) + 2*G(0,y)*
         G(1,1,z) + 4*G(0,z) - 4*G(0,z)*G(1 - z,1 - z,y) + 6*G(0,z)*G(1 - z,y)
          + 4*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G( - z,1 - z,y) + 4*G(0,z)*G(0,1
          - z,y) - 5*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G( - z,y)
          - 6*G(0,1,0,y) - 4*G(0,1,0,z) - 2*G(0,1,1,z) - 4*G(1,z) + 2/3*G(1,z)
         *Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1
          - z,0,y) + 2*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z, - z,y) - 11*
         G(1,z)*G( - z,y) + 2*G(1,z)*G( - z,0,y) - 5*G(1,0,y) - 2*G(1,0,z) - 4
         *G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G( - z,y) - 2*G(1,0,1,z) - 2*G(1,1,
         z) + 2*G(1,1,z)*G( - z,y) - 4*G(1,1,0,z) )

       + N^-1*[1-y-z]^-1 * (  - 2/3*Pi^2 - G(0,y) - 4*G(0,y)*G(0,z) + 4*G(1,0,
         y) + 4*G(1,0,z) )

       + N^-1*[y+z]^-2 * (  - G(1 - z,1 - z,0,y) + 2*G(1 - z, - z,1 - z,y) - 3
         *G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - G(1 - z,0,1 - z,y) + 3*G(1 - z,1,
         0,y) + 2*G( - z,1 - z,1 - z,y) - G( - z,1 - z,0,y) + 2*G( - z, - z,1
          - z,y) - G( - z,0,1 - z,y) - G(0,1 - z,1 - z,y) - G(0,1 - z,y)*G(1,z
         ) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) - 2*G(0,y)*G(1,0,z) - G(0,
         y)*G(1,1,z) - G(0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1 - z,0,y) - G(0,z
         )*G( - z,1 - z,y) + G(0,z)*G(0,1 - z,y) + G(0,1,z)*G(1 - z,y) + G(0,1
         ,z)*G( - z,y) + 3*G(0,1,0,y) + 2*G(0,1,0,z) + G(0,1,1,z) - 3*G(1,z)
          - 1/3*G(1,z)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - G(1,z)*G(1 - z,0,y)
          + 2*G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z, - z,y) - G(1,z)*G( - z
         ,0,y) - 3*G(1,0,y) + 3*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) - G(1,0,z)*G(
          - z,y) + G(1,0,1,z) + 2*G(1,1,z)*G( - z,y) + 2*G(1,1,0,z) )

       + N^-1*[y+z]^-1 * (  - 1/3*Pi^2 + 2*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,
         0,y) + 4*G(1 - z,y) - 2*G(1 - z,0,1 - z,y) - 5*G(1 - z,0,y) + 2*G(1
          - z,1,0,y) + 4*G( - z,1 - z,y) - 2*G( - z,1 - z,0,y) - 2*G( - z,0,1
          - z,y) - 2*G(0,1 - z,1 - z,y) - 5*G(0,1 - z,y) - 2*G(0,1 - z,y)*G(1,
         z) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) - 3*G(0,y) - 2*G(0,y)
         *G(0,z) - 5*G(0,y)*G(1,z) - 2*G(0,y)*G(1,1,z) + 2*G(0,z)*G(1 - z,1 - 
         z,y) + G(0,z)*G(1 - z,y) + 2*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G(0,1
          - z,y) + 5*G(0,1,z) + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G( - z,y)
          + 2*G(0,1,0,y) + 2*G(0,1,1,z) + 4*G(1,z) + 2*G(1,z)*G(1 - z,y) - 2*
         G(1,z)*G(1 - z,0,y) + 4*G(1,z)*G( - z,y) - 2*G(1,z)*G( - z,0,y) + 9*
         G(1,0,y) - 2*G(1,0,z) + 2*G(1,0,z)*G( - z,y) + 2*G(1,0,1,z) + 2*G(1,1
         ,z) )

       + N^-1 * ( 4/3*Pi^2 - 2*G(1 - z,y) + 8*G( - z,1 - z,y) + 2*G(0,y) + 8*
         G(0,y)*G(0,z) - 8*G(0,z)*G(1 - z,y) - 2*G(1,z) + 8*G(1,z)*G( - z,y)
          - 8*G(1,0,y) - 8*G(1,0,z) )

       + N^-1*z*[1-y-z]^-2 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0,
         z) )

       + N^-1*z*[1-y-z]^-1 * ( 5/6*Pi^2 + G(0,y) + 5*G(0,y)*G(0,z) - G(0,z) - 
         5*G(1,0,y) - 5*G(1,0,z) )

       + N^-1*z*[y+z]^-3 * ( G(1 - z,y)*Pi^2 - 6*G(1 - z,1,0,y) + 6*G(0,y)*G(1
         ,0,z) + 6*G(0,z)*G(1 - z,0,y) - 6*G(0,1,0,y) - 6*G(0,1,0,z) + G(1,z)*
         Pi^2 + 6*G(1,0,y) - 6*G(1,0,z) - 6*G(1,0,z)*G(1 - z,y) - 6*G(1,1,0,z)
          )

       + N^-1*z*[y+z]^-2 * ( Pi^2 - 4/3*G(1 - z,y)*Pi^2 + 8*G(1 - z,1,0,y) + 3
         *G(0,y) + 6*G(0,y)*G(0,z) - 8*G(0,y)*G(1,0,z) - 3*G(0,z) - 8*G(0,z)*
         G(1 - z,0,y) + 8*G(0,1,0,y) + 8*G(0,1,0,z) - 4/3*G(1,z)*Pi^2 - 10*G(1
         ,0,y) - 2*G(1,0,z) + 8*G(1,0,z)*G(1 - z,y) + 8*G(1,1,0,z) )

       + N^-1*z*[y+z]^-1 * (  - 5/6*Pi^2 - G(0,y) - 5*G(0,y)*G(0,z) + G(0,z)
          + 5*G(1,0,y) + 5*G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z
         ) )

       + N^-1*z^2*[y+z]^-4 * (  - G(1 - z,y)*Pi^2 + 6*G(1 - z,1,0,y) - 6*G(0,y
         )*G(1,0,z) - 6*G(0,z)*G(1 - z,0,y) + 6*G(0,1,0,y) + 6*G(0,1,0,z) - G(
         1,z)*Pi^2 + 6*G(1,0,z)*G(1 - z,y) + 6*G(1,1,0,z) )

       + N^-1*z^2*[y+z]^-3 * (  - Pi^2 + 2/3*G(1 - z,y)*Pi^2 - 4*G(1 - z,1,0,y
         ) - 6*G(0,y)*G(0,z) + 4*G(0,y)*G(1,0,z) + 4*G(0,z)*G(1 - z,0,y) - 4*
         G(0,1,0,y) - 4*G(0,1,0,z) + 2/3*G(1,z)*Pi^2 + 6*G(1,0,y) + 6*G(1,0,z)
          - 4*G(1,0,z)*G(1 - z,y) - 4*G(1,1,0,z) )

       + N^-1*z^2*[y+z]^-2 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z)
          )

       + N^-1*y*z^-3 * (  - 8*G(1 - z,1 - z, - z,1 - z,y) - 2*G(1 - z,1 - z,y)
         *Pi^2 + 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) - 8*G(1 - z,y
         )*zeta3 + 4*G(1 - z,0,1 - z,0,y) - 8*G(1 - z,0, - z,1 - z,y) + 4*G(1
          - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,0,1 - z,y) - 8*G(1 - 
         z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 4*G(1
          - z,1,0,1 - z,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 4*G( - 
         z,1 - z,1 - z,0,y) + 8*G( - z,1 - z, - z,1 - z,y) - 4*G( - z,1 - z,y)
          - 2/3*G( - z,1 - z,y)*Pi^2 - 4*G( - z,1 - z,0,1 - z,y) + 8*G( - z,1
          - z,1,0,y) + 8*G( - z, - z,1 - z,1 - z,y) - 4*G( - z, - z,1 - z,0,y)
          + 8*G( - z, - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 4*G( - z,
         0,1 - z,1 - z,y) - 4*G( - z,0, - z,1 - z,y) + 8*G( - z,0,1,0,y) + 4*
         G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z, - z,y
         )*G(1,z) + 4*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(
         1,0,z) + 4*G(0,1 - z,0,1 - z,y) + 4*G(0,1 - z,0,y)*G(1,z) - 8*G(0,1
          - z,1,0,y) - 8*G(0, - z,1 - z,1 - z,y) - 8*G(0, - z,1 - z,y)*G(1,z)
          + 4*G(0, - z,1 - z,0,y) - 8*G(0, - z, - z,1 - z,y) - 8*G(0, - z, - z
         ,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 8*G(0, - z,y)*G(1,1,z) + 4*G(0,
          - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) + 4*G(0,y)*G(1,z) + 2/3*G(0,
         y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z)
         *G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,1 - z,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 4*G(0,z)*G(
          - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*G(0,z)*G(0,1 - z,
         1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(0, - z,1 - z,y) + 4*
         G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z
         ,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,1 - z
         ,y) - 4*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - 
         z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) + 4*G(0,0,y
         )*G(1,1,z) + 8*G(0,0,1,z)*G(1 - z,y) - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,
         1,0,y) + 4*G(0,0,1,0,z) + 4*G(0,0,1,1,z) - 4*G(0,1,z) - 2/3*G(0,1,z)*
         Pi^2 - 8*G(0,1,z)*G(1 - z,1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,
         1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) - 4*G(0,1,z)*G(0,1
          - z,y) - 4*G(0,1,z)*G(0, - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,
         z)*G(1,0,y) - 8*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(
         0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) + 4*G(0,1,1,z)
         *G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 4*G(0,1,1,0,z) + 8*G(1,1 - z, - z,
         1 - z,y) + 2*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0
         ,y) + 8*G(1,y)*zeta3 + 2*G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,
         z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(1,z)*G(1 - 
         z,0, - z,y) + 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 8*
         G(1,z)*G( - z,1 - z, - z,y) - 4*G(1,z)*G( - z,1 - z,0,y) + 8*G(1,z)*
         G( - z, - z,1 - z,y) + 8*G(1,z)*G( - z, - z, - z,y) - 4*G(1,z)*G( - z
         , - z,0,y) - 4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 4*G(1,z
         )*G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 8*G(1,z)*G(1,1 - z,
          - z,y) - 4*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y
         )*G(1,z) - 4*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) + 2/3
         *G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y
         ) + 4*G(1,0,z)*G( - z,1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) - 4*G(1,0,
         z)*G( - z,0,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1
         ,0,0,y)*G(1,z) + 8*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1
         ,z)*G( - z,y) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) - 8*G(1,0,1,0,z)
          - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 2*G(1,1,z)*Pi^2 + 8*G(1,1
         ,z)*G( - z, - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y) - 4*
         G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G( - z,y)
          - 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 8*G(1,1,0,1,z) + 8*G(1,1,1,
         0,y) + 8*G(1,1,1,0,z) )

       + N^-1*y*z^-2 * (  - 8*zeta3 - 2/3*Pi^2 + 12*G(1 - z,1 - z, - z,1 - z,y
         ) + 8*G(1 - z,1 - z,y) + 2*G(1 - z,1 - z,y)*Pi^2 - 8*G(1 - z,1 - z,0,
         y) - 4*G(1 - z,1 - z,0,0,y) + 6*G(1 - z, - z,1 - z,y) - 8*G(1 - z,y)
          + 24*G(1 - z,y)*zeta3 - 11/3*G(1 - z,y)*Pi^2 - 8*G(1 - z,0,1 - z,y)
          - 4*G(1 - z,0,1 - z,0,y) + 12*G(1 - z,0, - z,1 - z,y) - 5*G(1 - z,0,
         y) - 4*G(1 - z,0,0,1 - z,y) + 6*G(1 - z,0,0,y) + 4*G(1 - z,0,1,0,y)
          - 4*G(1 - z,1,1 - z,0,y) - 2/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1
          - z,y) + 20*G(1 - z,1,0,y) + 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,0,y)
          + 16*G( - z,1 - z,1 - z,y) + 4*G( - z,1 - z,1 - z,0,y) - 12*G( - z,1
          - z, - z,1 - z,y) + G( - z,1 - z,y) + 4*G( - z,1 - z,0,1 - z,y) - 8*
         G( - z,1 - z,0,y) - 4*G( - z,1 - z,1,0,y) - 12*G( - z, - z,1 - z,1 - 
         z,y) + 16*G( - z, - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y) - 12*G( - z
         , - z, - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 4*G( - z,0,1 - z,1
          - z,y) - 8*G( - z,0,1 - z,y) + 8*G( - z,0, - z,1 - z,y) - 4*G( - z,0
         ,1,0,y) - 8*G(0,1 - z,1 - z,y) - 4*G(0,1 - z,1 - z,0,y) + 12*G(0,1 - 
         z, - z,1 - z,y) + 12*G(0,1 - z, - z,y)*G(1,z) - 5*G(0,1 - z,y) - 8*G(
         0,1 - z,y)*G(1,z) - 4*G(0,1 - z,0,1 - z,y) + 6*G(0,1 - z,0,y) - 4*G(0
         ,1 - z,0,y)*G(1,z) + 4*G(0,1 - z,1,0,y) + 12*G(0, - z,1 - z,1 - z,y)
          - 18*G(0, - z,1 - z,y) + 12*G(0, - z,1 - z,y)*G(1,z) - 4*G(0, - z,1
          - z,0,y) + 12*G(0, - z, - z,1 - z,y) + 12*G(0, - z, - z,y)*G(1,z) - 
         18*G(0, - z,y)*G(1,z) - 8*G(0, - z,y)*G(1,0,z) + 12*G(0, - z,y)*G(1,1
         ,z) - 4*G(0, - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) + 4*G(0,y) + 2/3
         *G(0,y)*Pi^2 - 5*G(0,y)*G(1,z) - 12*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,
         1,z) - 8*G(0,y)*G(1,1,z) + 2/3*G(0,z)*Pi^2 - 8*G(0,z)*G(1 - z,1 - z,y
         ) - 4/3*G(0,z)*G(1 - z,y)*Pi^2 - 8*G(0,z)*G(1 - z,0,1 - z,y) - 12*G(0
         ,z)*G(1 - z,0,y) + 8*G(0,z)*G( - z,1 - z,1 - z,y) - 8*G(0,z)*G( - z,1
          - z,y) + 8*G(0,z)*G( - z, - z,1 - z,y) - 8*G(0,z)*G( - z,0,1 - z,y)
          - 8*G(0,z)*G(0,1 - z,1 - z,y) + 12*G(0,z)*G(0,1 - z,y) - 8*G(0,z)*G(
         0, - z,1 - z,y) + 4/3*G(0,z)*G(1,y)*Pi^2 + 8*G(0,z)*G(1,0,1 - z,y) + 
         4*G(0,z)*G(1,0,y) - 4*G(0,0,1 - z,1 - z,y) + 6*G(0,0,1 - z,y) + 8*G(0
         ,0,1 - z,y)*G(0,z) - 4*G(0,0,1 - z,y)*G(1,z) - 8*G(0,0, - z,1 - z,y)
          - 8*G(0,0, - z,y)*G(1,z) - 4*G(0,0,y) + 4*G(0,0,y)*G(0,z) + 6*G(0,0,
         y)*G(1,z) - 4*G(0,0,y)*G(1,1,z) + 10*G(0,0,1,z) - 12*G(0,0,1,z)*G(1
          - z,y) + 12*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,y) - 4*G(0,0,1,1,z) + G(
         0,1,z) + 12*G(0,1,z)*G(1 - z,1 - z,y) - 2*G(0,1,z)*G(1 - z,y) + 4*G(0
         ,1,z)*G(1 - z,0,y) - 4*G(0,1,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z,
          - z,y) + 8*G(0,1,z)*G( - z,y) + 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)
         *G(0, - z,y) - 6*G(0,1,z)*G(0,y) - 12*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1
         ,z)*G(1,0,y) + 6*G(0,1,0,y) + 8*G(0,1,0,z)*G(1 - z,y) - 8*G(0,1,0,z)*
         G(1,y) - 4*G(0,1,0,1,z) + 8*G(0,1,1,z) - 4*G(0,1,1,z)*G( - z,y) + 4*
         G(0,1,1,z)*G(0,y) - 12*G(1,1 - z, - z,1 - z,y) - 2*G(1,1 - z,y)*Pi^2
          + 6*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) - 24*G(1,y)*zeta3 + 5/3*G(1,
         y)*Pi^2 - 2*G(1,y)*G(1,z)*Pi^2 - 8*G(1,z) + 24*G(1,z)*zeta3 - 11/3*G(
         1,z)*Pi^2 + 12*G(1,z)*G(1 - z,1 - z, - z,y) + 6*G(1,z)*G(1 - z, - z,y
         ) + 8*G(1,z)*G(1 - z,y) + 2*G(1,z)*G(1 - z,y)*Pi^2 + 12*G(1,z)*G(1 - 
         z,0, - z,y) - 8*G(1,z)*G(1 - z,0,y) - 4*G(1,z)*G(1 - z,0,0,y) - 4*G(1
         ,z)*G(1 - z,1,0,y) - 12*G(1,z)*G( - z,1 - z, - z,y) + 16*G(1,z)*G( - 
         z,1 - z,y) + 4*G(1,z)*G( - z,1 - z,0,y) - 12*G(1,z)*G( - z, - z,1 - z
         ,y) - 12*G(1,z)*G( - z, - z, - z,y) + 16*G(1,z)*G( - z, - z,y) + 4*G(
         1,z)*G( - z, - z,0,y) + G(1,z)*G( - z,y) + 4*G(1,z)*G( - z,0,1 - z,y)
          + 8*G(1,z)*G( - z,0, - z,y) - 8*G(1,z)*G( - z,0,y) - 12*G(1,z)*G(1,1
          - z, - z,y) + 6*G(1,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 12*G(1,0, - z,
         1 - z,y) - 12*G(1,0, - z,y)*G(1,z) + 13*G(1,0,y) + 6*G(1,0,y)*G(1,z)
          - 8*G(1,0,z) - 4/3*G(1,0,z)*Pi^2 - 8*G(1,0,z)*G(1 - z,1 - z,y) + 16*
         G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G( - z, - z,y) - 8*G(1,0,z)*G( - z,y
         ) + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) - 10*G(1,0,0,y) + 4*
         G(1,0,0,y)*G(1,z) - 12*G(1,0,0,1,z) - 2*G(1,0,1,z) + 12*G(1,0,1,z)*G(
         1 - z,y) - 4*G(1,0,1,z)*G( - z,y) - 12*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,
         0,y) + 8*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 2/3*G(1,1,y)*Pi^2 + 8*G(
         1,1,z) + 2*G(1,1,z)*Pi^2 - 12*G(1,1,z)*G( - z, - z,y) + 16*G(1,1,z)*
         G( - z,y) + 4*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) - 10*G(1,1,0,
         y) + 4*G(1,1,0,y)*G(1,z) + 16*G(1,1,0,z) - 8*G(1,1,0,z)*G(1 - z,y) + 
         8*G(1,1,0,z)*G(1,y) - 4*G(1,1,0,0,y) + 12*G(1,1,0,1,z) - 4*G(1,1,1,0,
         y) - 8*G(1,1,1,0,z) )

       + N^-1*y*z^-1 * ( 20*zeta3 - 1/2*Pi^2 - 6*G(1 - z,1 - z, - z,1 - z,y)
          - G(1 - z,1 - z,y) - G(1 - z,1 - z,y)*Pi^2 + 3*G(1 - z,1 - z,0,y) + 
         2*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,y) - 12*G(1 - z,y)*zeta3 + 5/6*G(1
          - z,y)*Pi^2 + 3*G(1 - z,0,1 - z,y) + 2*G(1 - z,0,1 - z,0,y) - 6*G(1
          - z,0, - z,1 - z,y) - 6*G(1 - z,0,y) + 2*G(1 - z,0,0,1 - z,y) - 3*G(
         1 - z,0,0,y) - 2*G(1 - z,0,1,0,y) + 2*G(1 - z,1,1 - z,0,y) + 1/3*G(1
          - z,1,y)*Pi^2 + 2*G(1 - z,1,0,1 - z,y) + G(1 - z,1,0,y) - 2*G(1 - z,
         1,0,0,y) - 2*G(1 - z,1,1,0,y) - 9*G( - z,1 - z,1 - z,y) - 2*G( - z,1
          - z,1 - z,0,y) + 6*G( - z,1 - z, - z,1 - z,y) + 11*G( - z,1 - z,y)
          - 2*G( - z,1 - z,0,1 - z,y) + 3*G( - z,1 - z,0,y) + 2*G( - z,1 - z,1
         ,0,y) + 6*G( - z, - z,1 - z,1 - z,y) - 9*G( - z, - z,1 - z,y) - 2*G(
          - z, - z,1 - z,0,y) + 6*G( - z, - z, - z,1 - z,y) - 2*G( - z, - z,0,
         1 - z,y) - 2*G( - z,0,1 - z,1 - z,y) + 3*G( - z,0,1 - z,y) - 4*G( - z
         ,0, - z,1 - z,y) + 2*G( - z,0,1,0,y) + 3*G(0,1 - z,1 - z,y) + 2*G(0,1
          - z,1 - z,0,y) - 6*G(0,1 - z, - z,1 - z,y) - 6*G(0,1 - z, - z,y)*G(1
         ,z) - 6*G(0,1 - z,y) + 3*G(0,1 - z,y)*G(1,z) + 2*G(0,1 - z,0,1 - z,y)
          - 3*G(0,1 - z,0,y) + 2*G(0,1 - z,0,y)*G(1,z) - 2*G(0,1 - z,1,0,y) - 
         6*G(0, - z,1 - z,1 - z,y) + 15*G(0, - z,1 - z,y) - 6*G(0, - z,1 - z,y
         )*G(1,z) + 2*G(0, - z,1 - z,0,y) - 6*G(0, - z, - z,1 - z,y) - 6*G(0,
          - z, - z,y)*G(1,z) + 15*G(0, - z,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z)
          - 6*G(0, - z,y)*G(1,1,z) + 2*G(0, - z,0,1 - z,y) + 2*G(0, - z,0,y)*
         G(1,z) + 1/3*G(0,y)*Pi^2 - 4*G(0,y)*G(0,z) - 6*G(0,y)*G(1,z) - 4*G(0,
         y)*G(1,0,z) - 2*G(0,y)*G(1,0,1,z) + 3*G(0,y)*G(1,1,z) - 4*G(0,z) - G(
         0,z)*Pi^2 + 6*G(0,z)*G(1 - z,1 - z,y) - 4*G(0,z)*G(1 - z,y) + 2/3*G(0
         ,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) - 4*G(0,z)*G(1 - z,
         0,y) - 4*G(0,z)*G( - z,1 - z,1 - z,y) + 6*G(0,z)*G( - z,1 - z,y) - 4*
         G(0,z)*G( - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*G(0,z)*
         G(0,1 - z,1 - z,y) - 12*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0, - z,1 - z
         ,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) + 2*G(0,z)*G(1
         ,0,y) + 2*G(0,0,1 - z,1 - z,y) - 3*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*
         G(0,z) + 2*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - z,1 - z,y) + 4*G(0,0,
          - z,y)*G(1,z) + 3*G(0,0,y) + 2*G(0,0,y)*G(0,z) - 3*G(0,0,y)*G(1,z)
          + 2*G(0,0,y)*G(1,1,z) - 9*G(0,0,1,z) + 6*G(0,0,1,z)*G(1 - z,y) - 6*
         G(0,0,1,z)*G(1,y) - 2*G(0,0,1,0,y) + 2*G(0,0,1,1,z) + 7*G(0,1,z) - 6*
         G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - 
         z,0,y) + 2*G(0,1,z)*G( - z,1 - z,y) + 2*G(0,1,z)*G( - z, - z,y) - 3*
         G(0,1,z)*G( - z,y) - 2*G(0,1,z)*G(0,1 - z,y) - 2*G(0,1,z)*G(0, - z,y)
          + 3*G(0,1,z)*G(0,y) + 6*G(0,1,z)*G(1,1 - z,y) + 2*G(0,1,z)*G(1,0,y)
          + 6*G(0,1,0,z) - 4*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G(1,y) + 2*
         G(0,1,0,1,z) - 3*G(0,1,1,z) + 2*G(0,1,1,z)*G( - z,y) - 2*G(0,1,1,z)*
         G(0,y) + 6*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 - 3*G(1,1 - z,
         0,y) - 2*G(1,1 - z,0,0,y) + 12*G(1,y)*zeta3 - 1/6*G(1,y)*Pi^2 + G(1,y
         )*G(1,z)*Pi^2 + 4*G(1,z) - 12*G(1,z)*zeta3 + 5/6*G(1,z)*Pi^2 - 6*G(1,
         z)*G(1 - z,1 - z, - z,y) - G(1,z)*G(1 - z,y) - G(1,z)*G(1 - z,y)*Pi^2
          - 6*G(1,z)*G(1 - z,0, - z,y) + 3*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G(1
          - z,0,0,y) + 2*G(1,z)*G(1 - z,1,0,y) + 6*G(1,z)*G( - z,1 - z, - z,y)
          - 9*G(1,z)*G( - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,0,y) + 6*G(1,z)*
         G( - z, - z,1 - z,y) + 6*G(1,z)*G( - z, - z, - z,y) - 9*G(1,z)*G( - z
         , - z,y) - 2*G(1,z)*G( - z, - z,0,y) + 11*G(1,z)*G( - z,y) - 2*G(1,z)
         *G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 3*G(1,z)*G( - z,0,y)
          + 6*G(1,z)*G(1,1 - z, - z,y) - 3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y)
          + 6*G(1,0, - z,1 - z,y) + 6*G(1,0, - z,y)*G(1,z) + 7*G(1,0,y) - 3*G(
         1,0,y)*G(1,z) + 4*G(1,0,z) + 2/3*G(1,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,1
          - z,y) - 2*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) + 6*G(1,0
         ,z)*G( - z,y) - 4*G(1,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) + G(1,0,
         0,y) - 2*G(1,0,0,y)*G(1,z) + 6*G(1,0,0,1,z) + 6*G(1,0,1,z) - 6*G(1,0,
         1,z)*G(1 - z,y) + 2*G(1,0,1,z)*G( - z,y) + 6*G(1,0,1,z)*G(1,y) + 2*G(
         1,0,1,0,y) - 4*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 1/3*G(1,1,y)*Pi^2
          - G(1,1,z) - G(1,1,z)*Pi^2 + 6*G(1,1,z)*G( - z, - z,y) - 9*G(1,1,z)*
         G( - z,y) - 2*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + G(1,1,0,y)
          - 2*G(1,1,0,y)*G(1,z) - 2*G(1,1,0,z) + 4*G(1,1,0,z)*G(1 - z,y) - 4*
         G(1,1,0,z)*G(1,y) + 2*G(1,1,0,0,y) - 6*G(1,1,0,1,z) + 2*G(1,1,1,0,y)
          + 4*G(1,1,1,0,z) )

       + N^-1*y*[1-z]^-2 * (  - 2*G(0,z) )

       + N^-1*y*[1-z]^-1 * (  - 2 )

       + N^-1*y^2*z^-3 * ( 16*G(1 - z,1 - z, - z,1 - z,y) + 4*G(1 - z,1 - z,y)
         *Pi^2 - 8*G(1 - z,1 - z,0,0,y) - 8*G(1 - z,1 - z,1,0,y) + 16*G(1 - z,
         y)*zeta3 - 8*G(1 - z,0,1 - z,0,y) + 16*G(1 - z,0, - z,1 - z,y) - 8*G(
         1 - z,0,y) - 4/3*G(1 - z,0,y)*Pi^2 - 8*G(1 - z,0,0,1 - z,y) + 16*G(1
          - z,0,1,0,y) - 8*G(1 - z,1,1 - z,0,y) - 8/3*G(1 - z,1,y)*Pi^2 - 8*G(
         1 - z,1,0,1 - z,y) + 16*G(1 - z,1,0,0,y) + 16*G(1 - z,1,1,0,y) + 8*G(
          - z,1 - z,1 - z,0,y) - 16*G( - z,1 - z, - z,1 - z,y) + 8*G( - z,1 - 
         z,y) + 4/3*G( - z,1 - z,y)*Pi^2 + 8*G( - z,1 - z,0,1 - z,y) - 16*G(
          - z,1 - z,1,0,y) - 16*G( - z, - z,1 - z,1 - z,y) + 8*G( - z, - z,1
          - z,0,y) - 16*G( - z, - z, - z,1 - z,y) + 8*G( - z, - z,0,1 - z,y)
          + 8*G( - z,0,1 - z,1 - z,y) + 8*G( - z,0, - z,1 - z,y) - 16*G( - z,0
         ,1,0,y) - 8*G(0,1 - z,1 - z,0,y) + 16*G(0,1 - z, - z,1 - z,y) + 16*G(
         0,1 - z, - z,y)*G(1,z) - 8*G(0,1 - z,y) - 4/3*G(0,1 - z,y)*Pi^2 + 8*
         G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,0,1 - z,y) - 8*G(0,1 - z,0,y)*G(1
         ,z) + 16*G(0,1 - z,1,0,y) + 16*G(0, - z,1 - z,1 - z,y) + 16*G(0, - z,
         1 - z,y)*G(1,z) - 8*G(0, - z,1 - z,0,y) + 16*G(0, - z, - z,1 - z,y)
          + 16*G(0, - z, - z,y)*G(1,z) - 8*G(0, - z,y)*G(1,0,z) + 16*G(0, - z,
         y)*G(1,1,z) - 8*G(0, - z,0,1 - z,y) - 8*G(0, - z,0,y)*G(1,z) - 8*G(0,
         y)*G(1,z) - 4/3*G(0,y)*G(1,z)*Pi^2 + 8*G(0,y)*G(1,0,1,z) + 8*G(0,y)*
         G(1,1,0,z) + 8*G(0,z)*G(1 - z,1 - z,0,y) - 4/3*G(0,z)*G(1 - z,y)*Pi^2
          - 8*G(0,z)*G(1 - z,0,1 - z,y) - 8*G(0,z)*G(1 - z,0,0,y) - 8*G(0,z)*
         G(1 - z,1,0,y) + 8*G(0,z)*G( - z,1 - z,1 - z,y) + 8*G(0,z)*G( - z,1
          - z,0,y) + 8*G(0,z)*G( - z, - z,1 - z,y) - 8*G(0,z)*G( - z,0,1 - z,y
         ) - 8*G(0,z)*G(0,1 - z,1 - z,y) - 8*G(0,z)*G(0,1 - z,0,y) - 8*G(0,z)*
         G(0, - z,1 - z,y) - 8*G(0,z)*G(1,1 - z,0,y) + 4/3*G(0,z)*G(1,y)*Pi^2
          + 8*G(0,z)*G(1,0,1 - z,y) + 8*G(0,z)*G(1,0,0,y) + 8*G(0,z)*G(1,1,0,y
         ) - 8*G(0,0,1 - z,1 - z,y) + 8*G(0,0,1 - z,y)*G(0,z) - 8*G(0,0,1 - z,
         y)*G(1,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z) - 8*G(0,0,
         y)*G(1,0,z) - 8*G(0,0,y)*G(1,1,z) - 16*G(0,0,1,z)*G(1 - z,y) + 16*G(0
         ,0,1,z)*G(1,y) + 16*G(0,0,1,0,y) - 8*G(0,0,1,0,z) - 8*G(0,0,1,1,z) + 
         8*G(0,1,z) + 4/3*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(1 - z,1 - z,y) + 8*G(0
         ,1,z)*G(1 - z,0,y) - 8*G(0,1,z)*G( - z,1 - z,y) - 8*G(0,1,z)*G( - z,
          - z,y) + 8*G(0,1,z)*G(0,1 - z,y) + 8*G(0,1,z)*G(0, - z,y) - 16*G(0,1
         ,z)*G(1,1 - z,y) - 8*G(0,1,z)*G(1,0,y) + 16*G(0,1,0,z)*G(1 - z,y) - 8
         *G(0,1,0,z)*G( - z,y) + 8*G(0,1,0,z)*G(0,y) - 16*G(0,1,0,z)*G(1,y) - 
         8*G(0,1,0,1,z) - 8*G(0,1,1,z)*G( - z,y) + 8*G(0,1,1,z)*G(0,y) - 8*G(0
         ,1,1,0,z) - 16*G(1,1 - z, - z,1 - z,y) - 4*G(1,1 - z,y)*Pi^2 + 8*G(1,
         1 - z,0,0,y) + 8*G(1,1 - z,1,0,y) - 16*G(1,y)*zeta3 - 4*G(1,y)*G(1,z)
         *Pi^2 + 16*G(1,z)*zeta3 + 16*G(1,z)*G(1 - z,1 - z, - z,y) + 4*G(1,z)*
         G(1 - z,y)*Pi^2 + 16*G(1,z)*G(1 - z,0, - z,y) - 8*G(1,z)*G(1 - z,0,0,
         y) - 8*G(1,z)*G(1 - z,1,0,y) - 16*G(1,z)*G( - z,1 - z, - z,y) + 8*G(1
         ,z)*G( - z,1 - z,0,y) - 16*G(1,z)*G( - z, - z,1 - z,y) - 16*G(1,z)*G(
          - z, - z, - z,y) + 8*G(1,z)*G( - z, - z,0,y) + 8*G(1,z)*G( - z,y) + 
         4/3*G(1,z)*G( - z,y)*Pi^2 + 8*G(1,z)*G( - z,0,1 - z,y) + 8*G(1,z)*G(
          - z,0, - z,y) - 16*G(1,z)*G(1,1 - z, - z,y) + 8*G(1,0,1 - z,0,y) - 
         16*G(1,0, - z,1 - z,y) - 16*G(1,0, - z,y)*G(1,z) + 8*G(1,0,y) + 4/3*
         G(1,0,y)*Pi^2 - 8*G(1,0,y)*G(1,0,z) - 4/3*G(1,0,z)*Pi^2 - 16*G(1,0,z)
         *G(1 - z,1 - z,y) + 8*G(1,0,z)*G(1 - z,0,y) - 8*G(1,0,z)*G( - z,1 - z
         ,y) + 8*G(1,0,z)*G( - z, - z,y) + 8*G(1,0,z)*G( - z,0,y) + 16*G(1,0,z
         )*G(1,1 - z,y) + 8*G(1,0,0,1 - z,y) + 8*G(1,0,0,y)*G(1,z) - 16*G(1,0,
         0,1,z) + 16*G(1,0,1,z)*G(1 - z,y) - 8*G(1,0,1,z)*G( - z,y) - 16*G(1,0
         ,1,z)*G(1,y) - 16*G(1,0,1,0,y) + 16*G(1,0,1,0,z) + 8*G(1,1,1 - z,0,y)
          + 8/3*G(1,1,y)*Pi^2 + 4*G(1,1,z)*Pi^2 - 16*G(1,1,z)*G( - z, - z,y)
          + 8*G(1,1,z)*G( - z,0,y) + 8*G(1,1,0,1 - z,y) + 8*G(1,1,0,y)*G(1,z)
          - 16*G(1,1,0,z)*G(1 - z,y) - 8*G(1,1,0,z)*G( - z,y) + 16*G(1,1,0,z)*
         G(1,y) - 16*G(1,1,0,0,y) + 16*G(1,1,0,1,z) - 16*G(1,1,1,0,y) - 16*G(1
         ,1,1,0,z) )

       + N^-1*y^2*z^-2 * ( 8*zeta3 + 2/3*Pi^2 - 12*G(1 - z,1 - z, - z,1 - z,y)
          - 4*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,y)*Pi^2 + 6*G(1 - z,1 - z,0,y
         ) + 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,y) - 24*G(1 - z,y)*zeta3 + 3*
         G(1 - z,y)*Pi^2 + 6*G(1 - z,0,1 - z,y) + 4*G(1 - z,0,1 - z,0,y) - 12*
         G(1 - z,0, - z,1 - z,y) + 4*G(1 - z,0,y) + 4*G(1 - z,0,0,1 - z,y) - 6
         *G(1 - z,0,0,y) - 4*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + 2/3*
         G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y) - 14*G(1 - z,1,0,y) - 4*G(
         1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 10*G( - z,1 - z,1 - z,y) - 4*G(
          - z,1 - z,1 - z,0,y) + 12*G( - z,1 - z, - z,1 - z,y) - 4*G( - z,1 - 
         z,0,1 - z,y) + 6*G( - z,1 - z,0,y) + 4*G( - z,1 - z,1,0,y) + 12*G( - 
         z, - z,1 - z,1 - z,y) - 10*G( - z, - z,1 - z,y) - 4*G( - z, - z,1 - z
         ,0,y) + 12*G( - z, - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 4*
         G( - z,0,1 - z,1 - z,y) + 6*G( - z,0,1 - z,y) - 8*G( - z,0, - z,1 - z
         ,y) + 4*G( - z,0,1,0,y) + 6*G(0,1 - z,1 - z,y) + 4*G(0,1 - z,1 - z,0,
         y) - 12*G(0,1 - z, - z,1 - z,y) - 12*G(0,1 - z, - z,y)*G(1,z) + 4*G(0
         ,1 - z,y) + 6*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,0,1 - z,y) - 6*G(0,1
          - z,0,y) + 4*G(0,1 - z,0,y)*G(1,z) - 4*G(0,1 - z,1,0,y) - 12*G(0, - 
         z,1 - z,1 - z,y) + 14*G(0, - z,1 - z,y) - 12*G(0, - z,1 - z,y)*G(1,z)
          + 4*G(0, - z,1 - z,0,y) - 12*G(0, - z, - z,1 - z,y) - 12*G(0, - z,
          - z,y)*G(1,z) + 14*G(0, - z,y)*G(1,z) + 8*G(0, - z,y)*G(1,0,z) - 12*
         G(0, - z,y)*G(1,1,z) + 4*G(0, - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z)
          - 4*G(0,y) - 2/3*G(0,y)*Pi^2 + 4*G(0,y)*G(1,z) + 8*G(0,y)*G(1,0,z)
          - 4*G(0,y)*G(1,0,1,z) + 6*G(0,y)*G(1,1,z) - 2/3*G(0,z)*Pi^2 + 4*G(0,
         z)*G(1 - z,1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*Pi^2 + 8*G(0,z)*G(1 - z,0
         ,1 - z,y) + 8*G(0,z)*G(1 - z,0,y) - 8*G(0,z)*G( - z,1 - z,1 - z,y) + 
         4*G(0,z)*G( - z,1 - z,y) - 8*G(0,z)*G( - z, - z,1 - z,y) + 8*G(0,z)*
         G( - z,0,1 - z,y) + 8*G(0,z)*G(0,1 - z,1 - z,y) - 8*G(0,z)*G(0,1 - z,
         y) + 8*G(0,z)*G(0, - z,1 - z,y) - 4/3*G(0,z)*G(1,y)*Pi^2 - 8*G(0,z)*
         G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,y) + 4*G(0,0,1 - z,1 - z,y) - 6*G(0,0
         ,1 - z,y) - 8*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z) + 8*G(0
         ,0, - z,1 - z,y) + 8*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y) - 4*G(0,0,y)*
         G(0,z) - 6*G(0,0,y)*G(1,z) + 4*G(0,0,y)*G(1,1,z) - 10*G(0,0,1,z) + 12
         *G(0,0,1,z)*G(1 - z,y) - 12*G(0,0,1,z)*G(1,y) - 4*G(0,0,1,0,y) + 4*G(
         0,0,1,1,z) - 12*G(0,1,z)*G(1 - z,1 - z,y) + 4*G(0,1,z)*G(1 - z,y) - 4
         *G(0,1,z)*G(1 - z,0,y) + 4*G(0,1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G(
          - z, - z,y) - 6*G(0,1,z)*G( - z,y) - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0
         ,1,z)*G(0, - z,y) + 6*G(0,1,z)*G(0,y) + 12*G(0,1,z)*G(1,1 - z,y) + 4*
         G(0,1,z)*G(1,0,y) + 4*G(0,1,0,z) - 8*G(0,1,0,z)*G(1 - z,y) + 8*G(0,1,
         0,z)*G(1,y) + 4*G(0,1,0,1,z) - 6*G(0,1,1,z) + 4*G(0,1,1,z)*G( - z,y)
          - 4*G(0,1,1,z)*G(0,y) + 12*G(1,1 - z, - z,1 - z,y) + 2*G(1,1 - z,y)*
         Pi^2 - 6*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) + 24*G(1,y)*zeta3 - 5/3*
         G(1,y)*Pi^2 + 2*G(1,y)*G(1,z)*Pi^2 + 4*G(1,z) - 24*G(1,z)*zeta3 + 3*
         G(1,z)*Pi^2 - 12*G(1,z)*G(1 - z,1 - z, - z,y) - 4*G(1,z)*G(1 - z,y)
          - 2*G(1,z)*G(1 - z,y)*Pi^2 - 12*G(1,z)*G(1 - z,0, - z,y) + 6*G(1,z)*
         G(1 - z,0,y) + 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 12
         *G(1,z)*G( - z,1 - z, - z,y) - 10*G(1,z)*G( - z,1 - z,y) - 4*G(1,z)*
         G( - z,1 - z,0,y) + 12*G(1,z)*G( - z, - z,1 - z,y) + 12*G(1,z)*G( - z
         , - z, - z,y) - 10*G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,0,y)
          - 4*G(1,z)*G( - z,0,1 - z,y) - 8*G(1,z)*G( - z,0, - z,y) + 6*G(1,z)*
         G( - z,0,y) + 12*G(1,z)*G(1,1 - z, - z,y) - 6*G(1,0,1 - z,y) - 4*G(1,
         0,1 - z,0,y) + 12*G(1,0, - z,1 - z,y) + 12*G(1,0, - z,y)*G(1,z) - 8*
         G(1,0,y) - 6*G(1,0,y)*G(1,z) + 4/3*G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1 - z
         ,1 - z,y) - 12*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G( - z, - z,y) + 4*G(
         1,0,z)*G( - z,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) + 10*
         G(1,0,0,y) - 4*G(1,0,0,y)*G(1,z) + 12*G(1,0,0,1,z) + 4*G(1,0,1,z) - 
         12*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,z)*G( - z,y) + 12*G(1,0,1,z)*G(1
         ,y) + 4*G(1,0,1,0,y) - 8*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 2/3*G(1,
         1,y)*Pi^2 - 4*G(1,1,z) - 2*G(1,1,z)*Pi^2 + 12*G(1,1,z)*G( - z, - z,y)
          - 10*G(1,1,z)*G( - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y
         ) + 10*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) - 12*G(1,1,0,z) + 8*G(1,1,0,z
         )*G(1 - z,y) - 8*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 12*G(1,1,0,1,z)
          + 4*G(1,1,1,0,y) + 8*G(1,1,1,0,z) )

       + N^-1*y^3*z^-3 * (  - 8*G(1 - z,1 - z, - z,1 - z,y) - 2*G(1 - z,1 - z,
         y)*Pi^2 + 4*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) - 8*G(1 - z
         ,y)*zeta3 + 4*G(1 - z,0,1 - z,0,y) - 8*G(1 - z,0, - z,1 - z,y) + 4*G(
         1 - z,0,y) + 2/3*G(1 - z,0,y)*Pi^2 + 4*G(1 - z,0,0,1 - z,y) - 8*G(1
          - z,0,1,0,y) + 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 4*G(
         1 - z,1,0,1 - z,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 4*G(
          - z,1 - z,1 - z,0,y) + 8*G( - z,1 - z, - z,1 - z,y) - 4*G( - z,1 - z
         ,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 4*G( - z,1 - z,0,1 - z,y) + 8*G( - z
         ,1 - z,1,0,y) + 8*G( - z, - z,1 - z,1 - z,y) - 4*G( - z, - z,1 - z,0,
         y) + 8*G( - z, - z, - z,1 - z,y) - 4*G( - z, - z,0,1 - z,y) - 4*G( - 
         z,0,1 - z,1 - z,y) - 4*G( - z,0, - z,1 - z,y) + 8*G( - z,0,1,0,y) + 4
         *G(0,1 - z,1 - z,0,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z, - z,
         y)*G(1,z) + 4*G(0,1 - z,y) + 2/3*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*
         G(1,0,z) + 4*G(0,1 - z,0,1 - z,y) + 4*G(0,1 - z,0,y)*G(1,z) - 8*G(0,1
          - z,1,0,y) - 8*G(0, - z,1 - z,1 - z,y) - 8*G(0, - z,1 - z,y)*G(1,z)
          + 4*G(0, - z,1 - z,0,y) - 8*G(0, - z, - z,1 - z,y) - 8*G(0, - z, - z
         ,y)*G(1,z) + 4*G(0, - z,y)*G(1,0,z) - 8*G(0, - z,y)*G(1,1,z) + 4*G(0,
          - z,0,1 - z,y) + 4*G(0, - z,0,y)*G(1,z) + 4*G(0,y)*G(1,z) + 2/3*G(0,
         y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z)
         *G(1 - z,1 - z,0,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 4*G(0,z)*G(1 - z,0
         ,1 - z,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 4*G(0
         ,z)*G( - z,1 - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 4*G(0,z)*G(
          - z, - z,1 - z,y) + 4*G(0,z)*G( - z,0,1 - z,y) + 4*G(0,z)*G(0,1 - z,
         1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(0, - z,1 - z,y) + 4*
         G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z
         ,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,1 - z
         ,y) - 4*G(0,0,1 - z,y)*G(0,z) + 4*G(0,0,1 - z,y)*G(1,z) + 4*G(0,0, - 
         z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) + 4*G(0,0,y
         )*G(1,1,z) + 8*G(0,0,1,z)*G(1 - z,y) - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,
         1,0,y) + 4*G(0,0,1,0,z) + 4*G(0,0,1,1,z) - 4*G(0,1,z) - 2/3*G(0,1,z)*
         Pi^2 - 8*G(0,1,z)*G(1 - z,1 - z,y) - 4*G(0,1,z)*G(1 - z,0,y) + 4*G(0,
         1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,y) - 4*G(0,1,z)*G(0,1
          - z,y) - 4*G(0,1,z)*G(0, - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,
         z)*G(1,0,y) - 8*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(
         0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) + 4*G(0,1,1,z)
         *G( - z,y) - 4*G(0,1,1,z)*G(0,y) + 4*G(0,1,1,0,z) + 8*G(1,1 - z, - z,
         1 - z,y) + 2*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0
         ,y) + 8*G(1,y)*zeta3 + 2*G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,
         z)*G(1 - z,1 - z, - z,y) - 2*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(1,z)*G(1 - 
         z,0, - z,y) + 4*G(1,z)*G(1 - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) + 8*
         G(1,z)*G( - z,1 - z, - z,y) - 4*G(1,z)*G( - z,1 - z,0,y) + 8*G(1,z)*
         G( - z, - z,1 - z,y) + 8*G(1,z)*G( - z, - z, - z,y) - 4*G(1,z)*G( - z
         , - z,0,y) - 4*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 4*G(1,z
         )*G( - z,0,1 - z,y) - 4*G(1,z)*G( - z,0, - z,y) + 8*G(1,z)*G(1,1 - z,
          - z,y) - 4*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y
         )*G(1,z) - 4*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) + 2/3
         *G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y
         ) + 4*G(1,0,z)*G( - z,1 - z,y) - 4*G(1,0,z)*G( - z, - z,y) - 4*G(1,0,
         z)*G( - z,0,y) - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1
         ,0,0,y)*G(1,z) + 8*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1
         ,z)*G( - z,y) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) - 8*G(1,0,1,0,z)
          - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 - 2*G(1,1,z)*Pi^2 + 8*G(1,1
         ,z)*G( - z, - z,y) - 4*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y) - 4*
         G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G( - z,y)
          - 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 8*G(1,1,0,1,z) + 8*G(1,1,1,
         0,y) + 8*G(1,1,1,0,z) )

       + Nf*z^-2 * ( 16/3*G(1 - z,1 - z,y) - 8/3*G(1 - z,y)*i_*Pi - 8/3*G(1,z)
         *i_*Pi + 16/3*G(1,z)*G(1 - z,y) + 16/3*G(1,1,z) )

       + Nf*z^-1*[y+z]^-1 * (  - 8/3*G(1 - z,1 - z,y) + 4/3*G(1 - z,y)*i_*Pi
          + 4/3*G(1,z)*i_*Pi - 8/3*G(1,z)*G(1 - z,y) - 8/3*G(1,1,z) )

       + Nf*z^-1 * (  - 4/3*i_*Pi + 4/3*G(1 - z,y) + 4/3*G(1,z) )

       + Nf*[y+z]^-2 * (  - 8/3*G(1 - z,1 - z,y) + 4/3*G(1 - z,y)*i_*Pi + 4/3*
         G(1,z)*i_*Pi - 8/3*G(1,z)*G(1 - z,y) - 8/3*G(1,1,z) )

       + Nf*[y+z]^-1 * ( 4/3*i_*Pi - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + Nf*y*z^-3 * ( 16/3*G(1 - z,1 - z,0,y) - 8/3*G(1 - z, - z,1 - z,y) + 
         16/3*G(1 - z,0,1 - z,y) - 8/3*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,1,0,y)
          - 16/3*G( - z,1 - z,1 - z,y) + 8/3*G( - z,1 - z,y)*i_*Pi + 16/3*G(0,
         1 - z,1 - z,y) - 8/3*G(0,1 - z,y)*i_*Pi + 16/3*G(0,1 - z,y)*G(1,z) - 
         8/3*G(0,y)*G(1,z)*i_*Pi + 16/3*G(0,y)*G(1,1,z) + 8/3*G(0,1,z)*i_*Pi
          - 8/3*G(0,1,z)*G(1 - z,y) - 16/3*G(0,1,1,z) - 8/3*G(1,1 - z,0,y) - 8/
         3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,0,y) - 16/3*G(1,z)*G(
          - z,1 - z,y) + 8/3*G(1,z)*G( - z,y)*i_*Pi - 8/3*G(1,0,1 - z,y) + 8/3
         *G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,1,z) - 16/3*G(1,1,z
         )*G( - z,y) )

       + Nf*y*z^-2 * (  - 32/3*G(1 - z,1 - z,y) - 16/3*G(1 - z,1 - z,0,y) + 8/
         3*G(1 - z, - z,1 - z,y) + 16/3*G(1 - z,y)*i_*Pi - 16/3*G(1 - z,0,1 - 
         z,y) + 8/3*G(1 - z,0,y) + 8/3*G(1 - z,0,y)*i_*Pi + 8/3*G(1 - z,1,0,y)
          + 16/3*G( - z,1 - z,1 - z,y) - 8/3*G( - z,1 - z,y)*i_*Pi - 16/3*G(0,
         1 - z,1 - z,y) + 8/3*G(0,1 - z,y) + 8/3*G(0,1 - z,y)*i_*Pi - 16/3*G(0
         ,1 - z,y)*G(1,z) - 8/3*G(0,y)*i_*Pi + 8/3*G(0,y)*G(1,z) + 8/3*G(0,y)*
         G(1,z)*i_*Pi - 16/3*G(0,y)*G(1,1,z) - 8/3*G(0,1,z)*i_*Pi + 8/3*G(0,1,
         z)*G(1 - z,y) + 16/3*G(0,1,1,z) + 8/3*G(1,1 - z,0,y) + 16/3*G(1,z)*i_
         *Pi + 8/3*G(1,z)*G(1 - z, - z,y) - 32/3*G(1,z)*G(1 - z,y) - 16/3*G(1,
         z)*G(1 - z,0,y) + 16/3*G(1,z)*G( - z,1 - z,y) - 8/3*G(1,z)*G( - z,y)*
         i_*Pi + 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_*Pi + 8/3*G(1,0,y)*G(1,z)
          + 8/3*G(1,0,1,z) - 32/3*G(1,1,z) + 16/3*G(1,1,z)*G( - z,y) )

       + Nf*y*z^-1 * ( 4/3*i_*Pi + 8/3*G(1 - z,1 - z,y) + 8/3*G(1 - z,1 - z,0,
         y) - 4/3*G(1 - z, - z,1 - z,y) - 4/3*G(1 - z,y) - 4/3*G(1 - z,y)*i_*
         Pi + 8/3*G(1 - z,0,1 - z,y) - 4/3*G(1 - z,0,y) - 4/3*G(1 - z,0,y)*i_*
         Pi - 4/3*G(1 - z,1,0,y) - 8/3*G( - z,1 - z,1 - z,y) + 4/3*G( - z,1 - 
         z,y)*i_*Pi + 8/3*G(0,1 - z,1 - z,y) - 4/3*G(0,1 - z,y) - 4/3*G(0,1 - 
         z,y)*i_*Pi + 8/3*G(0,1 - z,y)*G(1,z) + 4/3*G(0,y)*i_*Pi - 4/3*G(0,y)*
         G(1,z) - 4/3*G(0,y)*G(1,z)*i_*Pi + 8/3*G(0,y)*G(1,1,z) + 4/3*G(0,1,z)
         *i_*Pi - 4/3*G(0,1,z)*G(1 - z,y) - 8/3*G(0,1,1,z) - 4/3*G(1,1 - z,0,y
         ) - 4/3*G(1,z) - 4/3*G(1,z)*i_*Pi - 4/3*G(1,z)*G(1 - z, - z,y) + 8/3*
         G(1,z)*G(1 - z,y) + 8/3*G(1,z)*G(1 - z,0,y) - 8/3*G(1,z)*G( - z,1 - z
         ,y) + 4/3*G(1,z)*G( - z,y)*i_*Pi - 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*
         i_*Pi - 4/3*G(1,0,y)*G(1,z) - 4/3*G(1,0,1,z) + 8/3*G(1,1,z) - 8/3*G(1
         ,1,z)*G( - z,y) )

       + Nf*y^2*z^-3 * (  - 32/3*G(1 - z,1 - z,0,y) + 16/3*G(1 - z, - z,1 - z,
         y) - 32/3*G(1 - z,0,1 - z,y) + 16/3*G(1 - z,0,y)*i_*Pi + 16/3*G(1 - z
         ,1,0,y) + 32/3*G( - z,1 - z,1 - z,y) - 16/3*G( - z,1 - z,y)*i_*Pi - 
         32/3*G(0,1 - z,1 - z,y) + 16/3*G(0,1 - z,y)*i_*Pi - 32/3*G(0,1 - z,y)
         *G(1,z) + 16/3*G(0,y)*G(1,z)*i_*Pi - 32/3*G(0,y)*G(1,1,z) - 16/3*G(0,
         1,z)*i_*Pi + 16/3*G(0,1,z)*G(1 - z,y) + 32/3*G(0,1,1,z) + 16/3*G(1,1
          - z,0,y) + 16/3*G(1,z)*G(1 - z, - z,y) - 32/3*G(1,z)*G(1 - z,0,y) + 
         32/3*G(1,z)*G( - z,1 - z,y) - 16/3*G(1,z)*G( - z,y)*i_*Pi + 16/3*G(1,
         0,1 - z,y) - 16/3*G(1,0,y)*i_*Pi + 16/3*G(1,0,y)*G(1,z) + 16/3*G(1,0,
         1,z) + 32/3*G(1,1,z)*G( - z,y) )

       + Nf*y^2*z^-2 * ( 16/3*G(1 - z,1 - z,y) + 16/3*G(1 - z,1 - z,0,y) - 8/3
         *G(1 - z, - z,1 - z,y) - 8/3*G(1 - z,y)*i_*Pi + 16/3*G(1 - z,0,1 - z,
         y) - 8/3*G(1 - z,0,y) - 8/3*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,1,0,y)
          - 16/3*G( - z,1 - z,1 - z,y) + 8/3*G( - z,1 - z,y)*i_*Pi + 16/3*G(0,
         1 - z,1 - z,y) - 8/3*G(0,1 - z,y) - 8/3*G(0,1 - z,y)*i_*Pi + 16/3*G(0
         ,1 - z,y)*G(1,z) + 8/3*G(0,y)*i_*Pi - 8/3*G(0,y)*G(1,z) - 8/3*G(0,y)*
         G(1,z)*i_*Pi + 16/3*G(0,y)*G(1,1,z) + 8/3*G(0,1,z)*i_*Pi - 8/3*G(0,1,
         z)*G(1 - z,y) - 16/3*G(0,1,1,z) - 8/3*G(1,1 - z,0,y) - 8/3*G(1,z)*i_*
         Pi - 8/3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,y) + 16/3*G(1,z
         )*G(1 - z,0,y) - 16/3*G(1,z)*G( - z,1 - z,y) + 8/3*G(1,z)*G( - z,y)*
         i_*Pi - 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z)
          - 8/3*G(1,0,1,z) + 16/3*G(1,1,z) - 16/3*G(1,1,z)*G( - z,y) )

       + Nf*y^3*z^-3 * ( 16/3*G(1 - z,1 - z,0,y) - 8/3*G(1 - z, - z,1 - z,y)
          + 16/3*G(1 - z,0,1 - z,y) - 8/3*G(1 - z,0,y)*i_*Pi - 8/3*G(1 - z,1,0
         ,y) - 16/3*G( - z,1 - z,1 - z,y) + 8/3*G( - z,1 - z,y)*i_*Pi + 16/3*
         G(0,1 - z,1 - z,y) - 8/3*G(0,1 - z,y)*i_*Pi + 16/3*G(0,1 - z,y)*G(1,z
         ) - 8/3*G(0,y)*G(1,z)*i_*Pi + 16/3*G(0,y)*G(1,1,z) + 8/3*G(0,1,z)*i_*
         Pi - 8/3*G(0,1,z)*G(1 - z,y) - 16/3*G(0,1,1,z) - 8/3*G(1,1 - z,0,y)
          - 8/3*G(1,z)*G(1 - z, - z,y) + 16/3*G(1,z)*G(1 - z,0,y) - 16/3*G(1,z
         )*G( - z,1 - z,y) + 8/3*G(1,z)*G( - z,y)*i_*Pi - 8/3*G(1,0,1 - z,y)
          + 8/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,1,z) - 16/3*
         G(1,1,z)*G( - z,y) )

       + N*y^-1*z^-3 * ( 2*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y)*Pi^2 - 2*G(0
         ,z)*G(1 - z,0,y) + 2*G(0,z)*G(1,0,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(1,
         1 - z,0,y) - 1/3*G(1,y)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 2*G(1,0,1
          - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,1,0,y) )

       + N*y^-1*z^-2 * (  - 4*G(1 - z, - z,1 - z,y) - 2/3*G(1 - z,y)*Pi^2 + 2*
         G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 4*G(0,z)*G(1 - z,0,y) - 4*G(0
         ,z)*G(1,0,y) - 4*G(0,1,z)*G(1 - z,y) + 4*G(1,1 - z,0,y) + 2/3*G(1,y)*
         Pi^2 - 4*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G( - z,y) + 4*G(1,0,1 - z,
         y) + 4*G(1,0,y)*G(1,z) - 4*G(1,1,0,y) )

       + N*y^-1*z^-1 * ( 3*G(1 - z, - z,1 - z,y) + 1/3*G(1 - z,y)*Pi^2 + G( - 
         z,1 - z,1 - z,y) - 6*G( - z,1 - z,y) + G( - z, - z,1 - z,y) - G(0, - 
         z,1 - z,y) - G(0, - z,y)*G(1,z) - G(0,z)*G(1 - z,1 - z,y) + 6*G(0,z)*
         G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) - G(0,z)*G( - z,1 - z,y) + G(0,z)*
         G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(1,1 - 
         z,0,y) - 1/3*G(1,y)*Pi^2 + 3*G(1,z)*G(1 - z, - z,y) + G(1,z)*G( - z,1
          - z,y) + G(1,z)*G( - z, - z,y) - 6*G(1,z)*G( - z,y) - 2*G(1,0,1 - z,
         y) - 2*G(1,0,y)*G(1,z) - G(1,0,z)*G( - z,y) + G(1,1,z)*G( - z,y) + 2*
         G(1,1,0,y) )

       + N*y^-1*z * ( 9*G( - z,1 - z,y) - 9*G(0,z)*G(1 - z,y) + 9*G(1,z)*G( - 
         z,y) )

       + N*z^-3*[1-y-z]^-1 * ( 8/3*G( - z,1 - z,0,y) - 8/3*G( - z, - z,1 - z,y
         ) + 8/3*G( - z,0,1 - z,y) + 8/3*G(0,y)*G(1,0,z) - 8/3*G(0,z)*G( - z,1
          - z,y) + 8/3*G(0,z)*G(0,1 - z,y) - 16/3*G(0,0,1,z) - 16/3*G(0,1,z)*
         G( - z,y) + 8/3*G(0,1,z)*G(0,y) - 8/3*G(0,1,0,y) - 8/3*G(0,1,0,z) + 4/
         9*G(1,z)*Pi^2 - 8/3*G(1,z)*G( - z, - z,y) + 8/3*G(1,z)*G( - z,0,y) - 
         8/3*G(1,0,z)*G( - z,y) - 8/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + N*z^-3 * (  - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 8/3*G( - z,1 - z,0
         ,y) + 8/3*G( - z, - z,1 - z,y) - 8/3*G( - z,0,1 - z,y) - 2*G(0,1 - z,
         y) - 2*G(0,y)*G(1,z) - 8/3*G(0,y)*G(1,0,z) + 8/3*G(0,z)*G( - z,1 - z,
         y) - 8/3*G(0,z)*G(0,1 - z,y) + 16/3*G(0,0,1,z) + 2*G(0,1,z) + 16/3*G(
         0,1,z)*G( - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(0,1,0,y) + 8/3*G(0,1,0
         ,z) - 4/9*G(1,z)*Pi^2 + 8/3*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z,y
         ) - 8/3*G(1,z)*G( - z,0,y) + 2*G(1,0,y) + 8/3*G(1,0,z)*G( - z,y) + 8/
         3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + N*z^-2*[1-y-z]^-1 * ( 4/9*Pi^2 - 20/3*G( - z,1 - z,0,y) + 20/3*G( - z
         , - z,1 - z,y) - 20/3*G( - z,0,1 - z,y) + 8/3*G(0,y)*G(0,z) - 20/3*G(
         0,y)*G(1,0,z) + 20/3*G(0,z)*G( - z,1 - z,y) - 20/3*G(0,z)*G(0,1 - z,y
         ) + 40/3*G(0,0,1,z) + 40/3*G(0,1,z)*G( - z,y) - 20/3*G(0,1,z)*G(0,y)
          + 20/3*G(0,1,0,y) + 20/3*G(0,1,0,z) - 10/9*G(1,z)*Pi^2 + 20/3*G(1,z)
         *G( - z, - z,y) - 20/3*G(1,z)*G( - z,0,y) - 8/3*G(1,0,y) - 8/3*G(1,0,
         z) + 20/3*G(1,0,z)*G( - z,y) + 20/3*G(1,0,1,z) + 40/3*G(1,1,0,z) )

       + N*z^-2 * (  - 1/9*Pi^2 - 46*G(1 - z,1 - z,y) - 14*G(1 - z,1 - z,0,y)
          - 26*G(1 - z, - z,1 - z,y) + 20*G(1 - z,y) + 2/3*G(1 - z,y)*Pi^2 + 
         44/3*G(1 - z,y)*i_*Pi - 14*G(1 - z,0,1 - z,y) - 9*G(1 - z,0,y) + 2*G(
         1 - z,1,0,y) - 26*G( - z,1 - z,1 - z,y) + 5*G( - z,1 - z,y) - 2*G( - 
         z,1 - z,0,y) - 30*G( - z, - z,1 - z,y) - 2*G( - z,0,1 - z,y) - 14*G(0
         ,1 - z,1 - z,y) - 9*G(0,1 - z,y) - 14*G(0,1 - z,y)*G(1,z) + 32*G(0,
          - z,1 - z,y) + 32*G(0, - z,y)*G(1,z) - 14/3*G(0,y)*G(0,z) - 9*G(0,y)
         *G(1,z) + 8*G(0,y)*G(1,0,z) - 14*G(0,y)*G(1,1,z) + 40*G(0,z)*G(1 - z,
         1 - z,y) + 6*G(0,z)*G(1 - z,y) + 4*G(0,z)*G(1 - z,0,y) + 28*G(0,z)*G(
          - z,1 - z,y) - 28*G(0,z)*G(0,1 - z,y) - 8*G(0,0,1,z) + 11*G(0,1,z)
          + 14*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G( - z,y) + 4*G(0,1,z)*G(0,y)
          - 2*G(0,1,0,y) - 8*G(0,1,0,z) + 14*G(0,1,1,z) + 20*G(1,z) + 4/3*G(1,
         z)*Pi^2 + 44/3*G(1,z)*i_*Pi - 26*G(1,z)*G(1 - z, - z,y) - 46*G(1,z)*
         G(1 - z,y) - 14*G(1,z)*G(1 - z,0,y) - 26*G(1,z)*G( - z,1 - z,y) - 30*
         G(1,z)*G( - z, - z,y) + 5*G(1,z)*G( - z,y) - 2*G(1,z)*G( - z,0,y) - 
         13/3*G(1,0,y) + 134/3*G(1,0,z) + 4*G(1,0,z)*G(1 - z,y) + 28*G(1,0,z)*
         G( - z,y) + 10*G(1,0,1,z) - 46*G(1,1,z) - 26*G(1,1,z)*G( - z,y) - 4*
         G(1,1,0,z) )

       + N*z^-1*[1-y-z]^-1 * (  - 8/9*Pi^2 + 8*G( - z,1 - z,0,y) - 8*G( - z,
          - z,1 - z,y) + 8*G( - z,0,1 - z,y) - 16/3*G(0,y)*G(0,z) + 8*G(0,y)*
         G(1,0,z) - 8*G(0,z)*G( - z,1 - z,y) + 8*G(0,z)*G(0,1 - z,y) - 16*G(0,
         0,1,z) - 16*G(0,1,z)*G( - z,y) + 8*G(0,1,z)*G(0,y) - 8*G(0,1,0,y) - 8
         *G(0,1,0,z) + 4/3*G(1,z)*Pi^2 - 8*G(1,z)*G( - z, - z,y) + 8*G(1,z)*G(
          - z,0,y) + 16/3*G(1,0,y) + 16/3*G(1,0,z) - 8*G(1,0,z)*G( - z,y) - 8*
         G(1,0,1,z) - 16*G(1,1,0,z) )

       + N*z^-1*[y+z]^-1 * ( 25*G(1 - z,1 - z,y) + 13*G(1 - z,1 - z,0,y) + 6*
         G(1 - z, - z,1 - z,y) - 4*G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - 22/3*G(1
          - z,y)*i_*Pi + 13*G(1 - z,0,1 - z,y) + 5*G(1 - z,0,y) - 7*G(1 - z,1,
         0,y) + 6*G( - z,1 - z,1 - z,y) + 17*G( - z,1 - z,y) + 9*G( - z,1 - z,
         0,y) + 6*G( - z, - z,1 - z,y) + 9*G( - z,0,1 - z,y) + 13*G(0,1 - z,1
          - z,y) + 5*G(0,1 - z,y) + 13*G(0,1 - z,y)*G(1,z) - 15*G(0, - z,1 - z
         ,y) - 15*G(0, - z,y)*G(1,z) + 5*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) + 
         13*G(0,y)*G(1,1,z) - 19*G(0,z)*G(1 - z,1 - z,y) - 22*G(0,z)*G(1 - z,y
         ) - 2*G(0,z)*G(1 - z,0,y) - 15*G(0,z)*G( - z,1 - z,y) + 15*G(0,z)*G(0
         ,1 - z,y) - 5*G(0,1,z) - 13*G(0,1,z)*G(1 - z,y) - 9*G(0,1,z)*G( - z,y
         ) - 7*G(0,1,0,y) + 2*G(0,1,0,z) - 13*G(0,1,1,z) - 4*G(1,z) - 1/3*G(1,
         z)*Pi^2 - 22/3*G(1,z)*i_*Pi + 6*G(1,z)*G(1 - z, - z,y) + 25*G(1,z)*G(
         1 - z,y) + 13*G(1,z)*G(1 - z,0,y) + 6*G(1,z)*G( - z,1 - z,y) + 6*G(1,
         z)*G( - z, - z,y) + 17*G(1,z)*G( - z,y) + 9*G(1,z)*G( - z,0,y) + 6*G(
         1,0,y) - 28*G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) - 15*G(1,0,z)*G( - z,y)
          - 13*G(1,0,1,z) + 25*G(1,1,z) + 6*G(1,1,z)*G( - z,y) - 2*G(1,1,0,z)
          )

       + N*z^-1 * ( 4/9*Pi^2 + 22/3*i_*Pi - 10/3*G(1 - z,1 - z,y) - 10*G(1 - z
         ,1 - z,0,y) + 2*G(1 - z, - z,1 - z,y) - 68/3*G(1 - z,y) - 10*G(1 - z,
         0,1 - z,y) + 5*G(1 - z,0,y) + 10*G(1 - z,1,0,y) + 2*G( - z,1 - z,1 - 
         z,y) - 41*G( - z,1 - z,y) - 14*G( - z,1 - z,0,y) + 6*G( - z, - z,1 - 
         z,y) - 14*G( - z,0,1 - z,y) - 10*G(0,1 - z,1 - z,y) + 5*G(0,1 - z,y)
          - 10*G(0,1 - z,y)*G(1,z) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1,z
         ) - 4*G(0,y) + 20/3*G(0,y)*G(0,z) + 5*G(0,y)*G(1,z) - 4*G(0,y)*G(1,0,
         z) - 10*G(0,y)*G(1,1,z) + 20*G(0,z) + 8*G(0,z)*G(1 - z,1 - z,y) + 30*
         G(0,z)*G(1 - z,y) + 12*G(0,z)*G( - z,1 - z,y) - 12*G(0,z)*G(0,1 - z,y
         ) + 8*G(0,0,1,z) - 11*G(0,1,z) + 10*G(0,1,z)*G(1 - z,y) + 18*G(0,1,z)
         *G( - z,y) - 4*G(0,1,z)*G(0,y) + 14*G(0,1,0,y) + 4*G(0,1,0,z) + 10*G(
         0,1,1,z) - 68/3*G(1,z) - 2/3*G(1,z)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y)
          - 10/3*G(1,z)*G(1 - z,y) - 10*G(1,z)*G(1 - z,0,y) + 2*G(1,z)*G( - z,
         1 - z,y) + 6*G(1,z)*G( - z, - z,y) - 41*G(1,z)*G( - z,y) - 14*G(1,z)*
         G( - z,0,y) - 23/3*G(1,0,y) - 2/3*G(1,0,z) + 12*G(1,0,z)*G( - z,y) + 
         14*G(1,0,1,z) - 10/3*G(1,1,z) + 2*G(1,1,z)*G( - z,y) + 8*G(1,1,0,z) )

       + N*[1-y-z]^-1 * ( 4/9*Pi^2 - 28/3*G( - z,1 - z,0,y) + 4*G( - z, - z,1
          - z,y) - 28/3*G( - z,0,1 - z,y) - 4*G(0,y) + 8/3*G(0,y)*G(0,z) - 20/
         3*G(0,y)*G(1,0,z) + 28/3*G(0,z)*G( - z,1 - z,y) - 20/3*G(0,z)*G(0,1
          - z,y) + 8/3*G(0,z)*G(1,0,y) + 40/3*G(0,0,1,z) + 40/3*G(0,1,z)*G( - 
         z,y) - 20/3*G(0,1,z)*G(0,y) + 20/3*G(0,1,0,y) + 20/3*G(0,1,0,z) - 8/3
         *G(1,1 - z,0,y) + 4/9*G(1,y)*Pi^2 - 10/9*G(1,z)*Pi^2 + 4*G(1,z)*G( - 
         z, - z,y) - 28/3*G(1,z)*G( - z,0,y) - 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,
         y) - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z) + 28/3*G(1,0,z)*G( - z,y) + 
         20/3*G(1,0,1,z) - 8/3*G(1,1,0,y) + 40/3*G(1,1,0,z) )

       + N*[y+z]^-2 * ( 20*G(1 - z,1 - z,y) - 13/3*G(1 - z,1 - z,0,y) + 6*G(1
          - z, - z,1 - z,y) - 13*G(1 - z,y) - 1/3*G(1 - z,y)*Pi^2 - 22/3*G(1
          - z,y)*i_*Pi - 13/3*G(1 - z,0,1 - z,y) - 8*G(1 - z,0,y) + 5*G(1 - z,
         1,0,y) + 6*G( - z,1 - z,1 - z,y) + 8*G( - z,1 - z,y) - 3*G( - z,1 - z
         ,0,y) + 6*G( - z, - z,1 - z,y) - 3*G( - z,0,1 - z,y) - 13/3*G(0,1 - z
         ,1 - z,y) - 8*G(0,1 - z,y) - 13/3*G(0,1 - z,y)*G(1,z) - 3*G(0, - z,1
          - z,y) - 3*G(0, - z,y)*G(1,z) - 8*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z)
          - 13/3*G(0,y)*G(1,1,z) - 5/3*G(0,z)*G(1 - z,1 - z,y) - 2*G(0,z)*G(1
          - z,0,y) - 3*G(0,z)*G( - z,1 - z,y) + 3*G(0,z)*G(0,1 - z,y) + 8*G(0,
         1,z) + 13/3*G(0,1,z)*G(1 - z,y) + 3*G(0,1,z)*G( - z,y) + 5*G(0,1,0,y)
          + 2*G(0,1,0,z) + 13/3*G(0,1,1,z) - 13*G(1,z) - 1/3*G(1,z)*Pi^2 - 22/
         3*G(1,z)*i_*Pi + 6*G(1,z)*G(1 - z, - z,y) + 20*G(1,z)*G(1 - z,y) - 13/
         3*G(1,z)*G(1 - z,0,y) + 6*G(1,z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,
          - z,y) + 8*G(1,z)*G( - z,y) - 3*G(1,z)*G( - z,0,y) + 3*G(1,0,y) - 3*
         G(1,0,z) + 10/3*G(1,0,z)*G(1 - z,y) - 3*G(1,0,z)*G( - z,y) + 13/3*G(1
         ,0,1,z) + 20*G(1,1,z) + 6*G(1,1,z)*G( - z,y) + 10/3*G(1,1,0,z) )

       + N*[y+z]^-1 * (  - 1/3*Pi^2 - 22/3*i_*Pi + 10/3*G(1 - z,1 - z,y) + 38/
         3*G(1 - z,1 - z,0,y) + 74/3*G(1 - z,y) + 38/3*G(1 - z,0,1 - z,y) + 11/
         3*G(1 - z,0,y) - 10*G(1 - z,1,0,y) + 16*G( - z,1 - z,y) + 10*G( - z,1
          - z,0,y) + 10*G( - z,0,1 - z,y) + 38/3*G(0,1 - z,1 - z,y) + 11/3*G(0
         ,1 - z,y) + 38/3*G(0,1 - z,y)*G(1,z) - 10*G(0, - z,1 - z,y) - 10*G(0,
          - z,y)*G(1,z) - 9*G(0,y) - 2*G(0,y)*G(0,z) + 11/3*G(0,y)*G(1,z) + 38/
         3*G(0,y)*G(1,1,z) - 4*G(0,z) - 38/3*G(0,z)*G(1 - z,1 - z,y) - 47/3*G(
         0,z)*G(1 - z,y) - 10*G(0,z)*G( - z,1 - z,y) + 10*G(0,z)*G(0,1 - z,y)
          + 1/3*G(0,1,z) - 38/3*G(0,1,z)*G(1 - z,y) - 10*G(0,1,z)*G( - z,y) - 
         10*G(0,1,0,y) - 38/3*G(0,1,1,z) + 74/3*G(1,z) + 10/3*G(1,z)*G(1 - z,y
         ) + 38/3*G(1,z)*G(1 - z,0,y) + 16*G(1,z)*G( - z,y) + 10*G(1,z)*G( - z
         ,0,y) + 3*G(1,0,y) - 26/3*G(1,0,z) - 8/3*G(1,0,z)*G(1 - z,y) - 10*G(1
         ,0,z)*G( - z,y) - 38/3*G(1,0,1,z) + 10/3*G(1,1,z) - 8/3*G(1,1,0,z) )

       + N * (  - 16/3*G(1 - z,1 - z,0,y) - 9*G(1 - z,y) - 16/3*G(1 - z,0,1 - 
         z,y) - 8*G( - z,1 - z,y) + 16/3*G( - z,1 - z,0,y) + 16/3*G( - z,0,1
          - z,y) - 16/3*G(0,1 - z,1 - z,y) - 16/3*G(0,1 - z,y)*G(1,z) + 25/3*
         G(0,y) + 8/3*G(0,y)*G(1,0,z) - 16/3*G(0,y)*G(1,1,z) + 2/3*G(0,z) + 16/
         3*G(0,z)*G(1 - z,1 - z,y) + 8*G(0,z)*G(1 - z,y) - 16/3*G(0,z)*G( - z,
         1 - z,y) + 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,z)*G(1,0,y) - 16/3*G(0,0
         ,1,z) + 16/3*G(0,1,z)*G(1 - z,y) - 16/3*G(0,1,z)*G( - z,y) + 8/3*G(0,
         1,z)*G(0,y) - 8/3*G(0,1,0,y) - 8/3*G(0,1,0,z) + 16/3*G(0,1,1,z) + 8/3
         *G(1,1 - z,0,y) - 4/9*G(1,y)*Pi^2 - 9*G(1,z) + 4/9*G(1,z)*Pi^2 - 16/3
         *G(1,z)*G(1 - z,0,y) - 8*G(1,z)*G( - z,y) + 16/3*G(1,z)*G( - z,0,y)
          + 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y)*G(1,z) + 16/3*G(1,0,z)*G(1 - z,y
         ) - 16/3*G(1,0,z)*G( - z,y) + 8/3*G(1,0,1,z) + 8/3*G(1,1,0,y) )

       + N*z*[1-y-z]^-2 * (  - 2/3*Pi^2 - 4*G(0,y)*G(0,z) + 4*G(1,0,y) + 4*G(1
         ,0,z) )

       + N*z*[1-y-z]^-1 * ( 2/3*Pi^2 + 16/3*G( - z,1 - z,0,y) + 16/3*G( - z,0,
         1 - z,y) + 4*G(0,y) + 4*G(0,y)*G(0,z) + 8/3*G(0,y)*G(1,0,z) - 4*G(0,z
         ) - 16/3*G(0,z)*G( - z,1 - z,y) + 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,z
         )*G(1,0,y) - 16/3*G(0,0,1,z) - 16/3*G(0,1,z)*G( - z,y) + 8/3*G(0,1,z)
         *G(0,y) - 8/3*G(0,1,0,y) - 8/3*G(0,1,0,z) + 8/3*G(1,1 - z,0,y) - 4/9*
         G(1,y)*Pi^2 + 4/9*G(1,z)*Pi^2 + 16/3*G(1,z)*G( - z,0,y) + 8/3*G(1,0,1
          - z,y) - 4*G(1,0,y) + 8/3*G(1,0,y)*G(1,z) - 4*G(1,0,z) - 16/3*G(1,0,
         z)*G( - z,y) - 8/3*G(1,0,1,z) + 8/3*G(1,1,0,y) - 16/3*G(1,1,0,z) )

       + N*z*[y+z]^-3 * ( 16/3*G(1 - z,1 - z,0,y) - G(1 - z,y)*Pi^2 + 16/3*G(1
          - z,0,1 - z,y) + 16*G(1 - z,0,y) + 6*G(1 - z,1,0,y) + 16/3*G(0,1 - z
         ,1 - z,y) + 16*G(0,1 - z,y) + 16/3*G(0,1 - z,y)*G(1,z) + 16*G(0,y)*G(
         1,z) - 6*G(0,y)*G(1,0,z) + 16/3*G(0,y)*G(1,1,z) - 16/3*G(0,z)*G(1 - z
         ,1 - z,y) - 16*G(0,z)*G(1 - z,y) - 6*G(0,z)*G(1 - z,0,y) - 16*G(0,1,z
         ) - 16/3*G(0,1,z)*G(1 - z,y) + 6*G(0,1,0,y) + 6*G(0,1,0,z) - 16/3*G(0
         ,1,1,z) - G(1,z)*Pi^2 + 16/3*G(1,z)*G(1 - z,0,y) - 6*G(1,0,y) - 10*G(
         1,0,z) + 2/3*G(1,0,z)*G(1 - z,y) - 16/3*G(1,0,1,z) + 2/3*G(1,1,0,z) )

       + N*z*[y+z]^-2 * (  - Pi^2 - 8/3*G(1 - z,1 - z,0,y) + 2/3*G(1 - z,y)*
         Pi^2 - 8/3*G(1 - z,0,1 - z,y) - 32/3*G(1 - z,0,y) - 4*G(1 - z,1,0,y)
          - 8/3*G(0,1 - z,1 - z,y) - 32/3*G(0,1 - z,y) - 8/3*G(0,1 - z,y)*G(1,
         z) + 13*G(0,y) - 6*G(0,y)*G(0,z) - 32/3*G(0,y)*G(1,z) + 4*G(0,y)*G(1,
         0,z) - 8/3*G(0,y)*G(1,1,z) - 13*G(0,z) + 8/3*G(0,z)*G(1 - z,1 - z,y)
          + 32/3*G(0,z)*G(1 - z,y) + 4*G(0,z)*G(1 - z,0,y) + 32/3*G(0,1,z) + 8/
         3*G(0,1,z)*G(1 - z,y) - 4*G(0,1,0,y) - 4*G(0,1,0,z) + 8/3*G(0,1,1,z)
          + 2/3*G(1,z)*Pi^2 - 8/3*G(1,z)*G(1 - z,0,y) + 10*G(1,0,y) + 38/3*G(1
         ,0,z) - 4/3*G(1,0,z)*G(1 - z,y) + 8/3*G(1,0,1,z) - 4/3*G(1,1,0,z) )

       + N*z*[y+z]^-1 * ( 1/6*Pi^2 + 16/3*G(1 - z,1 - z,0,y) + 16/3*G(1 - z,0,
         1 - z,y) + 16/3*G(0,1 - z,1 - z,y) + 16/3*G(0,1 - z,y)*G(1,z) - 13/3*
         G(0,y) + G(0,y)*G(0,z) + 16/3*G(0,y)*G(1,1,z) + 13/3*G(0,z) - 16/3*G(
         0,z)*G(1 - z,1 - z,y) - 16/3*G(0,1,z)*G(1 - z,y) - 16/3*G(0,1,1,z) + 
         16/3*G(1,z)*G(1 - z,0,y) - G(1,0,y) - G(1,0,z) - 16/3*G(1,0,z)*G(1 - 
         z,y) - 16/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + N*z^2*[1-y-z]^-2 * ( 2/3*Pi^2 + 4*G(0,y)*G(0,z) - 4*G(1,0,y) - 4*G(1,
         0,z) )

       + N*z^2*[y+z]^-4 * ( G(1 - z,y)*Pi^2 - 6*G(1 - z,1,0,y) + 6*G(0,y)*G(1,
         0,z) + 6*G(0,z)*G(1 - z,0,y) - 6*G(0,1,0,y) - 6*G(0,1,0,z) + G(1,z)*
         Pi^2 - 6*G(1,0,z)*G(1 - z,y) - 6*G(1,1,0,z) )

       + N*z^2*[y+z]^-3 * ( Pi^2 - 2/3*G(1 - z,y)*Pi^2 + 4*G(1 - z,1,0,y) + 6*
         G(0,y)*G(0,z) - 4*G(0,y)*G(1,0,z) - 4*G(0,z)*G(1 - z,0,y) + 4*G(0,1,0
         ,y) + 4*G(0,1,0,z) - 2/3*G(1,z)*Pi^2 - 6*G(1,0,y) - 6*G(1,0,z) + 4*G(
         1,0,z)*G(1 - z,y) + 4*G(1,1,0,z) )

       + N*z^2*[y+z]^-2 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0,z)
          )

       + N*y*z^-3 * (  - 28*G(1 - z,1 - z, - z,1 - z,y) - 16/3*G(1 - z,1 - z,y
         )*Pi^2 - 6*G(1 - z,1 - z,0,y) - 12*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1
          - z,1,0,y) - 100*G(1 - z,y)*zeta3 - 4/9*G(1 - z,y)*Pi^2 - 6*G(1 - z,
         0,1 - z,y) - 12*G(1 - z,0,1 - z,0,y) - 36*G(1 - z,0, - z,1 - z,y) + 
         26*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 + 44/3*G(1 - z,0,y)*i_*Pi - 
         12*G(1 - z,0,0,1 - z,y) - 12*G(1 - z,0,0,y) + 8*G(1 - z,0,1,0,y) - 4*
         G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1 - z,y)
          + 8/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) + 6*
         G( - z,1 - z,1 - z,y) + 12*G( - z,1 - z,1 - z,0,y) + 28*G( - z,1 - z,
          - z,1 - z,y) - 26*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 44/3*
         G( - z,1 - z,y)*i_*Pi + 12*G( - z,1 - z,0,1 - z,y) + 28/3*G( - z,1 - 
         z,0,y) + 28*G( - z, - z,1 - z,1 - z,y) - 10/3*G( - z, - z,1 - z,y) + 
         4*G( - z, - z,1 - z,0,y) + 28*G( - z, - z, - z,1 - z,y) + 4*G( - z,
          - z,0,1 - z,y) + 12*G( - z,0,1 - z,1 - z,y) + 28/3*G( - z,0,1 - z,y)
          - 32*G( - z,0, - z,1 - z,y) - 6*G(0,1 - z,1 - z,y) - 12*G(0,1 - z,1
          - z,0,y) - 36*G(0,1 - z, - z,1 - z,y) - 36*G(0,1 - z, - z,y)*G(1,z)
          + 26*G(0,1 - z,y) - 2*G(0,1 - z,y)*Pi^2 + 44/3*G(0,1 - z,y)*i_*Pi - 
         6*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,y)*G(1,0,z) - 12*G(0,1 - z,0,1 - 
         z,y) - 12*G(0,1 - z,0,y) - 12*G(0,1 - z,0,y)*G(1,z) + 8*G(0,1 - z,1,0
         ,y) - 28*G(0, - z,1 - z,1 - z,y) + 6*G(0, - z,1 - z,y) - 28*G(0, - z,
         1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,0,y) - 28*G(0, - z, - z,1 - z,y)
          - 28*G(0, - z, - z,y)*G(1,z) + 6*G(0, - z,y)*G(1,z) + 32*G(0, - z,y)
         *G(1,0,z) - 28*G(0, - z,y)*G(1,1,z) - 4*G(0, - z,0,1 - z,y) - 4*G(0,
          - z,0,y)*G(1,z) + 26*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*Pi^2 + 44/3*
         G(0,y)*G(1,z)*i_*Pi + 10/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,1,z) - 6*
         G(0,y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z)*G(1 - z,1 - z,0,y)
          + 20/3*G(0,z)*G(1 - z,y)*Pi^2 + 40*G(0,z)*G(1 - z,0,1 - z,y) + 10/3*
         G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,
         y) - 40*G(0,z)*G( - z,1 - z,1 - z,y) - 10/3*G(0,z)*G( - z,1 - z,y) - 
         4*G(0,z)*G( - z,1 - z,0,y) - 32*G(0,z)*G( - z, - z,1 - z,y) + 32*G(0,
         z)*G( - z,0,1 - z,y) + 40*G(0,z)*G(0,1 - z,1 - z,y) + 10/3*G(0,z)*G(0
         ,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 32*G(0,z)*G(0, - z,1 - z,y) + 4
         *G(0,z)*G(1,1 - z,0,y) - 20/3*G(0,z)*G(1,y)*Pi^2 - 40*G(0,z)*G(1,0,1
          - z,y) - 10/3*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1
         ,0,y) - 12*G(0,0,1 - z,1 - z,y) - 12*G(0,0,1 - z,y) - 32*G(0,0,1 - z,
         y)*G(0,z) - 12*G(0,0,1 - z,y)*G(1,z) + 32*G(0,0, - z,1 - z,y) + 32*G(
         0,0, - z,y)*G(1,z) - 12*G(0,0,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) - 12*G(
         0,0,y)*G(1,1,z) - 20/3*G(0,0,1,z) + 36*G(0,0,1,z)*G(1 - z,y) - 36*G(0
         ,0,1,z)*G(1,y) + 4*G(0,0,1,0,z) - 12*G(0,0,1,1,z) + 8*G(0,1,1 - z,0,y
         ) + 8/3*G(0,1,y)*Pi^2 - 26*G(0,1,z) - 2/3*G(0,1,z)*Pi^2 - 44/3*G(0,1,
         z)*i_*Pi - 28*G(0,1,z)*G(1 - z,1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 
         12*G(0,1,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z, - z,y) - 20/3*G(0,1,
         z)*G( - z,y) + 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) + 28/
         3*G(0,1,z)*G(0,y) + 36*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 
         8*G(0,1,0,1 - z,y) + 8/3*G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) - 10/3*G(0,
         1,0,z) - 44*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(0,1,
         0,z)*G(0,y) + 44*G(0,1,0,z)*G(1,y) - 12*G(0,1,0,1,z) + 6*G(0,1,1,z)
          - 12*G(0,1,1,z)*G( - z,y) + 12*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y)
          - 4*G(0,1,1,0,z) + 36*G(1,1 - z, - z,1 - z,y) + 8*G(1,1 - z,y)*Pi^2
          + 6*G(1,1 - z,0,y) + 12*G(1,1 - z,0,0,y) - 12*G(1,1 - z,1,0,y) + 100
         *G(1,y)*zeta3 + 4/9*G(1,y)*Pi^2 + 8*G(1,y)*G(1,z)*Pi^2 - 100*G(1,z)*
         zeta3 + 14/9*G(1,z)*Pi^2 - 28*G(1,z)*G(1 - z,1 - z, - z,y) - 20/3*G(1
         ,z)*G(1 - z,y)*Pi^2 - 36*G(1,z)*G(1 - z,0, - z,y) - 6*G(1,z)*G(1 - z,
         0,y) - 12*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) + 28*G(1,z)
         *G( - z,1 - z, - z,y) + 6*G(1,z)*G( - z,1 - z,y) + 12*G(1,z)*G( - z,1
          - z,0,y) + 28*G(1,z)*G( - z, - z,1 - z,y) + 28*G(1,z)*G( - z, - z,
          - z,y) - 10/3*G(1,z)*G( - z, - z,y) + 4*G(1,z)*G( - z, - z,0,y) - 26
         *G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*Pi^2 - 44/3*G(1,z)*G( - z,y)
         *i_*Pi + 12*G(1,z)*G( - z,0,1 - z,y) - 32*G(1,z)*G( - z,0, - z,y) + 
         28/3*G(1,z)*G( - z,0,y) + 36*G(1,z)*G(1,1 - z, - z,y) + 6*G(1,0,1 - z
         ,y) + 12*G(1,0,1 - z,0,y) + 36*G(1,0, - z,1 - z,y) + 36*G(1,0, - z,y)
         *G(1,z) - 26*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 6*
         G(1,0,y)*G(1,z) + 4*G(1,0,y)*G(1,0,z) + 20/3*G(1,0,z)*Pi^2 + 44*G(1,0
         ,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*G( - z,1
          - z,y) - 32*G(1,0,z)*G( - z, - z,y) - 10/3*G(1,0,z)*G( - z,y) - 4*G(
         1,0,z)*G( - z,0,y) - 44*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1 - z,y)
          + 12*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 36*G(1,0,0,1,z) - 28*G(1,0,
         1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y) + 36*G(1,0,1,z)*G(1,y) - 8*
         G(1,0,1,0,y) - 44*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 4*G(1,1,y)*Pi^2
          - 20/3*G(1,1,z)*Pi^2 + 28*G(1,1,z)*G( - z, - z,y) + 6*G(1,1,z)*G( - 
         z,y) + 12*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - z,y) - 8/3*G(1,1,0,y)
          - 4*G(1,1,0,y)*G(1,z) - 12*G(1,1,0,z) + 52*G(1,1,0,z)*G(1 - z,y) - 4
         *G(1,1,0,z)*G( - z,y) - 44*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) - 28*G(
         1,1,0,1,z) + 24*G(1,1,1,0,y) + 52*G(1,1,1,0,z) )

       + N*y*z^-2 * (  - 100*zeta3 - 43/9*Pi^2 + 20*G(1 - z,1 - z, - z,1 - z,y
         ) + 92*G(1 - z,1 - z,y) + 4*G(1 - z,1 - z,y)*Pi^2 + 128/3*G(1 - z,1
          - z,0,y) + 12*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0,y) + 74/3*
         G(1 - z, - z,1 - z,y) - 116/3*G(1 - z,y) + 76*G(1 - z,y)*zeta3 - 67/9
         *G(1 - z,y)*Pi^2 - 88/3*G(1 - z,y)*i_*Pi + 128/3*G(1 - z,0,1 - z,y)
          + 12*G(1 - z,0,1 - z,0,y) + 28*G(1 - z,0, - z,1 - z,y) - 73/3*G(1 - 
         z,0,y) + 2/3*G(1 - z,0,y)*Pi^2 - 44/3*G(1 - z,0,y)*i_*Pi + 12*G(1 - z
         ,0,0,1 - z,y) + 6*G(1 - z,0,0,y) - 8*G(1 - z,0,1,0,y) + 4*G(1 - z,1,1
          - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2 + 4*G(1 - z,1,0,1 - z,y) + 16/3*G(1
          - z,1,0,y) - 8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) + 112/3*G( - z,
         1 - z,1 - z,y) - 12*G( - z,1 - z,1 - z,0,y) - 20*G( - z,1 - z, - z,1
          - z,y) - 23/3*G( - z,1 - z,y) + 2/3*G( - z,1 - z,y)*Pi^2 + 44/3*G(
          - z,1 - z,y)*i_*Pi - 12*G( - z,1 - z,0,1 - z,y) - 8/3*G( - z,1 - z,0
         ,y) - 20*G( - z, - z,1 - z,1 - z,y) + 128/3*G( - z, - z,1 - z,y) - 4*
         G( - z, - z,1 - z,0,y) - 20*G( - z, - z, - z,1 - z,y) - 4*G( - z, - z
         ,0,1 - z,y) - 12*G( - z,0,1 - z,1 - z,y) - 8/3*G( - z,0,1 - z,y) + 24
         *G( - z,0, - z,1 - z,y) + 128/3*G(0,1 - z,1 - z,y) + 12*G(0,1 - z,1
          - z,0,y) + 28*G(0,1 - z, - z,1 - z,y) + 28*G(0,1 - z, - z,y)*G(1,z)
          - 73/3*G(0,1 - z,y) + 2*G(0,1 - z,y)*Pi^2 - 44/3*G(0,1 - z,y)*i_*Pi
          + 128/3*G(0,1 - z,y)*G(1,z) - 4*G(0,1 - z,y)*G(1,0,z) + 12*G(0,1 - z
         ,0,1 - z,y) + 6*G(0,1 - z,0,y) + 12*G(0,1 - z,0,y)*G(1,z) - 8*G(0,1
          - z,1,0,y) + 20*G(0, - z,1 - z,1 - z,y) - 94*G(0, - z,1 - z,y) + 20*
         G(0, - z,1 - z,y)*G(1,z) + 4*G(0, - z,1 - z,0,y) + 20*G(0, - z, - z,1
          - z,y) + 20*G(0, - z, - z,y)*G(1,z) - 94*G(0, - z,y)*G(1,z) - 24*G(0
         , - z,y)*G(1,0,z) + 20*G(0, - z,y)*G(1,1,z) + 4*G(0, - z,0,1 - z,y)
          + 4*G(0, - z,0,y)*G(1,z) + 20*G(0,y) - 2/3*G(0,y)*Pi^2 + 44/3*G(0,y)
         *i_*Pi + 4/3*G(0,y)*G(0,z) - 73/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*
         Pi^2 - 44/3*G(0,y)*G(1,z)*i_*Pi - 92/3*G(0,y)*G(1,0,z) - 4*G(0,y)*G(1
         ,0,1,z) + 128/3*G(0,y)*G(1,1,z) + 4*G(0,y)*G(1,1,0,z) + 20/3*G(0,z)*
         Pi^2 - 80*G(0,z)*G(1 - z,1 - z,y) + 4*G(0,z)*G(1 - z,1 - z,0,y) + 4/3
         *G(0,z)*G(1 - z,y) - 16/3*G(0,z)*G(1 - z,y)*Pi^2 - 32*G(0,z)*G(1 - z,
         0,1 - z,y) - 92/3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,0,y) - 4*
         G(0,z)*G(1 - z,1,0,y) + 32*G(0,z)*G( - z,1 - z,1 - z,y) - 136/3*G(0,z
         )*G( - z,1 - z,y) + 4*G(0,z)*G( - z,1 - z,0,y) + 24*G(0,z)*G( - z, - 
         z,1 - z,y) - 24*G(0,z)*G( - z,0,1 - z,y) - 32*G(0,z)*G(0,1 - z,1 - z,
         y) + 256/3*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) - 24*G(0,z)*
         G(0, - z,1 - z,y) - 4*G(0,z)*G(1,1 - z,0,y) + 16/3*G(0,z)*G(1,y)*Pi^2
          + 32*G(0,z)*G(1,0,1 - z,y) + 68/3*G(0,z)*G(1,0,y) + 4*G(0,z)*G(1,0,0
         ,y) + 4*G(0,z)*G(1,1,0,y) + 12*G(0,0,1 - z,1 - z,y) + 6*G(0,0,1 - z,y
         ) + 24*G(0,0,1 - z,y)*G(0,z) + 12*G(0,0,1 - z,y)*G(1,z) - 24*G(0,0,
          - z,1 - z,y) - 24*G(0,0, - z,y)*G(1,z) - 16*G(0,0,y) + 4*G(0,0,y)*G(
         0,z) + 6*G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,0,z) + 12*G(0,0,y)*G(1,1,z)
          + 130/3*G(0,0,1,z) - 28*G(0,0,1,z)*G(1 - z,y) + 28*G(0,0,1,z)*G(1,y)
          - 4*G(0,0,1,0,z) + 12*G(0,0,1,1,z) - 8*G(0,1,1 - z,0,y) - 8/3*G(0,1,
         y)*Pi^2 - 19/3*G(0,1,z) + 2/3*G(0,1,z)*Pi^2 + 44/3*G(0,1,z)*i_*Pi + 
         20*G(0,1,z)*G(1 - z,1 - z,y) - 166/3*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)
         *G(1 - z,0,y) + 12*G(0,1,z)*G( - z,1 - z,y) + 4*G(0,1,z)*G( - z, - z,
         y) - 8/3*G(0,1,z)*G( - z,y) - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1,z)*G(
         0, - z,y) - 26/3*G(0,1,z)*G(0,y) - 28*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1
         ,z)*G(1,0,y) - 8*G(0,1,0,1 - z,y) + 2/3*G(0,1,0,y) - 8*G(0,1,0,y)*G(1
         ,z) - 52/3*G(0,1,0,z) + 36*G(0,1,0,z)*G(1 - z,y) - 4*G(0,1,0,z)*G( - 
         z,y) + 4*G(0,1,0,z)*G(0,y) - 36*G(0,1,0,z)*G(1,y) + 12*G(0,1,0,1,z)
          - 128/3*G(0,1,1,z) + 12*G(0,1,1,z)*G( - z,y) - 12*G(0,1,1,z)*G(0,y)
          + 16*G(0,1,1,0,y) + 4*G(0,1,1,0,z) - 28*G(1,1 - z, - z,1 - z,y) - 20/
         3*G(1,1 - z,y)*Pi^2 - 58/3*G(1,1 - z,0,y) - 12*G(1,1 - z,0,0,y) + 12*
         G(1,1 - z,1,0,y) - 76*G(1,y)*zeta3 + 19/9*G(1,y)*Pi^2 - 20/3*G(1,y)*
         G(1,z)*Pi^2 - 116/3*G(1,z) + 76*G(1,z)*zeta3 - 91/9*G(1,z)*Pi^2 - 88/
         3*G(1,z)*i_*Pi + 20*G(1,z)*G(1 - z,1 - z, - z,y) + 74/3*G(1,z)*G(1 - 
         z, - z,y) + 92*G(1,z)*G(1 - z,y) + 16/3*G(1,z)*G(1 - z,y)*Pi^2 + 28*
         G(1,z)*G(1 - z,0, - z,y) + 128/3*G(1,z)*G(1 - z,0,y) + 12*G(1,z)*G(1
          - z,0,0,y) + 4*G(1,z)*G(1 - z,1,0,y) - 20*G(1,z)*G( - z,1 - z, - z,y
         ) + 112/3*G(1,z)*G( - z,1 - z,y) - 12*G(1,z)*G( - z,1 - z,0,y) - 20*
         G(1,z)*G( - z, - z,1 - z,y) - 20*G(1,z)*G( - z, - z, - z,y) + 128/3*
         G(1,z)*G( - z, - z,y) - 4*G(1,z)*G( - z, - z,0,y) - 23/3*G(1,z)*G( - 
         z,y) + 2/3*G(1,z)*G( - z,y)*Pi^2 + 44/3*G(1,z)*G( - z,y)*i_*Pi - 12*
         G(1,z)*G( - z,0,1 - z,y) + 24*G(1,z)*G( - z,0, - z,y) - 8/3*G(1,z)*G(
          - z,0,y) - 28*G(1,z)*G(1,1 - z, - z,y) - 58/3*G(1,0,1 - z,y) - 12*G(
         1,0,1 - z,0,y) - 28*G(1,0, - z,1 - z,y) - 28*G(1,0, - z,y)*G(1,z) + 
         119/3*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 58/3*G(1,0
         ,y)*G(1,z) - 4*G(1,0,y)*G(1,0,z) - 116/3*G(1,0,z) - 16/3*G(1,0,z)*
         Pi^2 - 36*G(1,0,z)*G(1 - z,1 - z,y) + 36*G(1,0,z)*G(1 - z,y) + 4*G(1,
         0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G( - z,1 - z,y) + 24*G(1,0,z)*G( - z,
          - z,y) - 136/3*G(1,0,z)*G( - z,y) + 4*G(1,0,z)*G( - z,0,y) + 36*G(1,
         0,z)*G(1,1 - z,y) - 12*G(1,0,0,1 - z,y) - 10*G(1,0,0,y) - 12*G(1,0,0,
         y)*G(1,z) - 28*G(1,0,0,1,z) - 166/3*G(1,0,1,z) + 20*G(1,0,1,z)*G(1 - 
         z,y) + 12*G(1,0,1,z)*G( - z,y) - 28*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y
         ) + 36*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 92*G(1,1
         ,z) + 16/3*G(1,1,z)*Pi^2 - 20*G(1,1,z)*G( - z, - z,y) + 112/3*G(1,1,z
         )*G( - z,y) - 12*G(1,1,z)*G( - z,0,y) + 4*G(1,1,0,1 - z,y) - 38/3*G(1
         ,1,0,y) + 4*G(1,1,0,y)*G(1,z) + 52*G(1,1,0,z) - 44*G(1,1,0,z)*G(1 - z
         ,y) + 4*G(1,1,0,z)*G( - z,y) + 36*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y)
          + 20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) - 44*G(1,1,1,0,z) )

       + N*y*z^-1 * ( 26*zeta3 - 3/2*Pi^2 - 22/3*i_*Pi + 2*G(1 - z,1 - z, - z,
         1 - z,y) - 65/3*G(1 - z,1 - z,y) - 37/3*G(1 - z,1 - z,0,y) - 6*G(1 - 
         z,1 - z,0,0,y) + 2*G(1 - z,1 - z,1,0,y) + 8/3*G(1 - z, - z,1 - z,y)
          + 76/3*G(1 - z,y) - 2*G(1 - z,y)*zeta3 + 37/18*G(1 - z,y)*Pi^2 + 22/
         3*G(1 - z,y)*i_*Pi - 37/3*G(1 - z,0,1 - z,y) - 6*G(1 - z,0,1 - z,0,y)
          - 2*G(1 - z,0, - z,1 - z,y) + 37/3*G(1 - z,0,y) - 1/3*G(1 - z,0,y)*
         Pi^2 + 22/3*G(1 - z,0,y)*i_*Pi - 6*G(1 - z,0,0,1 - z,y) - G(1 - z,0,0
         ,y) + 4*G(1 - z,0,1,0,y) - 2*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*
         Pi^2 - 2*G(1 - z,1,0,1 - z,y) - 5/3*G(1 - z,1,0,y) + 4*G(1 - z,1,0,0,
         y) - 4*G(1 - z,1,1,0,y) + 1/3*G( - z,1 - z,1 - z,y) + 6*G( - z,1 - z,
         1 - z,0,y) - 2*G( - z,1 - z, - z,1 - z,y) + 22*G( - z,1 - z,y) - 1/3*
         G( - z,1 - z,y)*Pi^2 - 22/3*G( - z,1 - z,y)*i_*Pi + 6*G( - z,1 - z,0,
         1 - z,y) + 1/3*G( - z,1 - z,0,y) - 2*G( - z, - z,1 - z,1 - z,y) - 1/3
         *G( - z, - z,1 - z,y) + 2*G( - z, - z,1 - z,0,y) - 2*G( - z, - z, - z
         ,1 - z,y) + 2*G( - z, - z,0,1 - z,y) + 6*G( - z,0,1 - z,1 - z,y) + 1/
         3*G( - z,0,1 - z,y) - 37/3*G(0,1 - z,1 - z,y) - 6*G(0,1 - z,1 - z,0,y
         ) - 2*G(0,1 - z, - z,1 - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) + 37/3*G(0
         ,1 - z,y) - G(0,1 - z,y)*Pi^2 + 22/3*G(0,1 - z,y)*i_*Pi - 37/3*G(0,1
          - z,y)*G(1,z) + 2*G(0,1 - z,y)*G(1,0,z) - 6*G(0,1 - z,0,1 - z,y) - 
         G(0,1 - z,0,y) - 6*G(0,1 - z,0,y)*G(1,z) + 4*G(0,1 - z,1,0,y) + 2*G(0
         , - z,1 - z,1 - z,y) + 17*G(0, - z,1 - z,y) + 2*G(0, - z,1 - z,y)*G(1
         ,z) - 2*G(0, - z,1 - z,0,y) + 2*G(0, - z, - z,1 - z,y) + 2*G(0, - z,
          - z,y)*G(1,z) + 17*G(0, - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,1,z) - 2*
         G(0, - z,0,1 - z,y) - 2*G(0, - z,0,y)*G(1,z) + 2/3*G(0,y) + 1/3*G(0,y
         )*Pi^2 - 22/3*G(0,y)*i_*Pi - 20*G(0,y)*G(0,z) + 37/3*G(0,y)*G(1,z) - 
         1/3*G(0,y)*G(1,z)*Pi^2 + 22/3*G(0,y)*G(1,z)*i_*Pi + 22/3*G(0,y)*G(1,0
         ,z) + 2*G(0,y)*G(1,0,1,z) - 37/3*G(0,y)*G(1,1,z) - 2*G(0,y)*G(1,1,0,z
         ) - 56/3*G(0,z) - 2*G(0,z)*Pi^2 + 12*G(0,z)*G(1 - z,1 - z,y) - 2*G(0,
         z)*G(1 - z,1 - z,0,y) - 20*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*
         Pi^2 + 4*G(0,z)*G(1 - z,0,1 - z,y) + 22/3*G(0,z)*G(1 - z,0,y) + 2*G(0
         ,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) - 4*G(0,z)*G( - z,1 - z,
         1 - z,y) + 14/3*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y)
          + 4*G(0,z)*G(0,1 - z,1 - z,y) - 50/3*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*
         G(0,1 - z,0,y) + 2*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4
         *G(0,z)*G(1,0,1 - z,y) - 16/3*G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y)
          - 2*G(0,z)*G(1,1,0,y) - 6*G(0,0,1 - z,1 - z,y) - G(0,0,1 - z,y) - 6*
         G(0,0,1 - z,y)*G(1,z) + 9*G(0,0,y) - 2*G(0,0,y)*G(0,z) - G(0,0,y)*G(1
         ,z) + 2*G(0,0,y)*G(1,0,z) - 6*G(0,0,y)*G(1,1,z) - 23/3*G(0,0,1,z) + 2
         *G(0,0,1,z)*G(1 - z,y) - 2*G(0,0,1,z)*G(1,y) + 2*G(0,0,1,0,z) - 6*G(0
         ,0,1,1,z) + 4*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 + 2*G(0,1,z) - 1/3
         *G(0,1,z)*Pi^2 - 22/3*G(0,1,z)*i_*Pi + 2*G(0,1,z)*G(1 - z,1 - z,y) + 
         44/3*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,0,y) - 6*G(0,1,z)*G( - 
         z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y) + 13/3*G(0,1,z)*G( - z,y) + 2*
         G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y) + 1/3*G(0,1,z)*G(0,y)
          + 2*G(0,1,z)*G(1,1 - z,y) - 2*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,1 - z,y)
          + 2/3*G(0,1,0,y) + 4*G(0,1,0,y)*G(1,z) + 26/3*G(0,1,0,z) - 6*G(0,1,0
         ,z)*G(1 - z,y) + 2*G(0,1,0,z)*G( - z,y) - 2*G(0,1,0,z)*G(0,y) + 6*G(0
         ,1,0,z)*G(1,y) - 6*G(0,1,0,1,z) + 37/3*G(0,1,1,z) - 6*G(0,1,1,z)*G(
          - z,y) + 6*G(0,1,1,z)*G(0,y) - 8*G(0,1,1,0,y) - 2*G(0,1,1,0,z) + 2*
         G(1,1 - z, - z,1 - z,y) + 4/3*G(1,1 - z,y)*Pi^2 + 17/3*G(1,1 - z,0,y)
          + 6*G(1,1 - z,0,0,y) - 6*G(1,1 - z,1,0,y) + 2*G(1,y)*zeta3 - 19/18*
         G(1,y)*Pi^2 + 4/3*G(1,y)*G(1,z)*Pi^2 + 76/3*G(1,z) - 2*G(1,z)*zeta3
          + 49/18*G(1,z)*Pi^2 + 22/3*G(1,z)*i_*Pi + 2*G(1,z)*G(1 - z,1 - z, - 
         z,y) + 8/3*G(1,z)*G(1 - z, - z,y) - 65/3*G(1,z)*G(1 - z,y) - 2/3*G(1,
         z)*G(1 - z,y)*Pi^2 - 2*G(1,z)*G(1 - z,0, - z,y) - 37/3*G(1,z)*G(1 - z
         ,0,y) - 6*G(1,z)*G(1 - z,0,0,y) - 2*G(1,z)*G(1 - z,1,0,y) - 2*G(1,z)*
         G( - z,1 - z, - z,y) + 1/3*G(1,z)*G( - z,1 - z,y) + 6*G(1,z)*G( - z,1
          - z,0,y) - 2*G(1,z)*G( - z, - z,1 - z,y) - 2*G(1,z)*G( - z, - z, - z
         ,y) - 1/3*G(1,z)*G( - z, - z,y) + 2*G(1,z)*G( - z, - z,0,y) + 22*G(1,
         z)*G( - z,y) - 1/3*G(1,z)*G( - z,y)*Pi^2 - 22/3*G(1,z)*G( - z,y)*i_*
         Pi + 6*G(1,z)*G( - z,0,1 - z,y) + 1/3*G(1,z)*G( - z,0,y) + 2*G(1,z)*
         G(1,1 - z, - z,y) + 17/3*G(1,0,1 - z,y) + 6*G(1,0,1 - z,0,y) + 2*G(1,
         0, - z,1 - z,y) + 2*G(1,0, - z,y)*G(1,z) + 6*G(1,0,y) + 1/3*G(1,0,y)*
         Pi^2 - 22/3*G(1,0,y)*i_*Pi + 17/3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,
         z) + 20*G(1,0,z) + 2/3*G(1,0,z)*Pi^2 + 6*G(1,0,z)*G(1 - z,1 - z,y) - 
         12*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1 - z,0,y) - 2*G(1,0,z)*G( - z,
         1 - z,y) + 14/3*G(1,0,z)*G( - z,y) - 2*G(1,0,z)*G( - z,0,y) - 6*G(1,0
         ,z)*G(1,1 - z,y) + 6*G(1,0,0,1 - z,y) + 3*G(1,0,0,y) + 6*G(1,0,0,y)*
         G(1,z) + 2*G(1,0,0,1,z) + 44/3*G(1,0,1,z) + 2*G(1,0,1,z)*G(1 - z,y)
          - 6*G(1,0,1,z)*G( - z,y) + 2*G(1,0,1,z)*G(1,y) - 4*G(1,0,1,0,y) - 6*
         G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 2*G(1,1,y)*Pi^2 - 65/3*G(1,1,z)
          - 2/3*G(1,1,z)*Pi^2 - 2*G(1,1,z)*G( - z, - z,y) + 1/3*G(1,1,z)*G( - 
         z,y) + 6*G(1,1,z)*G( - z,0,y) - 2*G(1,1,0,1 - z,y) + 19/3*G(1,1,0,y)
          - 2*G(1,1,0,y)*G(1,z) - 16*G(1,1,0,z) + 10*G(1,1,0,z)*G(1 - z,y) - 2
         *G(1,1,0,z)*G( - z,y) - 6*G(1,1,0,z)*G(1,y) - 4*G(1,1,0,0,y) + 2*G(1,
         1,0,1,z) + 12*G(1,1,1,0,y) + 10*G(1,1,1,0,z) )

       + N*y^2*z^-3 * ( 56*G(1 - z,1 - z, - z,1 - z,y) + 32/3*G(1 - z,1 - z,y)
         *Pi^2 + 12*G(1 - z,1 - z,0,y) + 24*G(1 - z,1 - z,0,0,y) - 8*G(1 - z,1
          - z,1,0,y) - 8*G(1 - z, - z,1 - z,y) + 200*G(1 - z,y)*zeta3 - 4/9*G(
         1 - z,y)*Pi^2 + 12*G(1 - z,0,1 - z,y) + 24*G(1 - z,0,1 - z,0,y) + 72*
         G(1 - z,0, - z,1 - z,y) - 112/3*G(1 - z,0,y) + 4/3*G(1 - z,0,y)*Pi^2
          - 88/3*G(1 - z,0,y)*i_*Pi + 24*G(1 - z,0,0,1 - z,y) + 24*G(1 - z,0,0
         ,y) - 16*G(1 - z,0,1,0,y) + 8*G(1 - z,1,1 - z,0,y) - 8/3*G(1 - z,1,y)
         *Pi^2 + 8*G(1 - z,1,0,1 - z,y) - 16/3*G(1 - z,1,0,y) - 16*G(1 - z,1,0
         ,0,y) + 16*G(1 - z,1,1,0,y) - 12*G( - z,1 - z,1 - z,y) - 24*G( - z,1
          - z,1 - z,0,y) - 56*G( - z,1 - z, - z,1 - z,y) + 112/3*G( - z,1 - z,
         y) + 4/3*G( - z,1 - z,y)*Pi^2 + 88/3*G( - z,1 - z,y)*i_*Pi - 24*G( - 
         z,1 - z,0,1 - z,y) - 32/3*G( - z,1 - z,0,y) - 56*G( - z, - z,1 - z,1
          - z,y) - 4/3*G( - z, - z,1 - z,y) - 8*G( - z, - z,1 - z,0,y) - 56*G(
          - z, - z, - z,1 - z,y) - 8*G( - z, - z,0,1 - z,y) - 24*G( - z,0,1 - 
         z,1 - z,y) - 32/3*G( - z,0,1 - z,y) + 64*G( - z,0, - z,1 - z,y) + 12*
         G(0,1 - z,1 - z,y) + 24*G(0,1 - z,1 - z,0,y) + 72*G(0,1 - z, - z,1 - 
         z,y) + 72*G(0,1 - z, - z,y)*G(1,z) - 112/3*G(0,1 - z,y) + 4*G(0,1 - z
         ,y)*Pi^2 - 88/3*G(0,1 - z,y)*i_*Pi + 12*G(0,1 - z,y)*G(1,z) - 8*G(0,1
          - z,y)*G(1,0,z) + 24*G(0,1 - z,0,1 - z,y) + 24*G(0,1 - z,0,y) + 24*
         G(0,1 - z,0,y)*G(1,z) - 16*G(0,1 - z,1,0,y) + 56*G(0, - z,1 - z,1 - z
         ,y) - 12*G(0, - z,1 - z,y) + 56*G(0, - z,1 - z,y)*G(1,z) + 8*G(0, - z
         ,1 - z,0,y) + 56*G(0, - z, - z,1 - z,y) + 56*G(0, - z, - z,y)*G(1,z)
          - 12*G(0, - z,y)*G(1,z) - 64*G(0, - z,y)*G(1,0,z) + 56*G(0, - z,y)*
         G(1,1,z) + 8*G(0, - z,0,1 - z,y) + 8*G(0, - z,0,y)*G(1,z) - 112/3*G(0
         ,y)*G(1,z) + 4/3*G(0,y)*G(1,z)*Pi^2 - 88/3*G(0,y)*G(1,z)*i_*Pi + 4/3*
         G(0,y)*G(1,0,z) - 8*G(0,y)*G(1,0,1,z) + 12*G(0,y)*G(1,1,z) + 8*G(0,y)
         *G(1,1,0,z) + 8*G(0,z)*G(1 - z,1 - z,0,y) - 40/3*G(0,z)*G(1 - z,y)*
         Pi^2 - 80*G(0,z)*G(1 - z,0,1 - z,y) + 4/3*G(0,z)*G(1 - z,0,y) - 8*G(0
         ,z)*G(1 - z,0,0,y) - 8*G(0,z)*G(1 - z,1,0,y) + 80*G(0,z)*G( - z,1 - z
         ,1 - z,y) - 4/3*G(0,z)*G( - z,1 - z,y) + 8*G(0,z)*G( - z,1 - z,0,y)
          + 64*G(0,z)*G( - z, - z,1 - z,y) - 64*G(0,z)*G( - z,0,1 - z,y) - 80*
         G(0,z)*G(0,1 - z,1 - z,y) + 4/3*G(0,z)*G(0,1 - z,y) - 8*G(0,z)*G(0,1
          - z,0,y) - 64*G(0,z)*G(0, - z,1 - z,y) - 8*G(0,z)*G(1,1 - z,0,y) + 
         40/3*G(0,z)*G(1,y)*Pi^2 + 80*G(0,z)*G(1,0,1 - z,y) - 4/3*G(0,z)*G(1,0
         ,y) + 8*G(0,z)*G(1,0,0,y) + 8*G(0,z)*G(1,1,0,y) + 24*G(0,0,1 - z,1 - 
         z,y) + 24*G(0,0,1 - z,y) + 64*G(0,0,1 - z,y)*G(0,z) + 24*G(0,0,1 - z,
         y)*G(1,z) - 64*G(0,0, - z,1 - z,y) - 64*G(0,0, - z,y)*G(1,z) + 24*G(0
         ,0,y)*G(1,z) - 8*G(0,0,y)*G(1,0,z) + 24*G(0,0,y)*G(1,1,z) - 8/3*G(0,0
         ,1,z) - 72*G(0,0,1,z)*G(1 - z,y) + 72*G(0,0,1,z)*G(1,y) - 8*G(0,0,1,0
         ,z) + 24*G(0,0,1,1,z) - 16*G(0,1,1 - z,0,y) - 16/3*G(0,1,y)*Pi^2 + 
         112/3*G(0,1,z) + 4/3*G(0,1,z)*Pi^2 + 88/3*G(0,1,z)*i_*Pi + 56*G(0,1,z
         )*G(1 - z,1 - z,y) - 8*G(0,1,z)*G(1 - z,y) - 8*G(0,1,z)*G(1 - z,0,y)
          + 24*G(0,1,z)*G( - z,1 - z,y) + 8*G(0,1,z)*G( - z, - z,y) - 8/3*G(0,
         1,z)*G( - z,y) - 8*G(0,1,z)*G(0,1 - z,y) - 8*G(0,1,z)*G(0, - z,y) - 
         32/3*G(0,1,z)*G(0,y) - 72*G(0,1,z)*G(1,1 - z,y) + 8*G(0,1,z)*G(1,0,y)
          - 16*G(0,1,0,1 - z,y) - 40/3*G(0,1,0,y) - 16*G(0,1,0,y)*G(1,z) - 4/3
         *G(0,1,0,z) + 88*G(0,1,0,z)*G(1 - z,y) - 8*G(0,1,0,z)*G( - z,y) + 8*
         G(0,1,0,z)*G(0,y) - 88*G(0,1,0,z)*G(1,y) + 24*G(0,1,0,1,z) - 12*G(0,1
         ,1,z) + 24*G(0,1,1,z)*G( - z,y) - 24*G(0,1,1,z)*G(0,y) + 32*G(0,1,1,0
         ,y) + 8*G(0,1,1,0,z) - 72*G(1,1 - z, - z,1 - z,y) - 16*G(1,1 - z,y)*
         Pi^2 - 4*G(1,1 - z,0,y) - 24*G(1,1 - z,0,0,y) + 24*G(1,1 - z,1,0,y)
          - 200*G(1,y)*zeta3 + 4/9*G(1,y)*Pi^2 - 16*G(1,y)*G(1,z)*Pi^2 + 200*
         G(1,z)*zeta3 - 16/9*G(1,z)*Pi^2 + 56*G(1,z)*G(1 - z,1 - z, - z,y) - 8
         *G(1,z)*G(1 - z, - z,y) + 40/3*G(1,z)*G(1 - z,y)*Pi^2 + 72*G(1,z)*G(1
          - z,0, - z,y) + 12*G(1,z)*G(1 - z,0,y) + 24*G(1,z)*G(1 - z,0,0,y) + 
         8*G(1,z)*G(1 - z,1,0,y) - 56*G(1,z)*G( - z,1 - z, - z,y) - 12*G(1,z)*
         G( - z,1 - z,y) - 24*G(1,z)*G( - z,1 - z,0,y) - 56*G(1,z)*G( - z, - z
         ,1 - z,y) - 56*G(1,z)*G( - z, - z, - z,y) - 4/3*G(1,z)*G( - z, - z,y)
          - 8*G(1,z)*G( - z, - z,0,y) + 112/3*G(1,z)*G( - z,y) + 4/3*G(1,z)*G(
          - z,y)*Pi^2 + 88/3*G(1,z)*G( - z,y)*i_*Pi - 24*G(1,z)*G( - z,0,1 - z
         ,y) + 64*G(1,z)*G( - z,0, - z,y) - 32/3*G(1,z)*G( - z,0,y) - 72*G(1,z
         )*G(1,1 - z, - z,y) - 4*G(1,0,1 - z,y) - 24*G(1,0,1 - z,0,y) - 72*G(1
         ,0, - z,1 - z,y) - 72*G(1,0, - z,y)*G(1,z) + 112/3*G(1,0,y) - 4/3*G(1
         ,0,y)*Pi^2 + 88/3*G(1,0,y)*i_*Pi - 4*G(1,0,y)*G(1,z) - 8*G(1,0,y)*G(1
         ,0,z) - 40/3*G(1,0,z)*Pi^2 - 88*G(1,0,z)*G(1 - z,1 - z,y) + 8*G(1,0,z
         )*G(1 - z,0,y) + 8*G(1,0,z)*G( - z,1 - z,y) + 64*G(1,0,z)*G( - z, - z
         ,y) - 4/3*G(1,0,z)*G( - z,y) + 8*G(1,0,z)*G( - z,0,y) + 88*G(1,0,z)*
         G(1,1 - z,y) - 24*G(1,0,0,1 - z,y) - 24*G(1,0,0,y) - 24*G(1,0,0,y)*G(
         1,z) - 72*G(1,0,0,1,z) - 8*G(1,0,1,z) + 56*G(1,0,1,z)*G(1 - z,y) + 24
         *G(1,0,1,z)*G( - z,y) - 72*G(1,0,1,z)*G(1,y) + 16*G(1,0,1,0,y) + 88*
         G(1,0,1,0,z) + 8*G(1,1,1 - z,0,y) + 8*G(1,1,y)*Pi^2 + 40/3*G(1,1,z)*
         Pi^2 - 56*G(1,1,z)*G( - z, - z,y) - 12*G(1,1,z)*G( - z,y) - 24*G(1,1,
         z)*G( - z,0,y) + 8*G(1,1,0,1 - z,y) - 8/3*G(1,1,0,y) + 8*G(1,1,0,y)*
         G(1,z) + 8*G(1,1,0,z) - 104*G(1,1,0,z)*G(1 - z,y) + 8*G(1,1,0,z)*G(
          - z,y) + 88*G(1,1,0,z)*G(1,y) + 16*G(1,1,0,0,y) + 56*G(1,1,0,1,z) - 
         48*G(1,1,1,0,y) - 104*G(1,1,1,0,z) )

       + N*y^2*z^-2 * ( 100*zeta3 + 43/9*Pi^2 - 20*G(1 - z,1 - z, - z,1 - z,y)
          - 46*G(1 - z,1 - z,y) - 4*G(1 - z,1 - z,y)*Pi^2 - 86/3*G(1 - z,1 - z
         ,0,y) - 12*G(1 - z,1 - z,0,0,y) + 4*G(1 - z,1 - z,1,0,y) + 16/3*G(1
          - z, - z,1 - z,y) + 56/3*G(1 - z,y) - 76*G(1 - z,y)*zeta3 + 67/9*G(1
          - z,y)*Pi^2 + 44/3*G(1 - z,y)*i_*Pi - 86/3*G(1 - z,0,1 - z,y) - 12*
         G(1 - z,0,1 - z,0,y) - 28*G(1 - z,0, - z,1 - z,y) + 26*G(1 - z,0,y)
          - 2/3*G(1 - z,0,y)*Pi^2 + 44/3*G(1 - z,0,y)*i_*Pi - 12*G(1 - z,0,0,1
          - z,y) - 6*G(1 - z,0,0,y) + 8*G(1 - z,0,1,0,y) - 4*G(1 - z,1,1 - z,0
         ,y) + 4/3*G(1 - z,1,y)*Pi^2 - 4*G(1 - z,1,0,1 - z,y) - 22/3*G(1 - z,1
         ,0,y) + 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 34/3*G( - z,1 - z,1
          - z,y) + 12*G( - z,1 - z,1 - z,0,y) + 20*G( - z,1 - z, - z,1 - z,y)
          + 8*G( - z,1 - z,y) - 2/3*G( - z,1 - z,y)*Pi^2 - 44/3*G( - z,1 - z,y
         )*i_*Pi + 12*G( - z,1 - z,0,1 - z,y) + 14/3*G( - z,1 - z,0,y) + 20*G(
          - z, - z,1 - z,1 - z,y) - 38/3*G( - z, - z,1 - z,y) + 4*G( - z, - z,
         1 - z,0,y) + 20*G( - z, - z, - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y)
          + 12*G( - z,0,1 - z,1 - z,y) + 14/3*G( - z,0,1 - z,y) - 24*G( - z,0,
          - z,1 - z,y) - 86/3*G(0,1 - z,1 - z,y) - 12*G(0,1 - z,1 - z,0,y) - 
         28*G(0,1 - z, - z,1 - z,y) - 28*G(0,1 - z, - z,y)*G(1,z) + 26*G(0,1
          - z,y) - 2*G(0,1 - z,y)*Pi^2 + 44/3*G(0,1 - z,y)*i_*Pi - 86/3*G(0,1
          - z,y)*G(1,z) + 4*G(0,1 - z,y)*G(1,0,z) - 12*G(0,1 - z,0,1 - z,y) - 
         6*G(0,1 - z,0,y) - 12*G(0,1 - z,0,y)*G(1,z) + 8*G(0,1 - z,1,0,y) - 20
         *G(0, - z,1 - z,1 - z,y) + 62*G(0, - z,1 - z,y) - 20*G(0, - z,1 - z,y
         )*G(1,z) - 4*G(0, - z,1 - z,0,y) - 20*G(0, - z, - z,1 - z,y) - 20*G(0
         , - z, - z,y)*G(1,z) + 62*G(0, - z,y)*G(1,z) + 24*G(0, - z,y)*G(1,0,z
         ) - 20*G(0, - z,y)*G(1,1,z) - 4*G(0, - z,0,1 - z,y) - 4*G(0, - z,0,y)
         *G(1,z) - 56/3*G(0,y) + 2/3*G(0,y)*Pi^2 - 44/3*G(0,y)*i_*Pi + 8/3*G(0
         ,y)*G(0,z) + 26*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*Pi^2 + 44/3*G(0,y)*
         G(1,z)*i_*Pi + 68/3*G(0,y)*G(1,0,z) + 4*G(0,y)*G(1,0,1,z) - 86/3*G(0,
         y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 20/3*G(0,z)*Pi^2 + 40*G(0,z)*G(1
          - z,1 - z,y) - 4*G(0,z)*G(1 - z,1 - z,0,y) - 8/3*G(0,z)*G(1 - z,y)
          + 16/3*G(0,z)*G(1 - z,y)*Pi^2 + 32*G(0,z)*G(1 - z,0,1 - z,y) + 68/3*
         G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,
         y) - 32*G(0,z)*G( - z,1 - z,1 - z,y) + 52/3*G(0,z)*G( - z,1 - z,y) - 
         4*G(0,z)*G( - z,1 - z,0,y) - 24*G(0,z)*G( - z, - z,1 - z,y) + 24*G(0,
         z)*G( - z,0,1 - z,y) + 32*G(0,z)*G(0,1 - z,1 - z,y) - 172/3*G(0,z)*G(
         0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 24*G(0,z)*G(0, - z,1 - z,y) + 
         4*G(0,z)*G(1,1 - z,0,y) - 16/3*G(0,z)*G(1,y)*Pi^2 - 32*G(0,z)*G(1,0,1
          - z,y) - 56/3*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1
         ,0,y) - 12*G(0,0,1 - z,1 - z,y) - 6*G(0,0,1 - z,y) - 24*G(0,0,1 - z,y
         )*G(0,z) - 12*G(0,0,1 - z,y)*G(1,z) + 24*G(0,0, - z,1 - z,y) + 24*G(0
         ,0, - z,y)*G(1,z) + 16*G(0,0,y) - 4*G(0,0,y)*G(0,z) - 6*G(0,0,y)*G(1,
         z) + 4*G(0,0,y)*G(1,0,z) - 12*G(0,0,y)*G(1,1,z) - 106/3*G(0,0,1,z) + 
         28*G(0,0,1,z)*G(1 - z,y) - 28*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,z) - 12
         *G(0,0,1,1,z) + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 + 16/3*G(0,1,z
         ) - 2/3*G(0,1,z)*Pi^2 - 44/3*G(0,1,z)*i_*Pi - 20*G(0,1,z)*G(1 - z,1
          - z,y) + 136/3*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 12*G(
         0,1,z)*G( - z,1 - z,y) - 4*G(0,1,z)*G( - z, - z,y) + 14/3*G(0,1,z)*G(
          - z,y) + 4*G(0,1,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) + 14/3*G(0
         ,1,z)*G(0,y) + 28*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0
         ,1,0,1 - z,y) + 4/3*G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 76/3*G(0,1,0,z
         ) - 36*G(0,1,0,z)*G(1 - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(0,1,0,z)*
         G(0,y) + 36*G(0,1,0,z)*G(1,y) - 12*G(0,1,0,1,z) + 86/3*G(0,1,1,z) - 
         12*G(0,1,1,z)*G( - z,y) + 12*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y) - 4*
         G(0,1,1,0,z) + 28*G(1,1 - z, - z,1 - z,y) + 20/3*G(1,1 - z,y)*Pi^2 + 
         46/3*G(1,1 - z,0,y) + 12*G(1,1 - z,0,0,y) - 12*G(1,1 - z,1,0,y) + 76*
         G(1,y)*zeta3 - 25/9*G(1,y)*Pi^2 + 20/3*G(1,y)*G(1,z)*Pi^2 + 56/3*G(1,
         z) - 76*G(1,z)*zeta3 + 79/9*G(1,z)*Pi^2 + 44/3*G(1,z)*i_*Pi - 20*G(1,
         z)*G(1 - z,1 - z, - z,y) + 16/3*G(1,z)*G(1 - z, - z,y) - 46*G(1,z)*G(
         1 - z,y) - 16/3*G(1,z)*G(1 - z,y)*Pi^2 - 28*G(1,z)*G(1 - z,0, - z,y)
          - 86/3*G(1,z)*G(1 - z,0,y) - 12*G(1,z)*G(1 - z,0,0,y) - 4*G(1,z)*G(1
          - z,1,0,y) + 20*G(1,z)*G( - z,1 - z, - z,y) - 34/3*G(1,z)*G( - z,1
          - z,y) + 12*G(1,z)*G( - z,1 - z,0,y) + 20*G(1,z)*G( - z, - z,1 - z,y
         ) + 20*G(1,z)*G( - z, - z, - z,y) - 38/3*G(1,z)*G( - z, - z,y) + 4*G(
         1,z)*G( - z, - z,0,y) + 8*G(1,z)*G( - z,y) - 2/3*G(1,z)*G( - z,y)*
         Pi^2 - 44/3*G(1,z)*G( - z,y)*i_*Pi + 12*G(1,z)*G( - z,0,1 - z,y) - 24
         *G(1,z)*G( - z,0, - z,y) + 14/3*G(1,z)*G( - z,0,y) + 28*G(1,z)*G(1,1
          - z, - z,y) + 46/3*G(1,0,1 - z,y) + 12*G(1,0,1 - z,0,y) + 28*G(1,0,
          - z,1 - z,y) + 28*G(1,0, - z,y)*G(1,z) - 30*G(1,0,y) + 2/3*G(1,0,y)*
         Pi^2 - 44/3*G(1,0,y)*i_*Pi + 46/3*G(1,0,y)*G(1,z) + 4*G(1,0,y)*G(1,0,
         z) - 8/3*G(1,0,z) + 16/3*G(1,0,z)*Pi^2 + 36*G(1,0,z)*G(1 - z,1 - z,y)
          - 40*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*G(
          - z,1 - z,y) - 24*G(1,0,z)*G( - z, - z,y) + 52/3*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 36*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1
          - z,y) + 10*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 28*G(1,0,0,1,z) + 
         136/3*G(1,0,1,z) - 20*G(1,0,1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y)
          + 28*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) - 36*G(1,0,1,0,z) - 4*G(1,1,
         1 - z,0,y) - 4*G(1,1,y)*Pi^2 - 46*G(1,1,z) - 16/3*G(1,1,z)*Pi^2 + 20*
         G(1,1,z)*G( - z, - z,y) - 34/3*G(1,1,z)*G( - z,y) + 12*G(1,1,z)*G( - 
         z,0,y) - 4*G(1,1,0,1 - z,y) + 50/3*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z)
          - 48*G(1,1,0,z) + 44*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G( - z,y)
          - 36*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) - 20*G(1,1,0,1,z) + 24*G(1,1
         ,1,0,y) + 44*G(1,1,1,0,z) )

       + N*y^3*z^-3 * (  - 28*G(1 - z,1 - z, - z,1 - z,y) - 16/3*G(1 - z,1 - z
         ,y)*Pi^2 - 6*G(1 - z,1 - z,0,y) - 12*G(1 - z,1 - z,0,0,y) + 4*G(1 - z
         ,1 - z,1,0,y) + 6*G(1 - z, - z,1 - z,y) - 100*G(1 - z,y)*zeta3 + 5/9*
         G(1 - z,y)*Pi^2 - 6*G(1 - z,0,1 - z,y) - 12*G(1 - z,0,1 - z,0,y) - 36
         *G(1 - z,0, - z,1 - z,y) + 16*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 + 
         44/3*G(1 - z,0,y)*i_*Pi - 12*G(1 - z,0,0,1 - z,y) - 12*G(1 - z,0,0,y)
          + 8*G(1 - z,0,1,0,y) - 4*G(1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*
         Pi^2 - 4*G(1 - z,1,0,1 - z,y) + 8/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,
         y) - 8*G(1 - z,1,1,0,y) + 6*G( - z,1 - z,1 - z,y) + 12*G( - z,1 - z,1
          - z,0,y) + 28*G( - z,1 - z, - z,1 - z,y) - 16*G( - z,1 - z,y) - 2/3*
         G( - z,1 - z,y)*Pi^2 - 44/3*G( - z,1 - z,y)*i_*Pi + 12*G( - z,1 - z,0
         ,1 - z,y) + 10/3*G( - z,1 - z,0,y) + 28*G( - z, - z,1 - z,1 - z,y) + 
         8/3*G( - z, - z,1 - z,y) + 4*G( - z, - z,1 - z,0,y) + 28*G( - z, - z,
          - z,1 - z,y) + 4*G( - z, - z,0,1 - z,y) + 12*G( - z,0,1 - z,1 - z,y)
          + 10/3*G( - z,0,1 - z,y) - 32*G( - z,0, - z,1 - z,y) - 6*G(0,1 - z,1
          - z,y) - 12*G(0,1 - z,1 - z,0,y) - 36*G(0,1 - z, - z,1 - z,y) - 36*
         G(0,1 - z, - z,y)*G(1,z) + 16*G(0,1 - z,y) - 2*G(0,1 - z,y)*Pi^2 + 44/
         3*G(0,1 - z,y)*i_*Pi - 6*G(0,1 - z,y)*G(1,z) + 4*G(0,1 - z,y)*G(1,0,z
         ) - 12*G(0,1 - z,0,1 - z,y) - 12*G(0,1 - z,0,y) - 12*G(0,1 - z,0,y)*
         G(1,z) + 8*G(0,1 - z,1,0,y) - 28*G(0, - z,1 - z,1 - z,y) + 6*G(0, - z
         ,1 - z,y) - 28*G(0, - z,1 - z,y)*G(1,z) - 4*G(0, - z,1 - z,0,y) - 28*
         G(0, - z, - z,1 - z,y) - 28*G(0, - z, - z,y)*G(1,z) + 6*G(0, - z,y)*
         G(1,z) + 32*G(0, - z,y)*G(1,0,z) - 28*G(0, - z,y)*G(1,1,z) - 4*G(0,
          - z,0,1 - z,y) - 4*G(0, - z,0,y)*G(1,z) + 16*G(0,y)*G(1,z) - 2/3*G(0
         ,y)*G(1,z)*Pi^2 + 44/3*G(0,y)*G(1,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) + 4*
         G(0,y)*G(1,0,1,z) - 6*G(0,y)*G(1,1,z) - 4*G(0,y)*G(1,1,0,z) - 4*G(0,z
         )*G(1 - z,1 - z,0,y) + 20/3*G(0,z)*G(1 - z,y)*Pi^2 + 40*G(0,z)*G(1 - 
         z,0,1 - z,y) - 8/3*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) + 4*
         G(0,z)*G(1 - z,1,0,y) - 40*G(0,z)*G( - z,1 - z,1 - z,y) + 8/3*G(0,z)*
         G( - z,1 - z,y) - 4*G(0,z)*G( - z,1 - z,0,y) - 32*G(0,z)*G( - z, - z,
         1 - z,y) + 32*G(0,z)*G( - z,0,1 - z,y) + 40*G(0,z)*G(0,1 - z,1 - z,y)
          - 8/3*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0,1 - z,0,y) + 32*G(0,z)*G(0,
          - z,1 - z,y) + 4*G(0,z)*G(1,1 - z,0,y) - 20/3*G(0,z)*G(1,y)*Pi^2 - 
         40*G(0,z)*G(1,0,1 - z,y) + 8/3*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y)
          - 4*G(0,z)*G(1,1,0,y) - 12*G(0,0,1 - z,1 - z,y) - 12*G(0,0,1 - z,y)
          - 32*G(0,0,1 - z,y)*G(0,z) - 12*G(0,0,1 - z,y)*G(1,z) + 32*G(0,0, - 
         z,1 - z,y) + 32*G(0,0, - z,y)*G(1,z) - 12*G(0,0,y)*G(1,z) + 4*G(0,0,y
         )*G(1,0,z) - 12*G(0,0,y)*G(1,1,z) + 16/3*G(0,0,1,z) + 36*G(0,0,1,z)*
         G(1 - z,y) - 36*G(0,0,1,z)*G(1,y) + 4*G(0,0,1,0,z) - 12*G(0,0,1,1,z)
          + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 - 16*G(0,1,z) - 2/3*G(0,1,z
         )*Pi^2 - 44/3*G(0,1,z)*i_*Pi - 28*G(0,1,z)*G(1 - z,1 - z,y) + 6*G(0,1
         ,z)*G(1 - z,y) + 4*G(0,1,z)*G(1 - z,0,y) - 12*G(0,1,z)*G( - z,1 - z,y
         ) - 4*G(0,1,z)*G( - z, - z,y) + 16/3*G(0,1,z)*G( - z,y) + 4*G(0,1,z)*
         G(0,1 - z,y) + 4*G(0,1,z)*G(0, - z,y) + 10/3*G(0,1,z)*G(0,y) + 36*G(0
         ,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1 - z,y) + 26/3*
         G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 8/3*G(0,1,0,z) - 44*G(0,1,0,z)*G(1
          - z,y) + 4*G(0,1,0,z)*G( - z,y) - 4*G(0,1,0,z)*G(0,y) + 44*G(0,1,0,z
         )*G(1,y) - 12*G(0,1,0,1,z) + 6*G(0,1,1,z) - 12*G(0,1,1,z)*G( - z,y)
          + 12*G(0,1,1,z)*G(0,y) - 16*G(0,1,1,0,y) - 4*G(0,1,1,0,z) + 36*G(1,1
          - z, - z,1 - z,y) + 8*G(1,1 - z,y)*Pi^2 + 12*G(1,1 - z,0,0,y) - 12*
         G(1,1 - z,1,0,y) + 100*G(1,y)*zeta3 - 5/9*G(1,y)*Pi^2 + 8*G(1,y)*G(1,
         z)*Pi^2 - 100*G(1,z)*zeta3 + 5/9*G(1,z)*Pi^2 - 28*G(1,z)*G(1 - z,1 - 
         z, - z,y) + 6*G(1,z)*G(1 - z, - z,y) - 20/3*G(1,z)*G(1 - z,y)*Pi^2 - 
         36*G(1,z)*G(1 - z,0, - z,y) - 6*G(1,z)*G(1 - z,0,y) - 12*G(1,z)*G(1
          - z,0,0,y) - 4*G(1,z)*G(1 - z,1,0,y) + 28*G(1,z)*G( - z,1 - z, - z,y
         ) + 6*G(1,z)*G( - z,1 - z,y) + 12*G(1,z)*G( - z,1 - z,0,y) + 28*G(1,z
         )*G( - z, - z,1 - z,y) + 28*G(1,z)*G( - z, - z, - z,y) + 8/3*G(1,z)*
         G( - z, - z,y) + 4*G(1,z)*G( - z, - z,0,y) - 16*G(1,z)*G( - z,y) - 2/
         3*G(1,z)*G( - z,y)*Pi^2 - 44/3*G(1,z)*G( - z,y)*i_*Pi + 12*G(1,z)*G(
          - z,0,1 - z,y) - 32*G(1,z)*G( - z,0, - z,y) + 10/3*G(1,z)*G( - z,0,y
         ) + 36*G(1,z)*G(1,1 - z, - z,y) + 12*G(1,0,1 - z,0,y) + 36*G(1,0, - z
         ,1 - z,y) + 36*G(1,0, - z,y)*G(1,z) - 16*G(1,0,y) + 2/3*G(1,0,y)*Pi^2
          - 44/3*G(1,0,y)*i_*Pi + 4*G(1,0,y)*G(1,0,z) + 20/3*G(1,0,z)*Pi^2 + 
         44*G(1,0,z)*G(1 - z,1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*
         G( - z,1 - z,y) - 32*G(1,0,z)*G( - z, - z,y) + 8/3*G(1,0,z)*G( - z,y)
          - 4*G(1,0,z)*G( - z,0,y) - 44*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1
          - z,y) + 12*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) + 36*G(1,0,0,1,z) + 6*
         G(1,0,1,z) - 28*G(1,0,1,z)*G(1 - z,y) - 12*G(1,0,1,z)*G( - z,y) + 36*
         G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) - 44*G(1,0,1,0,z) - 4*G(1,1,1 - z,
         0,y) - 4*G(1,1,y)*Pi^2 - 20/3*G(1,1,z)*Pi^2 + 28*G(1,1,z)*G( - z, - z
         ,y) + 6*G(1,1,z)*G( - z,y) + 12*G(1,1,z)*G( - z,0,y) - 4*G(1,1,0,1 - 
         z,y) + 10/3*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) + 52*G(1,1,0,z)*G(1 - z,
         y) - 4*G(1,1,0,z)*G( - z,y) - 44*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y)
          - 28*G(1,1,0,1,z) + 24*G(1,1,1,0,y) + 52*G(1,1,1,0,z) ) ;
g [theta1_2L] =  + N^-1*y^-3*z * ( 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 2
         *G(1,z)*G( - z,y) )

       + N^-1*y^-3*z^2 * (  - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2*G(1,
         z)*G( - z,y) )

       + N^-1*y^-2 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N^-1*y^-2*z * ( 2*G(1 - z,y) - 2*G( - z,1 - z,y) - 2*G(0,z) + 2*G(0,z
         )*G(1 - z,y) + 2*G(1,z) - 2*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z^-1 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y)
          - G(0,y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + N^-1*y^-1*[1-z]^-1 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y) + G(1,0
         ,z) )

       + N^-1*y^-1 * ( 2 + 1/6*Pi^2 + 2*G(1 - z,y) + G(1 - z,0,y) - G( - z,1
          - z,y) + G(0,1 - z,y) + G(0,y)*G(0,z) + G(0,y)*G(1,z) - G(0,1,z) + 2
         *G(1,z) - G(1,z)*G( - z,y) - 2*G(1,0,y) - G(1,0,z) )

       + N^-1*z^-1 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y)*
         G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*[1-y-z]^-1*[1-z]^-1 * (  - 1/6*Pi^2 - G(0,y)*G(0,z) + G(1,0,y)
          + G(1,0,z) )

       + N^-1*[1-y-z]^-1 * ( 1/6*Pi^2 + G(0,y)*G(0,z) - G(1,0,y) - G(1,0,z) )

       + N^-1*[1-z]^-2 * ( 2*G(0,z) )

       + N^-1*[1-z]^-1 * ( 2 - 2*G(0,z) )

       + N^-1*[y+z]^-2 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N^-1*[y+z]^-1 * ( 2 - 2*G(1 - z,y) - 2*G(1,z) )

       + N^-1 * (  - 6 )

       + Nf*y^-1 * (  - 4/3*i_*Pi + 4/3*G(1 - z,y) + 4/3*G(1,z) )

       + Nf * ( 4/3*i_*Pi - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + N*y^-3*z * ( 9*G( - z,1 - z,y) - 9*G(0,z)*G(1 - z,y) + 9*G(1,z)*G( - 
         z,y) )

       + N*y^-3*z^2 * (  - 9*G( - z,1 - z,y) + 9*G(0,z)*G(1 - z,y) - 9*G(1,z)*
         G( - z,y) )

       + N*y^-2 * (  - 9*G(1 - z,y) - 9*G(1,z) )

       + N*y^-2*z * ( 9*G(1 - z,y) - 5*G( - z,1 - z,y) - 9*G(0,z) + 5*G(0,z)*
         G(1 - z,y) + 9*G(1,z) - 5*G(1,z)*G( - z,y) )

       + N*y^-1*z^-1 * (  - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0,1 - z,y
         ) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y) )

       + N*y^-1*[1-z]^-1 * (  - 1/3*Pi^2 - 2*G(0,y)*G(0,z) + 2*G(1,0,y) + 2*G(
         1,0,z) )

       + N*y^-1 * ( 1/3*Pi^2 + 22/3*i_*Pi + 5/3*G(1 - z,y) - 2*G(1 - z,0,y) + 
         2*G( - z,1 - z,y) - 2*G(0,1 - z,y) - 9*G(0,y) + 2*G(0,y)*G(0,z) - 2*
         G(0,y)*G(1,z) + 2*G(0,1,z) + 5/3*G(1,z) + 2*G(1,z)*G( - z,y) - 2*G(1,
         0,z) )

       + N*z^-1 * ( 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - z,y) + 2*G(
         0,y)*G(1,z) - 2*G(0,1,z) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + N*[1-y-z]^-1*[1-z]^-1 * (  - 1/3*Pi^2 - 2*G(0,y)*G(0,z) + 2*G(1,0,y)
          + 2*G(1,0,z) )

       + N*[1-y-z]^-1 * ( 1/3*Pi^2 + 2*G(0,y)*G(0,z) - 2*G(1,0,y) - 2*G(1,0,z)
          )

       + N*[y+z]^-2 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N*[y+z]^-1 * ( 2 - 2*G(1 - z,y) - 2*G(1,z) )

       + N * (  - 2 - 22/3*i_*Pi + 22/3*G(1 - z,y) + 22/3*G(1,z) ) ;
g [theta2_2L] =  + N^-1*y^-2 * ( 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 2*
         G(1,z)*G( - z,y) )

       + N^-1*y^-2*z * (  - 4*G( - z,1 - z,y) + 4*G(0,z)*G(1 - z,y) - 4*G(1,z)
         *G( - z,y) )

       + N^-1*y^-2*z^2 * ( 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 2*G(1,z)*
         G( - z,y) )

       + N^-1*y^-1*z^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N^-1*y^-1 * ( 4*G(1 - z,y) - 2*G( - z,1 - z,y) - 2*G(0,z) + 2*G(0,z)*
         G(1 - z,y) + 4*G(1,z) - 2*G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - 2*G(1 - z,y) + 2*G( - z,1 - z,y) + 2*G(0,z) - 2*G(
         0,z)*G(1 - z,y) - 2*G(1,z) + 2*G(1,z)*G( - z,y) )

       + N^-1*z^-2 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - G(0,
         y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + N^-1*z^-1*[1-y-z]^-1 * (  - 2*G(0,y) )

       + N^-1*z^-1*[1-y]^-1 * ( 2*G(0,y) )

       + N^-1*z^-1*[y+z]^-1 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N^-1*z^-1 * ( 4 + 2*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y)
          + 2*G(0,1 - z,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) + 2*G(1,z) - 2*G(1,z
         )*G( - z,y) - 2*G(1,0,y) )

       + N^-1*[1-y-z]^-2 * (  - 1/3*Pi^2 - 2*G(0,y)*G(0,z) + 2*G(1,0,y) + 2*G(
         1,0,z) )

       + N^-1*[1-y-z]^-1 * ( 1/3*Pi^2 + 4*G(0,y) + 2*G(0,y)*G(0,z) - 2*G(0,z)
          - 2*G(1,0,y) - 2*G(1,0,z) )

       + N^-1*[1-y]^-2 * (  - 2*G(0,y) )

       + N^-1*[1-y]^-1 * (  - 2 )

       + N^-1*[y+z]^-2 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N^-1*[y+z]^-1 * (  - 2 )

       + N^-1 * (  - 1/6*Pi^2 - 2*G(1 - z,y) - G(1 - z,0,y) + 2*G( - z,1 - z,y
         ) - G(0,1 - z,y) - G(0,y)*G(0,z) - G(0,y)*G(1,z) + 2*G(0,z) - G(0,z)*
         G(1 - z,y) + G(0,1,z) - 2*G(1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y) + 
         G(1,0,z) )

       + N^-1*z*[1-y-z]^-2 * ( 2/3*Pi^2 + 4*G(0,y)*G(0,z) - 4*G(1,0,y) - 4*G(1
         ,0,z) )

       + N^-1*z*[1-y-z]^-1 * (  - 1/3*Pi^2 - 2*G(0,y) - 2*G(0,y)*G(0,z) + 2*G(
         0,z) + 2*G(1,0,y) + 2*G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/3*Pi^2 - 2*G(0,y)*G(0,z) + 2*G(1,0,y) + 
         2*G(1,0,z) )

       + N^-1*y*z^-2 * ( 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - z,y)
          + 2*G(0,y)*G(1,z) - 2*G(0,1,z) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + N^-1*y*z^-1 * (  - 2*G(1 - z,y) - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y)
          - 2*G(0,1 - z,y) + 2*G(0,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) - 2*G(1,z
         ) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y) )

       + N^-1*y^2*z^-2 * (  - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0,1 - z
         ,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y)
          )

       + Nf*z^-1 * (  - 4/3*i_*Pi + 4/3*G(1 - z,y) + 4/3*G(1,z) )

       + Nf * ( 4/3*i_*Pi - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + N*y^-2 * ( 9*G( - z,1 - z,y) - 9*G(0,z)*G(1 - z,y) + 9*G(1,z)*G( - z,
         y) )

       + N*y^-2*z * (  - 18*G( - z,1 - z,y) + 18*G(0,z)*G(1 - z,y) - 18*G(1,z)
         *G( - z,y) )

       + N*y^-2*z^2 * ( 9*G( - z,1 - z,y) - 9*G(0,z)*G(1 - z,y) + 9*G(1,z)*G(
          - z,y) )

       + N*y^-1*z^-1 * (  - 9*G(1 - z,y) - 9*G(1,z) )

       + N*y^-1 * ( 18*G(1 - z,y) - 6*G( - z,1 - z,y) - 9*G(0,z) + 6*G(0,z)*G(
         1 - z,y) + 18*G(1,z) - 6*G(1,z)*G( - z,y) )

       + N*y^-1*z * (  - 9*G(1 - z,y) + 6*G( - z,1 - z,y) + 9*G(0,z) - 6*G(0,z
         )*G(1 - z,y) - 9*G(1,z) + 6*G(1,z)*G( - z,y) )

       + N*z^-2 * (  - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0,1 - z,y) - 2
         *G(0,y)*G(1,z) + 2*G(0,1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y) )

       + N*z^-1*[1-y-z]^-1 * (  - 8*G(0,y) )

       + N*z^-1*[y+z]^-1 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N*z^-1 * ( 2 + 22/3*i_*Pi + 8/3*G(1 - z,y) - G(0,y) + 8/3*G(1,z) )

       + N*[1-y-z]^-2 * (  - 4/3*Pi^2 - 8*G(0,y)*G(0,z) + 8*G(1,0,y) + 8*G(1,0
         ,z) )

       + N*[1-y-z]^-1 * ( 4/3*Pi^2 + 16*G(0,y) + 8*G(0,y)*G(0,z) - 8*G(0,z) - 
         8*G(1,0,y) - 8*G(1,0,z) )

       + N*[y+z]^-2 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N*[y+z]^-1 * (  - 2 )

       + N * (  - 1/3*Pi^2 - 22/3*i_*Pi - 8/3*G(1 - z,y) + 2*G(1 - z,0,y) - 4*
         G( - z,1 - z,y) + 2*G(0,1 - z,y) + G(0,y) - 2*G(0,y)*G(0,z) + 2*G(0,y
         )*G(1,z) + 9*G(0,z) + 2*G(0,z)*G(1 - z,y) - 2*G(0,1,z) - 8/3*G(1,z)
          - 4*G(1,z)*G( - z,y) + 2*G(1,0,z) )

       + N*z*[1-y-z]^-2 * ( 8/3*Pi^2 + 16*G(0,y)*G(0,z) - 16*G(1,0,y) - 16*G(1
         ,0,z) )

       + N*z*[1-y-z]^-1 * (  - 4/3*Pi^2 - 8*G(0,y) - 8*G(0,y)*G(0,z) + 8*G(0,z
         ) + 8*G(1,0,y) + 8*G(1,0,z) )

       + N*z^2*[1-y-z]^-2 * (  - 4/3*Pi^2 - 8*G(0,y)*G(0,z) + 8*G(1,0,y) + 8*
         G(1,0,z) )

       + N*y*z^-2 * ( 10*G(1 - z,0,y) - 10*G( - z,1 - z,y) + 10*G(0,1 - z,y)
          + 10*G(0,y)*G(1,z) - 10*G(0,1,z) - 10*G(1,z)*G( - z,y) - 10*G(1,0,y)
          )

       + N*y*z^-1 * (  - 9*G(1 - z,y) - 6*G(1 - z,0,y) + 6*G( - z,1 - z,y) - 6
         *G(0,1 - z,y) + 9*G(0,y) - 6*G(0,y)*G(1,z) + 6*G(0,1,z) - 9*G(1,z) + 
         6*G(1,z)*G( - z,y) + 6*G(1,0,y) )

       + N*y^2*z^-2 * (  - 9*G(1 - z,0,y) + 9*G( - z,1 - z,y) - 9*G(0,1 - z,y)
          - 9*G(0,y)*G(1,z) + 9*G(0,1,z) + 9*G(1,z)*G( - z,y) + 9*G(1,0,y) ) ;
g [theta3_2L] =  + N^-1*y^-2*z * (  - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y)
          - 2*G(1,z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 2*G(1,z)*
         G( - z,y) )

       + N^-1*y^-1 * ( 2*G(1 - z,y) - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) + 2*
         G(1,z) - G(1,z)*G( - z,y) )

       + N^-1*y^-1*z * (  - 2*G(1 - z,y) + 2*G( - z,1 - z,y) + 2*G(0,z) - 2*G(
         0,z)*G(1 - z,y) - 2*G(1,z) + 2*G(1,z)*G( - z,y) )

       + N^-1*z^-1 * ( 2*G(1 - z,y) + G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1
          - z,y) + G(0,y)*G(1,z) - G(0,1,z) + 2*G(1,z) - G(1,z)*G( - z,y) - G(
         1,0,y) )

       + N^-1*[1-y-z]^-1 * ( 1/6*Pi^2 + 2*G(0,y) + G(0,y)*G(0,z) - G(1,0,y) - 
         G(1,0,z) )

       + N^-1*[1-y]^-1 * (  - 2*G(0,y) )

       + N^-1*[1-z]^-1 * (  - 2*G(0,z) )

       + N^-1*[y+z]^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N^-1 * (  - 6 - 1/6*Pi^2 - 2*G(1 - z,y) - G(1 - z,0,y) + 2*G( - z,1
          - z,y) - G(0,1 - z,y) - G(0,y)*G(0,z) - G(0,y)*G(1,z) + 2*G(0,z) - 
         G(0,z)*G(1 - z,y) + G(0,1,z) - 2*G(1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,
         0,y) + G(1,0,z) )

       + N^-1*z*[1-y-z]^-2 * ( 1/3*Pi^2 + 2*G(0,y)*G(0,z) - 2*G(1,0,y) - 2*G(1
         ,0,z) )

       + N^-1*z*[1-y-z]^-1 * (  - 1/3*Pi^2 - 2*G(0,y) - 2*G(0,y)*G(0,z) + 2*G(
         0,z) + 2*G(1,0,y) + 2*G(1,0,z) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 1/3*Pi^2 - 2*G(0,y)*G(0,z) + 2*G(1,0,y) + 
         2*G(1,0,z) )

       + N^-1*y*z^-2 * ( 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - z,y)
          + 2*G(0,y)*G(1,z) - 2*G(0,1,z) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + N^-1*y*z^-1 * (  - 2*G(1 - z,y) - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y)
          - 2*G(0,1 - z,y) + 2*G(0,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) - 2*G(1,z
         ) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y) )

       + N^-1*y^2*z^-2 * (  - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0,1 - z
         ,y) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y)
          )

       + Nf * ( 8/3*i_*Pi - 8/3*G(1 - z,y) - 8/3*G(1,z) )

       + N*y^-2*z * (  - 9*G( - z,1 - z,y) + 9*G(0,z)*G(1 - z,y) - 9*G(1,z)*G(
          - z,y) )

       + N*y^-2*z^2 * ( 9*G( - z,1 - z,y) - 9*G(0,z)*G(1 - z,y) + 9*G(1,z)*G(
          - z,y) )

       + N*y^-1 * ( 9*G(1 - z,y) - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) + 9
         *G(1,z) - 2*G(1,z)*G( - z,y) )

       + N*y^-1*z * (  - 9*G(1 - z,y) + 6*G( - z,1 - z,y) + 9*G(0,z) - 6*G(0,z
         )*G(1 - z,y) - 9*G(1,z) + 6*G(1,z)*G( - z,y) )

       + N*z^-1 * ( 9*G(1 - z,y) + 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,
         1 - z,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) + 9*G(1,z) - 2*G(1,z)*G( - z,
         y) - 2*G(1,0,y) )

       + N*[1-y-z]^-1 * ( 1/3*Pi^2 + 8*G(0,y) + 2*G(0,y)*G(0,z) - 2*G(1,0,y)
          - 2*G(1,0,z) )

       + N*[y+z]^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N * (  - 2 - 1/3*Pi^2 - 44/3*i_*Pi + 14/3*G(1 - z,y) + 2*G(1 - z,0,y)
          - 4*G( - z,1 - z,y) + 2*G(0,1 - z,y) + G(0,y) - 2*G(0,y)*G(0,z) + 2*
         G(0,y)*G(1,z) + 9*G(0,z) + 2*G(0,z)*G(1 - z,y) - 2*G(0,1,z) + 14/3*G(
         1,z) - 4*G(1,z)*G( - z,y) + 2*G(1,0,z) )

       + N*z*[1-y-z]^-2 * ( 4/3*Pi^2 + 8*G(0,y)*G(0,z) - 8*G(1,0,y) - 8*G(1,0,
         z) )

       + N*z*[1-y-z]^-1 * (  - 4/3*Pi^2 - 8*G(0,y) - 8*G(0,y)*G(0,z) + 8*G(0,z
         ) + 8*G(1,0,y) + 8*G(1,0,z) )

       + N*z^2*[1-y-z]^-2 * (  - 4/3*Pi^2 - 8*G(0,y)*G(0,z) + 8*G(1,0,y) + 8*
         G(1,0,z) )

       + N*y*z^-2 * ( 9*G(1 - z,0,y) - 9*G( - z,1 - z,y) + 9*G(0,1 - z,y) + 9*
         G(0,y)*G(1,z) - 9*G(0,1,z) - 9*G(1,z)*G( - z,y) - 9*G(1,0,y) )

       + N*y*z^-1 * (  - 9*G(1 - z,y) - 6*G(1 - z,0,y) + 6*G( - z,1 - z,y) - 6
         *G(0,1 - z,y) + 9*G(0,y) - 6*G(0,y)*G(1,z) + 6*G(0,1,z) - 9*G(1,z) + 
         6*G(1,z)*G( - z,y) + 6*G(1,0,y) )

       + N*y^2*z^-2 * (  - 9*G(1 - z,0,y) + 9*G( - z,1 - z,y) - 9*G(0,1 - z,y)
          - 9*G(0,y)*G(1,z) + 9*G(0,1,z) + 9*G(1,z)*G( - z,y) + 9*G(1,0,y) ) ;
g [tau1_2L] =  + N^-1*y^-1*[1-z]^-1 * ( G(1 - z, - z,1 - z,y) + 1/6*G(1 - z,y)
         *Pi^2 - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) + G(0,z)*G(0,1 - z,y)
          - G(0,0,z)*G(1 - z,y) + G(0,1,z)*G(1 - z,y) + G(1,z)*G(1 - z, - z,y)
          )

       + N^-1*y^-1 * ( 2*G( - z,1 - z,y) - 2*G(0,z)*G(1 - z,y) + 2*G(1,z)*G(
          - z,y) )

       + N^-1*y^-1*z * (  - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2*G(1,z)
         *G( - z,y) )

       + N^-1*z^-1 * (  - G(1 - z,y) - G(1,z) )

       + N^-1*[1-y-z]^-1*[1-z]^-1 * ( 5*zeta3 - 5/6*Pi^2 + 4*G(1 - z, - z,1 - 
         z,y) + 5/6*G(1 - z,y)*Pi^2 - 3*G(1 - z,1,0,y) - 2*G( - z,1 - z,y) - 4
         *G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) - 1/3*G(0,y)*Pi^2 - G(0,y)*
         G(0,z) - 1/6*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,y) + G(0,z)*G(1 - z,0,y)
          + 2*G(0,z)*G(0,1 - z,y) + 3*G(0,0,z) - 2*G(0,0,z)*G(1 - z,y) - G(0,0
         ,z)*G(0,y) + 2*G(0,0,1,z) - 4*G(0,1,z) + 4*G(0,1,z)*G(1 - z,y) - 2*G(
         0,1,z)*G(0,y) + 3*G(0,1,0,y) + G(0,1,0,z) + 1/3*G(1,z)*Pi^2 + 4*G(1,z
         )*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) + 2*G(1,0,y) + G(1,0,z) - G(1,
         0,z)*G(1 - z,y) + G(1,0,0,z) + 2*G(1,0,1,z) )

       + N^-1*[1-y-z]^-1 * ( 4*zeta3 + 4/3*Pi^2 + 13/60*Pi^4 - 8*G(1 - z, - z,
         1 - z,y) - 2*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) + 6*G(1 - z,0,0,y) + 6*
         G(1 - z,1,0,y) + 8*G( - z,1 - z,y) - 4*G(0,1 - z, - z,1 - z,y) - 4*G(
         0,1 - z, - z,y)*G(1,z) - 2*G(0,1 - z,y) - G(0,1 - z,y)*Pi^2 + 2*G(0,1
          - z,y)*G(1,0,z) + 6*G(0,1 - z,0,y) + 6*G(0,1 - z,1,0,y) + 4*G(0,y)
          - 10*G(0,y)*zeta3 + 5/6*G(0,y)*Pi^2 + 1/3*G(0,y)*G(0,z)*Pi^2 - 2*G(0
         ,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*Pi^2 - 3*G(0,y)*G(1,0,z) - 2*G(0,y)*G(
         1,0,0,z) - 4*G(0,y)*G(1,0,1,z) + 2*G(0,z)*zeta3 - 1/6*G(0,z)*Pi^2 + 2
         *G(0,z)*G(1 - z,y) - 4*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(0,1 - z,y) - 
         2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(1,1 - z,0,y) + 3*G(0,z)*G(1,0,y)
          - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 6*G(0,0,1 - z,y) + 4*
         G(0,0, - z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) - G(0,0,y) + 2/3*G(0,0,y
         )*Pi^2 + 3*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z
         ) + 6*G(0,0,y)*G(1,z) - 3*G(0,0,z) + 2*G(0,0,z)*G(1 - z,y) + G(0,0,z)
         *G(0,y) + 4*G(0,0,0,1,z) + 2*G(0,0,1,z) - 4*G(0,0,1,z)*G(0,y) - 4*G(0
         ,0,1,z)*G(1,y) - 6*G(0,0,1,0,y) - 2*G(0,0,1,0,z) + 10*G(0,1,z) - G(0,
         1,z)*Pi^2 - 8*G(0,1,z)*G(1 - z,y) - 4*G(0,1,z)*G(0,1 - z,y) - 4*G(0,1
         ,z)*G(0,y) + 4*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) - 12*G(0,1
         ,0,y) - 2*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) + 2*G(0,1,0,z)*G(1,y) - 4*
         G(0,1,0,1,z) + 2*G(0,1,1,0,z) + 4*G(1,1 - z, - z,1 - z,y) + G(1,1 - z
         ,y)*Pi^2 + 6*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y)
          - 2*G(1,y)*zeta3 + 3/2*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 + 10*G(1,z)*
         zeta3 - 3/2*G(1,z)*Pi^2 - 8*G(1,z)*G(1 - z, - z,y) + 8*G(1,z)*G( - z,
         y) + 4*G(1,z)*G(1,1 - z, - z,y) + 6*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,
         y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y)*G(1,z) + G(1,0,y) - 1/3*
         G(1,0,y)*Pi^2 + 6*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) - 3*G(1,0,z)
          - 1/3*G(1,0,z)*Pi^2 + 2*G(1,0,z)*G(1 - z,y) - 2*G(1,0,z)*G(1,1 - z,y
         ) - 4*G(1,0,0,1 - z,y) - 9*G(1,0,0,y) - 4*G(1,0,0,y)*G(1,z) - G(1,0,0
         ,z) + 4*G(1,0,0,1,z) - 6*G(1,0,1,z) + 4*G(1,0,1,z)*G(1,y) + 6*G(1,0,1
         ,0,y) + 2*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - G(1,1,y)*Pi^2 + 2/3*G(1
         ,1,z)*Pi^2 - 4*G(1,1,0,1 - z,y) - 9*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z)
          + G(1,1,0,z) - 2*G(1,1,0,z)*G(1,y) + 6*G(1,1,0,0,y) + 2*G(1,1,0,0,z)
          + 4*G(1,1,0,1,z) + 6*G(1,1,1,0,y) )

       + N^-1*[1-z]^-2 * ( 5*zeta3 - 1/2*Pi^2 + 3*G(1 - z, - z,1 - z,y) + 2/3*
         G(1 - z,y)*Pi^2 - 3*G(1 - z,1,0,y) - 3*G( - z,1 - z,y) - 3*G(0, - z,1
          - z,y) - 3*G(0, - z,y)*G(1,z) - 1/3*G(0,y)*Pi^2 - 3*G(0,z) - 1/6*G(0
         ,z)*Pi^2 + G(0,z)*G(1 - z,0,y) + G(0,z)*G(0,1 - z,y) - G(0,0,z)*G(1
          - z,y) - G(0,0,z)*G(0,y) + 2*G(0,0,1,z) - 3*G(0,1,z) + 3*G(0,1,z)*G(
         1 - z,y) - 2*G(0,1,z)*G(0,y) + 3*G(0,1,0,y) + G(0,1,0,z) + 1/3*G(1,z)
         *Pi^2 + 3*G(1,z)*G(1 - z, - z,y) - 3*G(1,z)*G( - z,y) + 3*G(1,0,y) - 
         G(1,0,z)*G(1 - z,y) + G(1,0,0,z) + 2*G(1,0,1,z) )

       + N^-1*[1-z]^-1 * ( 10*zeta3 - 5/6*Pi^2 + 2*G(1 - z, - z,1 - z,y) - 3*
         G(1 - z,y) + 2/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - 6*G(1 - z,1,0,y)
          + G( - z,1 - z,y) - 2*G(0,1 - z,y) - 2*G(0, - z,1 - z,y) - 2*G(0, - 
         z,y)*G(1,z) - 2/3*G(0,y)*Pi^2 - 5*G(0,y)*G(0,z) - 2*G(0,y)*G(1,z) + 4
         *G(0,z) - 1/3*G(0,z)*Pi^2 + G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y)
          - 2*G(0,z)*G(0,1 - z,y) + 2*G(0,0,z) + 2*G(0,0,z)*G(1 - z,y) - 2*G(0
         ,0,z)*G(0,y) + 4*G(0,0,1,z) + 2*G(0,1,z) + 2*G(0,1,z)*G(1 - z,y) - 4*
         G(0,1,z)*G(0,y) + 6*G(0,1,0,y) + 2*G(0,1,0,z) - 3*G(1,z) + 2/3*G(1,z)
         *Pi^2 + 2*G(1,z)*G(1 - z, - z,y) + G(1,z)*G( - z,y) + 5*G(1,0,y) + 5*
         G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) + 2*G(1,0,0,z) + 4*G(1,0,1,z) )

       + N^-1*[y+z]^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N^-1 * (  - 2 - 24*zeta3 + Pi^2 - 13/60*Pi^4 + 6*G(1 - z,y) + 4*G(1
          - z,0,y) - 6*G(1 - z,0,0,y) + 6*G(1 - z,1,0,y) - 2*G( - z,1 - z,y)
          + 4*G(0,1 - z, - z,1 - z,y) + 4*G(0,1 - z, - z,y)*G(1,z) + 4*G(0,1
          - z,y) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 6*G(0,1 - z,0
         ,y) - 6*G(0,1 - z,1,0,y) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1,z)
          - 4*G(0,y) + 10*G(0,y)*zeta3 + 1/2*G(0,y)*Pi^2 + 6*G(0,y)*G(0,z) - 1/
         3*G(0,y)*G(0,z)*Pi^2 + 4*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*Pi^2 + 3*
         G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,0,1,z) - 2*G(0,z
         ) - 2*G(0,z)*zeta3 + 5/6*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,y) + 4*G(0,z)
         *G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*G(1,1 - z,0,y) - 3
         *G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) - 6*G(0,
         0,1 - z,y) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) + G(0,0,y
         ) - 2/3*G(0,0,y)*Pi^2 - 3*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,0,z) - 4*
         G(0,0,y)*G(0,1,z) - 6*G(0,0,y)*G(1,z) - 3*G(0,0,z) - 2*G(0,0,z)*G(1
          - z,y) + 3*G(0,0,z)*G(0,y) - 4*G(0,0,0,1,z) - 10*G(0,0,1,z) + 4*G(0,
         0,1,z)*G(0,y) + 4*G(0,0,1,z)*G(1,y) + 6*G(0,0,1,0,y) + 2*G(0,0,1,0,z)
          - 4*G(0,1,z) + G(0,1,z)*Pi^2 + 4*G(0,1,z)*G(0,1 - z,y) + 12*G(0,1,z)
         *G(0,y) - 4*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,z
         ) + 2*G(0,1,0,z)*G(0,y) - 2*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) - 2*G(
         0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 - 6*G(1,1
          - z,0,y) + 4*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) + 2*G(1,y)*zeta3
          - 3/2*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 + 6*G(1,z) - 10*G(1,z)*zeta3
          + 1/6*G(1,z)*Pi^2 - 2*G(1,z)*G( - z,y) - 4*G(1,z)*G(1,1 - z, - z,y)
          - 6*G(1,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*
         G(1,0, - z,y)*G(1,z) - 11*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 6*G(1,0,y)*
         G(1,z) - 2*G(1,0,y)*G(1,0,z) - 3*G(1,0,z) + 1/3*G(1,0,z)*Pi^2 + 2*G(1
         ,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 9*
         G(1,0,0,y) + 4*G(1,0,0,y)*G(1,z) - 3*G(1,0,0,z) - 4*G(1,0,0,1,z) - 2*
         G(1,0,1,z) - 4*G(1,0,1,z)*G(1,y) - 6*G(1,0,1,0,y) - 2*G(1,0,1,0,z) + 
         4*G(1,1,1 - z,0,y) + G(1,1,y)*Pi^2 - 2/3*G(1,1,z)*Pi^2 + 4*G(1,1,0,1
          - z,y) + 9*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) - G(1,1,0,z) + 2*G(1,1,0
         ,z)*G(1,y) - 6*G(1,1,0,0,y) - 2*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 6*G(1
         ,1,1,0,y) )

       + N^-1*z*[1-y-z]^-2 * (  - 10*zeta3 + 13/6*Pi^2 + 13/30*Pi^4 - 8*G(1 - 
         z, - z,1 - z,y) - 5/3*G(1 - z,y)*Pi^2 + 4*G(1 - z,0,0,y) + 2*G(1 - z,
         1,0,y) + 8*G( - z,1 - z,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z,
          - z,y)*G(1,z) - 2*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(
         0,1 - z,0,y) + 12*G(0,1 - z,1,0,y) - 8*G(0, - z,1 - z,y) - 8*G(0, - z
         ,y)*G(1,z) + 4*G(0,y) - 20*G(0,y)*zeta3 + G(0,y)*Pi^2 + 5*G(0,y)*G(0,
         z) + 2/3*G(0,y)*G(0,z)*Pi^2 - 4/3*G(0,y)*G(1,z)*Pi^2 - 6*G(0,y)*G(1,0
         ,z) - 4*G(0,y)*G(1,0,0,z) - 8*G(0,y)*G(1,0,1,z) + 4*G(0,z)*zeta3 - 2*
         G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y)
          + 4*G(0,z)*G(1,1 - z,0,y) + 6*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y)
          - 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,y) + 8*G(0,0, - z,1 - z,y) + 8
         *G(0,0, - z,y)*G(1,z) - 4*G(0,0,y) + 4/3*G(0,0,y)*Pi^2 + 6*G(0,0,y)*
         G(0,z) + 4*G(0,0,y)*G(0,0,z) + 8*G(0,0,y)*G(0,1,z) + 4*G(0,0,y)*G(1,z
         ) - 4*G(0,0,z)*G(0,y) + 8*G(0,0,0,1,z) + 8*G(0,0,1,z) - 8*G(0,0,1,z)*
         G(0,y) - 8*G(0,0,1,z)*G(1,y) - 12*G(0,0,1,0,y) - 4*G(0,0,1,0,z) + 8*
         G(0,1,z) - 2*G(0,1,z)*Pi^2 - 8*G(0,1,z)*G(1 - z,y) - 8*G(0,1,z)*G(0,1
          - z,y) - 4*G(0,1,z)*G(0,y) + 8*G(0,1,z)*G(1,1 - z,y) + 8*G(0,1,z)*G(
         1,0,y) - 6*G(0,1,0,y) - 6*G(0,1,0,z) - 4*G(0,1,0,z)*G(0,y) + 4*G(0,1,
         0,z)*G(1,y) - 8*G(0,1,0,1,z) + 4*G(0,1,1,0,z) + 8*G(1,1 - z, - z,1 - 
         z,y) + 2*G(1,1 - z,y)*Pi^2 + 4*G(1,1 - z,0,y) - 8*G(1,1 - z,0,0,y) - 
         4*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 + 5/3*G(1,y)*Pi^2 + 2*G(1,y)*G(1,
         z)*Pi^2 + 20*G(1,z)*zeta3 - 7/3*G(1,z)*Pi^2 - 8*G(1,z)*G(1 - z, - z,y
         ) + 8*G(1,z)*G( - z,y) + 8*G(1,z)*G(1,1 - z, - z,y) + 4*G(1,0,1 - z,y
         ) - 8*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y)*G(1,
         z) - 5*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,z) + 4*G(1,0,y)*
         G(1,0,z) - 9*G(1,0,z) - 2/3*G(1,0,z)*Pi^2 + 6*G(1,0,z)*G(1 - z,y) - 4
         *G(1,0,z)*G(1,1 - z,y) - 8*G(1,0,0,1 - z,y) - 10*G(1,0,0,y) - 8*G(1,0
         ,0,y)*G(1,z) + 4*G(1,0,0,z) + 8*G(1,0,0,1,z) - 8*G(1,0,1,z) + 8*G(1,0
         ,1,z)*G(1,y) + 12*G(1,0,1,0,y) + 4*G(1,0,1,0,z) - 8*G(1,1,1 - z,0,y)
          - 2*G(1,1,y)*Pi^2 + 4/3*G(1,1,z)*Pi^2 - 8*G(1,1,0,1 - z,y) - 10*G(1,
         1,0,y) - 8*G(1,1,0,y)*G(1,z) + 10*G(1,1,0,z) - 4*G(1,1,0,z)*G(1,y) + 
         12*G(1,1,0,0,y) + 4*G(1,1,0,0,z) + 8*G(1,1,0,1,z) + 12*G(1,1,1,0,y) )

       + N^-1*z*[1-y-z]^-1 * (  - 24*zeta3 + 1/3*Pi^2 - 13/20*Pi^4 + 4*G(1 - z
         ,y) + 4*G(1 - z,0,y) - 10*G(1 - z,0,0,y) + 10*G(1 - z,1,0,y) - 8*G(
          - z,1 - z,y) + 12*G(0,1 - z, - z,1 - z,y) + 12*G(0,1 - z, - z,y)*G(1
         ,z) + 4*G(0,1 - z,y) + 3*G(0,1 - z,y)*Pi^2 - 6*G(0,1 - z,y)*G(1,0,z)
          - 10*G(0,1 - z,0,y) - 18*G(0,1 - z,1,0,y) + 24*G(0, - z,1 - z,y) + 
         24*G(0, - z,y)*G(1,z) - 8*G(0,y) + 30*G(0,y)*zeta3 + 1/6*G(0,y)*Pi^2
          + 2*G(0,y)*G(0,z) - G(0,y)*G(0,z)*Pi^2 + 4*G(0,y)*G(1,z) + 2*G(0,y)*
         G(1,z)*Pi^2 + 9*G(0,y)*G(1,0,z) + 6*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1
         ,0,1,z) + 4*G(0,z) - 6*G(0,z)*zeta3 + 7/6*G(0,z)*Pi^2 + 4*G(0,z)*G(1
          - z,y) - 4*G(0,z)*G(0,1 - z,y) + 6*G(0,z)*G(0,1 - z,0,y) - 6*G(0,z)*
         G(1,1 - z,0,y) - 9*G(0,z)*G(1,0,y) + 6*G(0,z)*G(1,0,0,y) + 6*G(0,z)*
         G(1,1,0,y) - 10*G(0,0,1 - z,y) - 12*G(0,0, - z,1 - z,y) - 12*G(0,0,
          - z,y)*G(1,z) + 5*G(0,0,y) - 2*G(0,0,y)*Pi^2 - 9*G(0,0,y)*G(0,z) - 6
         *G(0,0,y)*G(0,0,z) - 12*G(0,0,y)*G(0,1,z) - 10*G(0,0,y)*G(1,z) - 7*G(
         0,0,z) + 2*G(0,0,z)*G(1 - z,y) + 9*G(0,0,z)*G(0,y) - 12*G(0,0,0,1,z)
          - 22*G(0,0,1,z) + 12*G(0,0,1,z)*G(0,y) + 12*G(0,0,1,z)*G(1,y) + 18*
         G(0,0,1,0,y) + 6*G(0,0,1,0,z) - 4*G(0,1,z) + 3*G(0,1,z)*Pi^2 + 12*G(0
         ,1,z)*G(0,1 - z,y) + 20*G(0,1,z)*G(0,y) - 12*G(0,1,z)*G(1,1 - z,y) - 
         12*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,z) + 6*G(0,1,0,z)*G(0,y) - 6*G(0,1,0
         ,z)*G(1,y) + 12*G(0,1,0,1,z) - 6*G(0,1,1,0,z) - 12*G(1,1 - z, - z,1
          - z,y) - 3*G(1,1 - z,y)*Pi^2 - 10*G(1,1 - z,0,y) + 12*G(1,1 - z,0,0,
         y) + 6*G(1,1 - z,1,0,y) + 6*G(1,y)*zeta3 - 19/6*G(1,y)*Pi^2 - 3*G(1,y
         )*G(1,z)*Pi^2 + 4*G(1,z) - 30*G(1,z)*zeta3 + 11/6*G(1,z)*Pi^2 - 8*G(1
         ,z)*G( - z,y) - 12*G(1,z)*G(1,1 - z, - z,y) - 10*G(1,0,1 - z,y) + 12*
         G(1,0,1 - z,0,y) - 12*G(1,0, - z,1 - z,y) - 12*G(1,0, - z,y)*G(1,z)
          - 11*G(1,0,y) + G(1,0,y)*Pi^2 - 10*G(1,0,y)*G(1,z) - 6*G(1,0,y)*G(1,
         0,z) + 5*G(1,0,z) + G(1,0,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,y) + 6*G(1,0,z
         )*G(1,1 - z,y) + 12*G(1,0,0,1 - z,y) + 19*G(1,0,0,y) + 12*G(1,0,0,y)*
         G(1,z) - 9*G(1,0,0,z) - 12*G(1,0,0,1,z) + 2*G(1,0,1,z) - 12*G(1,0,1,z
         )*G(1,y) - 18*G(1,0,1,0,y) - 6*G(1,0,1,0,z) + 12*G(1,1,1 - z,0,y) + 3
         *G(1,1,y)*Pi^2 - 2*G(1,1,z)*Pi^2 + 12*G(1,1,0,1 - z,y) + 19*G(1,1,0,y
         ) + 12*G(1,1,0,y)*G(1,z) - 11*G(1,1,0,z) + 6*G(1,1,0,z)*G(1,y) - 18*
         G(1,1,0,0,y) - 6*G(1,1,0,0,z) - 12*G(1,1,0,1,z) - 18*G(1,1,1,0,y) )

       + N^-1*z*[y+z]^-2 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N^-1*z*[y+z]^-1 * ( 2 )

       + N^-1*z^2*[1-y-z]^-3 * ( 2/3*Pi^2 + 13/30*Pi^4 - 8*G(0,1 - z, - z,1 - 
         z,y) - 8*G(0,1 - z, - z,y)*G(1,z) - 2*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z
         ,y)*G(1,0,z) + 8*G(0,1 - z,1,0,y) - 8*G(0,y)*zeta3 + 4*G(0,y)*G(0,z)
          + 2/3*G(0,y)*G(0,z)*Pi^2 - 2/3*G(0,y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,0
         ,z) - 4*G(0,y)*G(1,0,1,z) - 8*G(0,z)*zeta3 - 4*G(0,z)*G(0,1 - z,0,y)
          + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,
         1 - z,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,
         y)*G(0,z) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)*G(1,z) + 2/3*G(0,
         0,y)*Pi^2 + 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 2/3*G(0,0,z)*
         Pi^2 + 4*G(0,0,z)*G(0,1 - z,y) + 8*G(0,0,0,1,z) - 4*G(0,0,1,z)*G(0,y)
          - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,1,0,y) - 8*G(0,0,1,0,z) - 2*G(0,1,z)
         *Pi^2 - 8*G(0,1,z)*G(0,1 - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z
         )*G(1,0,y) - 4*G(0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,
         z) + 8*G(0,1,1,0,z) + 8*G(1,1 - z, - z,1 - z,y) + 2*G(1,1 - z,y)*Pi^2
          - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 + 2*G(1,y
         )*G(1,z)*Pi^2 + 8*G(1,z)*zeta3 + 8*G(1,z)*G(1,1 - z, - z,y) - 4*G(1,0
         ,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y)*G(1,z) - 4*G(1,
         0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) - 4*G(1,0,z) - 2/3*G(1
         ,0,z)*Pi^2 - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1,0,0
         ,y)*G(1,z) + 4*G(1,0,0,1,z) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) + 
         4*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 + 2/3*G(1,1,z
         )*Pi^2 - 4*G(1,1,0,1 - z,y) - 4*G(1,1,0,y)*G(1,z) - 8*G(1,1,0,z)*G(1,
         y) + 8*G(1,1,0,0,y) + 4*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 8*G(1,1,1,0,y
         ) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 4/3*Pi^2 - 13/15*Pi^4 - 4*G(1 - z,0,0,y)
          + 4*G(1 - z,1,0,y) + 16*G(0,1 - z, - z,1 - z,y) + 16*G(0,1 - z, - z,
         y)*G(1,z) + 4*G(0,1 - z,y)*Pi^2 - 8*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1
          - z,0,y) - 20*G(0,1 - z,1,0,y) + 16*G(0, - z,1 - z,y) + 16*G(0, - z,
         y)*G(1,z) - 4*G(0,y) + 28*G(0,y)*zeta3 - 1/3*G(0,y)*Pi^2 - 8*G(0,y)*
         G(0,z) - 4/3*G(0,y)*G(0,z)*Pi^2 + 2*G(0,y)*G(1,z)*Pi^2 + 6*G(0,y)*G(1
         ,0,z) + 8*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1,0,1,z) + 4*G(0,z) + 4*G(0
         ,z)*zeta3 + 1/3*G(0,z)*Pi^2 - 8*G(0,z)*G(0,1 - z,y) + 8*G(0,z)*G(0,1
          - z,0,y) - 8*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,
         z)*G(1,0,1 - z,y) - 6*G(0,z)*G(1,0,y) + 8*G(0,z)*G(1,0,0,y) + 8*G(0,z
         )*G(1,1,0,y) - 4*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*G(0,z) - 16*G(0,0,
          - z,1 - z,y) - 16*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y) - 2*G(0,0,y)*
         Pi^2 - 6*G(0,0,y)*G(0,z) - 8*G(0,0,y)*G(0,0,z) - 12*G(0,0,y)*G(0,1,z)
          - 4*G(0,0,y)*G(1,z) - 4*G(0,0,z) - 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(
         1 - z,y) - 4*G(0,0,z)*G(0,1 - z,y) + 6*G(0,0,z)*G(0,y) - 16*G(0,0,0,1
         ,z) - 12*G(0,0,1,z) + 12*G(0,0,1,z)*G(0,y) + 16*G(0,0,1,z)*G(1,y) + 
         20*G(0,0,1,0,y) + 12*G(0,0,1,0,z) + 4*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(0
         ,1 - z,y) + 8*G(0,1,z)*G(0,y) - 16*G(0,1,z)*G(1,1 - z,y) - 12*G(0,1,z
         )*G(1,0,y) + 4*G(0,1,0,z) + 8*G(0,1,0,z)*G(0,y) - 12*G(0,1,0,z)*G(1,y
         ) + 16*G(0,1,0,1,z) - 12*G(0,1,1,0,z) - 16*G(1,1 - z, - z,1 - z,y) - 
         4*G(1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,y) + 12*G(1,1 - z,0,0,y) + 8*G(1,
         1 - z,1,0,y) - 4*G(1,y)*zeta3 - 5/3*G(1,y)*Pi^2 - 4*G(1,y)*G(1,z)*
         Pi^2 - 28*G(1,z)*zeta3 + 5/3*G(1,z)*Pi^2 - 16*G(1,z)*G(1,1 - z, - z,y
         ) - 4*G(1,0,1 - z,y) + 12*G(1,0,1 - z,0,y) - 16*G(1,0, - z,1 - z,y)
          - 16*G(1,0, - z,y)*G(1,z) + 4*G(1,0,y) + 4/3*G(1,0,y)*Pi^2 - 4*G(1,0
         ,y)*G(1,z) - 8*G(1,0,y)*G(1,0,z) + 12*G(1,0,z) + 4/3*G(1,0,z)*Pi^2 - 
         4*G(1,0,z)*G(1 - z,y) + 12*G(1,0,z)*G(1,1 - z,y) + 12*G(1,0,0,1 - z,y
         ) + 10*G(1,0,0,y) + 12*G(1,0,0,y)*G(1,z) - 6*G(1,0,0,z) - 12*G(1,0,0,
         1,z) + 4*G(1,0,1,z) - 16*G(1,0,1,z)*G(1,y) - 20*G(1,0,1,0,y) - 8*G(1,
         0,1,0,z) + 12*G(1,1,1 - z,0,y) + 10/3*G(1,1,y)*Pi^2 - 2*G(1,1,z)*Pi^2
          + 12*G(1,1,0,1 - z,y) + 10*G(1,1,0,y) + 12*G(1,1,0,y)*G(1,z) - 10*G(
         1,1,0,z) + 12*G(1,1,0,z)*G(1,y) - 20*G(1,1,0,0,y) - 8*G(1,1,0,0,z) - 
         12*G(1,1,0,1,z) - 20*G(1,1,1,0,y) )

       + N^-1*z^3*[1-y-z]^-3 * (  - 2/3*Pi^2 - 13/30*Pi^4 + 8*G(0,1 - z, - z,1
          - z,y) + 8*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1 - z,y)*Pi^2 - 4*G(0,1
          - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) + 8*G(0,y)*zeta3 - 4*G(0,y)*G(0
         ,z) - 2/3*G(0,y)*G(0,z)*Pi^2 + 2/3*G(0,y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,
         0,0,z) + 4*G(0,y)*G(1,0,1,z) + 8*G(0,z)*zeta3 + 4*G(0,z)*G(0,1 - z,0,
         y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,
         0,1 - z,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - 
         z,y)*G(0,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z) - 2/3*G(
         0,0,y)*Pi^2 - 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 2/3*G(0,0,z
         )*Pi^2 - 4*G(0,0,z)*G(0,1 - z,y) - 8*G(0,0,0,1,z) + 4*G(0,0,1,z)*G(0,
         y) + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,1,0,y) + 8*G(0,0,1,0,z) + 2*G(0,1,
         z)*Pi^2 + 8*G(0,1,z)*G(0,1 - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1
         ,z)*G(1,0,y) + 4*G(0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,
         1,z) - 8*G(0,1,1,0,z) - 8*G(1,1 - z, - z,1 - z,y) - 2*G(1,1 - z,y)*
         Pi^2 + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 - 2*
         G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,z)*G(1,1 - z, - z,y) + 4*
         G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y)*G(1,z) + 4
         *G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) + 4*G(1,0,z) + 2/
         3*G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(
         1,0,0,y)*G(1,z) - 4*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,
         y) - 4*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 - 2/3*G(
         1,1,z)*Pi^2 + 4*G(1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)
         *G(1,y) - 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 8*G(1,1,
         1,0,y) )

       + N^-1*y*z^-2 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - G(
         0,y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + N^-1*y*z^-1 * ( G(1 - z,y) - 3*G(1 - z,0,y) + 3*G( - z,1 - z,y) - 3*
         G(0,1 - z,y) - G(0,y) - 3*G(0,y)*G(1,z) + 3*G(0,1,z) + G(1,z) + 3*G(1
         ,z)*G( - z,y) + 3*G(1,0,y) )

       + N^-1*y*[1-z]^-3 * (  - 18*zeta3 + Pi^2 - 6*G(1 - z, - z,1 - z,y) - G(
         1 - z,y)*Pi^2 + 6*G(1 - z,1,0,y) + 6*G( - z,1 - z,y) + 6*G(0, - z,1
          - z,y) + 6*G(0, - z,y)*G(1,z) + G(0,y)*Pi^2 - 6*G(0,0,1,z) + 6*G(0,1
         ,z) - 6*G(0,1,z)*G(1 - z,y) + 6*G(0,1,z)*G(0,y) - 6*G(0,1,0,y) - G(1,
         z)*Pi^2 - 6*G(1,z)*G(1 - z, - z,y) + 6*G(1,z)*G( - z,y) - 6*G(1,0,y)
          - 6*G(1,0,1,z) )

       + N^-1*y*[1-z]^-2 * (  - 2/3*Pi^2 + 3*G(1 - z,y) + 6*G(1 - z,0,y) - 10*
         G( - z,1 - z,y) + 6*G(0,1 - z,y) - 3*G(0,y) + 6*G(0,y)*G(1,z) - 10*G(
         0,1,z) + 3*G(1,z) - 10*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + N^-1*y*[1-z]^-1 * (  - G(1 - z,y) + 3*G(1 - z,0,y) - 3*G( - z,1 - z,y
         ) + 3*G(0,1 - z,y) + G(0,y) + 3*G(0,y)*G(1,z) - 3*G(0,1,z) - G(1,z)
          - 3*G(1,z)*G( - z,y) - 3*G(1,0,y) )

       + N^-1*y^2*z^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0
         ,y)*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y^2*[1-z]^-4 * ( 18*zeta3 + 6*G(1 - z, - z,1 - z,y) + G(1 - z,y)
         *Pi^2 - 6*G(1 - z,1,0,y) - 6*G(0, - z,1 - z,y) - 6*G(0, - z,y)*G(1,z)
          - G(0,y)*Pi^2 + 6*G(0,0,1,z) + 6*G(0,1,z)*G(1 - z,y) - 6*G(0,1,z)*G(
         0,y) + 6*G(0,1,0,y) + G(1,z)*Pi^2 + 6*G(1,z)*G(1 - z, - z,y) + 6*G(1,
         0,1,z) )

       + N^-1*y^2*[1-z]^-3 * (  - 12*zeta3 - 4*G(1 - z, - z,1 - z,y) - 2/3*G(1
          - z,y)*Pi^2 - 6*G(1 - z,0,y) + 4*G(1 - z,1,0,y) + 6*G( - z,1 - z,y)
          - 6*G(0,1 - z,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*G(1,z) + 2/3*
         G(0,y)*Pi^2 - 6*G(0,y)*G(1,z) - 4*G(0,0,1,z) + 6*G(0,1,z) - 4*G(0,1,z
         )*G(1 - z,y) + 4*G(0,1,z)*G(0,y) - 4*G(0,1,0,y) - 2/3*G(1,z)*Pi^2 - 4
         *G(1,z)*G(1 - z, - z,y) + 6*G(1,z)*G( - z,y) + 6*G(1,0,y) - 4*G(1,0,1
         ,z) )

       + N^-1*y^2*[1-z]^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y)
          + G(0,y)*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + Nf*[1-y-z]^-1*[1-z]^-1 * ( 4/3*G(0,z)*i_*Pi - 4/3*G(0,z)*G(1 - z,y)
          - 4/3*G(0,1,z) - 4/3*G(1,0,z) )

       + Nf*[1-y-z]^-1 * (  - 2/9*i_*Pi^3 + 2/9*G(1 - z,y)*Pi^2 + 4/3*G(1 - z,
         0,y) - 4/3*G(1 - z,1,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)*i_*Pi - 4/3
         *G(0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)*G(1,z) + 4/3*G(0,y)*G(1,0,z) - 4/3*
         G(0,z)*i_*Pi + 4/3*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,0,y) + 4/3*
         G(0,z)*G(0,1 - z,y) + 4/3*G(0,1,z) + 4/3*G(0,1,z)*G(0,y) - 4/3*G(1,1
          - z,0,y) + 2/9*G(1,z)*Pi^2 - 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*i_*Pi
          - 4/3*G(1,0,y)*G(1,z) + 4/3*G(1,0,z) + 4/3*G(1,0,z)*i_*Pi - 4/3*G(1,
         0,z)*G(1 - z,y) - 4/3*G(1,0,1,z) - 8/3*G(1,1,0,z) )

       + Nf*[1-z]^-2 * ( 4/3*G(0,z)*i_*Pi - 4/3*G(0,z)*G(1 - z,y) - 4/3*G(0,1,
         z) - 4/3*G(1,0,z) )

       + Nf*[1-z]^-1 * ( 4/3*i_*Pi - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + Nf * (  - 4/3*i_*Pi + 2/9*i_*Pi^3 + 4/3*G(1 - z,y) - 2/9*G(1 - z,y)*
         Pi^2 - 4/3*G(1 - z,0,y) + 4/3*G(1 - z,1,0,y) - 4/3*G(0,1 - z,y) + 4/3
         *G(0,y)*i_*Pi + 4/3*G(0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*G(1,z) - 4/3*G(0
         ,y)*G(1,0,z) - 4/3*G(0,z)*i_*Pi + 4/3*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*
         G(1 - z,0,y) - 4/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,1,z) - 4/3*G(0,1,z)*
         G(0,y) + 4/3*G(1,1 - z,0,y) + 4/3*G(1,z) - 2/9*G(1,z)*Pi^2 + 4/3*G(1,
         0,1 - z,y) - 4/3*G(1,0,y)*i_*Pi + 4/3*G(1,0,y)*G(1,z) + 4/3*G(1,0,z)
          - 4/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z,y) + 4/3*G(1,0,1,z) + 8/
         3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-2 * (  - 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - 
         z,0,y) - 8/3*G(1 - z,1,0,y) + 8/3*G(0,1 - z,y) - 8/3*G(0,y)*i_*Pi - 8/
         3*G(0,y)*G(0,z)*i_*Pi + 8/3*G(0,y)*G(1,z) + 8/3*G(0,y)*G(1,0,z) + 8/3
         *G(0,z)*G(1 - z,0,y) + 8/3*G(0,z)*G(0,1 - z,y) + 8/3*G(0,1,z)*G(0,y)
          - 8/3*G(1,1 - z,0,y) + 4/9*G(1,z)*Pi^2 - 8/3*G(1,0,1 - z,y) + 8/3*G(
         1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,z)*i_*Pi - 8/3*G(1,0,z
         )*G(1 - z,y) - 8/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-1 * (  - 4/3*i_*Pi + 2/3*i_*Pi^3 + 4/3*G(1 - z,y) - 2/3
         *G(1 - z,y)*Pi^2 - 4*G(1 - z,0,y) + 4*G(1 - z,1,0,y) - 4*G(0,1 - z,y)
          + 4*G(0,y)*i_*Pi + 4*G(0,y)*G(0,z)*i_*Pi - 4*G(0,y)*G(1,z) - 4*G(0,y
         )*G(1,0,z) - 4*G(0,z)*i_*Pi + 4*G(0,z)*G(1 - z,y) - 4*G(0,z)*G(1 - z,
         0,y) - 4*G(0,z)*G(0,1 - z,y) + 4*G(0,1,z) - 4*G(0,1,z)*G(0,y) + 4*G(1
         ,1 - z,0,y) + 4/3*G(1,z) - 2/3*G(1,z)*Pi^2 + 4*G(1,0,1 - z,y) - 4*G(1
         ,0,y)*i_*Pi + 4*G(1,0,y)*G(1,z) + 4*G(1,0,z) - 4*G(1,0,z)*i_*Pi + 4*
         G(1,0,z)*G(1 - z,y) + 4*G(1,0,1,z) + 8*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-3 * (  - 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2 - 8/3*G(1
          - z,1,0,y) - 8/3*G(0,y)*G(0,z)*i_*Pi + 8/3*G(0,y)*G(1,0,z) + 8/3*G(0
         ,z)*G(1 - z,0,y) + 8/3*G(0,z)*G(0,1 - z,y) + 8/3*G(0,1,z)*G(0,y) - 8/
         3*G(1,1 - z,0,y) + 4/9*G(1,z)*Pi^2 - 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y
         )*i_*Pi - 8/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,z)*i_*Pi - 8/3*G(1,0,z)*G(1
          - z,y) - 8/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-2 * ( 8/9*i_*Pi^3 - 8/9*G(1 - z,y)*Pi^2 - 8/3*G(1 - z
         ,0,y) + 16/3*G(1 - z,1,0,y) - 8/3*G(0,1 - z,y) + 8/3*G(0,y)*i_*Pi + 
         16/3*G(0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,z) - 16/3*G(0,y)*G(1,0,z)
          - 8/3*G(0,z)*i_*Pi + 8/3*G(0,z)*G(1 - z,y) - 16/3*G(0,z)*G(1 - z,0,y
         ) - 16/3*G(0,z)*G(0,1 - z,y) + 8/3*G(0,1,z) - 16/3*G(0,1,z)*G(0,y) + 
         16/3*G(1,1 - z,0,y) - 8/9*G(1,z)*Pi^2 + 16/3*G(1,0,1 - z,y) - 16/3*G(
         1,0,y)*i_*Pi + 16/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,z) - 16/3*G(1,0,z)*i_
         *Pi + 16/3*G(1,0,z)*G(1 - z,y) + 16/3*G(1,0,1,z) + 32/3*G(1,1,0,z) )

       + Nf*z^3*[1-y-z]^-3 * ( 4/9*i_*Pi^3 - 4/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - z
         ,1,0,y) + 8/3*G(0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) - 8/3*G(0,z)*
         G(1 - z,0,y) - 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(
         1,1 - z,0,y) - 4/9*G(1,z)*Pi^2 + 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_
         *Pi + 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z)*i_*Pi + 8/3*G(1,0,z)*G(1 - z
         ,y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + N*y^-1*[1-z]^-1 * ( 2*G(1 - z, - z,1 - z,y) - 1/2*G( - z,1 - z,y) - 2
         *G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) + 1/2*G(0,z)*G(1 - z,y) - 2
         *G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) - 2*
         G(0,0,z)*G(1 - z,y) + 2*G(0,1,z)*G(1 - z,y) - 2*G(1,1 - z,0,y) - 1/3*
         G(1,y)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y) - 1/2*G(1,z)*G( - z,y) - 2*G(1
         ,0,1 - z,y) - 2*G(1,0,y)*G(1,z) + 2*G(1,0,z)*G(1 - z,y) + 2*G(1,1,0,y
         ) )

       + N*y^-1 * ( 7*G( - z,1 - z,y) - 7*G(0,z)*G(1 - z,y) + 7*G(1,z)*G( - z,
         y) )

       + N*y^-1*z * (  - 9*G( - z,1 - z,y) + 9*G(0,z)*G(1 - z,y) - 9*G(1,z)*G(
          - z,y) )

       + N*z^-1 * (  - 9/2*G(1 - z,y) - 9/2*G(1,z) )

       + N*[1-y-z]^-1*[1-z]^-1 * (  - 6*zeta3 - 37/12*Pi^2 + 2/3*G(1 - z,y)*
         Pi^2 - 2*G(1 - z,1,0,y) + 3/2*G(0,y)*G(0,z) + 2/3*G(0,z)*Pi^2 - 22/3*
         G(0,z)*i_*Pi - 26/3*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1,0,y) + 7*G(0,0,z
         ) + 2*G(0,0,z)*G(1 - z,y) + 2*G(0,0,1,z) - 26/3*G(0,1,z) + 2*G(0,1,0,
         y) - 2*G(0,1,0,z) - 2*G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2 - 4/3*G(1,z)*
         Pi^2 - 2*G(1,0,1 - z,y) + 7/2*G(1,0,y) - 2*G(1,0,y)*G(1,z) + 59/6*G(1
         ,0,z) - 4*G(1,0,z)*G(1 - z,y) - 4*G(1,0,1,z) + 2*G(1,1,0,y) + 4*G(1,1
         ,0,z) )

       + N*[1-y-z]^-1 * ( 8*zeta3 + 11/2*Pi^2 - 73/180*Pi^4 + 11/9*i_*Pi^3 - 8
         *G(1 - z,y)*zeta3 - 17/9*G(1 - z,y)*Pi^2 + 14/3*G(1 - z,0,y) + 2/3*G(
         1 - z,0,y)*Pi^2 - 2*G(1 - z,0,0,y) - 8*G(1 - z,1,1 - z,0,y) - 2/3*G(1
          - z,1,y)*Pi^2 - 8*G(1 - z,1,0,1 - z,y) + 28/3*G(1 - z,1,0,y) + 4*G(1
          - z,1,0,0,y) + 4*G(1 - z,1,1,0,y) + 14/3*G(0,1 - z,y) - G(0,1 - z,y)
         *Pi^2 + 6*G(0,1 - z,y)*G(1,0,z) - 2*G(0,1 - z,0,y) + 4*G(0,1 - z,1,0,
         y) + 18*G(0,y) + 8*G(0,y)*zeta3 - 5/6*G(0,y)*Pi^2 + 22/3*G(0,y)*i_*Pi
          + 5*G(0,y)*G(0,z) - G(0,y)*G(0,z)*Pi^2 + 22/3*G(0,y)*G(0,z)*i_*Pi + 
         14/3*G(0,y)*G(1,z) + 1/3*G(0,y)*G(1,z)*Pi^2 - 7/3*G(0,y)*G(1,0,z) - 2
         *G(0,y)*G(1,0,0,z) + 6*G(0,y)*G(1,0,1,z) + 4*G(0,y)*G(1,1,0,z) + 8*G(
         0,z)*zeta3 - 1/2*G(0,z)*Pi^2 + 22/3*G(0,z)*i_*Pi + 26/3*G(0,z)*G(1 - 
         z,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2 + 8*G(0,z)*G(1 - z,0,1 - z,y) - 10/
         3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,
         0,y) - 4/3*G(0,z)*G(0,1 - z,y) - 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*
         G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z,y) - 
         G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) - 2*G(0,0
         ,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,z) - 7*G(0,0,y) + 1/3*G(0,0,y)*Pi^2
          - 3*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 2*
         G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,0,z) - 7*G(0,0,z) + 1/3*G(0,0,z)*
         Pi^2 - 2*G(0,0,z)*G(1 - z,y) - 4*G(0,0,z)*G(1 - z,0,y) - 2*G(0,0,z)*
         G(0,1 - z,y) - 5*G(0,0,z)*G(0,y) - 2*G(0,0,1,z) - 2*G(0,0,1,z)*G(0,y)
          + 4*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*Pi^2 + 26/3*G(0,1,z) + 1/3*G(0,1
         ,z)*Pi^2 + 8*G(0,1,z)*G(1 - z,0,y) - 4/3*G(0,1,z)*G(0,y) - 2*G(0,1,z)
         *G(1,0,y) + 4*G(0,1,0,1 - z,y) + 2*G(0,1,0,y) + 4*G(0,1,0,y)*G(1,z)
          + 4*G(0,1,0,z) - 2*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) + 4*G(0,1
         ,0,1,z) - 8*G(0,1,1,0,y) + G(1,1 - z,y)*Pi^2 + 22/3*G(1,1 - z,0,y) + 
         2*G(1,1 - z,0,0,y) - 6*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 + 3/2*G(1,y)
         *Pi^2 + G(1,y)*G(1,z)*Pi^2 - 12*G(1,z)*zeta3 + 11/18*G(1,z)*Pi^2 - 2/
         3*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(1,z)*G(1 - z,1,0,y) + 22/3*G(1,0,1 - z
         ,y) + 2*G(1,0,1 - z,0,y) - 18*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 22/3*G(1
         ,0,y)*i_*Pi + 22/3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) - 64/3*G(1,0
         ,z) + G(1,0,z)*Pi^2 - 22/3*G(1,0,z)*i_*Pi + 28/3*G(1,0,z)*G(1 - z,y)
          + 4*G(1,0,z)*G(1 - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - 
         z,y) + 5*G(1,0,0,y) + 2*G(1,0,0,y)*G(1,z) + 5*G(1,0,0,z) + 4*G(1,0,0,
         z)*G(1 - z,y) + 2*G(1,0,0,1,z) + 22/3*G(1,0,1,z) - 8*G(1,0,1,z)*G(1
          - z,y) - 4*G(1,0,1,0,y) - 2*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 2*G(
         1,1,y)*Pi^2 - 5/3*G(1,1,z)*Pi^2 - 2*G(1,1,0,1 - z,y) - 9*G(1,1,0,y)
          - 2*G(1,1,0,y)*G(1,z) + 5/3*G(1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) - 4
         *G(1,1,0,z)*G(1,y) - 4*G(1,1,0,0,y) + 2*G(1,1,0,0,z) - 10*G(1,1,0,1,z
         ) + 12*G(1,1,1,0,y) )

       + N*[1-z]^-2 * (  - 6*zeta3 + 1/4*Pi^2 - 2*G(1 - z, - z,1 - z,y) + 2/3*
         G(1 - z,y)*Pi^2 - 2*G(1 - z,1,0,y) - 3/2*G( - z,1 - z,y) + 2*G(0, - z
         ,1 - z,y) + 2*G(0, - z,y)*G(1,z) + 7/2*G(0,y)*G(0,z) - 27/2*G(0,z) + 
         2/3*G(0,z)*Pi^2 - 22/3*G(0,z)*i_*Pi - 7/6*G(0,z)*G(1 - z,y) + 2*G(0,z
         )*G(1 - z,0,y) - 2*G(0,z)*G(0,1 - z,y) + 7*G(0,0,z) + 4*G(0,0,z)*G(1
          - z,y) + 2*G(0,0,1,z) - 8/3*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) + 2*G(0
         ,1,0,y) - 2*G(0,1,0,z) - 4/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y)
          - 3/2*G(1,z)*G( - z,y) + 3/2*G(1,0,y) - 25/6*G(1,0,z) - 6*G(1,0,z)*
         G(1 - z,y) - 4*G(1,0,1,z) + 4*G(1,1,0,z) )

       + N*[1-z]^-1 * (  - 5/6*Pi^2 - 22/3*i_*Pi - 37/6*G(1 - z,y) + 5*G( - z,
         1 - z,y) + 3*G(0,y)*G(0,z) + 18*G(0,z) - 7*G(0,z)*G(1 - z,y) - 2*G(0,
         1,z) - 37/6*G(1,z) + 5*G(1,z)*G( - z,y) - 5*G(1,0,y) + 3*G(1,0,z) )

       + N*[y+z]^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + N * (  - 2 + 4*zeta3 - 13/6*Pi^2 + 73/180*Pi^4 + 22/3*i_*Pi - 11/9*i_
         *Pi^3 + 59/3*G(1 - z,y) + 8*G(1 - z,y)*zeta3 + 5/9*G(1 - z,y)*Pi^2 - 
         20/3*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,0,y) + 8*G(1
          - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 + 8*G(1 - z,1,0,1 - z,y) - 
         16/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 17*G(
          - z,1 - z,y) - 20/3*G(0,1 - z,y) + G(0,1 - z,y)*Pi^2 - 6*G(0,1 - z,y
         )*G(1,0,z) + 2*G(0,1 - z,0,y) - 4*G(0,1 - z,1,0,y) - 18*G(0,y) - 8*G(
         0,y)*zeta3 + 5/6*G(0,y)*Pi^2 - 22/3*G(0,y)*i_*Pi - 13*G(0,y)*G(0,z)
          + G(0,y)*G(0,z)*Pi^2 - 22/3*G(0,y)*G(0,z)*i_*Pi - 20/3*G(0,y)*G(1,z)
          - 1/3*G(0,y)*G(1,z)*Pi^2 + 7/3*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,0,z)
          - 6*G(0,y)*G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 9*G(0,z) - 8*G(0,z)*
         zeta3 - 5/6*G(0,z)*Pi^2 + 22/3*G(0,z)*i_*Pi + 71/3*G(0,z)*G(1 - z,y)
          - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 8*G(0,z)*G(1 - z,0,1 - z,y) + 10/3*G(
         0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y)
          + 4/3*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*G(1,1
          - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,1 - z,y) - 3*G(0,
         z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1
          - z,y) + 2*G(0,0,1 - z,y)*G(0,z) + 7*G(0,0,y) - 1/3*G(0,0,y)*Pi^2 + 
         3*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,z) + 2*G(0
         ,0,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) - 9*G(0,0,z) - 1/3*G(0,0,z)*Pi^2
          - 2*G(0,0,z)*G(1 - z,y) + 4*G(0,0,z)*G(1 - z,0,y) + 2*G(0,0,z)*G(0,1
          - z,y) + 5*G(0,0,z)*G(0,y) - 2*G(0,0,1,z) + 2*G(0,0,1,z)*G(0,y) - 4*
         G(0,1,1 - z,0,y) - 4/3*G(0,1,y)*Pi^2 + 20/3*G(0,1,z) - 1/3*G(0,1,z)*
         Pi^2 - 8*G(0,1,z)*G(1 - z,0,y) + 4/3*G(0,1,z)*G(0,y) + 2*G(0,1,z)*G(1
         ,0,y) - 4*G(0,1,0,1 - z,y) - 6*G(0,1,0,y) - 4*G(0,1,0,y)*G(1,z) + 2*
         G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) + 8*G(0,1,1,
         0,y) - G(1,1 - z,y)*Pi^2 - 10/3*G(1,1 - z,0,y) - 2*G(1,1 - z,0,0,y)
          + 6*G(1,1 - z,1,0,y) + 4*G(1,y)*zeta3 - 5/6*G(1,y)*Pi^2 - G(1,y)*G(1
         ,z)*Pi^2 + 59/3*G(1,z) + 12*G(1,z)*zeta3 + 37/18*G(1,z)*Pi^2 + 2/3*G(
         1,z)*G(1 - z,y)*Pi^2 + 8*G(1,z)*G(1 - z,1,0,y) - 17*G(1,z)*G( - z,y)
          - 10/3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 20*G(1,0,y) - 1/3*G(1,0
         ,y)*Pi^2 + 22/3*G(1,0,y)*i_*Pi - 10/3*G(1,0,y)*G(1,z) - 2*G(1,0,y)*G(
         1,0,z) + 44/3*G(1,0,z) - G(1,0,z)*Pi^2 + 22/3*G(1,0,z)*i_*Pi - 4/3*G(
         1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G(1,1 - z,y)
          - 2*G(1,0,0,1 - z,y) - 5*G(1,0,0,y) - 2*G(1,0,0,y)*G(1,z) - 5*G(1,0,
         0,z) - 4*G(1,0,0,z)*G(1 - z,y) - 2*G(1,0,0,1,z) + 2/3*G(1,0,1,z) + 8*
         G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,0,y) + 2*G(1,0,1,0,z) + 2*G(1,1,1
          - z,0,y) + 2*G(1,1,y)*Pi^2 + 5/3*G(1,1,z)*Pi^2 + 2*G(1,1,0,1 - z,y)
          + 5*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) - 29/3*G(1,1,0,z) + 4*G(1,1,0,z
         )*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 2*G(1,1,0,0,z)
          + 10*G(1,1,0,1,z) - 12*G(1,1,1,0,y) )

       + N*z*[1-y-z]^-2 * ( 12*zeta3 + 55/6*Pi^2 - 73/90*Pi^4 + 22/9*i_*Pi^3
          - 16*G(1 - z,y)*zeta3 + 2/9*G(1 - z,y)*Pi^2 + 40/3*G(1 - z,0,y) + 4/
         3*G(1 - z,0,y)*Pi^2 - 4*G(1 - z,0,0,y) - 16*G(1 - z,1,1 - z,0,y) - 4/
         3*G(1 - z,1,y)*Pi^2 - 16*G(1 - z,1,0,1 - z,y) - 4/3*G(1 - z,1,0,y) + 
         8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) + 40/3*G(0,1 - z,y) - 2*G(0,1
          - z,y)*Pi^2 + 12*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,0,y) + 8*G(0,1
          - z,1,0,y) + 18*G(0,y) + 16*G(0,y)*zeta3 - 11/3*G(0,y)*Pi^2 + 44/3*
         G(0,y)*i_*Pi + 31*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*Pi^2 + 44/3*G(0,y)*
         G(0,z)*i_*Pi + 40/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*Pi^2 + 22/3*G(0
         ,y)*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1,0,1,z) + 8*G(0,y)*
         G(1,1,0,z) + 16*G(0,z)*zeta3 - 5/3*G(0,z)*Pi^2 + 4/3*G(0,z)*G(1 - z,y
         )*Pi^2 + 16*G(0,z)*G(1 - z,0,1 - z,y) + 28/3*G(0,z)*G(1 - z,0,y) - 8*
         G(0,z)*G(1 - z,0,0,y) + 8*G(0,z)*G(1 - z,1,0,y) - 8/3*G(0,z)*G(0,1 - 
         z,y) - 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)
         *G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 4*G(0,z)
         *G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,y) - 4*G(0,0,1 - z,
         y)*G(0,z) - 16*G(0,0,y) + 2/3*G(0,0,y)*Pi^2 - 10*G(0,0,y)*G(0,z) + 4*
         G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 4*G(0,0,y)*G(1,z) - 8*G(0,0
         ,y)*G(1,0,z) + 2/3*G(0,0,z)*Pi^2 - 8*G(0,0,z)*G(1 - z,0,y) - 4*G(0,0,
         z)*G(0,1 - z,y) - 14*G(0,0,z)*G(0,y) - 4*G(0,0,1,z)*G(0,y) + 8*G(0,1,
         1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 + 2/3*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(1
          - z,0,y) - 8/3*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1
          - z,y) + 16*G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 12*G(0,1,0,z) - 4*G(0
         ,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,1,z) - 16*G(0,1,1,0,
         y) + 2*G(1,1 - z,y)*Pi^2 + 32/3*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y)
          - 12*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 + 3*G(1,y)*Pi^2 + 2*G(1,y)*G(
         1,z)*Pi^2 - 24*G(1,z)*zeta3 + 17/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G(1 - z,y
         )*Pi^2 - 16*G(1,z)*G(1 - z,1,0,y) + 32/3*G(1,0,1 - z,y) + 4*G(1,0,1
          - z,0,y) - 55*G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 
         32/3*G(1,0,y)*G(1,z) + 4*G(1,0,y)*G(1,0,z) - 43*G(1,0,z) + 2*G(1,0,z)
         *Pi^2 - 44/3*G(1,0,z)*i_*Pi - 16/3*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*
         G(1 - z,0,y) - 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 14*G(1,
         0,0,y) + 4*G(1,0,0,y)*G(1,z) + 14*G(1,0,0,z) + 8*G(1,0,0,z)*G(1 - z,y
         ) + 4*G(1,0,0,1,z) + 20/3*G(1,0,1,z) - 16*G(1,0,1,z)*G(1 - z,y) - 8*
         G(1,0,1,0,y) - 4*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 4*G(1,1,y)*Pi^2
          - 10/3*G(1,1,z)*Pi^2 - 4*G(1,1,0,1 - z,y) - 18*G(1,1,0,y) - 4*G(1,1,
         0,y)*G(1,z) - 26/3*G(1,1,0,z) - 8*G(1,1,0,z)*G(1 - z,y) - 8*G(1,1,0,z
         )*G(1,y) - 8*G(1,1,0,0,y) + 4*G(1,1,0,0,z) - 20*G(1,1,0,1,z) + 24*G(1
         ,1,1,0,y) )

       + N*z*[1-y-z]^-1 * ( 4*zeta3 - 17/2*Pi^2 + 73/60*Pi^4 + 22/3*i_*Pi - 11/
         3*i_*Pi^3 + 32/3*G(1 - z,y) + 24*G(1 - z,y)*zeta3 - G(1 - z,y)*Pi^2
          - 20*G(1 - z,0,y) - 2*G(1 - z,0,y)*Pi^2 + 6*G(1 - z,0,0,y) + 24*G(1
          - z,1,1 - z,0,y) + 2*G(1 - z,1,y)*Pi^2 + 24*G(1 - z,1,0,1 - z,y) - 
         12*G(1 - z,1,0,0,y) - 12*G(1 - z,1,1,0,y) - 20*G(0,1 - z,y) + 3*G(0,1
          - z,y)*Pi^2 - 18*G(0,1 - z,y)*G(1,0,z) + 6*G(0,1 - z,0,y) - 12*G(0,1
          - z,1,0,y) - 36*G(0,y) - 24*G(0,y)*zeta3 + 9/2*G(0,y)*Pi^2 - 22*G(0,
         y)*i_*Pi - 51*G(0,y)*G(0,z) + 3*G(0,y)*G(0,z)*Pi^2 - 22*G(0,y)*G(0,z)
         *i_*Pi - 20*G(0,y)*G(1,z) - G(0,y)*G(1,z)*Pi^2 - 5*G(0,y)*G(1,0,z) + 
         6*G(0,y)*G(1,0,0,z) - 18*G(0,y)*G(1,0,1,z) - 12*G(0,y)*G(1,1,0,z) + 
         18*G(0,z) - 24*G(0,z)*zeta3 - 1/2*G(0,z)*Pi^2 + 22*G(0,z)*i_*Pi + 20*
         G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,y)*Pi^2 - 24*G(0,z)*G(1 - z,0,1
          - z,y) - 6*G(0,z)*G(1 - z,0,y) + 12*G(0,z)*G(1 - z,0,0,y) - 12*G(0,z
         )*G(1 - z,1,0,y) + 4*G(0,z)*G(0,1 - z,y) + 6*G(0,z)*G(0,1 - z,0,y) - 
         6*G(0,z)*G(1,1 - z,0,y) + G(0,z)*G(1,y)*Pi^2 + 6*G(0,z)*G(1,0,1 - z,y
         ) - 5*G(0,z)*G(1,0,y) - 6*G(0,z)*G(1,0,0,y) + 6*G(0,z)*G(1,1,0,y) + 6
         *G(0,0,1 - z,y) + 6*G(0,0,1 - z,y)*G(0,z) + 23*G(0,0,y) - G(0,0,y)*
         Pi^2 + 13*G(0,0,y)*G(0,z) - 6*G(0,0,y)*G(0,0,z) + 6*G(0,0,y)*G(0,1,z)
          + 6*G(0,0,y)*G(1,z) + 12*G(0,0,y)*G(1,0,z) - 25*G(0,0,z) - G(0,0,z)*
         Pi^2 - 6*G(0,0,z)*G(1 - z,y) + 12*G(0,0,z)*G(1 - z,0,y) + 6*G(0,0,z)*
         G(0,1 - z,y) + 19*G(0,0,z)*G(0,y) - 6*G(0,0,1,z) + 6*G(0,0,1,z)*G(0,y
         ) - 12*G(0,1,1 - z,0,y) - 4*G(0,1,y)*Pi^2 + 20*G(0,1,z) - G(0,1,z)*
         Pi^2 - 24*G(0,1,z)*G(1 - z,0,y) + 4*G(0,1,z)*G(0,y) + 6*G(0,1,z)*G(1,
         0,y) - 12*G(0,1,0,1 - z,y) - 26*G(0,1,0,y) - 12*G(0,1,0,y)*G(1,z) - 8
         *G(0,1,0,z) + 6*G(0,1,0,z)*G(0,y) - 12*G(0,1,0,z)*G(1,y) - 12*G(0,1,0
         ,1,z) + 24*G(0,1,1,0,y) - 3*G(1,1 - z,y)*Pi^2 - 10*G(1,1 - z,0,y) - 6
         *G(1,1 - z,0,0,y) + 18*G(1,1 - z,1,0,y) + 12*G(1,y)*zeta3 - 19/6*G(1,
         y)*Pi^2 - 3*G(1,y)*G(1,z)*Pi^2 + 32/3*G(1,z) + 36*G(1,z)*zeta3 + 17/6
         *G(1,z)*Pi^2 + 2*G(1,z)*G(1 - z,y)*Pi^2 + 24*G(1,z)*G(1 - z,1,0,y) - 
         10*G(1,0,1 - z,y) - 6*G(1,0,1 - z,0,y) + 70*G(1,0,y) - G(1,0,y)*Pi^2
          + 22*G(1,0,y)*i_*Pi - 10*G(1,0,y)*G(1,z) - 6*G(1,0,y)*G(1,0,z) + 54*
         G(1,0,z) - 3*G(1,0,z)*Pi^2 + 22*G(1,0,z)*i_*Pi + 12*G(1,0,z)*G(1 - z,
         y) - 12*G(1,0,z)*G(1 - z,0,y) + 12*G(1,0,z)*G(1,1 - z,y) - 6*G(1,0,0,
         1 - z,y) - 19*G(1,0,0,y) - 6*G(1,0,0,y)*G(1,z) - 19*G(1,0,0,z) - 12*
         G(1,0,0,z)*G(1 - z,y) - 6*G(1,0,0,1,z) + 2*G(1,0,1,z) + 24*G(1,0,1,z)
         *G(1 - z,y) + 12*G(1,0,1,0,y) + 6*G(1,0,1,0,z) + 6*G(1,1,1 - z,0,y)
          + 6*G(1,1,y)*Pi^2 + 5*G(1,1,z)*Pi^2 + 6*G(1,1,0,1 - z,y) + 19*G(1,1,
         0,y) + 6*G(1,1,0,y)*G(1,z) - 9*G(1,1,0,z) + 12*G(1,1,0,z)*G(1 - z,y)
          + 12*G(1,1,0,z)*G(1,y) + 12*G(1,1,0,0,y) - 6*G(1,1,0,0,z) + 30*G(1,1
         ,0,1,z) - 36*G(1,1,1,0,y) )

       + N*z*[y+z]^-2 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N*z*[y+z]^-1 * ( 2 )

       + N*z^2*[1-y-z]^-3 * ( 19/3*Pi^2 - 73/90*Pi^4 + 22/9*i_*Pi^3 - 16*G(1
          - z,y)*zeta3 + 14/9*G(1 - z,y)*Pi^2 + 4/3*G(1 - z,0,y)*Pi^2 - 16*G(1
          - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2 - 16*G(1 - z,1,0,1 - z,y)
          - 28/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) - 2*
         G(0,1 - z,y)*Pi^2 + 12*G(0,1 - z,y)*G(1,0,z) + 8*G(0,1 - z,1,0,y) + 
         16*G(0,y)*zeta3 - 2*G(0,y)*Pi^2 + 38*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*
         Pi^2 + 44/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,z)*Pi^2 + 28/3*G(0,y
         )*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1,0,1,z) + 8*G(0,y)*G(
         1,1,0,z) + 16*G(0,z)*zeta3 - 2*G(0,z)*Pi^2 + 4/3*G(0,z)*G(1 - z,y)*
         Pi^2 + 16*G(0,z)*G(1 - z,0,1 - z,y) + 28/3*G(0,z)*G(1 - z,0,y) - 8*G(
         0,z)*G(1 - z,0,0,y) + 8*G(0,z)*G(1 - z,1,0,y) - 8/3*G(0,z)*G(0,1 - z,
         y) - 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*
         G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) + 4*G(0,z)*G(1,0,0,y) - 4*G(0,z
         )*G(1,1,0,y) - 4*G(0,0,1 - z,y)*G(0,z) + 2/3*G(0,0,y)*Pi^2 - 12*G(0,0
         ,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 8*G(0,0,y)*
         G(1,0,z) + 2/3*G(0,0,z)*Pi^2 - 8*G(0,0,z)*G(1 - z,0,y) - 4*G(0,0,z)*
         G(0,1 - z,y) - 12*G(0,0,z)*G(0,y) - 4*G(0,0,1,z)*G(0,y) + 8*G(0,1,1
          - z,0,y) + 8/3*G(0,1,y)*Pi^2 + 2/3*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(1
          - z,0,y) - 8/3*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1
          - z,y) + 12*G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 12*G(0,1,0,z) - 4*G(0
         ,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,1,z) - 16*G(0,1,1,0,
         y) + 2*G(1,1 - z,y)*Pi^2 + 8/3*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) - 
         12*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 + 2*G(1,y)*G(1,z)*Pi^2 - 24*G(1,
         z)*zeta3 + 14/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G(1 - z,y)*Pi^2 - 16*G(1,z)*
         G(1 - z,1,0,y) + 8/3*G(1,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 38*G(1,0,y
         ) + 2/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 8/3*G(1,0,y)*G(1,z) + 4
         *G(1,0,y)*G(1,0,z) - 38*G(1,0,z) + 2*G(1,0,z)*Pi^2 - 44/3*G(1,0,z)*i_
         *Pi - 28/3*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G(1 - z,0,y) - 8*G(1,0,z)
         *G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 12*G(1,0,0,y) + 4*G(1,0,0,y)*G(1
         ,z) + 12*G(1,0,0,z) + 8*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,1,z) + 8/3*
         G(1,0,1,z) - 16*G(1,0,1,z)*G(1 - z,y) - 8*G(1,0,1,0,y) - 4*G(1,0,1,0,
         z) - 4*G(1,1,1 - z,0,y) - 4*G(1,1,y)*Pi^2 - 10/3*G(1,1,z)*Pi^2 - 4*G(
         1,1,0,1 - z,y) - 4*G(1,1,0,y)*G(1,z) - 20/3*G(1,1,0,z) - 8*G(1,1,0,z)
         *G(1 - z,y) - 8*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) + 4*G(1,1,0,0,z)
          - 20*G(1,1,0,1,z) + 24*G(1,1,1,0,y) )

       + N*z^2*[1-y-z]^-2 * (  - 38/3*Pi^2 + 73/45*Pi^4 - 44/9*i_*Pi^3 + 32*G(
         1 - z,y)*zeta3 - 28/9*G(1 - z,y)*Pi^2 - 40/3*G(1 - z,0,y) - 8/3*G(1
          - z,0,y)*Pi^2 + 4*G(1 - z,0,0,y) + 32*G(1 - z,1,1 - z,0,y) + 8/3*G(1
          - z,1,y)*Pi^2 + 32*G(1 - z,1,0,1 - z,y) + 44/3*G(1 - z,1,0,y) - 16*
         G(1 - z,1,0,0,y) - 16*G(1 - z,1,1,0,y) - 40/3*G(0,1 - z,y) + 4*G(0,1
          - z,y)*Pi^2 - 24*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,0,y) - 16*G(0,1
          - z,1,0,y) - 18*G(0,y) - 32*G(0,y)*zeta3 + 17/3*G(0,y)*Pi^2 - 44/3*
         G(0,y)*i_*Pi - 76*G(0,y)*G(0,z) + 4*G(0,y)*G(0,z)*Pi^2 - 88/3*G(0,y)*
         G(0,z)*i_*Pi - 40/3*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,z)*Pi^2 - 50/3*G(0
         ,y)*G(1,0,z) + 8*G(0,y)*G(1,0,0,z) - 24*G(0,y)*G(1,0,1,z) - 16*G(0,y)
         *G(1,1,0,z) + 18*G(0,z) - 32*G(0,z)*zeta3 + 7/3*G(0,z)*Pi^2 + 44/3*G(
         0,z)*i_*Pi + 40/3*G(0,z)*G(1 - z,y) - 8/3*G(0,z)*G(1 - z,y)*Pi^2 - 32
         *G(0,z)*G(1 - z,0,1 - z,y) - 56/3*G(0,z)*G(1 - z,0,y) + 16*G(0,z)*G(1
          - z,0,0,y) - 16*G(0,z)*G(1 - z,1,0,y) + 16/3*G(0,z)*G(0,1 - z,y) + 8
         *G(0,z)*G(0,1 - z,0,y) - 8*G(0,z)*G(1,1 - z,0,y) + 4/3*G(0,z)*G(1,y)*
         Pi^2 + 8*G(0,z)*G(1,0,1 - z,y) - 2*G(0,z)*G(1,0,y) - 8*G(0,z)*G(1,0,0
         ,y) + 8*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,y) + 8*G(0,0,1 - z,y)*G(0,z
         ) + 16*G(0,0,y) - 4/3*G(0,0,y)*Pi^2 + 22*G(0,0,y)*G(0,z) - 8*G(0,0,y)
         *G(0,0,z) + 8*G(0,0,y)*G(0,1,z) + 4*G(0,0,y)*G(1,z) + 16*G(0,0,y)*G(1
         ,0,z) - 16*G(0,0,z) - 4/3*G(0,0,z)*Pi^2 - 4*G(0,0,z)*G(1 - z,y) + 16*
         G(0,0,z)*G(1 - z,0,y) + 8*G(0,0,z)*G(0,1 - z,y) + 26*G(0,0,z)*G(0,y)
          - 4*G(0,0,1,z) + 8*G(0,0,1,z)*G(0,y) - 16*G(0,1,1 - z,0,y) - 16/3*G(
         0,1,y)*Pi^2 + 40/3*G(0,1,z) - 4/3*G(0,1,z)*Pi^2 - 32*G(0,1,z)*G(1 - z
         ,0,y) + 16/3*G(0,1,z)*G(0,y) + 8*G(0,1,z)*G(1,0,y) - 16*G(0,1,0,1 - z
         ,y) - 32*G(0,1,0,y) - 16*G(0,1,0,y)*G(1,z) - 20*G(0,1,0,z) + 8*G(0,1,
         0,z)*G(0,y) - 16*G(0,1,0,z)*G(1,y) - 16*G(0,1,0,1,z) + 32*G(0,1,1,0,y
         ) - 4*G(1,1 - z,y)*Pi^2 - 28/3*G(1,1 - z,0,y) - 8*G(1,1 - z,0,0,y) + 
         24*G(1,1 - z,1,0,y) + 16*G(1,y)*zeta3 - 7/3*G(1,y)*Pi^2 - 4*G(1,y)*G(
         1,z)*Pi^2 + 48*G(1,z)*zeta3 - 7/9*G(1,z)*Pi^2 + 8/3*G(1,z)*G(1 - z,y)
         *Pi^2 + 32*G(1,z)*G(1 - z,1,0,y) - 28/3*G(1,0,1 - z,y) - 8*G(1,0,1 - 
         z,0,y) + 88*G(1,0,y) - 4/3*G(1,0,y)*Pi^2 + 88/3*G(1,0,y)*i_*Pi - 28/3
         *G(1,0,y)*G(1,z) - 8*G(1,0,y)*G(1,0,z) + 232/3*G(1,0,z) - 4*G(1,0,z)*
         Pi^2 + 88/3*G(1,0,z)*i_*Pi + 68/3*G(1,0,z)*G(1 - z,y) - 16*G(1,0,z)*
         G(1 - z,0,y) + 16*G(1,0,z)*G(1,1 - z,y) - 8*G(1,0,0,1 - z,y) - 26*G(1
         ,0,0,y) - 8*G(1,0,0,y)*G(1,z) - 26*G(1,0,0,z) - 16*G(1,0,0,z)*G(1 - z
         ,y) - 8*G(1,0,0,1,z) - 4/3*G(1,0,1,z) + 32*G(1,0,1,z)*G(1 - z,y) + 16
         *G(1,0,1,0,y) + 8*G(1,0,1,0,z) + 8*G(1,1,1 - z,0,y) + 8*G(1,1,y)*Pi^2
          + 20/3*G(1,1,z)*Pi^2 + 8*G(1,1,0,1 - z,y) + 14*G(1,1,0,y) + 8*G(1,1,
         0,y)*G(1,z) + 22/3*G(1,1,0,z) + 16*G(1,1,0,z)*G(1 - z,y) + 16*G(1,1,0
         ,z)*G(1,y) + 16*G(1,1,0,0,y) - 8*G(1,1,0,0,z) + 40*G(1,1,0,1,z) - 48*
         G(1,1,1,0,y) )

       + N*z^3*[1-y-z]^-3 * (  - 19/3*Pi^2 + 73/90*Pi^4 - 22/9*i_*Pi^3 + 16*G(
         1 - z,y)*zeta3 - 14/9*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y)*Pi^2 + 16*G(
         1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 16*G(1 - z,1,0,1 - z,y)
          + 28/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) + 2*
         G(0,1 - z,y)*Pi^2 - 12*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) - 
         16*G(0,y)*zeta3 + 2*G(0,y)*Pi^2 - 38*G(0,y)*G(0,z) + 2*G(0,y)*G(0,z)*
         Pi^2 - 44/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 - 28/3*G(0,y
         )*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 12*G(0,y)*G(1,0,1,z) - 8*G(0,y)*G(
         1,1,0,z) - 16*G(0,z)*zeta3 + 2*G(0,z)*Pi^2 - 4/3*G(0,z)*G(1 - z,y)*
         Pi^2 - 16*G(0,z)*G(1 - z,0,1 - z,y) - 28/3*G(0,z)*G(1 - z,0,y) + 8*G(
         0,z)*G(1 - z,0,0,y) - 8*G(0,z)*G(1 - z,1,0,y) + 8/3*G(0,z)*G(0,1 - z,
         y) + 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*
         G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,0,y) + 4*G(0,z
         )*G(1,1,0,y) + 4*G(0,0,1 - z,y)*G(0,z) - 2/3*G(0,0,y)*Pi^2 + 12*G(0,0
         ,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 8*G(0,0,y)*
         G(1,0,z) - 2/3*G(0,0,z)*Pi^2 + 8*G(0,0,z)*G(1 - z,0,y) + 4*G(0,0,z)*
         G(0,1 - z,y) + 12*G(0,0,z)*G(0,y) + 4*G(0,0,1,z)*G(0,y) - 8*G(0,1,1
          - z,0,y) - 8/3*G(0,1,y)*Pi^2 - 2/3*G(0,1,z)*Pi^2 - 16*G(0,1,z)*G(1
          - z,0,y) + 8/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1
          - z,y) - 12*G(0,1,0,y) - 8*G(0,1,0,y)*G(1,z) - 12*G(0,1,0,z) + 4*G(0
         ,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,z) + 16*G(0,1,1,0,
         y) - 2*G(1,1 - z,y)*Pi^2 - 8/3*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) + 
         12*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 24*G(1,
         z)*zeta3 - 14/9*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z,y)*Pi^2 + 16*G(1,z)*
         G(1 - z,1,0,y) - 8/3*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y) + 38*G(1,0,y
         ) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 4
         *G(1,0,y)*G(1,0,z) + 38*G(1,0,z) - 2*G(1,0,z)*Pi^2 + 44/3*G(1,0,z)*i_
         *Pi + 28/3*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G(1 - z,0,y) + 8*G(1,0,z)
         *G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 12*G(1,0,0,y) - 4*G(1,0,0,y)*G(1
         ,z) - 12*G(1,0,0,z) - 8*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,1,z) - 8/3*
         G(1,0,1,z) + 16*G(1,0,1,z)*G(1 - z,y) + 8*G(1,0,1,0,y) + 4*G(1,0,1,0,
         z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 10/3*G(1,1,z)*Pi^2 + 4*G(
         1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 20/3*G(1,1,0,z) + 8*G(1,1,0,z)
         *G(1 - z,y) + 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z)
          + 20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) )

       + N*y*z^-2 * (  - 9/2*G(1 - z,0,y) + 9/2*G( - z,1 - z,y) - 9/2*G(0,1 - 
         z,y) - 9/2*G(0,y)*G(1,z) + 9/2*G(0,1,z) + 9/2*G(1,z)*G( - z,y) + 9/2*
         G(1,0,y) )

       + N*y*z^-1 * ( 9/2*G(1 - z,y) + 17/2*G(1 - z,0,y) - 17/2*G( - z,1 - z,y
         ) + 17/2*G(0,1 - z,y) - 9/2*G(0,y) + 17/2*G(0,y)*G(1,z) - 17/2*G(0,1,
         z) + 9/2*G(1,z) - 17/2*G(1,z)*G( - z,y) - 17/2*G(1,0,y) )

       + N*y*[1-z]^-3 * (  - 45*zeta3 + 9/2*Pi^2 - 15*G(1 - z, - z,1 - z,y) - 
         5/2*G(1 - z,y)*Pi^2 + 15*G(1 - z,1,0,y) + 27*G( - z,1 - z,y) + 15*G(0
         , - z,1 - z,y) + 15*G(0, - z,y)*G(1,z) + 5/2*G(0,y)*Pi^2 - 15*G(0,0,1
         ,z) + 27*G(0,1,z) - 15*G(0,1,z)*G(1 - z,y) + 15*G(0,1,z)*G(0,y) - 15*
         G(0,1,0,y) - 5/2*G(1,z)*Pi^2 - 15*G(1,z)*G(1 - z, - z,y) + 27*G(1,z)*
         G( - z,y) - 27*G(1,0,y) - 15*G(1,0,1,z) )

       + N*y*[1-z]^-2 * ( 48*zeta3 - 3*Pi^2 + 16*G(1 - z, - z,1 - z,y) + 27/2*
         G(1 - z,y) + 8/3*G(1 - z,y)*Pi^2 + 15*G(1 - z,0,y) - 16*G(1 - z,1,0,y
         ) - 33*G( - z,1 - z,y) + 15*G(0,1 - z,y) - 16*G(0, - z,1 - z,y) - 16*
         G(0, - z,y)*G(1,z) - 27/2*G(0,y) - 8/3*G(0,y)*Pi^2 + 15*G(0,y)*G(1,z)
          + 16*G(0,0,1,z) - 33*G(0,1,z) + 16*G(0,1,z)*G(1 - z,y) - 16*G(0,1,z)
         *G(0,y) + 16*G(0,1,0,y) + 27/2*G(1,z) + 8/3*G(1,z)*Pi^2 + 16*G(1,z)*
         G(1 - z, - z,y) - 33*G(1,z)*G( - z,y) + 3*G(1,0,y) + 16*G(1,0,1,z) )

       + N*y*[1-z]^-1 * (  - 9/2*G(1 - z,y) - 17/2*G(1 - z,0,y) + 17/2*G( - z,
         1 - z,y) - 17/2*G(0,1 - z,y) + 9/2*G(0,y) - 17/2*G(0,y)*G(1,z) + 17/2
         *G(0,1,z) - 9/2*G(1,z) + 17/2*G(1,z)*G( - z,y) + 17/2*G(1,0,y) )

       + N*y^2*z^-2 * ( 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) + 9/2*G(0,1 - z
         ,y) + 9/2*G(0,y)*G(1,z) - 9/2*G(0,1,z) - 9/2*G(1,z)*G( - z,y) - 9/2*
         G(1,0,y) )

       + N*y^2*[1-z]^-4 * ( 81*zeta3 + 27*G(1 - z, - z,1 - z,y) + 9/2*G(1 - z,
         y)*Pi^2 - 27*G(1 - z,1,0,y) - 27*G(0, - z,1 - z,y) - 27*G(0, - z,y)*
         G(1,z) - 9/2*G(0,y)*Pi^2 + 27*G(0,0,1,z) + 27*G(0,1,z)*G(1 - z,y) - 
         27*G(0,1,z)*G(0,y) + 27*G(0,1,0,y) + 9/2*G(1,z)*Pi^2 + 27*G(1,z)*G(1
          - z, - z,y) + 27*G(1,0,1,z) )

       + N*y^2*[1-z]^-3 * (  - 54*zeta3 - 18*G(1 - z, - z,1 - z,y) - 3*G(1 - z
         ,y)*Pi^2 - 27*G(1 - z,0,y) + 18*G(1 - z,1,0,y) + 27*G( - z,1 - z,y)
          - 27*G(0,1 - z,y) + 18*G(0, - z,1 - z,y) + 18*G(0, - z,y)*G(1,z) + 3
         *G(0,y)*Pi^2 - 27*G(0,y)*G(1,z) - 18*G(0,0,1,z) + 27*G(0,1,z) - 18*G(
         0,1,z)*G(1 - z,y) + 18*G(0,1,z)*G(0,y) - 18*G(0,1,0,y) - 3*G(1,z)*
         Pi^2 - 18*G(1,z)*G(1 - z, - z,y) + 27*G(1,z)*G( - z,y) + 27*G(1,0,y)
          - 18*G(1,0,1,z) )

       + N*y^2*[1-z]^-2 * ( 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) + 9/2*G(0,1
          - z,y) + 9/2*G(0,y)*G(1,z) - 9/2*G(0,1,z) - 9/2*G(1,z)*G( - z,y) - 9/
         2*G(1,0,y) ) ;
g [tau2_2L] =  + N^-1*y^-2*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,
         z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z
         ,y) )

       + N^-1*y^-1 * ( G(1 - z,y) + G(1,z) )

       + N^-1*y^-1*z * (  - G(1 - z,y) - 3*G( - z,1 - z,y) + G(0,z) + 3*G(0,z)
         *G(1 - z,y) - G(1,z) - 3*G(1,z)*G( - z,y) )

       + N^-1*z^-1*[1-y-z]^-1 * (  - 5*zeta3 + 5/6*Pi^2 - 4*G(1 - z, - z,1 - z
         ,y) - 5/6*G(1 - z,y)*Pi^2 + 2*G(1 - z,0,y) + 2*G(1 - z,0,0,y) + G(1
          - z,1,0,y) + 2*G( - z,1 - z,y) + 2*G(0,1 - z,y) + 2*G(0,1 - z,0,y)
          - 4*G(0, - z,1 - z,y) - 4*G(0, - z,y)*G(1,z) + 1/6*G(0,y)*Pi^2 + G(0
         ,y)*G(0,z) + 2*G(0,y)*G(1,z) - G(0,y)*G(1,0,z) + 1/3*G(0,z)*Pi^2 - G(
         0,z)*G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) + 2*G(0,0
         ,1 - z,y) - 3*G(0,0,y) + G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(1,z) + 4*G(0,
         0,1,z) + 2*G(0,1,z) - 4*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y) - 3*
         G(0,1,0,y) - 3*G(0,1,0,z) + 2*G(1,1 - z,0,y) + 1/2*G(1,y)*Pi^2 - 5/6*
         G(1,z)*Pi^2 - 4*G(1,z)*G(1 - z, - z,y) + 2*G(1,z)*G( - z,y) + 2*G(1,0
         ,1 - z,y) - 3*G(1,0,y) + 2*G(1,0,y)*G(1,z) - 2*G(1,0,z) + 3*G(1,0,z)*
         G(1 - z,y) - 3*G(1,0,0,y) - 4*G(1,0,1,z) - 3*G(1,1,0,y) + 3*G(1,1,0,z
         ) )

       + N^-1*z^-1*[1-y]^-1 * ( 5*zeta3 - 5/6*Pi^2 + 3*G(1 - z, - z,1 - z,y)
          + 2/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - G(1 - z,0,0,y) - G(1 - z,1,
         0,y) - 2*G( - z,1 - z,y) - 2*G(0,1 - z,y) - G(0,1 - z,0,y) + 3*G(0,
          - z,1 - z,y) + 3*G(0, - z,y)*G(1,z) - 1/6*G(0,y)*Pi^2 - G(0,y)*G(0,z
         ) - 2*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) - 1/3*G(0,z)*Pi^2 + G(0,z)*G(1
          - z,0,y) - 2*G(0,z)*G(0,1 - z,y) - G(0,z)*G(1,0,y) - G(0,0,1 - z,y)
          + 3*G(0,0,y) - G(0,0,y)*G(0,z) - G(0,0,y)*G(1,z) - 3*G(0,0,1,z) - 2*
         G(0,1,z) + 3*G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,y) + 2*G(0,1,0,y) + 3
         *G(0,1,0,z) - G(1,1 - z,0,y) - 1/3*G(1,y)*Pi^2 + 2/3*G(1,z)*Pi^2 + 3*
         G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) - G(1,0,1 - z,y) + 3*G(1,
         0,y) - G(1,0,y)*G(1,z) + 2*G(1,0,z) - 3*G(1,0,z)*G(1 - z,y) + 2*G(1,0
         ,0,y) + 3*G(1,0,1,z) + 2*G(1,1,0,y) - 3*G(1,1,0,z) )

       + N^-1*z^-1 * ( 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - z,y) + 2
         *G(0,y)*G(1,z) - 2*G(0,1,z) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y) )

       + N^-1*[1-y-z]^-2 * ( 10*zeta3 - 3/2*Pi^2 + 8*G(1 - z, - z,1 - z,y) + 5/
         3*G(1 - z,y)*Pi^2 - 4*G(1 - z,0,0,y) - 2*G(1 - z,1,0,y) - 8*G( - z,1
          - z,y) - 4*G(0,1 - z,0,y) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1,
         z) - 4*G(0,y) - 1/3*G(0,y)*Pi^2 - G(0,y)*G(0,z) + 2*G(0,y)*G(1,0,z)
          - 2/3*G(0,z)*Pi^2 + 2*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(0,1 - z,y) - 
         2*G(0,z)*G(1,0,y) - 4*G(0,0,1 - z,y) + 4*G(0,0,y) - 2*G(0,0,y)*G(0,z)
          - 4*G(0,0,y)*G(1,z) - 8*G(0,0,1,z) - 8*G(0,1,z) + 8*G(0,1,z)*G(1 - z
         ,y) + 4*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) + 6*G(0,1,0,z) - 4*G(1,1 - z,0
         ,y) - G(1,y)*Pi^2 + 5/3*G(1,z)*Pi^2 + 8*G(1,z)*G(1 - z, - z,y) - 8*G(
         1,z)*G( - z,y) - 4*G(1,0,1 - z,y) + G(1,0,y) - 4*G(1,0,y)*G(1,z) + 5*
         G(1,0,z) - 6*G(1,0,z)*G(1 - z,y) + 6*G(1,0,0,y) + 8*G(1,0,1,z) + 6*G(
         1,1,0,y) - 6*G(1,1,0,z) )

       + N^-1*[1-y-z]^-1 * ( 10*zeta3 - 5/6*Pi^2 - 4*G(1 - z,y) + 1/3*G(1 - z,
         y)*Pi^2 - 6*G(1 - z,0,y) + 4*G(1 - z,0,0,y) - 2*G(1 - z,1,0,y) + 8*G(
          - z,1 - z,y) - 6*G(0,1 - z,y) + 4*G(0,1 - z,0,y) + 4*G(0,y) - 1/3*G(
         0,y)*Pi^2 - 5*G(0,y)*G(0,z) - 6*G(0,y)*G(1,z) + 2*G(0,y)*G(1,0,z) - 2/
         3*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - 4*G(0,z
         )*G(0,1 - z,y) - 2*G(0,z)*G(1,0,y) + 4*G(0,0,1 - z,y) + 2*G(0,0,y) - 
         2*G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(1,z) + 6*G(0,1,z) - 4*G(0,1,z)*G(0,y
         ) - 2*G(0,1,0,y) + 6*G(0,1,0,z) + 4*G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2
          - 4*G(1,z) + 1/3*G(1,z)*Pi^2 + 8*G(1,z)*G( - z,y) + 4*G(1,0,1 - z,y)
          + 11*G(1,0,y) + 4*G(1,0,y)*G(1,z) + 3*G(1,0,z) - 6*G(1,0,z)*G(1 - z,
         y) - 2*G(1,0,0,y) - 2*G(1,1,0,y) - 6*G(1,1,0,z) )

       + N^-1*[1-y]^-2 * (  - 5*zeta3 + 1/2*Pi^2 - 3*G(1 - z, - z,1 - z,y) - 2/
         3*G(1 - z,y)*Pi^2 + G(1 - z,0,0,y) + G(1 - z,1,0,y) + 3*G( - z,1 - z,
         y) + G(0,1 - z,0,y) - 3*G(0, - z,1 - z,y) - 3*G(0, - z,y)*G(1,z) + 3*
         G(0,y) + 1/6*G(0,y)*Pi^2 - G(0,y)*G(1,0,z) + 1/3*G(0,z)*Pi^2 - G(0,z)
         *G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) + G(0,z)*G(1,0,y) + G(0,0,1 - z
         ,y) + G(0,0,y)*G(0,z) + G(0,0,y)*G(1,z) + 3*G(0,0,1,z) + 3*G(0,1,z)
          - 3*G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 3*G(0,1,0
         ,z) + G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 2/3*G(1,z)*Pi^2 - 3*G(1,z)*
         G(1 - z, - z,y) + 3*G(1,z)*G( - z,y) + G(1,0,1 - z,y) + G(1,0,y)*G(1,
         z) - 3*G(1,0,z) + 3*G(1,0,z)*G(1 - z,y) - 2*G(1,0,0,y) - 3*G(1,0,1,z)
          - 2*G(1,1,0,y) + 3*G(1,1,0,z) )

       + N^-1*[1-y]^-1 * (  - 10*zeta3 + 5/6*Pi^2 - 2*G(1 - z, - z,1 - z,y) + 
         3*G(1 - z,y) - 2/3*G(1 - z,y)*Pi^2 - G(1 - z,0,y) - 2*G(1 - z,0,0,y)
          + 2*G(1 - z,1,0,y) - G( - z,1 - z,y) - G(0,1 - z,y) - 2*G(0,1 - z,0,
         y) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) - 4*G(0,y) + 1/3*G(0,
         y)*Pi^2 + 5*G(0,y)*G(0,z) - G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) + 2/3*
         G(0,z)*Pi^2 + 2*G(0,z)*G(1 - z,y) - 2*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*
         G(0,1 - z,y) + 2*G(0,z)*G(1,0,y) - 2*G(0,0,1 - z,y) - 2*G(0,0,y) + 2*
         G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(1,z) + 2*G(0,0,1,z) + G(0,1,z) - 2*G(0
         ,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(0,y) - 6*G(0,1,0,z) - 2*G(1,1 - z,0,y
         ) + 3*G(1,z) - 2/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) - G(1,z)*G(
          - z,y) - 2*G(1,0,1 - z,y) - 4*G(1,0,y) - 2*G(1,0,y)*G(1,z) - 3*G(1,0
         ,z) + 6*G(1,0,z)*G(1 - z,y) - 2*G(1,0,1,z) + 6*G(1,1,0,z) )

       + N^-1 * (  - 2*G(1 - z,y) + 6*G(1 - z,0,y) - 6*G( - z,1 - z,y) + 6*G(0
         ,1 - z,y) + 2*G(0,y) + 6*G(0,y)*G(1,z) - 6*G(0,1,z) - 2*G(1,z) - 6*G(
         1,z)*G( - z,y) - 6*G(1,0,y) )

       + N^-1*z*[1-y-z]^-3 * (  - 2/3*Pi^2 - 13/30*Pi^4 + 8*G(0,1 - z, - z,1
          - z,y) + 8*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1 - z,y)*Pi^2 - 4*G(0,1
          - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) + 8*G(0,y)*zeta3 - 4*G(0,y)*G(0
         ,z) - 2/3*G(0,y)*G(0,z)*Pi^2 + 2/3*G(0,y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,
         0,0,z) + 4*G(0,y)*G(1,0,1,z) + 8*G(0,z)*zeta3 + 4*G(0,z)*G(0,1 - z,0,
         y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,
         0,1 - z,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - 
         z,y)*G(0,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z) - 2/3*G(
         0,0,y)*Pi^2 - 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 2/3*G(0,0,z
         )*Pi^2 - 4*G(0,0,z)*G(0,1 - z,y) - 8*G(0,0,0,1,z) + 4*G(0,0,1,z)*G(0,
         y) + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,1,0,y) + 8*G(0,0,1,0,z) + 2*G(0,1,
         z)*Pi^2 + 8*G(0,1,z)*G(0,1 - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1
         ,z)*G(1,0,y) + 4*G(0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,
         1,z) - 8*G(0,1,1,0,z) - 8*G(1,1 - z, - z,1 - z,y) - 2*G(1,1 - z,y)*
         Pi^2 + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 - 2*
         G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,z)*G(1,1 - z, - z,y) + 4*
         G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y)*G(1,z) + 4
         *G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) + 4*G(1,0,z) + 2/
         3*G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(
         1,0,0,y)*G(1,z) - 4*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,
         y) - 4*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 - 2/3*G(
         1,1,z)*Pi^2 + 4*G(1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)
         *G(1,y) - 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 8*G(1,1,
         1,0,y) )

       + N^-1*z*[1-y-z]^-2 * (  - 10*zeta3 + 13/6*Pi^2 + 13/30*Pi^4 - 8*G(1 - 
         z, - z,1 - z,y) - 5/3*G(1 - z,y)*Pi^2 + 8*G(1 - z,0,0,y) - 2*G(1 - z,
         1,0,y) + 8*G( - z,1 - z,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z,
          - z,y)*G(1,z) - 2*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 8*G(
         0,1 - z,0,y) + 12*G(0,1 - z,1,0,y) - 24*G(0, - z,1 - z,y) - 24*G(0,
          - z,y)*G(1,z) + 8*G(0,y) - 20*G(0,y)*zeta3 + 2/3*G(0,y)*Pi^2 + 5*G(0
         ,y)*G(0,z) + 2/3*G(0,y)*G(0,z)*Pi^2 - 4/3*G(0,y)*G(1,z)*Pi^2 - 8*G(0,
         y)*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) - 8*G(0,y)*G(1,0,1,z) - 4*G(0,z) + 
         4*G(0,z)*zeta3 + 1/3*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,0,y) + 12*G(0,z)*
         G(0,1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(1,1 - z,0,y) + 8*
         G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) + 8*G(0,0
         ,1 - z,y) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)*G(1,z) - 8*G(0,0,
         y) + 4/3*G(0,0,y)*Pi^2 + 8*G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) + 8*
         G(0,0,y)*G(0,1,z) + 8*G(0,0,y)*G(1,z) + 4*G(0,0,z) - 4*G(0,0,z)*G(1
          - z,y) - 6*G(0,0,z)*G(0,y) + 8*G(0,0,0,1,z) + 20*G(0,0,1,z) - 8*G(0,
         0,1,z)*G(0,y) - 8*G(0,0,1,z)*G(1,y) - 12*G(0,0,1,0,y) - 4*G(0,0,1,0,z
         ) + 8*G(0,1,z) - 2*G(0,1,z)*Pi^2 - 8*G(0,1,z)*G(1 - z,y) - 8*G(0,1,z)
         *G(0,1 - z,y) - 12*G(0,1,z)*G(0,y) + 8*G(0,1,z)*G(1,1 - z,y) + 8*G(0,
         1,z)*G(1,0,y) - 6*G(0,1,0,y) - 10*G(0,1,0,z) - 4*G(0,1,0,z)*G(0,y) + 
         4*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,z) + 4*G(0,1,1,0,z) + 8*G(1,1 - z,
          - z,1 - z,y) + 2*G(1,1 - z,y)*Pi^2 + 8*G(1,1 - z,0,y) - 8*G(1,1 - z,
         0,0,y) - 4*G(1,1 - z,1,0,y) - 4*G(1,y)*zeta3 + 8/3*G(1,y)*Pi^2 + 2*G(
         1,y)*G(1,z)*Pi^2 + 20*G(1,z)*zeta3 - 10/3*G(1,z)*Pi^2 - 8*G(1,z)*G(1
          - z, - z,y) + 8*G(1,z)*G( - z,y) + 8*G(1,z)*G(1,1 - z, - z,y) + 8*G(
         1,0,1 - z,y) - 8*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0,
          - z,y)*G(1,z) - G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 8*G(1,0,y)*G(1,z) + 4
         *G(1,0,y)*G(1,0,z) - 13*G(1,0,z) - 2/3*G(1,0,z)*Pi^2 + 10*G(1,0,z)*G(
         1 - z,y) - 4*G(1,0,z)*G(1,1 - z,y) - 8*G(1,0,0,1 - z,y) - 16*G(1,0,0,
         y) - 8*G(1,0,0,y)*G(1,z) + 6*G(1,0,0,z) + 8*G(1,0,0,1,z) - 12*G(1,0,1
         ,z) + 8*G(1,0,1,z)*G(1,y) + 12*G(1,0,1,0,y) + 4*G(1,0,1,0,z) - 8*G(1,
         1,1 - z,0,y) - 2*G(1,1,y)*Pi^2 + 4/3*G(1,1,z)*Pi^2 - 8*G(1,1,0,1 - z,
         y) - 16*G(1,1,0,y) - 8*G(1,1,0,y)*G(1,z) + 16*G(1,1,0,z) - 4*G(1,1,0,
         z)*G(1,y) + 12*G(1,1,0,0,y) + 4*G(1,1,0,0,z) + 8*G(1,1,0,1,z) + 12*G(
         1,1,1,0,y) )

       + N^-1*z*[1-y-z]^-1 * (  - 24*zeta3 + Pi^2 - 13/60*Pi^4 + 4*G(1 - z,y)
          + 4*G(1 - z,0,y) - 6*G(1 - z,0,0,y) + 6*G(1 - z,1,0,y) - 8*G( - z,1
          - z,y) + 4*G(0,1 - z, - z,1 - z,y) + 4*G(0,1 - z, - z,y)*G(1,z) + 4*
         G(0,1 - z,y) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 6*G(0,1
          - z,0,y) - 6*G(0,1 - z,1,0,y) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*
         G(1,z) - 4*G(0,y) + 10*G(0,y)*zeta3 + 1/2*G(0,y)*Pi^2 + 6*G(0,y)*G(0,
         z) - 1/3*G(0,y)*G(0,z)*Pi^2 + 4*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*
         Pi^2 + 3*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,0,1,z)
          - 2*G(0,z)*zeta3 + 5/6*G(0,z)*Pi^2 + 4*G(0,z)*G(1 - z,y) + 4*G(0,z)*
         G(0,1 - z,y) + 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*G(1,1 - z,0,y) - 3*
         G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) - 6*G(0,0
         ,1 - z,y) - 4*G(0,0, - z,1 - z,y) - 4*G(0,0, - z,y)*G(1,z) + G(0,0,y)
          - 2/3*G(0,0,y)*Pi^2 - 3*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,0,z) - 4*G(
         0,0,y)*G(0,1,z) - 6*G(0,0,y)*G(1,z) - 3*G(0,0,z) - 2*G(0,0,z)*G(1 - z
         ,y) + 3*G(0,0,z)*G(0,y) - 4*G(0,0,0,1,z) - 10*G(0,0,1,z) + 4*G(0,0,1,
         z)*G(0,y) + 4*G(0,0,1,z)*G(1,y) + 6*G(0,0,1,0,y) + 2*G(0,0,1,0,z) - 4
         *G(0,1,z) + G(0,1,z)*Pi^2 + 4*G(0,1,z)*G(0,1 - z,y) + 12*G(0,1,z)*G(0
         ,y) - 4*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) - 2*G(0,1,0,z) + 
         2*G(0,1,0,z)*G(0,y) - 2*G(0,1,0,z)*G(1,y) + 4*G(0,1,0,1,z) - 2*G(0,1,
         1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1,1 - z,y)*Pi^2 - 6*G(1,1 - z,
         0,y) + 4*G(1,1 - z,0,0,y) + 2*G(1,1 - z,1,0,y) + 2*G(1,y)*zeta3 - 3/2
         *G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 + 4*G(1,z) - 10*G(1,z)*zeta3 + 1/6*
         G(1,z)*Pi^2 - 8*G(1,z)*G( - z,y) - 4*G(1,z)*G(1,1 - z, - z,y) - 6*G(1
         ,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0,
          - z,y)*G(1,z) - 11*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 6*G(1,0,y)*G(1,z)
          - 2*G(1,0,y)*G(1,0,z) - 3*G(1,0,z) + 1/3*G(1,0,z)*Pi^2 + 2*G(1,0,z)*
         G(1 - z,y) + 2*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 9*G(1,0,0
         ,y) + 4*G(1,0,0,y)*G(1,z) - 3*G(1,0,0,z) - 4*G(1,0,0,1,z) - 2*G(1,0,1
         ,z) - 4*G(1,0,1,z)*G(1,y) - 6*G(1,0,1,0,y) - 2*G(1,0,1,0,z) + 4*G(1,1
         ,1 - z,0,y) + G(1,1,y)*Pi^2 - 2/3*G(1,1,z)*Pi^2 + 4*G(1,1,0,1 - z,y)
          + 9*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) - G(1,1,0,z) + 2*G(1,1,0,z)*G(1
         ,y) - 6*G(1,1,0,0,y) - 2*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 6*G(1,1,1,0,
         y) )

       + N^-1*z*[1-y]^-3 * ( 18*zeta3 - Pi^2 + 6*G(1 - z, - z,1 - z,y) + G(1
          - z,y)*Pi^2 - 6*G( - z,1 - z,y) + 6*G(0, - z,1 - z,y) + 6*G(0, - z,y
         )*G(1,z) - G(0,z)*Pi^2 - 6*G(0,z)*G(0,1 - z,y) - 6*G(0,0,1,z) - 6*G(0
         ,1,z) + 6*G(0,1,z)*G(1 - z,y) + 6*G(0,1,0,z) + G(1,z)*Pi^2 + 6*G(1,z)
         *G(1 - z, - z,y) - 6*G(1,z)*G( - z,y) + 6*G(1,0,z) - 6*G(1,0,z)*G(1
          - z,y) + 6*G(1,0,1,z) - 6*G(1,1,0,z) )

       + N^-1*z*[1-y]^-2 * ( 2/3*Pi^2 - 3*G(1 - z,y) + 10*G( - z,1 - z,y) + 3*
         G(0,z) - 6*G(0,z)*G(1 - z,y) + 4*G(0,1,z) - 3*G(1,z) + 10*G(1,z)*G(
          - z,y) - 4*G(1,0,z) )

       + N^-1*z*[1-y]^-1 * ( G(1 - z,y) + 3*G( - z,1 - z,y) - G(0,z) - 3*G(0,z
         )*G(1 - z,y) + G(1,z) + 3*G(1,z)*G( - z,y) )

       + N^-1*z*[y+z]^-2 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N^-1*z*[y+z]^-1 * ( 2 )

       + N^-1*z^2*[1-y-z]^-3 * ( 4/3*Pi^2 + 13/15*Pi^4 - 16*G(0,1 - z, - z,1
          - z,y) - 16*G(0,1 - z, - z,y)*G(1,z) - 4*G(0,1 - z,y)*Pi^2 + 8*G(0,1
          - z,y)*G(1,0,z) + 16*G(0,1 - z,1,0,y) - 16*G(0,y)*zeta3 + 8*G(0,y)*
         G(0,z) + 4/3*G(0,y)*G(0,z)*Pi^2 - 4/3*G(0,y)*G(1,z)*Pi^2 - 8*G(0,y)*
         G(1,0,0,z) - 8*G(0,y)*G(1,0,1,z) - 16*G(0,z)*zeta3 - 8*G(0,z)*G(0,1
          - z,0,y) + 8*G(0,z)*G(1,1 - z,0,y) - 4/3*G(0,z)*G(1,y)*Pi^2 - 8*G(0,
         z)*G(1,0,1 - z,y) - 8*G(0,z)*G(1,0,0,y) - 8*G(0,z)*G(1,1,0,y) - 8*G(0
         ,0,1 - z,y)*G(0,z) + 16*G(0,0, - z,1 - z,y) + 16*G(0,0, - z,y)*G(1,z)
          + 4/3*G(0,0,y)*Pi^2 + 8*G(0,0,y)*G(0,0,z) + 8*G(0,0,y)*G(0,1,z) + 4/
         3*G(0,0,z)*Pi^2 + 8*G(0,0,z)*G(0,1 - z,y) + 16*G(0,0,0,1,z) - 8*G(0,0
         ,1,z)*G(0,y) - 16*G(0,0,1,z)*G(1,y) - 16*G(0,0,1,0,y) - 16*G(0,0,1,0,
         z) - 4*G(0,1,z)*Pi^2 - 16*G(0,1,z)*G(0,1 - z,y) + 16*G(0,1,z)*G(1,1
          - z,y) + 8*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,z)*G(0,y) + 16*G(0,1,0,z)*
         G(1,y) - 16*G(0,1,0,1,z) + 16*G(0,1,1,0,z) + 16*G(1,1 - z, - z,1 - z,
         y) + 4*G(1,1 - z,y)*Pi^2 - 8*G(1,1 - z,0,0,y) - 8*G(1,1 - z,1,0,y) + 
         16*G(1,y)*zeta3 + 4*G(1,y)*G(1,z)*Pi^2 + 16*G(1,z)*zeta3 + 16*G(1,z)*
         G(1,1 - z, - z,y) - 8*G(1,0,1 - z,0,y) + 16*G(1,0, - z,1 - z,y) + 16*
         G(1,0, - z,y)*G(1,z) - 8*G(1,0,y) - 4/3*G(1,0,y)*Pi^2 + 8*G(1,0,y)*G(
         1,0,z) - 8*G(1,0,z) - 4/3*G(1,0,z)*Pi^2 - 16*G(1,0,z)*G(1,1 - z,y) - 
         8*G(1,0,0,1 - z,y) - 8*G(1,0,0,y)*G(1,z) + 8*G(1,0,0,1,z) + 16*G(1,0,
         1,z)*G(1,y) + 16*G(1,0,1,0,y) + 8*G(1,0,1,0,z) - 8*G(1,1,1 - z,0,y)
          - 8/3*G(1,1,y)*Pi^2 + 4/3*G(1,1,z)*Pi^2 - 8*G(1,1,0,1 - z,y) - 8*G(1
         ,1,0,y)*G(1,z) - 16*G(1,1,0,z)*G(1,y) + 16*G(1,1,0,0,y) + 8*G(1,1,0,0
         ,z) + 8*G(1,1,0,1,z) + 16*G(1,1,1,0,y) )

       + N^-1*z^2*[1-y-z]^-2 * (  - 2/3*Pi^2 - 13/30*Pi^4 - 4*G(1 - z,0,0,y)
          + 4*G(1 - z,1,0,y) + 8*G(0,1 - z, - z,1 - z,y) + 8*G(0,1 - z, - z,y)
         *G(1,z) + 2*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z
         ,0,y) - 12*G(0,1 - z,1,0,y) + 16*G(0, - z,1 - z,y) + 16*G(0, - z,y)*
         G(1,z) - 4*G(0,y) + 20*G(0,y)*zeta3 - 1/3*G(0,y)*Pi^2 - 4*G(0,y)*G(0,
         z) - 2/3*G(0,y)*G(0,z)*Pi^2 + 4/3*G(0,y)*G(1,z)*Pi^2 + 6*G(0,y)*G(1,0
         ,z) + 4*G(0,y)*G(1,0,0,z) + 8*G(0,y)*G(1,0,1,z) + 4*G(0,z) - 4*G(0,z)
         *zeta3 + 1/3*G(0,z)*Pi^2 - 8*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(0,1 - z
         ,0,y) - 4*G(0,z)*G(1,1 - z,0,y) - 6*G(0,z)*G(1,0,y) + 4*G(0,z)*G(1,0,
         0,y) + 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,y) - 8*G(0,0, - z,1 - z,y)
          - 8*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y) - 4/3*G(0,0,y)*Pi^2 - 6*G(0,0,
         y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) - 8*G(0,0,y)*G(0,1,z) - 4*G(0,0,y)*G(
         1,z) - 4*G(0,0,z) + 4*G(0,0,z)*G(1 - z,y) + 6*G(0,0,z)*G(0,y) - 8*G(0
         ,0,0,1,z) - 12*G(0,0,1,z) + 8*G(0,0,1,z)*G(0,y) + 8*G(0,0,1,z)*G(1,y)
          + 12*G(0,0,1,0,y) + 4*G(0,0,1,0,z) + 2*G(0,1,z)*Pi^2 + 8*G(0,1,z)*G(
         0,1 - z,y) + 8*G(0,1,z)*G(0,y) - 8*G(0,1,z)*G(1,1 - z,y) - 8*G(0,1,z)
         *G(1,0,y) + 4*G(0,1,0,z) + 4*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y)
          + 8*G(0,1,0,1,z) - 4*G(0,1,1,0,z) - 8*G(1,1 - z, - z,1 - z,y) - 2*G(
         1,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,y) + 8*G(1,1 - z,0,0,y) + 4*G(1,1 - z
         ,1,0,y) + 4*G(1,y)*zeta3 - 5/3*G(1,y)*Pi^2 - 2*G(1,y)*G(1,z)*Pi^2 - 
         20*G(1,z)*zeta3 + 5/3*G(1,z)*Pi^2 - 8*G(1,z)*G(1,1 - z, - z,y) - 4*G(
         1,0,1 - z,y) + 8*G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0,
          - z,y)*G(1,z) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,z) - 4*G(1,0,y)*
         G(1,0,z) + 8*G(1,0,z) + 2/3*G(1,0,z)*Pi^2 - 4*G(1,0,z)*G(1 - z,y) + 4
         *G(1,0,z)*G(1,1 - z,y) + 8*G(1,0,0,1 - z,y) + 10*G(1,0,0,y) + 8*G(1,0
         ,0,y)*G(1,z) - 6*G(1,0,0,z) - 8*G(1,0,0,1,z) + 4*G(1,0,1,z) - 8*G(1,0
         ,1,z)*G(1,y) - 12*G(1,0,1,0,y) - 4*G(1,0,1,0,z) + 8*G(1,1,1 - z,0,y)
          + 2*G(1,1,y)*Pi^2 - 4/3*G(1,1,z)*Pi^2 + 8*G(1,1,0,1 - z,y) + 10*G(1,
         1,0,y) + 8*G(1,1,0,y)*G(1,z) - 10*G(1,1,0,z) + 4*G(1,1,0,z)*G(1,y) - 
         12*G(1,1,0,0,y) - 4*G(1,1,0,0,z) - 8*G(1,1,0,1,z) - 12*G(1,1,1,0,y) )

       + N^-1*z^2*[1-y]^-4 * (  - 18*zeta3 - 6*G(1 - z, - z,1 - z,y) - G(1 - z
         ,y)*Pi^2 - 6*G(0, - z,1 - z,y) - 6*G(0, - z,y)*G(1,z) + G(0,z)*Pi^2
          + 6*G(0,z)*G(0,1 - z,y) + 6*G(0,0,1,z) - 6*G(0,1,z)*G(1 - z,y) - 6*
         G(0,1,0,z) - G(1,z)*Pi^2 - 6*G(1,z)*G(1 - z, - z,y) + 6*G(1,0,z)*G(1
          - z,y) - 6*G(1,0,1,z) + 6*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-3 * ( 12*zeta3 + 4*G(1 - z, - z,1 - z,y) + 2/3*G(1 - 
         z,y)*Pi^2 - 6*G( - z,1 - z,y) + 4*G(0, - z,1 - z,y) + 4*G(0, - z,y)*
         G(1,z) - 2/3*G(0,z)*Pi^2 + 6*G(0,z)*G(1 - z,y) - 4*G(0,z)*G(0,1 - z,y
         ) - 4*G(0,0,1,z) + 4*G(0,1,z)*G(1 - z,y) + 4*G(0,1,0,z) + 2/3*G(1,z)*
         Pi^2 + 4*G(1,z)*G(1 - z, - z,y) - 6*G(1,z)*G( - z,y) - 4*G(1,0,z)*G(1
          - z,y) + 4*G(1,0,1,z) - 4*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G(
          - z,y) )

       + N^-1*z^3*[1-y-z]^-3 * (  - 2/3*Pi^2 - 13/30*Pi^4 + 8*G(0,1 - z, - z,1
          - z,y) + 8*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1 - z,y)*Pi^2 - 4*G(0,1
          - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) + 8*G(0,y)*zeta3 - 4*G(0,y)*G(0
         ,z) - 2/3*G(0,y)*G(0,z)*Pi^2 + 2/3*G(0,y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,
         0,0,z) + 4*G(0,y)*G(1,0,1,z) + 8*G(0,z)*zeta3 + 4*G(0,z)*G(0,1 - z,0,
         y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,
         0,1 - z,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - 
         z,y)*G(0,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z) - 2/3*G(
         0,0,y)*Pi^2 - 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 2/3*G(0,0,z
         )*Pi^2 - 4*G(0,0,z)*G(0,1 - z,y) - 8*G(0,0,0,1,z) + 4*G(0,0,1,z)*G(0,
         y) + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,1,0,y) + 8*G(0,0,1,0,z) + 2*G(0,1,
         z)*Pi^2 + 8*G(0,1,z)*G(0,1 - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1
         ,z)*G(1,0,y) + 4*G(0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,
         1,z) - 8*G(0,1,1,0,z) - 8*G(1,1 - z, - z,1 - z,y) - 2*G(1,1 - z,y)*
         Pi^2 + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 - 2*
         G(1,y)*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,z)*G(1,1 - z, - z,y) + 4*
         G(1,0,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y)*G(1,z) + 4
         *G(1,0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) + 4*G(1,0,z) + 2/
         3*G(1,0,z)*Pi^2 + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(
         1,0,0,y)*G(1,z) - 4*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,
         y) - 4*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 - 2/3*G(
         1,1,z)*Pi^2 + 4*G(1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)
         *G(1,y) - 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 8*G(1,1,
         1,0,y) )

       + N^-1*y*z^-1 * (  - 2*G(1 - z,0,y) + 2*G( - z,1 - z,y) - 2*G(0,1 - z,y
         ) - 2*G(0,y)*G(1,z) + 2*G(0,1,z) + 2*G(1,z)*G( - z,y) + 2*G(1,0,y) )

       + Nf*z^-1*[1-y-z]^-1 * ( 4/3*G(1 - z,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,
         y)*i_*Pi + 4/3*G(0,y)*G(1,z) )

       + Nf*z^-1*[1-y]^-1 * (  - 4/3*G(1 - z,0,y) - 4/3*G(0,1 - z,y) + 4/3*G(0
         ,y)*i_*Pi - 4/3*G(0,y)*G(1,z) )

       + Nf*[1-y-z]^-2 * (  - 8/3*G(1 - z,0,y) - 8/3*G(0,1 - z,y) + 8/3*G(0,y)
         *i_*Pi - 8/3*G(0,y)*G(1,z) )

       + Nf*[1-y-z]^-1 * ( 4/3*i_*Pi - 4/3*G(1 - z,y) - 4/3*G(1,z) )

       + Nf*[1-y]^-2 * ( 4/3*G(1 - z,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)*i_*
         Pi + 4/3*G(0,y)*G(1,z) )

       + Nf*[1-y]^-1 * (  - 4/3*i_*Pi + 4/3*G(1 - z,y) + 4/3*G(1,z) )

       + Nf*z*[1-y-z]^-3 * ( 4/9*i_*Pi^3 - 4/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - z,1
         ,0,y) + 8/3*G(0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) - 8/3*G(0,z)*G(
         1 - z,0,y) - 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(1,
         1 - z,0,y) - 4/9*G(1,z)*Pi^2 + 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_*
         Pi + 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z)*i_*Pi + 8/3*G(1,0,z)*G(1 - z,
         y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-2 * (  - 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2 + 16/3*G(1
          - z,0,y) - 8/3*G(1 - z,1,0,y) + 16/3*G(0,1 - z,y) - 16/3*G(0,y)*i_*
         Pi - 8/3*G(0,y)*G(0,z)*i_*Pi + 16/3*G(0,y)*G(1,z) + 8/3*G(0,y)*G(1,0,
         z) + 8/3*G(0,z)*i_*Pi - 8/3*G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G(1 - z,0,
         y) + 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,1,z) + 8/3*G(0,1,z)*G(0,y) - 8/
         3*G(1,1 - z,0,y) + 4/9*G(1,z)*Pi^2 - 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y
         )*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z) + 8/3*G(1,0,z)*i_*Pi - 8/
         3*G(1,0,z)*G(1 - z,y) - 8/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-1 * (  - 4/3*i_*Pi + 2/9*i_*Pi^3 + 4/3*G(1 - z,y) - 2/9
         *G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y) + 4/3*G(1 - z,1,0,y) - 4/3*G(0,1
          - z,y) + 4/3*G(0,y)*i_*Pi + 4/3*G(0,y)*G(0,z)*i_*Pi - 4/3*G(0,y)*G(1
         ,z) - 4/3*G(0,y)*G(1,0,z) - 4/3*G(0,z)*i_*Pi + 4/3*G(0,z)*G(1 - z,y)
          - 4/3*G(0,z)*G(1 - z,0,y) - 4/3*G(0,z)*G(0,1 - z,y) + 4/3*G(0,1,z)
          - 4/3*G(0,1,z)*G(0,y) + 4/3*G(1,1 - z,0,y) + 4/3*G(1,z) - 2/9*G(1,z)
         *Pi^2 + 4/3*G(1,0,1 - z,y) - 4/3*G(1,0,y)*i_*Pi + 4/3*G(1,0,y)*G(1,z)
          + 4/3*G(1,0,z) - 4/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z,y) + 4/3*
         G(1,0,1,z) + 8/3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-3 * (  - 8/9*i_*Pi^3 + 8/9*G(1 - z,y)*Pi^2 - 16/3*G(1
          - z,1,0,y) - 16/3*G(0,y)*G(0,z)*i_*Pi + 16/3*G(0,y)*G(1,0,z) + 16/3*
         G(0,z)*G(1 - z,0,y) + 16/3*G(0,z)*G(0,1 - z,y) + 16/3*G(0,1,z)*G(0,y)
          - 16/3*G(1,1 - z,0,y) + 8/9*G(1,z)*Pi^2 - 16/3*G(1,0,1 - z,y) + 16/3
         *G(1,0,y)*i_*Pi - 16/3*G(1,0,y)*G(1,z) + 16/3*G(1,0,z)*i_*Pi - 16/3*
         G(1,0,z)*G(1 - z,y) - 16/3*G(1,0,1,z) - 32/3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-2 * ( 4/9*i_*Pi^3 - 4/9*G(1 - z,y)*Pi^2 - 8/3*G(1 - z
         ,0,y) + 8/3*G(1 - z,1,0,y) - 8/3*G(0,1 - z,y) + 8/3*G(0,y)*i_*Pi + 8/
         3*G(0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,z) - 8/3*G(0,y)*G(1,0,z) - 8/3
         *G(0,z)*i_*Pi + 8/3*G(0,z)*G(1 - z,y) - 8/3*G(0,z)*G(1 - z,0,y) - 8/3
         *G(0,z)*G(0,1 - z,y) + 8/3*G(0,1,z) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(1,1
          - z,0,y) - 4/9*G(1,z)*Pi^2 + 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_*Pi
          + 8/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,z) - 8/3*G(1,0,z)*i_*Pi + 8/3*G(1,
         0,z)*G(1 - z,y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + Nf*z^3*[1-y-z]^-3 * ( 4/9*i_*Pi^3 - 4/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - z
         ,1,0,y) + 8/3*G(0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) - 8/3*G(0,z)*
         G(1 - z,0,y) - 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(
         1,1 - z,0,y) - 4/9*G(1,z)*Pi^2 + 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_
         *Pi + 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z)*i_*Pi + 8/3*G(1,0,z)*G(1 - z
         ,y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + N*y^-2*z * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/2*G(1
         ,z)*G( - z,y) )

       + N*y^-2*z^2 * ( 9/2*G( - z,1 - z,y) - 9/2*G(0,z)*G(1 - z,y) + 9/2*G(1,
         z)*G( - z,y) )

       + N*y^-1 * ( 9/2*G(1 - z,y) + 9/2*G(1,z) )

       + N*y^-1*z * (  - 9/2*G(1 - z,y) + 17/2*G( - z,1 - z,y) + 9/2*G(0,z) - 
         17/2*G(0,z)*G(1 - z,y) - 9/2*G(1,z) + 17/2*G(1,z)*G( - z,y) )

       + N*z^-1*[1-y-z]^-1 * ( 6*zeta3 + 37/12*Pi^2 - 2/3*G(1 - z,y)*Pi^2 + 26/
         3*G(1 - z,0,y) - 2*G(1 - z,0,0,y) + 4*G(1 - z,1,0,y) + 26/3*G(0,1 - z
         ,y) - 2*G(0,1 - z,0,y) - 2/3*G(0,y)*Pi^2 + 22/3*G(0,y)*i_*Pi - 3/2*G(
         0,y)*G(0,z) + 26/3*G(0,y)*G(1,z) - 2*G(0,y)*G(1,0,z) - 2*G(0,0,1 - z,
         y) - 7*G(0,0,y) - 2*G(0,0,y)*G(1,z) + 4*G(0,1,0,y) - 2*G(0,1,0,z) + 4
         *G(1,1 - z,0,y) + 2*G(1,y)*Pi^2 - 1/3*G(1,z)*Pi^2 + 4*G(1,0,1 - z,y)
          - 37/2*G(1,0,y) + 4*G(1,0,y)*G(1,z) - 7/2*G(1,0,z) + 2*G(1,0,z)*G(1
          - z,y) + 2*G(1,0,0,y) + 2*G(1,0,1,z) - 12*G(1,1,0,y) + 2*G(1,1,0,z)
          )

       + N*z^-1*[1-y]^-1 * (  - 6*zeta3 - 37/12*Pi^2 - 2*G(1 - z, - z,1 - z,y)
          + 2/3*G(1 - z,y)*Pi^2 - 55/6*G(1 - z,0,y) + 4*G(1 - z,0,0,y) - 6*G(1
          - z,1,0,y) + 1/2*G( - z,1 - z,y) - 55/6*G(0,1 - z,y) + 4*G(0,1 - z,0
         ,y) - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) + 2/3*G(0,y)*Pi^2 - 
         22/3*G(0,y)*i_*Pi + 3/2*G(0,y)*G(0,z) - 55/6*G(0,y)*G(1,z) + 2*G(0,y)
         *G(1,0,z) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(1,0,y) + 4*G(0,0,1 - z
         ,y) + 7*G(0,0,y) + 4*G(0,0,y)*G(1,z) + 2*G(0,0,1,z) + 1/2*G(0,1,z) - 
         2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y) - 6*G(0,1,0,y) + 2*G(0,1,0,
         z) - 2*G(1,1 - z,0,y) - 2*G(1,y)*Pi^2 + 2/3*G(1,z)*Pi^2 - 2*G(1,z)*G(
         1 - z, - z,y) + 1/2*G(1,z)*G( - z,y) - 2*G(1,0,1 - z,y) + 19*G(1,0,y)
          - 2*G(1,0,y)*G(1,z) + 7/2*G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) - 4*G(1,0
         ,0,y) - 2*G(1,0,1,z) + 12*G(1,1,0,y) - 2*G(1,1,0,z) )

       + N*z^-1 * ( 7*G(1 - z,0,y) - 7*G( - z,1 - z,y) + 7*G(0,1 - z,y) + 7*G(
         0,y)*G(1,z) - 7*G(0,1,z) - 7*G(1,z)*G( - z,y) - 7*G(1,0,y) )

       + N*[1-y-z]^-2 * (  - 12*zeta3 - 17/6*Pi^2 + 4/3*G(1 - z,y)*Pi^2 - 40/3
         *G(1 - z,0,y) + 4*G(1 - z,0,0,y) - 8*G(1 - z,1,0,y) - 40/3*G(0,1 - z,
         y) + 4*G(0,1 - z,0,y) - 18*G(0,y) + 4/3*G(0,y)*Pi^2 - 44/3*G(0,y)*i_*
         Pi + 7*G(0,y)*G(0,z) - 40/3*G(0,y)*G(1,z) + 4*G(0,y)*G(1,0,z) + 4*G(0
         ,0,1 - z,y) + 16*G(0,0,y) + 4*G(0,0,y)*G(1,z) - 8*G(0,1,0,y) + 4*G(0,
         1,0,z) - 8*G(1,1 - z,0,y) - 4*G(1,y)*Pi^2 + 2/3*G(1,z)*Pi^2 - 8*G(1,0
         ,1 - z,y) + 17*G(1,0,y) - 8*G(1,0,y)*G(1,z) + 5*G(1,0,z) - 4*G(1,0,z)
         *G(1 - z,y) - 4*G(1,0,0,y) - 4*G(1,0,1,z) + 24*G(1,1,0,y) - 4*G(1,1,0
         ,z) )

       + N*[1-y-z]^-1 * (  - 1/2*Pi^2 - 22/3*i_*Pi - 32/3*G(1 - z,y) - 2*G(1
          - z,0,y) - 2*G(0,1 - z,y) + 18*G(0,y) + G(0,y)*G(0,z) - 2*G(0,y)*G(1
         ,z) + 2*G(0,z)*G(1 - z,y) + 2*G(0,1,z) - 32/3*G(1,z) + 5*G(1,0,y) - 5
         *G(1,0,z) )

       + N*[1-y]^-2 * ( 6*zeta3 - 1/4*Pi^2 + 2*G(1 - z, - z,1 - z,y) - 2/3*G(1
          - z,y)*Pi^2 + 7/6*G(1 - z,0,y) - 4*G(1 - z,0,0,y) + 6*G(1 - z,1,0,y)
          + 3/2*G( - z,1 - z,y) + 7/6*G(0,1 - z,y) - 4*G(0,1 - z,0,y) + 2*G(0,
          - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) + 27/2*G(0,y) - 2/3*G(0,y)*Pi^2
          + 22/3*G(0,y)*i_*Pi - 7/2*G(0,y)*G(0,z) + 7/6*G(0,y)*G(1,z) - 2*G(0,
         y)*G(1,0,z) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1,0,y) - 4*G(0,0,1
          - z,y) - 7*G(0,0,y) - 4*G(0,0,y)*G(1,z) - 2*G(0,0,1,z) + 3/2*G(0,1,z
         ) + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) - 2*G(0,
         1,0,z) + 2*G(1,1 - z,0,y) + 2*G(1,y)*Pi^2 - 2/3*G(1,z)*Pi^2 + 2*G(1,z
         )*G(1 - z, - z,y) + 3/2*G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) + 3*G(1,0
         ,y) + 2*G(1,0,y)*G(1,z) - 3/2*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y) + 4*G(
         1,0,0,y) + 2*G(1,0,1,z) - 12*G(1,1,0,y) + 2*G(1,1,0,z) )

       + N*[1-y]^-1 * ( 5/6*Pi^2 + 22/3*i_*Pi + 37/6*G(1 - z,y) + 7*G(1 - z,0,
         y) - 5*G( - z,1 - z,y) + 7*G(0,1 - z,y) - 18*G(0,y) - 3*G(0,y)*G(0,z)
          + 7*G(0,y)*G(1,z) - 5*G(0,1,z) + 37/6*G(1,z) - 5*G(1,z)*G( - z,y) - 
         10*G(1,0,y) + 5*G(1,0,z) )

       + N * (  - 9*G(1 - z,y) - 17*G(1 - z,0,y) + 17*G( - z,1 - z,y) - 17*G(0
         ,1 - z,y) + 9*G(0,y) - 17*G(0,y)*G(1,z) + 17*G(0,1,z) - 9*G(1,z) + 17
         *G(1,z)*G( - z,y) + 17*G(1,0,y) )

       + N*z*[1-y-z]^-3 * (  - 19/3*Pi^2 + 73/90*Pi^4 - 22/9*i_*Pi^3 + 16*G(1
          - z,y)*zeta3 - 14/9*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y)*Pi^2 + 16*G(1
          - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 16*G(1 - z,1,0,1 - z,y)
          + 28/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) + 2*
         G(0,1 - z,y)*Pi^2 - 12*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) - 
         16*G(0,y)*zeta3 + 2*G(0,y)*Pi^2 - 38*G(0,y)*G(0,z) + 2*G(0,y)*G(0,z)*
         Pi^2 - 44/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 - 28/3*G(0,y
         )*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 12*G(0,y)*G(1,0,1,z) - 8*G(0,y)*G(
         1,1,0,z) - 16*G(0,z)*zeta3 + 2*G(0,z)*Pi^2 - 4/3*G(0,z)*G(1 - z,y)*
         Pi^2 - 16*G(0,z)*G(1 - z,0,1 - z,y) - 28/3*G(0,z)*G(1 - z,0,y) + 8*G(
         0,z)*G(1 - z,0,0,y) - 8*G(0,z)*G(1 - z,1,0,y) + 8/3*G(0,z)*G(0,1 - z,
         y) + 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*
         G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,0,y) + 4*G(0,z
         )*G(1,1,0,y) + 4*G(0,0,1 - z,y)*G(0,z) - 2/3*G(0,0,y)*Pi^2 + 12*G(0,0
         ,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 8*G(0,0,y)*
         G(1,0,z) - 2/3*G(0,0,z)*Pi^2 + 8*G(0,0,z)*G(1 - z,0,y) + 4*G(0,0,z)*
         G(0,1 - z,y) + 12*G(0,0,z)*G(0,y) + 4*G(0,0,1,z)*G(0,y) - 8*G(0,1,1
          - z,0,y) - 8/3*G(0,1,y)*Pi^2 - 2/3*G(0,1,z)*Pi^2 - 16*G(0,1,z)*G(1
          - z,0,y) + 8/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1
          - z,y) - 12*G(0,1,0,y) - 8*G(0,1,0,y)*G(1,z) - 12*G(0,1,0,z) + 4*G(0
         ,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,z) + 16*G(0,1,1,0,
         y) - 2*G(1,1 - z,y)*Pi^2 - 8/3*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) + 
         12*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 24*G(1,
         z)*zeta3 - 14/9*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z,y)*Pi^2 + 16*G(1,z)*
         G(1 - z,1,0,y) - 8/3*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y) + 38*G(1,0,y
         ) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 4
         *G(1,0,y)*G(1,0,z) + 38*G(1,0,z) - 2*G(1,0,z)*Pi^2 + 44/3*G(1,0,z)*i_
         *Pi + 28/3*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G(1 - z,0,y) + 8*G(1,0,z)
         *G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 12*G(1,0,0,y) - 4*G(1,0,0,y)*G(1
         ,z) - 12*G(1,0,0,z) - 8*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,1,z) - 8/3*
         G(1,0,1,z) + 16*G(1,0,1,z)*G(1 - z,y) + 8*G(1,0,1,0,y) + 4*G(1,0,1,0,
         z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 10/3*G(1,1,z)*Pi^2 + 4*G(
         1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 20/3*G(1,1,0,z) + 8*G(1,1,0,z)
         *G(1 - z,y) + 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z)
          + 20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) )

       + N*z*[1-y-z]^-2 * ( 12*zeta3 + 55/6*Pi^2 - 73/90*Pi^4 + 22/9*i_*Pi^3
          - 16*G(1 - z,y)*zeta3 + 2/9*G(1 - z,y)*Pi^2 + 80/3*G(1 - z,0,y) + 4/
         3*G(1 - z,0,y)*Pi^2 - 8*G(1 - z,0,0,y) - 16*G(1 - z,1,1 - z,0,y) - 4/
         3*G(1 - z,1,y)*Pi^2 - 16*G(1 - z,1,0,1 - z,y) + 8/3*G(1 - z,1,0,y) + 
         8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) + 80/3*G(0,1 - z,y) - 2*G(0,1
          - z,y)*Pi^2 + 12*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,0,y) + 8*G(0,1
          - z,1,0,y) + 36*G(0,y) + 16*G(0,y)*zeta3 - 5*G(0,y)*Pi^2 + 88/3*G(0,
         y)*i_*Pi + 31*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*Pi^2 + 44/3*G(0,y)*G(0,
         z)*i_*Pi + 80/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*Pi^2 + 10/3*G(0,y)*
         G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1,0,1,z) + 8*G(0,y)*G(1,
         1,0,z) - 18*G(0,z) + 16*G(0,z)*zeta3 - 1/3*G(0,z)*Pi^2 - 44/3*G(0,z)*
         i_*Pi - 40/3*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*Pi^2 + 16*G(0,
         z)*G(1 - z,0,1 - z,y) + 28/3*G(0,z)*G(1 - z,0,y) - 8*G(0,z)*G(1 - z,0
         ,0,y) + 8*G(0,z)*G(1 - z,1,0,y) - 8/3*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*
         G(0,1 - z,0,y) + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4
         *G(0,z)*G(1,0,1 - z,y) + 2*G(0,z)*G(1,0,y) + 4*G(0,z)*G(1,0,0,y) - 4*
         G(0,z)*G(1,1,0,y) - 8*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*G(0,z) - 32*
         G(0,0,y) + 2/3*G(0,0,y)*Pi^2 - 10*G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,
         z) - 4*G(0,0,y)*G(0,1,z) - 8*G(0,0,y)*G(1,z) - 8*G(0,0,y)*G(1,0,z) + 
         16*G(0,0,z) + 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,y) - 8*G(0,0,z)*
         G(1 - z,0,y) - 4*G(0,0,z)*G(0,1 - z,y) - 14*G(0,0,z)*G(0,y) + 4*G(0,0
         ,1,z) - 4*G(0,0,1,z)*G(0,y) + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2
          - 40/3*G(0,1,z) + 2/3*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(1 - z,0,y) - 8/3
         *G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1 - z,y) + 28*G(0,
         1,0,y) + 8*G(0,1,0,y)*G(1,z) + 4*G(0,1,0,z) - 4*G(0,1,0,z)*G(0,y) + 8
         *G(0,1,0,z)*G(1,y) + 8*G(0,1,0,1,z) - 16*G(0,1,1,0,y) + 2*G(1,1 - z,y
         )*Pi^2 + 44/3*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) - 12*G(1,1 - z,1,0,
         y) - 8*G(1,y)*zeta3 + 19/3*G(1,y)*Pi^2 + 2*G(1,y)*G(1,z)*Pi^2 - 24*G(
         1,z)*zeta3 - 13/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G(1 - z,y)*Pi^2 - 16*G(1,z
         )*G(1 - z,1,0,y) + 44/3*G(1,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 67*G(1,
         0,y) + 2/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 44/3*G(1,0,y)*G(1,z)
          + 4*G(1,0,y)*G(1,0,z) - 133/3*G(1,0,z) + 2*G(1,0,z)*Pi^2 - 44/3*G(1,
         0,z)*i_*Pi - 28/3*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G(1 - z,0,y) - 8*
         G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 18*G(1,0,0,y) + 4*G(1,0,
         0,y)*G(1,z) + 14*G(1,0,0,z) + 8*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,1,z
         ) + 8/3*G(1,0,1,z) - 16*G(1,0,1,z)*G(1 - z,y) - 8*G(1,0,1,0,y) - 4*G(
         1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 4*G(1,1,y)*Pi^2 - 10/3*G(1,1,z)*
         Pi^2 - 4*G(1,1,0,1 - z,y) - 38*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) + 10/
         3*G(1,1,0,z) - 8*G(1,1,0,z)*G(1 - z,y) - 8*G(1,1,0,z)*G(1,y) - 8*G(1,
         1,0,0,y) + 4*G(1,1,0,0,z) - 20*G(1,1,0,1,z) + 24*G(1,1,1,0,y) )

       + N*z*[1-y-z]^-1 * ( 4*zeta3 - 13/6*Pi^2 + 73/180*Pi^4 + 22/3*i_*Pi - 
         11/9*i_*Pi^3 + 32/3*G(1 - z,y) + 8*G(1 - z,y)*zeta3 + 5/9*G(1 - z,y)*
         Pi^2 - 20/3*G(1 - z,0,y) - 2/3*G(1 - z,0,y)*Pi^2 + 2*G(1 - z,0,0,y)
          + 8*G(1 - z,1,1 - z,0,y) + 2/3*G(1 - z,1,y)*Pi^2 + 8*G(1 - z,1,0,1
          - z,y) - 16/3*G(1 - z,1,0,y) - 4*G(1 - z,1,0,0,y) - 4*G(1 - z,1,1,0,
         y) - 20/3*G(0,1 - z,y) + G(0,1 - z,y)*Pi^2 - 6*G(0,1 - z,y)*G(1,0,z)
          + 2*G(0,1 - z,0,y) - 4*G(0,1 - z,1,0,y) - 18*G(0,y) - 8*G(0,y)*zeta3
          + 5/6*G(0,y)*Pi^2 - 22/3*G(0,y)*i_*Pi - 13*G(0,y)*G(0,z) + G(0,y)*G(
         0,z)*Pi^2 - 22/3*G(0,y)*G(0,z)*i_*Pi - 20/3*G(0,y)*G(1,z) - 1/3*G(0,y
         )*G(1,z)*Pi^2 + 7/3*G(0,y)*G(1,0,z) + 2*G(0,y)*G(1,0,0,z) - 6*G(0,y)*
         G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 8*G(0,z)*zeta3 - 5/6*G(0,z)*Pi^2
          + 22/3*G(0,z)*i_*Pi + 20/3*G(0,z)*G(1 - z,y) - 2/3*G(0,z)*G(1 - z,y)
         *Pi^2 - 8*G(0,z)*G(1 - z,0,1 - z,y) + 10/3*G(0,z)*G(1 - z,0,y) + 4*G(
         0,z)*G(1 - z,0,0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 4/3*G(0,z)*G(0,1 - z,
         y) + 2*G(0,z)*G(0,1 - z,0,y) - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*
         G(1,y)*Pi^2 + 2*G(0,z)*G(1,0,1 - z,y) - 3*G(0,z)*G(1,0,y) - 2*G(0,z)*
         G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) + 2*G(0,0,1 - z,y) + 2*G(0,0,1 - z,y
         )*G(0,z) + 7*G(0,0,y) - 1/3*G(0,0,y)*Pi^2 + 3*G(0,0,y)*G(0,z) - 2*G(0
         ,0,y)*G(0,0,z) + 2*G(0,0,y)*G(0,1,z) + 2*G(0,0,y)*G(1,z) + 4*G(0,0,y)
         *G(1,0,z) - 9*G(0,0,z) - 1/3*G(0,0,z)*Pi^2 - 2*G(0,0,z)*G(1 - z,y) + 
         4*G(0,0,z)*G(1 - z,0,y) + 2*G(0,0,z)*G(0,1 - z,y) + 5*G(0,0,z)*G(0,y)
          - 2*G(0,0,1,z) + 2*G(0,0,1,z)*G(0,y) - 4*G(0,1,1 - z,0,y) - 4/3*G(0,
         1,y)*Pi^2 + 20/3*G(0,1,z) - 1/3*G(0,1,z)*Pi^2 - 8*G(0,1,z)*G(1 - z,0,
         y) + 4/3*G(0,1,z)*G(0,y) + 2*G(0,1,z)*G(1,0,y) - 4*G(0,1,0,1 - z,y)
          - 6*G(0,1,0,y) - 4*G(0,1,0,y)*G(1,z) + 2*G(0,1,0,z)*G(0,y) - 4*G(0,1
         ,0,z)*G(1,y) - 4*G(0,1,0,1,z) + 8*G(0,1,1,0,y) - G(1,1 - z,y)*Pi^2 - 
         10/3*G(1,1 - z,0,y) - 2*G(1,1 - z,0,0,y) + 6*G(1,1 - z,1,0,y) + 4*G(1
         ,y)*zeta3 - 5/6*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 + 32/3*G(1,z) + 12*
         G(1,z)*zeta3 + 37/18*G(1,z)*Pi^2 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 8*G(1
         ,z)*G(1 - z,1,0,y) - 10/3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 20*G(
         1,0,y) - 1/3*G(1,0,y)*Pi^2 + 22/3*G(1,0,y)*i_*Pi - 10/3*G(1,0,y)*G(1,
         z) - 2*G(1,0,y)*G(1,0,z) + 44/3*G(1,0,z) - G(1,0,z)*Pi^2 + 22/3*G(1,0
         ,z)*i_*Pi - 4/3*G(1,0,z)*G(1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) + 4*G(1
         ,0,z)*G(1,1 - z,y) - 2*G(1,0,0,1 - z,y) - 5*G(1,0,0,y) - 2*G(1,0,0,y)
         *G(1,z) - 5*G(1,0,0,z) - 4*G(1,0,0,z)*G(1 - z,y) - 2*G(1,0,0,1,z) + 2/
         3*G(1,0,1,z) + 8*G(1,0,1,z)*G(1 - z,y) + 4*G(1,0,1,0,y) + 2*G(1,0,1,0
         ,z) + 2*G(1,1,1 - z,0,y) + 2*G(1,1,y)*Pi^2 + 5/3*G(1,1,z)*Pi^2 + 2*G(
         1,1,0,1 - z,y) + 5*G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) - 29/3*G(1,1,0,z)
          + 4*G(1,1,0,z)*G(1 - z,y) + 4*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 2
         *G(1,1,0,0,z) + 10*G(1,1,0,1,z) - 12*G(1,1,1,0,y) )

       + N*z*[1-y]^-3 * ( 45*zeta3 - 9/2*Pi^2 + 15*G(1 - z, - z,1 - z,y) + 5/2
         *G(1 - z,y)*Pi^2 - 27*G( - z,1 - z,y) + 15*G(0, - z,1 - z,y) + 15*G(0
         , - z,y)*G(1,z) - 5/2*G(0,z)*Pi^2 - 15*G(0,z)*G(0,1 - z,y) - 15*G(0,0
         ,1,z) - 27*G(0,1,z) + 15*G(0,1,z)*G(1 - z,y) + 15*G(0,1,0,z) + 5/2*G(
         1,z)*Pi^2 + 15*G(1,z)*G(1 - z, - z,y) - 27*G(1,z)*G( - z,y) + 27*G(1,
         0,z) - 15*G(1,0,z)*G(1 - z,y) + 15*G(1,0,1,z) - 15*G(1,1,0,z) )

       + N*z*[1-y]^-2 * (  - 48*zeta3 + 3*Pi^2 - 16*G(1 - z, - z,1 - z,y) - 27/
         2*G(1 - z,y) - 8/3*G(1 - z,y)*Pi^2 + 33*G( - z,1 - z,y) - 16*G(0, - z
         ,1 - z,y) - 16*G(0, - z,y)*G(1,z) + 27/2*G(0,z) + 8/3*G(0,z)*Pi^2 - 
         15*G(0,z)*G(1 - z,y) + 16*G(0,z)*G(0,1 - z,y) + 16*G(0,0,1,z) + 18*G(
         0,1,z) - 16*G(0,1,z)*G(1 - z,y) - 16*G(0,1,0,z) - 27/2*G(1,z) - 8/3*
         G(1,z)*Pi^2 - 16*G(1,z)*G(1 - z, - z,y) + 33*G(1,z)*G( - z,y) - 18*G(
         1,0,z) + 16*G(1,0,z)*G(1 - z,y) - 16*G(1,0,1,z) + 16*G(1,1,0,z) )

       + N*z*[1-y]^-1 * ( 9/2*G(1 - z,y) - 17/2*G( - z,1 - z,y) - 9/2*G(0,z)
          + 17/2*G(0,z)*G(1 - z,y) + 9/2*G(1,z) - 17/2*G(1,z)*G( - z,y) )

       + N*z*[y+z]^-2 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N*z*[y+z]^-1 * ( 2 )

       + N*z^2*[1-y-z]^-3 * ( 38/3*Pi^2 - 73/45*Pi^4 + 44/9*i_*Pi^3 - 32*G(1
          - z,y)*zeta3 + 28/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - z,0,y)*Pi^2 - 32*G(1
          - z,1,1 - z,0,y) - 8/3*G(1 - z,1,y)*Pi^2 - 32*G(1 - z,1,0,1 - z,y)
          - 56/3*G(1 - z,1,0,y) + 16*G(1 - z,1,0,0,y) + 16*G(1 - z,1,1,0,y) - 
         4*G(0,1 - z,y)*Pi^2 + 24*G(0,1 - z,y)*G(1,0,z) + 16*G(0,1 - z,1,0,y)
          + 32*G(0,y)*zeta3 - 4*G(0,y)*Pi^2 + 76*G(0,y)*G(0,z) - 4*G(0,y)*G(0,
         z)*Pi^2 + 88/3*G(0,y)*G(0,z)*i_*Pi + 4/3*G(0,y)*G(1,z)*Pi^2 + 56/3*G(
         0,y)*G(1,0,z) - 8*G(0,y)*G(1,0,0,z) + 24*G(0,y)*G(1,0,1,z) + 16*G(0,y
         )*G(1,1,0,z) + 32*G(0,z)*zeta3 - 4*G(0,z)*Pi^2 + 8/3*G(0,z)*G(1 - z,y
         )*Pi^2 + 32*G(0,z)*G(1 - z,0,1 - z,y) + 56/3*G(0,z)*G(1 - z,0,y) - 16
         *G(0,z)*G(1 - z,0,0,y) + 16*G(0,z)*G(1 - z,1,0,y) - 16/3*G(0,z)*G(0,1
          - z,y) - 8*G(0,z)*G(0,1 - z,0,y) + 8*G(0,z)*G(1,1 - z,0,y) - 4/3*G(0
         ,z)*G(1,y)*Pi^2 - 8*G(0,z)*G(1,0,1 - z,y) + 8*G(0,z)*G(1,0,0,y) - 8*
         G(0,z)*G(1,1,0,y) - 8*G(0,0,1 - z,y)*G(0,z) + 4/3*G(0,0,y)*Pi^2 - 24*
         G(0,0,y)*G(0,z) + 8*G(0,0,y)*G(0,0,z) - 8*G(0,0,y)*G(0,1,z) - 16*G(0,
         0,y)*G(1,0,z) + 4/3*G(0,0,z)*Pi^2 - 16*G(0,0,z)*G(1 - z,0,y) - 8*G(0,
         0,z)*G(0,1 - z,y) - 24*G(0,0,z)*G(0,y) - 8*G(0,0,1,z)*G(0,y) + 16*G(0
         ,1,1 - z,0,y) + 16/3*G(0,1,y)*Pi^2 + 4/3*G(0,1,z)*Pi^2 + 32*G(0,1,z)*
         G(1 - z,0,y) - 16/3*G(0,1,z)*G(0,y) - 8*G(0,1,z)*G(1,0,y) + 16*G(0,1,
         0,1 - z,y) + 24*G(0,1,0,y) + 16*G(0,1,0,y)*G(1,z) + 24*G(0,1,0,z) - 8
         *G(0,1,0,z)*G(0,y) + 16*G(0,1,0,z)*G(1,y) + 16*G(0,1,0,1,z) - 32*G(0,
         1,1,0,y) + 4*G(1,1 - z,y)*Pi^2 + 16/3*G(1,1 - z,0,y) + 8*G(1,1 - z,0,
         0,y) - 24*G(1,1 - z,1,0,y) - 16*G(1,y)*zeta3 + 4*G(1,y)*G(1,z)*Pi^2
          - 48*G(1,z)*zeta3 + 28/9*G(1,z)*Pi^2 - 8/3*G(1,z)*G(1 - z,y)*Pi^2 - 
         32*G(1,z)*G(1 - z,1,0,y) + 16/3*G(1,0,1 - z,y) + 8*G(1,0,1 - z,0,y)
          - 76*G(1,0,y) + 4/3*G(1,0,y)*Pi^2 - 88/3*G(1,0,y)*i_*Pi + 16/3*G(1,0
         ,y)*G(1,z) + 8*G(1,0,y)*G(1,0,z) - 76*G(1,0,z) + 4*G(1,0,z)*Pi^2 - 88/
         3*G(1,0,z)*i_*Pi - 56/3*G(1,0,z)*G(1 - z,y) + 16*G(1,0,z)*G(1 - z,0,y
         ) - 16*G(1,0,z)*G(1,1 - z,y) + 8*G(1,0,0,1 - z,y) + 24*G(1,0,0,y) + 8
         *G(1,0,0,y)*G(1,z) + 24*G(1,0,0,z) + 16*G(1,0,0,z)*G(1 - z,y) + 8*G(1
         ,0,0,1,z) + 16/3*G(1,0,1,z) - 32*G(1,0,1,z)*G(1 - z,y) - 16*G(1,0,1,0
         ,y) - 8*G(1,0,1,0,z) - 8*G(1,1,1 - z,0,y) - 8*G(1,1,y)*Pi^2 - 20/3*G(
         1,1,z)*Pi^2 - 8*G(1,1,0,1 - z,y) - 8*G(1,1,0,y)*G(1,z) - 40/3*G(1,1,0
         ,z) - 16*G(1,1,0,z)*G(1 - z,y) - 16*G(1,1,0,z)*G(1,y) - 16*G(1,1,0,0,
         y) + 8*G(1,1,0,0,z) - 40*G(1,1,0,1,z) + 48*G(1,1,1,0,y) )

       + N*z^2*[1-y-z]^-2 * (  - 19/3*Pi^2 + 73/90*Pi^4 - 22/9*i_*Pi^3 + 16*G(
         1 - z,y)*zeta3 - 14/9*G(1 - z,y)*Pi^2 - 40/3*G(1 - z,0,y) - 4/3*G(1
          - z,0,y)*Pi^2 + 4*G(1 - z,0,0,y) + 16*G(1 - z,1,1 - z,0,y) + 4/3*G(1
          - z,1,y)*Pi^2 + 16*G(1 - z,1,0,1 - z,y) + 16/3*G(1 - z,1,0,y) - 8*G(
         1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) - 40/3*G(0,1 - z,y) + 2*G(0,1 - z
         ,y)*Pi^2 - 12*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,0,y) - 8*G(0,1 - z,
         1,0,y) - 18*G(0,y) - 16*G(0,y)*zeta3 + 11/3*G(0,y)*Pi^2 - 44/3*G(0,y)
         *i_*Pi - 38*G(0,y)*G(0,z) + 2*G(0,y)*G(0,z)*Pi^2 - 44/3*G(0,y)*G(0,z)
         *i_*Pi - 40/3*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*Pi^2 - 22/3*G(0,y)*G(
         1,0,z) + 4*G(0,y)*G(1,0,0,z) - 12*G(0,y)*G(1,0,1,z) - 8*G(0,y)*G(1,1,
         0,z) + 18*G(0,z) - 16*G(0,z)*zeta3 + 1/3*G(0,z)*Pi^2 + 44/3*G(0,z)*i_
         *Pi + 40/3*G(0,z)*G(1 - z,y) - 4/3*G(0,z)*G(1 - z,y)*Pi^2 - 16*G(0,z)
         *G(1 - z,0,1 - z,y) - 28/3*G(0,z)*G(1 - z,0,y) + 8*G(0,z)*G(1 - z,0,0
         ,y) - 8*G(0,z)*G(1 - z,1,0,y) + 8/3*G(0,z)*G(0,1 - z,y) + 4*G(0,z)*G(
         0,1 - z,0,y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*
         G(0,z)*G(1,0,1 - z,y) - 2*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y) + 4*
         G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,y) + 4*G(0,0,1 - z,y)*G(0,z) + 16*
         G(0,0,y) - 2/3*G(0,0,y)*Pi^2 + 10*G(0,0,y)*G(0,z) - 4*G(0,0,y)*G(0,0,
         z) + 4*G(0,0,y)*G(0,1,z) + 4*G(0,0,y)*G(1,z) + 8*G(0,0,y)*G(1,0,z) - 
         16*G(0,0,z) - 2/3*G(0,0,z)*Pi^2 - 4*G(0,0,z)*G(1 - z,y) + 8*G(0,0,z)*
         G(1 - z,0,y) + 4*G(0,0,z)*G(0,1 - z,y) + 14*G(0,0,z)*G(0,y) - 4*G(0,0
         ,1,z) + 4*G(0,0,1,z)*G(0,y) - 8*G(0,1,1 - z,0,y) - 8/3*G(0,1,y)*Pi^2
          + 40/3*G(0,1,z) - 2/3*G(0,1,z)*Pi^2 - 16*G(0,1,z)*G(1 - z,0,y) + 8/3
         *G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1 - z,y) - 20*G(0,
         1,0,y) - 8*G(0,1,0,y)*G(1,z) - 8*G(0,1,0,z) + 4*G(0,1,0,z)*G(0,y) - 8
         *G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,z) + 16*G(0,1,1,0,y) - 2*G(1,1 - z,y
         )*Pi^2 - 20/3*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) + 12*G(1,1 - z,1,0,
         y) + 8*G(1,y)*zeta3 - 7/3*G(1,y)*Pi^2 - 2*G(1,y)*G(1,z)*Pi^2 + 24*G(1
         ,z)*zeta3 + 7/9*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z,y)*Pi^2 + 16*G(1,z)*
         G(1 - z,1,0,y) - 20/3*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y) + 50*G(1,0,
         y) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 20/3*G(1,0,y)*G(1,z)
          - 4*G(1,0,y)*G(1,0,z) + 118/3*G(1,0,z) - 2*G(1,0,z)*Pi^2 + 44/3*G(1,
         0,z)*i_*Pi + 40/3*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G(1 - z,0,y) + 8*
         G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 14*G(1,0,0,y) - 4*G(1,0,
         0,y)*G(1,z) - 14*G(1,0,0,z) - 8*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,1,z
         ) + 4/3*G(1,0,1,z) + 16*G(1,0,1,z)*G(1 - z,y) + 8*G(1,0,1,0,y) + 4*G(
         1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 10/3*G(1,1,z)*
         Pi^2 + 4*G(1,1,0,1 - z,y) + 14*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) + 2/3
         *G(1,1,0,z) + 8*G(1,1,0,z)*G(1 - z,y) + 8*G(1,1,0,z)*G(1,y) + 8*G(1,1
         ,0,0,y) - 4*G(1,1,0,0,z) + 20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) )

       + N*z^2*[1-y]^-4 * (  - 81*zeta3 - 27*G(1 - z, - z,1 - z,y) - 9/2*G(1
          - z,y)*Pi^2 - 27*G(0, - z,1 - z,y) - 27*G(0, - z,y)*G(1,z) + 9/2*G(0
         ,z)*Pi^2 + 27*G(0,z)*G(0,1 - z,y) + 27*G(0,0,1,z) - 27*G(0,1,z)*G(1
          - z,y) - 27*G(0,1,0,z) - 9/2*G(1,z)*Pi^2 - 27*G(1,z)*G(1 - z, - z,y)
          + 27*G(1,0,z)*G(1 - z,y) - 27*G(1,0,1,z) + 27*G(1,1,0,z) )

       + N*z^2*[1-y]^-3 * ( 54*zeta3 + 18*G(1 - z, - z,1 - z,y) + 3*G(1 - z,y)
         *Pi^2 - 27*G( - z,1 - z,y) + 18*G(0, - z,1 - z,y) + 18*G(0, - z,y)*G(
         1,z) - 3*G(0,z)*Pi^2 + 27*G(0,z)*G(1 - z,y) - 18*G(0,z)*G(0,1 - z,y)
          - 18*G(0,0,1,z) + 18*G(0,1,z)*G(1 - z,y) + 18*G(0,1,0,z) + 3*G(1,z)*
         Pi^2 + 18*G(1,z)*G(1 - z, - z,y) - 27*G(1,z)*G( - z,y) - 18*G(1,0,z)*
         G(1 - z,y) + 18*G(1,0,1,z) - 18*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * ( 9/2*G( - z,1 - z,y) - 9/2*G(0,z)*G(1 - z,y) + 9/2*
         G(1,z)*G( - z,y) )

       + N*z^3*[1-y-z]^-3 * (  - 19/3*Pi^2 + 73/90*Pi^4 - 22/9*i_*Pi^3 + 16*G(
         1 - z,y)*zeta3 - 14/9*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y)*Pi^2 + 16*G(
         1 - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 16*G(1 - z,1,0,1 - z,y)
          + 28/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) + 2*
         G(0,1 - z,y)*Pi^2 - 12*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) - 
         16*G(0,y)*zeta3 + 2*G(0,y)*Pi^2 - 38*G(0,y)*G(0,z) + 2*G(0,y)*G(0,z)*
         Pi^2 - 44/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 - 28/3*G(0,y
         )*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 12*G(0,y)*G(1,0,1,z) - 8*G(0,y)*G(
         1,1,0,z) - 16*G(0,z)*zeta3 + 2*G(0,z)*Pi^2 - 4/3*G(0,z)*G(1 - z,y)*
         Pi^2 - 16*G(0,z)*G(1 - z,0,1 - z,y) - 28/3*G(0,z)*G(1 - z,0,y) + 8*G(
         0,z)*G(1 - z,0,0,y) - 8*G(0,z)*G(1 - z,1,0,y) + 8/3*G(0,z)*G(0,1 - z,
         y) + 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*
         G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,0,y) + 4*G(0,z
         )*G(1,1,0,y) + 4*G(0,0,1 - z,y)*G(0,z) - 2/3*G(0,0,y)*Pi^2 + 12*G(0,0
         ,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 8*G(0,0,y)*
         G(1,0,z) - 2/3*G(0,0,z)*Pi^2 + 8*G(0,0,z)*G(1 - z,0,y) + 4*G(0,0,z)*
         G(0,1 - z,y) + 12*G(0,0,z)*G(0,y) + 4*G(0,0,1,z)*G(0,y) - 8*G(0,1,1
          - z,0,y) - 8/3*G(0,1,y)*Pi^2 - 2/3*G(0,1,z)*Pi^2 - 16*G(0,1,z)*G(1
          - z,0,y) + 8/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1
          - z,y) - 12*G(0,1,0,y) - 8*G(0,1,0,y)*G(1,z) - 12*G(0,1,0,z) + 4*G(0
         ,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,z) + 16*G(0,1,1,0,
         y) - 2*G(1,1 - z,y)*Pi^2 - 8/3*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) + 
         12*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 24*G(1,
         z)*zeta3 - 14/9*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z,y)*Pi^2 + 16*G(1,z)*
         G(1 - z,1,0,y) - 8/3*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y) + 38*G(1,0,y
         ) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 4
         *G(1,0,y)*G(1,0,z) + 38*G(1,0,z) - 2*G(1,0,z)*Pi^2 + 44/3*G(1,0,z)*i_
         *Pi + 28/3*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G(1 - z,0,y) + 8*G(1,0,z)
         *G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 12*G(1,0,0,y) - 4*G(1,0,0,y)*G(1
         ,z) - 12*G(1,0,0,z) - 8*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,1,z) - 8/3*
         G(1,0,1,z) + 16*G(1,0,1,z)*G(1 - z,y) + 8*G(1,0,1,0,y) + 4*G(1,0,1,0,
         z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 10/3*G(1,1,z)*Pi^2 + 4*G(
         1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 20/3*G(1,1,0,z) + 8*G(1,1,0,z)
         *G(1 - z,y) + 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z)
          + 20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) )

       + N*y*z^-1 * (  - 9*G(1 - z,0,y) + 9*G( - z,1 - z,y) - 9*G(0,1 - z,y)
          - 9*G(0,y)*G(1,z) + 9*G(0,1,z) + 9*G(1,z)*G( - z,y) + 9*G(1,0,y) ) ;
g [tau3_2L] =  + N^-1*y^-2*z * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,
         z)*G( - z,y) )

       + N^-1*y^-2*z^2 * ( G( - z,1 - z,y) - G(0,z)*G(1 - z,y) + G(1,z)*G( - z
         ,y) )

       + N^-1*y^-1 * (  - G(1 - z, - z,1 - z,y) + G(1 - z,y) - 1/6*G(1 - z,y)*
         Pi^2 - 2*G( - z,1 - z,y) + G(0, - z,1 - z,y) + G(0, - z,y)*G(1,z) + 2
         *G(0,z)*G(1 - z,y) - G(0,z)*G(0,1 - z,y) + G(0,0,z)*G(1 - z,y) - G(0,
         1,z)*G(1 - z,y) + G(1,z) - G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y
         ) )

       + N^-1*y^-1*z * (  - G(1 - z,y) + G(0,z) - G(1,z) )

       + N^-1*y^-1*z^2 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)*G(
          - z,y) )

       + N^-1*z^-1 * (  - G(1 - z, - z,1 - z,y) + G(1 - z,y) - 1/6*G(1 - z,y)*
         Pi^2 + 2*G(1 - z,0,y) + G(1 - z,0,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1
          - z,y) + G(0,1 - z,0,y) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) + 2
         *G(0,y)*G(1,z) + G(0,0,1 - z,y) + G(0,0,y)*G(1,z) + G(0,0,1,z) - 2*G(
         0,1,z) - G(0,1,z)*G(1 - z,y) - G(0,1,z)*G(0,y) - G(0,1,0,y) + G(1,1
          - z,0,y) + 1/6*G(1,y)*Pi^2 + G(1,z) - 1/6*G(1,z)*Pi^2 - G(1,z)*G(1
          - z, - z,y) - 2*G(1,z)*G( - z,y) + G(1,0,1 - z,y) - 2*G(1,0,y) + G(1
         ,0,y)*G(1,z) - G(1,0,0,y) - G(1,0,1,z) - G(1,1,0,y) )

       + N^-1*[1-y-z]^-1 * ( 6*zeta3 - 11/6*Pi^2 - 13/60*Pi^4 + 8*G(1 - z, - z
         ,1 - z,y) + 7/3*G(1 - z,y)*Pi^2 - 4*G(1 - z,0,0,y) - 6*G(1 - z,1,0,y)
          - 8*G( - z,1 - z,y) + 4*G(0,1 - z, - z,1 - z,y) + 4*G(0,1 - z, - z,y
         )*G(1,z) + G(0,1 - z,y)*Pi^2 - 2*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,
         0,y) - 6*G(0,1 - z,1,0,y) + 8*G(0, - z,1 - z,y) + 8*G(0, - z,y)*G(1,z
         ) - 6*G(0,y) + 10*G(0,y)*zeta3 - G(0,y)*Pi^2 - 3*G(0,y)*G(0,z) - 1/3*
         G(0,y)*G(0,z)*Pi^2 + 2/3*G(0,y)*G(1,z)*Pi^2 + 6*G(0,y)*G(1,0,z) + 2*
         G(0,y)*G(1,0,0,z) + 4*G(0,y)*G(1,0,1,z) - 2*G(0,z)*zeta3 - 2/3*G(0,z)
         *Pi^2 + 6*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*G(0,
         1 - z,0,y) - 2*G(0,z)*G(1,1 - z,0,y) - 6*G(0,z)*G(1,0,y) + 2*G(0,z)*
         G(1,0,0,y) + 2*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,y) - 4*G(0,0, - z,1
          - z,y) - 4*G(0,0, - z,y)*G(1,z) + 4*G(0,0,y) - 2/3*G(0,0,y)*Pi^2 - 6
         *G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 4*G(0,
         0,y)*G(1,z) - 4*G(0,0,0,1,z) - 8*G(0,0,1,z) + 4*G(0,0,1,z)*G(0,y) + 4
         *G(0,0,1,z)*G(1,y) + 6*G(0,0,1,0,y) + 2*G(0,0,1,0,z) - 8*G(0,1,z) + 
         G(0,1,z)*Pi^2 + 8*G(0,1,z)*G(1 - z,y) + 4*G(0,1,z)*G(0,1 - z,y) + 4*
         G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z)*G(1,0,y) + 10*
         G(0,1,0,y) + 10*G(0,1,0,z) + 2*G(0,1,0,z)*G(0,y) - 2*G(0,1,0,z)*G(1,y
         ) + 4*G(0,1,0,1,z) - 2*G(0,1,1,0,z) - 4*G(1,1 - z, - z,1 - z,y) - G(1
         ,1 - z,y)*Pi^2 - 4*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) + 2*G(1,1 - z,
         1,0,y) + 2*G(1,y)*zeta3 - 5/3*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 - 10*
         G(1,z)*zeta3 + 7/3*G(1,z)*Pi^2 + 8*G(1,z)*G(1 - z, - z,y) - 8*G(1,z)*
         G( - z,y) - 4*G(1,z)*G(1,1 - z, - z,y) - 4*G(1,0,1 - z,y) + 4*G(1,0,1
          - z,0,y) - 4*G(1,0, - z,1 - z,y) - 4*G(1,0, - z,y)*G(1,z) + 3*G(1,0,
         y) + 1/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,z) - 2*G(1,0,y)*G(1,0,z) + 7*
         G(1,0,z) + 1/3*G(1,0,z)*Pi^2 - 10*G(1,0,z)*G(1 - z,y) + 2*G(1,0,z)*G(
         1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 10*G(1,0,0,y) + 4*G(1,0,0,y)*G(1,z)
          - 4*G(1,0,0,1,z) + 8*G(1,0,1,z) - 4*G(1,0,1,z)*G(1,y) - 6*G(1,0,1,0,
         y) - 2*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + G(1,1,y)*Pi^2 - 2/3*G(1,1,
         z)*Pi^2 + 4*G(1,1,0,1 - z,y) + 10*G(1,1,0,y) + 4*G(1,1,0,y)*G(1,z) - 
         10*G(1,1,0,z) + 2*G(1,1,0,z)*G(1,y) - 6*G(1,1,0,0,y) - 2*G(1,1,0,0,z)
          - 4*G(1,1,0,1,z) - 6*G(1,1,1,0,y) )

       + N^-1*[1-y]^-1 * (  - 15*zeta3 + 7/6*Pi^2 - 5*G(1 - z, - z,1 - z,y) - 
         4/3*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,y) - G(1 - z,0,0,y) + 3*G(1 - z,1,0
         ,y) + 5*G( - z,1 - z,y) - 2*G(0,1 - z,y) - G(0,1 - z,0,y) - 5*G(0, - 
         z,1 - z,y) - 5*G(0, - z,y)*G(1,z) + G(0,y) + 1/2*G(0,y)*Pi^2 + 4*G(0,
         y)*G(0,z) - 2*G(0,y)*G(1,z) - 3*G(0,y)*G(1,0,z) + G(0,z)*Pi^2 - 3*G(0
         ,z)*G(1 - z,0,y) + 6*G(0,z)*G(0,1 - z,y) + 3*G(0,z)*G(1,0,y) - G(0,0,
         1 - z,y) - 2*G(0,0,y) + 3*G(0,0,y)*G(0,z) - G(0,0,y)*G(1,z) + 5*G(0,0
         ,1,z) + 5*G(0,1,z) - 5*G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,y) - 2*G(0,
         1,0,y) - 9*G(0,1,0,z) - G(1,1 - z,0,y) + 1/3*G(1,y)*Pi^2 - 4/3*G(1,z)
         *Pi^2 - 5*G(1,z)*G(1 - z, - z,y) + 5*G(1,z)*G( - z,y) - G(1,0,1 - z,y
         ) - 2*G(1,0,y) - G(1,0,y)*G(1,z) - 5*G(1,0,z) + 9*G(1,0,z)*G(1 - z,y)
          - 2*G(1,0,0,y) - 5*G(1,0,1,z) - 2*G(1,1,0,y) + 9*G(1,1,0,z) )

       + N^-1*[1-z]^-1 * (  - 15*zeta3 + 7/6*Pi^2 - 5*G(1 - z, - z,1 - z,y) - 
         4/3*G(1 - z,y)*Pi^2 + 9*G(1 - z,1,0,y) + 5*G( - z,1 - z,y) + 5*G(0,
          - z,1 - z,y) + 5*G(0, - z,y)*G(1,z) + G(0,y)*Pi^2 + 4*G(0,y)*G(0,z)
          + G(0,z) + 1/2*G(0,z)*Pi^2 - 2*G(0,z)*G(1 - z,y) - 3*G(0,z)*G(1 - z,
         0,y) + G(0,z)*G(0,1 - z,y) - 2*G(0,0,z) - G(0,0,z)*G(1 - z,y) + 3*G(0
         ,0,z)*G(0,y) - 6*G(0,0,1,z) + 3*G(0,1,z) - 5*G(0,1,z)*G(1 - z,y) + 6*
         G(0,1,z)*G(0,y) - 9*G(0,1,0,y) - 3*G(0,1,0,z) - G(1,z)*Pi^2 - 5*G(1,z
         )*G(1 - z, - z,y) + 5*G(1,z)*G( - z,y) - 5*G(1,0,y) - 4*G(1,0,z) + 3*
         G(1,0,z)*G(1 - z,y) - 3*G(1,0,0,z) - 6*G(1,0,1,z) )

       + N^-1*[y+z]^-1 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N^-1 * ( 2 + 24*zeta3 - 5/6*Pi^2 + 13/60*Pi^4 - 6*G(1 - z,y) + 3*G(1
          - z,0,y) + 6*G(1 - z,0,0,y) - 6*G(1 - z,1,0,y) - 6*G( - z,1 - z,y)
          - 4*G(0,1 - z, - z,1 - z,y) - 4*G(0,1 - z, - z,y)*G(1,z) + 3*G(0,1
          - z,y) - G(0,1 - z,y)*Pi^2 + 2*G(0,1 - z,y)*G(1,0,z) + 6*G(0,1 - z,0
         ,y) + 6*G(0,1 - z,1,0,y) - 8*G(0, - z,1 - z,y) - 8*G(0, - z,y)*G(1,z)
          + 6*G(0,y) - 10*G(0,y)*zeta3 - 1/2*G(0,y)*Pi^2 - 5*G(0,y)*G(0,z) + 1/
         3*G(0,y)*G(0,z)*Pi^2 + 3*G(0,y)*G(1,z) - 2/3*G(0,y)*G(1,z)*Pi^2 - 3*
         G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,0,z) - 4*G(0,y)*G(1,0,1,z) + 2*G(0,z
         )*zeta3 - 5/6*G(0,z)*Pi^2 + 3*G(0,z)*G(1 - z,y) - 4*G(0,z)*G(0,1 - z,
         y) - 2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(1,1 - z,0,y) + 3*G(0,z)*G(1
         ,0,y) - 2*G(0,z)*G(1,0,0,y) - 2*G(0,z)*G(1,1,0,y) + 6*G(0,0,1 - z,y)
          + 4*G(0,0, - z,1 - z,y) + 4*G(0,0, - z,y)*G(1,z) - G(0,0,y) + 2/3*G(
         0,0,y)*Pi^2 + 3*G(0,0,y)*G(0,z) + 2*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(
         0,1,z) + 6*G(0,0,y)*G(1,z) + 3*G(0,0,z) + 2*G(0,0,z)*G(1 - z,y) - 3*
         G(0,0,z)*G(0,y) + 4*G(0,0,0,1,z) + 10*G(0,0,1,z) - 4*G(0,0,1,z)*G(0,y
         ) - 4*G(0,0,1,z)*G(1,y) - 6*G(0,0,1,0,y) - 2*G(0,0,1,0,z) - 3*G(0,1,z
         ) - G(0,1,z)*Pi^2 - 4*G(0,1,z)*G(0,1 - z,y) - 12*G(0,1,z)*G(0,y) + 4*
         G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z)*G(1,0,y) + 2*G(0,1,0,z) - 2*G(0,1,
         0,z)*G(0,y) + 2*G(0,1,0,z)*G(1,y) - 4*G(0,1,0,1,z) + 2*G(0,1,1,0,z)
          + 4*G(1,1 - z, - z,1 - z,y) + G(1,1 - z,y)*Pi^2 + 6*G(1,1 - z,0,y)
          - 4*G(1,1 - z,0,0,y) - 2*G(1,1 - z,1,0,y) - 2*G(1,y)*zeta3 + 3/2*G(1
         ,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 - 6*G(1,z) + 10*G(1,z)*zeta3 - 1/6*G(1,
         z)*Pi^2 - 6*G(1,z)*G( - z,y) + 4*G(1,z)*G(1,1 - z, - z,y) + 6*G(1,0,1
          - z,y) - 4*G(1,0,1 - z,0,y) + 4*G(1,0, - z,1 - z,y) + 4*G(1,0, - z,y
         )*G(1,z) + 3*G(1,0,y) - 1/3*G(1,0,y)*Pi^2 + 6*G(1,0,y)*G(1,z) + 2*G(1
         ,0,y)*G(1,0,z) + 2*G(1,0,z) - 1/3*G(1,0,z)*Pi^2 - 2*G(1,0,z)*G(1 - z,
         y) - 2*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 9*G(1,0,0,y) - 4*
         G(1,0,0,y)*G(1,z) + 3*G(1,0,0,z) + 4*G(1,0,0,1,z) + 2*G(1,0,1,z) + 4*
         G(1,0,1,z)*G(1,y) + 6*G(1,0,1,0,y) + 2*G(1,0,1,0,z) - 4*G(1,1,1 - z,0
         ,y) - G(1,1,y)*Pi^2 + 2/3*G(1,1,z)*Pi^2 - 4*G(1,1,0,1 - z,y) - 9*G(1,
         1,0,y) - 4*G(1,1,0,y)*G(1,z) + G(1,1,0,z) - 2*G(1,1,0,z)*G(1,y) + 6*
         G(1,1,0,0,y) + 2*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 6*G(1,1,1,0,y) )

       + N^-1*z*[1-y-z]^-2 * (  - Pi^2 - 13/30*Pi^4 + 8*G(0,1 - z, - z,1 - z,y
         ) + 8*G(0,1 - z, - z,y)*G(1,z) + 2*G(0,1 - z,y)*Pi^2 - 4*G(0,1 - z,y)
         *G(1,0,z) - 8*G(0,1 - z,1,0,y) + 8*G(0,y)*zeta3 - 6*G(0,y)*G(0,z) - 2/
         3*G(0,y)*G(0,z)*Pi^2 + 2/3*G(0,y)*G(1,z)*Pi^2 + 4*G(0,y)*G(1,0,0,z)
          + 4*G(0,y)*G(1,0,1,z) + 8*G(0,z)*zeta3 + 4*G(0,z)*G(0,1 - z,0,y) - 4
         *G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - 
         z,y) + 4*G(0,z)*G(1,0,0,y) + 4*G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,y)*
         G(0,z) - 8*G(0,0, - z,1 - z,y) - 8*G(0,0, - z,y)*G(1,z) - 2/3*G(0,0,y
         )*Pi^2 - 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 2/3*G(0,0,z)*
         Pi^2 - 4*G(0,0,z)*G(0,1 - z,y) - 8*G(0,0,0,1,z) + 4*G(0,0,1,z)*G(0,y)
          + 8*G(0,0,1,z)*G(1,y) + 8*G(0,0,1,0,y) + 8*G(0,0,1,0,z) + 2*G(0,1,z)
         *Pi^2 + 8*G(0,1,z)*G(0,1 - z,y) - 8*G(0,1,z)*G(1,1 - z,y) - 4*G(0,1,z
         )*G(1,0,y) + 4*G(0,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,1,
         z) - 8*G(0,1,1,0,z) - 8*G(1,1 - z, - z,1 - z,y) - 2*G(1,1 - z,y)*Pi^2
          + 4*G(1,1 - z,0,0,y) + 4*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 - 2*G(1,y
         )*G(1,z)*Pi^2 - 8*G(1,z)*zeta3 - 8*G(1,z)*G(1,1 - z, - z,y) + 4*G(1,0
         ,1 - z,0,y) - 8*G(1,0, - z,1 - z,y) - 8*G(1,0, - z,y)*G(1,z) + 6*G(1,
         0,y) + 2/3*G(1,0,y)*Pi^2 - 4*G(1,0,y)*G(1,0,z) + 6*G(1,0,z) + 2/3*G(1
         ,0,z)*Pi^2 + 8*G(1,0,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 4*G(1,0,0
         ,y)*G(1,z) - 4*G(1,0,0,1,z) - 8*G(1,0,1,z)*G(1,y) - 8*G(1,0,1,0,y) - 
         4*G(1,0,1,0,z) + 4*G(1,1,1 - z,0,y) + 4/3*G(1,1,y)*Pi^2 - 2/3*G(1,1,z
         )*Pi^2 + 4*G(1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 8*G(1,1,0,z)*G(1,
         y) - 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z) - 4*G(1,1,0,1,z) - 8*G(1,1,1,0,y
         ) )

       + N^-1*z*[1-y-z]^-1 * ( Pi^2 + 13/30*Pi^4 + 4*G(1 - z,0,0,y) - 4*G(1 - 
         z,1,0,y) - 8*G(0,1 - z, - z,1 - z,y) - 8*G(0,1 - z, - z,y)*G(1,z) - 2
         *G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,0,y) + 12*
         G(0,1 - z,1,0,y) - 16*G(0, - z,1 - z,y) - 16*G(0, - z,y)*G(1,z) + 6*
         G(0,y) - 20*G(0,y)*zeta3 + 1/3*G(0,y)*Pi^2 + 6*G(0,y)*G(0,z) + 2/3*G(
         0,y)*G(0,z)*Pi^2 - 4/3*G(0,y)*G(1,z)*Pi^2 - 6*G(0,y)*G(1,0,z) - 4*G(0
         ,y)*G(1,0,0,z) - 8*G(0,y)*G(1,0,1,z) - 6*G(0,z) + 4*G(0,z)*zeta3 - 1/
         3*G(0,z)*Pi^2 + 8*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0,1 - z,0,y) + 4*
         G(0,z)*G(1,1 - z,0,y) + 6*G(0,z)*G(1,0,y) - 4*G(0,z)*G(1,0,0,y) - 4*
         G(0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,y) + 8*G(0,0, - z,1 - z,y) + 8*G(0,
         0, - z,y)*G(1,z) - 4*G(0,0,y) + 4/3*G(0,0,y)*Pi^2 + 6*G(0,0,y)*G(0,z)
          + 4*G(0,0,y)*G(0,0,z) + 8*G(0,0,y)*G(0,1,z) + 4*G(0,0,y)*G(1,z) + 4*
         G(0,0,z) - 4*G(0,0,z)*G(1 - z,y) - 6*G(0,0,z)*G(0,y) + 8*G(0,0,0,1,z)
          + 12*G(0,0,1,z) - 8*G(0,0,1,z)*G(0,y) - 8*G(0,0,1,z)*G(1,y) - 12*G(0
         ,0,1,0,y) - 4*G(0,0,1,0,z) - 2*G(0,1,z)*Pi^2 - 8*G(0,1,z)*G(0,1 - z,y
         ) - 8*G(0,1,z)*G(0,y) + 8*G(0,1,z)*G(1,1 - z,y) + 8*G(0,1,z)*G(1,0,y)
          - 4*G(0,1,0,z) - 4*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*G(1,y) - 8*G(0,1
         ,0,1,z) + 4*G(0,1,1,0,z) + 8*G(1,1 - z, - z,1 - z,y) + 2*G(1,1 - z,y)
         *Pi^2 + 4*G(1,1 - z,0,y) - 8*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0,y) - 
         4*G(1,y)*zeta3 + 5/3*G(1,y)*Pi^2 + 2*G(1,y)*G(1,z)*Pi^2 + 20*G(1,z)*
         zeta3 - 5/3*G(1,z)*Pi^2 + 8*G(1,z)*G(1,1 - z, - z,y) + 4*G(1,0,1 - z,
         y) - 8*G(1,0,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y)*G(1
         ,z) - 2*G(1,0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,z) + 4*G(1,0,y)
         *G(1,0,z) - 10*G(1,0,z) - 2/3*G(1,0,z)*Pi^2 + 4*G(1,0,z)*G(1 - z,y)
          - 4*G(1,0,z)*G(1,1 - z,y) - 8*G(1,0,0,1 - z,y) - 10*G(1,0,0,y) - 8*
         G(1,0,0,y)*G(1,z) + 6*G(1,0,0,z) + 8*G(1,0,0,1,z) - 4*G(1,0,1,z) + 8*
         G(1,0,1,z)*G(1,y) + 12*G(1,0,1,0,y) + 4*G(1,0,1,0,z) - 8*G(1,1,1 - z,
         0,y) - 2*G(1,1,y)*Pi^2 + 4/3*G(1,1,z)*Pi^2 - 8*G(1,1,0,1 - z,y) - 10*
         G(1,1,0,y) - 8*G(1,1,0,y)*G(1,z) + 10*G(1,1,0,z) - 4*G(1,1,0,z)*G(1,y
         ) + 12*G(1,1,0,0,y) + 4*G(1,1,0,0,z) + 8*G(1,1,0,1,z) + 12*G(1,1,1,0,
         y) )

       + N^-1*z*[1-y]^-2 * ( 18*zeta3 - 1/3*Pi^2 + 6*G(1 - z, - z,1 - z,y) + 
         G(1 - z,y)*Pi^2 - 2*G( - z,1 - z,y) + 6*G(0, - z,1 - z,y) + 6*G(0, - 
         z,y)*G(1,z) - G(0,z)*Pi^2 - 6*G(0,z)*G(0,1 - z,y) - 6*G(0,0,1,z) - 2*
         G(0,1,z) + 6*G(0,1,z)*G(1 - z,y) + 6*G(0,1,0,z) + G(1,z)*Pi^2 + 6*G(1
         ,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) + 2*G(1,0,z) - 6*G(1,0,z)*G(
         1 - z,y) + 6*G(1,0,1,z) - 6*G(1,1,0,z) )

       + N^-1*z*[1-y]^-1 * (  - G(1 - z,y) + 6*G( - z,1 - z,y) + G(0,z) - 6*G(
         0,z)*G(1 - z,y) - G(1,z) + 6*G(1,z)*G( - z,y) )

       + N^-1*z^2*[1-y-z]^-2 * ( Pi^2 + 13/30*Pi^4 - 8*G(0,1 - z, - z,1 - z,y)
          - 8*G(0,1 - z, - z,y)*G(1,z) - 2*G(0,1 - z,y)*Pi^2 + 4*G(0,1 - z,y)*
         G(1,0,z) + 8*G(0,1 - z,1,0,y) - 8*G(0,y)*zeta3 + 6*G(0,y)*G(0,z) + 2/
         3*G(0,y)*G(0,z)*Pi^2 - 2/3*G(0,y)*G(1,z)*Pi^2 - 4*G(0,y)*G(1,0,0,z)
          - 4*G(0,y)*G(1,0,1,z) - 8*G(0,z)*zeta3 - 4*G(0,z)*G(0,1 - z,0,y) + 4
         *G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - 
         z,y) - 4*G(0,z)*G(1,0,0,y) - 4*G(0,z)*G(1,1,0,y) - 4*G(0,0,1 - z,y)*
         G(0,z) + 8*G(0,0, - z,1 - z,y) + 8*G(0,0, - z,y)*G(1,z) + 2/3*G(0,0,y
         )*Pi^2 + 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 2/3*G(0,0,z)*
         Pi^2 + 4*G(0,0,z)*G(0,1 - z,y) + 8*G(0,0,0,1,z) - 4*G(0,0,1,z)*G(0,y)
          - 8*G(0,0,1,z)*G(1,y) - 8*G(0,0,1,0,y) - 8*G(0,0,1,0,z) - 2*G(0,1,z)
         *Pi^2 - 8*G(0,1,z)*G(0,1 - z,y) + 8*G(0,1,z)*G(1,1 - z,y) + 4*G(0,1,z
         )*G(1,0,y) - 4*G(0,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,
         z) + 8*G(0,1,1,0,z) + 8*G(1,1 - z, - z,1 - z,y) + 2*G(1,1 - z,y)*Pi^2
          - 4*G(1,1 - z,0,0,y) - 4*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 + 2*G(1,y
         )*G(1,z)*Pi^2 + 8*G(1,z)*zeta3 + 8*G(1,z)*G(1,1 - z, - z,y) - 4*G(1,0
         ,1 - z,0,y) + 8*G(1,0, - z,1 - z,y) + 8*G(1,0, - z,y)*G(1,z) - 6*G(1,
         0,y) - 2/3*G(1,0,y)*Pi^2 + 4*G(1,0,y)*G(1,0,z) - 6*G(1,0,z) - 2/3*G(1
         ,0,z)*Pi^2 - 8*G(1,0,z)*G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 4*G(1,0,0
         ,y)*G(1,z) + 4*G(1,0,0,1,z) + 8*G(1,0,1,z)*G(1,y) + 8*G(1,0,1,0,y) + 
         4*G(1,0,1,0,z) - 4*G(1,1,1 - z,0,y) - 4/3*G(1,1,y)*Pi^2 + 2/3*G(1,1,z
         )*Pi^2 - 4*G(1,1,0,1 - z,y) - 4*G(1,1,0,y)*G(1,z) - 8*G(1,1,0,z)*G(1,
         y) + 8*G(1,1,0,0,y) + 4*G(1,1,0,0,z) + 4*G(1,1,0,1,z) + 8*G(1,1,1,0,y
         ) )

       + N^-1*z^2*[1-y]^-3 * (  - 6*zeta3 - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1
          - z,y)*Pi^2 - 2*G(0, - z,1 - z,y) - 2*G(0, - z,y)*G(1,z) + 1/3*G(0,z
         )*Pi^2 + 2*G(0,z)*G(0,1 - z,y) + 2*G(0,0,1,z) - 2*G(0,1,z)*G(1 - z,y)
          - 2*G(0,1,0,z) - 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z, - z,y) + 2*G(1,
         0,z)*G(1 - z,y) - 2*G(1,0,1,z) + 2*G(1,1,0,z) )

       + N^-1*z^2*[1-y]^-2 * (  - 2*G( - z,1 - z,y) + 2*G(0,z)*G(1 - z,y) - 2*
         G(1,z)*G( - z,y) )

       + N^-1*z^2*[1-y]^-1 * (  - G( - z,1 - z,y) + G(0,z)*G(1 - z,y) - G(1,z)
         *G( - z,y) )

       + N^-1*y*z^-2 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0,y
         )*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y*z^-1 * (  - G(1 - z,y) + G(0,y) - G(1,z) )

       + N^-1*y*[1-z]^-2 * ( 18*zeta3 - 1/3*Pi^2 + 6*G(1 - z, - z,1 - z,y) + 
         G(1 - z,y)*Pi^2 - 6*G(1 - z,1,0,y) - 2*G( - z,1 - z,y) - 6*G(0, - z,1
          - z,y) - 6*G(0, - z,y)*G(1,z) - G(0,y)*Pi^2 + 6*G(0,0,1,z) - 2*G(0,1
         ,z) + 6*G(0,1,z)*G(1 - z,y) - 6*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) + G(1,
         z)*Pi^2 + 6*G(1,z)*G(1 - z, - z,y) - 2*G(1,z)*G( - z,y) + 2*G(1,0,y)
          + 6*G(1,0,1,z) )

       + N^-1*y*[1-z]^-1 * (  - G(1 - z,y) - 6*G(1 - z,0,y) + 6*G( - z,1 - z,y
         ) - 6*G(0,1 - z,y) + G(0,y) - 6*G(0,y)*G(1,z) + 6*G(0,1,z) - G(1,z)
          + 6*G(1,z)*G( - z,y) + 6*G(1,0,y) )

       + N^-1*y^2*z^-2 * (  - G(1 - z,0,y) + G( - z,1 - z,y) - G(0,1 - z,y) - 
         G(0,y)*G(1,z) + G(0,1,z) + G(1,z)*G( - z,y) + G(1,0,y) )

       + N^-1*y^2*z^-1 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y) + G(0
         ,y)*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + N^-1*y^2*[1-z]^-3 * (  - 6*zeta3 - 2*G(1 - z, - z,1 - z,y) - 1/3*G(1
          - z,y)*Pi^2 + 2*G(1 - z,1,0,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)
         *G(1,z) + 1/3*G(0,y)*Pi^2 - 2*G(0,0,1,z) - 2*G(0,1,z)*G(1 - z,y) + 2*
         G(0,1,z)*G(0,y) - 2*G(0,1,0,y) - 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z,
          - z,y) - 2*G(1,0,1,z) )

       + N^-1*y^2*[1-z]^-2 * ( 2*G(1 - z,0,y) - 2*G( - z,1 - z,y) + 2*G(0,1 - 
         z,y) + 2*G(0,y)*G(1,z) - 2*G(0,1,z) - 2*G(1,z)*G( - z,y) - 2*G(1,0,y)
          )

       + N^-1*y^2*[1-z]^-1 * ( G(1 - z,0,y) - G( - z,1 - z,y) + G(0,1 - z,y)
          + G(0,y)*G(1,z) - G(0,1,z) - G(1,z)*G( - z,y) - G(1,0,y) )

       + Nf*[1-y-z]^-1 * ( 2/9*i_*Pi^3 - 2/9*G(1 - z,y)*Pi^2 - 8/3*G(1 - z,0,y
         ) + 4/3*G(1 - z,1,0,y) - 8/3*G(0,1 - z,y) + 8/3*G(0,y)*i_*Pi + 4/3*G(
         0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,z) - 4/3*G(0,y)*G(1,0,z) - 4/3*G(0
         ,z)*G(1 - z,0,y) - 4/3*G(0,z)*G(0,1 - z,y) - 4/3*G(0,1,z)*G(0,y) + 4/
         3*G(1,1 - z,0,y) - 2/9*G(1,z)*Pi^2 + 4/3*G(1,0,1 - z,y) - 4/3*G(1,0,y
         )*i_*Pi + 4/3*G(1,0,y)*G(1,z) - 4/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1
          - z,y) + 4/3*G(1,0,1,z) + 8/3*G(1,1,0,z) )

       + Nf*[1-y]^-1 * ( 4/3*G(1 - z,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)*i_*
         Pi + 4/3*G(0,y)*G(1,z) )

       + Nf*[1-z]^-1 * (  - 4/3*G(0,z)*i_*Pi + 4/3*G(0,z)*G(1 - z,y) + 4/3*G(0
         ,1,z) + 4/3*G(1,0,z) )

       + Nf * (  - 2/9*i_*Pi^3 + 2/9*G(1 - z,y)*Pi^2 + 4/3*G(1 - z,0,y) - 4/3*
         G(1 - z,1,0,y) + 4/3*G(0,1 - z,y) - 4/3*G(0,y)*i_*Pi - 4/3*G(0,y)*G(0
         ,z)*i_*Pi + 4/3*G(0,y)*G(1,z) + 4/3*G(0,y)*G(1,0,z) + 4/3*G(0,z)*i_*
         Pi - 4/3*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,0,y) + 4/3*G(0,z)*G(0
         ,1 - z,y) - 4/3*G(0,1,z) + 4/3*G(0,1,z)*G(0,y) - 4/3*G(1,1 - z,0,y)
          + 2/9*G(1,z)*Pi^2 - 4/3*G(1,0,1 - z,y) + 4/3*G(1,0,y)*i_*Pi - 4/3*G(
         1,0,y)*G(1,z) - 4/3*G(1,0,z) + 4/3*G(1,0,z)*i_*Pi - 4/3*G(1,0,z)*G(1
          - z,y) - 4/3*G(1,0,1,z) - 8/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-2 * ( 4/9*i_*Pi^3 - 4/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - z,1
         ,0,y) + 8/3*G(0,y)*G(0,z)*i_*Pi - 8/3*G(0,y)*G(1,0,z) - 8/3*G(0,z)*G(
         1 - z,0,y) - 8/3*G(0,z)*G(0,1 - z,y) - 8/3*G(0,1,z)*G(0,y) + 8/3*G(1,
         1 - z,0,y) - 4/9*G(1,z)*Pi^2 + 8/3*G(1,0,1 - z,y) - 8/3*G(1,0,y)*i_*
         Pi + 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z)*i_*Pi + 8/3*G(1,0,z)*G(1 - z,
         y) + 8/3*G(1,0,1,z) + 16/3*G(1,1,0,z) )

       + Nf*z*[1-y-z]^-1 * (  - 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2 + 8/3*G(1 - 
         z,0,y) - 8/3*G(1 - z,1,0,y) + 8/3*G(0,1 - z,y) - 8/3*G(0,y)*i_*Pi - 8/
         3*G(0,y)*G(0,z)*i_*Pi + 8/3*G(0,y)*G(1,z) + 8/3*G(0,y)*G(1,0,z) + 8/3
         *G(0,z)*i_*Pi - 8/3*G(0,z)*G(1 - z,y) + 8/3*G(0,z)*G(1 - z,0,y) + 8/3
         *G(0,z)*G(0,1 - z,y) - 8/3*G(0,1,z) + 8/3*G(0,1,z)*G(0,y) - 8/3*G(1,1
          - z,0,y) + 4/9*G(1,z)*Pi^2 - 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y)*i_*Pi
          - 8/3*G(1,0,y)*G(1,z) - 8/3*G(1,0,z) + 8/3*G(1,0,z)*i_*Pi - 8/3*G(1,
         0,z)*G(1 - z,y) - 8/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + Nf*z^2*[1-y-z]^-2 * (  - 4/9*i_*Pi^3 + 4/9*G(1 - z,y)*Pi^2 - 8/3*G(1
          - z,1,0,y) - 8/3*G(0,y)*G(0,z)*i_*Pi + 8/3*G(0,y)*G(1,0,z) + 8/3*G(0
         ,z)*G(1 - z,0,y) + 8/3*G(0,z)*G(0,1 - z,y) + 8/3*G(0,1,z)*G(0,y) - 8/
         3*G(1,1 - z,0,y) + 4/9*G(1,z)*Pi^2 - 8/3*G(1,0,1 - z,y) + 8/3*G(1,0,y
         )*i_*Pi - 8/3*G(1,0,y)*G(1,z) + 8/3*G(1,0,z)*i_*Pi - 8/3*G(1,0,z)*G(1
          - z,y) - 8/3*G(1,0,1,z) - 16/3*G(1,1,0,z) )

       + N*y^-2*z * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/2*G(1
         ,z)*G( - z,y) )

       + N*y^-2*z^2 * ( 9/2*G( - z,1 - z,y) - 9/2*G(0,z)*G(1 - z,y) + 9/2*G(1,
         z)*G( - z,y) )

       + N*y^-1 * (  - 2*G(1 - z, - z,1 - z,y) + 9/2*G(1 - z,y) - 13/2*G( - z,
         1 - z,y) + 2*G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) + 13/2*G(0,z)*
         G(1 - z,y) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z)*G(0,1 - z,y) - 2*G(0,z)
         *G(1,0,y) + 2*G(0,0,z)*G(1 - z,y) - 2*G(0,1,z)*G(1 - z,y) + 2*G(1,1
          - z,0,y) + 1/3*G(1,y)*Pi^2 + 9/2*G(1,z) - 2*G(1,z)*G(1 - z, - z,y)
          - 13/2*G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) + 2*G(1,0,y)*G(1,z) - 2*
         G(1,0,z)*G(1 - z,y) - 2*G(1,1,0,y) )

       + N*y^-1*z * (  - 9/2*G(1 - z,y) + 19*G( - z,1 - z,y) + 9/2*G(0,z) - 19
         *G(0,z)*G(1 - z,y) - 9/2*G(1,z) + 19*G(1,z)*G( - z,y) )

       + N*y^-1*z^2 * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/2*
         G(1,z)*G( - z,y) )

       + N*z^-1 * (  - 2*G(1 - z, - z,1 - z,y) + 9/2*G(1 - z,y) + 13/2*G(1 - z
         ,0,y) + 2*G(1 - z,0,0,y) - 2*G(1 - z,1,0,y) - 13/2*G( - z,1 - z,y) + 
         13/2*G(0,1 - z,y) + 2*G(0,1 - z,0,y) - 2*G(0, - z,1 - z,y) - 2*G(0,
          - z,y)*G(1,z) + 13/2*G(0,y)*G(1,z) + 2*G(0,z)*G(1 - z,0,y) - 2*G(0,z
         )*G(1,0,y) + 2*G(0,0,1 - z,y) + 2*G(0,0,y)*G(1,z) + 2*G(0,0,1,z) - 13/
         2*G(0,1,z) - 2*G(0,1,z)*G(1 - z,y) - 2*G(0,1,z)*G(0,y) - 2*G(0,1,0,y)
          + 2*G(1,1 - z,0,y) + 9/2*G(1,z) + 1/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z
         , - z,y) - 13/2*G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) - 13/2*G(1,0,y)
          + 2*G(1,0,y)*G(1,z) - 2*G(1,0,0,y) )

       + N*[1-y-z]^-1 * (  - 8*zeta3 - 3*Pi^2 + 73/180*Pi^4 - 11/9*i_*Pi^3 + 8
         *G(1 - z,y)*zeta3 + 17/9*G(1 - z,y)*Pi^2 - 40/3*G(1 - z,0,y) - 2/3*G(
         1 - z,0,y)*Pi^2 + 4*G(1 - z,0,0,y) + 8*G(1 - z,1,1 - z,0,y) + 2/3*G(1
          - z,1,y)*Pi^2 + 8*G(1 - z,1,0,1 - z,y) - 34/3*G(1 - z,1,0,y) - 4*G(1
          - z,1,0,0,y) - 4*G(1 - z,1,1,0,y) - 40/3*G(0,1 - z,y) + G(0,1 - z,y)
         *Pi^2 - 6*G(0,1 - z,y)*G(1,0,z) + 4*G(0,1 - z,0,y) - 4*G(0,1 - z,1,0,
         y) - 26*G(0,y) - 8*G(0,y)*zeta3 + 3/2*G(0,y)*Pi^2 - 44/3*G(0,y)*i_*Pi
          + 6*G(0,y)*G(0,z) + G(0,y)*G(0,z)*Pi^2 - 22/3*G(0,y)*G(0,z)*i_*Pi - 
         40/3*G(0,y)*G(1,z) - 1/3*G(0,y)*G(1,z)*Pi^2 + 13/3*G(0,y)*G(1,0,z) + 
         2*G(0,y)*G(1,0,0,z) - 6*G(0,y)*G(1,0,1,z) - 4*G(0,y)*G(1,1,0,z) - 8*
         G(0,z)*zeta3 - 1/6*G(0,z)*Pi^2 - 2/3*G(0,z)*G(1 - z,y)*Pi^2 - 8*G(0,z
         )*G(1 - z,0,1 - z,y) + 10/3*G(0,z)*G(1 - z,0,y) + 4*G(0,z)*G(1 - z,0,
         0,y) - 4*G(0,z)*G(1 - z,1,0,y) + 4/3*G(0,z)*G(0,1 - z,y) + 2*G(0,z)*
         G(0,1 - z,0,y) - 2*G(0,z)*G(1,1 - z,0,y) + 1/3*G(0,z)*G(1,y)*Pi^2 + 2
         *G(0,z)*G(1,0,1 - z,y) - G(0,z)*G(1,0,y) - 2*G(0,z)*G(1,0,0,y) + 2*G(
         0,z)*G(1,1,0,y) + 4*G(0,0,1 - z,y) + 2*G(0,0,1 - z,y)*G(0,z) + 16*G(0
         ,0,y) - 1/3*G(0,0,y)*Pi^2 + 3*G(0,0,y)*G(0,z) - 2*G(0,0,y)*G(0,0,z)
          + 2*G(0,0,y)*G(0,1,z) + 4*G(0,0,y)*G(1,z) + 4*G(0,0,y)*G(1,0,z) - 1/
         3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,0,y) + 2*G(0,0,z)*G(0,1 - z,y)
          + 5*G(0,0,z)*G(0,y) + 2*G(0,0,1,z)*G(0,y) - 4*G(0,1,1 - z,0,y) - 4/3
         *G(0,1,y)*Pi^2 - 1/3*G(0,1,z)*Pi^2 - 8*G(0,1,z)*G(1 - z,0,y) + 4/3*G(
         0,1,z)*G(0,y) + 2*G(0,1,z)*G(1,0,y) - 4*G(0,1,0,1 - z,y) - 8*G(0,1,0,
         y) - 4*G(0,1,0,y)*G(1,z) + 2*G(0,1,0,z)*G(0,y) - 4*G(0,1,0,z)*G(1,y)
          - 4*G(0,1,0,1,z) + 8*G(0,1,1,0,y) - G(1,1 - z,y)*Pi^2 - 28/3*G(1,1
          - z,0,y) - 2*G(1,1 - z,0,0,y) + 6*G(1,1 - z,1,0,y) + 4*G(1,y)*zeta3
          - 19/6*G(1,y)*Pi^2 - G(1,y)*G(1,z)*Pi^2 + 12*G(1,z)*zeta3 + 19/18*G(
         1,z)*Pi^2 + 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 8*G(1,z)*G(1 - z,1,0,y) - 28/
         3*G(1,0,1 - z,y) - 2*G(1,0,1 - z,0,y) + 18*G(1,0,y) - 1/3*G(1,0,y)*
         Pi^2 + 22/3*G(1,0,y)*i_*Pi - 28/3*G(1,0,y)*G(1,z) - 2*G(1,0,y)*G(1,0,
         z) + 6*G(1,0,z) - G(1,0,z)*Pi^2 + 22/3*G(1,0,z)*i_*Pi - 22/3*G(1,0,z)
         *G(1 - z,y) - 4*G(1,0,z)*G(1 - z,0,y) + 4*G(1,0,z)*G(1,1 - z,y) - 2*
         G(1,0,0,1 - z,y) - 7*G(1,0,0,y) - 2*G(1,0,0,y)*G(1,z) - 5*G(1,0,0,z)
          - 4*G(1,0,0,z)*G(1 - z,y) - 2*G(1,0,0,1,z) - 16/3*G(1,0,1,z) + 8*G(1
         ,0,1,z)*G(1 - z,y) + 4*G(1,0,1,0,y) + 2*G(1,0,1,0,z) + 2*G(1,1,1 - z,
         0,y) + 2*G(1,1,y)*Pi^2 + 5/3*G(1,1,z)*Pi^2 + 2*G(1,1,0,1 - z,y) + 19*
         G(1,1,0,y) + 2*G(1,1,0,y)*G(1,z) - 23/3*G(1,1,0,z) + 4*G(1,1,0,z)*G(1
          - z,y) + 4*G(1,1,0,z)*G(1,y) + 4*G(1,1,0,0,y) - 2*G(1,1,0,0,z) + 10*
         G(1,1,0,1,z) - 12*G(1,1,1,0,y) )

       + N*[1-y]^-1 * ( 6*zeta3 + 7/12*Pi^2 + 2*G(1 - z, - z,1 - z,y) - 2/3*G(
         1 - z,y)*Pi^2 + 73/6*G(1 - z,0,y) - 4*G(1 - z,0,0,y) + 6*G(1 - z,1,0,
         y) - 11/2*G( - z,1 - z,y) + 73/6*G(0,1 - z,y) - 4*G(0,1 - z,0,y) + 2*
         G(0, - z,1 - z,y) + 2*G(0, - z,y)*G(1,z) + 9/2*G(0,y) - 2/3*G(0,y)*
         Pi^2 + 22/3*G(0,y)*i_*Pi - 21/2*G(0,y)*G(0,z) + 73/6*G(0,y)*G(1,z) - 
         2*G(0,y)*G(1,0,z) - 2*G(0,z)*G(1 - z,0,y) + 2*G(0,z)*G(1,0,y) - 4*G(0
         ,0,1 - z,y) - 7*G(0,0,y) - 4*G(0,0,y)*G(1,z) - 2*G(0,0,1,z) - 11/2*G(
         0,1,z) + 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G(0,y) + 6*G(0,1,0,y) - 2
         *G(0,1,0,z) + 2*G(1,1 - z,0,y) + 2*G(1,y)*Pi^2 - 2/3*G(1,z)*Pi^2 + 2*
         G(1,z)*G(1 - z, - z,y) - 11/2*G(1,z)*G( - z,y) + 2*G(1,0,1 - z,y) - 9
         *G(1,0,y) + 2*G(1,0,y)*G(1,z) + 11/2*G(1,0,z) + 2*G(1,0,z)*G(1 - z,y)
          + 4*G(1,0,0,y) + 2*G(1,0,1,z) - 12*G(1,1,0,y) + 2*G(1,1,0,z) )

       + N*[1-z]^-1 * ( 6*zeta3 + 7/12*Pi^2 + 2*G(1 - z, - z,1 - z,y) - 2/3*G(
         1 - z,y)*Pi^2 + 2*G(1 - z,1,0,y) - 11/2*G( - z,1 - z,y) - 2*G(0, - z,
         1 - z,y) - 2*G(0, - z,y)*G(1,z) - 21/2*G(0,y)*G(0,z) + 9/2*G(0,z) - 2/
         3*G(0,z)*Pi^2 + 22/3*G(0,z)*i_*Pi + 73/6*G(0,z)*G(1 - z,y) - 2*G(0,z)
         *G(1 - z,0,y) + 2*G(0,z)*G(0,1 - z,y) - 7*G(0,0,z) - 4*G(0,0,z)*G(1
          - z,y) - 2*G(0,0,1,z) + 20/3*G(0,1,z) + 2*G(0,1,z)*G(1 - z,y) - 2*G(
         0,1,0,y) + 2*G(0,1,0,z) + 4/3*G(1,z)*Pi^2 + 2*G(1,z)*G(1 - z, - z,y)
          - 11/2*G(1,z)*G( - z,y) + 11/2*G(1,0,y) + 19/6*G(1,0,z) + 6*G(1,0,z)
         *G(1 - z,y) + 4*G(1,0,1,z) - 4*G(1,1,0,z) )

       + N*[y+z]^-1 * ( 2*G(1 - z,y) + 2*G(1,z) )

       + N * ( 2 - 4*zeta3 + 5/2*Pi^2 - 73/180*Pi^4 + 11/9*i_*Pi^3 - 26*G(1 - 
         z,y) - 8*G(1 - z,y)*zeta3 - 5/9*G(1 - z,y)*Pi^2 - 37/3*G(1 - z,0,y)
          + 2/3*G(1 - z,0,y)*Pi^2 - 2*G(1 - z,0,0,y) - 8*G(1 - z,1,1 - z,0,y)
          - 2/3*G(1 - z,1,y)*Pi^2 - 8*G(1 - z,1,0,1 - z,y) + 16/3*G(1 - z,1,0,
         y) + 4*G(1 - z,1,0,0,y) + 4*G(1 - z,1,1,0,y) + 38*G( - z,1 - z,y) - 
         37/3*G(0,1 - z,y) - G(0,1 - z,y)*Pi^2 + 6*G(0,1 - z,y)*G(1,0,z) - 2*
         G(0,1 - z,0,y) + 4*G(0,1 - z,1,0,y) + 26*G(0,y) + 8*G(0,y)*zeta3 - 5/
         6*G(0,y)*Pi^2 + 22/3*G(0,y)*i_*Pi + 15*G(0,y)*G(0,z) - G(0,y)*G(0,z)*
         Pi^2 + 22/3*G(0,y)*G(0,z)*i_*Pi - 37/3*G(0,y)*G(1,z) + 1/3*G(0,y)*G(1
         ,z)*Pi^2 - 7/3*G(0,y)*G(1,0,z) - 2*G(0,y)*G(1,0,0,z) + 6*G(0,y)*G(1,0
         ,1,z) + 4*G(0,y)*G(1,1,0,z) + 8*G(0,z)*zeta3 + 5/6*G(0,z)*Pi^2 - 22/3
         *G(0,z)*i_*Pi - 77/3*G(0,z)*G(1 - z,y) + 2/3*G(0,z)*G(1 - z,y)*Pi^2
          + 8*G(0,z)*G(1 - z,0,1 - z,y) - 10/3*G(0,z)*G(1 - z,0,y) - 4*G(0,z)*
         G(1 - z,0,0,y) + 4*G(0,z)*G(1 - z,1,0,y) - 4/3*G(0,z)*G(0,1 - z,y) - 
         2*G(0,z)*G(0,1 - z,0,y) + 2*G(0,z)*G(1,1 - z,0,y) - 1/3*G(0,z)*G(1,y)
         *Pi^2 - 2*G(0,z)*G(1,0,1 - z,y) + 3*G(0,z)*G(1,0,y) + 2*G(0,z)*G(1,0,
         0,y) - 2*G(0,z)*G(1,1,0,y) - 2*G(0,0,1 - z,y) - 2*G(0,0,1 - z,y)*G(0,
         z) - 7*G(0,0,y) + 1/3*G(0,0,y)*Pi^2 - 3*G(0,0,y)*G(0,z) + 2*G(0,0,y)*
         G(0,0,z) - 2*G(0,0,y)*G(0,1,z) - 2*G(0,0,y)*G(1,z) - 4*G(0,0,y)*G(1,0
         ,z) + 9*G(0,0,z) + 1/3*G(0,0,z)*Pi^2 + 2*G(0,0,z)*G(1 - z,y) - 4*G(0,
         0,z)*G(1 - z,0,y) - 2*G(0,0,z)*G(0,1 - z,y) - 5*G(0,0,z)*G(0,y) + 2*
         G(0,0,1,z) - 2*G(0,0,1,z)*G(0,y) + 4*G(0,1,1 - z,0,y) + 4/3*G(0,1,y)*
         Pi^2 + 37/3*G(0,1,z) + 1/3*G(0,1,z)*Pi^2 + 8*G(0,1,z)*G(1 - z,0,y) - 
         4/3*G(0,1,z)*G(0,y) - 2*G(0,1,z)*G(1,0,y) + 4*G(0,1,0,1 - z,y) + 6*G(
         0,1,0,y) + 4*G(0,1,0,y)*G(1,z) - 2*G(0,1,0,z)*G(0,y) + 4*G(0,1,0,z)*
         G(1,y) + 4*G(0,1,0,1,z) - 8*G(0,1,1,0,y) + G(1,1 - z,y)*Pi^2 + 10/3*
         G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) - 6*G(1,1 - z,1,0,y) - 4*G(1,y)*
         zeta3 + 5/6*G(1,y)*Pi^2 + G(1,y)*G(1,z)*Pi^2 - 26*G(1,z) - 12*G(1,z)*
         zeta3 - 37/18*G(1,z)*Pi^2 - 2/3*G(1,z)*G(1 - z,y)*Pi^2 - 8*G(1,z)*G(1
          - z,1,0,y) + 38*G(1,z)*G( - z,y) + 10/3*G(1,0,1 - z,y) + 2*G(1,0,1
          - z,0,y) - 3*G(1,0,y) + 1/3*G(1,0,y)*Pi^2 - 22/3*G(1,0,y)*i_*Pi + 10/
         3*G(1,0,y)*G(1,z) + 2*G(1,0,y)*G(1,0,z) - 50/3*G(1,0,z) + G(1,0,z)*
         Pi^2 - 22/3*G(1,0,z)*i_*Pi + 4/3*G(1,0,z)*G(1 - z,y) + 4*G(1,0,z)*G(1
          - z,0,y) - 4*G(1,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 5*G(1,0,0,
         y) + 2*G(1,0,0,y)*G(1,z) + 5*G(1,0,0,z) + 4*G(1,0,0,z)*G(1 - z,y) + 2
         *G(1,0,0,1,z) - 2/3*G(1,0,1,z) - 8*G(1,0,1,z)*G(1 - z,y) - 4*G(1,0,1,
         0,y) - 2*G(1,0,1,0,z) - 2*G(1,1,1 - z,0,y) - 2*G(1,1,y)*Pi^2 - 5/3*G(
         1,1,z)*Pi^2 - 2*G(1,1,0,1 - z,y) - 5*G(1,1,0,y) - 2*G(1,1,0,y)*G(1,z)
          + 29/3*G(1,1,0,z) - 4*G(1,1,0,z)*G(1 - z,y) - 4*G(1,1,0,z)*G(1,y) - 
         4*G(1,1,0,0,y) + 2*G(1,1,0,0,z) - 10*G(1,1,0,1,z) + 12*G(1,1,1,0,y) )

       + N*z*[1-y-z]^-2 * (  - 23/3*Pi^2 + 73/90*Pi^4 - 22/9*i_*Pi^3 + 16*G(1
          - z,y)*zeta3 - 14/9*G(1 - z,y)*Pi^2 - 4/3*G(1 - z,0,y)*Pi^2 + 16*G(1
          - z,1,1 - z,0,y) + 4/3*G(1 - z,1,y)*Pi^2 + 16*G(1 - z,1,0,1 - z,y)
          + 28/3*G(1 - z,1,0,y) - 8*G(1 - z,1,0,0,y) - 8*G(1 - z,1,1,0,y) + 2*
         G(0,1 - z,y)*Pi^2 - 12*G(0,1 - z,y)*G(1,0,z) - 8*G(0,1 - z,1,0,y) - 
         16*G(0,y)*zeta3 + 2*G(0,y)*Pi^2 - 46*G(0,y)*G(0,z) + 2*G(0,y)*G(0,z)*
         Pi^2 - 44/3*G(0,y)*G(0,z)*i_*Pi - 2/3*G(0,y)*G(1,z)*Pi^2 - 28/3*G(0,y
         )*G(1,0,z) + 4*G(0,y)*G(1,0,0,z) - 12*G(0,y)*G(1,0,1,z) - 8*G(0,y)*G(
         1,1,0,z) - 16*G(0,z)*zeta3 + 2*G(0,z)*Pi^2 - 4/3*G(0,z)*G(1 - z,y)*
         Pi^2 - 16*G(0,z)*G(1 - z,0,1 - z,y) - 28/3*G(0,z)*G(1 - z,0,y) + 8*G(
         0,z)*G(1 - z,0,0,y) - 8*G(0,z)*G(1 - z,1,0,y) + 8/3*G(0,z)*G(0,1 - z,
         y) + 4*G(0,z)*G(0,1 - z,0,y) - 4*G(0,z)*G(1,1 - z,0,y) + 2/3*G(0,z)*
         G(1,y)*Pi^2 + 4*G(0,z)*G(1,0,1 - z,y) - 4*G(0,z)*G(1,0,0,y) + 4*G(0,z
         )*G(1,1,0,y) + 4*G(0,0,1 - z,y)*G(0,z) - 2/3*G(0,0,y)*Pi^2 + 12*G(0,0
         ,y)*G(0,z) - 4*G(0,0,y)*G(0,0,z) + 4*G(0,0,y)*G(0,1,z) + 8*G(0,0,y)*
         G(1,0,z) - 2/3*G(0,0,z)*Pi^2 + 8*G(0,0,z)*G(1 - z,0,y) + 4*G(0,0,z)*
         G(0,1 - z,y) + 12*G(0,0,z)*G(0,y) + 4*G(0,0,1,z)*G(0,y) - 8*G(0,1,1
          - z,0,y) - 8/3*G(0,1,y)*Pi^2 - 2/3*G(0,1,z)*Pi^2 - 16*G(0,1,z)*G(1
          - z,0,y) + 8/3*G(0,1,z)*G(0,y) + 4*G(0,1,z)*G(1,0,y) - 8*G(0,1,0,1
          - z,y) - 12*G(0,1,0,y) - 8*G(0,1,0,y)*G(1,z) - 12*G(0,1,0,z) + 4*G(0
         ,1,0,z)*G(0,y) - 8*G(0,1,0,z)*G(1,y) - 8*G(0,1,0,1,z) + 16*G(0,1,1,0,
         y) - 2*G(1,1 - z,y)*Pi^2 - 8/3*G(1,1 - z,0,y) - 4*G(1,1 - z,0,0,y) + 
         12*G(1,1 - z,1,0,y) + 8*G(1,y)*zeta3 - 2*G(1,y)*G(1,z)*Pi^2 + 24*G(1,
         z)*zeta3 - 14/9*G(1,z)*Pi^2 + 4/3*G(1,z)*G(1 - z,y)*Pi^2 + 16*G(1,z)*
         G(1 - z,1,0,y) - 8/3*G(1,0,1 - z,y) - 4*G(1,0,1 - z,0,y) + 46*G(1,0,y
         ) - 2/3*G(1,0,y)*Pi^2 + 44/3*G(1,0,y)*i_*Pi - 8/3*G(1,0,y)*G(1,z) - 4
         *G(1,0,y)*G(1,0,z) + 46*G(1,0,z) - 2*G(1,0,z)*Pi^2 + 44/3*G(1,0,z)*i_
         *Pi + 28/3*G(1,0,z)*G(1 - z,y) - 8*G(1,0,z)*G(1 - z,0,y) + 8*G(1,0,z)
         *G(1,1 - z,y) - 4*G(1,0,0,1 - z,y) - 12*G(1,0,0,y) - 4*G(1,0,0,y)*G(1
         ,z) - 12*G(1,0,0,z) - 8*G(1,0,0,z)*G(1 - z,y) - 4*G(1,0,0,1,z) - 8/3*
         G(1,0,1,z) + 16*G(1,0,1,z)*G(1 - z,y) + 8*G(1,0,1,0,y) + 4*G(1,0,1,0,
         z) + 4*G(1,1,1 - z,0,y) + 4*G(1,1,y)*Pi^2 + 10/3*G(1,1,z)*Pi^2 + 4*G(
         1,1,0,1 - z,y) + 4*G(1,1,0,y)*G(1,z) + 20/3*G(1,1,0,z) + 8*G(1,1,0,z)
         *G(1 - z,y) + 8*G(1,1,0,z)*G(1,y) + 8*G(1,1,0,0,y) - 4*G(1,1,0,0,z)
          + 20*G(1,1,0,1,z) - 24*G(1,1,1,0,y) )

       + N*z*[1-y-z]^-1 * ( 23/3*Pi^2 - 73/90*Pi^4 + 22/9*i_*Pi^3 - 16*G(1 - z
         ,y)*zeta3 + 14/9*G(1 - z,y)*Pi^2 + 40/3*G(1 - z,0,y) + 4/3*G(1 - z,0,
         y)*Pi^2 - 4*G(1 - z,0,0,y) - 16*G(1 - z,1,1 - z,0,y) - 4/3*G(1 - z,1,
         y)*Pi^2 - 16*G(1 - z,1,0,1 - z,y) - 16/3*G(1 - z,1,0,y) + 8*G(1 - z,1
         ,0,0,y) + 8*G(1 - z,1,1,0,y) + 40/3*G(0,1 - z,y) - 2*G(0,1 - z,y)*
         Pi^2 + 12*G(0,1 - z,y)*G(1,0,z) - 4*G(0,1 - z,0,y) + 8*G(0,1 - z,1,0,
         y) + 26*G(0,y) + 16*G(0,y)*zeta3 - 11/3*G(0,y)*Pi^2 + 44/3*G(0,y)*i_*
         Pi + 46*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*Pi^2 + 44/3*G(0,y)*G(0,z)*i_*
         Pi + 40/3*G(0,y)*G(1,z) + 2/3*G(0,y)*G(1,z)*Pi^2 + 22/3*G(0,y)*G(1,0,
         z) - 4*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1,0,1,z) + 8*G(0,y)*G(1,1,0,z)
          - 26*G(0,z) + 16*G(0,z)*zeta3 - 1/3*G(0,z)*Pi^2 - 44/3*G(0,z)*i_*Pi
          - 40/3*G(0,z)*G(1 - z,y) + 4/3*G(0,z)*G(1 - z,y)*Pi^2 + 16*G(0,z)*G(
         1 - z,0,1 - z,y) + 28/3*G(0,z)*G(1 - z,0,y) - 8*G(0,z)*G(1 - z,0,0,y)
          + 8*G(0,z)*G(1 - z,1,0,y) - 8/3*G(0,z)*G(0,1 - z,y) - 4*G(0,z)*G(0,1
          - z,0,y) + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*G(1,y)*Pi^2 - 4*G(0,
         z)*G(1,0,1 - z,y) + 2*G(0,z)*G(1,0,y) + 4*G(0,z)*G(1,0,0,y) - 4*G(0,z
         )*G(1,1,0,y) - 4*G(0,0,1 - z,y) - 4*G(0,0,1 - z,y)*G(0,z) - 16*G(0,0,
         y) + 2/3*G(0,0,y)*Pi^2 - 10*G(0,0,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 4
         *G(0,0,y)*G(0,1,z) - 4*G(0,0,y)*G(1,z) - 8*G(0,0,y)*G(1,0,z) + 16*G(0
         ,0,z) + 2/3*G(0,0,z)*Pi^2 + 4*G(0,0,z)*G(1 - z,y) - 8*G(0,0,z)*G(1 - 
         z,0,y) - 4*G(0,0,z)*G(0,1 - z,y) - 14*G(0,0,z)*G(0,y) + 4*G(0,0,1,z)
          - 4*G(0,0,1,z)*G(0,y) + 8*G(0,1,1 - z,0,y) + 8/3*G(0,1,y)*Pi^2 - 40/
         3*G(0,1,z) + 2/3*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(1 - z,0,y) - 8/3*G(0,1
         ,z)*G(0,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1 - z,y) + 20*G(0,1,0,y)
          + 8*G(0,1,0,y)*G(1,z) + 8*G(0,1,0,z) - 4*G(0,1,0,z)*G(0,y) + 8*G(0,1
         ,0,z)*G(1,y) + 8*G(0,1,0,1,z) - 16*G(0,1,1,0,y) + 2*G(1,1 - z,y)*Pi^2
          + 20/3*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) - 12*G(1,1 - z,1,0,y) - 8
         *G(1,y)*zeta3 + 7/3*G(1,y)*Pi^2 + 2*G(1,y)*G(1,z)*Pi^2 - 24*G(1,z)*
         zeta3 - 7/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G(1 - z,y)*Pi^2 - 16*G(1,z)*G(1
          - z,1,0,y) + 20/3*G(1,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 58*G(1,0,y)
          + 2/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 20/3*G(1,0,y)*G(1,z) + 4
         *G(1,0,y)*G(1,0,z) - 142/3*G(1,0,z) + 2*G(1,0,z)*Pi^2 - 44/3*G(1,0,z)
         *i_*Pi - 40/3*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G(1 - z,0,y) - 8*G(1,0
         ,z)*G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 14*G(1,0,0,y) + 4*G(1,0,0,y)*
         G(1,z) + 14*G(1,0,0,z) + 8*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,1,z) - 4/
         3*G(1,0,1,z) - 16*G(1,0,1,z)*G(1 - z,y) - 8*G(1,0,1,0,y) - 4*G(1,0,1,
         0,z) - 4*G(1,1,1 - z,0,y) - 4*G(1,1,y)*Pi^2 - 10/3*G(1,1,z)*Pi^2 - 4*
         G(1,1,0,1 - z,y) - 14*G(1,1,0,y) - 4*G(1,1,0,y)*G(1,z) - 2/3*G(1,1,0,
         z) - 8*G(1,1,0,z)*G(1 - z,y) - 8*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y)
          + 4*G(1,1,0,0,z) - 20*G(1,1,0,1,z) + 24*G(1,1,1,0,y) )

       + N*z*[1-y]^-2 * (  - 3*zeta3 - 3/2*Pi^2 - G(1 - z, - z,1 - z,y) - 1/6*
         G(1 - z,y)*Pi^2 - 9*G( - z,1 - z,y) - G(0, - z,1 - z,y) - G(0, - z,y)
         *G(1,z) + 1/6*G(0,z)*Pi^2 + G(0,z)*G(0,1 - z,y) + G(0,0,1,z) - 9*G(0,
         1,z) - G(0,1,z)*G(1 - z,y) - G(0,1,0,z) - 1/6*G(1,z)*Pi^2 - G(1,z)*G(
         1 - z, - z,y) - 9*G(1,z)*G( - z,y) + 9*G(1,0,z) + G(1,0,z)*G(1 - z,y)
          - G(1,0,1,z) + G(1,1,0,z) )

       + N*z*[1-y]^-1 * (  - 9/2*G(1 - z,y) - G( - z,1 - z,y) + 9/2*G(0,z) + 
         G(0,z)*G(1 - z,y) - 9/2*G(1,z) - G(1,z)*G( - z,y) )

       + N*z^2*[1-y-z]^-2 * ( 23/3*Pi^2 - 73/90*Pi^4 + 22/9*i_*Pi^3 - 16*G(1
          - z,y)*zeta3 + 14/9*G(1 - z,y)*Pi^2 + 4/3*G(1 - z,0,y)*Pi^2 - 16*G(1
          - z,1,1 - z,0,y) - 4/3*G(1 - z,1,y)*Pi^2 - 16*G(1 - z,1,0,1 - z,y)
          - 28/3*G(1 - z,1,0,y) + 8*G(1 - z,1,0,0,y) + 8*G(1 - z,1,1,0,y) - 2*
         G(0,1 - z,y)*Pi^2 + 12*G(0,1 - z,y)*G(1,0,z) + 8*G(0,1 - z,1,0,y) + 
         16*G(0,y)*zeta3 - 2*G(0,y)*Pi^2 + 46*G(0,y)*G(0,z) - 2*G(0,y)*G(0,z)*
         Pi^2 + 44/3*G(0,y)*G(0,z)*i_*Pi + 2/3*G(0,y)*G(1,z)*Pi^2 + 28/3*G(0,y
         )*G(1,0,z) - 4*G(0,y)*G(1,0,0,z) + 12*G(0,y)*G(1,0,1,z) + 8*G(0,y)*G(
         1,1,0,z) + 16*G(0,z)*zeta3 - 2*G(0,z)*Pi^2 + 4/3*G(0,z)*G(1 - z,y)*
         Pi^2 + 16*G(0,z)*G(1 - z,0,1 - z,y) + 28/3*G(0,z)*G(1 - z,0,y) - 8*G(
         0,z)*G(1 - z,0,0,y) + 8*G(0,z)*G(1 - z,1,0,y) - 8/3*G(0,z)*G(0,1 - z,
         y) - 4*G(0,z)*G(0,1 - z,0,y) + 4*G(0,z)*G(1,1 - z,0,y) - 2/3*G(0,z)*
         G(1,y)*Pi^2 - 4*G(0,z)*G(1,0,1 - z,y) + 4*G(0,z)*G(1,0,0,y) - 4*G(0,z
         )*G(1,1,0,y) - 4*G(0,0,1 - z,y)*G(0,z) + 2/3*G(0,0,y)*Pi^2 - 12*G(0,0
         ,y)*G(0,z) + 4*G(0,0,y)*G(0,0,z) - 4*G(0,0,y)*G(0,1,z) - 8*G(0,0,y)*
         G(1,0,z) + 2/3*G(0,0,z)*Pi^2 - 8*G(0,0,z)*G(1 - z,0,y) - 4*G(0,0,z)*
         G(0,1 - z,y) - 12*G(0,0,z)*G(0,y) - 4*G(0,0,1,z)*G(0,y) + 8*G(0,1,1
          - z,0,y) + 8/3*G(0,1,y)*Pi^2 + 2/3*G(0,1,z)*Pi^2 + 16*G(0,1,z)*G(1
          - z,0,y) - 8/3*G(0,1,z)*G(0,y) - 4*G(0,1,z)*G(1,0,y) + 8*G(0,1,0,1
          - z,y) + 12*G(0,1,0,y) + 8*G(0,1,0,y)*G(1,z) + 12*G(0,1,0,z) - 4*G(0
         ,1,0,z)*G(0,y) + 8*G(0,1,0,z)*G(1,y) + 8*G(0,1,0,1,z) - 16*G(0,1,1,0,
         y) + 2*G(1,1 - z,y)*Pi^2 + 8/3*G(1,1 - z,0,y) + 4*G(1,1 - z,0,0,y) - 
         12*G(1,1 - z,1,0,y) - 8*G(1,y)*zeta3 + 2*G(1,y)*G(1,z)*Pi^2 - 24*G(1,
         z)*zeta3 + 14/9*G(1,z)*Pi^2 - 4/3*G(1,z)*G(1 - z,y)*Pi^2 - 16*G(1,z)*
         G(1 - z,1,0,y) + 8/3*G(1,0,1 - z,y) + 4*G(1,0,1 - z,0,y) - 46*G(1,0,y
         ) + 2/3*G(1,0,y)*Pi^2 - 44/3*G(1,0,y)*i_*Pi + 8/3*G(1,0,y)*G(1,z) + 4
         *G(1,0,y)*G(1,0,z) - 46*G(1,0,z) + 2*G(1,0,z)*Pi^2 - 44/3*G(1,0,z)*i_
         *Pi - 28/3*G(1,0,z)*G(1 - z,y) + 8*G(1,0,z)*G(1 - z,0,y) - 8*G(1,0,z)
         *G(1,1 - z,y) + 4*G(1,0,0,1 - z,y) + 12*G(1,0,0,y) + 4*G(1,0,0,y)*G(1
         ,z) + 12*G(1,0,0,z) + 8*G(1,0,0,z)*G(1 - z,y) + 4*G(1,0,0,1,z) + 8/3*
         G(1,0,1,z) - 16*G(1,0,1,z)*G(1 - z,y) - 8*G(1,0,1,0,y) - 4*G(1,0,1,0,
         z) - 4*G(1,1,1 - z,0,y) - 4*G(1,1,y)*Pi^2 - 10/3*G(1,1,z)*Pi^2 - 4*G(
         1,1,0,1 - z,y) - 4*G(1,1,0,y)*G(1,z) - 20/3*G(1,1,0,z) - 8*G(1,1,0,z)
         *G(1 - z,y) - 8*G(1,1,0,z)*G(1,y) - 8*G(1,1,0,0,y) + 4*G(1,1,0,0,z)
          - 20*G(1,1,0,1,z) + 24*G(1,1,1,0,y) )

       + N*z^2*[1-y]^-3 * (  - 27*zeta3 - 9*G(1 - z, - z,1 - z,y) - 3/2*G(1 - 
         z,y)*Pi^2 - 9*G(0, - z,1 - z,y) - 9*G(0, - z,y)*G(1,z) + 3/2*G(0,z)*
         Pi^2 + 9*G(0,z)*G(0,1 - z,y) + 9*G(0,0,1,z) - 9*G(0,1,z)*G(1 - z,y)
          - 9*G(0,1,0,z) - 3/2*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z, - z,y) + 9*G(1,
         0,z)*G(1 - z,y) - 9*G(1,0,1,z) + 9*G(1,1,0,z) )

       + N*z^2*[1-y]^-2 * (  - 9*G( - z,1 - z,y) + 9*G(0,z)*G(1 - z,y) - 9*G(1
         ,z)*G( - z,y) )

       + N*z^2*[1-y]^-1 * (  - 9/2*G( - z,1 - z,y) + 9/2*G(0,z)*G(1 - z,y) - 9/
         2*G(1,z)*G( - z,y) )

       + N*y*z^-2 * ( 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) + 9/2*G(0,1 - z,y
         ) + 9/2*G(0,y)*G(1,z) - 9/2*G(0,1,z) - 9/2*G(1,z)*G( - z,y) - 9/2*G(1
         ,0,y) )

       + N*y*z^-1 * (  - 9/2*G(1 - z,y) - 19*G(1 - z,0,y) + 19*G( - z,1 - z,y)
          - 19*G(0,1 - z,y) + 9/2*G(0,y) - 19*G(0,y)*G(1,z) + 19*G(0,1,z) - 9/
         2*G(1,z) + 19*G(1,z)*G( - z,y) + 19*G(1,0,y) )

       + N*y*[1-z]^-2 * (  - 3*zeta3 - 3/2*Pi^2 - G(1 - z, - z,1 - z,y) - 1/6*
         G(1 - z,y)*Pi^2 + G(1 - z,1,0,y) - 9*G( - z,1 - z,y) + G(0, - z,1 - z
         ,y) + G(0, - z,y)*G(1,z) + 1/6*G(0,y)*Pi^2 - G(0,0,1,z) - 9*G(0,1,z)
          - G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,y) - G(0,1,0,y) - 1/6*G(1,z)*
         Pi^2 - G(1,z)*G(1 - z, - z,y) - 9*G(1,z)*G( - z,y) + 9*G(1,0,y) - G(1
         ,0,1,z) )

       + N*y*[1-z]^-1 * (  - 9/2*G(1 - z,y) + G(1 - z,0,y) - G( - z,1 - z,y)
          + G(0,1 - z,y) + 9/2*G(0,y) + G(0,y)*G(1,z) - G(0,1,z) - 9/2*G(1,z)
          - G(1,z)*G( - z,y) - G(1,0,y) )

       + N*y^2*z^-2 * (  - 9/2*G(1 - z,0,y) + 9/2*G( - z,1 - z,y) - 9/2*G(0,1
          - z,y) - 9/2*G(0,y)*G(1,z) + 9/2*G(0,1,z) + 9/2*G(1,z)*G( - z,y) + 9/
         2*G(1,0,y) )

       + N*y^2*z^-1 * ( 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) + 9/2*G(0,1 - z
         ,y) + 9/2*G(0,y)*G(1,z) - 9/2*G(0,1,z) - 9/2*G(1,z)*G( - z,y) - 9/2*
         G(1,0,y) )

       + N*y^2*[1-z]^-3 * (  - 27*zeta3 - 9*G(1 - z, - z,1 - z,y) - 3/2*G(1 - 
         z,y)*Pi^2 + 9*G(1 - z,1,0,y) + 9*G(0, - z,1 - z,y) + 9*G(0, - z,y)*G(
         1,z) + 3/2*G(0,y)*Pi^2 - 9*G(0,0,1,z) - 9*G(0,1,z)*G(1 - z,y) + 9*G(0
         ,1,z)*G(0,y) - 9*G(0,1,0,y) - 3/2*G(1,z)*Pi^2 - 9*G(1,z)*G(1 - z, - z
         ,y) - 9*G(1,0,1,z) )

       + N*y^2*[1-z]^-2 * ( 9*G(1 - z,0,y) - 9*G( - z,1 - z,y) + 9*G(0,1 - z,y
         ) + 9*G(0,y)*G(1,z) - 9*G(0,1,z) - 9*G(1,z)*G( - z,y) - 9*G(1,0,y) )

       + N*y^2*[1-z]^-1 * ( 9/2*G(1 - z,0,y) - 9/2*G( - z,1 - z,y) + 9/2*G(0,1
          - z,y) + 9/2*G(0,y)*G(1,z) - 9/2*G(0,1,z) - 9/2*G(1,z)*G( - z,y) - 9/
         2*G(1,0,y) ) ;


==> anc/ggphV2L_1a.txt <==
(******
* Two-loop QCD helicity amplitudes for Z -> g g gamma 
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.9) - (4.11), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the decay kinematics (2.1). 
*
* x = s12/s123, y = s13/s123, z = s23/s123
* mxp1 = 1-x, myp1 = 1-y, mzp1 = 1-z.
******)

{eta1Region1a2L -> 2/N + Pi^4*(1/(3*N) + (53*N)/90 - 
     (17*myp1*y)/(30*N*z^2) - (173*myp1*N*y)/(45*z^2) - 1/(3*N*z) - 
     (53*N)/(90*z) + (2*y)/(3*N*z) + (143*N*y)/(45*z)) + 
   Pi^3*(((11*I)/9)*N - ((2*I)/9)*Nf - (((22*I)/9)*myp1*N*y)/z^2 + 
     (((4*I)/9)*myp1*Nf*y)/z^2 - (((11*I)/9)*N)/z + (((2*I)/9)*Nf)/z + 
     (((22*I)/9)*N*y)/z - (((4*I)/9)*Nf*y)/z) - (32*myp1*N*z)/(81*y^2) + 
   (32*mzp1*N*z)/(81*y^2) - (32*N*z)/(81*y) + (32*N*z^2)/(81*y^2) + 
   Pi^2*(-5/(6*N) + 1/(3*mxp1*N) + 1/(3*myp1*N) - 6*N + (7*N)/(3*mxp1) + 
     (3*N)/(2*myp1) + 1/(3*N*x) - N/(36*myp1^2*x) + 2/(3*N*y) - 
     (11*N)/(6*y) - y/(mxp1*N) + (N*y)/(3*mxp1) + (myp1*y)/(6*N*x^2) + 
     (2*N*y)/(9*myp1*x^2) - (11*N*y)/(18*myp1^2*x) + y^2/(3*mxp1^2*N) + 
     y^2/(6*mxp1*N) - (N*y^2)/(3*mxp1^2) - (N*y^2)/(6*mxp1) - 
     (2*N*y^2)/(3*myp1*x^2) + y^2/(6*N*x) - (N*y^2)/(12*myp1^2*x) - 
     (N*y^4)/(6*myp1^2*x) + N/(3*myp1*z^2) - (myp1*y)/(N*z^2) - 
     (35*N*y)/(6*myp1*z^2) + (83*N*y^2)/(9*myp1*z^2) - 
     (25*N*y^3)/(6*myp1*z^2) - 1/(2*N*z) - (5*N)/(12*myp1^2*z) + 
     N/(3*myp1^2*y*z) + y/(N*z) + (65*N*y)/(18*myp1^2*z) - 
     (307*N*y^2)/(36*myp1^2*z) + (37*N*y^3)/(9*myp1^2*z) + z/(3*myp1*N) - 
     (7*N*z)/(6*myp1) + (mzp1*z)/(6*N*y^2) + (3*mzp1*N*z)/(4*y^2) - 
     (2*z)/(3*N*y) + (5*N*z)/(6*y) + z^2/(3*myp1^2*N) + z^2/(6*myp1*N) + 
     (3*N*z^2)/(2*myp1^2) + (3*N*z^2)/(4*myp1) + z^2/(6*N*y) + 
     (3*N*z^2)/(4*y)) + 4*N*G[0, 0, 1, mzp1, y] - 
   (8*myp1*N*y*G[0, 0, 1, mzp1, y])/z^2 - (4*N*G[0, 0, 1, mzp1, y])/z + 
   (8*N*y*G[0, 0, 1, mzp1, y])/z - (2*G[0, 1, 0, -z, y])/N + 
   (8*myp1*y*G[0, 1, 0, -z, y])/(N*z^2) + (2*G[0, 1, 0, -z, y])/(N*z) - 
   (4*y*G[0, 1, 0, -z, y])/(N*z) + 2*N*G[0, 1, 1, mzp1, y] - 
   (4*myp1*y*G[0, 1, 1, mzp1, y])/(N*z^2) - (4*myp1*N*y*G[0, 1, 1, mzp1, y])/
    z^2 - (2*N*G[0, 1, 1, mzp1, y])/z + (4*N*y*G[0, 1, 1, mzp1, y])/z - 
   (2*G[0, 1, mzp1, 1, y])/N + 4*N*G[0, 1, mzp1, 1, y] - 
   (8*myp1*N*y*G[0, 1, mzp1, 1, y])/z^2 + (2*G[0, 1, mzp1, 1, y])/(N*z) - 
   (4*N*G[0, 1, mzp1, 1, y])/z - (4*y*G[0, 1, mzp1, 1, y])/(N*z) + 
   (8*N*y*G[0, 1, mzp1, 1, y])/z - (2*G[0, 1, mzp1, -z, y])/N + 
   (8*myp1*y*G[0, 1, mzp1, -z, y])/(N*z^2) + (2*G[0, 1, mzp1, -z, y])/(N*z) - 
   (4*y*G[0, 1, mzp1, -z, y])/(N*z) - (6*G[0, 1, -z, mzp1, y])/N - 
   2*N*G[0, 1, -z, mzp1, y] + (8*myp1*y*G[0, 1, -z, mzp1, y])/(N*z^2) + 
   (36*myp1*N*y*G[0, 1, -z, mzp1, y])/z^2 + (6*G[0, 1, -z, mzp1, y])/(N*z) + 
   (2*N*G[0, 1, -z, mzp1, y])/z - (12*y*G[0, 1, -z, mzp1, y])/(N*z) - 
   (28*N*y*G[0, 1, -z, mzp1, y])/z - (6*G[0, -z, 1, mzp1, y])/N - 
   2*N*G[0, -z, 1, mzp1, y] + (8*myp1*y*G[0, -z, 1, mzp1, y])/(N*z^2) + 
   (36*myp1*N*y*G[0, -z, 1, mzp1, y])/z^2 + (6*G[0, -z, 1, mzp1, y])/(N*z) + 
   (2*N*G[0, -z, 1, mzp1, y])/z - (12*y*G[0, -z, 1, mzp1, y])/(N*z) - 
   (28*N*y*G[0, -z, 1, mzp1, y])/z - (6*G[0, -z, mzp1, 1, y])/N - 
   2*N*G[0, -z, mzp1, 1, y] + (8*myp1*y*G[0, -z, mzp1, 1, y])/(N*z^2) + 
   (36*myp1*N*y*G[0, -z, mzp1, 1, y])/z^2 + (6*G[0, -z, mzp1, 1, y])/(N*z) + 
   (2*N*G[0, -z, mzp1, 1, y])/z - (12*y*G[0, -z, mzp1, 1, y])/(N*z) - 
   (28*N*y*G[0, -z, mzp1, 1, y])/z + (2*G[0, -z, mzp1, -z, y])/N + 
   2*N*G[0, -z, mzp1, -z, y] - (36*myp1*N*y*G[0, -z, mzp1, -z, y])/z^2 - 
   (2*G[0, -z, mzp1, -z, y])/(N*z) - (2*N*G[0, -z, mzp1, -z, y])/z + 
   (4*y*G[0, -z, mzp1, -z, y])/(N*z) + (28*N*y*G[0, -z, mzp1, -z, y])/z + 
   4*N*G[0, -z, -z, mzp1, y] + (4*myp1*y*G[0, -z, -z, mzp1, y])/(N*z^2) - 
   (40*myp1*N*y*G[0, -z, -z, mzp1, y])/z^2 - (4*N*G[0, -z, -z, mzp1, y])/z + 
   (32*N*y*G[0, -z, -z, mzp1, y])/z + (6*G[1, mzp1, -z, mzp1, y])/N + 
   2*N*G[1, mzp1, -z, mzp1, y] - (8*myp1*y*G[1, mzp1, -z, mzp1, y])/(N*z^2) - 
   (36*myp1*N*y*G[1, mzp1, -z, mzp1, y])/z^2 - (6*G[1, mzp1, -z, mzp1, y])/
    (N*z) - (2*N*G[1, mzp1, -z, mzp1, y])/z + (12*y*G[1, mzp1, -z, mzp1, y])/
    (N*z) + (28*N*y*G[1, mzp1, -z, mzp1, y])/z + 
   Pi^2*((4*N)/(9*x^2) - (4*myp1*N)/(9*x^2) - (4*N*y)/(9*x^2))*Log[mzp1] + 
   Pi^2*(N^(-1) - N/3 - (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/(3*z^2) - 1/(N*z) + 
     N/(3*z) + (2*y)/(N*z) - (2*N*y)/(3*z))*Log[mxp1]*Log[mzp1] + 
   ((2*N)/3 + (2*myp1*y)/(3*N*z^2) - (20*myp1*N*y)/(3*z^2) - (2*N)/(3*z) + 
     (16*N*y)/(3*z))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*(N^(-1) + (2*N)/3 - (2*myp1*y)/(N*z^2) - (20*myp1*N*y)/(3*z^2) - 
     1/(N*z) - (2*N)/(3*z) + (2*y)/(N*z) + (16*N*y)/(3*z))*Log[myp1]*
    Log[mzp1] + (-3/N - N + (4*myp1*y)/(N*z^2) + (18*myp1*N*y)/z^2 + 
     3/(N*z) + N/z - (6*y)/(N*z) - (14*N*y)/z)*Log[mxp1]^2*Log[myp1]*
    Log[mzp1] + (-3/N - N + (4*myp1*y)/(N*z^2) + (18*myp1*N*y)/z^2 + 
     3/(N*z) + N/z - (6*y)/(N*z) - (14*N*y)/z)*Log[mxp1]*Log[myp1]^2*
    Log[mzp1] + (-2/N - (2*N)/3 + (8*myp1*y)/(3*N*z^2) + (12*myp1*N*y)/z^2 + 
     2/(N*z) + (2*N)/(3*z) - (4*y)/(N*z) - (28*N*y)/(3*z))*Log[myp1]^3*
    Log[mzp1] + Pi^2*(-1/3*N + (2*myp1*N*y)/(3*z^2) + N/(3*z) - 
     (2*N*y)/(3*z))*Log[mzp1]^2 + Pi*(((22*I)/3)*N + (((22*I)/3)*N)/mxp1 - 
     ((4*I)/3)*Nf - (((4*I)/3)*Nf)/mxp1 - (((44*I)/3)*myp1*N)/z + 
     (((8*I)/3)*myp1*Nf)/z)*Log[x] + 
   Pi^2*(3/(2*N) - 1/(6*mxp1*N) - 1/(2*myp1*N) - N/18 + (13*N)/(6*mxp1) - 
     N/(3*myp1) + (2*Nf)/9 - (4*N)/(9*x^2) + (5*N)/(9*x) + 1/(6*N*y) - 
     N/(6*y) + (4*N*y)/(9*x^2) - (4*N*y)/(9*x) - N/(3*z^2) - N/(3*y*z^2) + 
     (2*N*y)/(3*z^2) - (4*myp1*Nf*y)/(9*z^2) - 2/(3*N*z) - (73*N)/(18*z) - 
     (2*Nf)/(9*z) + (2*N)/(3*y*z) + (5*y)/(3*N*z) + (25*N*y)/(9*z) + 
     (4*Nf*y)/(9*z))*Log[x] + Pi^2*(-2/(3*N) + (2*myp1*y)/(3*N*z^2) + 
     (16*myp1*N*y)/(3*z^2) + 2/(3*N*z) - (4*y)/(3*N*z) - (4*N*y)/z)*Log[mxp1]*
    Log[x] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((44*I)/3)*myp1*N*y)/z^2 - 
     (((8*I)/3)*myp1*Nf*y)/z^2 + (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - 
     (((44*I)/3)*N*y)/z + (((8*I)/3)*Nf*y)/z)*Log[mxp1]*Log[x] + 
   (9/N - 2/(mxp1*N) - 3/(myp1*N) + 26*N - (14*N)/mxp1 + (5*N)/(2*myp1) + 
     (8*N)/(3*myp1^2*x) - 4/(N*y) + (11*N)/y - (8*N*y)/(myp1^2*x) + 
     (8*N*y^2)/(myp1^2*x) - (2*N)/(myp1*z^2) + (6*myp1*y)/(N*z^2) + 
     (35*N*y)/(myp1*z^2) - (166*N*y^2)/(3*myp1*z^2) + (25*N*y^3)/(myp1*z^2) + 
     3/(N*z) + N/(2*myp1^2*z) - (2*N)/(myp1^2*y*z) - (2*y)/(N*z) + 
     (19*N*y)/(3*myp1^2*z) - (37*N*y^2)/(6*myp1^2*z) + (4*N*y^3)/(myp1^2*z) - 
     (2*z)/(myp1^2*N) - (2*z)/(myp1*N) - (9*N*z)/myp1^2 + (7*N*z)/myp1 - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (4*z)/(N*y) - (5*N*z)/y - 
     (2*z^2)/(myp1^2*N) - z^2/(myp1*N) - (9*N*z^2)/myp1^2 - 
     (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*Log[mxp1]*Log[x] + 
   Pi^2*(N^(-1) - (2*myp1*y)/(3*N*z^2) - (16*myp1*N*y)/(3*z^2) - 1/(N*z) + 
     (2*y)/(N*z) + (4*N*y)/z)*Log[myp1]*Log[x] + 
   Pi^2*(-N^(-1) + N/3 + (4*myp1*y)/(3*N*z^2) + (14*myp1*N*y)/(3*z^2) + 
     1/(N*z) - N/(3*z) - (2*y)/(N*z) - (10*N*y)/(3*z))*Log[mzp1]*Log[x] + 
   (6/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (28*N*y)/z)*Log[mxp1]*Log[myp1]*Log[mzp1]*Log[x] + 
   (3/N + N - (4*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 - 3/(N*z) - N/z + 
     (6*y)/(N*z) + (14*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[x] + 
   (-1/2*1/N - 1/(mxp1*N) - (65*N)/6 - (35*N)/(3*mxp1) + (4*Nf)/3 + 
     (4*Nf)/(3*mxp1) + (2*myp1)/(N*z) + (23*myp1*N)/z - (8*myp1*Nf)/(3*z))*
    Log[x]^2 + Pi^2*(-1/6*1/N + N/3 + (myp1*y)/(3*N*z^2) - 
     (2*myp1*N*y)/(3*z^2) + 1/(6*N*z) - N/(3*z) - y/(3*N*z) + (2*N*y)/(3*z))*
    Log[x]^2 + (-9/(2*N) - 1/(mxp1*N) + N/6 - (3*N)/mxp1 - (4*Nf)/3 - 
     1/(2*N*y) - N/(2*y) - (3*myp1*N*y)/z^2 + (8*myp1*Nf*y)/(3*z^2) + 
     (5*myp1)/(N*z) + (25*N)/(3*z) + (4*Nf)/(3*z) - (17*N*y)/(3*z) - 
     (8*Nf*y)/(3*z))*Log[mxp1]*Log[x]^2 + 
   (3/N - N - (4*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 - 3/(N*z) + N/z + 
     (6*y)/(N*z) + (10*N*y)/z)*Log[mxp1]^2*Log[x]^2 + 
   (2/N - 2/(3*mxp1*N) - 5/(6*myp1*N) + (17*N)/9 + (10*N)/(3*mxp1) - N/myp1 - 
     (4*N)/(9*myp1^2*x^2) + (5*N)/(9*myp1^3*x) + 1/(6*N*y) + N/(6*y) + 
     (4*N*y)/(3*myp1^2*x^2) - (19*N*y)/(9*myp1^3*x) - 
     (4*N*y^2)/(3*myp1^2*x^2) + (14*N*y^2)/(3*myp1^3*x) + 
     (8*N*y^3)/(9*myp1^2*x^2) - (28*N*y^3)/(9*myp1^3*x) + 
     (8*N*y^4)/(9*myp1^3*x) + (2*N*y)/(myp1^2*z^2) - (myp1*N*y)/z^2 - 
     (10*N*y^2)/(3*myp1^2*z^2) + (7*N*y^3)/(3*myp1^2*z^2) - 
     (5*N*y^4)/(9*myp1^2*z^2) + 1/(3*N*z) - (11*N)/(2*z) - N/(myp1^3*z) + 
     (4*y)/(3*N*z) + (31*N*y)/(3*z) + (8*N*y)/(3*myp1^3*z) - 
     (N*y^2)/(3*myp1^3*z) - (11*N*y^3)/(9*myp1^3*z) + 
     (7*N*y^4)/(9*myp1^3*z) - z/(3*myp1^2*N) + (7*N*z)/(6*myp1^2) - 
     z^2/(3*myp1^3*N) - (3*N*z^2)/(2*myp1^3))*Log[x]^3 + 
   (2/(3*N) - (2*N)/3 - (4*myp1*y)/(3*N*z^2) + (4*myp1*N*y)/(3*z^2) - 
     2/(3*N*z) + (2*N)/(3*z) + (4*y)/(3*N*z) - (4*N*y)/(3*z))*Log[mxp1]*
    Log[x]^3 + (N^(-1) + N/3 - (4*myp1*y)/(3*N*z^2) - (6*myp1*N*y)/z^2 - 
     1/(N*z) - N/(3*z) + (2*y)/(N*z) + (14*N*y)/(3*z))*Log[myp1]*Log[x]^3 + 
   (-N^(-1) - N/3 + (4*myp1*y)/(3*N*z^2) + (6*myp1*N*y)/z^2 + 1/(N*z) + 
     N/(3*z) - (2*y)/(N*z) - (14*N*y)/(3*z))*Log[mzp1]*Log[x]^3 + 
   (-1/12*1/N - N/6 + (5*myp1*N*y)/(3*z^2) + 1/(12*N*z) + N/(6*z) - 
     y/(6*N*z) - (4*N*y)/(3*z))*Log[x]^4 + 
   Pi*(((-22*I)/3)*N + (((22*I)/3)*N)/myp1 + ((4*I)/3)*Nf - 
     (((4*I)/3)*Nf)/myp1 - (((44*I)/3)*N*y)/z + (((8*I)/3)*Nf*y)/z)*Log[y] + 
   Pi^2*(1/(2*N) + 11/(6*mxp1*N) + 1/(3*myp1*N) + (83*N)/18 + 
     (17*N)/(6*mxp1) - (3*N)/myp1 - (8*N)/(9*myp1^2*x^2) + 
     (8*myp1*N)/(9*x^2) - 1/(6*N*x) - (13*N)/(9*x) + (10*N)/(9*myp1^3*x) + 
     1/(6*N*y) + (5*N)/(6*y) - (2*y)/(mxp1^2*N) + (2*N*y)/(3*mxp1^2) + 
     (8*N*y)/(3*myp1^2*x^2) + (8*N*y)/(9*x) - (38*N*y)/(9*myp1^3*x) + 
     (2*y^2)/(3*mxp1^3*N) - (2*N*y^2)/(3*mxp1^3) - (8*N*y^2)/(3*myp1^2*x^2) + 
     (28*N*y^2)/(3*myp1^3*x) + (16*N*y^3)/(9*myp1^2*x^2) - 
     (56*N*y^3)/(9*myp1^3*x) + (16*N*y^4)/(9*myp1^3*x) + (2*N)/(3*z^2) + 
     (2*N)/(3*y*z^2) - (13*N*y)/(9*z^2) + (4*N*y)/(myp1^2*z^2) + 
     (N*y^2)/(9*z^2) - (20*N*y^2)/(3*myp1^2*z^2) + 
     (14*N*y^3)/(3*myp1^2*z^2) - (10*N*y^4)/(9*myp1^2*z^2) - 2/(N*z) - 
     (77*N)/(18*z) - (2*N)/(myp1^3*z) - (4*N)/(3*y*z) + (7*y)/(3*N*z) + 
     (167*N*y)/(9*z) + (16*N*y)/(3*myp1^3*z) - (2*N*y^2)/(3*myp1^3*z) - 
     (22*N*y^3)/(9*myp1^3*z) + (14*N*y^4)/(9*myp1^3*z) - z/(3*myp1^2*N) + 
     (7*N*z)/(6*myp1^2) - z^2/(3*myp1^3*N) - (3*N*z^2)/(2*myp1^3))*Log[y] + 
   Pi^2*(-2/(3*N) - N/3 + (4*myp1*y)/(3*N*z^2) + (6*myp1*N*y)/z^2 + 
     2/(3*N*z) + N/(3*z) - (4*y)/(3*N*z) - (14*N*y)/(3*z))*Log[mxp1]*Log[y] + 
   Pi^2*(N^(-1) + (2*N)/3 - (10*myp1*y)/(3*N*z^2) - (20*myp1*N*y)/(3*z^2) - 
     1/(N*z) - (2*N)/(3*z) + (2*y)/(N*z) + (16*N*y)/(3*z))*Log[myp1]*Log[y] + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((44*I)/3)*myp1*N*y)/z^2 - 
     (((8*I)/3)*myp1*Nf*y)/z^2 + (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - 
     (((44*I)/3)*N*y)/z + (((8*I)/3)*Nf*y)/z)*Log[myp1]*Log[y] + 
   (-N^(-1) - 5/(mxp1*N) - 2/(myp1*N) + 9*N - (9*N)/myp1 + (myp1^2*N)/mxp1 - 
     2/(N*x) - (5*N)/(2*myp1^2*x) + (6*y)/(mxp1*N) + (2*myp1*y)/(mxp1^2*N) - 
     (2*myp1*N*y)/mxp1^2 - (myp1*y)/(N*x^2) - (4*N*y)/(3*myp1*x^2) + 
     (35*N*y)/(3*myp1^2*x) - y^2/(mxp1*N) + (4*N*y^2)/(myp1*x^2) - 
     y^2/(N*x) - (29*N*y^2)/(6*myp1^2*x) + (N*y^4)/(myp1^2*x) - 
     (2*N)/(myp1*z^2) + (6*myp1*y)/(N*z^2) + (35*N*y)/(myp1*z^2) - 
     (166*N*y^2)/(3*myp1*z^2) + (25*N*y^3)/(myp1*z^2) + 7/(N*z) + 
     (21*N)/(2*myp1^2*z) - (10*y)/(N*z) - (151*N*y)/(3*myp1^2*z) + 
     (475*N*y^2)/(6*myp1^2*z) - (34*N*y^3)/(myp1^2*z))*Log[myp1]*Log[y] + 
   (-N^(-1) + (4*myp1*y)/(N*z^2) + 1/(N*z) - (2*y)/(N*z))*Log[mxp1]^2*
    Log[myp1]*Log[y] + (-N^(-1) + (4*myp1*y)/(N*z^2) + 1/(N*z) - (2*y)/(N*z))*
    Log[mxp1]*Log[myp1]^2*Log[y] + (-N + (2*myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/z^2 + N/z - (2*N*y)/z)*Log[myp1]^3*Log[y] + 
   (-2*N - (2*myp1*y)/(N*z^2) + (20*myp1*N*y)/z^2 + (2*N)/z - (16*N*y)/z)*
    Log[mxp1]^2*Log[mzp1]*Log[y] + (6/N + 2*N - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + (12*y)/(N*z) + (28*N*y)/z)*
    Log[mxp1]*Log[myp1]*Log[mzp1]*Log[y] + 
   (-N + (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + N/z - (2*N*y)/z)*Log[myp1]^2*
    Log[mzp1]*Log[y] + Pi^2*(1/(3*N) - (8*N)/3 + (2*myp1*y)/(3*N*z^2) + 
     (16*myp1*N*y)/(3*z^2) - 1/(3*N*z) + (8*N)/(3*z) + (2*y)/(3*N*z) - 
     (16*N*y)/(3*z))*Log[x]*Log[y] + Pi*(((22*I)/3)*N - ((4*I)/3)*Nf - 
     (((44*I)/3)*myp1*N*y)/z^2 + (((8*I)/3)*myp1*Nf*y)/z^2 - 
     (((22*I)/3)*N)/z + (((4*I)/3)*Nf)/z + (((44*I)/3)*N*y)/z - 
     (((8*I)/3)*Nf*y)/z)*Log[x]*Log[y] + 
   (-5/N + 4/(mxp1*N) + 4/(myp1*N) + (31*N)/3 - (12*N)/mxp1 - 
     (35*N)/(6*myp1) - (4*Nf)/3 + (4*Nf)/(3*myp1) + (8*N*y)/mxp1^2 - 
     (16*N*y)/(3*mxp1) - (8*N*y)/(3*myp1^2*x) + (16*N*y^2)/(3*myp1^2*x) - 
     (16*N*y^3)/(3*myp1^2*x) + (2*N)/(myp1*z^2) - (6*myp1*y)/(N*z^2) - 
     (35*N*y)/(myp1*z^2) + (166*N*y^2)/(3*myp1*z^2) - (25*N*y^3)/(myp1*z^2) - 
     3/(N*z) + (11*N)/(2*myp1^2*z) + (6*y)/(N*z) + (65*N*y)/(3*myp1^2*z) - 
     (8*Nf*y)/(3*z) - (359*N*y^2)/(6*myp1^2*z) + (30*N*y^3)/(myp1^2*z))*
    Log[x]*Log[y] + (3/N + 3/(mxp1*N) + (17*N)/3 - (7*N)/mxp1 + 
     (8*N)/(3*myp1^2*x^2) - (10*N)/(3*myp1^3*x) - (8*N*y)/(myp1^2*x^2) + 
     (38*N*y)/(3*myp1^3*x) + (8*N*y^2)/(myp1^2*x^2) - (28*N*y^2)/(myp1^3*x) - 
     (16*N*y^3)/(3*myp1^2*x^2) + (56*N*y^3)/(3*myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (12*N*y)/(myp1^2*z^2) + 
     (20*N*y^2)/(myp1^2*z^2) - (14*N*y^3)/(myp1^2*z^2) + 
     (10*N*y^4)/(3*myp1^2*z^2) - (6*myp1)/(N*z) + (6*N)/(myp1^3*z) - 
     (16*N*y)/(myp1^3*z) + (2*N*y^2)/(myp1^3*z) + (22*N*y^3)/(3*myp1^3*z) - 
     (14*N*y^4)/(3*myp1^3*z))*Log[mxp1]*Log[x]*Log[y] + 
   (-3/N + 3/(myp1*N) + (25*N)/3 + (2*N)/myp1 - (4*Nf)/3 + (8*N)/(3*x^2) - 
     (10*N)/(3*x) + (2*N)/y - (8*N*y)/(3*x^2) + (8*N*y)/(3*x) + (2*N)/z^2 + 
     (2*N)/(y*z^2) - (4*N*y)/z^2 + (8*myp1*Nf*y)/(3*z^2) - (23*N)/(3*z) + 
     (4*Nf)/(3*z) - (4*N)/(y*z) - (6*y)/(N*z) + (46*N*y)/(3*z) - 
     (8*Nf*y)/(3*z))*Log[myp1]*Log[x]*Log[y] + 
   (2/N - (8*myp1*y)/(N*z^2) - 2/(N*z) + (4*y)/(N*z))*Log[mxp1]*Log[myp1]*
    Log[x]*Log[y] + (N^(-1) + N - (6*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - 
     1/(N*z) - N/z + (2*y)/(N*z) + (2*N*y)/z)*Log[myp1]^2*Log[x]*Log[y] + 
   (11/(2*N) + 4/(mxp1*N) - 1/(2*myp1*N) + (11*N)/6 + (14*N)/(3*mxp1) - 
     (5*N)/myp1 + (4*Nf)/3 + (4*N)/(3*x^2) - (4*N)/(3*myp1^2*x^2) - 
     1/(2*N*x) - (8*N)/(3*x) + (5*N)/(3*myp1^3*x) + 1/(2*N*y) + (3*N)/(2*y) - 
     (3*y)/(mxp1^2*N) + (7*N*y)/(3*mxp1^2) + (8*N*y)/(3*mxp1) - 
     (4*N*y)/(3*x^2) + (4*N*y)/(myp1^2*x^2) + (4*N*y)/(3*x) - 
     (19*N*y)/(3*myp1^3*x) + y^2/(mxp1^3*N) - (N*y^2)/mxp1^3 - 
     (4*N*y^2)/(myp1^2*x^2) + (14*N*y^2)/(myp1^3*x) + 
     (8*N*y^3)/(3*myp1^2*x^2) - (28*N*y^3)/(3*myp1^3*x) + 
     (8*N*y^4)/(3*myp1^3*x) + N/z^2 + N/(y*z^2) - (2*N*y)/(3*z^2) + 
     (6*N*y)/(myp1^2*z^2) - (8*myp1*Nf*y)/(3*z^2) - (4*N*y^2)/(3*z^2) - 
     (10*N*y^2)/(myp1^2*z^2) + (7*N*y^3)/(myp1^2*z^2) - 
     (5*N*y^4)/(3*myp1^2*z^2) - 7/(N*z) - (3*N)/z - (3*N)/(myp1^3*z) - 
     (4*Nf)/(3*z) - (2*N)/(y*z) + (11*y)/(N*z) + (28*N*y)/z + 
     (8*N*y)/(myp1^3*z) + (8*Nf*y)/(3*z) - (N*y^2)/(myp1^3*z) - 
     (11*N*y^3)/(3*myp1^3*z) + (7*N*y^4)/(3*myp1^3*z) - z/(myp1^2*N) + 
     (7*N*z)/(2*myp1^2) - z^2/(myp1^3*N) - (9*N*z^2)/(2*myp1^3))*Log[x]^2*
    Log[y] + (-3/N + 2*N + (6*myp1*y)/(N*z^2) + (12*myp1*N*y)/z^2 + 3/(N*z) - 
     (2*N)/z - (6*y)/(N*z) - (8*N*y)/z)*Log[mxp1]*Log[x]^2*Log[y] + 
   (2/N + 3*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (3*N)/z + 
     (4*y)/(N*z) + (18*N*y)/z)*Log[myp1]*Log[x]^2*Log[y] + 
   (-N + (4*myp1*y)/(3*N*z^2) + (2*myp1*N*y)/z^2 + N/z - (2*N*y)/z)*Log[x]^3*
    Log[y] + Pi^2*(-1/6*1/N + (7*N)/6 - (7*myp1*N*y)/(3*z^2) + 1/(6*N*z) - 
     (7*N)/(6*z) - y/(3*N*z) + (7*N*y)/(3*z))*Log[y]^2 + 
   (3/(2*N) - 1/(myp1*N) + (9*N)/2 - (7*N)/(2*myp1) + (2*y)/(N*z) + 
     (8*N*y)/z)*Log[y]^2 + (1/(2*N) - 1/(myp1*N) + (3*N)/2 + (2*N)/myp1 - 
     1/(2*N*x) - N/x - (6*myp1*N*y)/z^2 - (5*N)/(2*z) + (5*y)/(N*z) + 
     (5*N*y)/z)*Log[myp1]*Log[y]^2 + (2/N - (8*myp1*y)/(N*z^2) - 2/(N*z) + 
     (4*y)/(N*z))*Log[mxp1]*Log[myp1]*Log[y]^2 + 
   (N^(-1) + 2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - 1/(N*z) - 
     (2*N)/z + (2*y)/(N*z) + (4*N*y)/z)*Log[myp1]^2*Log[y]^2 + 
   (-11/(2*N) - 5/(2*mxp1*N) + 2/(myp1*N) - (67*N)/6 - (15*N)/(2*mxp1) + 
     (3*N)/myp1 - (4*N)/(3*x^2) + (4*N)/(3*myp1^2*x^2) + 1/(2*N*x) + 
     (8*N)/(3*x) - (5*N)/(3*myp1^3*x) - 1/(2*N*y) - (3*N)/(2*y) + 
     (3*y)/(mxp1^2*N) - (N*y)/mxp1^2 + (4*N*y)/(3*x^2) - 
     (4*N*y)/(myp1^2*x^2) - (4*N*y)/(3*x) + (19*N*y)/(3*myp1^3*x) - 
     y^2/(mxp1^3*N) + (N*y^2)/mxp1^3 + (4*N*y^2)/(myp1^2*x^2) - 
     (14*N*y^2)/(myp1^3*x) - (8*N*y^3)/(3*myp1^2*x^2) + 
     (28*N*y^3)/(3*myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) - N/z^2 - N/(y*z^2) + 
     (29*N*y)/(3*z^2) - (6*N*y)/(myp1^2*z^2) - (23*N*y^2)/(3*z^2) + 
     (10*N*y^2)/(myp1^2*z^2) - (7*N*y^3)/(myp1^2*z^2) + 
     (5*N*y^4)/(3*myp1^2*z^2) + 4/(N*z) + (103*N)/(6*z) + (3*N)/(myp1^3*z) + 
     (2*N)/(y*z) - (11*y)/(N*z) - (136*N*y)/(3*z) - (8*N*y)/(myp1^3*z) + 
     (N*y^2)/(myp1^3*z) + (11*N*y^3)/(3*myp1^3*z) - (7*N*y^4)/(3*myp1^3*z) + 
     z/(myp1^2*N) - (7*N*z)/(2*myp1^2) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*Log[x]*Log[y]^2 + 
   (2/N + N - (4*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 - 2/(N*z) - N/z + 
     (4*y)/(N*z) + (14*N*y)/z)*Log[mxp1]*Log[x]*Log[y]^2 + 
   (-3/N + (6*myp1*y)/(N*z^2) + (16*myp1*N*y)/z^2 + 3/(N*z) - (6*y)/(N*z) - 
     (12*N*y)/z)*Log[myp1]*Log[x]*Log[y]^2 + 
   (1/(2*N) - N/2 - (2*myp1*y)/(N*z^2) + (myp1*N*y)/z^2 - 1/(2*N*z) + 
     N/(2*z) + y/(N*z) - (N*y)/z)*Log[x]^2*Log[y]^2 + 
   (4/(3*N) + 5/(6*mxp1*N) - 1/(6*myp1*N) + (32*N)/9 + (5*N)/(2*mxp1) - 
     (5*N)/(3*myp1) + (4*N)/(9*x^2) - (4*N)/(9*myp1^2*x^2) - 1/(6*N*x) - 
     (8*N)/(9*x) + (5*N)/(9*myp1^3*x) + 1/(6*N*y) + N/(2*y) - y/(mxp1^2*N) + 
     (N*y)/(3*mxp1^2) - (4*N*y)/(9*x^2) + (4*N*y)/(3*myp1^2*x^2) + 
     (4*N*y)/(9*x) - (19*N*y)/(9*myp1^3*x) + y^2/(3*mxp1^3*N) - 
     (N*y^2)/(3*mxp1^3) - (4*N*y^2)/(3*myp1^2*x^2) + 
     (14*N*y^2)/(3*myp1^3*x) + (8*N*y^3)/(9*myp1^2*x^2) - 
     (28*N*y^3)/(9*myp1^3*x) + (8*N*y^4)/(9*myp1^3*x) + N/(3*z^2) + 
     N/(3*y*z^2) - (11*N*y)/(9*z^2) + (2*N*y)/(myp1^2*z^2) + 
     (5*N*y^2)/(9*z^2) - (10*N*y^2)/(3*myp1^2*z^2) + 
     (7*N*y^3)/(3*myp1^2*z^2) - (5*N*y^4)/(9*myp1^2*z^2) - 4/(3*N*z) - 
     (44*N)/(9*z) - N/(myp1^3*z) - (2*N)/(3*y*z) + (8*y)/(3*N*z) + 
     (127*N*y)/(9*z) + (8*N*y)/(3*myp1^3*z) - (N*y^2)/(3*myp1^3*z) - 
     (11*N*y^3)/(9*myp1^3*z) + (7*N*y^4)/(9*myp1^3*z) - z/(3*myp1^2*N) + 
     (7*N*z)/(6*myp1^2) - z^2/(3*myp1^3*N) - (3*N*z^2)/(2*myp1^3))*Log[y]^3 + 
   (-2/(3*N) - N/3 + (4*myp1*y)/(3*N*z^2) + (6*myp1*N*y)/z^2 + 2/(3*N*z) + 
     N/(3*z) - (4*y)/(3*N*z) - (14*N*y)/(3*z))*Log[mxp1]*Log[y]^3 + 
   (N^(-1) + N/3 - (8*myp1*y)/(3*N*z^2) - (6*myp1*N*y)/z^2 - 1/(N*z) - 
     N/(3*z) + (2*y)/(N*z) + (14*N*y)/(3*z))*Log[myp1]*Log[y]^3 + 
   ((-2*N)/3 + (2*myp1*y)/(3*N*z^2) + (4*myp1*N*y)/(3*z^2) + (2*N)/(3*z) - 
     (4*N*y)/(3*z))*Log[x]*Log[y]^3 + (-1/12*1/N + N/3 + (myp1*y)/(6*N*z^2) - 
     (2*myp1*N*y)/(3*z^2) + 1/(12*N*z) - N/(3*z) - y/(6*N*z) + (2*N*y)/(3*z))*
    Log[y]^4 + Pi^2*(-2/(3*N) + 1/(mxp1*N) + 1/(6*myp1*N) + (5*N)/3 + 
     N/(3*mxp1) - N/(3*myp1) + (4*myp1*N)/(9*x^2) - 1/(6*N*x) - (5*N)/(9*x) + 
     N/(3*y) - y/(mxp1^2*N) + (N*y)/(3*mxp1^2) + (4*N*y)/(9*x) + 
     y^2/(3*mxp1^3*N) - (N*y^2)/(3*mxp1^3) + N/(3*z^2) + N/(3*y*z^2) - 
     (2*N*y)/(9*z^2) - (4*N*y^2)/(9*z^2) - 2/(3*N*z) - (11*N)/(9*z) - 
     (2*N)/(3*y*z) + (4*y)/(3*N*z) + (34*N*y)/(9*z))*Log[z] + 
   Pi^2*(2/(3*N) + N/3 - (4*myp1*y)/(3*N*z^2) - (6*myp1*N*y)/z^2 - 
     2/(3*N*z) - N/(3*z) + (4*y)/(3*N*z) + (14*N*y)/(3*z))*Log[mxp1]*Log[z] + 
   (-4/(3*N) - (2*N)/3 + (8*myp1*y)/(3*N*z^2) + (12*myp1*N*y)/z^2 + 
     4/(3*N*z) + (2*N)/(3*z) - (8*y)/(3*N*z) - (28*N*y)/(3*z))*Log[mxp1]^3*
    Log[z] + Pi^2*(-1/3*1/N - N/3 + (2*myp1*y)/(3*N*z^2) + 
     (2*myp1*N*y)/(3*z^2) + 1/(3*N*z) + N/(3*z) - (2*y)/(3*N*z) - 
     (2*N*y)/(3*z))*Log[mzp1]*Log[z] + 
   (5/(mxp1*N) + 3/(myp1*N) + 43*N - N/mxp1 - (5*N)/(2*myp1) - 2/(N*x) - 
     (5*N)/(2*myp1^2*x) + (8*N)/(3*myp1*x) - 4/(N*y) + (11*N)/y - 
     (2*y)/(mxp1^2*N) + (6*y)/(mxp1*N) + (2*N*y)/mxp1^2 - (2*N*y)/mxp1 - 
     (myp1*y)/(N*x^2) - (4*N*y)/(3*myp1*x^2) + (43*N*y)/(3*myp1^2*x) - 
     (16*N*y)/(3*myp1*x) - (2*y^2)/(mxp1^2*N) - y^2/(mxp1*N) + 
     (2*N*y^2)/mxp1^2 + (N*y^2)/mxp1 + (4*N*y^2)/(myp1*x^2) - y^2/(N*x) - 
     (31*N*y^2)/(2*myp1^2*x) + (16*N*y^2)/(3*myp1*x) + 
     (16*N*y^3)/(3*myp1^2*x) + (N*y^4)/(myp1^2*x) - 8/(N*z) - 
     (42*N)/(myp1^2*z) + (6*N)/(myp1*z) - (2*N)/(myp1*y*z) + 
     (250*N*y)/(3*myp1^2*z) + (4*N*y)/(3*myp1*z) - (36*N*y^2)/(myp1^2*z) - 
     (8*N*y^2)/(3*myp1*z) - (8*N*y^3)/(3*myp1^2*z) - (2*z)/(myp1*N) + 
     (2*mzp1*z)/(myp1^2*N) + (7*N*z)/myp1 + (9*mzp1*N*z)/myp1^2 - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (4*z)/(N*y) - (5*N*z)/y - 
     z^2/(myp1*N) - (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*
    Log[mzp1]*Log[z] + (-2/N - N + (4*myp1*y)/(N*z^2) + (18*myp1*N*y)/z^2 + 
     2/(N*z) + N/z - (4*y)/(N*z) - (14*N*y)/z)*Log[mxp1]^2*Log[mzp1]*Log[z] + 
   (N^(-1) - 2*N + (4*myp1*N*y)/z^2 - 1/(N*z) + (2*N)/z + (2*y)/(N*z) - 
     (4*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   ((-4*N)/(3*x^2) + (4*myp1*N)/(3*x^2) + (4*N*y)/(3*x^2))*Log[mzp1]^2*
    Log[z] + (-2/N - N + (4*myp1*y)/(N*z^2) + (18*myp1*N*y)/z^2 + 2/(N*z) + 
     N/z - (4*y)/(N*z) - (14*N*y)/z)*Log[mxp1]*Log[mzp1]^2*Log[z] + 
   (4/N - N - (4*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 - 4/(N*z) + N/z + 
     (8*y)/(N*z) + (10*N*y)/z)*Log[myp1]*Log[mzp1]^2*Log[z] + 
   (-4/(3*N) + (8*myp1*y)/(3*N*z^2) + (32*myp1*N*y)/(3*z^2) + 4/(3*N*z) - 
     (8*y)/(3*N*z) - (8*N*y)/z)*Log[mzp1]^3*Log[z] + 
   Pi^2*(1/(3*N) + N/3 + (2*myp1*y)/(3*N*z^2) - (6*myp1*N*y)/z^2 - 
     1/(3*N*z) - N/(3*z) + (2*y)/(3*N*z) + (14*N*y)/(3*z))*Log[x]*Log[z] + 
   (-3/N - 2/(mxp1*N) - 22*N + (26*N)/mxp1 - (8*N)/(3*myp1*x) + 4/(N*y) - 
     (11*N)/y - (8*N*y)/mxp1^2 + (16*N*y)/(3*mxp1) + (16*N*y)/(3*myp1*x) - 
     (16*N*y^2)/(3*myp1*x) - (6*N)/(myp1*z) + (2*N)/(myp1*y*z) - 
     (4*N*y)/(3*myp1*z) + (8*N*y^2)/(3*myp1*z) + (2*z)/(myp1*N) - 
     (7*N*z)/myp1 + (mzp1*z)/(N*y^2) + (9*mzp1*N*z)/(2*y^2) - (4*z)/(N*y) + 
     (5*N*z)/y + (2*z^2)/(myp1^2*N) + z^2/(myp1*N) + (9*N*z^2)/myp1^2 + 
     (9*N*z^2)/(2*myp1) + z^2/(N*y) + (9*N*z^2)/(2*y))*Log[x]*Log[z] + 
   (6/N - 1/(mxp1*N) - (2*N)/3 + (13*N)/mxp1 - (8*N)/(3*myp1^2*x^2) + 
     (10*N)/(3*myp1^3*x) + 1/(N*y) + N/y + (8*N*y)/(myp1^2*x^2) - 
     (38*N*y)/(3*myp1^3*x) - (8*N*y^2)/(myp1^2*x^2) + (28*N*y^2)/(myp1^3*x) + 
     (16*N*y^3)/(3*myp1^2*x^2) - (56*N*y^3)/(3*myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (6*N*y)/(myp1^2*z^2) - 
     (2*N*y^2)/(myp1^2*z^2) - (4*N*y^3)/(myp1^2*z^2) + 
     (8*N*y^4)/(3*myp1^2*z^2) - (4*myp1)/(N*z) - (28*N)/(myp1^3*z) + 
     (104*N*y)/(myp1^3*z) - (134*N*y^2)/(myp1^3*z) + 
     (242*N*y^3)/(3*myp1^3*z) - (52*N*y^4)/(3*myp1^3*z))*Log[mxp1]*Log[x]*
    Log[z] + ((-8*N)/3 + (2*N)/y + (10*N*y^2)/(myp1^3*x) + 
     (8*N*y^3)/(3*myp1^2*x^2) - (22*N*y^3)/(3*myp1^3*x) + 
     (8*N*y^4)/(3*myp1^3*x) + (2*N)/z^2 + (2*N)/(y*z^2) - (4*N*y)/(3*z^2) + 
     (6*N*y)/(myp1^2*z^2) - (8*N*y^2)/(3*z^2) - (2*N*y^2)/(myp1^2*z^2) - 
     (4*N*y^3)/(myp1^2*z^2) + (8*N*y^4)/(3*myp1^2*z^2) + (86*N)/(3*z) - 
     (28*N)/(myp1^3*z) - (4*N)/(y*z) - (172*N*y)/(3*z) + 
     (144*N*y)/(myp1^3*z) - (254*N*y^2)/(myp1^3*z) + 
     (602*N*y^3)/(3*myp1^3*z) - (172*N*y^4)/(3*myp1^3*z))*Log[mzp1]*Log[x]*
    Log[z] + (-2/N + 2/(N*z) - (4*y)/(N*z))*Log[mxp1]*Log[mzp1]*Log[x]*
    Log[z] + (-12/N - 4*N + (16*myp1*y)/(N*z^2) + (72*myp1*N*y)/z^2 + 
     12/(N*z) + (4*N)/z - (24*y)/(N*z) - (56*N*y)/z)*Log[myp1]*Log[mzp1]*
    Log[x]*Log[z] + (2/N - N - (4*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 - 
     2/(N*z) + N/z + (4*y)/(N*z) + (10*N*y)/z)*Log[mzp1]^2*Log[x]*Log[z] + 
   (-3/N + 3/(2*mxp1*N) + 5/(2*myp1*N) + 3*N - (25*N)/(6*mxp1) + (3*N)/myp1 + 
     (4*N)/(3*myp1^2*x^2) - (5*N)/(3*myp1^3*x) - (4*N*y)/(3*mxp1^2) - 
     (8*N*y)/(3*mxp1) - (4*N*y)/(myp1^2*x^2) + (19*N*y)/(3*myp1^3*x) + 
     (4*N*y^2)/(myp1^2*x^2) - (14*N*y^2)/(myp1^3*x) - 
     (8*N*y^3)/(3*myp1^2*x^2) + (28*N*y^3)/(3*myp1^3*x) - 
     (8*N*y^4)/(3*myp1^3*x) - (6*N*y)/(myp1^2*z^2) + (3*myp1*N*y)/z^2 + 
     (10*N*y^2)/(myp1^2*z^2) - (7*N*y^3)/(myp1^2*z^2) + 
     (5*N*y^4)/(3*myp1^2*z^2) - 3/(N*z) - (7*N)/(2*z) + (3*N)/(myp1^3*z) - 
     (2*y)/(N*z) - (11*N*y)/z - (8*N*y)/(myp1^3*z) + (N*y^2)/(myp1^3*z) + 
     (11*N*y^3)/(3*myp1^3*z) - (7*N*y^4)/(3*myp1^3*z) + z/(myp1^2*N) - 
     (7*N*z)/(2*myp1^2) + z^2/(myp1^3*N) + (9*N*z^2)/(2*myp1^3))*Log[x]^2*
    Log[z] + (-N^(-1) - N + (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + 1/(N*z) + 
     N/z - (2*y)/(N*z) - (2*N*y)/z)*Log[mxp1]*Log[x]^2*Log[z] + 
   (-3/N - N + (4*myp1*y)/(N*z^2) + (18*myp1*N*y)/z^2 + 3/(N*z) + N/z - 
     (6*y)/(N*z) - (14*N*y)/z)*Log[myp1]*Log[x]^2*Log[z] + 
   (3/N + N - (4*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 - 3/(N*z) - N/z + 
     (6*y)/(N*z) + (14*N*y)/z)*Log[mzp1]*Log[x]^2*Log[z] + 
   (N + (2*myp1*y)/(3*N*z^2) - (22*myp1*N*y)/(3*z^2) - N/z + (6*N*y)/z)*
    Log[x]^3*Log[z] + Pi^2*(N/3 - (4*myp1*y)/(3*N*z^2) - 
     (2*myp1*N*y)/(3*z^2) - N/(3*z) + (2*N*y)/(3*z))*Log[y]*Log[z] + 
   (3/N - 2/(myp1*N) - 21*N + (15*N)/(2*myp1) + 2/(N*x) + 
     (5*N)/(2*myp1^2*x) - (6*y)/(mxp1*N) + (2*N*y)/mxp1 + (myp1*y)/(N*x^2) + 
     (4*N*y)/(3*myp1*x^2) - (35*N*y)/(3*myp1^2*x) + (2*y^2)/(mxp1^2*N) + 
     y^2/(mxp1*N) - (2*N*y^2)/mxp1^2 - (N*y^2)/mxp1 - (4*N*y^2)/(myp1*x^2) + 
     y^2/(N*x) + (15*N*y^2)/(2*myp1^2*x) - (N*y^4)/(myp1^2*x) + 
     (2*N)/(myp1^2*z) - (6*N*y)/(myp1^2*z) - (4*N*y^2)/(3*myp1^2*z) + 
     (8*N*y^3)/(3*myp1^2*z))*Log[y]*Log[z] + 
   (2/N + N - (4*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 - 2/(N*z) - N/z + 
     (4*y)/(N*z) + (14*N*y)/z)*Log[mxp1]^2*Log[y]*Log[z] + 
   (2/N - 1/(myp1*N) - 8*N + (2*N)/myp1 - (8*N)/(3*x^2) + 1/(N*x) + 
     (10*N)/(3*x) - (2*N)/y + (8*N*y)/(3*x^2) - (8*N*y)/(3*x) - (2*N)/z^2 - 
     (2*N)/(y*z^2) + (4*N*y)/(3*z^2) + (8*N*y^2)/(3*z^2) + (10*N)/(3*z) + 
     (4*N)/(y*z) - (4*y)/(N*z) - (56*N*y)/(3*z))*Log[myp1]*Log[y]*Log[z] + 
   (-N^(-1) + 3*N - (2*myp1*y)/(N*z^2) - (6*myp1*N*y)/z^2 + 1/(N*z) - 
     (3*N)/z - (2*y)/(N*z) + (6*N*y)/z)*Log[myp1]^2*Log[y]*Log[z] + 
   ((8*N)/3 + (2*N)/x - (2*N)/(myp1^3*x) - (2*N)/y + (6*N*y)/(myp1^3*x) - 
     (16*N*y^2)/(myp1^3*x) - (8*N*y^3)/(3*myp1^2*x^2) + 
     (28*N*y^3)/(3*myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - 
     (2*N)/(y*z^2) + (4*N*y)/(3*z^2) - (6*N*y)/(myp1^2*z^2) + 
     (8*N*y^2)/(3*z^2) + (2*N*y^2)/(myp1^2*z^2) + (4*N*y^3)/(myp1^2*z^2) - 
     (8*N*y^4)/(3*myp1^2*z^2) + (22*N)/(3*z) - (8*N)/(myp1^3*z) + 
     (4*N)/(y*z) - (68*N*y)/(3*z) + (44*N*y)/(myp1^3*z) - 
     (94*N*y^2)/(myp1^3*z) + (226*N*y^3)/(3*myp1^3*z) - 
     (68*N*y^4)/(3*myp1^3*z))*Log[mzp1]*Log[y]*Log[z] + 
   (4*N + (4*myp1*y)/(N*z^2) - (40*myp1*N*y)/z^2 - (4*N)/z + (32*N*y)/z)*
    Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   (-2/N + 4*N - (8*myp1*N*y)/z^2 + 2/(N*z) - (4*N)/z - (4*y)/(N*z) + 
     (8*N*y)/z)*Log[myp1]*Log[mzp1]*Log[y]*Log[z] + 
   (2/N + 3*N - (4*myp1*y)/(N*z^2) - (22*myp1*N*y)/z^2 - 2/(N*z) - (3*N)/z + 
     (4*y)/(N*z) + (18*N*y)/z)*Log[mzp1]^2*Log[y]*Log[z] + 
   (-8/N - 8/(mxp1*N) - 2/(myp1*N) - 24*N - (8*N)/mxp1 + (12*N)/myp1 - 
     (8*N)/(3*x^2) + 1/(N*x) + (16*N)/(3*x) - 1/(N*y) - (3*N)/y + 
     (6*y)/(mxp1^2*N) - (2*N*y)/mxp1^2 + (8*N*y)/(3*x^2) - (8*N*y)/(3*x) - 
     (2*y^2)/(mxp1^3*N) + (2*N*y^2)/mxp1^3 - (10*N*y^2)/(myp1^3*x) - 
     (8*N*y^3)/(3*myp1^2*x^2) + (22*N*y^3)/(3*myp1^3*x) - 
     (8*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - (2*N)/(y*z^2) + (4*N*y)/(3*z^2) - 
     (6*N*y)/(myp1^2*z^2) + (8*N*y^2)/(3*z^2) + (2*N*y^2)/(myp1^2*z^2) + 
     (4*N*y^3)/(myp1^2*z^2) - (8*N*y^4)/(3*myp1^2*z^2) + 14/(N*z) - 
     (11*N)/(3*z) + (28*N)/(myp1^3*z) + (4*N)/(y*z) - (16*y)/(N*z) - 
     (68*N*y)/(3*z) - (144*N*y)/(myp1^3*z) + (254*N*y^2)/(myp1^3*z) - 
     (602*N*y^3)/(3*myp1^3*z) + (172*N*y^4)/(3*myp1^3*z) + (2*z)/(myp1^2*N) - 
     (7*N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*Log[x]*Log[y]*
    Log[z] + (-2*N + (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*N)/z - 
     (4*N*y)/z)*Log[mxp1]*Log[x]*Log[y]*Log[z] + 
   (-4/N - 8*N + (12*myp1*y)/(N*z^2) + (48*myp1*N*y)/z^2 + 4/(N*z) + 
     (8*N)/z - (8*y)/(N*z) - (40*N*y)/z)*Log[myp1]*Log[x]*Log[y]*Log[z] + 
   (-4/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 4/(N*z) + (2*N)/z - 
     (8*y)/(N*z) - (28*N*y)/z)*Log[mzp1]*Log[x]*Log[y]*Log[z] + 
   (2/N + 4*N - (8*myp1*y)/(N*z^2) - (24*myp1*N*y)/z^2 - 2/(N*z) - (4*N)/z + 
     (4*y)/(N*z) + (20*N*y)/z)*Log[x]^2*Log[y]*Log[z] + 
   (5/N + 5/(2*mxp1*N) - 1/(myp1*N) + (29*N)/3 + (15*N)/(2*mxp1) - 
     (5*N)/myp1 + 1/(2*N*y) + (3*N)/(2*y) - (3*y)/(mxp1^2*N) + (N*y)/mxp1^2 + 
     y^2/(mxp1^3*N) - (N*y^2)/mxp1^3 + (5*N*y^2)/(myp1^3*x) + 
     (4*N*y^3)/(3*myp1^2*x^2) - (11*N*y^3)/(3*myp1^3*x) + 
     (4*N*y^4)/(3*myp1^3*x) + N/z^2 + N/(y*z^2) - (2*N*y)/(3*z^2) + 
     (3*N*y)/(myp1^2*z^2) - (4*N*y^2)/(3*z^2) - (N*y^2)/(myp1^2*z^2) - 
     (2*N*y^3)/(myp1^2*z^2) + (4*N*y^4)/(3*myp1^2*z^2) - 4/(N*z) - 
     (11*N)/(3*z) - (14*N)/(myp1^3*z) - (2*N)/(y*z) + (6*y)/(N*z) + 
     (28*N*y)/(3*z) + (72*N*y)/(myp1^3*z) - (127*N*y^2)/(myp1^3*z) + 
     (301*N*y^3)/(3*myp1^3*z) - (86*N*y^4)/(3*myp1^3*z) - z/(myp1^2*N) + 
     (7*N*z)/(2*myp1^2) - z^2/(myp1^3*N) - (9*N*z^2)/(2*myp1^3))*Log[y]^2*
    Log[z] + (-2/N - N + (10*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + 2/(N*z) + 
     N/z - (4*y)/(N*z) - (2*N*y)/z)*Log[myp1]*Log[y]^2*Log[z] + 
   (-2*N + (4*myp1*N*y)/z^2 + (2*N)/z - (4*N*y)/z)*Log[mzp1]*Log[y]^2*
    Log[z] + (2*myp1*y*Log[x]*Log[y]^2*Log[z])/(N*z^2) - 
   (2*myp1*y*Log[y]^3*Log[z])/(3*N*z^2) + 
   Pi^2*(-1/3*1/N + N/3 + (myp1*y)/(N*z^2) - (2*myp1*N*y)/(3*z^2) + 
     1/(3*N*z) - N/(3*z) - (2*y)/(3*N*z) + (2*N*y)/(3*z))*Log[z]^2 + 
   (2/N + N - (4*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 - 2/(N*z) - N/z + 
     (4*y)/(N*z) + (14*N*y)/z)*Log[mxp1]^2*Log[z]^2 + 
   (4/N - (10*myp1*y)/(N*z^2) - (16*myp1*N*y)/z^2 - 4/(N*z) + (8*y)/(N*z) + 
     (12*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[z]^2 + 
   (7/N + 7*N - (12*myp1*y)/(N*z^2) - (62*myp1*N*y)/z^2 - 7/(N*z) - (7*N)/z + 
     (14*y)/(N*z) + (50*N*y)/z)*Log[myp1]*Log[mzp1]*Log[z]^2 + 
   ((3*N)/2 - (11*myp1*N*y)/z^2 - (3*N)/(2*z) + (9*N*y)/z)*Log[mzp1]^2*
    Log[z]^2 + (6/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 
     6/(N*z) - (2*N)/z + (12*y)/(N*z) + (28*N*y)/z)*Log[mzp1]*Log[x]*
    Log[z]^2 + (-1/2*N - (myp1*y)/(N*z^2) + (9*myp1*N*y)/z^2 + N/(2*z) - 
     (7*N*y)/z)*Log[x]^2*Log[z]^2 + (-4/N - 2*N + (8*myp1*y)/(N*z^2) + 
     (36*myp1*N*y)/z^2 + 4/(N*z) + (2*N)/z - (8*y)/(N*z) - (28*N*y)/z)*
    Log[mxp1]*Log[y]*Log[z]^2 + (N^(-1) - (4*myp1*y)/(N*z^2) - 1/(N*z) + 
     (2*y)/(N*z))*Log[myp1]*Log[y]*Log[z]^2 + 
   (-2*N - (2*myp1*y)/(N*z^2) + (20*myp1*N*y)/z^2 + (2*N)/z - (16*N*y)/z)*
    Log[mzp1]*Log[y]*Log[z]^2 + (-2/N - N + (2*myp1*y)/(N*z^2) + 
     (18*myp1*N*y)/z^2 + 2/(N*z) + N/z - (4*y)/(N*z) - (14*N*y)/z)*Log[x]*
    Log[y]*Log[z]^2 + (N^(-1) + N/2 - (myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 
     1/(N*z) - N/(2*z) + (2*y)/(N*z) + (7*N*y)/z)*Log[y]^2*Log[z]^2 + 
   (-2/N - (2*N)/3 + (16*myp1*y)/(3*N*z^2) + (12*myp1*N*y)/z^2 + 2/(N*z) + 
     (2*N)/(3*z) - (4*y)/(N*z) - (28*N*y)/(3*z))*Log[mzp1]*Log[z]^3 + 
   (2/(3*N) + N/3 - (2*myp1*y)/(3*N*z^2) - (6*myp1*N*y)/z^2 - 2/(3*N*z) - 
     N/(3*z) + (4*y)/(3*N*z) + (14*N*y)/(3*z))*Log[x]*Log[z]^3 + 
   (4/(3*N) + (2*N)/3 - (10*myp1*y)/(3*N*z^2) - (12*myp1*N*y)/z^2 - 
     4/(3*N*z) - (2*N)/(3*z) + (8*y)/(3*N*z) + (28*N*y)/(3*z))*Log[y]*
    Log[z]^3 + (-1/2*1/N + (7*myp1*y)/(6*N*z^2) + (8*myp1*N*y)/(3*z^2) + 
     1/(2*N*z) - y/(N*z) - (2*N*y)/z)*Log[z]^4 + 
   Pi^2*(-5/(3*N) - (2*N)/3 + (8*myp1*y)/(3*N*z^2) + (12*myp1*N*y)/z^2 + 
     5/(3*N*z) + (2*N)/(3*z) - (10*y)/(3*N*z) - (28*N*y)/(3*z))*
    PolyLog[2, x] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + 
     (((44*I)/3)*myp1*N*y)/z^2 - (((8*I)/3)*myp1*Nf*y)/z^2 + 
     (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - (((44*I)/3)*N*y)/z + 
     (((8*I)/3)*Nf*y)/z)*PolyLog[2, x] + 
   (9/N - 2/(mxp1*N) - 3/(myp1*N) + 26*N - (14*N)/mxp1 + (5*N)/(2*myp1) + 
     (8*N)/(3*myp1^2*x) - 4/(N*y) + (11*N)/y - (8*N*y)/(myp1^2*x) + 
     (8*N*y^2)/(myp1^2*x) - (2*N)/(myp1*z^2) + (6*myp1*y)/(N*z^2) + 
     (35*N*y)/(myp1*z^2) - (166*N*y^2)/(3*myp1*z^2) + (25*N*y^3)/(myp1*z^2) + 
     3/(N*z) + N/(2*myp1^2*z) - (2*N)/(myp1^2*y*z) - (2*y)/(N*z) + 
     (19*N*y)/(3*myp1^2*z) - (37*N*y^2)/(6*myp1^2*z) + (4*N*y^3)/(myp1^2*z) - 
     (2*z)/(myp1^2*N) - (2*z)/(myp1*N) - (9*N*z)/myp1^2 + (7*N*z)/myp1 - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (4*z)/(N*y) - (5*N*z)/y - 
     (2*z^2)/(myp1^2*N) - z^2/(myp1*N) - (9*N*z^2)/myp1^2 - 
     (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*PolyLog[2, x] + 
   (-6/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 6/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (28*N*y)/z)*Log[mxp1]*Log[mzp1]*PolyLog[2, x] + 
   (-9/N + 5/(myp1*N) - (7*N)/3 + (6*N)/myp1 - (4*Nf)/3 + (2*N)/y + 
     (2*N)/z^2 + (2*N)/(y*z^2) - (4*N*y)/z^2 + (8*myp1*Nf*y)/(3*z^2) - 
     (23*N)/(3*z) + (4*Nf)/(3*z) - (4*N)/(y*z) - (10*y)/(N*z) - 
     (50*N*y)/(3*z) - (8*Nf*y)/(3*z) + (2*z)/(myp1^2*N) - (7*N*z)/myp1^2 + 
     (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*Log[x]*PolyLog[2, x] + 
   (6/N - 2*N - (8*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 - 6/(N*z) + (2*N)/z + 
     (12*y)/(N*z) + (20*N*y)/z)*Log[mxp1]*Log[x]*PolyLog[2, x] + 
   (7/N - 6/(mxp1*N) - 4/(myp1*N) - (13*N)/3 - (2*N)/mxp1 + (4*N)/myp1 - 
     (8*N)/(3*x^2) + (8*N)/(3*myp1^2*x^2) + 1/(N*x) + (16*N)/(3*x) - 
     (10*N)/(3*myp1^3*x) - (2*N)/y + (6*y)/(mxp1^2*N) - (2*N*y)/mxp1^2 + 
     (8*N*y)/(3*x^2) - (8*N*y)/(myp1^2*x^2) - (8*N*y)/(3*x) + 
     (38*N*y)/(3*myp1^3*x) - (2*y^2)/(mxp1^3*N) + (2*N*y^2)/mxp1^3 + 
     (8*N*y^2)/(myp1^2*x^2) - (28*N*y^2)/(myp1^3*x) - 
     (16*N*y^3)/(3*myp1^2*x^2) + (56*N*y^3)/(3*myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - (2*N)/(y*z^2) + (4*N*y)/(3*z^2) - 
     (12*N*y)/(myp1^2*z^2) + (8*N*y^2)/(3*z^2) + (20*N*y^2)/(myp1^2*z^2) - 
     (14*N*y^3)/(myp1^2*z^2) + (10*N*y^4)/(3*myp1^2*z^2) + 4/(N*z) - 
     (11*N)/(3*z) + (6*N)/(myp1^3*z) + (4*N)/(y*z) - (2*y)/(N*z) - 
     (68*N*y)/(3*z) - (16*N*y)/(myp1^3*z) + (2*N*y^2)/(myp1^3*z) + 
     (22*N*y^3)/(3*myp1^3*z) - (14*N*y^4)/(3*myp1^3*z))*Log[y]*
    PolyLog[2, x] + (2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*N)/z + 
     (4*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, x] + 
   (4*N - (8*myp1*N*y)/z^2 - (4*N)/z + (8*N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, x] + (-N + (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + N/z - 
     (2*N*y)/z)*Log[y]^2*PolyLog[2, x] + 
   (6/N - 1/(mxp1*N) - (2*N)/3 + (13*N)/mxp1 - (8*N)/(3*myp1^2*x^2) + 
     (10*N)/(3*myp1^3*x) + 1/(N*y) + N/y + (8*N*y)/(myp1^2*x^2) - 
     (38*N*y)/(3*myp1^3*x) - (8*N*y^2)/(myp1^2*x^2) + (28*N*y^2)/(myp1^3*x) + 
     (16*N*y^3)/(3*myp1^2*x^2) - (56*N*y^3)/(3*myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (6*N*y)/(myp1^2*z^2) - 
     (2*N*y^2)/(myp1^2*z^2) - (4*N*y^3)/(myp1^2*z^2) + 
     (8*N*y^4)/(3*myp1^2*z^2) - (4*myp1)/(N*z) - (28*N)/(myp1^3*z) + 
     (104*N*y)/(myp1^3*z) - (134*N*y^2)/(myp1^3*z) + 
     (242*N*y^3)/(3*myp1^3*z) - (52*N*y^4)/(3*myp1^3*z))*Log[z]*
    PolyLog[2, x] + (14/N + 10*N - (24*myp1*y)/(N*z^2) - (116*myp1*N*y)/z^2 - 
     14/(N*z) - (10*N)/z + (28*y)/(N*z) + (92*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, x] + (-4/N - 4*N + (4*myp1*y)/(N*z^2) + (40*myp1*N*y)/z^2 + 
     4/(N*z) + (4*N)/z - (8*y)/(N*z) - (32*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, x] + (-2*N + (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*N)/z - 
     (4*N*y)/z)*Log[y]*Log[z]*PolyLog[2, x] + 
   (3/N - N - (4*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 - 3/(N*z) + N/z + 
     (6*y)/(N*z) + (10*N*y)/z)*PolyLog[2, x]^2 + 
   Pi^2*((2*N)/3 - (4*myp1*N*y)/(3*z^2) - (2*N)/(3*z) + (4*N*y)/(3*z))*
    PolyLog[2, -(x/y)] + (8/N + 5/(mxp1*N) - 1/(myp1*N) + (64*N)/3 + 
     (15*N)/mxp1 - (10*N)/myp1 - 1/(N*x) - (2*N)/x + 1/(N*y) + (3*N)/y - 
     (6*y)/(mxp1^2*N) + (2*N*y)/mxp1^2 + (2*y^2)/(mxp1^3*N) - 
     (2*N*y^2)/mxp1^3 + (10*N*y^2)/(myp1^3*x) + (8*N*y^3)/(3*myp1^2*x^2) - 
     (22*N*y^3)/(3*myp1^3*x) + (8*N*y^4)/(3*myp1^3*x) + (2*N)/z^2 + 
     (2*N)/(y*z^2) - (4*N*y)/(3*z^2) + (6*N*y)/(myp1^2*z^2) - 
     (8*N*y^2)/(3*z^2) - (2*N*y^2)/(myp1^2*z^2) - (4*N*y^3)/(myp1^2*z^2) + 
     (8*N*y^4)/(3*myp1^2*z^2) - 8/(N*z) - (22*N)/(3*z) - (28*N)/(myp1^3*z) - 
     (4*N)/(y*z) + (16*y)/(N*z) + (68*N*y)/(3*z) + (144*N*y)/(myp1^3*z) - 
     (254*N*y^2)/(myp1^3*z) + (602*N*y^3)/(3*myp1^3*z) - 
     (172*N*y^4)/(3*myp1^3*z) - (2*z)/(myp1^2*N) + (7*N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*Log[z]*PolyLog[2, -(x/y)] + 
   (-4*N + (8*myp1*N*y)/z^2 + (4*N)/z - (8*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, -(x/y)] + Pi^2*(-2/(3*N) - 2*N + (2*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/(3*z^2) + 2/(3*N*z) + (2*N)/z - (4*y)/(3*N*z) - (8*N*y)/z)*
    PolyLog[2, y] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + 
     (((44*I)/3)*myp1*N*y)/z^2 - (((8*I)/3)*myp1*Nf*y)/z^2 + 
     (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - (((44*I)/3)*N*y)/z + 
     (((8*I)/3)*Nf*y)/z)*PolyLog[2, y] + 
   (-N^(-1) - 5/(mxp1*N) - 2/(myp1*N) + 9*N - (9*N)/myp1 + (myp1^2*N)/mxp1 - 
     2/(N*x) - (5*N)/(2*myp1^2*x) + (6*y)/(mxp1*N) + (2*myp1*y)/(mxp1^2*N) - 
     (2*myp1*N*y)/mxp1^2 - (myp1*y)/(N*x^2) - (4*N*y)/(3*myp1*x^2) + 
     (35*N*y)/(3*myp1^2*x) - y^2/(mxp1*N) + (4*N*y^2)/(myp1*x^2) - 
     y^2/(N*x) - (29*N*y^2)/(6*myp1^2*x) + (N*y^4)/(myp1^2*x) - 
     (2*N)/(myp1*z^2) + (6*myp1*y)/(N*z^2) + (35*N*y)/(myp1*z^2) - 
     (166*N*y^2)/(3*myp1*z^2) + (25*N*y^3)/(myp1*z^2) + 7/(N*z) + 
     (21*N)/(2*myp1^2*z) - (10*y)/(N*z) - (151*N*y)/(3*myp1^2*z) + 
     (475*N*y^2)/(6*myp1^2*z) - (34*N*y^3)/(myp1^2*z))*PolyLog[2, y] + 
   (-2*N + (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*N)/z - (4*N*y)/z)*
    Log[myp1]*Log[mzp1]*PolyLog[2, y] + 
   (-3/N + 3/(myp1*N) + (25*N)/3 + (2*N)/myp1 - (4*Nf)/3 + (8*N)/(3*x^2) - 
     (10*N)/(3*x) + (2*N)/y - (8*N*y)/(3*x^2) + (8*N*y)/(3*x) + (2*N)/z^2 + 
     (2*N)/(y*z^2) - (4*N*y)/z^2 + (8*myp1*Nf*y)/(3*z^2) - (23*N)/(3*z) + 
     (4*Nf)/(3*z) - (4*N)/(y*z) - (6*y)/(N*z) + (46*N*y)/(3*z) - 
     (8*Nf*y)/(3*z))*Log[x]*PolyLog[2, y] + 
   (2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*
    Log[myp1]*Log[x]*PolyLog[2, y] + (5/N - 4/(myp1*N) - 5*N + (2*N)/myp1 - 
     (8*N)/(3*x^2) + 1/(N*x) + (10*N)/(3*x) + (2*N)/(myp1^3*x) - (2*N)/y + 
     (8*N*y)/(3*x^2) - (8*N*y)/(3*x) - (6*N*y)/(myp1^3*x) - 
     (4*N*y^2)/(myp1^3*x) - (8*N*y^3)/(3*myp1^2*x^2) + 
     (16*N*y^3)/(3*myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - 
     (2*N)/(y*z^2) - (32*N*y)/(3*z^2) + (44*N*y^2)/(3*z^2) - 
     (16*N*y^2)/(myp1^2*z^2) + (22*N*y^3)/(myp1^2*z^2) - 
     (26*N*y^4)/(3*myp1^2*z^2) - (26*N)/(3*z) + (7*N)/(myp1^3*z) + 
     (4*N)/(y*z) + (2*y)/(N*z) - (38*N*y)/(3*z) - (25*N*y)/(myp1^3*z) + 
     (23*N*y^2)/(myp1^3*z) - (35*N*y^3)/(3*myp1^3*z) + 
     (4*N*y^4)/(3*myp1^3*z))*Log[y]*PolyLog[2, y] + 
   (6*N - (4*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 - (6*N)/z + (12*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, y] + 
   (-N + (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + N/z - (2*N*y)/z)*Log[y]^2*
    PolyLog[2, y] + (2/N - 1/(myp1*N) - 8*N + (2*N)/myp1 - (8*N)/(3*x^2) + 
     1/(N*x) + (10*N)/(3*x) - (2*N)/y + (8*N*y)/(3*x^2) - (8*N*y)/(3*x) - 
     (2*N)/z^2 - (2*N)/(y*z^2) + (4*N*y)/(3*z^2) + (8*N*y^2)/(3*z^2) + 
     (10*N)/(3*z) + (4*N)/(y*z) - (4*y)/(N*z) - (56*N*y)/(3*z))*Log[z]*
    PolyLog[2, y] + (8/N + 12*N - (16*myp1*y)/(N*z^2) - (88*myp1*N*y)/z^2 - 
     8/(N*z) - (12*N)/z + (16*y)/(N*z) + (72*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, y] + (-4/N - 2*N + (36*myp1*N*y)/z^2 + 4/(N*z) + (2*N)/z - 
     (8*y)/(N*z) - (28*N*y)/z)*Log[x]*Log[z]*PolyLog[2, y] + 
   (-2*N + (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*N)/z - (4*N*y)/z)*
    Log[y]*Log[z]*PolyLog[2, y] + (2*N - (4*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*PolyLog[2, x]*PolyLog[2, y] + 
   (-N^(-1) + 4*N - (8*myp1*N*y)/z^2 + 1/(N*z) - (4*N)/z - (2*y)/(N*z) + 
     (8*N*y)/z)*PolyLog[2, y]^2 + Pi^2*(-2/(3*N) - (2*N)/3 + 
     (2*myp1*y)/(3*N*z^2) + (20*myp1*N*y)/(3*z^2) + 2/(3*N*z) + (2*N)/(3*z) - 
     (4*y)/(3*N*z) - (16*N*y)/(3*z))*PolyLog[2, -(y/z)] + 
   (-6/N - 6*N + (4*myp1*y)/(N*z^2) + (76*myp1*N*y)/z^2 + 6/(N*z) + (6*N)/z - 
     (12*y)/(N*z) - (60*N*y)/z)*Log[mxp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (6/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (28*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (-12/N + 4/(mxp1*N) + 5/(myp1*N) - (34*N)/3 - (20*N)/mxp1 + (6*N)/myp1 + 
     (8*N)/(3*myp1^2*x^2) - (10*N)/(3*myp1^3*x) - 1/(N*y) - N/y - 
     (8*N*y)/(myp1^2*x^2) + (38*N*y)/(3*myp1^3*x) + (8*N*y^2)/(myp1^2*x^2) - 
     (28*N*y^2)/(myp1^3*x) - (16*N*y^3)/(3*myp1^2*x^2) + 
     (56*N*y^3)/(3*myp1^3*x) - (16*N*y^4)/(3*myp1^3*x) - 
     (12*N*y)/(myp1^2*z^2) + (6*myp1*N*y)/z^2 + (20*N*y^2)/(myp1^2*z^2) - 
     (14*N*y^3)/(myp1^2*z^2) + (10*N*y^4)/(3*myp1^2*z^2) - 2/(N*z) + 
     (33*N)/z + (6*N)/(myp1^3*z) - (8*y)/(N*z) - (62*N*y)/z - 
     (16*N*y)/(myp1^3*z) + (2*N*y^2)/(myp1^3*z) + (22*N*y^3)/(3*myp1^3*z) - 
     (14*N*y^4)/(3*myp1^3*z) + (2*z)/(myp1^2*N) - (7*N*z)/myp1^2 + 
     (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*Log[x]*PolyLog[2, -(y/z)] + 
   (2/N + 2*N - (36*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + (4*y)/(N*z) + 
     (28*N*y)/z)*Log[mxp1]*Log[x]*PolyLog[2, -(y/z)] + 
   (-6/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 6/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (28*N*y)/z)*Log[myp1]*Log[x]*PolyLog[2, -(y/z)] + 
   (2/N + 2*N - (2*myp1*y)/(N*z^2) - (20*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + 
     (4*y)/(N*z) + (16*N*y)/z)*Log[x]^2*PolyLog[2, -(y/z)] + 
   (4/N - 9/(mxp1*N) - 4/(myp1*N) - 10*N + (5*N)/mxp1 + (4*N)/myp1 - 
     (8*N)/(3*x^2) + 1/(N*x) + (16*N)/(3*x) - (2*N)/y + (6*y)/(mxp1^2*N) - 
     (2*N*y)/mxp1^2 + (8*N*y)/(3*x^2) - (8*N*y)/(3*x) - (2*y^2)/(mxp1^3*N) + 
     (2*N*y^2)/mxp1^3 - (2*N)/z^2 - (2*N)/(y*z^2) + (4*N*y)/(3*z^2) + 
     (8*N*y^2)/(3*z^2) + 10/(N*z) - (11*N)/(3*z) + (4*N)/(y*z) - 
     (8*y)/(N*z) - (68*N*y)/(3*z))*Log[y]*PolyLog[2, -(y/z)] + 
   (2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, -(y/z)] + 
   (-N + (2*myp1*y)/(N*z^2) + (2*myp1*N*y)/z^2 + N/z - (2*N*y)/z)*Log[y]^2*
    PolyLog[2, -(y/z)] + (6/N + 10*N - (4*myp1*y)/(N*z^2) - 
     (84*myp1*N*y)/z^2 - 6/(N*z) - (10*N)/z + (12*y)/(N*z) + (68*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, -(y/z)] + 
   (-2/N - 2*N + (36*myp1*N*y)/z^2 + 2/(N*z) + (2*N)/z - (4*y)/(N*z) - 
     (28*N*y)/z)*Log[x]*Log[z]*PolyLog[2, -(y/z)] + 
   (2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*
    PolyLog[2, y]*PolyLog[2, -(y/z)] + 
   Pi^2*(2/(3*N) + (2*N)/3 - (2*myp1*y)/(3*N*z^2) - (20*myp1*N*y)/(3*z^2) - 
     2/(3*N*z) - (2*N)/(3*z) + (4*y)/(3*N*z) + (16*N*y)/(3*z))*
    PolyLog[2, -((x*y)/z)] + (6/N + 2*N - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + (12*y)/(N*z) + (28*N*y)/z)*
    Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (-4/N + 9/(mxp1*N) + 4/(myp1*N) + 10*N - (5*N)/mxp1 - (4*N)/myp1 + 
     (8*N)/(3*x^2) - 1/(N*x) - (16*N)/(3*x) + (2*N)/y - (6*y)/(mxp1^2*N) + 
     (2*N*y)/mxp1^2 - (8*N*y)/(3*x^2) + (8*N*y)/(3*x) + (2*y^2)/(mxp1^3*N) - 
     (2*N*y^2)/mxp1^3 + (2*N)/z^2 + (2*N)/(y*z^2) - (4*N*y)/(3*z^2) - 
     (8*N*y^2)/(3*z^2) - 10/(N*z) + (11*N)/(3*z) - (4*N)/(y*z) + 
     (8*y)/(N*z) + (68*N*y)/(3*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 - 2/(N*z) + (2*N)/z + 
     (4*y)/(N*z) - (4*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (-2/N + 2*N + (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + 2/(N*z) - (2*N)/z - 
     (4*y)/(N*z) + (4*N*y)/z)*Log[x]*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (N - (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 - N/z + (2*N*y)/z)*Log[y]^2*
    PolyLog[2, -((x*y)/z)] + (-10/N - 8*N + (16*myp1*y)/(N*z^2) + 
     (80*myp1*N*y)/z^2 + 10/(N*z) + (8*N)/z - (20*y)/(N*z) - (64*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 - 2/(N*z) + (2*N)/z + 
     (4*y)/(N*z) - (4*N*y)/z)*PolyLog[2, y]*PolyLog[2, -((x*y)/z)] + 
   Pi^2*(-7/(3*N) - (7*N)/3 + (4*myp1*y)/(N*z^2) + (62*myp1*N*y)/(3*z^2) + 
     7/(3*N*z) + (7*N)/(3*z) - (14*y)/(3*N*z) - (50*N*y)/(3*z))*
    PolyLog[2, z] + (5/(mxp1*N) + 3/(myp1*N) + 43*N - N/mxp1 - 
     (5*N)/(2*myp1) - 2/(N*x) + N/(6*myp1^2*x) - 4/(N*y) + (11*N)/y - 
     (2*y)/(mxp1^2*N) + (6*y)/(mxp1*N) + (2*N*y)/mxp1^2 - (2*N*y)/mxp1 - 
     (myp1*y)/(N*x^2) - (4*N*y)/(3*myp1*x^2) + (19*N*y)/(3*myp1^2*x) - 
     (2*y^2)/(mxp1^2*N) - y^2/(mxp1*N) + (2*N*y^2)/mxp1^2 + (N*y^2)/mxp1 + 
     (4*N*y^2)/(myp1*x^2) - y^2/(N*x) - (29*N*y^2)/(6*myp1^2*x) + 
     (N*y^4)/(myp1^2*x) - 8/(N*z) - (34*N)/(myp1^2*z) - (2*N)/(myp1^2*y*z) + 
     (236*N*y)/(3*myp1^2*z) - (40*N*y^2)/(myp1^2*z) - (2*z)/(myp1*N) + 
     (2*mzp1*z)/(myp1^2*N) + (7*N*z)/myp1 + (9*mzp1*N*z)/myp1^2 - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (4*z)/(N*y) - (5*N*z)/y - 
     z^2/(myp1*N) - (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*
    PolyLog[2, z] + ((-8*N)/(3*x^2) + (8*myp1*N)/(3*x^2) + (8*N*y)/(3*x^2))*
    Log[mzp1]*PolyLog[2, z] + (6/N + 2*N - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + (12*y)/(N*z) + (28*N*y)/z)*
    Log[myp1]*Log[mzp1]*PolyLog[2, z] + 
   (2*N - (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*Log[mzp1]^2*PolyLog[2, z] + 
   ((-8*N)/3 - (8*N)/(3*myp1^2*x^2) + (8*myp1*N)/(3*x^2) - (10*N)/(3*x) + 
     (10*N)/(3*myp1^3*x) + (2*N)/y + (8*N*y)/(myp1^2*x^2) + (8*N*y)/(3*x) - 
     (38*N*y)/(3*myp1^3*x) - (8*N*y^2)/(myp1^2*x^2) + (28*N*y^2)/(myp1^3*x) + 
     (16*N*y^3)/(3*myp1^2*x^2) - (56*N*y^3)/(3*myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (2*N)/z^2 + (2*N)/(y*z^2) - (22*N*y)/(3*z^2) + 
     (12*N*y)/(myp1^2*z^2) + (10*N*y^2)/(3*z^2) - (20*N*y^2)/(myp1^2*z^2) + 
     (14*N*y^3)/(myp1^2*z^2) - (10*N*y^4)/(3*myp1^2*z^2) + (20*N)/(3*z) - 
     (6*N)/(myp1^3*z) - (4*N)/(y*z) + (14*N*y)/(3*z) + (16*N*y)/(myp1^3*z) - 
     (2*N*y^2)/(myp1^3*z) - (22*N*y^3)/(3*myp1^3*z) + 
     (14*N*y^4)/(3*myp1^3*z))*Log[x]*PolyLog[2, z] + 
   (-6/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 6/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (28*N*y)/z)*Log[myp1]*Log[x]*PolyLog[2, z] + 
   (-4*N + (8*myp1*N*y)/z^2 + (4*N)/z - (8*N*y)/z)*Log[mzp1]*Log[x]*
    PolyLog[2, z] + ((8*N)/3 + (8*N)/(3*myp1^2*x^2) - (8*myp1*N)/(3*x^2) + 
     (16*N)/(3*x) - (16*N)/(3*myp1^3*x) - (2*N)/y - (8*N*y)/(myp1^2*x^2) - 
     (8*N*y)/(3*x) + (56*N*y)/(3*myp1^3*x) + (8*N*y^2)/(myp1^2*x^2) - 
     (34*N*y^2)/(myp1^3*x) - (16*N*y^3)/(3*myp1^2*x^2) + 
     (62*N*y^3)/(3*myp1^3*x) - (16*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - 
     (2*N)/(y*z^2) + (4*N*y)/(3*z^2) - (6*N*y)/(myp1^2*z^2) + 
     (8*N*y^2)/(3*z^2) + (2*N*y^2)/(myp1^2*z^2) + (4*N*y^3)/(myp1^2*z^2) - 
     (8*N*y^4)/(3*myp1^2*z^2) - (11*N)/(3*z) + (3*N)/(myp1^3*z) + 
     (4*N)/(y*z) - (68*N*y)/(3*z) + (11*N*y)/(myp1^3*z) - 
     (61*N*y^2)/(myp1^3*z) + (193*N*y^3)/(3*myp1^3*z) - 
     (68*N*y^4)/(3*myp1^3*z))*Log[y]*PolyLog[2, z] + 
   (4*N - (8*myp1*N*y)/z^2 - (4*N)/z + (8*N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, z] + (-2*N + (4*myp1*N*y)/z^2 + (2*N)/z - (4*N*y)/z)*Log[y]^2*
    PolyLog[2, z] + (5/(mxp1*N) + 1/(myp1*N) - (20*N)/3 + (15*N)/mxp1 + 
     (10*N)/myp1 - (8*myp1*N)/(3*x^2) + 1/(N*x) + (10*N)/(3*x) + 1/(N*y) + 
     N/y - (6*y)/(mxp1^2*N) + (2*N*y)/mxp1^2 - (8*N*y)/(3*x) + 
     (2*y^2)/(mxp1^3*N) - (2*N*y^2)/mxp1^3 - 8/(N*z) - (36*N)/z - (8*N*y)/z + 
     (2*z)/(myp1^2*N) - (7*N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + 
     (9*N*z^2)/myp1^3)*Log[z]*PolyLog[2, z] + 
   (14/N + 10*N - (24*myp1*y)/(N*z^2) - (116*myp1*N*y)/z^2 - 14/(N*z) - 
     (10*N)/z + (28*y)/(N*z) + (92*N*y)/z)*Log[x]*Log[z]*PolyLog[2, z] + 
   (14/N + 10*N - (24*myp1*y)/(N*z^2) - (116*myp1*N*y)/z^2 - 14/(N*z) - 
     (10*N)/z + (28*y)/(N*z) + (92*N*y)/z)*PolyLog[2, x]*PolyLog[2, z] + 
   (-4*N + (8*myp1*N*y)/z^2 + (4*N)/z - (8*N*y)/z)*PolyLog[2, -(x/y)]*
    PolyLog[2, z] + (8/N + 14*N - (20*myp1*y)/(N*z^2) - (92*myp1*N*y)/z^2 - 
     8/(N*z) - (14*N)/z + (16*y)/(N*z) + (76*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, z] + (4/N + 8*N - (4*myp1*y)/(N*z^2) - (48*myp1*N*y)/z^2 - 
     4/(N*z) - (8*N)/z + (8*y)/(N*z) + (40*N*y)/z)*PolyLog[2, -(y/z)]*
    PolyLog[2, z] + (-10/N - 8*N + (16*myp1*y)/(N*z^2) + (80*myp1*N*y)/z^2 + 
     10/(N*z) + (8*N)/z - (20*y)/(N*z) - (64*N*y)/z)*PolyLog[2, -((x*y)/z)]*
    PolyLog[2, z] + (7/N + 5*N - (12*myp1*y)/(N*z^2) - (58*myp1*N*y)/z^2 - 
     7/(N*z) - (5*N)/z + (14*y)/(N*z) + (46*N*y)/z)*PolyLog[2, z]^2 + 
   (9/N + 2/(mxp1*N) + N/3 + (6*N)/mxp1 - (8*N)/(3*myp1^2*x^2) + 
     (10*N)/(3*myp1^3*x) + 1/(N*y) + N/y + (8*N*y)/(myp1^2*x^2) - 
     (38*N*y)/(3*myp1^3*x) - (8*N*y^2)/(myp1^2*x^2) + (8*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(myp1^3*x) - (6*N*y)/(myp1^2*z^2) + (2*N*y^2)/(myp1^2*z^2) + 
     (4*N*y^3)/(myp1^2*z^2) - (8*N*y^4)/(3*myp1^2*z^2) - (10*myp1)/(N*z) - 
     (22*N)/(myp1^3*z) + (76*N*y)/(myp1^3*z) - (106*N*y^2)/(myp1^3*z) + 
     (178*N*y^3)/(3*myp1^3*z) - (38*N*y^4)/(3*myp1^3*z))*PolyLog[3, mxp1] + 
   (-6/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 6/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (28*N*y)/z)*Log[mzp1]*PolyLog[3, mxp1] + 
   (6/N - 2*N - (8*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 - 6/(N*z) + (2*N)/z + 
     (12*y)/(N*z) + (20*N*y)/z)*Log[x]*PolyLog[3, mxp1] + 
   (-2*N + (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*N)/z - (4*N*y)/z)*
    Log[y]*PolyLog[3, mxp1] + (-2*N + (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + 
     (2*N)/z - (4*N*y)/z)*Log[z]*PolyLog[3, mxp1] + 
   (-N^(-1) + 2/(myp1*N) - 9*N + (12*N)/myp1 - (8*N)/(3*x^2) + 1/(N*x) + 
     (4*N)/(3*x) + (2*N)/y + (8*N*y)/(3*x^2) - (8*N*y)/(3*x) + (2*N)/z^2 + 
     (2*N)/(y*z^2) - (2*N*y)/(3*z^2) - (10*N*y^2)/(3*z^2) - (23*N)/(3*z) - 
     (4*N)/(y*z) - (10*y)/(N*z) - (50*N*y)/(3*z))*PolyLog[3, myp1] + 
   (-6/N - 4*N + (12*myp1*y)/(N*z^2) + (40*myp1*N*y)/z^2 + 6/(N*z) + 
     (4*N)/z - (12*y)/(N*z) - (32*N*y)/z)*Log[mzp1]*PolyLog[3, myp1] + 
   (2/N + 4*N - (8*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 - 2/(N*z) - (4*N)/z + 
     (4*y)/(N*z) + (8*N*y)/z)*Log[x]*PolyLog[3, myp1] + 
   (4*N - (8*myp1*N*y)/z^2 - (4*N)/z + (8*N*y)/z)*Log[y]*PolyLog[3, myp1] + 
   (-4/N - 4*N + (4*myp1*y)/(N*z^2) + (40*myp1*N*y)/z^2 + 4/(N*z) + (4*N)/z - 
     (8*y)/(N*z) - (32*N*y)/z)*Log[z]*PolyLog[3, myp1] + 
   ((20*N)/3 + (8*N)/(3*myp1^2*x^2) - (8*myp1*N)/(3*x^2) + (16*N)/(3*x) - 
     (16*N)/(3*myp1^3*x) + (2*N)/y - (8*N*y)/(myp1^2*x^2) - (8*N*y)/(3*x) + 
     (56*N*y)/(3*myp1^3*x) + (8*N*y^2)/(myp1^2*x^2) - (34*N*y^2)/(myp1^3*x) - 
     (16*N*y^3)/(3*myp1^2*x^2) + (62*N*y^3)/(3*myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) + (2*N)/z^2 + (2*N)/(y*z^2) + (34*N*y)/(3*z^2) - 
     (24*N*y)/(myp1^2*z^2) - (46*N*y^2)/(3*z^2) + (56*N*y^2)/(myp1^2*z^2) - 
     (50*N*y^3)/(myp1^2*z^2) + (46*N*y^4)/(3*myp1^2*z^2) + (62*N)/(3*z) - 
     (88*N)/(3*myp1^3*z) - (4*N)/(y*z) - (406*N*y)/(3*z) + 
     (686*N*y)/(3*myp1^3*z) - (520*N*y^2)/(myp1^3*z) + 
     (1376*N*y^3)/(3*myp1^3*z) - (430*N*y^4)/(3*myp1^3*z))*PolyLog[3, mzp1] + 
   (12/N + 4*N - (16*myp1*y)/(N*z^2) - (72*myp1*N*y)/z^2 - 12/(N*z) - 
     (4*N)/z + (24*y)/(N*z) + (56*N*y)/z)*Log[myp1]*PolyLog[3, mzp1] + 
   (4*N - (8*myp1*N*y)/z^2 - (4*N)/z + (8*N*y)/z)*Log[mzp1]*
    PolyLog[3, mzp1] + (-4*N + (8*myp1*N*y)/z^2 + (4*N)/z - (8*N*y)/z)*Log[x]*
    PolyLog[3, mzp1] + (-8/N - 8*N + (16*myp1*y)/(N*z^2) + 
     (80*myp1*N*y)/z^2 + 8/(N*z) + (8*N)/z - (16*y)/(N*z) - (64*N*y)/z)*
    Log[z]*PolyLog[3, mzp1] + (-3/N + 2/(mxp1*N) - 5/(myp1*N) - (19*N)/3 - 
     (26*N)/mxp1 - (6*N)/myp1 + (8*N)/(3*myp1^2*x^2) - (10*N)/(3*myp1^3*x) - 
     2/(N*y) - (6*N)/y - (8*N*y)/(myp1^2*x^2) + (38*N*y)/(3*myp1^3*x) + 
     (8*N*y^2)/(myp1^2*x^2) - (28*N*y^2)/(myp1^3*x) - 
     (16*N*y^3)/(3*myp1^2*x^2) + (56*N*y^3)/(3*myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (4*N)/z^2 - (4*N)/(y*z^2) + (8*N*y)/z^2 - 
     (12*N*y)/(myp1^2*z^2) + (20*N*y^2)/(myp1^2*z^2) - 
     (14*N*y^3)/(myp1^2*z^2) + (10*N*y^4)/(3*myp1^2*z^2) + 8/(N*z) + 
     (65*N)/z + (6*N)/(myp1^3*z) + (8*N)/(y*z) + (2*y)/(N*z) - (40*N*y)/z - 
     (16*N*y)/(myp1^3*z) + (2*N*y^2)/(myp1^3*z) + (22*N*y^3)/(3*myp1^3*z) - 
     (14*N*y^4)/(3*myp1^3*z) - (2*z)/(myp1^2*N) + (7*N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*PolyLog[3, x] + 
   (2/N + 2*N - (36*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + (4*y)/(N*z) + 
     (28*N*y)/z)*Log[mxp1]*PolyLog[3, x] + 
   (-6/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 6/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (28*N*y)/z)*Log[myp1]*PolyLog[3, x] + 
   (4/N - (4*myp1*y)/(N*z^2) - (32*myp1*N*y)/z^2 - 4/(N*z) + (8*y)/(N*z) + 
     (24*N*y)/z)*Log[x]*PolyLog[3, x] + 
   (-4*N + (8*myp1*N*y)/z^2 + (4*N)/z - (8*N*y)/z)*Log[y]*PolyLog[3, x] + 
   (2/N + 2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + 
     (4*y)/(N*z) + (4*N*y)/z)*Log[z]*PolyLog[3, x] + 
   (6/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (28*N*y)/z)*Log[mzp1]*PolyLog[3, x/myp1] + 
   (-2/N + 6*N - (4*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + 2/(N*z) - (6*N)/z - 
     (4*y)/(N*z) + (12*N*y)/z)*Log[y]*PolyLog[3, x/myp1] + 
   (-4/N - 6*N + (8*myp1*y)/(N*z^2) + (44*myp1*N*y)/z^2 + 4/(N*z) + (6*N)/z - 
     (8*y)/(N*z) - (36*N*y)/z)*Log[z]*PolyLog[3, x/myp1] + 
   (4/N + 6*N - (8*myp1*y)/(N*z^2) - (44*myp1*N*y)/z^2 - 4/(N*z) - (6*N)/z + 
     (8*y)/(N*z) + (36*N*y)/z)*Log[z]*PolyLog[3, x/(myp1*mzp1)] + 
   (-8/N - 5/(mxp1*N) + 1/(myp1*N) - (64*N)/3 - (15*N)/mxp1 + (10*N)/myp1 - 
     (8*N)/(3*x^2) + (8*N)/(3*myp1^2*x^2) + 1/(N*x) + (16*N)/(3*x) - 
     (10*N)/(3*myp1^3*x) - 1/(N*y) - (3*N)/y + (6*y)/(mxp1^2*N) - 
     (2*N*y)/mxp1^2 + (8*N*y)/(3*x^2) - (8*N*y)/(myp1^2*x^2) - 
     (8*N*y)/(3*x) + (38*N*y)/(3*myp1^3*x) - (2*y^2)/(mxp1^3*N) + 
     (2*N*y^2)/mxp1^3 + (8*N*y^2)/(myp1^2*x^2) - (28*N*y^2)/(myp1^3*x) - 
     (16*N*y^3)/(3*myp1^2*x^2) + (56*N*y^3)/(3*myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - (2*N)/(y*z^2) + (22*N*y)/(3*z^2) - 
     (12*N*y)/(myp1^2*z^2) - (10*N*y^2)/(3*z^2) + (20*N*y^2)/(myp1^2*z^2) - 
     (14*N*y^3)/(myp1^2*z^2) + (10*N*y^4)/(3*myp1^2*z^2) + 8/(N*z) + 
     (88*N)/(3*z) + (6*N)/(myp1^3*z) + (4*N)/(y*z) - (16*y)/(N*z) - 
     (254*N*y)/(3*z) - (16*N*y)/(myp1^3*z) + (2*N*y^2)/(myp1^3*z) + 
     (22*N*y^3)/(3*myp1^3*z) - (14*N*y^4)/(3*myp1^3*z) + (2*z)/(myp1^2*N) - 
     (7*N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*
    PolyLog[3, -(x/y)] + (4/N + 2*N - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 - 4/(N*z) - (2*N)/z + (8*y)/(N*z) + (28*N*y)/z)*
    Log[mxp1]*PolyLog[3, -(x/y)] + (-4/N - 6*N + (8*myp1*y)/(N*z^2) + 
     (44*myp1*N*y)/z^2 + 4/(N*z) + (6*N)/z - (8*y)/(N*z) - (36*N*y)/z)*
    Log[myp1]*PolyLog[3, -(x/y)] + (-4/N - 2*N + (8*myp1*y)/(N*z^2) + 
     (36*myp1*N*y)/z^2 + 4/(N*z) + (2*N)/z - (8*y)/(N*z) - (28*N*y)/z)*Log[z]*
    PolyLog[3, -(x/y)] + (-21/N - 19/(mxp1*N) + 4/(myp1*N) - (119*N)/3 - 
     (25*N)/mxp1 + (24*N)/myp1 - (8*N)/(3*x^2) + (16*myp1*N)/(3*x^2) - 
     (10*N)/(3*x) - 2/(N*y) - (4*N)/y + (18*y)/(mxp1^2*N) - (6*N*y)/mxp1^2 + 
     (8*N*y)/(3*x^2) + (8*N*y)/(3*x) - (6*y^2)/(mxp1^3*N) + 
     (6*N*y^2)/mxp1^3 - (2*N)/z^2 - (2*N)/(y*z^2) + (76*N*y)/(3*z^2) - 
     (24*myp1*N*y)/z^2 - (64*N*y^2)/(3*z^2) + 26/(N*z) + (196*N)/(3*z) + 
     (4*N)/(y*z) - (34*y)/(N*z) - (434*N*y)/(3*z) + (4*z)/(myp1^2*N) - 
     (14*N*z)/myp1^2 + (4*z^2)/(myp1^3*N) + (18*N*z^2)/myp1^3)*
    PolyLog[3, y] + (10/N + 4*N - (24*myp1*y)/(N*z^2) - (72*myp1*N*y)/z^2 - 
     10/(N*z) - (4*N)/z + (20*y)/(N*z) + (56*N*y)/z)*Log[mxp1]*
    PolyLog[3, y] + (-10/N - 8*N + (16*myp1*y)/(N*z^2) + (80*myp1*N*y)/z^2 + 
     10/(N*z) + (8*N)/z - (20*y)/(N*z) - (64*N*y)/z)*Log[myp1]*
    PolyLog[3, y] + (-4*N + (8*myp1*N*y)/z^2 + (4*N)/z - (8*N*y)/z)*Log[mzp1]*
    PolyLog[3, y] + (8*N - (16*myp1*N*y)/z^2 - (8*N)/z + (16*N*y)/z)*Log[x]*
    PolyLog[3, y] + (2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*N)/z + 
     (4*N*y)/z)*Log[y]*PolyLog[3, y] + 
   (-10/N - 2*N + (20*myp1*y)/(N*z^2) + (68*myp1*N*y)/z^2 + 10/(N*z) + 
     (2*N)/z - (20*y)/(N*z) - (52*N*y)/z)*Log[z]*PolyLog[3, y] + 
   (4/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 4/(N*z) - (2*N)/z + 
     (8*y)/(N*z) + (28*N*y)/z)*Log[z]*PolyLog[3, y/(mxp1*mzp1)] + 
   (-12/N + 4/(mxp1*N) + 5/(myp1*N) - (34*N)/3 - (20*N)/mxp1 + (6*N)/myp1 + 
     (8*N)/(3*myp1^2*x^2) - (10*N)/(3*myp1^3*x) - 1/(N*y) - N/y - 
     (8*N*y)/(myp1^2*x^2) + (38*N*y)/(3*myp1^3*x) + (8*N*y^2)/(myp1^2*x^2) - 
     (28*N*y^2)/(myp1^3*x) - (16*N*y^3)/(3*myp1^2*x^2) + 
     (56*N*y^3)/(3*myp1^3*x) - (16*N*y^4)/(3*myp1^3*x) - 
     (12*N*y)/(myp1^2*z^2) + (6*myp1*N*y)/z^2 + (20*N*y^2)/(myp1^2*z^2) - 
     (14*N*y^3)/(myp1^2*z^2) + (10*N*y^4)/(3*myp1^2*z^2) - 2/(N*z) + 
     (33*N)/z + (6*N)/(myp1^3*z) - (8*y)/(N*z) - (62*N*y)/z - 
     (16*N*y)/(myp1^3*z) + (2*N*y^2)/(myp1^3*z) + (22*N*y^3)/(3*myp1^3*z) - 
     (14*N*y^4)/(3*myp1^3*z) + (2*z)/(myp1^2*N) - (7*N*z)/myp1^2 + 
     (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*PolyLog[3, -(y/z)] + 
   (2/N + 2*N - (36*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + (4*y)/(N*z) + 
     (28*N*y)/z)*Log[mxp1]*PolyLog[3, -(y/z)] + 
   (-6/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 6/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (28*N*y)/z)*Log[myp1]*PolyLog[3, -(y/z)] + 
   (-2/N - 2*N + (36*myp1*N*y)/z^2 + 2/(N*z) + (2*N)/z - (4*y)/(N*z) - 
     (28*N*y)/z)*Log[x]*PolyLog[3, -(y/z)] + 
   (-2/N + 2*N + (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + 2/(N*z) - (2*N)/z - 
     (4*y)/(N*z) + (4*N*y)/z)*Log[y]*PolyLog[3, -(y/z)] + 
   (2/N - (8*myp1*y)/(N*z^2) - 2/(N*z) + (4*y)/(N*z))*Log[z]*
    PolyLog[3, -(y/z)] + (12/N - 4/(mxp1*N) - 5/(myp1*N) + (34*N)/3 + 
     (20*N)/mxp1 - (6*N)/myp1 - (8*N)/(3*myp1^2*x^2) + (10*N)/(3*myp1^3*x) + 
     1/(N*y) + N/y + (8*N*y)/(myp1^2*x^2) - (38*N*y)/(3*myp1^3*x) - 
     (8*N*y^2)/(myp1^2*x^2) + (28*N*y^2)/(myp1^3*x) + 
     (16*N*y^3)/(3*myp1^2*x^2) - (56*N*y^3)/(3*myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (12*N*y)/(myp1^2*z^2) - (6*myp1*N*y)/z^2 - 
     (20*N*y^2)/(myp1^2*z^2) + (14*N*y^3)/(myp1^2*z^2) - 
     (10*N*y^4)/(3*myp1^2*z^2) + 2/(N*z) - (33*N)/z - (6*N)/(myp1^3*z) + 
     (8*y)/(N*z) + (62*N*y)/z + (16*N*y)/(myp1^3*z) - (2*N*y^2)/(myp1^3*z) - 
     (22*N*y^3)/(3*myp1^3*z) + (14*N*y^4)/(3*myp1^3*z) - (2*z)/(myp1^2*N) + 
     (7*N*z)/myp1^2 - (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*
    PolyLog[3, -((x*y)/z)] + (-2/N - 2*N + (36*myp1*N*y)/z^2 + 2/(N*z) + 
     (2*N)/z - (4*y)/(N*z) - (28*N*y)/z)*Log[mxp1]*PolyLog[3, -((x*y)/z)] + 
   (6/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (28*N*y)/z)*Log[myp1]*PolyLog[3, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 - 2/(N*z) + (2*N)/z + 
     (4*y)/(N*z) - (4*N*y)/z)*Log[x]*PolyLog[3, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 - 2/(N*z) + (2*N)/z + 
     (4*y)/(N*z) - (4*N*y)/z)*Log[y]*PolyLog[3, -((x*y)/z)] + 
   (2/N + 2*N - (36*myp1*N*y)/z^2 - 2/(N*z) - (2*N)/z + (4*y)/(N*z) + 
     (28*N*y)/z)*Log[z]*PolyLog[3, -((x*y)/z)] + 
   (-8/N - 15/(mxp1*N) - 1/(myp1*N) - 8*N - (45*N)/mxp1 - (10*N)/myp1 - 
     (8*N)/(3*x^2) + (8*N)/(myp1^2*x^2) - 1/(N*x) + (16*N)/(3*x) - 
     (10*N)/(myp1^3*x) - 3/(N*y) - (5*N)/y + (18*y)/(mxp1^2*N) - 
     (6*N*y)/mxp1^2 + (8*N*y)/(3*x^2) - (24*N*y)/(myp1^2*x^2) - 
     (8*N*y)/(3*x) + (38*N*y)/(myp1^3*x) - (6*y^2)/(mxp1^3*N) + 
     (6*N*y^2)/mxp1^3 + (24*N*y^2)/(myp1^2*x^2) - (64*N*y^2)/(myp1^3*x) - 
     (32*N*y^3)/(3*myp1^2*x^2) + (124*N*y^3)/(3*myp1^3*x) - 
     (32*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - (2*N)/(y*z^2) + (40*N*y)/(3*z^2) - 
     (18*N*y)/(myp1^2*z^2) - (28*N*y^2)/(3*z^2) + (38*N*y^2)/(myp1^2*z^2) - 
     (32*N*y^3)/(myp1^2*z^2) + (28*N*y^4)/(3*myp1^2*z^2) + 24/(N*z) + 
     (187*N)/(3*z) + (45*N)/(myp1^3*z) + (4*N)/(y*z) - (16*y)/(N*z) - 
     (440*N*y)/(3*z) - (55*N*y)/(myp1^3*z) - (115*N*y^2)/(myp1^3*z) + 
     (607*N*y^3)/(3*myp1^3*z) - (248*N*y^4)/(3*myp1^3*z) - (2*z)/(myp1^2*N) + 
     (7*N*z)/myp1^2 - (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*PolyLog[3, z] + 
   (12/N + 6*N - (24*myp1*y)/(N*z^2) - (108*myp1*N*y)/z^2 - 12/(N*z) - 
     (6*N)/z + (24*y)/(N*z) + (84*N*y)/z)*Log[mxp1]*PolyLog[3, z] + 
   (4/N + 6*N - (8*myp1*y)/(N*z^2) - (44*myp1*N*y)/z^2 - 4/(N*z) - (6*N)/z + 
     (8*y)/(N*z) + (36*N*y)/z)*Log[myp1]*PolyLog[3, z] + 
   (12/N + 10*N - (16*myp1*y)/(N*z^2) - (116*myp1*N*y)/z^2 - 12/(N*z) - 
     (10*N)/z + (24*y)/(N*z) + (92*N*y)/z)*Log[mzp1]*PolyLog[3, z] + 
   (-12/N - 10*N + (16*myp1*y)/(N*z^2) + (116*myp1*N*y)/z^2 + 12/(N*z) + 
     (10*N)/z - (24*y)/(N*z) - (92*N*y)/z)*Log[x]*PolyLog[3, z] + 
   (-12/N - 6*N + (24*myp1*y)/(N*z^2) + (108*myp1*N*y)/z^2 + 12/(N*z) + 
     (6*N)/z - (24*y)/(N*z) - (84*N*y)/z)*Log[z]*PolyLog[3, z] + 
   (-6/N - 6*N + (4*myp1*y)/(N*z^2) + (76*myp1*N*y)/z^2 + 6/(N*z) + (6*N)/z - 
     (12*y)/(N*z) - (60*N*y)/z)*Log[mzp1]*PolyLog[3, z/mxp1] + 
   (-2/N + (8*myp1*y)/(N*z^2) + 2/(N*z) - (4*y)/(N*z))*Log[y]*
    PolyLog[3, z/mxp1] + (4/N + 2*N - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 - 4/(N*z) - (2*N)/z + (8*y)/(N*z) + (28*N*y)/z)*Log[z]*
    PolyLog[3, z/mxp1] + (6/N + 2*N - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + (12*y)/(N*z) + (28*N*y)/z)*
    Log[mzp1]*PolyLog[3, z/(mxp1*myp1)] + 
   (2/N - (8*myp1*y)/(N*z^2) - 2/(N*z) + (4*y)/(N*z))*Log[y]*
    PolyLog[3, z/(mxp1*myp1)] + (-20/N - 1/(mxp1*N) + 6/(myp1*N) - (98*N)/3 - 
     (35*N)/mxp1 + (16*N)/myp1 - (8*N)/(3*x^2) + (16*N)/(3*myp1^2*x^2) + 
     1/(N*x) + (16*N)/(3*x) - (20*N)/(3*myp1^3*x) - 2/(N*y) - (4*N)/y + 
     (6*y)/(mxp1^2*N) - (2*N*y)/mxp1^2 + (8*N*y)/(3*x^2) - 
     (16*N*y)/(myp1^2*x^2) - (8*N*y)/(3*x) + (76*N*y)/(3*myp1^3*x) - 
     (2*y^2)/(mxp1^3*N) + (2*N*y^2)/mxp1^3 + (16*N*y^2)/(myp1^2*x^2) - 
     (56*N*y^2)/(myp1^3*x) - (32*N*y^3)/(3*myp1^2*x^2) + 
     (112*N*y^3)/(3*myp1^3*x) - (32*N*y^4)/(3*myp1^3*x) - (2*N)/z^2 - 
     (2*N)/(y*z^2) + (40*N*y)/(3*z^2) - (24*N*y)/(myp1^2*z^2) - 
     (28*N*y^2)/(3*z^2) + (40*N*y^2)/(myp1^2*z^2) - (28*N*y^3)/(myp1^2*z^2) + 
     (20*N*y^4)/(3*myp1^2*z^2) + 6/(N*z) + (187*N)/(3*z) + 
     (12*N)/(myp1^3*z) + (4*N)/(y*z) - (24*y)/(N*z) - (440*N*y)/(3*z) - 
     (32*N*y)/(myp1^3*z) + (4*N*y^2)/(myp1^3*z) + (44*N*y^3)/(3*myp1^3*z) - 
     (28*N*y^4)/(3*myp1^3*z) + (4*z)/(myp1^2*N) - (14*N*z)/myp1^2 + 
     (4*z^2)/(myp1^3*N) + (18*N*z^2)/myp1^3)*PolyLog[3, -(z/x)] + 
   (6/N + 4*N - (8*myp1*y)/(N*z^2) - (72*myp1*N*y)/z^2 - 6/(N*z) - (4*N)/z + 
     (12*y)/(N*z) + (56*N*y)/z)*Log[mxp1]*PolyLog[3, -(z/x)] + 
   (-10/N - 8*N + (16*myp1*y)/(N*z^2) + (80*myp1*N*y)/z^2 + 10/(N*z) + 
     (8*N)/z - (20*y)/(N*z) - (64*N*y)/z)*Log[myp1]*PolyLog[3, -(z/x)] + 
   (6/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 6/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (28*N*y)/z)*Log[mzp1]*PolyLog[3, -(z/x)] + 
   (-2/N + 2*N + (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + 2/(N*z) - (2*N)/z - 
     (4*y)/(N*z) + (4*N*y)/z)*Log[x]*PolyLog[3, -(z/x)] + 
   (2*N - (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*N)/z + (4*N*y)/z)*Log[y]*
    PolyLog[3, -(z/x)] + (-6/N - 4*N + (8*myp1*y)/(N*z^2) + 
     (72*myp1*N*y)/z^2 + 6/(N*z) + (4*N)/z - (12*y)/(N*z) - (56*N*y)/z)*
    Log[z]*PolyLog[3, -(z/x)] + (8/N + 5/(mxp1*N) - 1/(myp1*N) + (64*N)/3 + 
     (15*N)/mxp1 - (10*N)/myp1 + (8*N)/(3*x^2) - (8*N)/(3*myp1^2*x^2) - 
     1/(N*x) - (16*N)/(3*x) + (10*N)/(3*myp1^3*x) + 1/(N*y) + (3*N)/y - 
     (6*y)/(mxp1^2*N) + (2*N*y)/mxp1^2 - (8*N*y)/(3*x^2) + 
     (8*N*y)/(myp1^2*x^2) + (8*N*y)/(3*x) - (38*N*y)/(3*myp1^3*x) + 
     (2*y^2)/(mxp1^3*N) - (2*N*y^2)/mxp1^3 - (8*N*y^2)/(myp1^2*x^2) + 
     (28*N*y^2)/(myp1^3*x) + (16*N*y^3)/(3*myp1^2*x^2) - 
     (56*N*y^3)/(3*myp1^3*x) + (16*N*y^4)/(3*myp1^3*x) + (2*N)/z^2 + 
     (2*N)/(y*z^2) - (22*N*y)/(3*z^2) + (12*N*y)/(myp1^2*z^2) + 
     (10*N*y^2)/(3*z^2) - (20*N*y^2)/(myp1^2*z^2) + (14*N*y^3)/(myp1^2*z^2) - 
     (10*N*y^4)/(3*myp1^2*z^2) - 8/(N*z) - (88*N)/(3*z) - (6*N)/(myp1^3*z) - 
     (4*N)/(y*z) + (16*y)/(N*z) + (254*N*y)/(3*z) + (16*N*y)/(myp1^3*z) - 
     (2*N*y^2)/(myp1^3*z) - (22*N*y^3)/(3*myp1^3*z) + 
     (14*N*y^4)/(3*myp1^3*z) - (2*z)/(myp1^2*N) + (7*N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*PolyLog[3, -((y*z)/x)] + 
   (-4/N - 2*N + (8*myp1*y)/(N*z^2) + (36*myp1*N*y)/z^2 + 4/(N*z) + (2*N)/z - 
     (8*y)/(N*z) - (28*N*y)/z)*Log[mxp1]*PolyLog[3, -((y*z)/x)] + 
   (4/N + 6*N - (8*myp1*y)/(N*z^2) - (44*myp1*N*y)/z^2 - 4/(N*z) - (6*N)/z + 
     (8*y)/(N*z) + (36*N*y)/z)*Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   (4/N + 2*N - (8*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 4/(N*z) - (2*N)/z + 
     (8*y)/(N*z) + (28*N*y)/z)*Log[z]*PolyLog[3, -((y*z)/x)] + 
   (-12/N + 4*N + (16*myp1*y)/(N*z^2) + (56*myp1*N*y)/z^2 + 12/(N*z) - 
     (4*N)/z - (24*y)/(N*z) - (40*N*y)/z)*PolyLog[4, mxp1] + 
   (-4/N - 8*N + (16*myp1*y)/(N*z^2) + (16*myp1*N*y)/z^2 + 4/(N*z) + 
     (8*N)/z - (8*y)/(N*z) - (16*N*y)/z)*PolyLog[4, myp1] + 
   (2*N - (36*myp1*N*y)/z^2 - (2*N)/z + (28*N*y)/z)*PolyLog[4, mzp1] + 
   (-6/N + 2*N + (8*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 + 6/(N*z) - (2*N)/z - 
     (12*y)/(N*z) - (20*N*y)/z)*PolyLog[4, 1 - x^(-1)] + 
   (-12/N + (12*myp1*y)/(N*z^2) + (96*myp1*N*y)/z^2 + 12/(N*z) - 
     (24*y)/(N*z) - (72*N*y)/z)*PolyLog[4, x] + 
   (-2/N + 4*N + (8*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 + 2/(N*z) - (4*N)/z - 
     (4*y)/(N*z) + (8*N*y)/z)*PolyLog[4, 1 - y^(-1)] + 
   (-4/N + 2*N + (28*myp1*N*y)/z^2 + 4/(N*z) - (2*N)/z - (8*y)/(N*z) - 
     (20*N*y)/z)*PolyLog[4, -(x/y)] + 
   (-10*N + (12*myp1*y)/(N*z^2) + (20*myp1*N*y)/z^2 + (10*N)/z - (20*N*y)/z)*
    PolyLog[4, y] + (6*N - (44*myp1*N*y)/z^2 - (6*N)/z + (36*N*y)/z)*
    PolyLog[4, 1 - z^(-1)] + (8/N - (12*myp1*y)/(N*z^2) - (32*myp1*N*y)/z^2 - 
     8/(N*z) + (16*y)/(N*z) + (24*N*y)/z)*PolyLog[4, -(y/z)] + 
   (-4/N + 2*N + (8*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + 4/(N*z) - (2*N)/z - 
     (8*y)/(N*z) + (4*N*y)/z)*PolyLog[4, -((x*y)/z)] + 
   (2/N - 4*N - (8*myp1*y)/(N*z^2) + (8*myp1*N*y)/z^2 - 2/(N*z) + (4*N)/z + 
     (4*y)/(N*z) - (8*N*y)/z)*PolyLog[4, z] + 
   (-4/N - 2*N + (12*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + 4/(N*z) + (2*N)/z - 
     (8*y)/(N*z) - (4*N*y)/z)*PolyLog[4, -(z/x)] + 
   (4/N + 2*N - (4*myp1*y)/(N*z^2) - (36*myp1*N*y)/z^2 - 4/(N*z) - (2*N)/z + 
     (8*y)/(N*z) + (28*N*y)/z)*PolyLog[4, -((x*z)/y)] + 
   (4*N - (4*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 - (4*N)/z + (8*N*y)/z)*
    PolyLog[4, -((y*z)/x)] + (24*Zeta[3])/N - (2*Zeta[3])/(mxp1*N) - 
   (4*Zeta[3])/(myp1*N) + (104*N*Zeta[3])/3 + (26*N*Zeta[3])/mxp1 - 
   (24*N*Zeta[3])/myp1 + (16*N*Zeta[3])/(3*x^2) - 
   (16*N*Zeta[3])/(3*myp1^2*x^2) - (26*N*Zeta[3])/(3*x) + 
   (26*N*Zeta[3])/(3*myp1^3*x) + (2*Zeta[3])/(N*y) + (2*N*Zeta[3])/y - 
   (16*N*y*Zeta[3])/(3*x^2) + (16*N*y*Zeta[3])/(myp1^2*x^2) + 
   (16*N*y*Zeta[3])/(3*x) - (94*N*y*Zeta[3])/(3*myp1^3*x) - 
   (16*N*y^2*Zeta[3])/(myp1^2*x^2) + (62*N*y^2*Zeta[3])/(myp1^3*x) + 
   (32*N*y^3*Zeta[3])/(3*myp1^2*x^2) - (118*N*y^3*Zeta[3])/(3*myp1^3*x) + 
   (32*N*y^4*Zeta[3])/(3*myp1^3*x) + (36*N*y*Zeta[3])/(myp1^2*z^2) - 
   (56*myp1*N*y*Zeta[3])/(3*z^2) - (76*N*y^2*Zeta[3])/(myp1^2*z^2) + 
   (64*N*y^3*Zeta[3])/(myp1^2*z^2) - (56*N*y^4*Zeta[3])/(3*myp1^2*z^2) - 
   (8*Zeta[3])/(N*z) - (78*N*Zeta[3])/z + (70*N*Zeta[3])/(3*myp1^3*z) + 
   (16*y*Zeta[3])/(N*z) + (292*N*y*Zeta[3])/z - 
   (638*N*y*Zeta[3])/(3*myp1^3*z) + (518*N*y^2*Zeta[3])/(myp1^3*z) - 
   (466*N*y^3*Zeta[3])/(myp1^3*z) + (148*N*y^4*Zeta[3])/(myp1^3*z) - 
   (4*z*Zeta[3])/(myp1^2*N) + (14*N*z*Zeta[3])/myp1^2 - 
   (4*z^2*Zeta[3])/(myp1^3*N) - (18*N*z^2*Zeta[3])/myp1^3 + 
   Log[x]*(6/N + 1/(mxp1*N) + 26*N + (7*N)/mxp1 + mzp1/(N*y) + 
     (9*mzp1*N)/(2*y) - (6*myp1)/(N*z) - (29*N)/z + (83*N*y)/(3*z) - 
     z/(myp1*N) - (9*N*z)/(2*myp1) - (6*Zeta[3])/N - 2*N*Zeta[3] + 
     (8*myp1*y*Zeta[3])/(N*z^2) + (36*myp1*N*y*Zeta[3])/z^2 + 
     (6*Zeta[3])/(N*z) + (2*N*Zeta[3])/z - (12*y*Zeta[3])/(N*z) - 
     (28*N*y*Zeta[3])/z) + Log[mxp1]*((-2*Zeta[3])/N - 2*N*Zeta[3] + 
     (36*myp1*N*y*Zeta[3])/z^2 + (2*Zeta[3])/(N*z) + (2*N*Zeta[3])/z - 
     (4*y*Zeta[3])/(N*z) - (28*N*y*Zeta[3])/z) + 
   Log[y]*(1/(myp1*N) + (9*N)/(2*myp1) + y/(mxp1*N) + (7*N*y)/mxp1 + 
     y/(N*x) + (4*N*y)/(myp1*x) - (16*N*y^2)/(3*myp1*x) - (6*y)/(N*z) - 
     (29*N*y)/(myp1*z) + (83*N*y^2)/(3*myp1*z) + (2*Zeta[3])/N - 
     6*N*Zeta[3] + (4*myp1*y*Zeta[3])/(N*z^2) + (12*myp1*N*y*Zeta[3])/z^2 - 
     (2*Zeta[3])/(N*z) + (6*N*Zeta[3])/z + (4*y*Zeta[3])/(N*z) - 
     (12*N*y*Zeta[3])/z) + Log[z]*(-6/N + 2/(mzp1*N) - 26*N + myp1/(N*x) + 
     (4*N)/x - y/(mxp1*N) - (7*N*y)/mxp1 - (16*N*y)/(3*x) + z/(myp1*N) + 
     (9*N*z)/(2*myp1) + z/(N*y) + (9*N*z)/(2*y) + (6*Zeta[3])/N + 
     8*N*Zeta[3] - (8*myp1*y*Zeta[3])/(N*z^2) - (80*myp1*N*y*Zeta[3])/z^2 - 
     (6*Zeta[3])/(N*z) - (8*N*Zeta[3])/z + (12*y*Zeta[3])/(N*z) + 
     (64*N*y*Zeta[3])/z) + Log[myp1]*((10*Zeta[3])/N + 8*N*Zeta[3] - 
     (16*myp1*y*Zeta[3])/(N*z^2) - (80*myp1*N*y*Zeta[3])/z^2 - 
     (10*Zeta[3])/(N*z) - (8*N*Zeta[3])/z + (20*y*Zeta[3])/(N*z) + 
     (64*N*y*Zeta[3])/z), eta2Region1a2L -> 
  2/N - (16*N)/81 + (16*N)/(81*y) - (16*myp1*N)/(81*y) - (2*y)/(mzp1*N) + 
   Pi^4*(1/(3*N) + (53*N)/90 - (17*myp1*y^2)/(30*N*z^3) - 
     (173*myp1*N*y^2)/(45*z^3) - (2*y)/(3*N*z^2) - (143*N*y)/(45*z^2) + 
     (37*y^2)/(30*N*z^2) + (316*N*y^2)/(45*z^2) - 1/(3*N*z) - (53*N)/(90*z) + 
     y/(N*z) + (113*N*y)/(30*z)) + Pi^3*(((11*I)/9)*N - ((2*I)/9)*Nf - 
     (((22*I)/9)*myp1*N*y^2)/z^3 + (((4*I)/9)*myp1*Nf*y^2)/z^3 - 
     (((22*I)/9)*N*y)/z^2 + (((4*I)/9)*Nf*y)/z^2 + (((44*I)/9)*N*y^2)/z^2 - 
     (((8*I)/9)*Nf*y^2)/z^2 - (((11*I)/9)*N)/z + (((2*I)/9)*Nf)/z + 
     (((11*I)/3)*N*y)/z - (((2*I)/3)*Nf*y)/z) + 
   Pi*(((-22*I)/3)*N + (((22*I)/3)*N)/myp1 + ((4*I)/3)*Nf - 
     (((4*I)/3)*Nf)/myp1 - (((22*I)/3)*N*y)/z + (((4*I)/3)*Nf*y)/z) - 
   (16*N*z)/(81*y^2) + (16*mzp1*N*z)/(81*y^2) + (16*N*z^2)/(81*y^2) + 
   Pi^2*(-8/(3*N) + 1/(myp1*N) - (13*N)/3 - N/(2*myp1^2) + (8*N)/(3*myp1) + 
     myp1/(3*N*x) - N/(36*myp1^3*x) + 2/(3*N*y) - (2*N)/(3*y) - 
     (4*N*y)/(9*myp1^2*x^2) - (11*N*y)/(18*myp1^3*x) + 
     (2*N*y^2)/(3*myp1^2*x^2) + (29*N*y^2)/(36*myp1^3*x) - 
     (2*N*y^3)/(3*myp1^2*x^2) - (2*N*y^3)/(myp1^3*x) + (N*y^4)/(2*myp1^3*x) + 
     (N*y)/(3*myp1*z^3) - (2*myp1*y^2)/(3*N*z^3) - (13*N*y^2)/(3*myp1*z^3) + 
     (56*N*y^3)/(9*myp1*z^3) - (8*N*y^4)/(3*myp1*z^3) + N/(3*myp1^2*z^2) - 
     (5*y)/(6*N*z^2) - (11*N*y)/(2*myp1^2*z^2) + (4*y^2)/(3*N*z^2) + 
     (46*N*y^2)/(3*myp1^2*z^2) - (103*N*y^3)/(6*myp1^2*z^2) + 
     (55*N*y^4)/(9*myp1^2*z^2) + 1/(2*myp1*N*z) - N/(12*myp1^3*z) - 
     (5*y)/(3*myp1*N*z) + (N*y)/(6*myp1^3*z) + (5*y^2)/(3*myp1*N*z) + 
     (23*N*y^2)/(36*myp1^3*z) - (34*N*y^3)/(9*myp1^3*z) + 
     (31*N*y^4)/(18*myp1^3*z) - z/(myp1^2*N) + (5*z)/(6*myp1*N) - 
     (5*N*z)/(2*myp1^2) + (N*z)/(12*myp1) + (mzp1*z)/(6*N*y^2) + 
     (3*mzp1*N*z)/(4*y^2) - (5*z)/(6*N*y) - (N*z)/(12*y) + z^2/(myp1^3*N) - 
     z^2/(6*myp1^2*N) + (9*N*z^2)/(2*myp1^3) - (3*N*z^2)/(4*myp1^2)) + 
   4*N*G[0, 0, 1, mzp1, y] - (8*myp1*N*y^2*G[0, 0, 1, mzp1, y])/z^3 - 
   (8*N*y*G[0, 0, 1, mzp1, y])/z^2 + (16*N*y^2*G[0, 0, 1, mzp1, y])/z^2 - 
   (4*N*G[0, 0, 1, mzp1, y])/z + (12*N*y*G[0, 0, 1, mzp1, y])/z - 
   (2*G[0, 1, 0, -z, y])/N + (8*myp1*y^2*G[0, 1, 0, -z, y])/(N*z^3) + 
   (4*y*G[0, 1, 0, -z, y])/(N*z^2) - (12*y^2*G[0, 1, 0, -z, y])/(N*z^2) + 
   (2*G[0, 1, 0, -z, y])/(N*z) - (6*y*G[0, 1, 0, -z, y])/(N*z) + 
   2*N*G[0, 1, 1, mzp1, y] - (4*myp1*y^2*G[0, 1, 1, mzp1, y])/(N*z^3) - 
   (4*myp1*N*y^2*G[0, 1, 1, mzp1, y])/z^3 - (4*N*y*G[0, 1, 1, mzp1, y])/z^2 + 
   (4*y^2*G[0, 1, 1, mzp1, y])/(N*z^2) + (8*N*y^2*G[0, 1, 1, mzp1, y])/z^2 - 
   (2*N*G[0, 1, 1, mzp1, y])/z + (6*N*y*G[0, 1, 1, mzp1, y])/z - 
   (2*G[0, 1, mzp1, 1, y])/N + 4*N*G[0, 1, mzp1, 1, y] - 
   (8*myp1*N*y^2*G[0, 1, mzp1, 1, y])/z^3 + (4*myp1*y*G[0, 1, mzp1, 1, y])/
    (N*z^2) - (8*N*y*G[0, 1, mzp1, 1, y])/z^2 + 
   (16*N*y^2*G[0, 1, mzp1, 1, y])/z^2 + (2*G[0, 1, mzp1, 1, y])/(N*z) - 
   (4*N*G[0, 1, mzp1, 1, y])/z - (6*y*G[0, 1, mzp1, 1, y])/(N*z) + 
   (12*N*y*G[0, 1, mzp1, 1, y])/z - (2*G[0, 1, mzp1, -z, y])/N + 
   (8*myp1*y^2*G[0, 1, mzp1, -z, y])/(N*z^3) + (4*y*G[0, 1, mzp1, -z, y])/
    (N*z^2) - (12*y^2*G[0, 1, mzp1, -z, y])/(N*z^2) + 
   (2*G[0, 1, mzp1, -z, y])/(N*z) - (6*y*G[0, 1, mzp1, -z, y])/(N*z) - 
   (6*G[0, 1, -z, mzp1, y])/N - 2*N*G[0, 1, -z, mzp1, y] + 
   (8*myp1*y^2*G[0, 1, -z, mzp1, y])/(N*z^3) + 
   (36*myp1*N*y^2*G[0, 1, -z, mzp1, y])/z^3 + (12*y*G[0, 1, -z, mzp1, y])/
    (N*z^2) + (28*N*y*G[0, 1, -z, mzp1, y])/z^2 - 
   (20*y^2*G[0, 1, -z, mzp1, y])/(N*z^2) - (64*N*y^2*G[0, 1, -z, mzp1, y])/
    z^2 + (6*G[0, 1, -z, mzp1, y])/(N*z) + (2*N*G[0, 1, -z, mzp1, y])/z - 
   (18*y*G[0, 1, -z, mzp1, y])/(N*z) - (30*N*y*G[0, 1, -z, mzp1, y])/z - 
   (6*G[0, -z, 1, mzp1, y])/N - 2*N*G[0, -z, 1, mzp1, y] + 
   (8*myp1*y^2*G[0, -z, 1, mzp1, y])/(N*z^3) + 
   (36*myp1*N*y^2*G[0, -z, 1, mzp1, y])/z^3 + (12*y*G[0, -z, 1, mzp1, y])/
    (N*z^2) + (28*N*y*G[0, -z, 1, mzp1, y])/z^2 - 
   (20*y^2*G[0, -z, 1, mzp1, y])/(N*z^2) - (64*N*y^2*G[0, -z, 1, mzp1, y])/
    z^2 + (6*G[0, -z, 1, mzp1, y])/(N*z) + (2*N*G[0, -z, 1, mzp1, y])/z - 
   (18*y*G[0, -z, 1, mzp1, y])/(N*z) - (30*N*y*G[0, -z, 1, mzp1, y])/z - 
   (6*G[0, -z, mzp1, 1, y])/N - 2*N*G[0, -z, mzp1, 1, y] + 
   (8*myp1*y^2*G[0, -z, mzp1, 1, y])/(N*z^3) + 
   (36*myp1*N*y^2*G[0, -z, mzp1, 1, y])/z^3 + (12*y*G[0, -z, mzp1, 1, y])/
    (N*z^2) + (28*N*y*G[0, -z, mzp1, 1, y])/z^2 - 
   (20*y^2*G[0, -z, mzp1, 1, y])/(N*z^2) - (64*N*y^2*G[0, -z, mzp1, 1, y])/
    z^2 + (6*G[0, -z, mzp1, 1, y])/(N*z) + (2*N*G[0, -z, mzp1, 1, y])/z - 
   (18*y*G[0, -z, mzp1, 1, y])/(N*z) - (30*N*y*G[0, -z, mzp1, 1, y])/z + 
   (2*G[0, -z, mzp1, -z, y])/N + 2*N*G[0, -z, mzp1, -z, y] - 
   (36*myp1*N*y^2*G[0, -z, mzp1, -z, y])/z^3 - 
   (4*myp1*y*G[0, -z, mzp1, -z, y])/(N*z^2) - (28*N*y*G[0, -z, mzp1, -z, y])/
    z^2 + (64*N*y^2*G[0, -z, mzp1, -z, y])/z^2 - (2*G[0, -z, mzp1, -z, y])/
    (N*z) - (2*N*G[0, -z, mzp1, -z, y])/z + (6*y*G[0, -z, mzp1, -z, y])/
    (N*z) + (30*N*y*G[0, -z, mzp1, -z, y])/z + 4*N*G[0, -z, -z, mzp1, y] + 
   (4*myp1*y^2*G[0, -z, -z, mzp1, y])/(N*z^3) - 
   (40*myp1*N*y^2*G[0, -z, -z, mzp1, y])/z^3 - (32*N*y*G[0, -z, -z, mzp1, y])/
    z^2 - (4*y^2*G[0, -z, -z, mzp1, y])/(N*z^2) + 
   (72*N*y^2*G[0, -z, -z, mzp1, y])/z^2 - (4*N*G[0, -z, -z, mzp1, y])/z + 
   (36*N*y*G[0, -z, -z, mzp1, y])/z + (6*G[1, mzp1, -z, mzp1, y])/N + 
   2*N*G[1, mzp1, -z, mzp1, y] - (8*myp1*y^2*G[1, mzp1, -z, mzp1, y])/
    (N*z^3) - (36*myp1*N*y^2*G[1, mzp1, -z, mzp1, y])/z^3 - 
   (12*y*G[1, mzp1, -z, mzp1, y])/(N*z^2) - (28*N*y*G[1, mzp1, -z, mzp1, y])/
    z^2 + (20*y^2*G[1, mzp1, -z, mzp1, y])/(N*z^2) + 
   (64*N*y^2*G[1, mzp1, -z, mzp1, y])/z^2 - (6*G[1, mzp1, -z, mzp1, y])/
    (N*z) - (2*N*G[1, mzp1, -z, mzp1, y])/z + (18*y*G[1, mzp1, -z, mzp1, y])/
    (N*z) + (30*N*y*G[1, mzp1, -z, mzp1, y])/z + 
   Pi^2*(-1/2*1/(N*z) + 1/(2*myp1*N*z) - (53*N)/(18*z) + (53*N)/(18*myp1*z) + 
     y/(6*N*z) - (2*y)/(3*myp1*N*z) + (73*N*y)/(6*z) - (136*N*y)/(9*myp1*z) + 
     y^2/(6*myp1*N*z) + (73*N*y^2)/(6*myp1*z))*Log[mzp1] + 
   Pi^2*(N^(-1) - N/3 - (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/(3*z^3) - 
     (2*y)/(N*z^2) + (2*N*y)/(3*z^2) + (4*y^2)/(N*z^2) - (4*N*y^2)/(3*z^2) - 
     1/(N*z) + N/(3*z) + (3*y)/(N*z) - (N*y)/z)*Log[mxp1]*Log[mzp1] + 
   ((2*N)/3 + (2*myp1*y^2)/(3*N*z^3) - (20*myp1*N*y^2)/(3*z^3) - 
     (16*N*y)/(3*z^2) - (2*y^2)/(3*N*z^2) + (12*N*y^2)/z^2 - (2*N)/(3*z) + 
     (6*N*y)/z)*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*(N^(-1) + (2*N)/3 - (2*myp1*y^2)/(N*z^3) - (20*myp1*N*y^2)/(3*z^3) - 
     (2*y)/(N*z^2) - (16*N*y)/(3*z^2) + (4*y^2)/(N*z^2) + (12*N*y^2)/z^2 - 
     1/(N*z) - (2*N)/(3*z) + (3*y)/(N*z) + (6*N*y)/z)*Log[myp1]*Log[mzp1] + 
   (-3/N - N + (4*myp1*y^2)/(N*z^3) + (18*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (14*N*y)/z^2 - (10*y^2)/(N*z^2) - (32*N*y^2)/z^2 + 3/(N*z) + N/z - 
     (9*y)/(N*z) - (15*N*y)/z)*Log[mxp1]^2*Log[myp1]*Log[mzp1] + 
   (-3/N - N + (4*myp1*y^2)/(N*z^3) + (18*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (14*N*y)/z^2 - (10*y^2)/(N*z^2) - (32*N*y^2)/z^2 + 3/(N*z) + N/z - 
     (9*y)/(N*z) - (15*N*y)/z)*Log[mxp1]*Log[myp1]^2*Log[mzp1] + 
   (-2/N - (2*N)/3 + (8*myp1*y^2)/(3*N*z^3) + (12*myp1*N*y^2)/z^3 + 
     (4*y)/(N*z^2) + (28*N*y)/(3*z^2) - (20*y^2)/(3*N*z^2) - 
     (64*N*y^2)/(3*z^2) + 2/(N*z) + (2*N)/(3*z) - (6*y)/(N*z) - (10*N*y)/z)*
    Log[myp1]^3*Log[mzp1] + Pi^2*(-1/3*N + (2*myp1*N*y^2)/(3*z^3) + 
     (2*N*y)/(3*z^2) - (4*N*y^2)/(3*z^2) + N/(3*z) - (N*y)/z)*Log[mzp1]^2 + 
   Pi*(((22*I)/3)*N - ((4*I)/3)*Nf - (((44*I)/3)*myp1*N*y)/z^2 + 
     (((8*I)/3)*myp1*Nf*y)/z^2 - (((22*I)/3)*N)/z + (((4*I)/3)*Nf)/z + 
     ((22*I)*N*y)/z - ((4*I)*Nf*y)/z)*Log[x] + 
   Pi^2*(3/(2*N) - 1/(6*myp1^2*N) - 1/(3*myp1*N) - N/18 - N/(3*myp1^2) + 
     (2*Nf)/9 - (4*N)/(9*x^2) + (5*N)/(9*myp1*x) - (2*N*y)/(9*myp1*x) - 
     N/(3*z^3) - (N*y)/(3*z^3) + (2*N*y^2)/(3*z^3) - 
     (4*myp1*Nf*y^2)/(9*z^3) + N/(3*z^2) - (4*y)/(3*N*z^2) - 
     (19*N*y)/(9*z^2) - (4*Nf*y)/(9*z^2) + (5*y^2)/(3*N*z^2) + 
     (25*N*y^2)/(9*z^2) + (8*Nf*y^2)/(9*z^2) - 1/(myp1*N*z) + (17*N)/(18*z) - 
     (4*N)/(3*myp1*z) - (2*Nf)/(9*z) + (4*y)/(myp1*N*z) - (7*N*y)/(2*z) + 
     (8*N*y)/(myp1*z) + (2*Nf*y)/(3*z) - (19*y^2)/(6*myp1*N*z) - 
     (20*N*y^2)/(3*myp1*z))*Log[x] + 
   Pi^2*(-2/(3*N) + (2*myp1*y^2)/(3*N*z^3) + (16*myp1*N*y^2)/(3*z^3) + 
     (4*y)/(3*N*z^2) + (4*N*y)/z^2 - (2*y^2)/(N*z^2) - (28*N*y^2)/(3*z^2) + 
     2/(3*N*z) - (2*y)/(N*z) - (4*N*y)/z)*Log[mxp1]*Log[x] + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((44*I)/3)*myp1*N*y^2)/z^3 - 
     (((8*I)/3)*myp1*Nf*y^2)/z^3 + (((44*I)/3)*N*y)/z^2 - 
     (((8*I)/3)*Nf*y)/z^2 - (((88*I)/3)*N*y^2)/z^2 + 
     (((16*I)/3)*Nf*y^2)/z^2 + (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - 
     ((22*I)*N*y)/z + ((4*I)*Nf*y)/z)*Log[mxp1]*Log[x] + 
   (19/N + 3/(myp1^2*N) - 9/(myp1*N) + 14*N + (3*N)/(2*myp1^2) - (3*N)/myp1 + 
     (8*N)/(3*myp1^3*x) - 4/(N*y) + (4*N)/y - (8*N*y)/(myp1^3*x) + 
     (8*N*y^2)/(myp1^3*x) - (2*N*y)/(myp1*z^3) + (4*myp1*y^2)/(N*z^3) + 
     (26*N*y^2)/(myp1*z^3) - (112*N*y^3)/(3*myp1*z^3) + 
     (16*N*y^4)/(myp1*z^3) - (2*N)/(myp1^2*z^2) + (5*y)/(N*z^2) + 
     (31*N*y)/(myp1^2*z^2) - (4*y^2)/(N*z^2) - (64*N*y^2)/(myp1^2*z^2) + 
     (137*N*y^3)/(3*myp1^2*z^2) - (8*N*y^4)/(myp1^2*z^2) - 3/(myp1*N*z) + 
     N/(2*myp1^3*z) + (12*y)/(myp1*N*z) + (23*N*y)/(myp1^3*z) - 
     (11*y^2)/(myp1*N*z) - (155*N*y^2)/(2*myp1^3*z) + 
     (260*N*y^3)/(3*myp1^3*z) - (30*N*y^4)/(myp1^3*z) - (6*z)/(myp1^3*N) + 
     (10*z)/(myp1^2*N) - (5*z)/(myp1*N) - (27*N*z)/myp1^3 + (33*N*z)/myp1^2 - 
     (N*z)/(2*myp1) - (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (5*z)/(N*y) + 
     (N*z)/(2*y) - (6*z^2)/(myp1^3*N) + z^2/(myp1^2*N) - (27*N*z^2)/myp1^3 + 
     (9*N*z^2)/(2*myp1^2))*Log[mxp1]*Log[x] + 
   Pi^2*(N^(-1) - (2*myp1*y^2)/(3*N*z^3) - (16*myp1*N*y^2)/(3*z^3) - 
     (2*y)/(N*z^2) - (4*N*y)/z^2 + (8*y^2)/(3*N*z^2) + (28*N*y^2)/(3*z^2) - 
     1/(N*z) + (3*y)/(N*z) + (4*N*y)/z)*Log[myp1]*Log[x] + 
   Pi^2*(-N^(-1) + N/3 + (4*myp1*y^2)/(3*N*z^3) + (14*myp1*N*y^2)/(3*z^3) + 
     (2*y)/(N*z^2) + (10*N*y)/(3*z^2) - (10*y^2)/(3*N*z^2) - (8*N*y^2)/z^2 + 
     1/(N*z) - N/(3*z) - (3*y)/(N*z) - (3*N*y)/z)*Log[mzp1]*Log[x] + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[mxp1]*Log[myp1]*Log[mzp1]*Log[x] + 
   (3/N + N - (4*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (14*N*y)/z^2 + (10*y^2)/(N*z^2) + (32*N*y^2)/z^2 - 3/(N*z) - N/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[x] + 
   Pi^2*(-1/6*1/N + N/3 + (myp1*y^2)/(3*N*z^3) - (2*myp1*N*y^2)/(3*z^3) + 
     y/(3*N*z^2) - (2*N*y)/(3*z^2) - (2*y^2)/(3*N*z^2) + (4*N*y^2)/(3*z^2) + 
     1/(6*N*z) - N/(3*z) - y/(2*N*z) + (N*y)/z)*Log[x]^2 + 
   (-1/2*1/N - (65*N)/6 + (4*Nf)/3 + (2*myp1*y)/(N*z^2) + (23*myp1*N*y)/z^2 - 
     (8*myp1*Nf*y)/(3*z^2) + 1/(2*N*z) + (65*N)/(6*z) - (4*Nf)/(3*z) - 
     (5*y)/(2*N*z) - (203*N*y)/(6*z) + (4*Nf*y)/z)*Log[x]^2 + 
   (-9/(2*N) + N/6 - (4*Nf)/3 - (3*myp1*N*y^2)/z^3 + 
     (8*myp1*Nf*y^2)/(3*z^3) + (5*myp1*y)/(N*z^2) + (17*N*y)/(3*z^2) + 
     (8*Nf*y)/(3*z^2) - (8*N*y^2)/(3*z^2) - (16*Nf*y^2)/(3*z^2) + 9/(2*N*z) - 
     N/(6*z) + (4*Nf)/(3*z) - (19*y)/(2*N*z) - (11*N*y)/(2*z) - (4*Nf*y)/z)*
    Log[mxp1]*Log[x]^2 + (3/N - N - (4*myp1*y^2)/(N*z^3) - 
     (14*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - (10*N*y)/z^2 + (10*y^2)/(N*z^2) + 
     (24*N*y^2)/z^2 - 3/(N*z) + N/z + (9*y)/(N*z) + (9*N*y)/z)*Log[mxp1]^2*
    Log[x]^2 + (2/N - 1/(2*myp1^2*N) - 1/(3*myp1*N) + (17*N)/9 - 
     (2*N)/(3*myp1^2) - N/(3*myp1) - (4*N)/(9*myp1^3*x^2) + 
     (5*N)/(9*myp1^4*x) + (4*N*y)/(3*myp1^3*x^2) - (17*N*y)/(9*myp1^4*x) - 
     (4*N*y^2)/(3*myp1^3*x^2) + (10*N*y^2)/(3*myp1^4*x) + 
     (8*N*y^3)/(9*myp1^3*x^2) - (10*N*y^3)/(9*myp1^4*x) + 
     (4*N*y^4)/(9*myp1^4*x) + (2*N*y^2)/(myp1^2*z^3) - (myp1*N*y^2)/z^3 - 
     (10*N*y^3)/(3*myp1^2*z^3) + (7*N*y^4)/(3*myp1^2*z^3) - 
     (5*N*y^5)/(9*myp1^2*z^3) - y/(3*N*z^2) - (5*N*y)/z^2 + 
     (N*y)/(myp1^3*z^2) + (4*y^2)/(3*N*z^2) + (34*N*y^2)/(3*z^2) - 
     (10*N*y^2)/(3*myp1^3*z^2) + (20*N*y^3)/(3*myp1^3*z^2) - 
     (43*N*y^4)/(9*myp1^3*z^2) + (4*N*y^5)/(3*myp1^3*z^2) + 1/(2*N*z) - 
     1/(myp1*N*z) + N/(6*myp1^4*z) - (3*N)/(2*myp1*z) - (3*y)/(2*N*z) + 
     (16*y)/(3*myp1*N*z) - (7*N*y)/(6*myp1^4*z) + (12*N*y)/(myp1*z) - 
     (29*y^2)/(6*myp1*N*z) + (13*N*y^2)/(3*myp1^4*z) - 
     (79*N*y^2)/(6*myp1*z) - (41*N*y^3)/(9*myp1^4*z) + 
     (61*N*y^4)/(18*myp1^4*z) - (5*N*y^5)/(6*myp1^4*z) + z/(myp1^3*N) - 
     (4*z)/(3*myp1^2*N) + (5*N*z)/(2*myp1^3) - (4*N*z)/(3*myp1^2) - 
     z^2/(myp1^4*N) + (2*z^2)/(3*myp1^3*N) - (9*N*z^2)/(2*myp1^4) + 
     (3*N*z^2)/myp1^3)*Log[x]^3 + 
   (2/(3*N) - (2*N)/3 - (4*myp1*y^2)/(3*N*z^3) + (4*myp1*N*y^2)/(3*z^3) - 
     (4*y)/(3*N*z^2) + (4*N*y)/(3*z^2) + (8*y^2)/(3*N*z^2) - 
     (8*N*y^2)/(3*z^2) - 2/(3*N*z) + (2*N)/(3*z) + (2*y)/(N*z) - (2*N*y)/z)*
    Log[mxp1]*Log[x]^3 + (N^(-1) + N/3 - (4*myp1*y^2)/(3*N*z^3) - 
     (6*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - (14*N*y)/(3*z^2) + 
     (10*y^2)/(3*N*z^2) + (32*N*y^2)/(3*z^2) - 1/(N*z) - N/(3*z) + 
     (3*y)/(N*z) + (5*N*y)/z)*Log[myp1]*Log[x]^3 + 
   (-N^(-1) - N/3 + (4*myp1*y^2)/(3*N*z^3) + (6*myp1*N*y^2)/z^3 + 
     (2*y)/(N*z^2) + (14*N*y)/(3*z^2) - (10*y^2)/(3*N*z^2) - 
     (32*N*y^2)/(3*z^2) + 1/(N*z) + N/(3*z) - (3*y)/(N*z) - (5*N*y)/z)*
    Log[mzp1]*Log[x]^3 + (-1/12*1/N - N/6 + (5*myp1*N*y^2)/(3*z^3) + 
     (myp1*y)/(6*N*z^2) + (4*N*y)/(3*z^2) - (3*N*y^2)/z^2 + 1/(12*N*z) + 
     N/(6*z) - y/(4*N*z) - (3*N*y)/(2*z))*Log[x]^4 + 
   Pi*(((-22*I)/3)*N + (((22*I)/3)*N)/myp1^2 + ((4*I)/3)*Nf - 
     (((4*I)/3)*Nf)/myp1^2 - (((44*I)/3)*N*y^2)/z^2 + 
     (((8*I)/3)*Nf*y^2)/z^2 - (((44*I)/3)*N*y)/(myp1*z) + 
     (((8*I)/3)*Nf*y)/(myp1*z) + ((22*I)*N*y^2)/(myp1*z) - 
     ((4*I)*Nf*y^2)/(myp1*z))*Log[y] + 
   Pi^2*(1/(2*N) - 1/(3*myp1^2*N) + 2/(3*myp1*N) + (83*N)/18 - 
     (8*N)/(3*myp1^2) - N/(3*myp1) + (8*N)/(9*x^2) - (8*N)/(9*myp1^3*x^2) - 
     1/(6*myp1*N*x) + (10*N)/(9*myp1^4*x) - (13*N)/(9*myp1*x) + 
     (8*N*y)/(3*myp1^3*x^2) - (34*N*y)/(9*myp1^4*x) + (4*N*y)/(9*myp1*x) - 
     (8*N*y^2)/(3*myp1^3*x^2) + (20*N*y^2)/(3*myp1^4*x) + 
     (16*N*y^3)/(9*myp1^3*x^2) - (20*N*y^3)/(9*myp1^4*x) + 
     (8*N*y^4)/(9*myp1^4*x) + (2*N)/(3*z^3) + (2*N*y)/(3*z^3) - 
     (13*N*y^2)/(9*z^3) + (4*N*y^2)/(myp1^2*z^3) + (N*y^3)/(9*z^3) - 
     (20*N*y^3)/(3*myp1^2*z^3) + (14*N*y^4)/(3*myp1^2*z^3) - 
     (10*N*y^5)/(9*myp1^2*z^3) - (2*N)/(3*z^2) - (4*y)/(3*N*z^2) - 
     (77*N*y)/(9*z^2) + (2*N*y)/(myp1^3*z^2) + (7*y^2)/(3*N*z^2) + 
     (56*N*y^2)/(3*z^2) - (20*N*y^2)/(3*myp1^3*z^2) + 
     (40*N*y^3)/(3*myp1^3*z^2) - (86*N*y^4)/(9*myp1^3*z^2) + 
     (8*N*y^5)/(3*myp1^3*z^2) + 1/(N*z) - 4/(3*myp1*N*z) - (17*N)/(9*z) + 
     N/(3*myp1^4*z) + (11*N)/(18*myp1*z) - (3*y)/(N*z) + 
     (20*y)/(3*myp1*N*z) + (7*N*y)/z - (7*N*y)/(3*myp1^4*z) + 
     (98*N*y)/(9*myp1*z) - (35*y^2)/(6*myp1*N*z) + (26*N*y^2)/(3*myp1^4*z) - 
     (103*N*y^2)/(6*myp1*z) - (82*N*y^3)/(9*myp1^4*z) + 
     (61*N*y^4)/(9*myp1^4*z) - (5*N*y^5)/(3*myp1^4*z) + z/(myp1^3*N) - 
     (4*z)/(3*myp1^2*N) + (5*N*z)/(2*myp1^3) - (4*N*z)/(3*myp1^2) - 
     z^2/(myp1^4*N) + (2*z^2)/(3*myp1^3*N) - (9*N*z^2)/(2*myp1^4) + 
     (3*N*z^2)/myp1^3)*Log[y] + Pi^2*(-2/(3*N) - N/3 + 
     (4*myp1*y^2)/(3*N*z^3) + (6*myp1*N*y^2)/z^3 + (4*y)/(3*N*z^2) + 
     (14*N*y)/(3*z^2) - (8*y^2)/(3*N*z^2) - (32*N*y^2)/(3*z^2) + 2/(3*N*z) + 
     N/(3*z) - (2*y)/(N*z) - (5*N*y)/z)*Log[mxp1]*Log[y] + 
   Pi^2*(N^(-1) + (2*N)/3 - (10*myp1*y^2)/(3*N*z^3) - 
     (20*myp1*N*y^2)/(3*z^3) - (2*y)/(N*z^2) - (16*N*y)/(3*z^2) + 
     (16*y^2)/(3*N*z^2) + (12*N*y^2)/z^2 - 1/(N*z) - (2*N)/(3*z) + 
     (3*y)/(N*z) + (6*N*y)/z)*Log[myp1]*Log[y] + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((44*I)/3)*myp1*N*y^2)/z^3 - 
     (((8*I)/3)*myp1*Nf*y^2)/z^3 + (((44*I)/3)*N*y)/z^2 - 
     (((8*I)/3)*Nf*y)/z^2 - (((88*I)/3)*N*y^2)/z^2 + 
     (((16*I)/3)*Nf*y^2)/z^2 + (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - 
     ((22*I)*N*y)/z + ((4*I)*Nf*y)/z)*Log[myp1]*Log[y] + 
   (N^(-1) - 4/(myp1*N) + 9*N + (3*N)/myp1^2 - (10*N)/myp1 - (2*myp1)/(N*x) - 
     (5*N)/(2*myp1^3*x) + (8*N*y)/(3*myp1^2*x^2) + (35*N*y)/(3*myp1^3*x) - 
     (4*N*y^2)/(myp1^2*x^2) - (61*N*y^2)/(6*myp1^3*x) + 
     (4*N*y^3)/(myp1^2*x^2) + (12*N*y^3)/(myp1^3*x) - (3*N*y^4)/(myp1^3*x) - 
     (2*N*y)/(myp1*z^3) + (4*myp1*y^2)/(N*z^3) + (26*N*y^2)/(myp1*z^3) - 
     (112*N*y^3)/(3*myp1*z^3) + (16*N*y^4)/(myp1*z^3) + (9*y)/(N*z^2) + 
     (41*N*y)/(myp1^2*z^2) - (12*y^2)/(N*z^2) - (362*N*y^2)/(3*myp1^2*z^2) + 
     (131*N*y^3)/(myp1^2*z^2) - (46*N*y^4)/(myp1^2*z^2) + 2/(myp1*N*z) + 
     (15*N)/(2*myp1^3*z) - (6*y)/(myp1*N*z) - (169*N*y)/(3*myp1^3*z) + 
     y^2/(myp1*N*z) + (737*N*y^2)/(6*myp1^3*z) - (90*N*y^3)/(myp1^3*z) + 
     (24*N*y^4)/(myp1^3*z))*Log[myp1]*Log[y] + 
   (-N^(-1) + (4*myp1*y^2)/(N*z^3) + (2*y)/(N*z^2) - (6*y^2)/(N*z^2) + 
     1/(N*z) - (3*y)/(N*z))*Log[mxp1]^2*Log[myp1]*Log[y] + 
   (-N^(-1) + (4*myp1*y^2)/(N*z^3) + (2*y)/(N*z^2) - (6*y^2)/(N*z^2) + 
     1/(N*z) - (3*y)/(N*z))*Log[mxp1]*Log[myp1]^2*Log[y] + 
   (-N + (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + (2*N*y)/z^2 - 
     (2*y^2)/(N*z^2) - (4*N*y^2)/z^2 + N/z - (3*N*y)/z)*Log[myp1]^3*Log[y] + 
   (-2*N - (2*myp1*y^2)/(N*z^3) + (20*myp1*N*y^2)/z^3 + (16*N*y)/z^2 + 
     (2*y^2)/(N*z^2) - (36*N*y^2)/z^2 + (2*N)/z - (18*N*y)/z)*Log[mxp1]^2*
    Log[mzp1]*Log[y] + (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - 
     (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - (28*N*y)/z^2 + (20*y^2)/(N*z^2) + 
     (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + (18*y)/(N*z) + (30*N*y)/z)*
    Log[mxp1]*Log[myp1]*Log[mzp1]*Log[y] + 
   (-N + (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + (2*N*y)/z^2 - 
     (2*y^2)/(N*z^2) - (4*N*y^2)/z^2 + N/z - (3*N*y)/z)*Log[myp1]^2*Log[mzp1]*
    Log[y] + Pi^2*(1/(3*N) - (8*N)/3 + (2*myp1*y^2)/(3*N*z^3) + 
     (16*myp1*N*y^2)/(3*z^3) - (2*y)/(3*N*z^2) + (16*N*y)/(3*z^2) - 
     (32*N*y^2)/(3*z^2) - 1/(3*N*z) + (8*N)/(3*z) + y/(N*z) - (8*N*y)/z)*
    Log[x]*Log[y] + Pi*(((22*I)/3)*N - ((4*I)/3)*Nf - 
     (((44*I)/3)*myp1*N*y^2)/z^3 + (((8*I)/3)*myp1*Nf*y^2)/z^3 - 
     (((44*I)/3)*N*y)/z^2 + (((8*I)/3)*Nf*y)/z^2 + (((88*I)/3)*N*y^2)/z^2 - 
     (((16*I)/3)*Nf*y^2)/z^2 - (((22*I)/3)*N)/z + (((4*I)/3)*Nf)/z + 
     ((22*I)*N*y)/z - ((4*I)*Nf*y)/z)*Log[x]*Log[y] + 
   (-6/N + 5/(myp1*N) + (37*N)/3 + (7*N)/(6*myp1^2) - (11*N)/myp1 - 
     (4*Nf)/3 + (4*Nf)/(3*myp1^2) - (8*N*y)/(3*myp1^3*x) + 
     (16*N*y^2)/(3*myp1^3*x) - (16*N*y^3)/(3*myp1^3*x) + (2*N*y)/(myp1*z^3) - 
     (4*myp1*y^2)/(N*z^3) - (26*N*y^2)/(myp1*z^3) + 
     (112*N*y^3)/(3*myp1*z^3) - (16*N*y^4)/(myp1*z^3) - (5*y)/(N*z^2) - 
     (25*N*y)/(myp1^2*z^2) + (8*y^2)/(N*z^2) + (92*N*y^2)/(myp1^2*z^2) - 
     (8*Nf*y^2)/(3*z^2) - (335*N*y^3)/(3*myp1^2*z^2) + 
     (42*N*y^4)/(myp1^2*z^2) + 1/(myp1*N*z) - (5*N)/(2*myp1^3*z) - 
     (2*y)/(myp1*N*z) + (127*N*y)/(3*myp1^3*z) - (8*Nf*y)/(3*myp1*z) + 
     (2*y^2)/(myp1*N*z) - (231*N*y^2)/(2*myp1^3*z) + (4*Nf*y^2)/(myp1*z) + 
     (334*N*y^3)/(3*myp1^3*z) - (115*N*y^4)/(3*myp1^3*z))*Log[x]*Log[y] + 
   (3/N + (17*N)/3 + (8*N)/(3*myp1^3*x^2) - (10*N)/(3*myp1^4*x) - 
     (8*N*y)/(myp1^3*x^2) + (34*N*y)/(3*myp1^4*x) + (8*N*y^2)/(myp1^3*x^2) - 
     (20*N*y^2)/(myp1^4*x) - (16*N*y^3)/(3*myp1^3*x^2) + 
     (20*N*y^3)/(3*myp1^4*x) - (8*N*y^4)/(3*myp1^4*x) - 
     (12*N*y^2)/(myp1^2*z^3) + (20*N*y^3)/(myp1^2*z^3) - 
     (14*N*y^4)/(myp1^2*z^3) + (10*N*y^5)/(3*myp1^2*z^3) - 
     (6*myp1*y)/(N*z^2) - (6*N*y)/(myp1^3*z^2) + (20*N*y^2)/(myp1^3*z^2) - 
     (40*N*y^3)/(myp1^3*z^2) + (86*N*y^4)/(3*myp1^3*z^2) - 
     (8*N*y^5)/(myp1^3*z^2) - 3/(N*z) - N/(myp1^4*z) + (9*y)/(N*z) + 
     (7*N*y)/(myp1^4*z) - (26*N*y^2)/(myp1^4*z) + (82*N*y^3)/(3*myp1^4*z) - 
     (61*N*y^4)/(3*myp1^4*z) + (5*N*y^5)/(myp1^4*z))*Log[mxp1]*Log[x]*
    Log[y] + (-3/N + 1/(myp1^2*N) + 2/(myp1*N) + (25*N)/3 + (2*N)/myp1^2 - 
     (4*Nf)/3 + (8*N)/(3*x^2) - (10*N)/(3*myp1*x) + (4*N*y)/(3*myp1*x) + 
     (2*N)/z^3 + (2*N*y)/z^3 - (4*N*y^2)/z^3 + (8*myp1*Nf*y^2)/(3*z^3) - 
     (2*N)/z^2 + (4*y)/(N*z^2) - (58*N*y)/(3*z^2) + (8*Nf*y)/(3*z^2) - 
     (6*y^2)/(N*z^2) + (46*N*y^2)/(3*z^2) - (16*Nf*y^2)/(3*z^2) - 
     (17*N)/(3*z) + (4*Nf)/(3*z) - (8*y)/(myp1*N*z) + (21*N*y)/z - 
     (4*Nf*y)/z + (9*y^2)/(myp1*N*z))*Log[myp1]*Log[x]*Log[y] + 
   (2/N - (8*myp1*y^2)/(N*z^3) - (4*y)/(N*z^2) + (12*y^2)/(N*z^2) - 2/(N*z) + 
     (6*y)/(N*z))*Log[mxp1]*Log[myp1]*Log[x]*Log[y] + 
   (N^(-1) + N - (6*myp1*y^2)/(N*z^3) - (2*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - 
     (2*N*y)/z^2 + (8*y^2)/(N*z^2) + (4*N*y^2)/z^2 - 1/(N*z) - N/z + 
     (3*y)/(N*z) + (3*N*y)/z)*Log[myp1]^2*Log[x]*Log[y] + 
   (11/(2*N) - 3/(2*myp1^2*N) + 1/(myp1*N) + (11*N)/6 + (8*N)/(3*mxp1) - 
     (4*N)/myp1^2 - N/myp1 + (4*Nf)/3 + (4*N)/(3*x^2) - 
     (4*N)/(3*myp1^3*x^2) - 1/(2*myp1*N*x) + (5*N)/(3*myp1^4*x) - 
     (8*N)/(3*myp1*x) + (4*N*y)/(myp1^3*x^2) - (17*N*y)/(3*myp1^4*x) + 
     (2*N*y)/(3*myp1*x) - (4*N*y^2)/(myp1^3*x^2) + (10*N*y^2)/(myp1^4*x) + 
     (8*N*y^3)/(3*myp1^3*x^2) - (10*N*y^3)/(3*myp1^4*x) + 
     (4*N*y^4)/(3*myp1^4*x) + N/z^3 + (N*y)/z^3 - (2*N*y^2)/(3*z^3) + 
     (6*N*y^2)/(myp1^2*z^3) - (8*myp1*Nf*y^2)/(3*z^3) - (4*N*y^3)/(3*z^3) - 
     (10*N*y^3)/(myp1^2*z^3) + (7*N*y^4)/(myp1^2*z^3) - 
     (5*N*y^5)/(3*myp1^2*z^3) - N/z^2 - (7*y)/(N*z^2) - (6*N*y)/z^2 + 
     (3*N*y)/(myp1^3*z^2) - (8*Nf*y)/(3*z^2) + (11*y^2)/(N*z^2) + 
     (80*N*y^2)/(3*z^2) - (10*N*y^2)/(myp1^3*z^2) + (16*Nf*y^2)/(3*z^2) + 
     (20*N*y^3)/(myp1^3*z^2) - (43*N*y^4)/(3*myp1^3*z^2) + 
     (4*N*y^5)/(myp1^3*z^2) - 7/(2*myp1*N*z) + (10*N)/(3*z) + 
     N/(2*myp1^4*z) - (4*N)/(3*myp1*z) - (4*Nf)/(3*z) + (18*y)/(myp1*N*z) - 
     (10*N*y)/z - (7*N*y)/(2*myp1^4*z) + (100*N*y)/(3*myp1*z) + (4*Nf*y)/z - 
     (33*y^2)/(2*myp1*N*z) + (13*N*y^2)/(myp1^4*z) - (44*N*y^2)/(myp1*z) - 
     (41*N*y^3)/(3*myp1^4*z) + (61*N*y^4)/(6*myp1^4*z) - 
     (5*N*y^5)/(2*myp1^4*z) + (3*z)/(myp1^3*N) - (4*z)/(myp1^2*N) + 
     (15*N*z)/(2*myp1^3) - (4*N*z)/myp1^2 - (3*z^2)/(myp1^4*N) + 
     (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + (9*N*z^2)/myp1^3)*Log[x]^2*
    Log[y] + (-3/N + 2*N + (6*myp1*y^2)/(N*z^3) + (12*myp1*N*y^2)/z^3 + 
     (6*y)/(N*z^2) + (8*N*y)/z^2 - (12*y^2)/(N*z^2) - (20*N*y^2)/z^2 + 
     3/(N*z) - (2*N)/z - (9*y)/(N*z) - (6*N*y)/z)*Log[mxp1]*Log[x]^2*Log[y] + 
   (2/N + 3*N - (4*myp1*y^2)/(N*z^3) - (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (18*N*y)/z^2 + (8*y^2)/(N*z^2) + (40*N*y^2)/z^2 - 2/(N*z) - (3*N)/z + 
     (6*y)/(N*z) + (21*N*y)/z)*Log[myp1]*Log[x]^2*Log[y] + 
   (-N + (4*myp1*y^2)/(3*N*z^3) + (2*myp1*N*y^2)/z^3 + (2*N*y)/z^2 - 
     (4*y^2)/(3*N*z^2) - (4*N*y^2)/z^2 + N/z - (3*N*y)/z)*Log[x]^3*Log[y] + 
   Pi^2*(-1/6*1/N + (7*N)/6 - (7*myp1*N*y^2)/(3*z^3) + (myp1*y)/(3*N*z^2) - 
     (7*N*y)/(3*z^2) + (14*N*y^2)/(3*z^2) + 1/(6*N*z) - (7*N)/(6*z) - 
     y/(2*N*z) + (7*N*y)/(2*z))*Log[y]^2 + 
   (3/(2*N) - 1/(myp1*N) + (9*N)/2 - (7*N)/(2*myp1^2) + (2*y^2)/(N*z^2) + 
     (8*N*y^2)/z^2 + (2*y)/(myp1*N*z) + (9*N*y)/(myp1*z) - 
     (7*y^2)/(2*myp1*N*z) - (25*N*y^2)/(2*myp1*z))*Log[y]^2 + 
   (1/(2*N) - 1/(myp1^2*N) + (3*N)/2 + (2*N)/myp1^2 - 1/(2*myp1*N*x) - 
     N/(myp1*x) - (6*myp1*N*y^2)/z^3 - (2*y)/(N*z^2) - (7*N*y)/z^2 + 
     (5*y^2)/(N*z^2) + (11*N*y^2)/z^2 - (5*N)/(2*myp1*z) + (4*y)/(myp1*N*z) + 
     (10*N*y)/(myp1*z) - (11*y^2)/(2*myp1*N*z) - (13*N*y^2)/(2*myp1*z))*
    Log[myp1]*Log[y]^2 + (2/N - (8*myp1*y^2)/(N*z^3) - (4*y)/(N*z^2) + 
     (12*y^2)/(N*z^2) - 2/(N*z) + (6*y)/(N*z))*Log[mxp1]*Log[myp1]*Log[y]^2 + 
   (N^(-1) + 2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (4*N*y)/z^2 + (6*y^2)/(N*z^2) + (8*N*y^2)/z^2 - 
     1/(N*z) - (2*N)/z + (3*y)/(N*z) + (6*N*y)/z)*Log[myp1]^2*Log[y]^2 + 
   (-11/(2*N) + 2/(myp1^2*N) - (67*N)/6 + (2*N)/myp1^2 + N/myp1 - 
     (4*N)/(3*x^2) + (4*N)/(3*myp1^3*x^2) + 1/(2*myp1*N*x) - 
     (5*N)/(3*myp1^4*x) + (8*N)/(3*myp1*x) - (4*N*y)/(myp1^3*x^2) + 
     (17*N*y)/(3*myp1^4*x) - (2*N*y)/(3*myp1*x) + (4*N*y^2)/(myp1^3*x^2) - 
     (10*N*y^2)/(myp1^4*x) - (8*N*y^3)/(3*myp1^3*x^2) + 
     (10*N*y^3)/(3*myp1^4*x) - (4*N*y^4)/(3*myp1^4*x) - N/z^3 - (N*y)/z^3 + 
     (29*N*y^2)/(3*z^3) - (6*N*y^2)/(myp1^2*z^3) - (23*N*y^3)/(3*z^3) + 
     (10*N*y^3)/(myp1^2*z^3) - (7*N*y^4)/(myp1^2*z^3) + 
     (5*N*y^5)/(3*myp1^2*z^3) + N/z^2 + (6*y)/(N*z^2) + (82*N*y)/(3*z^2) - 
     (3*N*y)/(myp1^3*z^2) - (11*y^2)/(N*z^2) - (53*N*y^2)/z^2 + 
     (10*N*y^2)/(myp1^3*z^2) - (20*N*y^3)/(myp1^3*z^2) + 
     (43*N*y^4)/(3*myp1^3*z^2) - (4*N*y^5)/(myp1^3*z^2) - 3/(2*N*z) + 
     7/(2*myp1*N*z) + (17*N)/(6*z) - N/(2*myp1^4*z) + (23*N)/(6*myp1*z) + 
     (9*y)/(2*N*z) - (22*y)/(myp1*N*z) - (21*N*y)/(2*z) + 
     (7*N*y)/(2*myp1^4*z) - (124*N*y)/(3*myp1*z) + (21*y^2)/(myp1*N*z) - 
     (13*N*y^2)/(myp1^4*z) + (95*N*y^2)/(2*myp1*z) + 
     (41*N*y^3)/(3*myp1^4*z) - (61*N*y^4)/(6*myp1^4*z) + 
     (5*N*y^5)/(2*myp1^4*z) - (3*z)/(myp1^3*N) + (4*z)/(myp1^2*N) - 
     (15*N*z)/(2*myp1^3) + (4*N*z)/myp1^2 + (3*z^2)/(myp1^4*N) - 
     (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - (9*N*z^2)/myp1^3)*Log[x]*
    Log[y]^2 + (2/N + N - (4*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 - 
     (4*y)/(N*z^2) - (14*N*y)/z^2 + (8*y^2)/(N*z^2) + (32*N*y^2)/z^2 - 
     2/(N*z) - N/z + (6*y)/(N*z) + (15*N*y)/z)*Log[mxp1]*Log[x]*Log[y]^2 + 
   (-3/N + (6*myp1*y^2)/(N*z^3) + (16*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (12*N*y)/z^2 - (12*y^2)/(N*z^2) - (28*N*y^2)/z^2 + 3/(N*z) - 
     (9*y)/(N*z) - (12*N*y)/z)*Log[myp1]*Log[x]*Log[y]^2 + 
   (1/(2*N) - N/2 - (2*myp1*y^2)/(N*z^3) + (myp1*N*y^2)/z^3 - y/(N*z^2) + 
     (N*y)/z^2 + (3*y^2)/(N*z^2) - (2*N*y^2)/z^2 - 1/(2*N*z) + N/(2*z) + 
     (3*y)/(2*N*z) - (3*N*y)/(2*z))*Log[x]^2*Log[y]^2 + 
   (4/(3*N) - 1/(2*myp1^2*N) + 1/(3*myp1*N) + (32*N)/9 - (4*N)/(3*myp1^2) - 
     N/(3*myp1) + (4*N)/(9*x^2) - (4*N)/(9*myp1^3*x^2) - 1/(6*myp1*N*x) + 
     (5*N)/(9*myp1^4*x) - (8*N)/(9*myp1*x) + (4*N*y)/(3*myp1^3*x^2) - 
     (17*N*y)/(9*myp1^4*x) + (2*N*y)/(9*myp1*x) - (4*N*y^2)/(3*myp1^3*x^2) + 
     (10*N*y^2)/(3*myp1^4*x) + (8*N*y^3)/(9*myp1^3*x^2) - 
     (10*N*y^3)/(9*myp1^4*x) + (4*N*y^4)/(9*myp1^4*x) + N/(3*z^3) + 
     (N*y)/(3*z^3) - (11*N*y^2)/(9*z^3) + (2*N*y^2)/(myp1^2*z^3) + 
     (5*N*y^3)/(9*z^3) - (10*N*y^3)/(3*myp1^2*z^3) + 
     (7*N*y^4)/(3*myp1^2*z^3) - (5*N*y^5)/(9*myp1^2*z^3) - N/(3*z^2) - 
     (4*y)/(3*N*z^2) - (61*N*y)/(9*z^2) + (N*y)/(myp1^3*z^2) + 
     (8*y^2)/(3*N*z^2) + (44*N*y^2)/(3*z^2) - (10*N*y^2)/(3*myp1^3*z^2) + 
     (20*N*y^3)/(3*myp1^3*z^2) - (43*N*y^4)/(9*myp1^3*z^2) + 
     (4*N*y^5)/(3*myp1^3*z^2) + 1/(2*N*z) - 7/(6*myp1*N*z) - (17*N)/(18*z) + 
     N/(6*myp1^4*z) - (4*N)/(9*myp1*z) - (3*y)/(2*N*z) + (6*y)/(myp1*N*z) + 
     (7*N*y)/(2*z) - (7*N*y)/(6*myp1^4*z) + (100*N*y)/(9*myp1*z) - 
     (11*y^2)/(2*myp1*N*z) + (13*N*y^2)/(3*myp1^4*z) - 
     (44*N*y^2)/(3*myp1*z) - (41*N*y^3)/(9*myp1^4*z) + 
     (61*N*y^4)/(18*myp1^4*z) - (5*N*y^5)/(6*myp1^4*z) + z/(myp1^3*N) - 
     (4*z)/(3*myp1^2*N) + (5*N*z)/(2*myp1^3) - (4*N*z)/(3*myp1^2) - 
     z^2/(myp1^4*N) + (2*z^2)/(3*myp1^3*N) - (9*N*z^2)/(2*myp1^4) + 
     (3*N*z^2)/myp1^3)*Log[y]^3 + (-2/(3*N) - N/3 + (4*myp1*y^2)/(3*N*z^3) + 
     (6*myp1*N*y^2)/z^3 + (4*y)/(3*N*z^2) + (14*N*y)/(3*z^2) - 
     (8*y^2)/(3*N*z^2) - (32*N*y^2)/(3*z^2) + 2/(3*N*z) + N/(3*z) - 
     (2*y)/(N*z) - (5*N*y)/z)*Log[mxp1]*Log[y]^3 + 
   (N^(-1) + N/3 - (8*myp1*y^2)/(3*N*z^3) - (6*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (14*N*y)/(3*z^2) + (14*y^2)/(3*N*z^2) + 
     (32*N*y^2)/(3*z^2) - 1/(N*z) - N/(3*z) + (3*y)/(N*z) + (5*N*y)/z)*
    Log[myp1]*Log[y]^3 + ((-2*N)/3 + (2*myp1*y^2)/(3*N*z^3) + 
     (4*myp1*N*y^2)/(3*z^3) + (4*N*y)/(3*z^2) - (2*y^2)/(3*N*z^2) - 
     (8*N*y^2)/(3*z^2) + (2*N)/(3*z) - (2*N*y)/z)*Log[x]*Log[y]^3 + 
   (-1/12*1/N + N/3 + (myp1*y^2)/(6*N*z^3) - (2*myp1*N*y^2)/(3*z^3) + 
     y/(6*N*z^2) - (2*N*y)/(3*z^2) - y^2/(3*N*z^2) + (4*N*y^2)/(3*z^2) + 
     1/(12*N*z) - N/(3*z) - y/(4*N*z) + (N*y)/z)*Log[y]^4 + 
   Pi^2*(-2/(3*N) - 1/(6*myp1^2*N) + 1/(3*myp1*N) + (5*N)/3 - N/(3*myp1^2) + 
     (4*N)/(9*x^2) - 1/(6*myp1*N*x) - (5*N)/(9*myp1*x) + (2*N*y)/(9*myp1*x) + 
     N/(3*z^3) + (N*y)/(3*z^3) - (2*N*y^2)/(9*z^3) - (4*N*y^3)/(9*z^3) - 
     N/(3*z^2) - (2*y)/(3*N*z^2) - (28*N*y)/(9*z^2) + (4*y^2)/(3*N*z^2) + 
     (10*N*y^2)/(3*z^2) + 1/(N*z) - 2/(3*myp1*N*z) - (5*N)/(9*myp1*z) - 
     (5*y)/(3*N*z) + (8*y)/(3*myp1*N*z) + (44*N*y)/(9*myp1*z) - 
     (7*y^2)/(3*myp1*N*z) - (5*N*y^2)/(myp1*z))*Log[z] + 
   Pi^2*(2/(3*N) + N/3 - (4*myp1*y^2)/(3*N*z^3) - (6*myp1*N*y^2)/z^3 - 
     (4*y)/(3*N*z^2) - (14*N*y)/(3*z^2) + (8*y^2)/(3*N*z^2) + 
     (32*N*y^2)/(3*z^2) - 2/(3*N*z) - N/(3*z) + (2*y)/(N*z) + (5*N*y)/z)*
    Log[mxp1]*Log[z] + (-4/(3*N) - (2*N)/3 + (8*myp1*y^2)/(3*N*z^3) + 
     (12*myp1*N*y^2)/z^3 + (8*y)/(3*N*z^2) + (28*N*y)/(3*z^2) - 
     (16*y^2)/(3*N*z^2) - (64*N*y^2)/(3*z^2) + 4/(3*N*z) + (2*N)/(3*z) - 
     (4*y)/(N*z) - (10*N*y)/z)*Log[mxp1]^3*Log[z] + 
   Pi^2*(-1/3*1/N - N/3 + (2*myp1*y^2)/(3*N*z^3) + (2*myp1*N*y^2)/(3*z^3) + 
     (2*y)/(3*N*z^2) + (2*N*y)/(3*z^2) - (4*y^2)/(3*N*z^2) - 
     (4*N*y^2)/(3*z^2) + 1/(3*N*z) + N/(3*z) - y/(N*z) - (N*y)/z)*Log[mzp1]*
    Log[z] + (10/N - 3/(myp1^2*N) + 3/(myp1*N) + 35*N - (3*N)/(2*myp1^2) - 
     (9*N)/myp1 - (2*myp1)/(N*x) - (5*N)/(2*myp1^3*x) + (8*N)/(3*myp1^2*x) - 
     4/(N*y) + (4*N)/y + (8*N*y)/(3*myp1^2*x^2) + (43*N*y)/(3*myp1^3*x) - 
     (16*N*y)/(3*myp1^2*x) - (4*N*y^2)/(myp1^2*x^2) - 
     (125*N*y^2)/(6*myp1^3*x) + (16*N*y^2)/(3*myp1^2*x) + 
     (4*N*y^3)/(myp1^2*x^2) + (52*N*y^3)/(3*myp1^3*x) - 
     (3*N*y^4)/(myp1^3*x) - (2*N)/(myp1*z^2) - (8*y)/(N*z^2) - 
     (42*N*y)/(myp1^2*z^2) + (6*N*y)/(myp1*z^2) + 
     (250*N*y^2)/(3*myp1^2*z^2) + (4*N*y^2)/(3*myp1*z^2) - 
     (36*N*y^3)/(myp1^2*z^2) - (8*N*y^3)/(3*myp1*z^2) - 
     (8*N*y^4)/(3*myp1^2*z^2) - 2/(N*z) - 4/(myp1*N*z) - (16*N)/(myp1^3*z) - 
     (2*N)/(myp1^2*z) + (4*y)/(N*z) + (10*y)/(myp1*N*z) + 
     (236*N*y)/(3*myp1^3*z) + (80*N*y)/(3*myp1^2*z) - (4*y^2)/(myp1*N*z) - 
     (370*N*y^2)/(3*myp1^3*z) - (134*N*y^2)/(3*myp1^2*z) + 
     (250*N*y^3)/(3*myp1^3*z) + (68*N*y^3)/(3*myp1^2*z) - 
     (52*N*y^4)/(3*myp1^3*z) + (2*z)/(myp1^2*N) - (5*z)/(myp1*N) + 
     (6*mzp1*z)/(myp1^3*N) - (3*N*z)/myp1^2 - (N*z)/(2*myp1) + 
     (27*mzp1*N*z)/myp1^3 - (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + 
     (5*z)/(N*y) + (N*z)/(2*y) + z^2/(myp1^2*N) + (9*N*z^2)/(2*myp1^2))*
    Log[mzp1]*Log[z] + (-2/N - N + (4*myp1*y^2)/(N*z^3) + 
     (18*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + (14*N*y)/z^2 - (8*y^2)/(N*z^2) - 
     (32*N*y^2)/z^2 + 2/(N*z) + N/z - (6*y)/(N*z) - (15*N*y)/z)*Log[mxp1]^2*
    Log[mzp1]*Log[z] + (N^(-1) - 2*N + (4*myp1*N*y^2)/z^3 - 
     (2*myp1*y)/(N*z^2) + (4*N*y)/z^2 - (8*N*y^2)/z^2 - 1/(N*z) + (2*N)/z + 
     (3*y)/(N*z) - (6*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   (-3/(2*N*z) + 3/(2*myp1*N*z) + (17*N)/(6*z) - (17*N)/(6*myp1*z) + 
     (9*y)/(2*N*z) - (6*y)/(myp1*N*z) - (21*N*y)/(2*z) + 
     (40*N*y)/(3*myp1*z) + (9*y^2)/(2*myp1*N*z) - (21*N*y^2)/(2*myp1*z))*
    Log[mzp1]^2*Log[z] + (-2/N - N + (4*myp1*y^2)/(N*z^3) + 
     (18*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + (14*N*y)/z^2 - (8*y^2)/(N*z^2) - 
     (32*N*y^2)/z^2 + 2/(N*z) + N/z - (6*y)/(N*z) - (15*N*y)/z)*Log[mxp1]*
    Log[mzp1]^2*Log[z] + (4/N - N - (4*myp1*y^2)/(N*z^3) - 
     (14*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - (10*N*y)/z^2 + (12*y^2)/(N*z^2) + 
     (24*N*y^2)/z^2 - 4/(N*z) + N/z + (12*y)/(N*z) + (9*N*y)/z)*Log[myp1]*
    Log[mzp1]^2*Log[z] + (-4/(3*N) + (8*myp1*y^2)/(3*N*z^3) + 
     (32*myp1*N*y^2)/(3*z^3) + (8*y)/(3*N*z^2) + (8*N*y)/z^2 - 
     (16*y^2)/(3*N*z^2) - (56*N*y^2)/(3*z^2) + 4/(3*N*z) - (4*y)/(N*z) - 
     (8*N*y)/z)*Log[mzp1]^3*Log[z] + 
   Pi^2*(1/(3*N) + N/3 + (2*myp1*y^2)/(3*N*z^3) - (6*myp1*N*y^2)/z^3 - 
     (2*y)/(3*N*z^2) - (14*N*y)/(3*z^2) + (32*N*y^2)/(3*z^2) - 1/(3*N*z) - 
     N/(3*z) + y/(N*z) + (5*N*y)/z)*Log[x]*Log[z] + 
   (-12/N + 2/(myp1*N) - 12*N + (6*N)/myp1 - (8*N)/(3*myp1^2*x) + 4/(N*y) - 
     (4*N)/y + (16*N*y)/(3*myp1^2*x) - (16*N*y^2)/(3*myp1^2*x) + 
     (2*N)/(myp1*z^2) - (6*N*y)/(myp1*z^2) - (4*N*y^2)/(3*myp1*z^2) + 
     (8*N*y^3)/(3*myp1*z^2) + 2/(N*z) + (2*N)/(myp1^2*z) - (4*y)/(N*z) - 
     (80*N*y)/(3*myp1^2*z) + (134*N*y^2)/(3*myp1^2*z) - 
     (68*N*y^3)/(3*myp1^2*z) - (6*z)/(myp1^2*N) + (5*z)/(myp1*N) - 
     (15*N*z)/myp1^2 + (N*z)/(2*myp1) + (mzp1*z)/(N*y^2) + 
     (9*mzp1*N*z)/(2*y^2) - (5*z)/(N*y) - (N*z)/(2*y) + (6*z^2)/(myp1^3*N) - 
     z^2/(myp1^2*N) + (27*N*z^2)/myp1^3 - (9*N*z^2)/(2*myp1^2))*Log[x]*
    Log[z] + (6/N - (2*N)/3 - (8*N)/(3*myp1^3*x^2) + (10*N)/(3*myp1^4*x) + 
     (8*N*y)/(myp1^3*x^2) - (34*N*y)/(3*myp1^4*x) - (8*N*y^2)/(myp1^3*x^2) + 
     (20*N*y^2)/(myp1^4*x) + (16*N*y^3)/(3*myp1^3*x^2) - 
     (20*N*y^3)/(3*myp1^4*x) + (8*N*y^4)/(3*myp1^4*x) + 
     (6*N*y^2)/(myp1^2*z^3) - (2*N*y^3)/(myp1^2*z^3) - 
     (4*N*y^4)/(myp1^2*z^3) + (8*N*y^5)/(3*myp1^2*z^3) - (4*myp1*y)/(N*z^2) - 
     (16*N*y)/(myp1^3*z^2) + (74*N*y^2)/(myp1^3*z^2) - 
     (110*N*y^3)/(myp1^3*z^2) + (232*N*y^4)/(3*myp1^3*z^2) - 
     (20*N*y^5)/(myp1^3*z^2) - 6/(N*z) - (4*N)/(myp1^4*z) + (10*y)/(N*z) + 
     (40*N*y)/(myp1^4*z) - (112*N*y^2)/(myp1^4*z) + 
     (464*N*y^3)/(3*myp1^4*z) - (278*N*y^4)/(3*myp1^4*z) + 
     (22*N*y^5)/(myp1^4*z))*Log[mxp1]*Log[x]*Log[z] + 
   ((-8*N)/3 + (6*N*y^2)/(myp1^4*x) + (8*N*y^3)/(3*myp1^3*x^2) + 
     (2*N*y^3)/(3*myp1^4*x) + (4*N*y^4)/(3*myp1^4*x) + (2*N)/z^3 + 
     (2*N*y)/z^3 - (4*N*y^2)/(3*z^3) + (6*N*y^2)/(myp1^2*z^3) - 
     (8*N*y^3)/(3*z^3) - (2*N*y^3)/(myp1^2*z^3) - (4*N*y^4)/(myp1^2*z^3) + 
     (8*N*y^5)/(3*myp1^2*z^3) - (2*N)/z^2 + (52*N*y)/(3*z^2) - 
     (16*N*y)/(myp1^3*z^2) - (60*N*y^2)/z^2 + (114*N*y^2)/(myp1^3*z^2) - 
     (230*N*y^3)/(myp1^3*z^2) + (592*N*y^4)/(3*myp1^3*z^2) - 
     (60*N*y^5)/(myp1^3*z^2) + 6/(N*z) - 6/(myp1*N*z) + (12*N)/z - 
     (4*N)/(myp1^4*z) - (16*N)/(3*myp1*z) - (10*y)/(N*z) + 
     (16*y)/(myp1*N*z) - (52*N*y)/z + (72*N*y)/(myp1^4*z) + 
     (4*N*y)/(3*myp1*z) - (10*y^2)/(myp1*N*z) - (260*N*y^2)/(myp1^4*z) + 
     (22*N*y^2)/(myp1*z) + (1220*N*y^3)/(3*myp1^4*z) - 
     (842*N*y^4)/(3*myp1^4*z) + (74*N*y^5)/(myp1^4*z))*Log[mzp1]*Log[x]*
    Log[z] + (-2/N + (4*myp1*y)/(N*z^2) + 2/(N*z) - (6*y)/(N*z))*Log[mxp1]*
    Log[mzp1]*Log[x]*Log[z] + (-12/N - 4*N + (16*myp1*y^2)/(N*z^3) + 
     (72*myp1*N*y^2)/z^3 + (24*y)/(N*z^2) + (56*N*y)/z^2 - (40*y^2)/(N*z^2) - 
     (128*N*y^2)/z^2 + 12/(N*z) + (4*N)/z - (36*y)/(N*z) - (60*N*y)/z)*
    Log[myp1]*Log[mzp1]*Log[x]*Log[z] + 
   (2/N - N - (4*myp1*y^2)/(N*z^3) - (14*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (10*N*y)/z^2 + (8*y^2)/(N*z^2) + (24*N*y^2)/z^2 - 2/(N*z) + N/z + 
     (6*y)/(N*z) + (9*N*y)/z)*Log[mzp1]^2*Log[x]*Log[z] + 
   (-3/N + 3/(2*myp1^2*N) + 1/(myp1*N) + 3*N - (8*N)/(3*mxp1) + 
     (2*N)/myp1^2 + N/myp1 + (4*N)/(3*myp1^3*x^2) - (5*N)/(3*myp1^4*x) - 
     (4*N*y)/(myp1^3*x^2) + (17*N*y)/(3*myp1^4*x) + (4*N*y^2)/(myp1^3*x^2) - 
     (10*N*y^2)/(myp1^4*x) - (8*N*y^3)/(3*myp1^3*x^2) + 
     (10*N*y^3)/(3*myp1^4*x) - (4*N*y^4)/(3*myp1^4*x) - 
     (6*N*y^2)/(myp1^2*z^3) + (3*myp1*N*y^2)/z^3 + (10*N*y^3)/(myp1^2*z^3) - 
     (7*N*y^4)/(myp1^2*z^3) + (5*N*y^5)/(3*myp1^2*z^3) - y/(N*z^2) - 
     (5*N*y)/z^2 - (3*N*y)/(myp1^3*z^2) - (2*y^2)/(N*z^2) - (14*N*y^2)/z^2 + 
     (10*N*y^2)/(myp1^3*z^2) - (20*N*y^3)/(myp1^3*z^2) + 
     (43*N*y^4)/(3*myp1^3*z^2) - (4*N*y^5)/(myp1^3*z^2) - 9/(2*N*z) + 
     3/(myp1*N*z) - (6*N)/z - N/(2*myp1^4*z) + (9*N)/(2*myp1*z) + 
     (19*y)/(2*N*z) - (16*y)/(myp1*N*z) + (26*N*y)/z + (7*N*y)/(2*myp1^4*z) - 
     (36*N*y)/(myp1*z) + (29*y^2)/(2*myp1*N*z) - (13*N*y^2)/(myp1^4*z) + 
     (79*N*y^2)/(2*myp1*z) + (41*N*y^3)/(3*myp1^4*z) - 
     (61*N*y^4)/(6*myp1^4*z) + (5*N*y^5)/(2*myp1^4*z) - (3*z)/(myp1^3*N) + 
     (4*z)/(myp1^2*N) - (15*N*z)/(2*myp1^3) + (4*N*z)/myp1^2 + 
     (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - 
     (9*N*z^2)/myp1^3)*Log[x]^2*Log[z] + 
   (-N^(-1) - N + (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + (2*y)/(N*z^2) + 
     (2*N*y)/z^2 - (4*y^2)/(N*z^2) - (4*N*y^2)/z^2 + 1/(N*z) + N/z - 
     (3*y)/(N*z) - (3*N*y)/z)*Log[mxp1]*Log[x]^2*Log[z] + 
   (-3/N - N + (4*myp1*y^2)/(N*z^3) + (18*myp1*N*y^2)/z^3 + (6*y)/(N*z^2) + 
     (14*N*y)/z^2 - (10*y^2)/(N*z^2) - (32*N*y^2)/z^2 + 3/(N*z) + N/z - 
     (9*y)/(N*z) - (15*N*y)/z)*Log[myp1]*Log[x]^2*Log[z] + 
   (3/N + N - (4*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (14*N*y)/z^2 + (10*y^2)/(N*z^2) + (32*N*y^2)/z^2 - 3/(N*z) - N/z + 
     (9*y)/(N*z) + (15*N*y)/z)*Log[mzp1]*Log[x]^2*Log[z] + 
   (N + (2*myp1*y^2)/(3*N*z^3) - (22*myp1*N*y^2)/(3*z^3) - (6*N*y)/z^2 - 
     (2*y^2)/(3*N*z^2) + (40*N*y^2)/(3*z^2) - N/z + (7*N*y)/z)*Log[x]^3*
    Log[z] + Pi^2*(N/3 - (4*myp1*y^2)/(3*N*z^3) - (2*myp1*N*y^2)/(3*z^3) - 
     (2*N*y)/(3*z^2) + (4*y^2)/(3*N*z^2) + (4*N*y^2)/(3*z^2) - N/(3*z) + 
     (N*y)/z)*Log[y]*Log[z] + (2/N - 1/(myp1*N) - 23*N - (7*N)/(2*myp1^2) + 
     (15*N)/myp1 + 2/(N*x) + (5*N)/(2*myp1^3*x) - (8*N*y)/(3*myp1^2*x^2) - 
     (2*y)/(N*x) - (35*N*y)/(3*myp1^3*x) + (4*N*y^2)/(myp1^2*x^2) + 
     (77*N*y^2)/(6*myp1^3*x) - (4*N*y^3)/(myp1^2*x^2) - 
     (12*N*y^3)/(myp1^3*x) + (3*N*y^4)/(myp1^3*x) + (2*N*y)/(myp1^2*z^2) - 
     (6*N*y^2)/(myp1^2*z^2) - (4*N*y^3)/(3*myp1^2*z^2) + 
     (8*N*y^4)/(3*myp1^2*z^2) - (2*y)/(myp1*N*z) - (18*N*y)/(myp1^3*z) + 
     (4*y^2)/(myp1*N*z) + (142*N*y^2)/(3*myp1^3*z) - (52*N*y^3)/(myp1^3*z) + 
     (52*N*y^4)/(3*myp1^3*z))*Log[y]*Log[z] + 
   (2/N + N - (4*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (14*N*y)/z^2 + (8*y^2)/(N*z^2) + (32*N*y^2)/z^2 - 2/(N*z) - N/z + 
     (6*y)/(N*z) + (15*N*y)/z)*Log[mxp1]^2*Log[y]*Log[z] + 
   (2/N + 1/(myp1^2*N) - 2/(myp1*N) - 8*N + (2*N)/myp1^2 - (8*N)/(3*x^2) + 
     1/(myp1*N*x) + (10*N)/(3*myp1*x) - (4*N*y)/(3*myp1*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) + (8*N*y^3)/(3*z^3) + (2*N)/z^2 + 
     (44*N*y)/(3*z^2) - (4*y^2)/(N*z^2) - (16*N*y^2)/z^2 + (4*N)/(3*myp1*z) - 
     (64*N*y)/(3*myp1*z) + (2*y^2)/(myp1*N*z) + (24*N*y^2)/(myp1*z))*
    Log[myp1]*Log[y]*Log[z] + (-N^(-1) + 3*N - (2*myp1*y^2)/(N*z^3) - 
     (6*myp1*N*y^2)/z^3 + (2*y)/(N*z^2) - (6*N*y)/z^2 + (12*N*y^2)/z^2 + 
     1/(N*z) - (3*N)/z - (3*y)/(N*z) + (9*N*y)/z)*Log[myp1]^2*Log[y]*Log[z] + 
   ((8*N)/3 - (2*N)/(myp1^4*x) + (2*N)/(myp1*x) + (6*N*y)/(myp1^4*x) - 
     (12*N*y^2)/(myp1^4*x) - (8*N*y^3)/(3*myp1^3*x^2) + 
     (4*N*y^3)/(3*myp1^4*x) - (4*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) - (6*N*y^2)/(myp1^2*z^3) + 
     (8*N*y^3)/(3*z^3) + (2*N*y^3)/(myp1^2*z^3) + (4*N*y^4)/(myp1^2*z^3) - 
     (8*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + (56*N*y)/(3*z^2) - 
     (20*N*y)/(myp1^3*z^2) - (20*N*y^2)/z^2 + (74*N*y^2)/(myp1^3*z^2) - 
     (118*N*y^3)/(myp1^3*z^2) + (236*N*y^4)/(3*myp1^3*z^2) - 
     (20*N*y^5)/(myp1^3*z^2) - (6*N)/(myp1^4*z) + (10*N)/(3*myp1*z) + 
     (50*N*y)/(myp1^4*z) - (88*N*y)/(3*myp1*z) - (150*N*y^2)/(myp1^4*z) + 
     (30*N*y^2)/(myp1*z) + (574*N*y^3)/(3*myp1^4*z) - 
     (370*N*y^4)/(3*myp1^4*z) + (30*N*y^5)/(myp1^4*z))*Log[mzp1]*Log[y]*
    Log[z] + (4*N + (4*myp1*y^2)/(N*z^3) - (40*myp1*N*y^2)/z^3 - 
     (32*N*y)/z^2 - (4*y^2)/(N*z^2) + (72*N*y^2)/z^2 - (4*N)/z + (36*N*y)/z)*
    Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   (-2/N + 4*N - (8*myp1*N*y^2)/z^3 + (4*myp1*y)/(N*z^2) - (8*N*y)/z^2 + 
     (16*N*y^2)/z^2 + 2/(N*z) - (4*N)/z - (6*y)/(N*z) + (12*N*y)/z)*Log[myp1]*
    Log[mzp1]*Log[y]*Log[z] + (2/N + 3*N - (4*myp1*y^2)/(N*z^3) - 
     (22*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (18*N*y)/z^2 + (8*y^2)/(N*z^2) + 
     (40*N*y^2)/z^2 - 2/(N*z) - (3*N)/z + (6*y)/(N*z) + (21*N*y)/z)*
    Log[mzp1]^2*Log[y]*Log[z] + (-8/N + 2/(myp1^2*N) - 4/(myp1*N) - 24*N + 
     (10*N)/myp1^2 + (2*N)/myp1 - (8*N)/(3*x^2) + 1/(myp1*N*x) + 
     (16*N)/(3*myp1*x) - (4*N*y)/(3*myp1*x) - (6*N*y^2)/(myp1^4*x) - 
     (8*N*y^3)/(3*myp1^3*x^2) - (2*N*y^3)/(3*myp1^4*x) - 
     (4*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) - 
     (6*N*y^2)/(myp1^2*z^3) + (8*N*y^3)/(3*z^3) + (2*N*y^3)/(myp1^2*z^3) + 
     (4*N*y^4)/(myp1^2*z^3) - (8*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + 
     (10*y)/(N*z^2) + (32*N*y)/(3*z^2) + (16*N*y)/(myp1^3*z^2) - 
     (16*y^2)/(N*z^2) - (20*N*y^2)/z^2 - (114*N*y^2)/(myp1^3*z^2) + 
     (230*N*y^3)/(myp1^3*z^2) - (592*N*y^4)/(3*myp1^3*z^2) + 
     (60*N*y^5)/(myp1^3*z^2) + 7/(myp1*N*z) + (17*N)/(3*z) + 
     (4*N)/(myp1^4*z) - (19*N)/(3*myp1*z) - (28*y)/(myp1*N*z) - (21*N*y)/z - 
     (72*N*y)/(myp1^4*z) + (16*N*y)/(3*myp1*z) + (24*y^2)/(myp1*N*z) + 
     (260*N*y^2)/(myp1^4*z) + (9*N*y^2)/(myp1*z) - 
     (1220*N*y^3)/(3*myp1^4*z) + (842*N*y^4)/(3*myp1^4*z) - 
     (74*N*y^5)/(myp1^4*z) - (6*z)/(myp1^3*N) + (8*z)/(myp1^2*N) - 
     (15*N*z)/myp1^3 + (8*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[x]*
    Log[y]*Log[z] + (-2*N + (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 + 
     (4*N*y)/z^2 - (4*y^2)/(N*z^2) - (8*N*y^2)/z^2 + (2*N)/z - (6*N*y)/z)*
    Log[mxp1]*Log[x]*Log[y]*Log[z] + (-4/N - 8*N + (12*myp1*y^2)/(N*z^3) + 
     (48*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + (40*N*y)/z^2 - (20*y^2)/(N*z^2) - 
     (88*N*y^2)/z^2 + 4/(N*z) + (8*N)/z - (12*y)/(N*z) - (48*N*y)/z)*
    Log[myp1]*Log[x]*Log[y]*Log[z] + (-4/N - 2*N + (8*myp1*y^2)/(N*z^3) + 
     (36*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + (28*N*y)/z^2 - (16*y^2)/(N*z^2) - 
     (64*N*y^2)/z^2 + 4/(N*z) + (2*N)/z - (12*y)/(N*z) - (30*N*y)/z)*
    Log[mzp1]*Log[x]*Log[y]*Log[z] + (2/N + 4*N - (8*myp1*y^2)/(N*z^3) - 
     (24*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (20*N*y)/z^2 + (12*y^2)/(N*z^2) + 
     (44*N*y^2)/z^2 - 2/(N*z) - (4*N)/z + (6*y)/(N*z) + (24*N*y)/z)*Log[x]^2*
    Log[y]*Log[z] + (5/N - 1/(myp1^2*N) + (29*N)/3 - (4*N)/myp1^2 - N/myp1 + 
     (3*N*y^2)/(myp1^4*x) + (4*N*y^3)/(3*myp1^3*x^2) + (N*y^3)/(3*myp1^4*x) + 
     (2*N*y^4)/(3*myp1^4*x) + N/z^3 + (N*y)/z^3 - (2*N*y^2)/(3*z^3) + 
     (3*N*y^2)/(myp1^2*z^3) - (4*N*y^3)/(3*z^3) - (N*y^3)/(myp1^2*z^3) - 
     (2*N*y^4)/(myp1^2*z^3) + (4*N*y^5)/(3*myp1^2*z^3) - N/z^2 - 
     (4*y)/(N*z^2) - (28*N*y)/(3*z^2) - (8*N*y)/(myp1^3*z^2) + 
     (6*y^2)/(N*z^2) + (8*N*y^2)/z^2 + (57*N*y^2)/(myp1^3*z^2) - 
     (115*N*y^3)/(myp1^3*z^2) + (296*N*y^4)/(3*myp1^3*z^2) - 
     (30*N*y^5)/(myp1^3*z^2) - 2/(myp1*N*z) - (2*N)/(myp1^4*z) - 
     (5*N)/(3*myp1*z) + (12*y)/(myp1*N*z) + (36*N*y)/(myp1^4*z) + 
     (38*N*y)/(3*myp1*z) - (11*y^2)/(myp1*N*z) - (130*N*y^2)/(myp1^4*z) - 
     (12*N*y^2)/(myp1*z) + (610*N*y^3)/(3*myp1^4*z) - 
     (421*N*y^4)/(3*myp1^4*z) + (37*N*y^5)/(myp1^4*z) + (3*z)/(myp1^3*N) - 
     (4*z)/(myp1^2*N) + (15*N*z)/(2*myp1^3) - (4*N*z)/myp1^2 - 
     (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + 
     (9*N*z^2)/myp1^3)*Log[y]^2*Log[z] + 
   (-2/N - N + (10*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + 
     (2*N*y)/z^2 - (14*y^2)/(N*z^2) - (4*N*y^2)/z^2 + 2/(N*z) + N/z - 
     (6*y)/(N*z) - (3*N*y)/z)*Log[myp1]*Log[y]^2*Log[z] + 
   (-2*N + (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - (8*N*y^2)/z^2 + (2*N)/z - 
     (6*N*y)/z)*Log[mzp1]*Log[y]^2*Log[z] + 
   ((2*myp1*y^2)/(N*z^3) - (2*y^2)/(N*z^2))*Log[x]*Log[y]^2*Log[z] + 
   ((-2*myp1*y^2)/(3*N*z^3) + (2*y^2)/(3*N*z^2))*Log[y]^3*Log[z] + 
   Pi^2*(-1/3*1/N + N/3 + (myp1*y^2)/(N*z^3) - (2*myp1*N*y^2)/(3*z^3) + 
     (2*y)/(3*N*z^2) - (2*N*y)/(3*z^2) - (5*y^2)/(3*N*z^2) + 
     (4*N*y^2)/(3*z^2) + 1/(3*N*z) - N/(3*z) - y/(N*z) + (N*y)/z)*Log[z]^2 + 
   (2/N + N - (4*myp1*y^2)/(N*z^3) - (18*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (14*N*y)/z^2 + (8*y^2)/(N*z^2) + (32*N*y^2)/z^2 - 2/(N*z) - N/z + 
     (6*y)/(N*z) + (15*N*y)/z)*Log[mxp1]^2*Log[z]^2 + 
   (4/N - (10*myp1*y^2)/(N*z^3) - (16*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (12*N*y)/z^2 + (18*y^2)/(N*z^2) + (28*N*y^2)/z^2 - 4/(N*z) + 
     (12*y)/(N*z) + (12*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[z]^2 + 
   (7/N + 7*N - (12*myp1*y^2)/(N*z^3) - (62*myp1*N*y^2)/z^3 - 
     (14*y)/(N*z^2) - (50*N*y)/z^2 + (26*y^2)/(N*z^2) + (112*N*y^2)/z^2 - 
     7/(N*z) - (7*N)/z + (21*y)/(N*z) + (57*N*y)/z)*Log[myp1]*Log[mzp1]*
    Log[z]^2 + ((3*N)/2 - (11*myp1*N*y^2)/z^3 - (9*N*y)/z^2 + 
     (20*N*y^2)/z^2 - (3*N)/(2*z) + (21*N*y)/(2*z))*Log[mzp1]^2*Log[z]^2 + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[mzp1]*Log[x]*Log[z]^2 + 
   (-1/2*N - (myp1*y^2)/(N*z^3) + (9*myp1*N*y^2)/z^3 + (7*N*y)/z^2 + 
     y^2/(N*z^2) - (16*N*y^2)/z^2 + N/(2*z) - (15*N*y)/(2*z))*Log[x]^2*
    Log[z]^2 + (-4/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + 
     (8*y)/(N*z^2) + (28*N*y)/z^2 - (16*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 
     4/(N*z) + (2*N)/z - (12*y)/(N*z) - (30*N*y)/z)*Log[mxp1]*Log[y]*
    Log[z]^2 + (N^(-1) - (4*myp1*y^2)/(N*z^3) - (2*y)/(N*z^2) + 
     (6*y^2)/(N*z^2) - 1/(N*z) + (3*y)/(N*z))*Log[myp1]*Log[y]*Log[z]^2 + 
   (-2*N - (2*myp1*y^2)/(N*z^3) + (20*myp1*N*y^2)/z^3 + (16*N*y)/z^2 + 
     (2*y^2)/(N*z^2) - (36*N*y^2)/z^2 + (2*N)/z - (18*N*y)/z)*Log[mzp1]*
    Log[y]*Log[z]^2 + (-2/N - N + (2*myp1*y^2)/(N*z^3) + 
     (18*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) + (14*N*y)/z^2 - (6*y^2)/(N*z^2) - 
     (32*N*y^2)/z^2 + 2/(N*z) + N/z - (6*y)/(N*z) - (15*N*y)/z)*Log[x]*Log[y]*
    Log[z]^2 + (N^(-1) + N/2 - (myp1*y^2)/(N*z^3) - (9*myp1*N*y^2)/z^3 - 
     (2*y)/(N*z^2) - (7*N*y)/z^2 + (3*y^2)/(N*z^2) + (16*N*y^2)/z^2 - 
     1/(N*z) - N/(2*z) + (3*y)/(N*z) + (15*N*y)/(2*z))*Log[y]^2*Log[z]^2 + 
   (-2/N - (2*N)/3 + (16*myp1*y^2)/(3*N*z^3) + (12*myp1*N*y^2)/z^3 + 
     (4*y)/(N*z^2) + (28*N*y)/(3*z^2) - (28*y^2)/(3*N*z^2) - 
     (64*N*y^2)/(3*z^2) + 2/(N*z) + (2*N)/(3*z) - (6*y)/(N*z) - (10*N*y)/z)*
    Log[mzp1]*Log[z]^3 + (2/(3*N) + N/3 - (2*myp1*y^2)/(3*N*z^3) - 
     (6*myp1*N*y^2)/z^3 - (4*y)/(3*N*z^2) - (14*N*y)/(3*z^2) + 
     (2*y^2)/(N*z^2) + (32*N*y^2)/(3*z^2) - 2/(3*N*z) - N/(3*z) + 
     (2*y)/(N*z) + (5*N*y)/z)*Log[x]*Log[z]^3 + 
   (4/(3*N) + (2*N)/3 - (10*myp1*y^2)/(3*N*z^3) - (12*myp1*N*y^2)/z^3 - 
     (8*y)/(3*N*z^2) - (28*N*y)/(3*z^2) + (6*y^2)/(N*z^2) + 
     (64*N*y^2)/(3*z^2) - 4/(3*N*z) - (2*N)/(3*z) + (4*y)/(N*z) + (10*N*y)/z)*
    Log[y]*Log[z]^3 + (-1/2*1/N + (7*myp1*y^2)/(6*N*z^3) + 
     (8*myp1*N*y^2)/(3*z^3) + y/(N*z^2) + (2*N*y)/z^2 - (13*y^2)/(6*N*z^2) - 
     (14*N*y^2)/(3*z^2) + 1/(2*N*z) - (3*y)/(2*N*z) - (2*N*y)/z)*Log[z]^4 + 
   Pi^2*(-5/(3*N) - (2*N)/3 + (8*myp1*y^2)/(3*N*z^3) + (12*myp1*N*y^2)/z^3 + 
     (10*y)/(3*N*z^2) + (28*N*y)/(3*z^2) - (6*y^2)/(N*z^2) - 
     (64*N*y^2)/(3*z^2) + 5/(3*N*z) + (2*N)/(3*z) - (5*y)/(N*z) - (10*N*y)/z)*
    PolyLog[2, x] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + 
     (((44*I)/3)*myp1*N*y^2)/z^3 - (((8*I)/3)*myp1*Nf*y^2)/z^3 + 
     (((44*I)/3)*N*y)/z^2 - (((8*I)/3)*Nf*y)/z^2 - (((88*I)/3)*N*y^2)/z^2 + 
     (((16*I)/3)*Nf*y^2)/z^2 + (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - 
     ((22*I)*N*y)/z + ((4*I)*Nf*y)/z)*PolyLog[2, x] + 
   (19/N + 3/(myp1^2*N) - 9/(myp1*N) + 14*N + (3*N)/(2*myp1^2) - (3*N)/myp1 + 
     (8*N)/(3*myp1^3*x) - 4/(N*y) + (4*N)/y - (8*N*y)/(myp1^3*x) + 
     (8*N*y^2)/(myp1^3*x) - (2*N*y)/(myp1*z^3) + (4*myp1*y^2)/(N*z^3) + 
     (26*N*y^2)/(myp1*z^3) - (112*N*y^3)/(3*myp1*z^3) + 
     (16*N*y^4)/(myp1*z^3) - (2*N)/(myp1^2*z^2) + (5*y)/(N*z^2) + 
     (31*N*y)/(myp1^2*z^2) - (4*y^2)/(N*z^2) - (64*N*y^2)/(myp1^2*z^2) + 
     (137*N*y^3)/(3*myp1^2*z^2) - (8*N*y^4)/(myp1^2*z^2) - 3/(myp1*N*z) + 
     N/(2*myp1^3*z) + (12*y)/(myp1*N*z) + (23*N*y)/(myp1^3*z) - 
     (11*y^2)/(myp1*N*z) - (155*N*y^2)/(2*myp1^3*z) + 
     (260*N*y^3)/(3*myp1^3*z) - (30*N*y^4)/(myp1^3*z) - (6*z)/(myp1^3*N) + 
     (10*z)/(myp1^2*N) - (5*z)/(myp1*N) - (27*N*z)/myp1^3 + (33*N*z)/myp1^2 - 
     (N*z)/(2*myp1) - (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (5*z)/(N*y) + 
     (N*z)/(2*y) - (6*z^2)/(myp1^3*N) + z^2/(myp1^2*N) - (27*N*z^2)/myp1^3 + 
     (9*N*z^2)/(2*myp1^2))*PolyLog[2, x] + 
   (-6/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (28*N*y)/z^2 - (20*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 
     6/(N*z) + (2*N)/z - (18*y)/(N*z) - (30*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, x] + (-9/N + 3/(myp1^2*N) + 2/(myp1*N) - (7*N)/3 + 
     (4*N)/myp1^2 + (2*N)/myp1 - (4*Nf)/3 + (2*N)/z^3 + (2*N*y)/z^3 - 
     (4*N*y^2)/z^3 + (8*myp1*Nf*y^2)/(3*z^3) - (2*N)/z^2 + (4*y)/(N*z^2) - 
     (58*N*y)/(3*z^2) + (8*Nf*y)/(3*z^2) - (10*y^2)/(N*z^2) - 
     (50*N*y^2)/(3*z^2) - (16*Nf*y^2)/(3*z^2) + 9/(N*z) - 9/(myp1*N*z) - 
     N/(3*z) - (16*N)/(3*myp1*z) + (4*Nf)/(3*z) - (19*y)/(N*z) + 
     (12*y)/(myp1*N*z) - (11*N*y)/z + (40*N*y)/(3*myp1*z) - (4*Nf*y)/z + 
     (8*N*y^2)/(myp1*z) - (6*z)/(myp1^3*N) + (8*z)/(myp1^2*N) - 
     (15*N*z)/myp1^3 + (8*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[x]*
    PolyLog[2, x] + (6/N - 2*N - (8*myp1*y^2)/(N*z^3) - (28*myp1*N*y^2)/z^3 - 
     (12*y)/(N*z^2) - (20*N*y)/z^2 + (20*y^2)/(N*z^2) + (48*N*y^2)/z^2 - 
     6/(N*z) + (2*N)/z + (18*y)/(N*z) + (18*N*y)/z)*Log[mxp1]*Log[x]*
    PolyLog[2, x] + (7/N - 4/(myp1*N) - (13*N)/3 + (4*N)/myp1^2 - 
     (8*N)/(3*x^2) + (8*N)/(3*myp1^3*x^2) + 1/(myp1*N*x) - 
     (10*N)/(3*myp1^4*x) + (16*N)/(3*myp1*x) - (8*N*y)/(myp1^3*x^2) + 
     (34*N*y)/(3*myp1^4*x) - (4*N*y)/(3*myp1*x) + (8*N*y^2)/(myp1^3*x^2) - 
     (20*N*y^2)/(myp1^4*x) - (16*N*y^3)/(3*myp1^3*x^2) + 
     (20*N*y^3)/(3*myp1^4*x) - (8*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) - (12*N*y^2)/(myp1^2*z^3) + 
     (8*N*y^3)/(3*z^3) + (20*N*y^3)/(myp1^2*z^3) - (14*N*y^4)/(myp1^2*z^3) + 
     (10*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + (32*N*y)/(3*z^2) - 
     (6*N*y)/(myp1^3*z^2) - (2*y^2)/(N*z^2) - (20*N*y^2)/z^2 + 
     (20*N*y^2)/(myp1^3*z^2) - (40*N*y^3)/(myp1^3*z^2) + 
     (86*N*y^4)/(3*myp1^3*z^2) - (8*N*y^5)/(myp1^3*z^2) - 3/(N*z) + 
     1/(myp1*N*z) + (17*N)/(3*z) - N/(myp1^4*z) - (19*N)/(3*myp1*z) + 
     (9*y)/(N*z) - (4*y)/(myp1*N*z) - (21*N*y)/z + (7*N*y)/(myp1^4*z) + 
     (16*N*y)/(3*myp1*z) + (4*y^2)/(myp1*N*z) - (26*N*y^2)/(myp1^4*z) + 
     (9*N*y^2)/(myp1*z) + (82*N*y^3)/(3*myp1^4*z) - (61*N*y^4)/(3*myp1^4*z) + 
     (5*N*y^5)/(myp1^4*z))*Log[y]*PolyLog[2, x] + 
   (2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + 
     (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*Log[myp1]*Log[y]*
    PolyLog[2, x] + (4*N - (8*myp1*N*y^2)/z^3 - (8*N*y)/z^2 + 
     (16*N*y^2)/z^2 - (4*N)/z + (12*N*y)/z)*Log[x]*Log[y]*PolyLog[2, x] + 
   (-N + (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + (2*N*y)/z^2 - 
     (2*y^2)/(N*z^2) - (4*N*y^2)/z^2 + N/z - (3*N*y)/z)*Log[y]^2*
    PolyLog[2, x] + (6/N - (2*N)/3 - (8*N)/(3*myp1^3*x^2) + 
     (10*N)/(3*myp1^4*x) + (8*N*y)/(myp1^3*x^2) - (34*N*y)/(3*myp1^4*x) - 
     (8*N*y^2)/(myp1^3*x^2) + (20*N*y^2)/(myp1^4*x) + 
     (16*N*y^3)/(3*myp1^3*x^2) - (20*N*y^3)/(3*myp1^4*x) + 
     (8*N*y^4)/(3*myp1^4*x) + (6*N*y^2)/(myp1^2*z^3) - 
     (2*N*y^3)/(myp1^2*z^3) - (4*N*y^4)/(myp1^2*z^3) + 
     (8*N*y^5)/(3*myp1^2*z^3) - (4*myp1*y)/(N*z^2) - (16*N*y)/(myp1^3*z^2) + 
     (74*N*y^2)/(myp1^3*z^2) - (110*N*y^3)/(myp1^3*z^2) + 
     (232*N*y^4)/(3*myp1^3*z^2) - (20*N*y^5)/(myp1^3*z^2) - 6/(N*z) - 
     (4*N)/(myp1^4*z) + (10*y)/(N*z) + (40*N*y)/(myp1^4*z) - 
     (112*N*y^2)/(myp1^4*z) + (464*N*y^3)/(3*myp1^4*z) - 
     (278*N*y^4)/(3*myp1^4*z) + (22*N*y^5)/(myp1^4*z))*Log[z]*PolyLog[2, x] + 
   (14/N + 10*N - (24*myp1*y^2)/(N*z^3) - (116*myp1*N*y^2)/z^3 - 
     (28*y)/(N*z^2) - (92*N*y)/z^2 + (52*y^2)/(N*z^2) + (208*N*y^2)/z^2 - 
     14/(N*z) - (10*N)/z + (42*y)/(N*z) + (102*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, x] + (-4/N - 4*N + (4*myp1*y^2)/(N*z^3) + 
     (40*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + (32*N*y)/z^2 - (12*y^2)/(N*z^2) - 
     (72*N*y^2)/z^2 + 4/(N*z) + (4*N)/z - (12*y)/(N*z) - (36*N*y)/z)*Log[x]*
    Log[z]*PolyLog[2, x] + (-2*N + (4*myp1*y^2)/(N*z^3) + 
     (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - (4*y^2)/(N*z^2) - (8*N*y^2)/z^2 + 
     (2*N)/z - (6*N*y)/z)*Log[y]*Log[z]*PolyLog[2, x] + 
   (3/N - N - (4*myp1*y^2)/(N*z^3) - (14*myp1*N*y^2)/z^3 - (6*y)/(N*z^2) - 
     (10*N*y)/z^2 + (10*y^2)/(N*z^2) + (24*N*y^2)/z^2 - 3/(N*z) + N/z + 
     (9*y)/(N*z) + (9*N*y)/z)*PolyLog[2, x]^2 + 
   Pi^2*((2*N)/3 - (4*myp1*N*y^2)/(3*z^3) - (4*N*y)/(3*z^2) + 
     (8*N*y^2)/(3*z^2) - (2*N)/(3*z) + (2*N*y)/z)*PolyLog[2, -(x/y)] + 
   (8/N - 3/(myp1^2*N) + 2/(myp1*N) + (64*N)/3 - (8*N)/myp1^2 - (2*N)/myp1 - 
     1/(myp1*N*x) - (2*N)/(myp1*x) + (6*N*y^2)/(myp1^4*x) + 
     (8*N*y^3)/(3*myp1^3*x^2) + (2*N*y^3)/(3*myp1^4*x) + 
     (4*N*y^4)/(3*myp1^4*x) + (2*N)/z^3 + (2*N*y)/z^3 - (4*N*y^2)/(3*z^3) + 
     (6*N*y^2)/(myp1^2*z^3) - (8*N*y^3)/(3*z^3) - (2*N*y^3)/(myp1^2*z^3) - 
     (4*N*y^4)/(myp1^2*z^3) + (8*N*y^5)/(3*myp1^2*z^3) - (2*N)/z^2 - 
     (8*y)/(N*z^2) - (56*N*y)/(3*z^2) - (16*N*y)/(myp1^3*z^2) + 
     (16*y^2)/(N*z^2) + (20*N*y^2)/z^2 + (114*N*y^2)/(myp1^3*z^2) - 
     (230*N*y^3)/(myp1^3*z^2) + (592*N*y^4)/(3*myp1^3*z^2) - 
     (60*N*y^5)/(myp1^3*z^2) - 4/(myp1*N*z) - (4*N)/(myp1^4*z) - 
     (10*N)/(3*myp1*z) + (24*y)/(myp1*N*z) + (72*N*y)/(myp1^4*z) + 
     (88*N*y)/(3*myp1*z) - (24*y^2)/(myp1*N*z) - (260*N*y^2)/(myp1^4*z) - 
     (30*N*y^2)/(myp1*z) + (1220*N*y^3)/(3*myp1^4*z) - 
     (842*N*y^4)/(3*myp1^4*z) + (74*N*y^5)/(myp1^4*z) + (6*z)/(myp1^3*N) - 
     (8*z)/(myp1^2*N) + (15*N*z)/myp1^3 - (8*N*z)/myp1^2 - 
     (6*z^2)/(myp1^4*N) + (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + 
     (18*N*z^2)/myp1^3)*Log[z]*PolyLog[2, -(x/y)] + 
   (-4*N + (8*myp1*N*y^2)/z^3 + (8*N*y)/z^2 - (16*N*y^2)/z^2 + (4*N)/z - 
     (12*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, -(x/y)] + 
   Pi^2*(-2/(3*N) - 2*N + (2*myp1*y^2)/(N*z^3) + (28*myp1*N*y^2)/(3*z^3) + 
     (4*y)/(3*N*z^2) + (8*N*y)/z^2 - (10*y^2)/(3*N*z^2) - 
     (52*N*y^2)/(3*z^2) + 2/(3*N*z) + (2*N)/z - (2*y)/(N*z) - (10*N*y)/z)*
    PolyLog[2, y] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + 
     (((44*I)/3)*myp1*N*y^2)/z^3 - (((8*I)/3)*myp1*Nf*y^2)/z^3 + 
     (((44*I)/3)*N*y)/z^2 - (((8*I)/3)*Nf*y)/z^2 - (((88*I)/3)*N*y^2)/z^2 + 
     (((16*I)/3)*Nf*y^2)/z^2 + (((22*I)/3)*N)/z - (((4*I)/3)*Nf)/z - 
     ((22*I)*N*y)/z + ((4*I)*Nf*y)/z)*PolyLog[2, y] + 
   (N^(-1) - 4/(myp1*N) + 9*N + (3*N)/myp1^2 - (10*N)/myp1 - (2*myp1)/(N*x) - 
     (5*N)/(2*myp1^3*x) + (8*N*y)/(3*myp1^2*x^2) + (35*N*y)/(3*myp1^3*x) - 
     (4*N*y^2)/(myp1^2*x^2) - (61*N*y^2)/(6*myp1^3*x) + 
     (4*N*y^3)/(myp1^2*x^2) + (12*N*y^3)/(myp1^3*x) - (3*N*y^4)/(myp1^3*x) - 
     (2*N*y)/(myp1*z^3) + (4*myp1*y^2)/(N*z^3) + (26*N*y^2)/(myp1*z^3) - 
     (112*N*y^3)/(3*myp1*z^3) + (16*N*y^4)/(myp1*z^3) + (9*y)/(N*z^2) + 
     (41*N*y)/(myp1^2*z^2) - (12*y^2)/(N*z^2) - (362*N*y^2)/(3*myp1^2*z^2) + 
     (131*N*y^3)/(myp1^2*z^2) - (46*N*y^4)/(myp1^2*z^2) + 2/(myp1*N*z) + 
     (15*N)/(2*myp1^3*z) - (6*y)/(myp1*N*z) - (169*N*y)/(3*myp1^3*z) + 
     y^2/(myp1*N*z) + (737*N*y^2)/(6*myp1^3*z) - (90*N*y^3)/(myp1^3*z) + 
     (24*N*y^4)/(myp1^3*z))*PolyLog[2, y] + 
   (-2*N + (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - 
     (4*y^2)/(N*z^2) - (8*N*y^2)/z^2 + (2*N)/z - (6*N*y)/z)*Log[myp1]*
    Log[mzp1]*PolyLog[2, y] + (-3/N + 1/(myp1^2*N) + 2/(myp1*N) + (25*N)/3 + 
     (2*N)/myp1^2 - (4*Nf)/3 + (8*N)/(3*x^2) - (10*N)/(3*myp1*x) + 
     (4*N*y)/(3*myp1*x) + (2*N)/z^3 + (2*N*y)/z^3 - (4*N*y^2)/z^3 + 
     (8*myp1*Nf*y^2)/(3*z^3) - (2*N)/z^2 + (4*y)/(N*z^2) - (58*N*y)/(3*z^2) + 
     (8*Nf*y)/(3*z^2) - (6*y^2)/(N*z^2) + (46*N*y^2)/(3*z^2) - 
     (16*Nf*y^2)/(3*z^2) - (17*N)/(3*z) + (4*Nf)/(3*z) - (8*y)/(myp1*N*z) + 
     (21*N*y)/z - (4*Nf*y)/z + (9*y^2)/(myp1*N*z))*Log[x]*PolyLog[2, y] + 
   (2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + 
     (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*Log[myp1]*Log[x]*
    PolyLog[2, y] + (5/N - 4/(myp1*N) - 5*N + (2*N)/myp1^2 - (8*N)/(3*x^2) + 
     1/(myp1*N*x) + (2*N)/(myp1^4*x) + (10*N)/(3*myp1*x) - 
     (6*N*y)/(myp1^4*x) - (4*N*y)/(3*myp1*x) - (8*N*y^3)/(3*myp1^3*x^2) - 
     (8*N*y^3)/(3*myp1^4*x) - (4*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 - (32*N*y^2)/(3*z^3) + (44*N*y^3)/(3*z^3) - 
     (16*N*y^3)/(myp1^2*z^3) + (22*N*y^4)/(myp1^2*z^3) - 
     (26*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 - (4*y)/(N*z^2) - 
     (10*N*y)/(3*z^2) + (4*N*y)/(myp1^3*z^2) + (2*y^2)/(N*z^2) + 
     (2*N*y^2)/z^2 - (28*N*y^2)/(myp1^3*z^2) + (44*N*y^3)/(myp1^3*z^2) - 
     (106*N*y^4)/(3*myp1^3*z^2) + (10*N*y^5)/(myp1^3*z^2) + (17*N)/(3*z) + 
     (2*N)/(myp1^4*z) - (34*N)/(3*myp1*z) + (8*y)/(myp1*N*z) - (21*N*y)/z - 
     (14*N*y)/(myp1^4*z) + (76*N*y)/(3*myp1*z) - (7*y^2)/(myp1*N*z) + 
     (26*N*y^2)/(myp1^4*z) - (4*N*y^2)/(myp1*z) - (98*N*y^3)/(3*myp1^4*z) + 
     (38*N*y^4)/(3*myp1^4*z) - (2*N*y^5)/(myp1^4*z))*Log[y]*PolyLog[2, y] + 
   (6*N - (4*myp1*y^2)/(N*z^3) - (12*myp1*N*y^2)/z^3 - (12*N*y)/z^2 + 
     (4*y^2)/(N*z^2) + (24*N*y^2)/z^2 - (6*N)/z + (18*N*y)/z)*Log[myp1]*
    Log[y]*PolyLog[2, y] + (-N + (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + 
     (2*N*y)/z^2 - (2*y^2)/(N*z^2) - (4*N*y^2)/z^2 + N/z - (3*N*y)/z)*
    Log[y]^2*PolyLog[2, y] + (2/N + 1/(myp1^2*N) - 2/(myp1*N) - 8*N + 
     (2*N)/myp1^2 - (8*N)/(3*x^2) + 1/(myp1*N*x) + (10*N)/(3*myp1*x) - 
     (4*N*y)/(3*myp1*x) - (2*N)/z^3 - (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) + 
     (8*N*y^3)/(3*z^3) + (2*N)/z^2 + (44*N*y)/(3*z^2) - (4*y^2)/(N*z^2) - 
     (16*N*y^2)/z^2 + (4*N)/(3*myp1*z) - (64*N*y)/(3*myp1*z) + 
     (2*y^2)/(myp1*N*z) + (24*N*y^2)/(myp1*z))*Log[z]*PolyLog[2, y] + 
   (8/N + 12*N - (16*myp1*y^2)/(N*z^3) - (88*myp1*N*y^2)/z^3 - 
     (16*y)/(N*z^2) - (72*N*y)/z^2 + (32*y^2)/(N*z^2) + (160*N*y^2)/z^2 - 
     8/(N*z) - (12*N)/z + (24*y)/(N*z) + (84*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, y] + (-4/N - 2*N + (36*myp1*N*y^2)/z^3 + (8*myp1*y)/(N*z^2) + 
     (28*N*y)/z^2 - (64*N*y^2)/z^2 + 4/(N*z) + (2*N)/z - (12*y)/(N*z) - 
     (30*N*y)/z)*Log[x]*Log[z]*PolyLog[2, y] + 
   (-2*N + (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - 
     (4*y^2)/(N*z^2) - (8*N*y^2)/z^2 + (2*N)/z - (6*N*y)/z)*Log[y]*Log[z]*
    PolyLog[2, y] + (2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - 
     (4*N*y)/z^2 + (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*
    PolyLog[2, x]*PolyLog[2, y] + (-N^(-1) + 4*N - (8*myp1*N*y^2)/z^3 + 
     (2*myp1*y)/(N*z^2) - (8*N*y)/z^2 + (16*N*y^2)/z^2 + 1/(N*z) - (4*N)/z - 
     (3*y)/(N*z) + (12*N*y)/z)*PolyLog[2, y]^2 + 
   Pi^2*(-2/(3*N) - (2*N)/3 + (2*myp1*y^2)/(3*N*z^3) + 
     (20*myp1*N*y^2)/(3*z^3) + (4*y)/(3*N*z^2) + (16*N*y)/(3*z^2) - 
     (2*y^2)/(N*z^2) - (12*N*y^2)/z^2 + 2/(3*N*z) + (2*N)/(3*z) - 
     (2*y)/(N*z) - (6*N*y)/z)*PolyLog[2, -(y/z)] + 
   (-6/N - 6*N + (4*myp1*y^2)/(N*z^3) + (76*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (60*N*y)/z^2 - (16*y^2)/(N*z^2) - (136*N*y^2)/z^2 + 
     6/(N*z) + (6*N)/z - (18*y)/(N*z) - (66*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -(y/z)] + (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - 
     (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - (28*N*y)/z^2 + (20*y^2)/(N*z^2) + 
     (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + (18*y)/(N*z) + (30*N*y)/z)*
    Log[myp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (-12/N + 3/(myp1^2*N) + 2/(myp1*N) - (34*N)/3 + (4*N)/myp1^2 + 
     (2*N)/myp1 + (8*N)/(3*myp1^3*x^2) - (10*N)/(3*myp1^4*x) - 
     (8*N*y)/(myp1^3*x^2) + (34*N*y)/(3*myp1^4*x) + (8*N*y^2)/(myp1^3*x^2) - 
     (20*N*y^2)/(myp1^4*x) - (16*N*y^3)/(3*myp1^3*x^2) + 
     (20*N*y^3)/(3*myp1^4*x) - (8*N*y^4)/(3*myp1^4*x) - 
     (12*N*y^2)/(myp1^2*z^3) + (6*myp1*N*y^2)/z^3 + (20*N*y^3)/(myp1^2*z^3) - 
     (14*N*y^4)/(myp1^2*z^3) + (10*N*y^5)/(3*myp1^2*z^3) + (2*y)/(N*z^2) + 
     (30*N*y)/z^2 - (6*N*y)/(myp1^3*z^2) - (8*y^2)/(N*z^2) - (68*N*y^2)/z^2 + 
     (20*N*y^2)/(myp1^3*z^2) - (40*N*y^3)/(myp1^3*z^2) + 
     (86*N*y^4)/(3*myp1^3*z^2) - (8*N*y^5)/(myp1^3*z^2) - 3/(N*z) + 
     6/(myp1*N*z) - N/(myp1^4*z) + (9*N)/(myp1*z) + (9*y)/(N*z) - 
     (32*y)/(myp1*N*z) + (7*N*y)/(myp1^4*z) - (72*N*y)/(myp1*z) + 
     (29*y^2)/(myp1*N*z) - (26*N*y^2)/(myp1^4*z) + (79*N*y^2)/(myp1*z) + 
     (82*N*y^3)/(3*myp1^4*z) - (61*N*y^4)/(3*myp1^4*z) + 
     (5*N*y^5)/(myp1^4*z) - (6*z)/(myp1^3*N) + (8*z)/(myp1^2*N) - 
     (15*N*z)/myp1^3 + (8*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[x]*
    PolyLog[2, -(y/z)] + (2/N + 2*N - (36*myp1*N*y^2)/z^3 - 
     (4*myp1*y)/(N*z^2) - (28*N*y)/z^2 + (64*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + 
     (6*y)/(N*z) + (30*N*y)/z)*Log[mxp1]*Log[x]*PolyLog[2, -(y/z)] + 
   (-6/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (28*N*y)/z^2 - (20*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 
     6/(N*z) + (2*N)/z - (18*y)/(N*z) - (30*N*y)/z)*Log[myp1]*Log[x]*
    PolyLog[2, -(y/z)] + (2/N + 2*N - (2*myp1*y^2)/(N*z^3) - 
     (20*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (16*N*y)/z^2 + (6*y^2)/(N*z^2) + 
     (36*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + (6*y)/(N*z) + (18*N*y)/z)*Log[x]^2*
    PolyLog[2, -(y/z)] + (4/N - 4/(myp1*N) - 10*N + (4*N)/myp1^2 - 
     (8*N)/(3*x^2) + 1/(myp1*N*x) + (16*N)/(3*myp1*x) - (4*N*y)/(3*myp1*x) - 
     (2*N)/z^3 - (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) + (8*N*y^3)/(3*z^3) + 
     (2*N)/z^2 + (6*y)/(N*z^2) + (32*N*y)/(3*z^2) - (8*y^2)/(N*z^2) - 
     (20*N*y^2)/z^2 + 1/(myp1*N*z) + (17*N)/(3*z) - (19*N)/(3*myp1*z) - 
     (4*y)/(myp1*N*z) - (21*N*y)/z + (16*N*y)/(3*myp1*z) + 
     (4*y^2)/(myp1*N*z) + (9*N*y^2)/(myp1*z))*Log[y]*PolyLog[2, -(y/z)] + 
   (2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + 
     (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*Log[myp1]*Log[y]*
    PolyLog[2, -(y/z)] + (-N + (2*myp1*y^2)/(N*z^3) + (2*myp1*N*y^2)/z^3 + 
     (2*N*y)/z^2 - (2*y^2)/(N*z^2) - (4*N*y^2)/z^2 + N/z - (3*N*y)/z)*
    Log[y]^2*PolyLog[2, -(y/z)] + (6/N + 10*N - (4*myp1*y^2)/(N*z^3) - 
     (84*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - (68*N*y)/z^2 + (16*y^2)/(N*z^2) + 
     (152*N*y^2)/z^2 - 6/(N*z) - (10*N)/z + (18*y)/(N*z) + (78*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, -(y/z)] + 
   (-2/N - 2*N + (36*myp1*N*y^2)/z^3 + (4*myp1*y)/(N*z^2) + (28*N*y)/z^2 - 
     (64*N*y^2)/z^2 + 2/(N*z) + (2*N)/z - (6*y)/(N*z) - (30*N*y)/z)*Log[x]*
    Log[z]*PolyLog[2, -(y/z)] + (2*N - (4*myp1*y^2)/(N*z^3) - 
     (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - 
     (2*N)/z + (6*N*y)/z)*PolyLog[2, y]*PolyLog[2, -(y/z)] + 
   Pi^2*(2/(3*N) + (2*N)/3 - (2*myp1*y^2)/(3*N*z^3) - 
     (20*myp1*N*y^2)/(3*z^3) - (4*y)/(3*N*z^2) - (16*N*y)/(3*z^2) + 
     (2*y^2)/(N*z^2) + (12*N*y^2)/z^2 - 2/(3*N*z) - (2*N)/(3*z) + 
     (2*y)/(N*z) + (6*N*y)/z)*PolyLog[2, -((x*y)/z)] + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (-4/N + 4/(myp1*N) + 10*N - (4*N)/myp1^2 + (8*N)/(3*x^2) - 1/(myp1*N*x) - 
     (16*N)/(3*myp1*x) + (4*N*y)/(3*myp1*x) + (2*N)/z^3 + (2*N*y)/z^3 - 
     (4*N*y^2)/(3*z^3) - (8*N*y^3)/(3*z^3) - (2*N)/z^2 - (6*y)/(N*z^2) - 
     (32*N*y)/(3*z^2) + (8*y^2)/(N*z^2) + (20*N*y^2)/z^2 - 1/(myp1*N*z) - 
     (17*N)/(3*z) + (19*N)/(3*myp1*z) + (4*y)/(myp1*N*z) + (21*N*y)/z - 
     (16*N*y)/(3*myp1*z) - (4*y^2)/(myp1*N*z) - (9*N*y^2)/(myp1*z))*Log[y]*
    PolyLog[2, -((x*y)/z)] + (2/N - 2*N - (4*myp1*y^2)/(N*z^3) + 
     (4*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) + (4*N*y)/z^2 + (8*y^2)/(N*z^2) - 
     (8*N*y^2)/z^2 - 2/(N*z) + (2*N)/z + (6*y)/(N*z) - (6*N*y)/z)*Log[myp1]*
    Log[y]*PolyLog[2, -((x*y)/z)] + (-2/N + 2*N + (4*myp1*y^2)/(N*z^3) - 
     (4*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) - (4*N*y)/z^2 - (8*y^2)/(N*z^2) + 
     (8*N*y^2)/z^2 + 2/(N*z) - (2*N)/z - (6*y)/(N*z) + (6*N*y)/z)*Log[x]*
    Log[y]*PolyLog[2, -((x*y)/z)] + 
   (N - (2*myp1*y^2)/(N*z^3) - (2*myp1*N*y^2)/z^3 - (2*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (4*N*y^2)/z^2 - N/z + (3*N*y)/z)*Log[y]^2*
    PolyLog[2, -((x*y)/z)] + (-10/N - 8*N + (16*myp1*y^2)/(N*z^3) + 
     (80*myp1*N*y^2)/z^3 + (20*y)/(N*z^2) + (64*N*y)/z^2 - (36*y^2)/(N*z^2) - 
     (144*N*y^2)/z^2 + 10/(N*z) + (8*N)/z - (30*y)/(N*z) - (72*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) + 
     (4*N*y)/z^2 + (8*y^2)/(N*z^2) - (8*N*y^2)/z^2 - 2/(N*z) + (2*N)/z + 
     (6*y)/(N*z) - (6*N*y)/z)*PolyLog[2, y]*PolyLog[2, -((x*y)/z)] + 
   Pi^2*(-7/(3*N) - (7*N)/3 + (4*myp1*y^2)/(N*z^3) + 
     (62*myp1*N*y^2)/(3*z^3) + (14*y)/(3*N*z^2) + (50*N*y)/(3*z^2) - 
     (26*y^2)/(3*N*z^2) - (112*N*y^2)/(3*z^2) + 7/(3*N*z) + (7*N)/(3*z) - 
     (7*y)/(N*z) - (19*N*y)/z)*PolyLog[2, z] + 
   (10/N - 3/(myp1^2*N) + 3/(myp1*N) + 35*N - (3*N)/(2*myp1^2) - (9*N)/myp1 - 
     (2*myp1)/(N*x) + N/(6*myp1^3*x) - 4/(N*y) + (4*N)/y + 
     (8*N*y)/(3*myp1^2*x^2) + (19*N*y)/(3*myp1^3*x) - 
     (4*N*y^2)/(myp1^2*x^2) - (61*N*y^2)/(6*myp1^3*x) + 
     (4*N*y^3)/(myp1^2*x^2) + (12*N*y^3)/(myp1^3*x) - (3*N*y^4)/(myp1^3*x) - 
     (2*N)/(myp1^2*z^2) - (8*y)/(N*z^2) - (34*N*y)/(myp1^2*z^2) + 
     (236*N*y^2)/(3*myp1^2*z^2) - (40*N*y^3)/(myp1^2*z^2) - 6/(myp1*N*z) - 
     (18*N)/(myp1^3*z) + (16*y)/(myp1*N*z) + (322*N*y)/(3*myp1^3*z) - 
     (8*y^2)/(myp1*N*z) - (584*N*y^2)/(3*myp1^3*z) + 
     (452*N*y^3)/(3*myp1^3*z) - (40*N*y^4)/(myp1^3*z) + (2*z)/(myp1^2*N) - 
     (5*z)/(myp1*N) + (6*mzp1*z)/(myp1^3*N) - (3*N*z)/myp1^2 - 
     (N*z)/(2*myp1) + (27*mzp1*N*z)/myp1^3 - (mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/(2*y^2) + (5*z)/(N*y) + (N*z)/(2*y) + z^2/(myp1^2*N) + 
     (9*N*z^2)/(2*myp1^2))*PolyLog[2, z] + 
   (3/(N*z) - 3/(myp1*N*z) + (53*N)/(3*z) - (53*N)/(3*myp1*z) - y/(N*z) + 
     (4*y)/(myp1*N*z) - (73*N*y)/z + (272*N*y)/(3*myp1*z) - y^2/(myp1*N*z) - 
     (73*N*y^2)/(myp1*z))*Log[mzp1]*PolyLog[2, z] + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, z] + 
   (2*N - (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + (8*N*y^2)/z^2 - (2*N)/z + 
     (6*N*y)/z)*Log[mzp1]^2*PolyLog[2, z] + 
   ((-8*N)/3 + (8*N)/(3*x^2) - (8*N)/(3*myp1^3*x^2) + (10*N)/(3*myp1^4*x) - 
     (10*N)/(3*myp1*x) + (8*N*y)/(myp1^3*x^2) - (34*N*y)/(3*myp1^4*x) + 
     (4*N*y)/(3*myp1*x) - (8*N*y^2)/(myp1^3*x^2) + (20*N*y^2)/(myp1^4*x) + 
     (16*N*y^3)/(3*myp1^3*x^2) - (20*N*y^3)/(3*myp1^4*x) + 
     (8*N*y^4)/(3*myp1^4*x) + (2*N)/z^3 + (2*N*y)/z^3 - (22*N*y^2)/(3*z^3) + 
     (12*N*y^2)/(myp1^2*z^3) + (10*N*y^3)/(3*z^3) - (20*N*y^3)/(myp1^2*z^3) + 
     (14*N*y^4)/(myp1^2*z^3) - (10*N*y^5)/(3*myp1^2*z^3) - (2*N)/z^2 - 
     (14*N*y)/(3*z^2) + (6*N*y)/(myp1^3*z^2) + (8*N*y^2)/z^2 - 
     (20*N*y^2)/(myp1^3*z^2) + (40*N*y^3)/(myp1^3*z^2) - 
     (86*N*y^4)/(3*myp1^3*z^2) + (8*N*y^5)/(myp1^3*z^2) + 3/(N*z) - 
     3/(myp1*N*z) - (17*N)/(3*z) + N/(myp1^4*z) + (22*N)/(3*myp1*z) - 
     (9*y)/(N*z) + (12*y)/(myp1*N*z) + (21*N*y)/z - (7*N*y)/(myp1^4*z) - 
     (76*N*y)/(3*myp1*z) - (9*y^2)/(myp1*N*z) + (26*N*y^2)/(myp1^4*z) + 
     (16*N*y^2)/(myp1*z) - (82*N*y^3)/(3*myp1^4*z) + 
     (61*N*y^4)/(3*myp1^4*z) - (5*N*y^5)/(myp1^4*z))*Log[x]*PolyLog[2, z] + 
   (-6/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (28*N*y)/z^2 - (20*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 
     6/(N*z) + (2*N)/z - (18*y)/(N*z) - (30*N*y)/z)*Log[myp1]*Log[x]*
    PolyLog[2, z] + (-4*N + (8*myp1*N*y^2)/z^3 + (8*N*y)/z^2 - 
     (16*N*y^2)/z^2 + (4*N)/z - (12*N*y)/z)*Log[mzp1]*Log[x]*PolyLog[2, z] + 
   ((8*N)/3 - (8*N)/(3*x^2) + (8*N)/(3*myp1^3*x^2) - (16*N)/(3*myp1^4*x) + 
     (16*N)/(3*myp1*x) - (8*N*y)/(myp1^3*x^2) + (52*N*y)/(3*myp1^4*x) - 
     (4*N*y)/(3*myp1*x) + (8*N*y^2)/(myp1^3*x^2) - (26*N*y^2)/(myp1^4*x) - 
     (16*N*y^3)/(3*myp1^3*x^2) + (26*N*y^3)/(3*myp1^4*x) - 
     (8*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - (2*N*y)/z^3 + (4*N*y^2)/(3*z^3) - 
     (6*N*y^2)/(myp1^2*z^3) + (8*N*y^3)/(3*z^3) + (2*N*y^3)/(myp1^2*z^3) + 
     (4*N*y^4)/(myp1^2*z^3) - (8*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + 
     (32*N*y)/(3*z^2) - (12*N*y)/(myp1^3*z^2) - (20*N*y^2)/z^2 + 
     (50*N*y^2)/(myp1^3*z^2) - (94*N*y^3)/(myp1^3*z^2) + 
     (212*N*y^4)/(3*myp1^3*z^2) - (20*N*y^5)/(myp1^3*z^2) - 3/(N*z) + 
     3/(myp1*N*z) + (17*N)/(3*z) - (2*N)/(myp1^4*z) - (19*N)/(3*myp1*z) + 
     (9*y)/(N*z) - (12*y)/(myp1*N*z) - (21*N*y)/z + (30*N*y)/(myp1^4*z) + 
     (16*N*y)/(3*myp1*z) + (9*y^2)/(myp1*N*z) - (114*N*y^2)/(myp1^4*z) + 
     (9*N*y^2)/(myp1*z) + (490*N*y^3)/(3*myp1^4*z) - 
     (346*N*y^4)/(3*myp1^4*z) + (30*N*y^5)/(myp1^4*z))*Log[y]*PolyLog[2, z] + 
   (4*N - (8*myp1*N*y^2)/z^3 - (8*N*y)/z^2 + (16*N*y^2)/z^2 - (4*N)/z + 
     (12*N*y)/z)*Log[x]*Log[y]*PolyLog[2, z] + 
   (-2*N + (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - (8*N*y^2)/z^2 + (2*N)/z - 
     (6*N*y)/z)*Log[y]^2*PolyLog[2, z] + 
   (3/(myp1^2*N) - 2/(myp1*N) - (20*N)/3 + (8*N)/myp1^2 + (2*N)/myp1 - 
     (8*N)/(3*x^2) + 1/(myp1*N*x) + (10*N)/(3*myp1*x) - (4*N*y)/(3*myp1*x) - 
     (8*y)/(N*z^2) - (36*N*y)/z^2 - (8*N*y^2)/z^2 - 6/(N*z) + 2/(myp1*N*z) - 
     (10*N)/(myp1*z) + (10*y)/(N*z) - (8*y)/(myp1*N*z) + (20*N*y)/(myp1*z) + 
     (10*y^2)/(myp1*N*z) + (12*N*y^2)/(myp1*z) - (6*z)/(myp1^3*N) + 
     (8*z)/(myp1^2*N) - (15*N*z)/myp1^3 + (8*N*z)/myp1^2 + 
     (6*z^2)/(myp1^4*N) - (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - 
     (18*N*z^2)/myp1^3)*Log[z]*PolyLog[2, z] + 
   (14/N + 10*N - (24*myp1*y^2)/(N*z^3) - (116*myp1*N*y^2)/z^3 - 
     (28*y)/(N*z^2) - (92*N*y)/z^2 + (52*y^2)/(N*z^2) + (208*N*y^2)/z^2 - 
     14/(N*z) - (10*N)/z + (42*y)/(N*z) + (102*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, z] + (14/N + 10*N - (24*myp1*y^2)/(N*z^3) - 
     (116*myp1*N*y^2)/z^3 - (28*y)/(N*z^2) - (92*N*y)/z^2 + 
     (52*y^2)/(N*z^2) + (208*N*y^2)/z^2 - 14/(N*z) - (10*N)/z + 
     (42*y)/(N*z) + (102*N*y)/z)*PolyLog[2, x]*PolyLog[2, z] + 
   (-4*N + (8*myp1*N*y^2)/z^3 + (8*N*y)/z^2 - (16*N*y^2)/z^2 + (4*N)/z - 
     (12*N*y)/z)*PolyLog[2, -(x/y)]*PolyLog[2, z] + 
   (8/N + 14*N - (20*myp1*y^2)/(N*z^3) - (92*myp1*N*y^2)/z^3 - 
     (16*y)/(N*z^2) - (76*N*y)/z^2 + (36*y^2)/(N*z^2) + (168*N*y^2)/z^2 - 
     8/(N*z) - (14*N)/z + (24*y)/(N*z) + (90*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, z] + (4/N + 8*N - (4*myp1*y^2)/(N*z^3) - (48*myp1*N*y^2)/z^3 - 
     (8*y)/(N*z^2) - (40*N*y)/z^2 + (12*y^2)/(N*z^2) + (88*N*y^2)/z^2 - 
     4/(N*z) - (8*N)/z + (12*y)/(N*z) + (48*N*y)/z)*PolyLog[2, -(y/z)]*
    PolyLog[2, z] + (-10/N - 8*N + (16*myp1*y^2)/(N*z^3) + 
     (80*myp1*N*y^2)/z^3 + (20*y)/(N*z^2) + (64*N*y)/z^2 - (36*y^2)/(N*z^2) - 
     (144*N*y^2)/z^2 + 10/(N*z) + (8*N)/z - (30*y)/(N*z) - (72*N*y)/z)*
    PolyLog[2, -((x*y)/z)]*PolyLog[2, z] + 
   (7/N + 5*N - (12*myp1*y^2)/(N*z^3) - (58*myp1*N*y^2)/z^3 - 
     (14*y)/(N*z^2) - (46*N*y)/z^2 + (26*y^2)/(N*z^2) + (104*N*y^2)/z^2 - 
     7/(N*z) - (5*N)/z + (21*y)/(N*z) + (51*N*y)/z)*PolyLog[2, z]^2 + 
   (9/N + N/3 - (8*N)/(3*myp1^3*x^2) + (10*N)/(3*myp1^4*x) + 
     (8*N*y)/(myp1^3*x^2) - (34*N*y)/(3*myp1^4*x) - (8*N*y^2)/(myp1^3*x^2) + 
     (8*N*y^2)/(myp1^4*x) - (8*N*y^3)/(myp1^4*x) - (6*N*y^2)/(myp1^2*z^3) + 
     (2*N*y^3)/(myp1^2*z^3) + (4*N*y^4)/(myp1^2*z^3) - 
     (8*N*y^5)/(3*myp1^2*z^3) - (10*myp1*y)/(N*z^2) - (22*N*y)/(myp1^3*z^2) + 
     (70*N*y^2)/(myp1^3*z^2) - (94*N*y^3)/(myp1^3*z^2) + 
     (152*N*y^4)/(3*myp1^3*z^2) - (10*N*y^5)/(myp1^3*z^2) - 9/(N*z) - 
     (5*N)/(myp1^4*z) + (19*y)/(N*z) + (35*N*y)/(myp1^4*z) - 
     (94*N*y^2)/(myp1^4*z) + (310*N*y^3)/(3*myp1^4*z) - 
     (181*N*y^4)/(3*myp1^4*z) + (13*N*y^5)/(myp1^4*z))*PolyLog[3, mxp1] + 
   (-6/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (28*N*y)/z^2 - (20*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 
     6/(N*z) + (2*N)/z - (18*y)/(N*z) - (30*N*y)/z)*Log[mzp1]*
    PolyLog[3, mxp1] + (6/N - 2*N - (8*myp1*y^2)/(N*z^3) - 
     (28*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - (20*N*y)/z^2 + (20*y^2)/(N*z^2) + 
     (48*N*y^2)/z^2 - 6/(N*z) + (2*N)/z + (18*y)/(N*z) + (18*N*y)/z)*Log[x]*
    PolyLog[3, mxp1] + (-2*N + (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 + 
     (4*N*y)/z^2 - (4*y^2)/(N*z^2) - (8*N*y^2)/z^2 + (2*N)/z - (6*N*y)/z)*
    Log[y]*PolyLog[3, mxp1] + (-2*N + (4*myp1*y^2)/(N*z^3) + 
     (4*myp1*N*y^2)/z^3 + (4*N*y)/z^2 - (4*y^2)/(N*z^2) - (8*N*y^2)/z^2 + 
     (2*N)/z - (6*N*y)/z)*Log[z]*PolyLog[3, mxp1] + 
   (-N^(-1) + 2/(myp1^2*N) - 9*N + (12*N)/myp1^2 - (8*N)/(3*x^2) + 
     1/(myp1*N*x) + (4*N)/(3*x) + (2*N)/z^3 + (2*N*y)/z^3 - 
     (2*N*y^2)/(3*z^3) - (10*N*y^3)/(3*z^3) - (2*N)/z^2 + (4*y)/(N*z^2) - 
     (34*N*y)/(3*z^2) - (10*y^2)/(N*z^2) - (20*N*y^2)/z^2 - 
     (17*N)/(3*myp1*z) - (8*y)/(myp1*N*z) - (16*N*y)/(3*myp1*z) + 
     (11*y^2)/(myp1*N*z) + (23*N*y^2)/(myp1*z))*PolyLog[3, myp1] + 
   (-6/N - 4*N + (12*myp1*y^2)/(N*z^3) + (40*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (32*N*y)/z^2 - (24*y^2)/(N*z^2) - (72*N*y^2)/z^2 + 
     6/(N*z) + (4*N)/z - (18*y)/(N*z) - (36*N*y)/z)*Log[mzp1]*
    PolyLog[3, myp1] + (2/N + 4*N - (8*myp1*y^2)/(N*z^3) - 
     (8*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - (8*N*y)/z^2 + (12*y^2)/(N*z^2) + 
     (16*N*y^2)/z^2 - 2/(N*z) - (4*N)/z + (6*y)/(N*z) + (12*N*y)/z)*Log[x]*
    PolyLog[3, myp1] + (4*N - (8*myp1*N*y^2)/z^3 - (8*N*y)/z^2 + 
     (16*N*y^2)/z^2 - (4*N)/z + (12*N*y)/z)*Log[y]*PolyLog[3, myp1] + 
   (-4/N - 4*N + (4*myp1*y^2)/(N*z^3) + (40*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + 
     (32*N*y)/z^2 - (12*y^2)/(N*z^2) - (72*N*y^2)/z^2 + 4/(N*z) + (4*N)/z - 
     (12*y)/(N*z) - (36*N*y)/z)*Log[z]*PolyLog[3, myp1] + 
   ((20*N)/3 - (8*N)/(3*x^2) + (8*N)/(3*myp1^3*x^2) - (16*N)/(3*myp1^4*x) + 
     (16*N)/(3*myp1*x) - (8*N*y)/(myp1^3*x^2) + (52*N*y)/(3*myp1^4*x) - 
     (4*N*y)/(3*myp1*x) + (8*N*y^2)/(myp1^3*x^2) - (26*N*y^2)/(myp1^4*x) - 
     (16*N*y^3)/(3*myp1^3*x^2) + (26*N*y^3)/(3*myp1^4*x) - 
     (8*N*y^4)/(3*myp1^4*x) + (2*N)/z^3 + (2*N*y)/z^3 + (34*N*y^2)/(3*z^3) - 
     (24*N*y^2)/(myp1^2*z^3) - (46*N*y^3)/(3*z^3) + (56*N*y^3)/(myp1^2*z^3) - 
     (50*N*y^4)/(myp1^2*z^3) + (46*N*y^5)/(3*myp1^2*z^3) - (2*N)/z^2 + 
     (58*N*y)/(3*z^2) - (110*N*y)/(3*myp1^3*z^2) - (452*N*y^2)/(3*z^2) + 
     (788*N*y^2)/(3*myp1^3*z^2) - (584*N*y^3)/(myp1^3*z^2) + 
     (1534*N*y^4)/(3*myp1^3*z^2) - (476*N*y^5)/(3*myp1^3*z^2) + 3/(N*z) - 
     3/(myp1*N*z) + (53*N)/(3*z) - (49*N)/(3*myp1^4*z) - (8*N)/(myp1*z) - 
     y/(N*z) + (4*y)/(myp1*N*z) - (73*N*y)/z + (595*N*y)/(3*myp1^4*z) - 
     (40*N*y)/(myp1*z) - y^2/(myp1*N*z) - (692*N*y^2)/(myp1^4*z) + 
     (104*N*y^2)/(myp1*z) + (3092*N*y^3)/(3*myp1^4*z) - 
     (2153*N*y^4)/(3*myp1^4*z) + (189*N*y^5)/(myp1^4*z))*PolyLog[3, mzp1] + 
   (12/N + 4*N - (16*myp1*y^2)/(N*z^3) - (72*myp1*N*y^2)/z^3 - 
     (24*y)/(N*z^2) - (56*N*y)/z^2 + (40*y^2)/(N*z^2) + (128*N*y^2)/z^2 - 
     12/(N*z) - (4*N)/z + (36*y)/(N*z) + (60*N*y)/z)*Log[myp1]*
    PolyLog[3, mzp1] + (4*N - (8*myp1*N*y^2)/z^3 - (8*N*y)/z^2 + 
     (16*N*y^2)/z^2 - (4*N)/z + (12*N*y)/z)*Log[mzp1]*PolyLog[3, mzp1] + 
   (-4*N + (8*myp1*N*y^2)/z^3 + (8*N*y)/z^2 - (16*N*y^2)/z^2 + (4*N)/z - 
     (12*N*y)/z)*Log[x]*PolyLog[3, mzp1] + 
   (-8/N - 8*N + (16*myp1*y^2)/(N*z^3) + (80*myp1*N*y^2)/z^3 + 
     (16*y)/(N*z^2) + (64*N*y)/z^2 - (32*y^2)/(N*z^2) - (144*N*y^2)/z^2 + 
     8/(N*z) + (8*N)/z - (24*y)/(N*z) - (72*N*y)/z)*Log[z]*PolyLog[3, mzp1] + 
   (-3/N - 3/(myp1^2*N) - 2/(myp1*N) - (19*N)/3 - (4*N)/myp1^2 - (2*N)/myp1 + 
     (8*N)/(3*myp1^3*x^2) - (10*N)/(3*myp1^4*x) - (8*N*y)/(myp1^3*x^2) + 
     (34*N*y)/(3*myp1^4*x) + (8*N*y^2)/(myp1^3*x^2) - (20*N*y^2)/(myp1^4*x) - 
     (16*N*y^3)/(3*myp1^3*x^2) + (20*N*y^3)/(3*myp1^4*x) - 
     (8*N*y^4)/(3*myp1^4*x) - (4*N)/z^3 - (4*N*y)/z^3 + (8*N*y^2)/z^3 - 
     (12*N*y^2)/(myp1^2*z^3) + (20*N*y^3)/(myp1^2*z^3) - 
     (14*N*y^4)/(myp1^2*z^3) + (10*N*y^5)/(3*myp1^2*z^3) + (4*N)/z^2 + 
     (4*y)/(N*z^2) + (80*N*y)/z^2 - (6*N*y)/(myp1^3*z^2) + (2*y^2)/(N*z^2) - 
     (40*N*y^2)/z^2 + (20*N*y^2)/(myp1^3*z^2) - (40*N*y^3)/(myp1^3*z^2) + 
     (86*N*y^4)/(3*myp1^3*z^2) - (8*N*y^5)/(myp1^3*z^2) - 12/(N*z) + 
     24/(myp1*N*z) + N/(3*z) - N/(myp1^4*z) + (59*N)/(3*myp1*z) + 
     (28*y)/(N*z) - (56*y)/(myp1*N*z) + (11*N*y)/z + (7*N*y)/(myp1^4*z) - 
     (296*N*y)/(3*myp1*z) + (29*y^2)/(myp1*N*z) - (26*N*y^2)/(myp1^4*z) + 
     (63*N*y^2)/(myp1*z) + (82*N*y^3)/(3*myp1^4*z) - 
     (61*N*y^4)/(3*myp1^4*z) + (5*N*y^5)/(myp1^4*z) + (6*z)/(myp1^3*N) - 
     (8*z)/(myp1^2*N) + (15*N*z)/myp1^3 - (8*N*z)/myp1^2 - 
     (6*z^2)/(myp1^4*N) + (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + 
     (18*N*z^2)/myp1^3)*PolyLog[3, x] + 
   (2/N + 2*N - (36*myp1*N*y^2)/z^3 - (4*myp1*y)/(N*z^2) - (28*N*y)/z^2 + 
     (64*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + (6*y)/(N*z) + (30*N*y)/z)*Log[mxp1]*
    PolyLog[3, x] + (-6/N - 2*N + (8*myp1*y^2)/(N*z^3) + 
     (36*myp1*N*y^2)/z^3 + (12*y)/(N*z^2) + (28*N*y)/z^2 - (20*y^2)/(N*z^2) - 
     (64*N*y^2)/z^2 + 6/(N*z) + (2*N)/z - (18*y)/(N*z) - (30*N*y)/z)*
    Log[myp1]*PolyLog[3, x] + (4/N - (4*myp1*y^2)/(N*z^3) - 
     (32*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - (24*N*y)/z^2 + (12*y^2)/(N*z^2) + 
     (56*N*y^2)/z^2 - 4/(N*z) + (12*y)/(N*z) + (24*N*y)/z)*Log[x]*
    PolyLog[3, x] + (-4*N + (8*myp1*N*y^2)/z^3 + (8*N*y)/z^2 - 
     (16*N*y^2)/z^2 + (4*N)/z - (12*N*y)/z)*Log[y]*PolyLog[3, x] + 
   (2/N + 2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) - 
     (4*N*y)/z^2 + (8*y^2)/(N*z^2) + (8*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + 
     (6*y)/(N*z) + (6*N*y)/z)*Log[z]*PolyLog[3, x] + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[mzp1]*PolyLog[3, x/myp1] + 
   (-2/N + 6*N - (4*myp1*y^2)/(N*z^3) - (12*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) - 
     (12*N*y)/z^2 + (24*N*y^2)/z^2 + 2/(N*z) - (6*N)/z - (6*y)/(N*z) + 
     (18*N*y)/z)*Log[y]*PolyLog[3, x/myp1] + 
   (-4/N - 6*N + (8*myp1*y^2)/(N*z^3) + (44*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + 
     (36*N*y)/z^2 - (16*y^2)/(N*z^2) - (80*N*y^2)/z^2 + 4/(N*z) + (6*N)/z - 
     (12*y)/(N*z) - (42*N*y)/z)*Log[z]*PolyLog[3, x/myp1] + 
   (4/N + 6*N - (8*myp1*y^2)/(N*z^3) - (44*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (36*N*y)/z^2 + (16*y^2)/(N*z^2) + (80*N*y^2)/z^2 - 4/(N*z) - (6*N)/z + 
     (12*y)/(N*z) + (42*N*y)/z)*Log[z]*PolyLog[3, x/(myp1*mzp1)] + 
   (-8/N + 3/(myp1^2*N) - 2/(myp1*N) - (64*N)/3 + (8*N)/myp1^2 + (2*N)/myp1 - 
     (8*N)/(3*x^2) + (8*N)/(3*myp1^3*x^2) + 1/(myp1*N*x) - 
     (10*N)/(3*myp1^4*x) + (16*N)/(3*myp1*x) - (8*N*y)/(myp1^3*x^2) + 
     (34*N*y)/(3*myp1^4*x) - (4*N*y)/(3*myp1*x) + (8*N*y^2)/(myp1^3*x^2) - 
     (20*N*y^2)/(myp1^4*x) - (16*N*y^3)/(3*myp1^3*x^2) + 
     (20*N*y^3)/(3*myp1^4*x) - (8*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 + (22*N*y^2)/(3*z^3) - (12*N*y^2)/(myp1^2*z^3) - 
     (10*N*y^3)/(3*z^3) + (20*N*y^3)/(myp1^2*z^3) - (14*N*y^4)/(myp1^2*z^3) + 
     (10*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + (8*y)/(N*z^2) + 
     (122*N*y)/(3*z^2) - (6*N*y)/(myp1^3*z^2) - (16*y^2)/(N*z^2) - 
     (88*N*y^2)/z^2 + (20*N*y^2)/(myp1^3*z^2) - (40*N*y^3)/(myp1^3*z^2) + 
     (86*N*y^4)/(3*myp1^3*z^2) - (8*N*y^5)/(myp1^3*z^2) - 3/(N*z) + 
     7/(myp1*N*z) + (17*N)/(3*z) - N/(myp1^4*z) + (8*N)/(3*myp1*z) + 
     (9*y)/(N*z) - (36*y)/(myp1*N*z) - (21*N*y)/z + (7*N*y)/(myp1^4*z) - 
     (200*N*y)/(3*myp1*z) + (33*y^2)/(myp1*N*z) - (26*N*y^2)/(myp1^4*z) + 
     (88*N*y^2)/(myp1*z) + (82*N*y^3)/(3*myp1^4*z) - 
     (61*N*y^4)/(3*myp1^4*z) + (5*N*y^5)/(myp1^4*z) - (6*z)/(myp1^3*N) + 
     (8*z)/(myp1^2*N) - (15*N*z)/myp1^3 + (8*N*z)/myp1^2 + 
     (6*z^2)/(myp1^4*N) - (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - 
     (18*N*z^2)/myp1^3)*PolyLog[3, -(x/y)] + 
   (4/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (28*N*y)/z^2 + (16*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 4/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (30*N*y)/z)*Log[mxp1]*PolyLog[3, -(x/y)] + 
   (-4/N - 6*N + (8*myp1*y^2)/(N*z^3) + (44*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + 
     (36*N*y)/z^2 - (16*y^2)/(N*z^2) - (80*N*y^2)/z^2 + 4/(N*z) + (6*N)/z - 
     (12*y)/(N*z) - (42*N*y)/z)*Log[myp1]*PolyLog[3, -(x/y)] + 
   (-4/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + 
     (28*N*y)/z^2 - (16*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 4/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (30*N*y)/z)*Log[z]*PolyLog[3, -(x/y)] + 
   (-21/N + 4/(myp1^2*N) - (119*N)/3 + (20*N)/myp1^2 + (4*N)/myp1 + 
     (8*N)/(3*x^2) - (10*N)/(3*myp1*x) + (4*N*y)/(3*myp1*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 + (76*N*y^2)/(3*z^3) - (24*myp1*N*y^2)/z^3 - 
     (64*N*y^3)/(3*z^3) + (2*N)/z^2 + (26*y)/(N*z^2) + (194*N*y)/(3*z^2) - 
     (34*y^2)/(N*z^2) - (142*N*y^2)/z^2 - 6/(N*z) + 15/(myp1*N*z) + 
     (17*N)/(3*z) + (32*N)/(3*myp1*z) + (18*y)/(N*z) - (84*y)/(myp1*N*z) - 
     (21*N*y)/z - (404*N*y)/(3*myp1*z) + (73*y^2)/(myp1*N*z) + 
     (166*N*y^2)/(myp1*z) - (12*z)/(myp1^3*N) + (16*z)/(myp1^2*N) - 
     (30*N*z)/myp1^3 + (16*N*z)/myp1^2 + (12*z^2)/(myp1^4*N) - 
     (8*z^2)/(myp1^3*N) + (54*N*z^2)/myp1^4 - (36*N*z^2)/myp1^3)*
    PolyLog[3, y] + (10/N + 4*N - (24*myp1*y^2)/(N*z^3) - 
     (72*myp1*N*y^2)/z^3 - (20*y)/(N*z^2) - (56*N*y)/z^2 + (44*y^2)/(N*z^2) + 
     (128*N*y^2)/z^2 - 10/(N*z) - (4*N)/z + (30*y)/(N*z) + (60*N*y)/z)*
    Log[mxp1]*PolyLog[3, y] + (-10/N - 8*N + (16*myp1*y^2)/(N*z^3) + 
     (80*myp1*N*y^2)/z^3 + (20*y)/(N*z^2) + (64*N*y)/z^2 - (36*y^2)/(N*z^2) - 
     (144*N*y^2)/z^2 + 10/(N*z) + (8*N)/z - (30*y)/(N*z) - (72*N*y)/z)*
    Log[myp1]*PolyLog[3, y] + (-4*N + (8*myp1*N*y^2)/z^3 + (8*N*y)/z^2 - 
     (16*N*y^2)/z^2 + (4*N)/z - (12*N*y)/z)*Log[mzp1]*PolyLog[3, y] + 
   (8*N - (16*myp1*N*y^2)/z^3 - (16*N*y)/z^2 + (32*N*y^2)/z^2 - (8*N)/z + 
     (24*N*y)/z)*Log[x]*PolyLog[3, y] + 
   (2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - (4*N*y)/z^2 + 
     (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*Log[y]*
    PolyLog[3, y] + (-10/N - 2*N + (20*myp1*y^2)/(N*z^3) + 
     (68*myp1*N*y^2)/z^3 + (20*y)/(N*z^2) + (52*N*y)/z^2 - (40*y^2)/(N*z^2) - 
     (120*N*y^2)/z^2 + 10/(N*z) + (2*N)/z - (30*y)/(N*z) - (54*N*y)/z)*Log[z]*
    PolyLog[3, y] + (4/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - 
     (8*y)/(N*z^2) - (28*N*y)/z^2 + (16*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 
     4/(N*z) - (2*N)/z + (12*y)/(N*z) + (30*N*y)/z)*Log[z]*
    PolyLog[3, y/(mxp1*mzp1)] + (-12/N + 3/(myp1^2*N) + 2/(myp1*N) - 
     (34*N)/3 + (4*N)/myp1^2 + (2*N)/myp1 + (8*N)/(3*myp1^3*x^2) - 
     (10*N)/(3*myp1^4*x) - (8*N*y)/(myp1^3*x^2) + (34*N*y)/(3*myp1^4*x) + 
     (8*N*y^2)/(myp1^3*x^2) - (20*N*y^2)/(myp1^4*x) - 
     (16*N*y^3)/(3*myp1^3*x^2) + (20*N*y^3)/(3*myp1^4*x) - 
     (8*N*y^4)/(3*myp1^4*x) - (12*N*y^2)/(myp1^2*z^3) + (6*myp1*N*y^2)/z^3 + 
     (20*N*y^3)/(myp1^2*z^3) - (14*N*y^4)/(myp1^2*z^3) + 
     (10*N*y^5)/(3*myp1^2*z^3) + (2*y)/(N*z^2) + (30*N*y)/z^2 - 
     (6*N*y)/(myp1^3*z^2) - (8*y^2)/(N*z^2) - (68*N*y^2)/z^2 + 
     (20*N*y^2)/(myp1^3*z^2) - (40*N*y^3)/(myp1^3*z^2) + 
     (86*N*y^4)/(3*myp1^3*z^2) - (8*N*y^5)/(myp1^3*z^2) - 3/(N*z) + 
     6/(myp1*N*z) - N/(myp1^4*z) + (9*N)/(myp1*z) + (9*y)/(N*z) - 
     (32*y)/(myp1*N*z) + (7*N*y)/(myp1^4*z) - (72*N*y)/(myp1*z) + 
     (29*y^2)/(myp1*N*z) - (26*N*y^2)/(myp1^4*z) + (79*N*y^2)/(myp1*z) + 
     (82*N*y^3)/(3*myp1^4*z) - (61*N*y^4)/(3*myp1^4*z) + 
     (5*N*y^5)/(myp1^4*z) - (6*z)/(myp1^3*N) + (8*z)/(myp1^2*N) - 
     (15*N*z)/myp1^3 + (8*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*
    PolyLog[3, -(y/z)] + (2/N + 2*N - (36*myp1*N*y^2)/z^3 - 
     (4*myp1*y)/(N*z^2) - (28*N*y)/z^2 + (64*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + 
     (6*y)/(N*z) + (30*N*y)/z)*Log[mxp1]*PolyLog[3, -(y/z)] + 
   (-6/N - 2*N + (8*myp1*y^2)/(N*z^3) + (36*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (28*N*y)/z^2 - (20*y^2)/(N*z^2) - (64*N*y^2)/z^2 + 
     6/(N*z) + (2*N)/z - (18*y)/(N*z) - (30*N*y)/z)*Log[myp1]*
    PolyLog[3, -(y/z)] + (-2/N - 2*N + (36*myp1*N*y^2)/z^3 + 
     (4*myp1*y)/(N*z^2) + (28*N*y)/z^2 - (64*N*y^2)/z^2 + 2/(N*z) + (2*N)/z - 
     (6*y)/(N*z) - (30*N*y)/z)*Log[x]*PolyLog[3, -(y/z)] + 
   (-2/N + 2*N + (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) - 
     (4*N*y)/z^2 - (8*y^2)/(N*z^2) + (8*N*y^2)/z^2 + 2/(N*z) - (2*N)/z - 
     (6*y)/(N*z) + (6*N*y)/z)*Log[y]*PolyLog[3, -(y/z)] + 
   (2/N - (8*myp1*y^2)/(N*z^3) - (4*y)/(N*z^2) + (12*y^2)/(N*z^2) - 2/(N*z) + 
     (6*y)/(N*z))*Log[z]*PolyLog[3, -(y/z)] + 
   (12/N - 3/(myp1^2*N) - 2/(myp1*N) + (34*N)/3 - (4*N)/myp1^2 - (2*N)/myp1 - 
     (8*N)/(3*myp1^3*x^2) + (10*N)/(3*myp1^4*x) + (8*N*y)/(myp1^3*x^2) - 
     (34*N*y)/(3*myp1^4*x) - (8*N*y^2)/(myp1^3*x^2) + (20*N*y^2)/(myp1^4*x) + 
     (16*N*y^3)/(3*myp1^3*x^2) - (20*N*y^3)/(3*myp1^4*x) + 
     (8*N*y^4)/(3*myp1^4*x) + (12*N*y^2)/(myp1^2*z^3) - (6*myp1*N*y^2)/z^3 - 
     (20*N*y^3)/(myp1^2*z^3) + (14*N*y^4)/(myp1^2*z^3) - 
     (10*N*y^5)/(3*myp1^2*z^3) - (2*y)/(N*z^2) - (30*N*y)/z^2 + 
     (6*N*y)/(myp1^3*z^2) + (8*y^2)/(N*z^2) + (68*N*y^2)/z^2 - 
     (20*N*y^2)/(myp1^3*z^2) + (40*N*y^3)/(myp1^3*z^2) - 
     (86*N*y^4)/(3*myp1^3*z^2) + (8*N*y^5)/(myp1^3*z^2) + 3/(N*z) - 
     6/(myp1*N*z) + N/(myp1^4*z) - (9*N)/(myp1*z) - (9*y)/(N*z) + 
     (32*y)/(myp1*N*z) - (7*N*y)/(myp1^4*z) + (72*N*y)/(myp1*z) - 
     (29*y^2)/(myp1*N*z) + (26*N*y^2)/(myp1^4*z) - (79*N*y^2)/(myp1*z) - 
     (82*N*y^3)/(3*myp1^4*z) + (61*N*y^4)/(3*myp1^4*z) - 
     (5*N*y^5)/(myp1^4*z) + (6*z)/(myp1^3*N) - (8*z)/(myp1^2*N) + 
     (15*N*z)/myp1^3 - (8*N*z)/myp1^2 - (6*z^2)/(myp1^4*N) + 
     (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + (18*N*z^2)/myp1^3)*
    PolyLog[3, -((x*y)/z)] + (-2/N - 2*N + (36*myp1*N*y^2)/z^3 + 
     (4*myp1*y)/(N*z^2) + (28*N*y)/z^2 - (64*N*y^2)/z^2 + 2/(N*z) + (2*N)/z - 
     (6*y)/(N*z) - (30*N*y)/z)*Log[mxp1]*PolyLog[3, -((x*y)/z)] + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[myp1]*PolyLog[3, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) + 
     (4*N*y)/z^2 + (8*y^2)/(N*z^2) - (8*N*y^2)/z^2 - 2/(N*z) + (2*N)/z + 
     (6*y)/(N*z) - (6*N*y)/z)*Log[x]*PolyLog[3, -((x*y)/z)] + 
   (2/N - 2*N - (4*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) + 
     (4*N*y)/z^2 + (8*y^2)/(N*z^2) - (8*N*y^2)/z^2 - 2/(N*z) + (2*N)/z + 
     (6*y)/(N*z) - (6*N*y)/z)*Log[y]*PolyLog[3, -((x*y)/z)] + 
   (2/N + 2*N - (36*myp1*N*y^2)/z^3 - (4*myp1*y)/(N*z^2) - (28*N*y)/z^2 + 
     (64*N*y^2)/z^2 - 2/(N*z) - (2*N)/z + (6*y)/(N*z) + (30*N*y)/z)*Log[z]*
    PolyLog[3, -((x*y)/z)] + (-8/N - 3/(myp1^2*N) + 2/(myp1*N) - 8*N - 
     (8*N)/myp1^2 - (2*N)/myp1 - (8*N)/(3*x^2) + (8*N)/(myp1^3*x^2) - 
     1/(myp1*N*x) - (10*N)/(myp1^4*x) + (16*N)/(3*myp1*x) - 
     (24*N*y)/(myp1^3*x^2) + (34*N*y)/(myp1^4*x) - (4*N*y)/(3*myp1*x) + 
     (24*N*y^2)/(myp1^3*x^2) - (48*N*y^2)/(myp1^4*x) - 
     (32*N*y^3)/(3*myp1^3*x^2) + (64*N*y^3)/(3*myp1^4*x) - 
     (16*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - (2*N*y)/z^3 + (40*N*y^2)/(3*z^3) - 
     (18*N*y^2)/(myp1^2*z^3) - (28*N*y^3)/(3*z^3) + (38*N*y^3)/(myp1^2*z^3) - 
     (32*N*y^4)/(myp1^2*z^3) + (28*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + 
     (24*y)/(N*z^2) + (212*N*y)/(3*z^2) + (36*N*y)/(myp1^3*z^2) - 
     (16*y^2)/(N*z^2) - (156*N*y^2)/z^2 - (22*N*y^2)/(myp1^3*z^2) - 
     (166*N*y^3)/(myp1^3*z^2) + (716*N*y^4)/(3*myp1^3*z^2) - 
     (92*N*y^5)/(myp1^3*z^2) + 3/(N*z) + 9/(myp1*N*z) + (17*N)/(3*z) + 
     (10*N)/(myp1^4*z) + (35*N)/(3*myp1*z) - y/(N*z) - (36*y)/(myp1*N*z) - 
     (21*N*y)/z + (6*N*y)/(myp1^4*z) - (416*N*y)/(3*myp1*z) + 
     (23*y^2)/(myp1*N*z) - (192*N*y^2)/(myp1^4*z) + (167*N*y^2)/(myp1*z) + 
     (1264*N*y^3)/(3*myp1^4*z) - (1084*N*y^4)/(3*myp1^4*z) + 
     (108*N*y^5)/(myp1^4*z) + (6*z)/(myp1^3*N) - (8*z)/(myp1^2*N) + 
     (15*N*z)/myp1^3 - (8*N*z)/myp1^2 - (6*z^2)/(myp1^4*N) + 
     (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + (18*N*z^2)/myp1^3)*
    PolyLog[3, z] + (12/N + 6*N - (24*myp1*y^2)/(N*z^3) - 
     (108*myp1*N*y^2)/z^3 - (24*y)/(N*z^2) - (84*N*y)/z^2 + 
     (48*y^2)/(N*z^2) + (192*N*y^2)/z^2 - 12/(N*z) - (6*N)/z + (36*y)/(N*z) + 
     (90*N*y)/z)*Log[mxp1]*PolyLog[3, z] + 
   (4/N + 6*N - (8*myp1*y^2)/(N*z^3) - (44*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (36*N*y)/z^2 + (16*y^2)/(N*z^2) + (80*N*y^2)/z^2 - 4/(N*z) - (6*N)/z + 
     (12*y)/(N*z) + (42*N*y)/z)*Log[myp1]*PolyLog[3, z] + 
   (12/N + 10*N - (16*myp1*y^2)/(N*z^3) - (116*myp1*N*y^2)/z^3 - 
     (24*y)/(N*z^2) - (92*N*y)/z^2 + (40*y^2)/(N*z^2) + (208*N*y^2)/z^2 - 
     12/(N*z) - (10*N)/z + (36*y)/(N*z) + (102*N*y)/z)*Log[mzp1]*
    PolyLog[3, z] + (-12/N - 10*N + (16*myp1*y^2)/(N*z^3) + 
     (116*myp1*N*y^2)/z^3 + (24*y)/(N*z^2) + (92*N*y)/z^2 - 
     (40*y^2)/(N*z^2) - (208*N*y^2)/z^2 + 12/(N*z) + (10*N)/z - 
     (36*y)/(N*z) - (102*N*y)/z)*Log[x]*PolyLog[3, z] + 
   (-12/N - 6*N + (24*myp1*y^2)/(N*z^3) + (108*myp1*N*y^2)/z^3 + 
     (24*y)/(N*z^2) + (84*N*y)/z^2 - (48*y^2)/(N*z^2) - (192*N*y^2)/z^2 + 
     12/(N*z) + (6*N)/z - (36*y)/(N*z) - (90*N*y)/z)*Log[z]*PolyLog[3, z] + 
   (-6/N - 6*N + (4*myp1*y^2)/(N*z^3) + (76*myp1*N*y^2)/z^3 + 
     (12*y)/(N*z^2) + (60*N*y)/z^2 - (16*y^2)/(N*z^2) - (136*N*y^2)/z^2 + 
     6/(N*z) + (6*N)/z - (18*y)/(N*z) - (66*N*y)/z)*Log[mzp1]*
    PolyLog[3, z/mxp1] + (-2/N + (8*myp1*y^2)/(N*z^3) + (4*y)/(N*z^2) - 
     (12*y^2)/(N*z^2) + 2/(N*z) - (6*y)/(N*z))*Log[y]*PolyLog[3, z/mxp1] + 
   (4/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (28*N*y)/z^2 + (16*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 4/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (30*N*y)/z)*Log[z]*PolyLog[3, z/mxp1] + 
   (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (28*N*y)/z^2 + (20*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + 
     (18*y)/(N*z) + (30*N*y)/z)*Log[mzp1]*PolyLog[3, z/(mxp1*myp1)] + 
   (2/N - (8*myp1*y^2)/(N*z^3) - (4*y)/(N*z^2) + (12*y^2)/(N*z^2) - 2/(N*z) + 
     (6*y)/(N*z))*Log[y]*PolyLog[3, z/(mxp1*myp1)] + 
   (-20/N + 6/(myp1^2*N) - (98*N)/3 + (12*N)/myp1^2 + (4*N)/myp1 - 
     (8*N)/(3*x^2) + (16*N)/(3*myp1^3*x^2) + 1/(myp1*N*x) - 
     (20*N)/(3*myp1^4*x) + (16*N)/(3*myp1*x) - (16*N*y)/(myp1^3*x^2) + 
     (68*N*y)/(3*myp1^4*x) - (4*N*y)/(3*myp1*x) + (16*N*y^2)/(myp1^3*x^2) - 
     (40*N*y^2)/(myp1^4*x) - (32*N*y^3)/(3*myp1^3*x^2) + 
     (40*N*y^3)/(3*myp1^4*x) - (16*N*y^4)/(3*myp1^4*x) - (2*N)/z^3 - 
     (2*N*y)/z^3 + (40*N*y^2)/(3*z^3) - (24*N*y^2)/(myp1^2*z^3) - 
     (28*N*y^3)/(3*z^3) + (40*N*y^3)/(myp1^2*z^3) - (28*N*y^4)/(myp1^2*z^3) + 
     (20*N*y^5)/(3*myp1^2*z^3) + (2*N)/z^2 + (10*y)/(N*z^2) + 
     (212*N*y)/(3*z^2) - (12*N*y)/(myp1^3*z^2) - (24*y^2)/(N*z^2) - 
     (156*N*y^2)/z^2 + (40*N*y^2)/(myp1^3*z^2) - (80*N*y^3)/(myp1^3*z^2) + 
     (172*N*y^4)/(3*myp1^3*z^2) - (16*N*y^5)/(myp1^3*z^2) - 6/(N*z) + 
     13/(myp1*N*z) + (17*N)/(3*z) - (2*N)/(myp1^4*z) + (35*N)/(3*myp1*z) + 
     (18*y)/(N*z) - (68*y)/(myp1*N*z) - (21*N*y)/z + (14*N*y)/(myp1^4*z) - 
     (416*N*y)/(3*myp1*z) + (62*y^2)/(myp1*N*z) - (52*N*y^2)/(myp1^4*z) + 
     (167*N*y^2)/(myp1*z) + (164*N*y^3)/(3*myp1^4*z) - 
     (122*N*y^4)/(3*myp1^4*z) + (10*N*y^5)/(myp1^4*z) - (12*z)/(myp1^3*N) + 
     (16*z)/(myp1^2*N) - (30*N*z)/myp1^3 + (16*N*z)/myp1^2 + 
     (12*z^2)/(myp1^4*N) - (8*z^2)/(myp1^3*N) + (54*N*z^2)/myp1^4 - 
     (36*N*z^2)/myp1^3)*PolyLog[3, -(z/x)] + 
   (6/N + 4*N - (8*myp1*y^2)/(N*z^3) - (72*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - 
     (56*N*y)/z^2 + (20*y^2)/(N*z^2) + (128*N*y^2)/z^2 - 6/(N*z) - (4*N)/z + 
     (18*y)/(N*z) + (60*N*y)/z)*Log[mxp1]*PolyLog[3, -(z/x)] + 
   (-10/N - 8*N + (16*myp1*y^2)/(N*z^3) + (80*myp1*N*y^2)/z^3 + 
     (20*y)/(N*z^2) + (64*N*y)/z^2 - (36*y^2)/(N*z^2) - (144*N*y^2)/z^2 + 
     10/(N*z) + (8*N)/z - (30*y)/(N*z) - (72*N*y)/z)*Log[myp1]*
    PolyLog[3, -(z/x)] + (6/N + 2*N - (8*myp1*y^2)/(N*z^3) - 
     (36*myp1*N*y^2)/z^3 - (12*y)/(N*z^2) - (28*N*y)/z^2 + (20*y^2)/(N*z^2) + 
     (64*N*y^2)/z^2 - 6/(N*z) - (2*N)/z + (18*y)/(N*z) + (30*N*y)/z)*
    Log[mzp1]*PolyLog[3, -(z/x)] + (-2/N + 2*N + (4*myp1*y^2)/(N*z^3) - 
     (4*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) - (4*N*y)/z^2 - (8*y^2)/(N*z^2) + 
     (8*N*y^2)/z^2 + 2/(N*z) - (2*N)/z - (6*y)/(N*z) + (6*N*y)/z)*Log[x]*
    PolyLog[3, -(z/x)] + (2*N - (4*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 - 
     (4*N*y)/z^2 + (4*y^2)/(N*z^2) + (8*N*y^2)/z^2 - (2*N)/z + (6*N*y)/z)*
    Log[y]*PolyLog[3, -(z/x)] + (-6/N - 4*N + (8*myp1*y^2)/(N*z^3) + 
     (72*myp1*N*y^2)/z^3 + (12*y)/(N*z^2) + (56*N*y)/z^2 - (20*y^2)/(N*z^2) - 
     (128*N*y^2)/z^2 + 6/(N*z) + (4*N)/z - (18*y)/(N*z) - (60*N*y)/z)*Log[z]*
    PolyLog[3, -(z/x)] + (8/N - 3/(myp1^2*N) + 2/(myp1*N) + (64*N)/3 - 
     (8*N)/myp1^2 - (2*N)/myp1 + (8*N)/(3*x^2) - (8*N)/(3*myp1^3*x^2) - 
     1/(myp1*N*x) + (10*N)/(3*myp1^4*x) - (16*N)/(3*myp1*x) + 
     (8*N*y)/(myp1^3*x^2) - (34*N*y)/(3*myp1^4*x) + (4*N*y)/(3*myp1*x) - 
     (8*N*y^2)/(myp1^3*x^2) + (20*N*y^2)/(myp1^4*x) + 
     (16*N*y^3)/(3*myp1^3*x^2) - (20*N*y^3)/(3*myp1^4*x) + 
     (8*N*y^4)/(3*myp1^4*x) + (2*N)/z^3 + (2*N*y)/z^3 - (22*N*y^2)/(3*z^3) + 
     (12*N*y^2)/(myp1^2*z^3) + (10*N*y^3)/(3*z^3) - (20*N*y^3)/(myp1^2*z^3) + 
     (14*N*y^4)/(myp1^2*z^3) - (10*N*y^5)/(3*myp1^2*z^3) - (2*N)/z^2 - 
     (8*y)/(N*z^2) - (122*N*y)/(3*z^2) + (6*N*y)/(myp1^3*z^2) + 
     (16*y^2)/(N*z^2) + (88*N*y^2)/z^2 - (20*N*y^2)/(myp1^3*z^2) + 
     (40*N*y^3)/(myp1^3*z^2) - (86*N*y^4)/(3*myp1^3*z^2) + 
     (8*N*y^5)/(myp1^3*z^2) + 3/(N*z) - 7/(myp1*N*z) - (17*N)/(3*z) + 
     N/(myp1^4*z) - (8*N)/(3*myp1*z) - (9*y)/(N*z) + (36*y)/(myp1*N*z) + 
     (21*N*y)/z - (7*N*y)/(myp1^4*z) + (200*N*y)/(3*myp1*z) - 
     (33*y^2)/(myp1*N*z) + (26*N*y^2)/(myp1^4*z) - (88*N*y^2)/(myp1*z) - 
     (82*N*y^3)/(3*myp1^4*z) + (61*N*y^4)/(3*myp1^4*z) - 
     (5*N*y^5)/(myp1^4*z) + (6*z)/(myp1^3*N) - (8*z)/(myp1^2*N) + 
     (15*N*z)/myp1^3 - (8*N*z)/myp1^2 - (6*z^2)/(myp1^4*N) + 
     (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + (18*N*z^2)/myp1^3)*
    PolyLog[3, -((y*z)/x)] + (-4/N - 2*N + (8*myp1*y^2)/(N*z^3) + 
     (36*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + (28*N*y)/z^2 - (16*y^2)/(N*z^2) - 
     (64*N*y^2)/z^2 + 4/(N*z) + (2*N)/z - (12*y)/(N*z) - (30*N*y)/z)*
    Log[mxp1]*PolyLog[3, -((y*z)/x)] + 
   (4/N + 6*N - (8*myp1*y^2)/(N*z^3) - (44*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (36*N*y)/z^2 + (16*y^2)/(N*z^2) + (80*N*y^2)/z^2 - 4/(N*z) - (6*N)/z + 
     (12*y)/(N*z) + (42*N*y)/z)*Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   (4/N + 2*N - (8*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (28*N*y)/z^2 + (16*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 4/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (30*N*y)/z)*Log[z]*PolyLog[3, -((y*z)/x)] + 
   (-12/N + 4*N + (16*myp1*y^2)/(N*z^3) + (56*myp1*N*y^2)/z^3 + 
     (24*y)/(N*z^2) + (40*N*y)/z^2 - (40*y^2)/(N*z^2) - (96*N*y^2)/z^2 + 
     12/(N*z) - (4*N)/z - (36*y)/(N*z) - (36*N*y)/z)*PolyLog[4, mxp1] + 
   (-4/N - 8*N + (16*myp1*y^2)/(N*z^3) + (16*myp1*N*y^2)/z^3 + 
     (8*y)/(N*z^2) + (16*N*y)/z^2 - (24*y^2)/(N*z^2) - (32*N*y^2)/z^2 + 
     4/(N*z) + (8*N)/z - (12*y)/(N*z) - (24*N*y)/z)*PolyLog[4, myp1] + 
   (2*N - (36*myp1*N*y^2)/z^3 - (28*N*y)/z^2 + (64*N*y^2)/z^2 - (2*N)/z + 
     (30*N*y)/z)*PolyLog[4, mzp1] + (-6/N + 2*N + (8*myp1*y^2)/(N*z^3) + 
     (28*myp1*N*y^2)/z^3 + (12*y)/(N*z^2) + (20*N*y)/z^2 - (20*y^2)/(N*z^2) - 
     (48*N*y^2)/z^2 + 6/(N*z) - (2*N)/z - (18*y)/(N*z) - (18*N*y)/z)*
    PolyLog[4, 1 - x^(-1)] + (-12/N + (12*myp1*y^2)/(N*z^3) + 
     (96*myp1*N*y^2)/z^3 + (24*y)/(N*z^2) + (72*N*y)/z^2 - (36*y^2)/(N*z^2) - 
     (168*N*y^2)/z^2 + 12/(N*z) - (36*y)/(N*z) - (72*N*y)/z)*PolyLog[4, x] + 
   (-2/N + 4*N + (8*myp1*y^2)/(N*z^3) - (8*myp1*N*y^2)/z^3 + (4*y)/(N*z^2) - 
     (8*N*y)/z^2 - (12*y^2)/(N*z^2) + (16*N*y^2)/z^2 + 2/(N*z) - (4*N)/z - 
     (6*y)/(N*z) + (12*N*y)/z)*PolyLog[4, 1 - y^(-1)] + 
   (-4/N + 2*N + (28*myp1*N*y^2)/z^3 + (8*myp1*y)/(N*z^2) + (20*N*y)/z^2 - 
     (48*N*y^2)/z^2 + 4/(N*z) - (2*N)/z - (12*y)/(N*z) - (18*N*y)/z)*
    PolyLog[4, -(x/y)] + (-10*N + (12*myp1*y^2)/(N*z^3) + 
     (20*myp1*N*y^2)/z^3 + (20*N*y)/z^2 - (12*y^2)/(N*z^2) - (40*N*y^2)/z^2 + 
     (10*N)/z - (30*N*y)/z)*PolyLog[4, y] + 
   (6*N - (44*myp1*N*y^2)/z^3 - (36*N*y)/z^2 + (80*N*y^2)/z^2 - (6*N)/z + 
     (42*N*y)/z)*PolyLog[4, 1 - z^(-1)] + 
   (8/N - (12*myp1*y^2)/(N*z^3) - (32*myp1*N*y^2)/z^3 - (16*y)/(N*z^2) - 
     (24*N*y)/z^2 + (28*y^2)/(N*z^2) + (56*N*y^2)/z^2 - 8/(N*z) + 
     (24*y)/(N*z) + (24*N*y)/z)*PolyLog[4, -(y/z)] + 
   (-4/N + 2*N + (8*myp1*y^2)/(N*z^3) - (4*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) - 
     (4*N*y)/z^2 - (16*y^2)/(N*z^2) + (8*N*y^2)/z^2 + 4/(N*z) - (2*N)/z - 
     (12*y)/(N*z) + (6*N*y)/z)*PolyLog[4, -((x*y)/z)] + 
   (2/N - 4*N - (8*myp1*y^2)/(N*z^3) + (8*myp1*N*y^2)/z^3 - (4*y)/(N*z^2) + 
     (8*N*y)/z^2 + (12*y^2)/(N*z^2) - (16*N*y^2)/z^2 - 2/(N*z) + (4*N)/z + 
     (6*y)/(N*z) - (12*N*y)/z)*PolyLog[4, z] + 
   (-4/N - 2*N + (12*myp1*y^2)/(N*z^3) + (4*myp1*N*y^2)/z^3 + (8*y)/(N*z^2) + 
     (4*N*y)/z^2 - (20*y^2)/(N*z^2) - (8*N*y^2)/z^2 + 4/(N*z) + (2*N)/z - 
     (12*y)/(N*z) - (6*N*y)/z)*PolyLog[4, -(z/x)] + 
   (4/N + 2*N - (4*myp1*y^2)/(N*z^3) - (36*myp1*N*y^2)/z^3 - (8*y)/(N*z^2) - 
     (28*N*y)/z^2 + (12*y^2)/(N*z^2) + (64*N*y^2)/z^2 - 4/(N*z) - (2*N)/z + 
     (12*y)/(N*z) + (30*N*y)/z)*PolyLog[4, -((x*z)/y)] + 
   (4*N - (4*myp1*y^2)/(N*z^3) - (8*myp1*N*y^2)/z^3 - (8*N*y)/z^2 + 
     (4*y^2)/(N*z^2) + (16*N*y^2)/z^2 - (4*N)/z + (12*N*y)/z)*
    PolyLog[4, -((y*z)/x)] + (24*Zeta[3])/N - (4*Zeta[3])/(myp1^2*N) + 
   (104*N*Zeta[3])/3 - (20*N*Zeta[3])/myp1^2 - (4*N*Zeta[3])/myp1 + 
   (16*N*Zeta[3])/(3*x^2) - (16*N*Zeta[3])/(3*myp1^3*x^2) - 
   (4*N*Zeta[3])/(3*x) + (26*N*Zeta[3])/(3*myp1^4*x) - 
   (22*N*Zeta[3])/(3*myp1*x) + (16*N*y*Zeta[3])/(myp1^3*x^2) - 
   (86*N*y*Zeta[3])/(3*myp1^4*x) + (4*N*y*Zeta[3])/(3*myp1*x) - 
   (16*N*y^2*Zeta[3])/(myp1^3*x^2) + (46*N*y^2*Zeta[3])/(myp1^4*x) + 
   (32*N*y^3*Zeta[3])/(3*myp1^3*x^2) - (46*N*y^3*Zeta[3])/(3*myp1^4*x) + 
   (16*N*y^4*Zeta[3])/(3*myp1^4*x) + (36*N*y^2*Zeta[3])/(myp1^2*z^3) - 
   (56*myp1*N*y^2*Zeta[3])/(3*z^3) - (76*N*y^3*Zeta[3])/(myp1^2*z^3) + 
   (64*N*y^4*Zeta[3])/(myp1^2*z^3) - (56*N*y^5*Zeta[3])/(3*myp1^2*z^3) - 
   (8*y*Zeta[3])/(N*z^2) - (88*N*y*Zeta[3])/z^2 + 
   (128*N*y*Zeta[3])/(3*myp1^3*z^2) + (16*y^2*Zeta[3])/(N*z^2) + 
   (932*N*y^2*Zeta[3])/(3*z^2) - (848*N*y^2*Zeta[3])/(3*myp1^3*z^2) + 
   (624*N*y^3*Zeta[3])/(myp1^3*z^2) - (540*N*y^4*Zeta[3])/(myp1^3*z^2) + 
   (500*N*y^5*Zeta[3])/(3*myp1^3*z^2) + (9*Zeta[3])/(N*z) - 
   (21*Zeta[3])/(myp1*N*z) - (18*N*Zeta[3])/z + (52*N*Zeta[3])/(3*myp1^4*z) - 
   (6*N*Zeta[3])/(myp1*z) - (27*y*Zeta[3])/(N*z) + 
   (84*y*Zeta[3])/(myp1*N*z) + (62*N*y*Zeta[3])/z - 
   (616*N*y*Zeta[3])/(3*myp1^4*z) + (220*N*y*Zeta[3])/(myp1*z) - 
   (67*y^2*Zeta[3])/(myp1*N*z) + (718*N*y^2*Zeta[3])/(myp1^4*z) - 
   (316*N*y^2*Zeta[3])/(myp1*z) - (1058*N*y^3*Zeta[3])/(myp1^4*z) + 
   (738*N*y^4*Zeta[3])/(myp1^4*z) - (194*N*y^5*Zeta[3])/(myp1^4*z) + 
   (12*z*Zeta[3])/(myp1^3*N) - (16*z*Zeta[3])/(myp1^2*N) + 
   (30*N*z*Zeta[3])/myp1^3 - (16*N*z*Zeta[3])/myp1^2 - 
   (12*z^2*Zeta[3])/(myp1^4*N) + (8*z^2*Zeta[3])/(myp1^3*N) - 
   (54*N*z^2*Zeta[3])/myp1^4 + (36*N*z^2*Zeta[3])/myp1^3 + 
   Log[x]*(2/N + 3/(myp1*N) + (49*N)/3 + (37*N)/(6*myp1) - (4*Nf)/3 + 
     (4*Nf)/(3*myp1) + mzp1/(N*y) + (9*mzp1*N)/(2*y) - (4*myp1*y)/(N*z^2) - 
     (20*N*y)/z^2 + (56*N*y^2)/(3*z^2) - 4/(N*z) - (18*N)/z + (8*y)/(N*z) + 
     (44*N*y)/z - (4*Nf*y)/(3*z) - (3*z)/(myp1^2*N) + z/(myp1*N) - 
     (27*N*z)/(2*myp1^2) + (9*N*z)/(2*myp1) - (6*Zeta[3])/N - 2*N*Zeta[3] + 
     (8*myp1*y^2*Zeta[3])/(N*z^3) + (36*myp1*N*y^2*Zeta[3])/z^3 + 
     (12*y*Zeta[3])/(N*z^2) + (28*N*y*Zeta[3])/z^2 - 
     (20*y^2*Zeta[3])/(N*z^2) - (64*N*y^2*Zeta[3])/z^2 + (6*Zeta[3])/(N*z) + 
     (2*N*Zeta[3])/z - (18*y*Zeta[3])/(N*z) - (30*N*y*Zeta[3])/z) + 
   Log[mxp1]*((-2*Zeta[3])/N - 2*N*Zeta[3] + (36*myp1*N*y^2*Zeta[3])/z^3 + 
     (4*myp1*y*Zeta[3])/(N*z^2) + (28*N*y*Zeta[3])/z^2 - 
     (64*N*y^2*Zeta[3])/z^2 + (2*Zeta[3])/(N*z) + (2*N*Zeta[3])/z - 
     (6*y*Zeta[3])/(N*z) - (30*N*y*Zeta[3])/z) + 
   Log[y]*(2/N + 3/(myp1^2*N) - 4/(myp1*N) + 9*N + (27*N)/(2*myp1^2) - 
     (18*N)/myp1 - (4*N*y^2)/(3*myp1^2*x) - (4*y^2)/(N*z^2) - 
     (20*N*y^2)/(myp1*z^2) + (56*N*y^3)/(3*myp1*z^2) - (4*y)/(N*z) - 
     (18*N*y)/(myp1^2*z) + (104*N*y^2)/(3*myp1^2*z) - (18*N*y^3)/(myp1^2*z) + 
     (2*Zeta[3])/N - 6*N*Zeta[3] + (4*myp1*y^2*Zeta[3])/(N*z^3) + 
     (12*myp1*N*y^2*Zeta[3])/z^3 - (4*y*Zeta[3])/(N*z^2) + 
     (12*N*y*Zeta[3])/z^2 - (24*N*y^2*Zeta[3])/z^2 - (2*Zeta[3])/(N*z) + 
     (6*N*Zeta[3])/z + (6*y*Zeta[3])/(N*z) - (18*N*y*Zeta[3])/z) + 
   Log[z]*(-4/N + 2/(mzp1*N) - 18*N - (2*y)/(mzp1^2*N) - (4*N*y)/(3*myp1*x) - 
     (4*y)/(N*z) - (20*N*y)/(myp1*z) + (56*N*y^2)/(3*myp1*z) + 
     (3*z)/(myp1^2*N) - z/(myp1*N) + (27*N*z)/(2*myp1^2) - (9*N*z)/(2*myp1) + 
     z/(N*y) + (9*N*z)/(2*y) + (6*Zeta[3])/N + 8*N*Zeta[3] - 
     (8*myp1*y^2*Zeta[3])/(N*z^3) - (80*myp1*N*y^2*Zeta[3])/z^3 - 
     (12*y*Zeta[3])/(N*z^2) - (64*N*y*Zeta[3])/z^2 + 
     (20*y^2*Zeta[3])/(N*z^2) + (144*N*y^2*Zeta[3])/z^2 - (6*Zeta[3])/(N*z) - 
     (8*N*Zeta[3])/z + (18*y*Zeta[3])/(N*z) + (72*N*y*Zeta[3])/z) + 
   Log[myp1]*((10*Zeta[3])/N + 8*N*Zeta[3] - (16*myp1*y^2*Zeta[3])/(N*z^3) - 
     (80*myp1*N*y^2*Zeta[3])/z^3 - (20*y*Zeta[3])/(N*z^2) - 
     (64*N*y*Zeta[3])/z^2 + (36*y^2*Zeta[3])/(N*z^2) + 
     (144*N*y^2*Zeta[3])/z^2 - (10*Zeta[3])/(N*z) - (8*N*Zeta[3])/z + 
     (30*y*Zeta[3])/(N*z) + (72*N*y*Zeta[3])/z), 
 eta3Region1a2L -> (-16*N)/81 + (16*myp1^2*N)/(81*y^2) - 
   (16*mzp1*N)/(81*y^2) + (32*N)/(81*y) - (2*y)/(mzp1*N) + 
   Pi*((((-22*I)/3)*N)/mxp1 + (((4*I)/3)*Nf)/mxp1 + (((22*I)/3)*myp1*N)/z - 
     (((4*I)/3)*myp1*Nf)/z) + Pi^4*((17*myp1^2*y)/(30*N*z^3) + 
     (173*myp1^2*N*y)/(45*z^3) - (2*myp1*y)/(3*N*z^2) - 
     (143*myp1*N*y)/(45*z^2) + y/(3*N*z) + (53*N*y)/(90*z)) + 
   Pi^3*((((22*I)/9)*myp1^2*N*y)/z^3 - (((4*I)/9)*myp1^2*Nf*y)/z^3 - 
     (((22*I)/9)*myp1*N*y)/z^2 + (((4*I)/9)*myp1*Nf*y)/z^2 + 
     (((11*I)/9)*N*y)/z - (((2*I)/9)*Nf*y)/z) - (16*myp1*N*z)/(81*y^2) - 
   (16*N*z)/(81*y) + Pi^2*(-4/(3*N) - 1/(mxp1*N) + (4*N)/3 - 
     (4*N)/(3*mxp1^2) - (3*N)/mxp1 + 1/(2*mxp1*N*y) + (17*N)/(6*mxp1*y) + 
     y/(mxp1^2*N) + y/(2*mxp1*N) - (N*y)/mxp1^2 + (N*y)/(6*mxp1) - 
     (myp1*y)/(6*N*x^2) - (2*myp1*N*y)/(3*x^2) - y/(2*N*x) + 
     (2*N*y)/(3*myp1^2*x) - y^2/(mxp1^3*N) + y^2/(6*mxp1^2*N) + 
     (N*y^2)/mxp1^3 - (N*y^2)/(6*mxp1^2) - (8*N*y^2)/(9*myp1^2*x) + 
     (2*N*y^3)/(3*myp1^2*x) - N/(3*z^3) + (2*myp1^2*y)/(3*N*z^3) + 
     (13*N*y)/(3*z^3) - (56*N*y^2)/(9*z^3) + (8*N*y^3)/(3*z^3) + 
     1/(6*N*z^2) - (5*N)/(6*z^2) + N/(3*myp1*z^2) - N/(3*y*z^2) - 
     (5*y)/(6*N*z^2) + (23*N*y)/(18*z^2) - (14*N*y)/(3*myp1*z^2) + 
     (2*y^2)/(3*N*z^2) - (4*N*y^2)/(3*z^2) + (86*N*y^2)/(9*myp1*z^2) - 
     (43*N*y^3)/(9*myp1*z^2) + 13/(6*N*z) + (41*N)/(6*z) - 1/(2*N*y*z) - 
     (11*N)/(6*y*z) - (7*y)/(3*N*z) - (11*N*y)/(3*z) - (3*N*y)/(2*myp1^2*z) + 
     (31*N*y^2)/(9*myp1^2*z) - (3*N*y^3)/(2*myp1^2*z) - z/(3*N*y) - 
     (3*N*z)/(2*y)) + (8*myp1^2*N*y*G[0, 0, 1, mzp1, y])/z^3 - 
   (8*myp1*N*y*G[0, 0, 1, mzp1, y])/z^2 + (4*N*y*G[0, 0, 1, mzp1, y])/z - 
   (8*myp1^2*y*G[0, 1, 0, -z, y])/(N*z^3) + (4*myp1*y*G[0, 1, 0, -z, y])/
    (N*z^2) - (2*y*G[0, 1, 0, -z, y])/(N*z) + 
   (4*myp1^2*y*G[0, 1, 1, mzp1, y])/(N*z^3) + 
   (4*myp1^2*N*y*G[0, 1, 1, mzp1, y])/z^3 - (4*myp1*N*y*G[0, 1, 1, mzp1, y])/
    z^2 + (2*N*y*G[0, 1, 1, mzp1, y])/z + (8*myp1^2*N*y*G[0, 1, mzp1, 1, y])/
    z^3 + (4*myp1*y*G[0, 1, mzp1, 1, y])/(N*z^2) - 
   (8*myp1*N*y*G[0, 1, mzp1, 1, y])/z^2 - (2*y*G[0, 1, mzp1, 1, y])/(N*z) + 
   (4*N*y*G[0, 1, mzp1, 1, y])/z - (8*myp1^2*y*G[0, 1, mzp1, -z, y])/
    (N*z^3) + (4*myp1*y*G[0, 1, mzp1, -z, y])/(N*z^2) - 
   (2*y*G[0, 1, mzp1, -z, y])/(N*z) - (8*myp1^2*y*G[0, 1, -z, mzp1, y])/
    (N*z^3) - (36*myp1^2*N*y*G[0, 1, -z, mzp1, y])/z^3 + 
   (12*myp1*y*G[0, 1, -z, mzp1, y])/(N*z^2) + 
   (28*myp1*N*y*G[0, 1, -z, mzp1, y])/z^2 - (6*y*G[0, 1, -z, mzp1, y])/
    (N*z) - (2*N*y*G[0, 1, -z, mzp1, y])/z - 
   (8*myp1^2*y*G[0, -z, 1, mzp1, y])/(N*z^3) - 
   (36*myp1^2*N*y*G[0, -z, 1, mzp1, y])/z^3 + 
   (12*myp1*y*G[0, -z, 1, mzp1, y])/(N*z^2) + 
   (28*myp1*N*y*G[0, -z, 1, mzp1, y])/z^2 - (6*y*G[0, -z, 1, mzp1, y])/
    (N*z) - (2*N*y*G[0, -z, 1, mzp1, y])/z - 
   (8*myp1^2*y*G[0, -z, mzp1, 1, y])/(N*z^3) - 
   (36*myp1^2*N*y*G[0, -z, mzp1, 1, y])/z^3 + 
   (12*myp1*y*G[0, -z, mzp1, 1, y])/(N*z^2) + 
   (28*myp1*N*y*G[0, -z, mzp1, 1, y])/z^2 - (6*y*G[0, -z, mzp1, 1, y])/
    (N*z) - (2*N*y*G[0, -z, mzp1, 1, y])/z + 
   (36*myp1^2*N*y*G[0, -z, mzp1, -z, y])/z^3 - 
   (4*myp1*y*G[0, -z, mzp1, -z, y])/(N*z^2) - 
   (28*myp1*N*y*G[0, -z, mzp1, -z, y])/z^2 + (2*y*G[0, -z, mzp1, -z, y])/
    (N*z) + (2*N*y*G[0, -z, mzp1, -z, y])/z - 
   (4*myp1^2*y*G[0, -z, -z, mzp1, y])/(N*z^3) + 
   (40*myp1^2*N*y*G[0, -z, -z, mzp1, y])/z^3 - 
   (32*myp1*N*y*G[0, -z, -z, mzp1, y])/z^2 + (4*N*y*G[0, -z, -z, mzp1, y])/
    z + (8*myp1^2*y*G[1, mzp1, -z, mzp1, y])/(N*z^3) + 
   (36*myp1^2*N*y*G[1, mzp1, -z, mzp1, y])/z^3 - 
   (12*myp1*y*G[1, mzp1, -z, mzp1, y])/(N*z^2) - 
   (28*myp1*N*y*G[1, mzp1, -z, mzp1, y])/z^2 + (6*y*G[1, mzp1, -z, mzp1, y])/
    (N*z) + (2*N*y*G[1, mzp1, -z, mzp1, y])/z + 
   Pi^2*((7*N)/(3*z^2) - (7*myp1*N)/(3*z^2) - (157*N*y)/(9*z^2) + 
     (136*myp1*N*y)/(9*z^2) + (136*N*y^2)/(9*z^2) + (5*N)/(3*z) - 
     (49*N)/(6*myp1^3*z) - (13*N)/(6*y*z) + (13*N)/(6*myp1^3*y*z) + 
     (44*N*y)/(9*z) + (119*N*y)/(18*myp1^3*z) + (15*N*y^2)/(2*myp1^3*z) - 
     (13*N*y^3)/(myp1^3*z) + (44*N*y^4)/(9*myp1^3*z))*Log[mzp1] + 
   Pi^2*((2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/(3*z^3) - (2*myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/(3*z^2) + y/(N*z) - (N*y)/(3*z))*Log[mxp1]*Log[mzp1] + 
   ((-2*myp1^2*y)/(3*N*z^3) + (20*myp1^2*N*y)/(3*z^3) - 
     (16*myp1*N*y)/(3*z^2) + (2*N*y)/(3*z))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*((2*myp1^2*y)/(N*z^3) + (20*myp1^2*N*y)/(3*z^3) - 
     (2*myp1*y)/(N*z^2) - (16*myp1*N*y)/(3*z^2) + y/(N*z) + (2*N*y)/(3*z))*
    Log[myp1]*Log[mzp1] + ((-4*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + 
     (6*myp1*y)/(N*z^2) + (14*myp1*N*y)/z^2 - (3*y)/(N*z) - (N*y)/z)*
    Log[mxp1]^2*Log[myp1]*Log[mzp1] + 
   ((-4*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (14*myp1*N*y)/z^2 - (3*y)/(N*z) - (N*y)/z)*Log[mxp1]*Log[myp1]^2*
    Log[mzp1] + ((-8*myp1^2*y)/(3*N*z^3) - (12*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) + (28*myp1*N*y)/(3*z^2) - (2*y)/(N*z) - 
     (2*N*y)/(3*z))*Log[myp1]^3*Log[mzp1] + 
   Pi^2*((-2*myp1^2*N*y)/(3*z^3) + (2*myp1*N*y)/(3*z^2) - (N*y)/(3*z))*
    Log[mzp1]^2 + Pi*((((-22*I)/3)*N)/mxp1^2 + (((4*I)/3)*Nf)/mxp1^2 + 
     (((22*I)/3)*N)/(mxp1*y) - (((4*I)/3)*Nf)/(mxp1*y) + 
     (((44*I)/3)*myp1^2*N)/z^2 - (((8*I)/3)*myp1^2*Nf)/z^2 - 
     (((22*I)/3)*N)/(y*z) + (((4*I)/3)*Nf)/(y*z) + (((22*I)/3)*N*y)/z - 
     (((4*I)/3)*Nf*y)/z)*Log[x] + Pi^2*(-1/6*1/(mxp1^2*N) + 1/(3*mxp1*N) - 
     N/(2*mxp1^2) - (5*N)/(3*mxp1) + 1/(6*mxp1*N*y) + (5*N)/(2*mxp1*y) + 
     (4*N*y)/(9*x) + N/(3*y*z^3) - (N*y)/z^3 + (4*myp1^2*Nf*y)/(9*z^3) + 
     (2*N*y^2)/(3*z^3) + 2/(3*N*z^2) + (16*N)/(3*z^2) - (2*N)/(3*y*z^2) - 
     (7*y)/(3*N*z^2) - (67*N*y)/(9*z^2) - (4*myp1*Nf*y)/(9*z^2) + 
     (5*y^2)/(3*N*z^2) + (25*N*y^2)/(9*z^2) - 2/(3*N*z) + (4*N)/(3*z) - 
     1/(3*N*y*z) - (7*N)/(3*y*z) + (3*y)/(2*N*z) + (7*N*y)/(18*z) + 
     (2*Nf*y)/(9*z))*Log[x] + Pi^2*((-2*myp1^2*y)/(3*N*z^3) - 
     (16*myp1^2*N*y)/(3*z^3) + (4*myp1*y)/(3*N*z^2) + (4*myp1*N*y)/z^2 - 
     (2*y)/(3*N*z))*Log[mxp1]*Log[x] + 
   Pi*((((-44*I)/3)*myp1^2*N*y)/z^3 + (((8*I)/3)*myp1^2*Nf*y)/z^3 + 
     (((44*I)/3)*myp1*N*y)/z^2 - (((8*I)/3)*myp1*Nf*y)/z^2 - 
     (((22*I)/3)*N*y)/z + (((4*I)/3)*Nf*y)/z)*Log[mxp1]*Log[x] + 
   (8/N + 4/(mxp1*N) - 8*N + (8*N)/mxp1^2 + (16*N)/mxp1 - 3/(mxp1*N*y) - 
     (17*N)/(mxp1*y) + (2*N)/z^3 - (4*myp1^2*y)/(N*z^3) - (26*N*y)/z^3 + 
     (112*N*y^2)/(3*z^3) - (16*N*y^3)/z^3 - myp1/(N*z^2) + (5*N)/z^2 + 
     (2*N)/(y*z^2) - (23*N*y)/(3*z^2) + (8*N*y^2)/z^2 - (11*myp1)/(N*z) - 
     (41*N)/z + 3/(N*y*z) + (11*N)/(y*z) + (22*N*y)/z + (2*z)/(N*y) + 
     (9*N*z)/y)*Log[mxp1]*Log[x] + Pi^2*((2*myp1^2*y)/(3*N*z^3) + 
     (16*myp1^2*N*y)/(3*z^3) - (2*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + 
     y/(N*z))*Log[myp1]*Log[x] + Pi^2*((-4*myp1^2*y)/(3*N*z^3) - 
     (14*myp1^2*N*y)/(3*z^3) + (2*myp1*y)/(N*z^2) + (10*myp1*N*y)/(3*z^2) - 
     y/(N*z) + (N*y)/(3*z))*Log[mzp1]*Log[x] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[mxp1]*Log[myp1]*
    Log[mzp1]*Log[x] + ((4*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 + (3*y)/(N*z) + (N*y)/z)*
    Log[myp1]^2*Log[mzp1]*Log[x] + Pi^2*(-1/3*(myp1^2*y)/(N*z^3) + 
     (2*myp1^2*N*y)/(3*z^3) + (myp1*y)/(3*N*z^2) - (2*myp1*N*y)/(3*z^2) - 
     y/(6*N*z) + (N*y)/(3*z))*Log[x]^2 + 
   (1/(mxp1*N) + (10*N)/mxp1^2 + (5*N)/(3*mxp1) - (4*Nf)/(3*mxp1^2) - 
     3/(2*mxp1*N*y) - (25*N)/(2*mxp1*y) + (4*Nf)/(3*mxp1*y) - 
     (2*myp1^2)/(N*z^2) - (23*myp1^2*N)/z^2 + (8*myp1^2*Nf)/(3*z^2) - 
     1/(N*z) - (5*N)/(3*z) + 3/(2*N*y*z) + (25*N)/(2*y*z) - (4*Nf)/(3*y*z) - 
     y/(2*N*z) - (65*N*y)/(6*z) + (4*Nf*y)/(3*z))*Log[x]^2 + 
   (1/(mxp1^2*N) + (3*N)/mxp1^2 - 1/(mxp1*N*y) - (3*N)/(mxp1*y) + 
     (3*myp1^2*N*y)/z^3 - (8*myp1^2*Nf*y)/(3*z^3) - 3/(N*z^2) - (13*N)/z^2 + 
     (8*y)/(N*z^2) + (56*N*y)/(3*z^2) + (8*myp1*Nf*y)/(3*z^2) - 
     (5*y^2)/(N*z^2) - (17*N*y^2)/(3*z^2) + 1/(N*z) + N/z + 3/(2*N*y*z) + 
     (7*N)/(2*y*z) - (9*y)/(2*N*z) + (N*y)/(6*z) - (4*Nf*y)/(3*z))*Log[mxp1]*
    Log[x]^2 + ((4*myp1^2*y)/(N*z^3) + (14*myp1^2*N*y)/z^3 - 
     (6*myp1*y)/(N*z^2) - (10*myp1*N*y)/z^2 + (3*y)/(N*z) - (N*y)/z)*
    Log[mxp1]^2*Log[x]^2 + (2/(3*mxp1*N) - (10*N)/(3*mxp1) + (4*N)/(mxp1*y) + 
     (4*N*y)/(9*myp1^3*x) - (2*N*y^2)/(myp1^3*x) + (2*N*y^3)/(myp1^3*x) - 
     (8*N*y^4)/(9*myp1^3*x) - (2*N*y)/(myp1*z^3) + (myp1^2*N*y)/z^3 + 
     (10*N*y^2)/(3*myp1*z^3) - (7*N*y^3)/(3*myp1*z^3) + 
     (5*N*y^4)/(9*myp1*z^3) + 1/(3*N*z^2) + (16*N)/(3*z^2) + N/(myp1^2*z^2) - 
     (5*y)/(3*N*z^2) - (47*N*y)/(3*z^2) - (4*N*y)/(3*myp1^2*z^2) + 
     (4*y^2)/(3*N*z^2) + (31*N*y^2)/(3*z^2) - (4*N*y^2)/(3*myp1^2*z^2) + 
     (2*N*y^3)/(myp1^2*z^2) - (7*N*y^4)/(9*myp1^2*z^2) - 1/(N*z) + 
     (4*N)/(3*z) + (37*N)/(6*myp1^3*z) - 1/(6*N*y*z) - (8*N)/(3*y*z) - 
     (3*N)/(2*myp1^3*y*z) + (2*y)/(N*z) + (17*N*y)/(6*z) - 
     (10*N*y)/(myp1^3*z) + (22*N*y^2)/(3*myp1^3*z) - (5*N*y^3)/(2*myp1^3*z) + 
     (N*y^4)/(18*myp1^3*z))*Log[x]^3 + 
   ((4*myp1^2*y)/(3*N*z^3) - (4*myp1^2*N*y)/(3*z^3) - (4*myp1*y)/(3*N*z^2) + 
     (4*myp1*N*y)/(3*z^2) + (2*y)/(3*N*z) - (2*N*y)/(3*z))*Log[mxp1]*
    Log[x]^3 + ((4*myp1^2*y)/(3*N*z^3) + (6*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (14*myp1*N*y)/(3*z^2) + y/(N*z) + (N*y)/(3*z))*
    Log[myp1]*Log[x]^3 + ((-4*myp1^2*y)/(3*N*z^3) - (6*myp1^2*N*y)/z^3 + 
     (2*myp1*y)/(N*z^2) + (14*myp1*N*y)/(3*z^2) - y/(N*z) - (N*y)/(3*z))*
    Log[mzp1]*Log[x]^3 + ((-5*myp1^2*N*y)/(3*z^3) + (myp1*y)/(6*N*z^2) + 
     (4*myp1*N*y)/(3*z^2) - y/(12*N*z) - (N*y)/(6*z))*Log[x]^4 + 
   Pi*((((44*I)/3)*myp1*N*y)/z^2 - (((8*I)/3)*myp1*Nf*y)/z^2 - 
     (((22*I)/3)*N*y)/z + (((4*I)/3)*Nf*y)/z)*Log[y] + 
   Pi^2*(-5/(6*mxp1^2*N) - 1/(mxp1*N) - (7*N)/(6*mxp1^2) - (5*N)/(3*mxp1) + 
     5/(6*mxp1*N*y) + (19*N)/(6*mxp1*y) + (2*y)/(mxp1^3*N) - (2*N*y)/mxp1^3 + 
     (4*N*y)/(3*mxp1^2) - (8*N*y)/(9*x) + (8*N*y)/(9*myp1^3*x) - 
     (2*y^2)/(mxp1^4*N) + (4*y^2)/(3*mxp1^3*N) + (2*N*y^2)/mxp1^4 - 
     (4*N*y^2)/(3*mxp1^3) - (4*N*y^2)/(myp1^3*x) + (4*N*y^3)/(myp1^3*x) - 
     (16*N*y^4)/(9*myp1^3*x) - (2*N)/(3*y*z^3) + (19*N*y)/(9*z^3) - 
     (4*N*y)/(myp1*z^3) - (14*N*y^2)/(9*z^3) + (20*N*y^2)/(3*myp1*z^3) + 
     (N*y^3)/(9*z^3) - (14*N*y^3)/(3*myp1*z^3) + (10*N*y^4)/(9*myp1*z^3) + 
     2/(N*z^2) + (14*N)/(3*z^2) + (2*N)/(myp1^2*z^2) + (4*N)/(3*y*z^2) - 
     (13*y)/(3*N*z^2) - (221*N*y)/(9*z^2) - (8*N*y)/(3*myp1^2*z^2) + 
     (7*y^2)/(3*N*z^2) + (167*N*y^2)/(9*z^2) - (8*N*y^2)/(3*myp1^2*z^2) + 
     (4*N*y^3)/(myp1^2*z^2) - (14*N*y^4)/(9*myp1^2*z^2) + 2/(3*N*z) - 
     (2*N)/z + (37*N)/(3*myp1^3*z) - 1/(N*y*z) - N/(y*z) - 
     (3*N)/(myp1^3*y*z) + y/(2*N*z) + (101*N*y)/(18*z) - 
     (20*N*y)/(myp1^3*z) + (44*N*y^2)/(3*myp1^3*z) - (5*N*y^3)/(myp1^3*z) + 
     (N*y^4)/(9*myp1^3*z))*Log[y] + Pi^2*((-4*myp1^2*y)/(3*N*z^3) - 
     (6*myp1^2*N*y)/z^3 + (4*myp1*y)/(3*N*z^2) + (14*myp1*N*y)/(3*z^2) - 
     (2*y)/(3*N*z) - (N*y)/(3*z))*Log[mxp1]*Log[y] + 
   Pi^2*((10*myp1^2*y)/(3*N*z^3) + (20*myp1^2*N*y)/(3*z^3) - 
     (2*myp1*y)/(N*z^2) - (16*myp1*N*y)/(3*z^2) + y/(N*z) + (2*N*y)/(3*z))*
    Log[myp1]*Log[y] + Pi*((((-44*I)/3)*myp1^2*N*y)/z^3 + 
     (((8*I)/3)*myp1^2*Nf*y)/z^3 + (((44*I)/3)*myp1*N*y)/z^2 - 
     (((8*I)/3)*myp1*Nf*y)/z^2 - (((22*I)/3)*N*y)/z + (((4*I)/3)*Nf*y)/z)*
    Log[myp1]*Log[y] + (3/(mxp1^2*N) + 5/(mxp1*N) - (3*N)/mxp1^2 + 
     (7*N)/mxp1 - 2/(mxp1*N*y) - (6*N)/(mxp1*y) - (2*y)/(mxp1^2*N) - 
     (3*y)/(mxp1*N) - (6*myp1*y)/(mxp1^3*N) + (2*N*y)/mxp1^2 - (N*y)/mxp1 + 
     (6*myp1*N*y)/mxp1^3 + (myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (3*y)/(N*x) - (4*N*y)/(myp1^2*x) - y^2/(mxp1^2*N) + (N*y^2)/mxp1^2 + 
     (16*N*y^2)/(3*myp1^2*x) - (4*N*y^3)/(myp1^2*x) + (2*N)/z^3 - 
     (4*myp1^2*y)/(N*z^3) - (26*N*y)/z^3 + (112*N*y^2)/(3*z^3) - 
     (16*N*y^3)/z^3 - 5/(N*z^2) - (7*N)/(myp1*z^2) + (13*y)/(N*z^2) + 
     (44*N*y)/(myp1*z^2) - (8*y^2)/(N*z^2) - (209*N*y^2)/(3*myp1*z^2) + 
     (30*N*y^3)/(myp1*z^2) - 5/(N*z) - (17*N)/(myp1^2*z) + 2/(N*y*z) + 
     (6*N)/(myp1^2*y*z) + (7*y)/(N*z) + (22*N*y)/(myp1^2*z) - 
     (59*N*y^2)/(3*myp1^2*z) + (6*N*y^3)/(myp1^2*z))*Log[myp1]*Log[y] + 
   ((-4*myp1^2*y)/(N*z^3) + (2*myp1*y)/(N*z^2) - y/(N*z))*Log[mxp1]^2*
    Log[myp1]*Log[y] + ((-4*myp1^2*y)/(N*z^3) + (2*myp1*y)/(N*z^2) - y/(N*z))*
    Log[mxp1]*Log[myp1]^2*Log[y] + 
   ((-2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + (2*myp1*N*y)/z^2 - (N*y)/z)*
    Log[myp1]^3*Log[y] + ((2*myp1^2*y)/(N*z^3) - (20*myp1^2*N*y)/z^3 + 
     (16*myp1*N*y)/z^2 - (2*N*y)/z)*Log[mxp1]^2*Log[mzp1]*Log[y] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[mxp1]*Log[myp1]*
    Log[mzp1]*Log[y] + ((-2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + 
     (2*myp1*N*y)/z^2 - (N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[y] + 
   Pi^2*((-2*myp1^2*y)/(3*N*z^3) - (16*myp1^2*N*y)/(3*z^3) - 
     (2*myp1*y)/(3*N*z^2) + (16*myp1*N*y)/(3*z^2) + y/(3*N*z) - 
     (8*N*y)/(3*z))*Log[x]*Log[y] + (-5/(mxp1*N) + (8*N)/mxp1^2 - 
     (7*N)/mxp1 + 1/(mxp1*N*y) - (5*N)/(mxp1*y) - (16*N*y)/mxp1^3 + 
     (32*N*y)/(3*mxp1^2) - (2*N)/z^3 + (4*myp1^2*y)/(N*z^3) + (26*N*y)/z^3 - 
     (112*N*y^2)/(3*z^3) + (16*N*y^3)/z^3 + 1/(N*z^2) - (9*N)/z^2 - 
     (5*y)/(N*z^2) - (73*N*y)/(3*z^2) + (8*myp1*Nf*y)/(3*z^2) + 
     (4*y^2)/(N*z^2) + (26*N*y^2)/z^2 + 5/(N*z) + (5*N)/z - 1/(N*y*z) + 
     (5*N)/(y*z) - (6*y)/(N*z) + (37*N*y)/(3*z) - (4*Nf*y)/(3*z))*Log[x]*
    Log[y] + Pi*((((44*I)/3)*myp1^2*N*y)/z^3 - (((8*I)/3)*myp1^2*Nf*y)/z^3 - 
     (((44*I)/3)*myp1*N*y)/z^2 + (((8*I)/3)*myp1*Nf*y)/z^2 + 
     (((22*I)/3)*N*y)/z - (((4*I)/3)*Nf*y)/z)*Log[x]*Log[y] + 
   (-(1/(mxp1^2*N)) - 2/(mxp1*N) - (3*N)/mxp1^2 + (10*N)/mxp1 + 
     1/(mxp1*N*y) - (9*N)/(mxp1*y) - (8*N*y)/(3*myp1^3*x) + 
     (12*N*y^2)/(myp1^3*x) - (12*N*y^3)/(myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (12*N*y)/(myp1*z^3) - (20*N*y^2)/(myp1*z^3) + 
     (14*N*y^3)/(myp1*z^3) - (10*N*y^4)/(3*myp1*z^3) + 2/(N*z^2) - 
     (6*N)/(myp1^2*z^2) - (8*y)/(N*z^2) + (8*N*y)/(myp1^2*z^2) + 
     (6*y^2)/(N*z^2) + (8*N*y^2)/(myp1^2*z^2) - (12*N*y^3)/(myp1^2*z^2) + 
     (14*N*y^4)/(3*myp1^2*z^2) + 2/(N*z) - (37*N)/(myp1^3*z) - 1/(N*y*z) + 
     (9*N)/(myp1^3*y*z) + (3*y)/(N*z) + (60*N*y)/(myp1^3*z) - 
     (44*N*y^2)/(myp1^3*z) + (15*N*y^3)/(myp1^3*z) - (N*y^4)/(3*myp1^3*z))*
    Log[mxp1]*Log[x]*Log[y] + ((-8*N*y)/(3*x) - (2*N)/(y*z^3) + (6*N*y)/z^3 - 
     (8*myp1^2*Nf*y)/(3*z^3) - (4*N*y^2)/z^3 + (4*N)/(y*z^2) + 
     (6*myp1*y)/(N*z^2) - (58*N*y)/(3*z^2) + (8*myp1*Nf*y)/(3*z^2) + 
     (46*N*y^2)/(3*z^2) - (2*N)/(y*z) - (3*y)/(N*z) + (17*N*y)/(3*z) - 
     (4*Nf*y)/(3*z))*Log[myp1]*Log[x]*Log[y] + 
   ((8*myp1^2*y)/(N*z^3) - (4*myp1*y)/(N*z^2) + (2*y)/(N*z))*Log[mxp1]*
    Log[myp1]*Log[x]*Log[y] + ((6*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (2*myp1*N*y)/z^2 + y/(N*z) + (N*y)/z)*Log[myp1]^2*
    Log[x]*Log[y] + (-2/(mxp1^2*N) - 2/(mxp1*N) - (2*N)/mxp1^2 + 
     2/(mxp1*N*y) + (2*N)/(mxp1*y) + (3*y)/(mxp1^3*N) - (17*N*y)/(3*mxp1^3) + 
     (10*N*y)/(3*mxp1^2) - (8*N*y)/(3*mxp1) - (4*N*y)/(3*x) + 
     (4*N*y)/(3*myp1^3*x) - (3*y^2)/(mxp1^4*N) + (2*y^2)/(mxp1^3*N) + 
     (3*N*y^2)/mxp1^4 - (2*N*y^2)/mxp1^3 - (6*N*y^2)/(myp1^3*x) + 
     (6*N*y^3)/(myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) - N/(y*z^3) + 
     (5*N*y)/(3*z^3) - (6*N*y)/(myp1*z^3) + (8*myp1^2*Nf*y)/(3*z^3) + 
     (2*N*y^2)/(3*z^3) + (10*N*y^2)/(myp1*z^3) - (4*N*y^3)/(3*z^3) - 
     (7*N*y^3)/(myp1*z^3) + (5*N*y^4)/(3*myp1*z^3) + 5/(N*z^2) + (8*N)/z^2 + 
     (3*N)/(myp1^2*z^2) + (2*N)/(y*z^2) - (16*y)/(N*z^2) - (38*N*y)/z^2 - 
     (4*N*y)/(myp1^2*z^2) - (8*myp1*Nf*y)/(3*z^2) + (11*y^2)/(N*z^2) + 
     (28*N*y^2)/z^2 - (4*N*y^2)/(myp1^2*z^2) + (6*N*y^3)/(myp1^2*z^2) - 
     (7*N*y^4)/(3*myp1^2*z^2) + 1/(N*z) + (37*N)/(2*myp1^3*z) - 
     (6*myp1*N)/z - 5/(2*N*y*z) + N/(y*z) - (9*N)/(2*myp1^3*y*z) + 
     (11*y)/(2*N*z) - (30*N*y)/(myp1^3*z) + (4*Nf*y)/(3*z) + 
     (22*N*y^2)/(myp1^3*z) - (15*N*y^3)/(2*myp1^3*z) + (N*y^4)/(6*myp1^3*z))*
    Log[x]^2*Log[y] + ((-6*myp1^2*y)/(N*z^3) - (12*myp1^2*N*y)/z^3 + 
     (6*myp1*y)/(N*z^2) + (8*myp1*N*y)/z^2 - (3*y)/(N*z) + (2*N*y)/z)*
    Log[mxp1]*Log[x]^2*Log[y] + ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (18*myp1*N*y)/z^2 + (2*y)/(N*z) + (3*N*y)/z)*
    Log[myp1]*Log[x]^2*Log[y] + ((-4*myp1^2*y)/(3*N*z^3) - 
     (2*myp1^2*N*y)/z^3 + (2*myp1*N*y)/z^2 - (N*y)/z)*Log[x]^3*Log[y] + 
   Pi^2*((7*myp1^2*N*y)/(3*z^3) + (myp1*y)/(3*N*z^2) - (7*myp1*N*y)/(3*z^2) - 
     y/(6*N*z) + (7*N*y)/(6*z))*Log[y]^2 + 
   ((-2*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 + (3*y)/(2*N*z) + (9*N*y)/(2*z))*
    Log[y]^2 + ((6*myp1^2*N*y)/z^3 - (5*myp1*y)/(N*z^2) - (5*myp1*N*y)/z^2 + 
     y/(2*N*z) + (3*N*y)/(2*z))*Log[myp1]*Log[y]^2 + 
   ((8*myp1^2*y)/(N*z^3) - (4*myp1*y)/(N*z^2) + (2*y)/(N*z))*Log[mxp1]*
    Log[myp1]*Log[y]^2 + ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + y/(N*z) + (2*N*y)/z)*Log[myp1]^2*
    Log[y]^2 + (3/(2*mxp1^2*N) + 1/(mxp1*N) + (5*N)/(2*mxp1^2) + (5*N)/mxp1 - 
     3/(2*mxp1*N*y) - (17*N)/(2*mxp1*y) - (3*y)/(mxp1^3*N) + (3*N*y)/mxp1^3 - 
     (2*N*y)/mxp1^2 + (4*N*y)/(3*x) - (4*N*y)/(3*myp1^3*x) + 
     (3*y^2)/(mxp1^4*N) - (2*y^2)/(mxp1^3*N) - (3*N*y^2)/mxp1^4 + 
     (2*N*y^2)/mxp1^3 + (6*N*y^2)/(myp1^3*x) - (6*N*y^3)/(myp1^3*x) + 
     (8*N*y^4)/(3*myp1^3*x) + N/(y*z^3) - (32*N*y)/(3*z^3) + 
     (6*N*y)/(myp1*z^3) + (52*N*y^2)/(3*z^3) - (10*N*y^2)/(myp1*z^3) - 
     (23*N*y^3)/(3*z^3) + (7*N*y^3)/(myp1*z^3) - (5*N*y^4)/(3*myp1*z^3) - 
     4/(N*z^2) - (15*N)/z^2 - (3*N)/(myp1^2*z^2) - (2*N)/(y*z^2) + 
     (15*y)/(N*z^2) + (187*N*y)/(3*z^2) + (4*N*y)/(myp1^2*z^2) - 
     (11*y^2)/(N*z^2) - (136*N*y^2)/(3*z^2) + (4*N*y^2)/(myp1^2*z^2) - 
     (6*N*y^3)/(myp1^2*z^2) + (7*N*y^4)/(3*myp1^2*z^2) + N/z - 
     (37*N)/(2*myp1^3*z) + 2/(N*y*z) + (11*N)/(2*y*z) + 
     (9*N)/(2*myp1^3*y*z) - (11*y)/(2*N*z) - (38*N*y)/(3*z) + 
     (30*N*y)/(myp1^3*z) - (22*N*y^2)/(myp1^3*z) + (15*N*y^3)/(2*myp1^3*z) - 
     (N*y^4)/(6*myp1^3*z))*Log[x]*Log[y]^2 + 
   ((4*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (14*myp1*N*y)/z^2 + (2*y)/(N*z) + (N*y)/z)*Log[mxp1]*Log[x]*Log[y]^2 + 
   ((-6*myp1^2*y)/(N*z^3) - (16*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (12*myp1*N*y)/z^2 - (3*y)/(N*z))*Log[myp1]*Log[x]*Log[y]^2 + 
   ((2*myp1^2*y)/(N*z^3) - (myp1^2*N*y)/z^3 - (myp1*y)/(N*z^2) + 
     (myp1*N*y)/z^2 + y/(2*N*z) - (N*y)/(2*z))*Log[x]^2*Log[y]^2 + 
   (-1/2*1/(mxp1^2*N) - 1/(3*mxp1*N) - (5*N)/(6*mxp1^2) - (5*N)/(3*mxp1) + 
     1/(2*mxp1*N*y) + (17*N)/(6*mxp1*y) + y/(mxp1^3*N) - (N*y)/mxp1^3 + 
     (2*N*y)/(3*mxp1^2) - (4*N*y)/(9*x) + (4*N*y)/(9*myp1^3*x) - 
     y^2/(mxp1^4*N) + (2*y^2)/(3*mxp1^3*N) + (N*y^2)/mxp1^4 - 
     (2*N*y^2)/(3*mxp1^3) - (2*N*y^2)/(myp1^3*x) + (2*N*y^3)/(myp1^3*x) - 
     (8*N*y^4)/(9*myp1^3*x) - N/(3*y*z^3) + (14*N*y)/(9*z^3) - 
     (2*N*y)/(myp1*z^3) - (16*N*y^2)/(9*z^3) + (10*N*y^2)/(3*myp1*z^3) + 
     (5*N*y^3)/(9*z^3) - (7*N*y^3)/(3*myp1*z^3) + (5*N*y^4)/(9*myp1*z^3) + 
     4/(3*N*z^2) + (5*N)/z^2 + N/(myp1^2*z^2) + (2*N)/(3*y*z^2) - 
     (4*y)/(N*z^2) - (178*N*y)/(9*z^2) - (4*N*y)/(3*myp1^2*z^2) + 
     (8*y^2)/(3*N*z^2) + (127*N*y^2)/(9*z^2) - (4*N*y^2)/(3*myp1^2*z^2) + 
     (2*N*y^3)/(myp1^2*z^2) - (7*N*y^4)/(9*myp1^2*z^2) - N/(3*z) + 
     (37*N)/(6*myp1^3*z) - 2/(3*N*y*z) - (11*N)/(6*y*z) - 
     (3*N)/(2*myp1^3*y*z) + (4*y)/(3*N*z) + (73*N*y)/(18*z) - 
     (10*N*y)/(myp1^3*z) + (22*N*y^2)/(3*myp1^3*z) - (5*N*y^3)/(2*myp1^3*z) + 
     (N*y^4)/(18*myp1^3*z))*Log[y]^3 + 
   ((-4*myp1^2*y)/(3*N*z^3) - (6*myp1^2*N*y)/z^3 + (4*myp1*y)/(3*N*z^2) + 
     (14*myp1*N*y)/(3*z^2) - (2*y)/(3*N*z) - (N*y)/(3*z))*Log[mxp1]*
    Log[y]^3 + ((8*myp1^2*y)/(3*N*z^3) + (6*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(N*z^2) - (14*myp1*N*y)/(3*z^2) + y/(N*z) + (N*y)/(3*z))*
    Log[myp1]*Log[y]^3 + ((-2*myp1^2*y)/(3*N*z^3) - (4*myp1^2*N*y)/(3*z^3) + 
     (4*myp1*N*y)/(3*z^2) - (2*N*y)/(3*z))*Log[x]*Log[y]^3 + 
   (-1/6*(myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/(3*z^3) + (myp1*y)/(6*N*z^2) - 
     (2*myp1*N*y)/(3*z^2) - y/(12*N*z) + (N*y)/(3*z))*Log[y]^4 + 
   Pi^2*(-1/3*1/(mxp1^2*N) - 2/(3*mxp1*N) - N/(3*mxp1^2) + 1/(3*mxp1*N*y) + 
     N/(3*mxp1*y) + y/(mxp1^3*N) - (N*y)/mxp1^3 + (2*N*y)/(3*mxp1^2) - 
     (4*N*y)/(9*x) - y^2/(mxp1^4*N) + (2*y^2)/(3*mxp1^3*N) + (N*y^2)/mxp1^4 - 
     (2*N*y^2)/(3*mxp1^3) - N/(3*y*z^3) + (5*N*y)/(9*z^3) + 
     (2*N*y^2)/(9*z^3) - (4*N*y^3)/(9*z^3) + 2/(3*N*z^2) + (2*N)/(3*z^2) + 
     (2*N)/(3*y*z^2) - (2*y)/(N*z^2) + (14*N*y)/(9*z^2) - 
     (20*myp1*N*y)/(3*z^2) + (4*y^2)/(3*N*z^2) - (26*N*y^2)/(9*z^2) + 
     (2*myp1)/(3*N*z) - 1/(3*N*y*z) - (2*N)/(3*y*z) + (11*N*y)/(9*z))*
    Log[z] + Pi^2*((4*myp1^2*y)/(3*N*z^3) + (6*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(3*N*z^2) - (14*myp1*N*y)/(3*z^2) + (2*y)/(3*N*z) + 
     (N*y)/(3*z))*Log[mxp1]*Log[z] + 
   ((-8*myp1^2*y)/(3*N*z^3) - (12*myp1^2*N*y)/z^3 + (8*myp1*y)/(3*N*z^2) + 
     (28*myp1*N*y)/(3*z^2) - (4*y)/(3*N*z) - (2*N*y)/(3*z))*Log[mxp1]^3*
    Log[z] + Pi^2*((-2*myp1^2*y)/(3*N*z^3) - (2*myp1^2*N*y)/(3*z^3) + 
     (2*myp1*y)/(3*N*z^2) + (2*myp1*N*y)/(3*z^2) - y/(3*N*z) - (N*y)/(3*z))*
    Log[mzp1]*Log[z] + (8/N - 3/(mxp1^2*N) + 1/(mxp1*N) - 8*N + 
     (3*N)/mxp1^2 + (3*N)/mxp1 + 2/(mxp1*N*y) + (6*N)/(mxp1*y) + 
     (6*y)/(mxp1^3*N) - (10*y)/(mxp1^2*N) - (3*y)/(mxp1*N) - (6*N*y)/mxp1^3 + 
     (10*N*y)/mxp1^2 - (N*y)/mxp1 + (myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (3*y)/(N*x) - (4*N*y)/(myp1^2*x) + (6*y^2)/(mxp1^3*N) - y^2/(mxp1^2*N) - 
     (6*N*y^2)/mxp1^3 + (N*y^2)/mxp1^2 + (16*N*y^2)/(3*myp1^2*x) - 
     (4*N*y^3)/(myp1^2*x) + 8/(N*z^2) - (6*N)/z^2 + (42*N)/(myp1*z^2) + 
     (2*N)/(y*z^2) - (8*y)/(N*z^2) - (4*N*y)/(3*z^2) - 
     (250*N*y)/(3*myp1*z^2) + (8*N*y^2)/(3*z^2) + (36*N*y^2)/(myp1*z^2) + 
     (8*N*y^3)/(3*myp1*z^2) - (8*myp1)/(N*z) - (30*N)/z + (58*N)/(myp1^2*z) - 
     2/(N*y*z) + (16*N)/(y*z) - (28*N)/(myp1^2*y*z) + (20*N*y)/z - 
     (12*N*y)/(myp1^2*z) - (122*N*y^2)/(3*myp1^2*z) + (20*N*y^3)/(myp1^2*z) + 
     (2*z)/(N*y) + (9*N*z)/y)*Log[mzp1]*Log[z] + 
   ((-4*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (14*myp1*N*y)/z^2 - (2*y)/(N*z) - (N*y)/z)*Log[mxp1]^2*Log[mzp1]*
    Log[z] + ((-4*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + 
     y/(N*z) - (2*N*y)/z)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   ((5*N)/z^2 - (5*myp1*N)/z^2 + (14*N*y)/z^2 - (19*myp1*N*y)/z^2 - 
     (19*N*y^2)/z^2 - N/z + (5*N)/(2*myp1^3*z) + N/(2*y*z) - 
     N/(2*myp1^3*y*z) - (13*N*y)/(2*z) + (2*N*y)/(myp1^3*z) - 
     (16*N*y^2)/(myp1^3*z) + (37*N*y^3)/(2*myp1^3*z) - 
     (13*N*y^4)/(2*myp1^3*z))*Log[mzp1]^2*Log[z] + 
   ((-4*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (14*myp1*N*y)/z^2 - (2*y)/(N*z) - (N*y)/z)*Log[mxp1]*Log[mzp1]^2*
    Log[z] + ((4*myp1^2*y)/(N*z^3) + (14*myp1^2*N*y)/z^3 - 
     (8*myp1*y)/(N*z^2) - (10*myp1*N*y)/z^2 + (4*y)/(N*z) - (N*y)/z)*
    Log[myp1]*Log[mzp1]^2*Log[z] + ((-8*myp1^2*y)/(3*N*z^3) - 
     (32*myp1^2*N*y)/(3*z^3) + (8*myp1*y)/(3*N*z^2) + (8*myp1*N*y)/z^2 - 
     (4*y)/(3*N*z))*Log[mzp1]^3*Log[z] + 
   Pi^2*((-2*myp1^2*y)/(3*N*z^3) + (6*myp1^2*N*y)/z^3 - 
     (2*myp1*y)/(3*N*z^2) - (14*myp1*N*y)/(3*z^2) + y/(3*N*z) + (N*y)/(3*z))*
    Log[x]*Log[z] + (-8/N + 1/(mxp1*N) + 8*N - (16*N)/mxp1^2 - (5*N)/mxp1 + 
     2/(mxp1*N*y) + (22*N)/(mxp1*y) + (16*N*y)/mxp1^3 - (32*N*y)/(3*mxp1^2) + 
     (6*N)/z^2 - (2*N)/(y*z^2) + (4*N*y)/(3*z^2) - (8*N*y^2)/(3*z^2) + 
     6/(N*z) + (30*N)/z - 2/(N*y*z) - (16*N)/(y*z) - (4*y)/(N*z) - 
     (20*N*y)/z - (2*z)/(N*y) - (9*N*z)/y)*Log[x]*Log[z] + 
   (-(1/(mxp1^2*N)) + 2/(mxp1*N) - (3*N)/mxp1^2 - (10*N)/mxp1 + 
     1/(mxp1*N*y) + (15*N)/(mxp1*y) + (8*N*y)/(3*myp1^3*x) - 
     (12*N*y^2)/(myp1^3*x) + (12*N*y^3)/(myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (6*N*y)/(myp1*z^3) + (2*N*y^2)/(myp1*z^3) + 
     (4*N*y^3)/(myp1*z^3) - (8*N*y^4)/(3*myp1*z^3) + (4*myp1^2)/(N*z^2) + 
     (32*N)/(myp1^2*z^2) - (108*N*y)/(myp1^2*z^2) + 
     (136*N*y^2)/(myp1^2*z^2) - (80*N*y^3)/(myp1^2*z^2) + 
     (52*N*y^4)/(3*myp1^2*z^2) - 4/(N*z) + (56*N)/(myp1^3*z) - 2/(N*y*z) - 
     (16*N)/(myp1^3*y*z) + (6*y)/(N*z) - (70*N*y)/(myp1^3*z) + 
     (30*N*y^2)/(myp1^3*z) + (2*N*y^3)/(myp1^3*z) - (14*N*y^4)/(3*myp1^3*z))*
    Log[mxp1]*Log[x]*Log[z] + ((-4*N*y^2)/(myp1^3*x) + (4*N*y^3)/(myp1^3*x) - 
     (8*N*y^4)/(3*myp1^3*x) - (2*N)/(y*z^3) + (10*N*y)/(3*z^3) - 
     (6*N*y)/(myp1*z^3) + (4*N*y^2)/(3*z^3) + (2*N*y^2)/(myp1*z^3) - 
     (8*N*y^3)/(3*z^3) + (4*N*y^3)/(myp1*z^3) - (8*N*y^4)/(3*myp1*z^3) - 
     (32*N)/z^2 + (32*N)/(myp1^2*z^2) + (4*N)/(y*z^2) + (256*N*y)/(3*z^2) - 
     (148*N*y)/(myp1^2*z^2) - (172*N*y^2)/(3*z^2) + 
     (256*N*y^2)/(myp1^2*z^2) - (200*N*y^3)/(myp1^2*z^2) + 
     (172*N*y^4)/(3*myp1^2*z^2) - (8*N)/z + (56*N)/(myp1^3*z) + 
     (14*N)/(y*z) - (16*N)/(myp1^3*y*z) - (50*N*y)/(3*z) - 
     (58*N*y)/(myp1^3*z) - (6*N*y^2)/(myp1^3*z) + (38*N*y^3)/(myp1^3*z) - 
     (50*N*y^4)/(3*myp1^3*z))*Log[mzp1]*Log[x]*Log[z] + 
   ((4*myp1*y)/(N*z^2) - (2*y)/(N*z))*Log[mxp1]*Log[mzp1]*Log[x]*Log[z] + 
   ((-16*myp1^2*y)/(N*z^3) - (72*myp1^2*N*y)/z^3 + (24*myp1*y)/(N*z^2) + 
     (56*myp1*N*y)/z^2 - (12*y)/(N*z) - (4*N*y)/z)*Log[myp1]*Log[mzp1]*Log[x]*
    Log[z] + ((4*myp1^2*y)/(N*z^3) + (14*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (10*myp1*N*y)/z^2 + (2*y)/(N*z) - (N*y)/z)*
    Log[mzp1]^2*Log[x]*Log[z] + (-1/2*1/(mxp1^2*N) - 1/(mxp1*N) - 
     (7*N)/(2*mxp1^2) + (5*N)/mxp1 + 1/(2*mxp1*N*y) - (5*N)/(2*mxp1*y) + 
     (8*N*y)/(3*mxp1^3) - (4*N*y)/(3*mxp1^2) + (8*N*y)/(3*mxp1) - 
     (4*N*y)/(3*myp1^3*x) + (6*N*y^2)/(myp1^3*x) - (6*N*y^3)/(myp1^3*x) + 
     (8*N*y^4)/(3*myp1^3*x) + (6*N*y)/(myp1*z^3) - (3*myp1^2*N*y)/z^3 - 
     (10*N*y^2)/(myp1*z^3) + (7*N*y^3)/(myp1*z^3) - (5*N*y^4)/(3*myp1*z^3) + 
     1/(N*z^2) + (4*N)/z^2 - (3*N)/(myp1^2*z^2) + y/(N*z^2) + (7*N*y)/z^2 + 
     (4*N*y)/(myp1^2*z^2) - (2*y^2)/(N*z^2) - (11*N*y^2)/z^2 + 
     (4*N*y^2)/(myp1^2*z^2) - (6*N*y^3)/(myp1^2*z^2) + 
     (7*N*y^4)/(3*myp1^2*z^2) + 1/(N*z) - (37*N)/(2*myp1^3*z) - 1/(2*N*y*z) - 
     (2*N)/(y*z) + (9*N)/(2*myp1^3*y*z) - (3*y)/(N*z) - (5*N*y)/(2*z) + 
     (30*N*y)/(myp1^3*z) - (22*N*y^2)/(myp1^3*z) + (15*N*y^3)/(2*myp1^3*z) - 
     (N*y^4)/(6*myp1^3*z))*Log[x]^2*Log[z] + 
   ((-2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/z^2 - y/(N*z) - (N*y)/z)*Log[mxp1]*Log[x]^2*Log[z] + 
   ((-4*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (6*myp1*y)/(N*z^2) + 
     (14*myp1*N*y)/z^2 - (3*y)/(N*z) - (N*y)/z)*Log[myp1]*Log[x]^2*Log[z] + 
   ((4*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (14*myp1*N*y)/z^2 + (3*y)/(N*z) + (N*y)/z)*Log[mzp1]*Log[x]^2*Log[z] + 
   ((-2*myp1^2*y)/(3*N*z^3) + (22*myp1^2*N*y)/(3*z^3) - (6*myp1*N*y)/z^2 + 
     (N*y)/z)*Log[x]^3*Log[z] + Pi^2*((4*myp1^2*y)/(3*N*z^3) + 
     (2*myp1^2*N*y)/(3*z^3) - (2*myp1*N*y)/(3*z^2) + (N*y)/(3*z))*Log[y]*
    Log[z] + (-2/(mxp1*N) - (2*N)/mxp1 + (6*y)/(mxp1^2*N) + (3*y)/(mxp1*N) - 
     (6*N*y)/mxp1^2 + (N*y)/mxp1 - (myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - 
     (3*y)/(N*x) + (4*N*y)/(myp1^2*x) - (6*y^2)/(mxp1^3*N) + y^2/(mxp1^2*N) + 
     (6*N*y^2)/mxp1^3 - (N*y^2)/mxp1^2 - (16*N*y^2)/(3*myp1^2*x) + 
     (4*N*y^3)/(myp1^2*x) - (2*N)/(myp1*z^2) + (6*N*y)/(myp1*z^2) + 
     (4*N*y^2)/(3*myp1*z^2) - (8*N*y^3)/(3*myp1*z^2) + 2/(N*z) + 
     (4*N)/(myp1^2*z) - (4*y)/(N*z) - (28*N*y)/(myp1^2*z) + 
     (140*N*y^2)/(3*myp1^2*z) - (20*N*y^3)/(myp1^2*z))*Log[y]*Log[z] + 
   ((4*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (14*myp1*N*y)/z^2 + (2*y)/(N*z) + (N*y)/z)*Log[mxp1]^2*Log[y]*Log[z] + 
   ((8*N*y)/(3*x) + (2*N)/(y*z^3) - (10*N*y)/(3*z^3) - (4*N*y^2)/(3*z^3) + 
     (8*N*y^3)/(3*z^3) - (4*N)/(y*z^2) + (4*myp1*y)/(N*z^2) + 
     (68*N*y)/(3*z^2) - (56*N*y^2)/(3*z^2) + (2*N)/(y*z) + (2*y)/(N*z) - 
     (16*N*y)/(3*z))*Log[myp1]*Log[y]*Log[z] + 
   ((2*myp1^2*y)/(N*z^3) + (6*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) - 
     (6*myp1*N*y)/z^2 - y/(N*z) + (3*N*y)/z)*Log[myp1]^2*Log[y]*Log[z] + 
   ((4*N*y^2)/(myp1^3*x) - (4*N*y^3)/(myp1^3*x) + (8*N*y^4)/(3*myp1^3*x) + 
     (2*N)/(y*z^3) - (10*N*y)/(3*z^3) + (6*N*y)/(myp1*z^3) - 
     (4*N*y^2)/(3*z^3) - (2*N*y^2)/(myp1*z^3) + (8*N*y^3)/(3*z^3) - 
     (4*N*y^3)/(myp1*z^3) + (8*N*y^4)/(3*myp1*z^3) - (4*N)/z^2 + 
     (4*N)/(myp1^2*z^2) - (4*N)/(y*z^2) + (92*N*y)/(3*z^2) - 
     (40*N*y)/(myp1^2*z^2) - (68*N*y^2)/(3*z^2) + (92*N*y^2)/(myp1^2*z^2) - 
     (76*N*y^3)/(myp1^2*z^2) + (68*N*y^4)/(3*myp1^2*z^2) + (6*N)/(myp1^3*z) + 
     (4*N)/(y*z) - (2*N)/(myp1^3*y*z) - (22*N*y)/(3*z) + (4*N*y)/(myp1^3*z) - 
     (24*N*y^2)/(myp1^3*z) + (26*N*y^3)/(myp1^3*z) - (22*N*y^4)/(3*myp1^3*z))*
    Log[mzp1]*Log[y]*Log[z] + ((-4*myp1^2*y)/(N*z^3) + (40*myp1^2*N*y)/z^3 - 
     (32*myp1*N*y)/z^2 + (4*N*y)/z)*Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   ((8*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 - 
     (2*y)/(N*z) + (4*N*y)/z)*Log[myp1]*Log[mzp1]*Log[y]*Log[z] + 
   ((4*myp1^2*y)/(N*z^3) + (22*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (18*myp1*N*y)/z^2 + (2*y)/(N*z) + (3*N*y)/z)*Log[mzp1]^2*Log[y]*Log[z] + 
   (4/(mxp1^2*N) + 4/(mxp1*N) + (8*N)/mxp1^2 - 4/(mxp1*N*y) - 
     (8*N)/(mxp1*y) - (6*y)/(mxp1^3*N) + (6*N*y)/mxp1^3 - (4*N*y)/mxp1^2 + 
     (8*N*y)/(3*x) + (6*y^2)/(mxp1^4*N) - (4*y^2)/(mxp1^3*N) - 
     (6*N*y^2)/mxp1^4 + (4*N*y^2)/mxp1^3 + (4*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(myp1^3*x) + (8*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) - 
     (10*N*y)/(3*z^3) + (6*N*y)/(myp1*z^3) - (4*N*y^2)/(3*z^3) - 
     (2*N*y^2)/(myp1*z^3) + (8*N*y^3)/(3*z^3) - (4*N*y^3)/(myp1*z^3) + 
     (8*N*y^4)/(3*myp1*z^3) - 10/(N*z^2) + (2*N)/z^2 - (32*N)/(myp1^2*z^2) - 
     (4*N)/(y*z^2) + (26*y)/(N*z^2) + (74*N*y)/(3*z^2) + 
     (148*N*y)/(myp1^2*z^2) - (16*y^2)/(N*z^2) - (68*N*y^2)/(3*z^2) - 
     (256*N*y^2)/(myp1^2*z^2) + (200*N*y^3)/(myp1^2*z^2) - 
     (172*N*y^4)/(3*myp1^2*z^2) - 2/(N*z) + (10*N)/z - (56*N)/(myp1^3*z) + 
     5/(N*y*z) - (5*N)/(y*z) + (16*N)/(myp1^3*y*z) - (8*y)/(N*z) - 
     (22*N*y)/(3*z) + (58*N*y)/(myp1^3*z) + (6*N*y^2)/(myp1^3*z) - 
     (38*N*y^3)/(myp1^3*z) + (50*N*y^4)/(3*myp1^3*z))*Log[x]*Log[y]*Log[z] + 
   ((-4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[mxp1]*Log[x]*Log[y]*Log[z] + 
   ((-12*myp1^2*y)/(N*z^3) - (48*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + 
     (40*myp1*N*y)/z^2 - (4*y)/(N*z) - (8*N*y)/z)*Log[myp1]*Log[x]*Log[y]*
    Log[z] + ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (4*y)/(N*z) - (2*N*y)/z)*
    Log[mzp1]*Log[x]*Log[y]*Log[z] + 
   ((8*myp1^2*y)/(N*z^3) + (24*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (20*myp1*N*y)/z^2 + (2*y)/(N*z) + (4*N*y)/z)*Log[x]^2*Log[y]*Log[z] + 
   (-3/(2*mxp1^2*N) - 1/(mxp1*N) - (5*N)/(2*mxp1^2) - (5*N)/mxp1 + 
     3/(2*mxp1*N*y) + (17*N)/(2*mxp1*y) + (3*y)/(mxp1^3*N) - (3*N*y)/mxp1^3 + 
     (2*N*y)/mxp1^2 - (3*y^2)/(mxp1^4*N) + (2*y^2)/(mxp1^3*N) + 
     (3*N*y^2)/mxp1^4 - (2*N*y^2)/mxp1^3 - (2*N*y^2)/(myp1^3*x) + 
     (2*N*y^3)/(myp1^3*x) - (4*N*y^4)/(3*myp1^3*x) - N/(y*z^3) + 
     (5*N*y)/(3*z^3) - (3*N*y)/(myp1*z^3) + (2*N*y^2)/(3*z^3) + 
     (N*y^2)/(myp1*z^3) - (4*N*y^3)/(3*z^3) + (2*N*y^3)/(myp1*z^3) - 
     (4*N*y^4)/(3*myp1*z^3) + 4/(N*z^2) + (2*N)/z^2 + (16*N)/(myp1^2*z^2) + 
     (2*N)/(y*z^2) - (10*y)/(N*z^2) - (40*N*y)/(3*z^2) - 
     (74*N*y)/(myp1^2*z^2) + (6*y^2)/(N*z^2) + (28*N*y^2)/(3*z^2) + 
     (128*N*y^2)/(myp1^2*z^2) - (100*N*y^3)/(myp1^2*z^2) + 
     (86*N*y^4)/(3*myp1^2*z^2) + (28*N)/(myp1^3*z) - 2/(N*y*z) - 
     (2*N)/(y*z) - (8*N)/(myp1^3*y*z) + (5*y)/(N*z) + (8*N*y)/(3*z) - 
     (29*N*y)/(myp1^3*z) - (3*N*y^2)/(myp1^3*z) + (19*N*y^3)/(myp1^3*z) - 
     (25*N*y^4)/(3*myp1^3*z))*Log[y]^2*Log[z] + 
   ((-10*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/z^2 - (2*y)/(N*z) - (N*y)/z)*Log[myp1]*Log[y]^2*Log[z] + 
   ((-4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - (2*N*y)/z)*Log[mzp1]*Log[y]^2*
    Log[z] - (2*myp1^2*y*Log[x]*Log[y]^2*Log[z])/(N*z^3) + 
   (2*myp1^2*y*Log[y]^3*Log[z])/(3*N*z^3) + 
   Pi^2*(-((myp1^2*y)/(N*z^3)) + (2*myp1^2*N*y)/(3*z^3) + 
     (2*myp1*y)/(3*N*z^2) - (2*myp1*N*y)/(3*z^2) - y/(3*N*z) + (N*y)/(3*z))*
    Log[z]^2 + ((4*myp1^2*y)/(N*z^3) + (18*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (14*myp1*N*y)/z^2 + (2*y)/(N*z) + (N*y)/z)*
    Log[mxp1]^2*Log[z]^2 + ((10*myp1^2*y)/(N*z^3) + (16*myp1^2*N*y)/z^3 - 
     (8*myp1*y)/(N*z^2) - (12*myp1*N*y)/z^2 + (4*y)/(N*z))*Log[mxp1]*
    Log[mzp1]*Log[z]^2 + ((12*myp1^2*y)/(N*z^3) + (62*myp1^2*N*y)/z^3 - 
     (14*myp1*y)/(N*z^2) - (50*myp1*N*y)/z^2 + (7*y)/(N*z) + (7*N*y)/z)*
    Log[myp1]*Log[mzp1]*Log[z]^2 + ((11*myp1^2*N*y)/z^3 - (9*myp1*N*y)/z^2 + 
     (3*N*y)/(2*z))*Log[mzp1]^2*Log[z]^2 + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[mzp1]*Log[x]*Log[z]^2 + 
   ((myp1^2*y)/(N*z^3) - (9*myp1^2*N*y)/z^3 + (7*myp1*N*y)/z^2 - (N*y)/(2*z))*
    Log[x]^2*Log[z]^2 + ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (4*y)/(N*z) - (2*N*y)/z)*
    Log[mxp1]*Log[y]*Log[z]^2 + ((4*myp1^2*y)/(N*z^3) - (2*myp1*y)/(N*z^2) + 
     y/(N*z))*Log[myp1]*Log[y]*Log[z]^2 + 
   ((2*myp1^2*y)/(N*z^3) - (20*myp1^2*N*y)/z^3 + (16*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[mzp1]*Log[y]*Log[z]^2 + 
   ((-2*myp1^2*y)/(N*z^3) - (18*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (14*myp1*N*y)/z^2 - (2*y)/(N*z) - (N*y)/z)*Log[x]*Log[y]*Log[z]^2 + 
   ((myp1^2*y)/(N*z^3) + (9*myp1^2*N*y)/z^3 - (2*myp1*y)/(N*z^2) - 
     (7*myp1*N*y)/z^2 + y/(N*z) + (N*y)/(2*z))*Log[y]^2*Log[z]^2 + 
   ((-16*myp1^2*y)/(3*N*z^3) - (12*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/(3*z^2) - (2*y)/(N*z) - (2*N*y)/(3*z))*Log[mzp1]*
    Log[z]^3 + ((2*myp1^2*y)/(3*N*z^3) + (6*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(3*N*z^2) - (14*myp1*N*y)/(3*z^2) + (2*y)/(3*N*z) + 
     (N*y)/(3*z))*Log[x]*Log[z]^3 + 
   ((10*myp1^2*y)/(3*N*z^3) + (12*myp1^2*N*y)/z^3 - (8*myp1*y)/(3*N*z^2) - 
     (28*myp1*N*y)/(3*z^2) + (4*y)/(3*N*z) + (2*N*y)/(3*z))*Log[y]*Log[z]^3 + 
   ((-7*myp1^2*y)/(6*N*z^3) - (8*myp1^2*N*y)/(3*z^3) + (myp1*y)/(N*z^2) + 
     (2*myp1*N*y)/z^2 - y/(2*N*z))*Log[z]^4 + 
   Pi^2*((-8*myp1^2*y)/(3*N*z^3) - (12*myp1^2*N*y)/z^3 + 
     (10*myp1*y)/(3*N*z^2) + (28*myp1*N*y)/(3*z^2) - (5*y)/(3*N*z) - 
     (2*N*y)/(3*z))*PolyLog[2, x] + Pi*((((-44*I)/3)*myp1^2*N*y)/z^3 + 
     (((8*I)/3)*myp1^2*Nf*y)/z^3 + (((44*I)/3)*myp1*N*y)/z^2 - 
     (((8*I)/3)*myp1*Nf*y)/z^2 - (((22*I)/3)*N*y)/z + (((4*I)/3)*Nf*y)/z)*
    PolyLog[2, x] + (8/N + 4/(mxp1*N) - 8*N + (8*N)/mxp1^2 + (16*N)/mxp1 - 
     3/(mxp1*N*y) - (17*N)/(mxp1*y) + (2*N)/z^3 - (4*myp1^2*y)/(N*z^3) - 
     (26*N*y)/z^3 + (112*N*y^2)/(3*z^3) - (16*N*y^3)/z^3 - myp1/(N*z^2) + 
     (5*N)/z^2 + (2*N)/(y*z^2) - (23*N*y)/(3*z^2) + (8*N*y^2)/z^2 - 
     (11*myp1)/(N*z) - (41*N)/z + 3/(N*y*z) + (11*N)/(y*z) + (22*N*y)/z + 
     (2*z)/(N*y) + (9*N*z)/y)*PolyLog[2, x] + 
   ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/z^2 - (6*y)/(N*z) - (2*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, x] + ((-2*N)/(y*z^3) + (6*N*y)/z^3 - (8*myp1^2*Nf*y)/(3*z^3) - 
     (4*N*y^2)/z^3 + (4*N)/(y*z^2) + (10*myp1*y)/(N*z^2) + (38*N*y)/(3*z^2) + 
     (8*myp1*Nf*y)/(3*z^2) - (50*N*y^2)/(3*z^2) - (2*N)/(y*z) - (9*y)/(N*z) - 
     (7*N*y)/(3*z) - (4*Nf*y)/(3*z))*Log[x]*PolyLog[2, x] + 
   ((8*myp1^2*y)/(N*z^3) + (28*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (20*myp1*N*y)/z^2 + (6*y)/(N*z) - (2*N*y)/z)*Log[mxp1]*Log[x]*
    PolyLog[2, x] + (2/(mxp1^2*N) + 4/(mxp1*N) + (2*N)/mxp1^2 - 
     2/(mxp1*N*y) - (2*N)/(mxp1*y) - (6*y)/(mxp1^3*N) + (6*N*y)/mxp1^3 - 
     (4*N*y)/mxp1^2 + (8*N*y)/(3*x) - (8*N*y)/(3*myp1^3*x) + 
     (6*y^2)/(mxp1^4*N) - (4*y^2)/(mxp1^3*N) - (6*N*y^2)/mxp1^4 + 
     (4*N*y^2)/mxp1^3 + (12*N*y^2)/(myp1^3*x) - (12*N*y^3)/(myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) - (10*N*y)/(3*z^3) + 
     (12*N*y)/(myp1*z^3) - (4*N*y^2)/(3*z^3) - (20*N*y^2)/(myp1*z^3) + 
     (8*N*y^3)/(3*z^3) + (14*N*y^3)/(myp1*z^3) - (10*N*y^4)/(3*myp1*z^3) - 
     4/(N*z^2) + (2*N)/z^2 - (6*N)/(myp1^2*z^2) - (4*N)/(y*z^2) + 
     (6*y)/(N*z^2) + (74*N*y)/(3*z^2) + (8*N*y)/(myp1^2*z^2) - 
     (2*y^2)/(N*z^2) - (68*N*y^2)/(3*z^2) + (8*N*y^2)/(myp1^2*z^2) - 
     (12*N*y^3)/(myp1^2*z^2) + (14*N*y^4)/(3*myp1^2*z^2) - 4/(N*z) + 
     (10*N)/z - (37*N)/(myp1^3*z) + 2/(N*y*z) - (5*N)/(y*z) + 
     (9*N)/(myp1^3*y*z) + (7*y)/(N*z) - (22*N*y)/(3*z) + 
     (60*N*y)/(myp1^3*z) - (44*N*y^2)/(myp1^3*z) + (15*N*y^3)/(myp1^3*z) - 
     (N*y^4)/(3*myp1^3*z))*Log[y]*PolyLog[2, x] + 
   ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 + (2*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, x] + ((8*myp1^2*N*y)/z^3 - (8*myp1*N*y)/z^2 + 
     (4*N*y)/z)*Log[x]*Log[y]*PolyLog[2, x] + 
   ((-2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + (2*myp1*N*y)/z^2 - (N*y)/z)*
    Log[y]^2*PolyLog[2, x] + (-(1/(mxp1^2*N)) + 2/(mxp1*N) - (3*N)/mxp1^2 - 
     (10*N)/mxp1 + 1/(mxp1*N*y) + (15*N)/(mxp1*y) + (8*N*y)/(3*myp1^3*x) - 
     (12*N*y^2)/(myp1^3*x) + (12*N*y^3)/(myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (6*N*y)/(myp1*z^3) + (2*N*y^2)/(myp1*z^3) + 
     (4*N*y^3)/(myp1*z^3) - (8*N*y^4)/(3*myp1*z^3) + (4*myp1^2)/(N*z^2) + 
     (32*N)/(myp1^2*z^2) - (108*N*y)/(myp1^2*z^2) + 
     (136*N*y^2)/(myp1^2*z^2) - (80*N*y^3)/(myp1^2*z^2) + 
     (52*N*y^4)/(3*myp1^2*z^2) - 4/(N*z) + (56*N)/(myp1^3*z) - 2/(N*y*z) - 
     (16*N)/(myp1^3*y*z) + (6*y)/(N*z) - (70*N*y)/(myp1^3*z) + 
     (30*N*y^2)/(myp1^3*z) + (2*N*y^3)/(myp1^3*z) - (14*N*y^4)/(3*myp1^3*z))*
    Log[z]*PolyLog[2, x] + ((24*myp1^2*y)/(N*z^3) + (116*myp1^2*N*y)/z^3 - 
     (28*myp1*y)/(N*z^2) - (92*myp1*N*y)/z^2 + (14*y)/(N*z) + (10*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, x] + 
   ((-4*myp1^2*y)/(N*z^3) - (40*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + 
     (32*myp1*N*y)/z^2 - (4*y)/(N*z) - (4*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, x] + ((-4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + 
     (4*myp1*N*y)/z^2 - (2*N*y)/z)*Log[y]*Log[z]*PolyLog[2, x] + 
   ((4*myp1^2*y)/(N*z^3) + (14*myp1^2*N*y)/z^3 - (6*myp1*y)/(N*z^2) - 
     (10*myp1*N*y)/z^2 + (3*y)/(N*z) - (N*y)/z)*PolyLog[2, x]^2 + 
   Pi^2*((4*myp1^2*N*y)/(3*z^3) - (4*myp1*N*y)/(3*z^2) + (2*N*y)/(3*z))*
    PolyLog[2, -(x/y)] + (-3/(mxp1^2*N) - 2/(mxp1*N) - (5*N)/mxp1^2 - 
     (10*N)/mxp1 + 3/(mxp1*N*y) + (17*N)/(mxp1*y) + (6*y)/(mxp1^3*N) - 
     (6*N*y)/mxp1^3 + (4*N*y)/mxp1^2 - (6*y^2)/(mxp1^4*N) + 
     (4*y^2)/(mxp1^3*N) + (6*N*y^2)/mxp1^4 - (4*N*y^2)/mxp1^3 - 
     (4*N*y^2)/(myp1^3*x) + (4*N*y^3)/(myp1^3*x) - (8*N*y^4)/(3*myp1^3*x) - 
     (2*N)/(y*z^3) + (10*N*y)/(3*z^3) - (6*N*y)/(myp1*z^3) + 
     (4*N*y^2)/(3*z^3) + (2*N*y^2)/(myp1*z^3) - (8*N*y^3)/(3*z^3) + 
     (4*N*y^3)/(myp1*z^3) - (8*N*y^4)/(3*myp1*z^3) + 8/(N*z^2) + (4*N)/z^2 + 
     (32*N)/(myp1^2*z^2) + (4*N)/(y*z^2) - (24*y)/(N*z^2) - 
     (92*N*y)/(3*z^2) - (148*N*y)/(myp1^2*z^2) + (16*y^2)/(N*z^2) + 
     (68*N*y^2)/(3*z^2) + (256*N*y^2)/(myp1^2*z^2) - 
     (200*N*y^3)/(myp1^2*z^2) + (172*N*y^4)/(3*myp1^2*z^2) + 
     (56*N)/(myp1^3*z) - 4/(N*y*z) - (4*N)/(y*z) - (16*N)/(myp1^3*y*z) + 
     (8*y)/(N*z) + (22*N*y)/(3*z) - (58*N*y)/(myp1^3*z) - 
     (6*N*y^2)/(myp1^3*z) + (38*N*y^3)/(myp1^3*z) - (50*N*y^4)/(3*myp1^3*z))*
    Log[z]*PolyLog[2, -(x/y)] + ((-8*myp1^2*N*y)/z^3 + (8*myp1*N*y)/z^2 - 
     (4*N*y)/z)*Log[mzp1]*Log[z]*PolyLog[2, -(x/y)] + 
   Pi^2*((-2*myp1^2*y)/(N*z^3) - (28*myp1^2*N*y)/(3*z^3) + 
     (4*myp1*y)/(3*N*z^2) + (8*myp1*N*y)/z^2 - (2*y)/(3*N*z) - (2*N*y)/z)*
    PolyLog[2, y] + Pi*((((-44*I)/3)*myp1^2*N*y)/z^3 + 
     (((8*I)/3)*myp1^2*Nf*y)/z^3 + (((44*I)/3)*myp1*N*y)/z^2 - 
     (((8*I)/3)*myp1*Nf*y)/z^2 - (((22*I)/3)*N*y)/z + (((4*I)/3)*Nf*y)/z)*
    PolyLog[2, y] + (3/(mxp1^2*N) + 5/(mxp1*N) - (3*N)/mxp1^2 + (7*N)/mxp1 - 
     2/(mxp1*N*y) - (6*N)/(mxp1*y) - (2*y)/(mxp1^2*N) - (3*y)/(mxp1*N) - 
     (6*myp1*y)/(mxp1^3*N) + (2*N*y)/mxp1^2 - (N*y)/mxp1 + 
     (6*myp1*N*y)/mxp1^3 + (myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (3*y)/(N*x) - (4*N*y)/(myp1^2*x) - y^2/(mxp1^2*N) + (N*y^2)/mxp1^2 + 
     (16*N*y^2)/(3*myp1^2*x) - (4*N*y^3)/(myp1^2*x) + (2*N)/z^3 - 
     (4*myp1^2*y)/(N*z^3) - (26*N*y)/z^3 + (112*N*y^2)/(3*z^3) - 
     (16*N*y^3)/z^3 - 5/(N*z^2) - (7*N)/(myp1*z^2) + (13*y)/(N*z^2) + 
     (44*N*y)/(myp1*z^2) - (8*y^2)/(N*z^2) - (209*N*y^2)/(3*myp1*z^2) + 
     (30*N*y^3)/(myp1*z^2) - 5/(N*z) - (17*N)/(myp1^2*z) + 2/(N*y*z) + 
     (6*N)/(myp1^2*y*z) + (7*y)/(N*z) + (22*N*y)/(myp1^2*z) - 
     (59*N*y^2)/(3*myp1^2*z) + (6*N*y^3)/(myp1^2*z))*PolyLog[2, y] + 
   ((-4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[myp1]*Log[mzp1]*PolyLog[2, y] + 
   ((-8*N*y)/(3*x) - (2*N)/(y*z^3) + (6*N*y)/z^3 - (8*myp1^2*Nf*y)/(3*z^3) - 
     (4*N*y^2)/z^3 + (4*N)/(y*z^2) + (6*myp1*y)/(N*z^2) - (58*N*y)/(3*z^2) + 
     (8*myp1*Nf*y)/(3*z^2) + (46*N*y^2)/(3*z^2) - (2*N)/(y*z) - (3*y)/(N*z) + 
     (17*N*y)/(3*z) - (4*Nf*y)/(3*z))*Log[x]*PolyLog[2, y] + 
   ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 + (2*N*y)/z)*
    Log[myp1]*Log[x]*PolyLog[2, y] + ((8*N*y)/(3*x) + (4*N*y^2)/(myp1^3*x) - 
     (4*N*y^3)/(myp1^3*x) + (8*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) + 
     (26*N*y)/(3*z^3) - (76*N*y^2)/(3*z^3) + (16*N*y^2)/(myp1*z^3) + 
     (44*N*y^3)/(3*z^3) - (22*N*y^3)/(myp1*z^3) + (26*N*y^4)/(3*myp1*z^3) + 
     (2*N)/z^2 - (2*N)/(myp1^2*z^2) - (4*N)/(y*z^2) - (2*myp1*y)/(N*z^2) + 
     (44*N*y)/(3*z^2) + (2*N*y)/(myp1^2*z^2) - (38*N*y^2)/(3*z^2) + 
     (2*N*y^2)/(myp1^2*z^2) + (2*N*y^3)/(myp1^2*z^2) - 
     (4*N*y^4)/(3*myp1^2*z^2) + (10*N)/z - (31*N)/(myp1^3*z) - (5*N)/(y*z) + 
     (7*N)/(myp1^3*y*z) + (5*y)/(N*z) - (13*N*y)/(3*z) + 
     (53*N*y)/(myp1^3*z) - (39*N*y^2)/(myp1^3*z) + (12*N*y^3)/(myp1^3*z) + 
     (2*N*y^4)/(3*myp1^3*z))*Log[y]*PolyLog[2, y] + 
   ((4*myp1^2*y)/(N*z^3) + (12*myp1^2*N*y)/z^3 - (12*myp1*N*y)/z^2 + 
     (6*N*y)/z)*Log[myp1]*Log[y]*PolyLog[2, y] + 
   ((-2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + (2*myp1*N*y)/z^2 - (N*y)/z)*
    Log[y]^2*PolyLog[2, y] + ((8*N*y)/(3*x) + (2*N)/(y*z^3) - 
     (10*N*y)/(3*z^3) - (4*N*y^2)/(3*z^3) + (8*N*y^3)/(3*z^3) - 
     (4*N)/(y*z^2) + (4*myp1*y)/(N*z^2) + (68*N*y)/(3*z^2) - 
     (56*N*y^2)/(3*z^2) + (2*N)/(y*z) + (2*y)/(N*z) - (16*N*y)/(3*z))*Log[z]*
    PolyLog[2, y] + ((16*myp1^2*y)/(N*z^3) + (88*myp1^2*N*y)/z^3 - 
     (16*myp1*y)/(N*z^2) - (72*myp1*N*y)/z^2 + (8*y)/(N*z) + (12*N*y)/z)*
    Log[mzp1]*Log[z]*PolyLog[2, y] + 
   ((-36*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - 
     (4*y)/(N*z) - (2*N*y)/z)*Log[x]*Log[z]*PolyLog[2, y] + 
   ((-4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[y]*Log[z]*PolyLog[2, y] + 
   ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 + (2*N*y)/z)*
    PolyLog[2, x]*PolyLog[2, y] + ((8*myp1^2*N*y)/z^3 + (2*myp1*y)/(N*z^2) - 
     (8*myp1*N*y)/z^2 - y/(N*z) + (4*N*y)/z)*PolyLog[2, y]^2 + 
   Pi^2*((-2*myp1^2*y)/(3*N*z^3) - (20*myp1^2*N*y)/(3*z^3) + 
     (4*myp1*y)/(3*N*z^2) + (16*myp1*N*y)/(3*z^2) - (2*y)/(3*N*z) - 
     (2*N*y)/(3*z))*PolyLog[2, -(y/z)] + 
   ((-4*myp1^2*y)/(N*z^3) - (76*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (60*myp1*N*y)/z^2 - (6*y)/(N*z) - (6*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -(y/z)] + ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - 
     (12*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*
    Log[myp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (-4/(mxp1*N) + (20*N)/mxp1 - (24*N)/(mxp1*y) - (8*N*y)/(3*myp1^3*x) + 
     (12*N*y^2)/(myp1^3*x) - (12*N*y^3)/(myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (12*N*y)/(myp1*z^3) - (6*myp1^2*N*y)/z^3 - 
     (20*N*y^2)/(myp1*z^3) + (14*N*y^3)/(myp1*z^3) - 
     (10*N*y^4)/(3*myp1*z^3) - 2/(N*z^2) - (32*N)/z^2 - (6*N)/(myp1^2*z^2) + 
     (10*y)/(N*z^2) + (94*N*y)/z^2 + (8*N*y)/(myp1^2*z^2) - (8*y^2)/(N*z^2) - 
     (62*N*y^2)/z^2 + (8*N*y^2)/(myp1^2*z^2) - (12*N*y^3)/(myp1^2*z^2) + 
     (14*N*y^4)/(3*myp1^2*z^2) + 6/(N*z) - (8*N)/z - (37*N)/(myp1^3*z) + 
     1/(N*y*z) + (16*N)/(y*z) + (9*N)/(myp1^3*y*z) - (12*y)/(N*z) - 
     (17*N*y)/z + (60*N*y)/(myp1^3*z) - (44*N*y^2)/(myp1^3*z) + 
     (15*N*y^3)/(myp1^3*z) - (N*y^4)/(3*myp1^3*z))*Log[x]*
    PolyLog[2, -(y/z)] + ((36*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*Log[mxp1]*Log[x]*
    PolyLog[2, -(y/z)] + ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + 
     (12*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (6*y)/(N*z) - (2*N*y)/z)*
    Log[myp1]*Log[x]*PolyLog[2, -(y/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (20*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (16*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*Log[x]^2*
    PolyLog[2, -(y/z)] + (3/(mxp1^2*N) + 6/(mxp1*N) + (5*N)/mxp1^2 - 
     (10*N)/mxp1 - 3/(mxp1*N*y) + (7*N)/(mxp1*y) - (6*y)/(mxp1^3*N) + 
     (6*N*y)/mxp1^3 - (4*N*y)/mxp1^2 + (8*N*y)/(3*x) + (6*y^2)/(mxp1^4*N) - 
     (4*y^2)/(mxp1^3*N) - (6*N*y^2)/mxp1^4 + (4*N*y^2)/mxp1^3 + 
     (2*N)/(y*z^3) - (10*N*y)/(3*z^3) - (4*N*y^2)/(3*z^3) + 
     (8*N*y^3)/(3*z^3) - 6/(N*z^2) + (2*N)/z^2 - (4*N)/(y*z^2) + 
     (14*y)/(N*z^2) + (74*N*y)/(3*z^2) - (8*y^2)/(N*z^2) - 
     (68*N*y^2)/(3*z^2) - 6/(N*z) + (10*N)/z + 3/(N*y*z) - (5*N)/(y*z) + 
     (4*y)/(N*z) - (22*N*y)/(3*z))*Log[y]*PolyLog[2, -(y/z)] + 
   ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 + (2*N*y)/z)*
    Log[myp1]*Log[y]*PolyLog[2, -(y/z)] + 
   ((-2*myp1^2*y)/(N*z^3) - (2*myp1^2*N*y)/z^3 + (2*myp1*N*y)/z^2 - (N*y)/z)*
    Log[y]^2*PolyLog[2, -(y/z)] + 
   ((4*myp1^2*y)/(N*z^3) + (84*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (68*myp1*N*y)/z^2 + (6*y)/(N*z) + (10*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, -(y/z)] + ((-36*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/z^2 - (2*y)/(N*z) - (2*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, -(y/z)] + ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - 
     (4*myp1*N*y)/z^2 + (2*N*y)/z)*PolyLog[2, y]*PolyLog[2, -(y/z)] + 
   Pi^2*((2*myp1^2*y)/(3*N*z^3) + (20*myp1^2*N*y)/(3*z^3) - 
     (4*myp1*y)/(3*N*z^2) - (16*myp1*N*y)/(3*z^2) + (2*y)/(3*N*z) + 
     (2*N*y)/(3*z))*PolyLog[2, -((x*y)/z)] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -((x*y)/z)] + (-3/(mxp1^2*N) - 6/(mxp1*N) - (5*N)/mxp1^2 + 
     (10*N)/mxp1 + 3/(mxp1*N*y) - (7*N)/(mxp1*y) + (6*y)/(mxp1^3*N) - 
     (6*N*y)/mxp1^3 + (4*N*y)/mxp1^2 - (8*N*y)/(3*x) - (6*y^2)/(mxp1^4*N) + 
     (4*y^2)/(mxp1^3*N) + (6*N*y^2)/mxp1^4 - (4*N*y^2)/mxp1^3 - 
     (2*N)/(y*z^3) + (10*N*y)/(3*z^3) + (4*N*y^2)/(3*z^3) - 
     (8*N*y^3)/(3*z^3) + 6/(N*z^2) - (2*N)/z^2 + (4*N)/(y*z^2) - 
     (14*y)/(N*z^2) - (74*N*y)/(3*z^2) + (8*y^2)/(N*z^2) + 
     (68*N*y^2)/(3*z^2) + 6/(N*z) - (10*N)/z - 3/(N*y*z) + (5*N)/(y*z) - 
     (4*y)/(N*z) + (22*N*y)/(3*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   ((4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) + 
     (4*myp1*N*y)/z^2 + (2*y)/(N*z) - (2*N*y)/z)*Log[myp1]*Log[y]*
    PolyLog[2, -((x*y)/z)] + ((-4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*y)/(N*z) + (2*N*y)/z)*Log[x]*
    Log[y]*PolyLog[2, -((x*y)/z)] + 
   ((2*myp1^2*y)/(N*z^3) + (2*myp1^2*N*y)/z^3 - (2*myp1*N*y)/z^2 + (N*y)/z)*
    Log[y]^2*PolyLog[2, -((x*y)/z)] + 
   ((-16*myp1^2*y)/(N*z^3) - (80*myp1^2*N*y)/z^3 + (20*myp1*y)/(N*z^2) + 
     (64*myp1*N*y)/z^2 - (10*y)/(N*z) - (8*N*y)/z)*Log[mzp1]*Log[z]*
    PolyLog[2, -((x*y)/z)] + ((4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*y)/(N*z) - (2*N*y)/z)*
    PolyLog[2, y]*PolyLog[2, -((x*y)/z)] + 
   Pi^2*((-4*myp1^2*y)/(N*z^3) - (62*myp1^2*N*y)/(3*z^3) + 
     (14*myp1*y)/(3*N*z^2) + (50*myp1*N*y)/(3*z^2) - (7*y)/(3*N*z) - 
     (7*N*y)/(3*z))*PolyLog[2, z] + (8/N - 3/(mxp1^2*N) + 1/(mxp1*N) - 8*N + 
     (3*N)/mxp1^2 + (3*N)/mxp1 + 2/(mxp1*N*y) + (6*N)/(mxp1*y) + 
     (6*y)/(mxp1^3*N) - (10*y)/(mxp1^2*N) - (3*y)/(mxp1*N) - (6*N*y)/mxp1^3 + 
     (10*N*y)/mxp1^2 - (N*y)/mxp1 + (myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (3*y)/(N*x) - (4*N*y)/(myp1^2*x) + (6*y^2)/(mxp1^3*N) - y^2/(mxp1^2*N) - 
     (6*N*y^2)/mxp1^3 + (N*y^2)/mxp1^2 + (16*N*y^2)/(3*myp1^2*x) - 
     (4*N*y^3)/(myp1^2*x) + 8/(N*z^2) - (6*N)/z^2 + (42*N)/(myp1*z^2) + 
     (2*N)/(y*z^2) - (8*y)/(N*z^2) - (4*N*y)/(3*z^2) - 
     (250*N*y)/(3*myp1*z^2) + (8*N*y^2)/(3*z^2) + (36*N*y^2)/(myp1*z^2) + 
     (8*N*y^3)/(3*myp1*z^2) - (8*myp1)/(N*z) - (30*N)/z + (58*N)/(myp1^2*z) - 
     2/(N*y*z) + (16*N)/(y*z) - (28*N)/(myp1^2*y*z) + (20*N*y)/z - 
     (12*N*y)/(myp1^2*z) - (122*N*y^2)/(3*myp1^2*z) + (20*N*y^3)/(myp1^2*z) + 
     (2*z)/(N*y) + (9*N*z)/y)*PolyLog[2, z] + 
   ((-8*N)/z^2 + (8*myp1*N)/z^2 + (58*N*y)/z^2 - (50*myp1*N*y)/z^2 - 
     (50*N*y^2)/z^2 + (12*N)/(myp1^3*z) + (4*N)/(y*z) - (4*N)/(myp1^3*y*z) - 
     (15*N*y)/z + (3*N*y)/(myp1^3*z) - (41*N*y^2)/(myp1^3*z) + 
     (45*N*y^3)/(myp1^3*z) - (15*N*y^4)/(myp1^3*z))*Log[mzp1]*PolyLog[2, z] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[myp1]*Log[mzp1]*
    PolyLog[2, z] + ((4*myp1^2*N*y)/z^3 - (4*myp1*N*y)/z^2 + (2*N*y)/z)*
    Log[mzp1]^2*PolyLog[2, z] + ((-8*N*y)/(3*x) + (8*N*y)/(3*myp1^3*x) - 
     (12*N*y^2)/(myp1^3*x) + (12*N*y^3)/(myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (2*N)/(y*z^3) + (28*N*y)/(3*z^3) - 
     (12*N*y)/(myp1*z^3) - (32*N*y^2)/(3*z^3) + (20*N*y^2)/(myp1*z^3) + 
     (10*N*y^3)/(3*z^3) - (14*N*y^3)/(myp1*z^3) + (10*N*y^4)/(3*myp1*z^3) - 
     (6*N)/z^2 + (6*N)/(myp1^2*z^2) + (4*N)/(y*z^2) - (8*N*y)/(3*z^2) - 
     (8*N*y)/(myp1^2*z^2) + (14*N*y^2)/(3*z^2) - (8*N*y^2)/(myp1^2*z^2) + 
     (12*N*y^3)/(myp1^2*z^2) - (14*N*y^4)/(3*myp1^2*z^2) - (10*N)/z + 
     (37*N)/(myp1^3*z) + (7*N)/(y*z) - (9*N)/(myp1^3*y*z) + (N*y)/(3*z) - 
     (60*N*y)/(myp1^3*z) + (44*N*y^2)/(myp1^3*z) - (15*N*y^3)/(myp1^3*z) + 
     (N*y^4)/(3*myp1^3*z))*Log[x]*PolyLog[2, z] + 
   ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/z^2 - (6*y)/(N*z) - (2*N*y)/z)*Log[myp1]*Log[x]*
    PolyLog[2, z] + ((-8*myp1^2*N*y)/z^3 + (8*myp1*N*y)/z^2 - (4*N*y)/z)*
    Log[mzp1]*Log[x]*PolyLog[2, z] + ((8*N*y)/(3*x) - (8*N*y)/(3*myp1^3*x) + 
     (12*N*y^2)/(myp1^3*x) - (12*N*y^3)/(myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) - (10*N*y)/(3*z^3) + 
     (6*N*y)/(myp1*z^3) - (4*N*y^2)/(3*z^3) - (2*N*y^2)/(myp1*z^3) + 
     (8*N*y^3)/(3*z^3) - (4*N*y^3)/(myp1*z^3) + (8*N*y^4)/(3*myp1*z^3) + 
     (2*N)/z^2 - (2*N)/(myp1^2*z^2) - (4*N)/(y*z^2) + (74*N*y)/(3*z^2) - 
     (22*N*y)/(myp1^2*z^2) - (68*N*y^2)/(3*z^2) + (74*N*y^2)/(myp1^2*z^2) - 
     (70*N*y^3)/(myp1^2*z^2) + (68*N*y^4)/(3*myp1^2*z^2) + (10*N)/z - 
     (31*N)/(myp1^3*z) - (5*N)/(y*z) + (7*N)/(myp1^3*y*z) - (22*N*y)/(3*z) + 
     (61*N*y)/(myp1^3*z) - (63*N*y^2)/(myp1^3*z) + (36*N*y^3)/(myp1^3*z) - 
     (22*N*y^4)/(3*myp1^3*z))*Log[y]*PolyLog[2, z] + 
   ((8*myp1^2*N*y)/z^3 - (8*myp1*N*y)/z^2 + (4*N*y)/z)*Log[x]*Log[y]*
    PolyLog[2, z] + ((-4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - (2*N*y)/z)*
    Log[y]^2*PolyLog[2, z] + (-3/(mxp1^2*N) - 2/(mxp1*N) - (5*N)/mxp1^2 - 
     (10*N)/mxp1 + 3/(mxp1*N*y) + (17*N)/(mxp1*y) + (6*y)/(mxp1^3*N) - 
     (6*N*y)/mxp1^3 + (4*N*y)/mxp1^2 + (8*N*y)/(3*x) - (6*y^2)/(mxp1^4*N) + 
     (4*y^2)/(mxp1^3*N) + (6*N*y^2)/mxp1^4 - (4*N*y^2)/mxp1^3 + 
     (8*myp1)/(N*z^2) + (36*myp1*N)/z^2 + (8*myp1*N*y)/z^2 + 
     (62*N)/(myp1^3*z) - 4/(N*y*z) - (18*N)/(myp1^3*y*z) - 
     (82*N*y)/(myp1^3*z) + (54*N*y^2)/(myp1^3*z) - (20*N*y^3)/(myp1^3*z) + 
     (4*N*y^4)/(myp1^3*z))*Log[z]*PolyLog[2, z] + 
   ((24*myp1^2*y)/(N*z^3) + (116*myp1^2*N*y)/z^3 - (28*myp1*y)/(N*z^2) - 
     (92*myp1*N*y)/z^2 + (14*y)/(N*z) + (10*N*y)/z)*Log[x]*Log[z]*
    PolyLog[2, z] + ((24*myp1^2*y)/(N*z^3) + (116*myp1^2*N*y)/z^3 - 
     (28*myp1*y)/(N*z^2) - (92*myp1*N*y)/z^2 + (14*y)/(N*z) + (10*N*y)/z)*
    PolyLog[2, x]*PolyLog[2, z] + ((-8*myp1^2*N*y)/z^3 + (8*myp1*N*y)/z^2 - 
     (4*N*y)/z)*PolyLog[2, -(x/y)]*PolyLog[2, z] + 
   ((20*myp1^2*y)/(N*z^3) + (92*myp1^2*N*y)/z^3 - (16*myp1*y)/(N*z^2) - 
     (76*myp1*N*y)/z^2 + (8*y)/(N*z) + (14*N*y)/z)*PolyLog[2, y]*
    PolyLog[2, z] + ((4*myp1^2*y)/(N*z^3) + (48*myp1^2*N*y)/z^3 - 
     (8*myp1*y)/(N*z^2) - (40*myp1*N*y)/z^2 + (4*y)/(N*z) + (8*N*y)/z)*
    PolyLog[2, -(y/z)]*PolyLog[2, z] + 
   ((-16*myp1^2*y)/(N*z^3) - (80*myp1^2*N*y)/z^3 + (20*myp1*y)/(N*z^2) + 
     (64*myp1*N*y)/z^2 - (10*y)/(N*z) - (8*N*y)/z)*PolyLog[2, -((x*y)/z)]*
    PolyLog[2, z] + ((12*myp1^2*y)/(N*z^3) + (58*myp1^2*N*y)/z^3 - 
     (14*myp1*y)/(N*z^2) - (46*myp1*N*y)/z^2 + (7*y)/(N*z) + (5*N*y)/z)*
    PolyLog[2, z]^2 + (-2/(mxp1^2*N) - (6*N)/mxp1^2 + 2/(mxp1*N*y) + 
     (6*N)/(mxp1*y) + (8*N*y)/(3*myp1^3*x) - (4*N*y^2)/(myp1^3*x) + 
     (4*N*y^3)/(myp1^3*x) + (6*N*y)/(myp1*z^3) - (2*N*y^2)/(myp1*z^3) - 
     (4*N*y^3)/(myp1*z^3) + (8*N*y^4)/(3*myp1*z^3) + 6/(N*z^2) + 
     (26*N)/(myp1^2*z^2) - (16*y)/(N*z^2) - (96*N*y)/(myp1^2*z^2) + 
     (10*y^2)/(N*z^2) + (128*N*y^2)/(myp1^2*z^2) - (68*N*y^3)/(myp1^2*z^2) + 
     (38*N*y^4)/(3*myp1^2*z^2) - 2/(N*z) + (19*N)/(myp1^3*z) - 3/(N*y*z) - 
     (7*N)/(myp1^3*y*z) + (9*y)/(N*z) - (12*N*y)/(myp1^3*z) - 
     (4*N*y^2)/(myp1^3*z) + (7*N*y^3)/(myp1^3*z) - (N*y^4)/(3*myp1^3*z))*
    PolyLog[3, mxp1] + ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + 
     (12*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (6*y)/(N*z) - (2*N*y)/z)*
    Log[mzp1]*PolyLog[3, mxp1] + 
   ((8*myp1^2*y)/(N*z^3) + (28*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (20*myp1*N*y)/z^2 + (6*y)/(N*z) - (2*N*y)/z)*Log[x]*PolyLog[3, mxp1] + 
   ((-4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[y]*PolyLog[3, mxp1] + 
   ((-4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + (4*myp1*N*y)/z^2 - 
     (2*N*y)/z)*Log[z]*PolyLog[3, mxp1] + 
   ((8*N*y)/(3*x) - (2*N)/(y*z^3) + (8*N*y)/(3*z^3) + (8*N*y^2)/(3*z^3) - 
     (10*N*y^3)/(3*z^3) + (4*N)/(y*z^2) + (10*myp1*y)/(N*z^2) + 
     (38*N*y)/(3*z^2) - (50*N*y^2)/(3*z^2) - (2*N)/(y*z) - y/(N*z) - 
     (19*N*y)/(3*z))*PolyLog[3, myp1] + 
   ((-12*myp1^2*y)/(N*z^3) - (40*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (32*myp1*N*y)/z^2 - (6*y)/(N*z) - (4*N*y)/z)*Log[mzp1]*
    PolyLog[3, myp1] + ((8*myp1^2*y)/(N*z^3) + (8*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (8*myp1*N*y)/z^2 + (2*y)/(N*z) + (4*N*y)/z)*Log[x]*
    PolyLog[3, myp1] + ((8*myp1^2*N*y)/z^3 - (8*myp1*N*y)/z^2 + (4*N*y)/z)*
    Log[y]*PolyLog[3, myp1] + ((-4*myp1^2*y)/(N*z^3) - (40*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (32*myp1*N*y)/z^2 - (4*y)/(N*z) - (4*N*y)/z)*Log[z]*
    PolyLog[3, myp1] + ((8*N*y)/(3*x) - (8*N*y)/(3*myp1^3*x) + 
     (12*N*y^2)/(myp1^3*x) - (12*N*y^3)/(myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) - (2*N)/(y*z^3) - (28*N*y)/(3*z^3) + 
     (24*N*y)/(myp1*z^3) + (80*N*y^2)/(3*z^3) - (56*N*y^2)/(myp1*z^3) - 
     (46*N*y^3)/(3*z^3) + (50*N*y^3)/(myp1*z^3) - (46*N*y^4)/(3*myp1*z^3) - 
     (18*N)/z^2 + (18*N)/(myp1^2*z^2) + (4*N)/(y*z^2) + (448*N*y)/(3*z^2) - 
     (608*N*y)/(3*myp1^2*z^2) - (406*N*y^2)/(3*z^2) + 
     (496*N*y^2)/(myp1^2*z^2) - (452*N*y^3)/(myp1^2*z^2) + 
     (430*N*y^4)/(3*myp1^2*z^2) - (10*N)/z + (55*N)/(myp1^3*z) + 
     (13*N)/(y*z) - (15*N)/(myp1^3*y*z) - (125*N*y)/(3*z) - 
     (80*N*y)/(3*myp1^3*z) - (96*N*y^2)/(myp1^3*z) + (131*N*y^3)/(myp1^3*z) - 
     (137*N*y^4)/(3*myp1^3*z))*PolyLog[3, mzp1] + 
   ((16*myp1^2*y)/(N*z^3) + (72*myp1^2*N*y)/z^3 - (24*myp1*y)/(N*z^2) - 
     (56*myp1*N*y)/z^2 + (12*y)/(N*z) + (4*N*y)/z)*Log[myp1]*
    PolyLog[3, mzp1] + ((8*myp1^2*N*y)/z^3 - (8*myp1*N*y)/z^2 + (4*N*y)/z)*
    Log[mzp1]*PolyLog[3, mzp1] + ((-8*myp1^2*N*y)/z^3 + (8*myp1*N*y)/z^2 - 
     (4*N*y)/z)*Log[x]*PolyLog[3, mzp1] + 
   ((-16*myp1^2*y)/(N*z^3) - (80*myp1^2*N*y)/z^3 + (16*myp1*y)/(N*z^2) + 
     (64*myp1*N*y)/z^2 - (8*y)/(N*z) - (8*N*y)/z)*Log[z]*PolyLog[3, mzp1] + 
   (2/(mxp1^2*N) - 4/(mxp1*N) + (6*N)/mxp1^2 + (20*N)/mxp1 - 2/(mxp1*N*y) - 
     (30*N)/(mxp1*y) - (8*N*y)/(3*myp1^3*x) + (12*N*y^2)/(myp1^3*x) - 
     (12*N*y^3)/(myp1^3*x) + (16*N*y^4)/(3*myp1^3*x) + (4*N)/(y*z^3) - 
     (12*N*y)/z^3 + (12*N*y)/(myp1*z^3) + (8*N*y^2)/z^3 - 
     (20*N*y^2)/(myp1*z^3) + (14*N*y^3)/(myp1*z^3) - 
     (10*N*y^4)/(3*myp1*z^3) - 8/(N*z^2) - (58*N)/z^2 - (6*N)/(myp1^2*z^2) - 
     (8*N)/(y*z^2) + (6*y)/(N*z^2) + (106*N*y)/z^2 + (8*N*y)/(myp1^2*z^2) + 
     (2*y^2)/(N*z^2) - (40*N*y^2)/z^2 + (8*N*y^2)/(myp1^2*z^2) - 
     (12*N*y^3)/(myp1^2*z^2) + (14*N*y^4)/(3*myp1^2*z^2) + 8/(N*z) - 
     (6*N)/z - (37*N)/(myp1^3*z) + 4/(N*y*z) + (27*N)/(y*z) + 
     (9*N)/(myp1^3*y*z) - (3*y)/(N*z) - (12*N*y)/z + (60*N*y)/(myp1^3*z) - 
     (44*N*y^2)/(myp1^3*z) + (15*N*y^3)/(myp1^3*z) - (N*y^4)/(3*myp1^3*z))*
    PolyLog[3, x] + ((36*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*Log[mxp1]*PolyLog[3, x] + 
   ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/z^2 - (6*y)/(N*z) - (2*N*y)/z)*Log[myp1]*PolyLog[3, x] + 
   ((4*myp1^2*y)/(N*z^3) + (32*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (24*myp1*N*y)/z^2 + (4*y)/(N*z))*Log[x]*PolyLog[3, x] + 
   ((-8*myp1^2*N*y)/z^3 + (8*myp1*N*y)/z^2 - (4*N*y)/z)*Log[y]*
    PolyLog[3, x] + ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*Log[z]*
    PolyLog[3, x] + ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - 
     (12*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*
    Log[mzp1]*PolyLog[3, x/myp1] + 
   ((4*myp1^2*y)/(N*z^3) + (12*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) - 
     (12*myp1*N*y)/z^2 - (2*y)/(N*z) + (6*N*y)/z)*Log[y]*PolyLog[3, x/myp1] + 
   ((-8*myp1^2*y)/(N*z^3) - (44*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + 
     (36*myp1*N*y)/z^2 - (4*y)/(N*z) - (6*N*y)/z)*Log[z]*PolyLog[3, x/myp1] + 
   ((8*myp1^2*y)/(N*z^3) + (44*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 + (4*y)/(N*z) + (6*N*y)/z)*Log[z]*
    PolyLog[3, x/(myp1*mzp1)] + (3/(mxp1^2*N) + 2/(mxp1*N) + (5*N)/mxp1^2 + 
     (10*N)/mxp1 - 3/(mxp1*N*y) - (17*N)/(mxp1*y) - (6*y)/(mxp1^3*N) + 
     (6*N*y)/mxp1^3 - (4*N*y)/mxp1^2 + (8*N*y)/(3*x) - (8*N*y)/(3*myp1^3*x) + 
     (6*y^2)/(mxp1^4*N) - (4*y^2)/(mxp1^3*N) - (6*N*y^2)/mxp1^4 + 
     (4*N*y^2)/mxp1^3 + (12*N*y^2)/(myp1^3*x) - (12*N*y^3)/(myp1^3*x) + 
     (16*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) - (28*N*y)/(3*z^3) + 
     (12*N*y)/(myp1*z^3) + (32*N*y^2)/(3*z^3) - (20*N*y^2)/(myp1*z^3) - 
     (10*N*y^3)/(3*z^3) + (14*N*y^3)/(myp1*z^3) - (10*N*y^4)/(3*myp1*z^3) - 
     8/(N*z^2) - (30*N)/z^2 - (6*N)/(myp1^2*z^2) - (4*N)/(y*z^2) + 
     (24*y)/(N*z^2) + (356*N*y)/(3*z^2) + (8*N*y)/(myp1^2*z^2) - 
     (16*y^2)/(N*z^2) - (254*N*y^2)/(3*z^2) + (8*N*y^2)/(myp1^2*z^2) - 
     (12*N*y^3)/(myp1^2*z^2) + (14*N*y^4)/(3*myp1^2*z^2) + (2*N)/z - 
     (37*N)/(myp1^3*z) + 4/(N*y*z) + (11*N)/(y*z) + (9*N)/(myp1^3*y*z) - 
     (8*y)/(N*z) - (73*N*y)/(3*z) + (60*N*y)/(myp1^3*z) - 
     (44*N*y^2)/(myp1^3*z) + (15*N*y^3)/(myp1^3*z) - (N*y^4)/(3*myp1^3*z))*
    PolyLog[3, -(x/y)] + ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - 
     (8*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + (4*y)/(N*z) + (2*N*y)/z)*
    Log[mxp1]*PolyLog[3, -(x/y)] + 
   ((-8*myp1^2*y)/(N*z^3) - (44*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + 
     (36*myp1*N*y)/z^2 - (4*y)/(N*z) - (6*N*y)/z)*Log[myp1]*
    PolyLog[3, -(x/y)] + ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (4*y)/(N*z) - (2*N*y)/z)*Log[z]*
    PolyLog[3, -(x/y)] + (9/(mxp1^2*N) + 10/(mxp1*N) + (15*N)/mxp1^2 + 
     (10*N)/mxp1 - 9/(mxp1*N*y) - (27*N)/(mxp1*y) - (18*y)/(mxp1^3*N) + 
     (18*N*y)/mxp1^3 - (12*N*y)/mxp1^2 - (8*N*y)/(3*x) + 
     (18*y^2)/(mxp1^4*N) - (12*y^2)/(mxp1^3*N) - (18*N*y^2)/mxp1^4 + 
     (12*N*y^2)/mxp1^3 + (2*N)/(y*z^3) - (82*N*y)/(3*z^3) + 
     (24*myp1^2*N*y)/z^3 + (140*N*y^2)/(3*z^3) - (64*N*y^3)/(3*z^3) - 
     22/(N*z^2) - (62*N)/z^2 - (8*myp1*N)/z^2 - (4*N)/(y*z^2) + 
     (56*y)/(N*z^2) + (668*N*y)/(3*z^2) - (12*myp1*N*y)/z^2 - 
     (34*y^2)/(N*z^2) - (470*N*y^2)/(3*z^2) - 6/(N*z) - (6*N)/z - 
     (12*N)/(myp1^3*z) + 11/(N*y*z) + (27*N)/(y*z) + (4*N)/(myp1^3*y*z) - 
     (21*y)/(N*z) - (133*N*y)/(3*z) + (14*N*y)/(myp1^3*z) - 
     (10*N*y^2)/(myp1^3*z) + (6*N*y^3)/(myp1^3*z) - (2*N*y^4)/(myp1^3*z))*
    PolyLog[3, y] + ((24*myp1^2*y)/(N*z^3) + (72*myp1^2*N*y)/z^3 - 
     (20*myp1*y)/(N*z^2) - (56*myp1*N*y)/z^2 + (10*y)/(N*z) + (4*N*y)/z)*
    Log[mxp1]*PolyLog[3, y] + ((-16*myp1^2*y)/(N*z^3) - (80*myp1^2*N*y)/z^3 + 
     (20*myp1*y)/(N*z^2) + (64*myp1*N*y)/z^2 - (10*y)/(N*z) - (8*N*y)/z)*
    Log[myp1]*PolyLog[3, y] + ((-8*myp1^2*N*y)/z^3 + (8*myp1*N*y)/z^2 - 
     (4*N*y)/z)*Log[mzp1]*PolyLog[3, y] + 
   ((16*myp1^2*N*y)/z^3 - (16*myp1*N*y)/z^2 + (8*N*y)/z)*Log[x]*
    PolyLog[3, y] + ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - 
     (4*myp1*N*y)/z^2 + (2*N*y)/z)*Log[y]*PolyLog[3, y] + 
   ((-20*myp1^2*y)/(N*z^3) - (68*myp1^2*N*y)/z^3 + (20*myp1*y)/(N*z^2) + 
     (52*myp1*N*y)/z^2 - (10*y)/(N*z) - (2*N*y)/z)*Log[z]*PolyLog[3, y] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (4*y)/(N*z) + (2*N*y)/z)*Log[z]*
    PolyLog[3, y/(mxp1*mzp1)] + (-4/(mxp1*N) + (20*N)/mxp1 - 
     (24*N)/(mxp1*y) - (8*N*y)/(3*myp1^3*x) + (12*N*y^2)/(myp1^3*x) - 
     (12*N*y^3)/(myp1^3*x) + (16*N*y^4)/(3*myp1^3*x) + (12*N*y)/(myp1*z^3) - 
     (6*myp1^2*N*y)/z^3 - (20*N*y^2)/(myp1*z^3) + (14*N*y^3)/(myp1*z^3) - 
     (10*N*y^4)/(3*myp1*z^3) - 2/(N*z^2) - (32*N)/z^2 - (6*N)/(myp1^2*z^2) + 
     (10*y)/(N*z^2) + (94*N*y)/z^2 + (8*N*y)/(myp1^2*z^2) - (8*y^2)/(N*z^2) - 
     (62*N*y^2)/z^2 + (8*N*y^2)/(myp1^2*z^2) - (12*N*y^3)/(myp1^2*z^2) + 
     (14*N*y^4)/(3*myp1^2*z^2) + 6/(N*z) - (8*N)/z - (37*N)/(myp1^3*z) + 
     1/(N*y*z) + (16*N)/(y*z) + (9*N)/(myp1^3*y*z) - (12*y)/(N*z) - 
     (17*N*y)/z + (60*N*y)/(myp1^3*z) - (44*N*y^2)/(myp1^3*z) + 
     (15*N*y^3)/(myp1^3*z) - (N*y^4)/(3*myp1^3*z))*PolyLog[3, -(y/z)] + 
   ((36*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + 
     (2*y)/(N*z) + (2*N*y)/z)*Log[mxp1]*PolyLog[3, -(y/z)] + 
   ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/z^2 - (6*y)/(N*z) - (2*N*y)/z)*Log[myp1]*
    PolyLog[3, -(y/z)] + ((-36*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + 
     (28*myp1*N*y)/z^2 - (2*y)/(N*z) - (2*N*y)/z)*Log[x]*PolyLog[3, -(y/z)] + 
   ((-4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 - (2*y)/(N*z) + (2*N*y)/z)*Log[y]*PolyLog[3, -(y/z)] + 
   ((8*myp1^2*y)/(N*z^3) - (4*myp1*y)/(N*z^2) + (2*y)/(N*z))*Log[z]*
    PolyLog[3, -(y/z)] + (4/(mxp1*N) - (20*N)/mxp1 + (24*N)/(mxp1*y) + 
     (8*N*y)/(3*myp1^3*x) - (12*N*y^2)/(myp1^3*x) + (12*N*y^3)/(myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (12*N*y)/(myp1*z^3) + (6*myp1^2*N*y)/z^3 + 
     (20*N*y^2)/(myp1*z^3) - (14*N*y^3)/(myp1*z^3) + 
     (10*N*y^4)/(3*myp1*z^3) + 2/(N*z^2) + (32*N)/z^2 + (6*N)/(myp1^2*z^2) - 
     (10*y)/(N*z^2) - (94*N*y)/z^2 - (8*N*y)/(myp1^2*z^2) + (8*y^2)/(N*z^2) + 
     (62*N*y^2)/z^2 - (8*N*y^2)/(myp1^2*z^2) + (12*N*y^3)/(myp1^2*z^2) - 
     (14*N*y^4)/(3*myp1^2*z^2) - 6/(N*z) + (8*N)/z + (37*N)/(myp1^3*z) - 
     1/(N*y*z) - (16*N)/(y*z) - (9*N)/(myp1^3*y*z) + (12*y)/(N*z) + 
     (17*N*y)/z - (60*N*y)/(myp1^3*z) + (44*N*y^2)/(myp1^3*z) - 
     (15*N*y^3)/(myp1^3*z) + (N*y^4)/(3*myp1^3*z))*PolyLog[3, -((x*y)/z)] + 
   ((-36*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - 
     (2*y)/(N*z) - (2*N*y)/z)*Log[mxp1]*PolyLog[3, -((x*y)/z)] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[myp1]*
    PolyLog[3, -((x*y)/z)] + ((4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*y)/(N*z) - (2*N*y)/z)*Log[x]*
    PolyLog[3, -((x*y)/z)] + ((4*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 - 
     (4*myp1*y)/(N*z^2) + (4*myp1*N*y)/z^2 + (2*y)/(N*z) - (2*N*y)/z)*Log[y]*
    PolyLog[3, -((x*y)/z)] + ((36*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (2*y)/(N*z) + (2*N*y)/z)*Log[z]*
    PolyLog[3, -((x*y)/z)] + (9/(mxp1^2*N) + 6/(mxp1*N) + (15*N)/mxp1^2 + 
     (30*N)/mxp1 - 9/(mxp1*N*y) - (51*N)/(mxp1*y) - (18*y)/(mxp1^3*N) + 
     (18*N*y)/mxp1^3 - (12*N*y)/mxp1^2 + (8*N*y)/(3*x) - (8*N*y)/(myp1^3*x) + 
     (18*y^2)/(mxp1^4*N) - (12*y^2)/(mxp1^3*N) - (18*N*y^2)/mxp1^4 + 
     (12*N*y^2)/mxp1^3 + (28*N*y^2)/(myp1^3*x) - (28*N*y^3)/(myp1^3*x) + 
     (32*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) - (46*N*y)/(3*z^3) + 
     (18*N*y)/(myp1*z^3) + (68*N*y^2)/(3*z^3) - (38*N*y^2)/(myp1*z^3) - 
     (28*N*y^3)/(3*z^3) + (32*N*y^3)/(myp1*z^3) - (28*N*y^4)/(3*myp1*z^3) - 
     24/(N*z^2) - (62*N)/z^2 - (46*N)/(myp1^2*z^2) - (4*N)/(y*z^2) + 
     (40*y)/(N*z^2) + (638*N*y)/(3*z^2) + (50*N*y)/(myp1^2*z^2) - 
     (16*y^2)/(N*z^2) - (440*N*y^2)/(3*z^2) + (122*N*y^2)/(myp1^2*z^2) - 
     (206*N*y^3)/(myp1^2*z^2) + (248*N*y^4)/(3*myp1^2*z^2) - (6*N)/z - 
     (105*N)/(myp1^3*z) + 12/(N*y*z) + (27*N)/(y*z) + (29*N)/(myp1^3*y*z) - 
     (8*y)/(N*z) - (124*N*y)/(3*z) + (169*N*y)/(myp1^3*z) - 
     (163*N*y^2)/(myp1^3*z) + (98*N*y^3)/(myp1^3*z) - 
     (76*N*y^4)/(3*myp1^3*z))*PolyLog[3, z] + 
   ((24*myp1^2*y)/(N*z^3) + (108*myp1^2*N*y)/z^3 - (24*myp1*y)/(N*z^2) - 
     (84*myp1*N*y)/z^2 + (12*y)/(N*z) + (6*N*y)/z)*Log[mxp1]*PolyLog[3, z] + 
   ((8*myp1^2*y)/(N*z^3) + (44*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 + (4*y)/(N*z) + (6*N*y)/z)*Log[myp1]*PolyLog[3, z] + 
   ((16*myp1^2*y)/(N*z^3) + (116*myp1^2*N*y)/z^3 - (24*myp1*y)/(N*z^2) - 
     (92*myp1*N*y)/z^2 + (12*y)/(N*z) + (10*N*y)/z)*Log[mzp1]*PolyLog[3, z] + 
   ((-16*myp1^2*y)/(N*z^3) - (116*myp1^2*N*y)/z^3 + (24*myp1*y)/(N*z^2) + 
     (92*myp1*N*y)/z^2 - (12*y)/(N*z) - (10*N*y)/z)*Log[x]*PolyLog[3, z] + 
   ((-24*myp1^2*y)/(N*z^3) - (108*myp1^2*N*y)/z^3 + (24*myp1*y)/(N*z^2) + 
     (84*myp1*N*y)/z^2 - (12*y)/(N*z) - (6*N*y)/z)*Log[z]*PolyLog[3, z] + 
   ((-4*myp1^2*y)/(N*z^3) - (76*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (60*myp1*N*y)/z^2 - (6*y)/(N*z) - (6*N*y)/z)*Log[mzp1]*
    PolyLog[3, z/mxp1] + ((-8*myp1^2*y)/(N*z^3) + (4*myp1*y)/(N*z^2) - 
     (2*y)/(N*z))*Log[y]*PolyLog[3, z/mxp1] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (4*y)/(N*z) + (2*N*y)/z)*Log[z]*PolyLog[3, z/mxp1] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[mzp1]*
    PolyLog[3, z/(mxp1*myp1)] + ((8*myp1^2*y)/(N*z^3) - (4*myp1*y)/(N*z^2) + 
     (2*y)/(N*z))*Log[y]*PolyLog[3, z/(mxp1*myp1)] + 
   (3/(mxp1^2*N) - 2/(mxp1*N) + (5*N)/mxp1^2 + (30*N)/mxp1 - 3/(mxp1*N*y) - 
     (41*N)/(mxp1*y) - (6*y)/(mxp1^3*N) + (6*N*y)/mxp1^3 - (4*N*y)/mxp1^2 + 
     (8*N*y)/(3*x) - (16*N*y)/(3*myp1^3*x) + (6*y^2)/(mxp1^4*N) - 
     (4*y^2)/(mxp1^3*N) - (6*N*y^2)/mxp1^4 + (4*N*y^2)/mxp1^3 + 
     (24*N*y^2)/(myp1^3*x) - (24*N*y^3)/(myp1^3*x) + 
     (32*N*y^4)/(3*myp1^3*x) + (2*N)/(y*z^3) - (46*N*y)/(3*z^3) + 
     (24*N*y)/(myp1*z^3) + (68*N*y^2)/(3*z^3) - (40*N*y^2)/(myp1*z^3) - 
     (28*N*y^3)/(3*z^3) + (28*N*y^3)/(myp1*z^3) - (20*N*y^4)/(3*myp1*z^3) - 
     10/(N*z^2) - (62*N)/z^2 - (12*N)/(myp1^2*z^2) - (4*N)/(y*z^2) + 
     (34*y)/(N*z^2) + (638*N*y)/(3*z^2) + (16*N*y)/(myp1^2*z^2) - 
     (24*y^2)/(N*z^2) - (440*N*y^2)/(3*z^2) + (16*N*y^2)/(myp1^2*z^2) - 
     (24*N*y^3)/(myp1^2*z^2) + (28*N*y^4)/(3*myp1^2*z^2) + 6/(N*z) - 
     (6*N)/z - (74*N)/(myp1^3*z) + 5/(N*y*z) + (27*N)/(y*z) + 
     (18*N)/(myp1^3*y*z) - (20*y)/(N*z) - (124*N*y)/(3*z) + 
     (120*N*y)/(myp1^3*z) - (88*N*y^2)/(myp1^3*z) + (30*N*y^3)/(myp1^3*z) - 
     (2*N*y^4)/(3*myp1^3*z))*PolyLog[3, -(z/x)] + 
   ((8*myp1^2*y)/(N*z^3) + (72*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (56*myp1*N*y)/z^2 + (6*y)/(N*z) + (4*N*y)/z)*Log[mxp1]*
    PolyLog[3, -(z/x)] + ((-16*myp1^2*y)/(N*z^3) - (80*myp1^2*N*y)/z^3 + 
     (20*myp1*y)/(N*z^2) + (64*myp1*N*y)/z^2 - (10*y)/(N*z) - (8*N*y)/z)*
    Log[myp1]*PolyLog[3, -(z/x)] + 
   ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (12*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (6*y)/(N*z) + (2*N*y)/z)*Log[mzp1]*
    PolyLog[3, -(z/x)] + ((-4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 + 
     (4*myp1*y)/(N*z^2) - (4*myp1*N*y)/z^2 - (2*y)/(N*z) + (2*N*y)/z)*Log[x]*
    PolyLog[3, -(z/x)] + ((4*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 - 
     (4*myp1*N*y)/z^2 + (2*N*y)/z)*Log[y]*PolyLog[3, -(z/x)] + 
   ((-8*myp1^2*y)/(N*z^3) - (72*myp1^2*N*y)/z^3 + (12*myp1*y)/(N*z^2) + 
     (56*myp1*N*y)/z^2 - (6*y)/(N*z) - (4*N*y)/z)*Log[z]*PolyLog[3, -(z/x)] + 
   (-3/(mxp1^2*N) - 2/(mxp1*N) - (5*N)/mxp1^2 - (10*N)/mxp1 + 3/(mxp1*N*y) + 
     (17*N)/(mxp1*y) + (6*y)/(mxp1^3*N) - (6*N*y)/mxp1^3 + (4*N*y)/mxp1^2 - 
     (8*N*y)/(3*x) + (8*N*y)/(3*myp1^3*x) - (6*y^2)/(mxp1^4*N) + 
     (4*y^2)/(mxp1^3*N) + (6*N*y^2)/mxp1^4 - (4*N*y^2)/mxp1^3 - 
     (12*N*y^2)/(myp1^3*x) + (12*N*y^3)/(myp1^3*x) - 
     (16*N*y^4)/(3*myp1^3*x) - (2*N)/(y*z^3) + (28*N*y)/(3*z^3) - 
     (12*N*y)/(myp1*z^3) - (32*N*y^2)/(3*z^3) + (20*N*y^2)/(myp1*z^3) + 
     (10*N*y^3)/(3*z^3) - (14*N*y^3)/(myp1*z^3) + (10*N*y^4)/(3*myp1*z^3) + 
     8/(N*z^2) + (30*N)/z^2 + (6*N)/(myp1^2*z^2) + (4*N)/(y*z^2) - 
     (24*y)/(N*z^2) - (356*N*y)/(3*z^2) - (8*N*y)/(myp1^2*z^2) + 
     (16*y^2)/(N*z^2) + (254*N*y^2)/(3*z^2) - (8*N*y^2)/(myp1^2*z^2) + 
     (12*N*y^3)/(myp1^2*z^2) - (14*N*y^4)/(3*myp1^2*z^2) - (2*N)/z + 
     (37*N)/(myp1^3*z) - 4/(N*y*z) - (11*N)/(y*z) - (9*N)/(myp1^3*y*z) + 
     (8*y)/(N*z) + (73*N*y)/(3*z) - (60*N*y)/(myp1^3*z) + 
     (44*N*y^2)/(myp1^3*z) - (15*N*y^3)/(myp1^3*z) + (N*y^4)/(3*myp1^3*z))*
    PolyLog[3, -((y*z)/x)] + ((-8*myp1^2*y)/(N*z^3) - (36*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (28*myp1*N*y)/z^2 - (4*y)/(N*z) - (2*N*y)/z)*
    Log[mxp1]*PolyLog[3, -((y*z)/x)] + 
   ((8*myp1^2*y)/(N*z^3) + (44*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (36*myp1*N*y)/z^2 + (4*y)/(N*z) + (6*N*y)/z)*Log[myp1]*
    PolyLog[3, -((y*z)/x)] + ((8*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - 
     (8*myp1*y)/(N*z^2) - (28*myp1*N*y)/z^2 + (4*y)/(N*z) + (2*N*y)/z)*Log[z]*
    PolyLog[3, -((y*z)/x)] + ((-16*myp1^2*y)/(N*z^3) - (56*myp1^2*N*y)/z^3 + 
     (24*myp1*y)/(N*z^2) + (40*myp1*N*y)/z^2 - (12*y)/(N*z) + (4*N*y)/z)*
    PolyLog[4, mxp1] + ((-16*myp1^2*y)/(N*z^3) - (16*myp1^2*N*y)/z^3 + 
     (8*myp1*y)/(N*z^2) + (16*myp1*N*y)/z^2 - (4*y)/(N*z) - (8*N*y)/z)*
    PolyLog[4, myp1] + ((36*myp1^2*N*y)/z^3 - (28*myp1*N*y)/z^2 + (2*N*y)/z)*
    PolyLog[4, mzp1] + ((-8*myp1^2*y)/(N*z^3) - (28*myp1^2*N*y)/z^3 + 
     (12*myp1*y)/(N*z^2) + (20*myp1*N*y)/z^2 - (6*y)/(N*z) + (2*N*y)/z)*
    PolyLog[4, 1 - x^(-1)] + ((-12*myp1^2*y)/(N*z^3) - (96*myp1^2*N*y)/z^3 + 
     (24*myp1*y)/(N*z^2) + (72*myp1*N*y)/z^2 - (12*y)/(N*z))*PolyLog[4, x] + 
   ((-8*myp1^2*y)/(N*z^3) + (8*myp1^2*N*y)/z^3 + (4*myp1*y)/(N*z^2) - 
     (8*myp1*N*y)/z^2 - (2*y)/(N*z) + (4*N*y)/z)*PolyLog[4, 1 - y^(-1)] + 
   ((-28*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + (20*myp1*N*y)/z^2 - 
     (4*y)/(N*z) + (2*N*y)/z)*PolyLog[4, -(x/y)] + 
   ((-12*myp1^2*y)/(N*z^3) - (20*myp1^2*N*y)/z^3 + (20*myp1*N*y)/z^2 - 
     (10*N*y)/z)*PolyLog[4, y] + ((44*myp1^2*N*y)/z^3 - (36*myp1*N*y)/z^2 + 
     (6*N*y)/z)*PolyLog[4, 1 - z^(-1)] + 
   ((12*myp1^2*y)/(N*z^3) + (32*myp1^2*N*y)/z^3 - (16*myp1*y)/(N*z^2) - 
     (24*myp1*N*y)/z^2 + (8*y)/(N*z))*PolyLog[4, -(y/z)] + 
   ((-8*myp1^2*y)/(N*z^3) + (4*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) - 
     (4*myp1*N*y)/z^2 - (4*y)/(N*z) + (2*N*y)/z)*PolyLog[4, -((x*y)/z)] + 
   ((8*myp1^2*y)/(N*z^3) - (8*myp1^2*N*y)/z^3 - (4*myp1*y)/(N*z^2) + 
     (8*myp1*N*y)/z^2 + (2*y)/(N*z) - (4*N*y)/z)*PolyLog[4, z] + 
   ((-12*myp1^2*y)/(N*z^3) - (4*myp1^2*N*y)/z^3 + (8*myp1*y)/(N*z^2) + 
     (4*myp1*N*y)/z^2 - (4*y)/(N*z) - (2*N*y)/z)*PolyLog[4, -(z/x)] + 
   ((4*myp1^2*y)/(N*z^3) + (36*myp1^2*N*y)/z^3 - (8*myp1*y)/(N*z^2) - 
     (28*myp1*N*y)/z^2 + (4*y)/(N*z) + (2*N*y)/z)*PolyLog[4, -((x*z)/y)] + 
   ((4*myp1^2*y)/(N*z^3) + (8*myp1^2*N*y)/z^3 - (8*myp1*N*y)/z^2 + (4*N*y)/z)*
    PolyLog[4, -((y*z)/x)] - (2*Zeta[3])/(mxp1^2*N) + (4*Zeta[3])/(mxp1*N) - 
   (6*N*Zeta[3])/mxp1^2 - (20*N*Zeta[3])/mxp1 + (2*Zeta[3])/(mxp1*N*y) + 
   (30*N*Zeta[3])/(mxp1*y) - (16*N*y*Zeta[3])/(3*x) + 
   (16*N*y*Zeta[3])/(3*myp1^3*x) - (24*N*y^2*Zeta[3])/(myp1^3*x) + 
   (24*N*y^3*Zeta[3])/(myp1^3*x) - (32*N*y^4*Zeta[3])/(3*myp1^3*x) - 
   (36*N*y*Zeta[3])/(myp1*z^3) + (56*myp1^2*N*y*Zeta[3])/(3*z^3) + 
   (76*N*y^2*Zeta[3])/(myp1*z^3) - (64*N*y^3*Zeta[3])/(myp1*z^3) + 
   (56*N*y^4*Zeta[3])/(3*myp1*z^3) + (8*Zeta[3])/(N*z^2) + 
   (76*N*Zeta[3])/z^2 - (12*N*Zeta[3])/(myp1^2*z^2) - 
   (24*y*Zeta[3])/(N*z^2) - (368*N*y*Zeta[3])/z^2 + 
   (584*N*y*Zeta[3])/(3*myp1^2*z^2) + (16*y^2*Zeta[3])/(N*z^2) + 
   (292*N*y^2*Zeta[3])/z^2 - (504*N*y^2*Zeta[3])/(myp1^2*z^2) + 
   (464*N*y^3*Zeta[3])/(myp1^2*z^2) - (148*N*y^4*Zeta[3])/(myp1^2*z^2) - 
   (8*Zeta[3])/(N*z) + (16*N*Zeta[3])/z - (18*N*Zeta[3])/(myp1^3*z) - 
   (4*Zeta[3])/(N*y*z) - (38*N*Zeta[3])/(y*z) + (6*N*Zeta[3])/(myp1^3*y*z) + 
   (24*y*Zeta[3])/(N*z) + (86*N*y*Zeta[3])/z - 
   (100*N*y*Zeta[3])/(3*myp1^3*z) + (140*N*y^2*Zeta[3])/(myp1^3*z) - 
   (146*N*y^3*Zeta[3])/(myp1^3*z) + (46*N*y^4*Zeta[3])/(myp1^3*z) + 
   Log[y]*((4*N)/mxp1 - (3*y)/(mxp1^2*N) + y/(mxp1*N) - (13*N*y)/mxp1^2 + 
     (13*N*y)/(3*mxp1) - y/(N*x) - (4*N*y)/x + (4*myp1*y)/(N*z^2) + 
     (20*N*y)/z^2 - (56*N*y^2)/(3*z^2) - (4*N)/z + (2*N*y)/(3*z) - 
     (4*myp1^2*y*Zeta[3])/(N*z^3) - (12*myp1^2*N*y*Zeta[3])/z^3 - 
     (4*myp1*y*Zeta[3])/(N*z^2) + (12*myp1*N*y*Zeta[3])/z^2 + 
     (2*y*Zeta[3])/(N*z) - (6*N*y*Zeta[3])/z) + 
   Log[x]*(-2/N - 3/(mxp1^2*N) + 4/(mxp1*N) - 9*N - (13*N)/mxp1^2 + 
     (74*N)/(3*mxp1) - (4*Nf)/(3*mxp1) + (4*N)/(mxp1*y) + 
     (4*myp1^2)/(N*z^2) + (20*N)/z^2 - (116*N*y)/(3*z^2) + 
     (56*N*y^2)/(3*z^2) - 4/(N*z) - (68*N)/(3*z) + (4*myp1*Nf)/(3*z) - 
     (4*N)/(y*z) + (4*y)/(N*z) + (76*N*y)/(3*z) - (8*myp1^2*y*Zeta[3])/
      (N*z^3) - (36*myp1^2*N*y*Zeta[3])/z^3 + (12*myp1*y*Zeta[3])/(N*z^2) + 
     (28*myp1*N*y*Zeta[3])/z^2 - (6*y*Zeta[3])/(N*z) - (2*N*y*Zeta[3])/z) + 
   Log[mxp1]*((-36*myp1^2*N*y*Zeta[3])/z^3 + (4*myp1*y*Zeta[3])/(N*z^2) + 
     (28*myp1*N*y*Zeta[3])/z^2 - (2*y*Zeta[3])/(N*z) - (2*N*y*Zeta[3])/z) + 
   Log[z]*(2/N - 3/(mxp1*N) + 9*N - (17*N)/mxp1 - myp1/(N*x) - (4*myp1*N)/x + 
     (3*y)/(mxp1^2*N) - y/(mxp1*N) - (2*y)/(mzp1^2*N) + (13*N*y)/mxp1^2 - 
     (13*N*y)/(3*mxp1) + 4/(N*z) + (20*N)/z - (4*y)/(N*z) - (56*N*y)/(3*z) + 
     (8*myp1^2*y*Zeta[3])/(N*z^3) + (80*myp1^2*N*y*Zeta[3])/z^3 - 
     (12*myp1*y*Zeta[3])/(N*z^2) - (64*myp1*N*y*Zeta[3])/z^2 + 
     (6*y*Zeta[3])/(N*z) + (8*N*y*Zeta[3])/z) + 
   Log[myp1]*((16*myp1^2*y*Zeta[3])/(N*z^3) + (80*myp1^2*N*y*Zeta[3])/z^3 - 
     (20*myp1*y*Zeta[3])/(N*z^2) - (64*myp1*N*y*Zeta[3])/z^2 + 
     (10*y*Zeta[3])/(N*z) + (8*N*y*Zeta[3])/z), 
 theta1Region1a2L -> -6/N + 2/(mxp1*N) + 2/(mzp1*N) - 2*N + (2*N)/mxp1 - 
   (16*N)/(81*x) + (16*myp1*N)/(81*x) + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/y - (((4*I)/3)*Nf)/y) + 
   2/(N*y) + (16*N*y)/(81*x) - (16*N)/(81*z) + (16*myp1*N)/(81*z) + 
   (16*N*y)/(81*z) - (16*myp1^2*N*z)/(81*y^3) + (16*mzp1*N*z)/(81*y^3) - 
   (32*N*z)/(81*y^2) + (16*N*z)/(81*y) + (16*myp1*N*z^2)/(81*y^3) + 
   (16*N*z^2)/(81*y^2) + Pi^2*(1/(6*N*x) + N/(3*x) + 1/(3*N*y) - 
     1/(6*N*x*y) - N/(3*x*y) + 1/(6*N*z) + N/(3*z) - 1/(6*N*y*z) - 
     N/(3*y*z) - (mzp1*z)/(3*N*y^3) - (3*mzp1*N*z)/(2*y^3) + z/(3*N*y^2) + 
     (5*N*z)/(6*y^2)) + (2/(mxp1^2*N) - 2/(mxp1*N) + (22*N)/3 + 
     (2*N)/mxp1^2 - (2*N)/mxp1 - (4*Nf)/3 - (2*mzp1)/(N*y^2) - 
     (9*mzp1*N)/y^2 + 2/(N*y) + (5*N)/(3*y) + (4*Nf)/(3*y))*Log[x] + 
   (-(1/(N*y)) + (2*N)/y - 1/(N*z) - (2*N)/z + 1/(N*y*z) + (2*N)/(y*z) + 
     (2*mzp1*z)/(N*y^3) + (9*mzp1*N*z)/y^3 - (2*z)/(N*y^2) - (5*N*z)/y^2)*
    Log[mxp1]*Log[x] - (9*N*Log[y])/y + 
   (-(1/(N*x)) - (2*N)/x - 2/(N*y) + 1/(N*x*y) + (2*N)/(x*y) - 1/(N*z) - 
     (2*N)/z + 1/(N*y*z) + (2*N)/(y*z))*Log[myp1]*Log[y] + 
   (1/(N*y) - (2*N)/y + 1/(N*z) + (2*N)/z - 1/(N*y*z) - (2*N)/(y*z))*Log[x]*
    Log[y] + (2/(mzp1^2*N) - 2/(mzp1*N) - (2*z)/(N*y^2) - (9*N*z)/y^2)*
    Log[z] + (-(1/(N*x)) - (2*N)/x - 1/(N*y) - (2*N)/y + 1/(N*x*y) + 
     (2*N)/(x*y) + (2*mzp1*z)/(N*y^3) + (9*mzp1*N*z)/y^3 - (2*z)/(N*y^2) - 
     (5*N*z)/y^2)*Log[mzp1]*Log[z] + 
   ((-2*mzp1*z)/(N*y^3) - (9*mzp1*N*z)/y^3 + (2*z)/(N*y^2) + (5*N*z)/y^2)*
    Log[x]*Log[z] + (1/(N*x) + (2*N)/x + 1/(N*y) + (2*N)/y - 1/(N*x*y) - 
     (2*N)/(x*y))*Log[y]*Log[z] + (-(1/(N*y)) + (2*N)/y - 1/(N*z) - (2*N)/z + 
     1/(N*y*z) + (2*N)/(y*z) + (2*mzp1*z)/(N*y^3) + (9*mzp1*N*z)/y^3 - 
     (2*z)/(N*y^2) - (5*N*z)/y^2)*PolyLog[2, x] + 
   (-(1/(N*x)) - (2*N)/x - 2/(N*y) + 1/(N*x*y) + (2*N)/(x*y) - 1/(N*z) - 
     (2*N)/z + 1/(N*y*z) + (2*N)/(y*z))*PolyLog[2, y] + 
   (-(1/(N*x)) - (2*N)/x - 1/(N*y) - (2*N)/y + 1/(N*x*y) + (2*N)/(x*y) + 
     (2*mzp1*z)/(N*y^3) + (9*mzp1*N*z)/y^3 - (2*z)/(N*y^2) - (5*N*z)/y^2)*
    PolyLog[2, z], theta2Region1a2L -> -2/(mxp1*N) - 2/(myp1*N) - 
   (2*N)/mxp1 - (16*myp1*N)/(81*y^2) + (16*mzp1^2*N)/(81*y^2) - 
   (16*N)/(81*y) + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/z - 
     (((4*I)/3)*Nf)/z) + 4/(N*z) + (2*N)/z + (32*N*z)/(81*y^2) - 
   (16*N*z^2)/(81*y^2) + Pi^2*(-1/2*1/N + N/3 - mzp1^2/(3*N*y^2) - 
     (3*mzp1^2*N)/(2*y^2) + mzp1/(3*N*y) + N/y - y/(3*N*x) - (4*N*y)/(3*x) - 
     y^2/(3*N*x^2) - (4*N*y^2)/(3*x^2) - 1/(6*N*z^2) - N/(3*z^2) + 
     y/(3*N*z^2) + (5*N*y)/(3*z^2) - y^2/(3*N*z^2) - (3*N*y^2)/(2*z^2) + 
     myp1/(3*N*z) - (N*y)/z - (N*z)/y) + 
   (-2/N - 2/(mxp1^2*N) - (8*N)/3 - (2*N)/mxp1^2 - (4*Nf)/3 + 4/(N*y) - 
     2/(mxp1*N*y) + (18*N)/y - (2*N)/(mxp1*y) + (2*myp1)/(N*z) + 
     (8*N)/(3*z) + (4*Nf)/(3*z) - (7*N)/(y*z) - (9*N*y)/z - (2*z)/(N*y) - 
     (9*N*z)/y)*Log[x] + (2/N - 4*N + (2*mzp1^2)/(N*y^2) + (9*mzp1^2*N)/y^2 - 
     (2*mzp1)/(N*y) - (6*N)/y + 1/(N*z^2) + (2*N)/z^2 - (2*y)/(N*z^2) - 
     (10*N*y)/z^2 + (2*y^2)/(N*z^2) + (9*N*y^2)/z^2 - (2*myp1)/(N*z) + 
     (6*N*y)/z + (6*N*z)/y)*Log[mxp1]*Log[x] + 
   (2/N - 2/(myp1^2*N) + 9*N - (2*y^2)/(myp1*N*x) - (8*N*y^2)/(myp1*x) - 
     (9*N)/(myp1*z) + (2*y)/(N*z) + (10*N*y)/(myp1*z) - (9*N*y^2)/(myp1*z))*
    Log[y] + (2/N + (2*y)/(N*x) + (8*N*y)/x + (2*y^2)/(N*x^2) + 
     (8*N*y^2)/x^2 + 1/(N*z^2) + (2*N)/z^2 - (2*y)/(N*z^2) - (10*N*y)/z^2 + 
     (2*y^2)/(N*z^2) + (9*N*y^2)/z^2 - (2*myp1)/(N*z) + (6*N*y)/z)*Log[myp1]*
    Log[y] + (-N^(-1) + 2*N - 1/(N*z^2) - (2*N)/z^2 + (2*y)/(N*z^2) + 
     (10*N*y)/z^2 - (2*y^2)/(N*z^2) - (9*N*y^2)/z^2 + (2*myp1)/(N*z) - 
     (6*N*y)/z)*Log[x]*Log[y] + (N - (2*mzp1)/(N*y) - (9*mzp1*N)/y - 
     (2*y)/(N*x) - (8*N*y)/x)*Log[z] + 
   (2/N + (2*mzp1^2)/(N*y^2) + (9*mzp1^2*N)/y^2 - (2*mzp1)/(N*y) - 
     (6*mzp1*N)/y + (2*y)/(N*x) + (8*N*y)/x + (2*y^2)/(N*x^2) + 
     (8*N*y^2)/x^2)*Log[mzp1]*Log[z] + 
   (-N^(-1) + 2*N - (2*mzp1^2)/(N*y^2) - (9*mzp1^2*N)/y^2 + (2*mzp1)/(N*y) + 
     (6*N)/y - (6*N*z)/y)*Log[x]*Log[z] + 
   (-N^(-1) - 2*N - (2*y)/(N*x) - (8*N*y)/x - (2*y^2)/(N*x^2) - 
     (8*N*y^2)/x^2)*Log[y]*Log[z] + (2/N - 4*N + (2*mzp1^2)/(N*y^2) + 
     (9*mzp1^2*N)/y^2 - (2*mzp1)/(N*y) - (6*N)/y + 1/(N*z^2) + (2*N)/z^2 - 
     (2*y)/(N*z^2) - (10*N*y)/z^2 + (2*y^2)/(N*z^2) + (9*N*y^2)/z^2 - 
     (2*myp1)/(N*z) + (6*N*y)/z + (6*N*z)/y)*PolyLog[2, x] + 
   (2/N + (2*y)/(N*x) + (8*N*y)/x + (2*y^2)/(N*x^2) + (8*N*y^2)/x^2 + 
     1/(N*z^2) + (2*N)/z^2 - (2*y)/(N*z^2) - (10*N*y)/z^2 + (2*y^2)/(N*z^2) + 
     (9*N*y^2)/z^2 - (2*myp1)/(N*z) + (6*N*y)/z)*PolyLog[2, y] + 
   (2/N + (2*mzp1^2)/(N*y^2) + (9*mzp1^2*N)/y^2 - (2*mzp1)/(N*y) - 
     (6*mzp1*N)/y + (2*y)/(N*x) + (8*N*y)/x + (2*y^2)/(N*x^2) + 
     (8*N*y^2)/x^2)*PolyLog[2, z], theta3Region1a2L -> 
  -6/N - 2*N + (((-44*I)/3)*N + ((8*I)/3)*Nf)*Pi + (32*myp1*N*z)/(81*y^2) - 
   (32*mzp1*N*z)/(81*y^2) + (32*N*z)/(81*y) - (32*N*z^2)/(81*y^2) + 
   Pi^2*(-1/2*1/N + N/3 + 1/(6*N*x) + N/(3*x) + 1/(6*N*y) + N/(3*y) + 
     (myp1*y)/(3*N*x^2) + (4*myp1*N*y)/(3*x^2) - y/(3*N*x) - (4*N*y)/(3*x) + 
     (myp1*y)/(3*N*z^2) + (3*myp1*N*y)/(2*z^2) + 1/(6*N*z) + N/(3*z) - 
     y/(3*N*z) - (N*y)/z + (mzp1*z)/(3*N*y^2) + (3*mzp1*N*z)/(2*y^2) - 
     z/(3*N*y) - (N*z)/y) + (-2/N - 2/(mxp1*N) + (14*N)/3 - (2*N)/mxp1 - 
     (8*Nf)/3 + (2*mzp1)/(N*y) + (9*mzp1*N)/y + (2*myp1)/(N*z) + 
     (9*myp1*N)/z)*Log[x] + (2/N - 4*N - 1/(N*y) - (2*N)/y - 
     (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 1/(N*z) - (2*N)/z + 
     (2*y)/(N*z) + (6*N*y)/z - (2*mzp1*z)/(N*y^2) - (9*mzp1*N*z)/y^2 + 
     (2*z)/(N*y) + (6*N*z)/y)*Log[mxp1]*Log[x] + 
   (2/N - 2/(myp1*N) + 9*N + (2*y)/(N*x) + (8*N*y)/x + (2*y)/(N*z) + 
     (9*N*y)/z)*Log[y] + (2/N - 1/(N*x) - (2*N)/x - (2*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (8*N*y)/x - (2*myp1*y)/(N*z^2) - 
     (9*myp1*N*y)/z^2 - 1/(N*z) - (2*N)/z + (2*y)/(N*z) + (6*N*y)/z)*
    Log[myp1]*Log[y] + (-N^(-1) + 2*N + (2*myp1*y)/(N*z^2) + 
     (9*myp1*N*y)/z^2 + 1/(N*z) + (2*N)/z - (2*y)/(N*z) - (6*N*y)/z)*Log[x]*
    Log[y] + (-2/(mzp1*N) + N + (2*myp1)/(N*x) + (8*N)/x - (8*N*y)/x + 
     (2*z)/(N*y) + (9*N*z)/y)*Log[z] + 
   (2/N - 1/(N*x) - (2*N)/x - 1/(N*y) - (2*N)/y - (2*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (8*N*y)/x - (2*mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/y^2 + (2*z)/(N*y) + (6*N*z)/y)*Log[mzp1]*Log[z] + 
   (-N^(-1) + 2*N + 1/(N*y) + (2*N)/y + (2*mzp1*z)/(N*y^2) + 
     (9*mzp1*N*z)/y^2 - (2*z)/(N*y) - (6*N*z)/y)*Log[x]*Log[z] + 
   (-N^(-1) - 2*N + 1/(N*x) + (2*N)/x + (2*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (2*y)/(N*x) - (8*N*y)/x)*Log[y]*Log[z] + 
   (2/N - 4*N - 1/(N*y) - (2*N)/y - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 
     1/(N*z) - (2*N)/z + (2*y)/(N*z) + (6*N*y)/z - (2*mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/y^2 + (2*z)/(N*y) + (6*N*z)/y)*PolyLog[2, x] + 
   (2/N - 1/(N*x) - (2*N)/x - (2*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + 
     (2*y)/(N*x) + (8*N*y)/x - (2*myp1*y)/(N*z^2) - (9*myp1*N*y)/z^2 - 
     1/(N*z) - (2*N)/z + (2*y)/(N*z) + (6*N*y)/z)*PolyLog[2, y] + 
   (2/N - 1/(N*x) - (2*N)/x - 1/(N*y) - (2*N)/y - (2*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (8*N*y)/x - (2*mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/y^2 + (2*z)/(N*y) + (6*N*z)/y)*PolyLog[2, z], 
 tau1Region1a2L -> -2/N + Pi*((((-22*I)/3)*N)/mzp1 + (((4*I)/3)*Nf)/mzp1 + 
     (((22*I)/3)*myp1*N)/x - (((4*I)/3)*myp1*Nf)/x) - (2*N*y)/mxp1 + 
   Pi^3*((((22*I)/9)*myp1^2*N*y)/x^3 - (((4*I)/9)*myp1^2*Nf*y)/x^3 - 
     (((22*I)/9)*myp1*N*y)/x^2 + (((4*I)/9)*myp1*Nf*y)/x^2 + 
     (((11*I)/9)*N*y)/x - (((2*I)/9)*Nf*y)/x) + (2*z)/(mxp1*N) - 
   (16*N*z)/(81*y^2) + (16*myp1*N*z)/(81*y^2) + (16*N*z)/(81*y) + 
   Pi^2*(-N^(-1) - 1/(mzp1*N) + (17*N)/6 + N/(2*mzp1^2) - (5*N)/(3*mzp1) + 
     1/(6*N*x^2) + (17*N)/(6*x^2) + 13/(6*N*x) + N/(2*x) - 1/(3*N*y) + 
     1/(2*mzp1*N*y) - (7*N)/(6*y) + (19*N)/(6*mzp1*y) - 1/(2*N*x*y) - 
     (37*N)/(12*x*y) + y/(mzp1^2*N) + y/(2*mzp1*N) + (5*N*y)/(2*mzp1^2) - 
     (17*N*y)/(12*mzp1) + (2*myp1^2*y)/(3*N*x^3) + (19*myp1^2*N*y)/(3*x^3) - 
     (5*y)/(6*N*x^2) - (55*N*y)/(6*x^2) - (7*y)/(3*N*x) + (13*N*y)/(6*x) - 
     y^2/(mzp1^3*N) + y^2/(6*mzp1^2*N) - (9*N*y^2)/(2*mzp1^3) + 
     (3*N*y^2)/(4*mzp1^2) + (2*y^2)/(3*N*x^2) + (19*N*y^2)/(3*x^2) - 
     (myp1*y)/(6*N*z^2) - (3*myp1*N*y)/(4*z^2) - y/(2*N*z) + 
     (17*N*y)/(12*z) + z/(3*N*y) + (3*N*z)/(2*y)) + 
   Pi^4*(2/(15*N) - 2/(15*N*x) + (31*y)/(30*N*x^3) + 
     (23*myp1^2*N*y)/(15*x^3) - (46*y)/(45*N*x^2) - (23*myp1*N*y)/(15*x^2) + 
     (23*y)/(45*N*x) + (23*N*y)/(30*x) - (31*y^2)/(15*N*x^3) + 
     (46*y^2)/(45*N*x^2) + (31*y^3)/(30*N*x^3) - (4*z)/(15*N*x^2) + 
     (2*z)/(5*N*x) - (2*mzp1*z^2)/(15*N*x^3) + (2*z^2)/(5*N*x^2)) + 
   (4*G[0, 0, 1, mzp1, y])/N - (4*G[0, 0, 1, mzp1, y])/(N*x) + 
   (8*y*G[0, 0, 1, mzp1, y])/(N*x^3) + (28*myp1^2*N*y*G[0, 0, 1, mzp1, y])/
    x^3 - (28*myp1*N*y*G[0, 0, 1, mzp1, y])/x^2 + 
   (14*N*y*G[0, 0, 1, mzp1, y])/x - (16*y^2*G[0, 0, 1, mzp1, y])/(N*x^3) + 
   (8*y^3*G[0, 0, 1, mzp1, y])/(N*x^3) - (8*z*G[0, 0, 1, mzp1, y])/(N*x^2) + 
   (12*z*G[0, 0, 1, mzp1, y])/(N*x) - (4*mzp1*z^2*G[0, 0, 1, mzp1, y])/
    (N*x^3) + (12*z^2*G[0, 0, 1, mzp1, y])/(N*x^2) + 
   (8*myp1^2*y*G[0, 1, 0, mzp1, y])/(N*x^3) + 
   (8*myp1^2*N*y*G[0, 1, 0, mzp1, y])/x^3 - (4*myp1*y*G[0, 1, 0, mzp1, y])/
    (N*x^2) - (8*myp1*N*y*G[0, 1, 0, mzp1, y])/x^2 + 
   (2*y*G[0, 1, 0, mzp1, y])/(N*x) + (4*N*y*G[0, 1, 0, mzp1, y])/x + 
   (4*G[0, 1, 1, mzp1, y])/N - (4*G[0, 1, 1, mzp1, y])/(N*x) - 
   (12*myp1^2*N*y*G[0, 1, 1, mzp1, y])/x^3 + 
   (12*myp1*N*y*G[0, 1, 1, mzp1, y])/x^2 - (6*N*y*G[0, 1, 1, mzp1, y])/x - 
   (8*z*G[0, 1, 1, mzp1, y])/(N*x^2) + (12*z*G[0, 1, 1, mzp1, y])/(N*x) - 
   (4*mzp1*z^2*G[0, 1, 1, mzp1, y])/(N*x^3) + (12*z^2*G[0, 1, 1, mzp1, y])/
    (N*x^2) + (4*G[0, 1, mzp1, 1, y])/N - (4*G[0, 1, mzp1, 1, y])/(N*x) + 
   (4*y*G[0, 1, mzp1, 1, y])/(N*x^3) + (8*myp1^2*N*y*G[0, 1, mzp1, 1, y])/
    x^3 - (4*y*G[0, 1, mzp1, 1, y])/(N*x^2) - 
   (8*myp1*N*y*G[0, 1, mzp1, 1, y])/x^2 + (2*y*G[0, 1, mzp1, 1, y])/(N*x) + 
   (4*N*y*G[0, 1, mzp1, 1, y])/x - (8*y^2*G[0, 1, mzp1, 1, y])/(N*x^3) + 
   (4*y^2*G[0, 1, mzp1, 1, y])/(N*x^2) + (4*y^3*G[0, 1, mzp1, 1, y])/
    (N*x^3) - (8*z*G[0, 1, mzp1, 1, y])/(N*x^2) + 
   (12*z*G[0, 1, mzp1, 1, y])/(N*x) - (4*mzp1*z^2*G[0, 1, mzp1, 1, y])/
    (N*x^3) + (12*z^2*G[0, 1, mzp1, 1, y])/(N*x^2) - 
   (8*myp1^2*y*G[0, 1, -z, mzp1, y])/(N*x^3) + 
   (8*myp1*y*G[0, 1, -z, mzp1, y])/(N*x^2) - (4*y*G[0, 1, -z, mzp1, y])/
    (N*x) - (8*myp1^2*y*G[0, mzp1, -z, mzp1, y])/(N*x^3) + 
   (8*myp1*y*G[0, mzp1, -z, mzp1, y])/(N*x^2) - (4*y*G[0, mzp1, -z, mzp1, y])/
    (N*x) - (8*myp1^2*y*G[0, -z, 1, mzp1, y])/(N*x^3) + 
   (8*myp1*y*G[0, -z, 1, mzp1, y])/(N*x^2) - (4*y*G[0, -z, 1, mzp1, y])/
    (N*x) - (8*myp1^2*y*G[0, -z, mzp1, 1, y])/(N*x^3) + 
   (8*myp1*y*G[0, -z, mzp1, 1, y])/(N*x^2) - (4*y*G[0, -z, mzp1, 1, y])/
    (N*x) + (8*myp1^2*y*G[1, mzp1, -z, mzp1, y])/(N*x^3) - 
   (8*myp1*y*G[1, mzp1, -z, mzp1, y])/(N*x^2) + (4*y*G[1, mzp1, -z, mzp1, y])/
    (N*x) + Pi^2*((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + (2*y)/(N*x))*
    Log[mxp1]*Log[mzp1] + ((-8*myp1^2*y)/(3*N*x^3) + (8*myp1*y)/(3*N*x^2) - 
     (4*y)/(3*N*x))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*(4/(3*N) - 4/(3*N*x) + (2*y)/(N*x^3) - (2*myp1^2*N*y)/x^3 - 
     (4*y)/(3*N*x^2) + (2*myp1*N*y)/x^2 + (2*y)/(3*N*x) - (N*y)/x - 
     (4*y^2)/(N*x^3) + (4*y^2)/(3*N*x^2) + (2*y^3)/(N*x^3) - 
     (8*z)/(3*N*x^2) + (4*z)/(N*x) - (4*mzp1*z^2)/(3*N*x^3) + 
     (4*z^2)/(N*x^2))*Log[myp1]*Log[mzp1] + 
   ((-4*myp1^2*y)/(N*x^3) + (4*myp1*y)/(N*x^2) - (2*y)/(N*x))*Log[mxp1]^2*
    Log[myp1]*Log[mzp1] + ((-4*myp1^2*y)/(N*x^3) + (4*myp1*y)/(N*x^2) - 
     (2*y)/(N*x))*Log[mxp1]*Log[myp1]^2*Log[mzp1] + 
   ((-8*myp1^2*y)/(3*N*x^3) + (8*myp1*y)/(3*N*x^2) - (4*y)/(3*N*x))*
    Log[myp1]^3*Log[mzp1] + Pi^2*(-((myp1^2*y)/(N*x^3)) - 
     (5*myp1^2*N*y)/(3*x^3) + (myp1*y)/(N*x^2) + (5*myp1*N*y)/(3*x^2) - 
     y/(2*N*x) - (5*N*y)/(6*x))*Log[mzp1]^2 + 
   ((-4*myp1^2*y)/(N*x^3) + (4*myp1*y)/(N*x^2) - (2*y)/(N*x))*Log[mxp1]^2*
    Log[mzp1]^2 + ((-4*myp1^2*y)/(N*x^3) + (4*myp1*y)/(N*x^2) - (2*y)/(N*x))*
    Log[mxp1]*Log[mzp1]^3 + Pi^2*(-1/3*1/(mzp1^2*N) - 2/(3*mzp1*N) + 
     (2*N)/(3*mzp1^2) + 2/(3*N*x^2) - (4*N)/(3*x^2) + 2/(3*N*x) + 
     1/(3*mzp1*N*y) - (2*N)/(3*mzp1*y) - 1/(3*N*x*y) + (2*N)/(3*x*y) + 
     y/(mzp1^3*N) + (5*N*y)/(2*mzp1^3) - (8*N*y)/(3*mzp1^2) - 
     (4*myp1^2*N*y)/(9*x^3) + (4*myp1^2*Nf*y)/(9*x^3) - (2*y)/(N*x^2) + 
     (16*N*y)/(9*x^2) - (4*myp1*Nf*y)/(9*x^2) - (2*y)/(3*N*x) - 
     (2*N*y)/(9*x) + (2*Nf*y)/(9*x) - y^2/(mzp1^4*N) + (2*y^2)/(3*mzp1^3*N) - 
     (9*N*y^2)/(2*mzp1^4) + (3*N*y^2)/mzp1^3 + (4*y^2)/(3*N*x^2) - 
     (4*N*y^2)/(9*x^2))*Log[x] + (6/N - 3/(mzp1^2*N) + 1/(mzp1*N) - 17*N - 
     (3*N)/(2*mzp1^2) + (5*N)/mzp1 + 8/(N*x^2) - (8*myp1)/(N*x) + 2/(N*y) + 
     2/(mzp1*N*y) + (7*N)/y - N/(2*mzp1*y) - 2/(N*x*y) + (6*y)/(mzp1^3*N) - 
     (10*y)/(mzp1^2*N) - (3*y)/(mzp1*N) + (27*N*y)/mzp1^3 - (33*N*y)/mzp1^2 + 
     (17*N*y)/(2*mzp1) - (8*y)/(N*x^2) + (6*y^2)/(mzp1^3*N) - 
     y^2/(mzp1^2*N) + (27*N*y^2)/mzp1^3 - (9*N*y^2)/(2*mzp1^2) + 
     (myp1*y)/(N*z^2) + (9*myp1*N*y)/(2*z^2) + (3*y)/(N*z) - (17*N*y)/(2*z) - 
     (2*z)/(N*y) - (9*N*z)/y)*Log[mxp1]*Log[x] + 
   Pi^2*(-2/(3*N) + 2/(3*N*x) + (4*y)/(3*N*x^3) + (2*myp1^2*N*y)/x^3 - 
     (4*y)/(3*N*x^2) - (2*myp1*N*y)/x^2 + (2*y)/(3*N*x) + (N*y)/x - 
     (8*y^2)/(3*N*x^3) + (4*y^2)/(3*N*x^2) + (4*y^3)/(3*N*x^3) + 
     (4*z)/(3*N*x^2) - (2*z)/(N*x) + (2*mzp1*z^2)/(3*N*x^3) - 
     (2*z^2)/(N*x^2))*Log[myp1]*Log[x] + 
   Pi^2*((2*myp1^2*y)/(3*N*x^3) + (10*myp1^2*N*y)/(3*x^3) - 
     (2*myp1*y)/(3*N*x^2) - (10*myp1*N*y)/(3*x^2) + y/(3*N*x) + 
     (5*N*y)/(3*x))*Log[mzp1]*Log[x] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[myp1]*Log[mzp1]*Log[x] + ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + 
     (2*y)/(N*x))*Log[myp1]^2*Log[mzp1]*Log[x] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[mzp1]^2*Log[x] + Pi^2*((myp1^2*y)/(3*N*x^3) - (myp1*y)/(3*N*x^2) + 
     y/(6*N*x))*Log[x]^2 + (-1/2*1/(mzp1^2*N) - 1/(3*mzp1*N) + N/(3*mzp1^2) + 
     4/(3*N*x^2) + 1/(2*mzp1*N*y) - N/(3*mzp1*y) - 2/(3*N*x*y) + 
     y/(mzp1^3*N) + (5*N*y)/(2*mzp1^3) - (8*N*y)/(3*mzp1^2) - (4*y)/(N*x^2) + 
     (4*y)/(3*N*x) - y^2/(mzp1^4*N) + (2*y^2)/(3*mzp1^3*N) - 
     (9*N*y^2)/(2*mzp1^4) + (3*N*y^2)/mzp1^3 + (8*y^2)/(3*N*x^2))*Log[x]^3 + 
   ((4*myp1^2*y)/(3*N*x^3) - (4*myp1*y)/(3*N*x^2) + (2*y)/(3*N*x))*Log[myp1]*
    Log[x]^3 + ((-4*myp1^2*y)/(3*N*x^3) + (4*myp1*y)/(3*N*x^2) - 
     (2*y)/(3*N*x))*Log[mzp1]*Log[x]^3 + 
   ((myp1^2*y)/(6*N*x^3) - (myp1*y)/(6*N*x^2) + y/(12*N*x))*Log[x]^4 + 
   Pi^2*(1/(6*mzp1^2*N) + 1/(mzp1*N) + N/mzp1^2 - 4/(3*N*x) - 
     1/(6*mzp1*N*y) - N/(mzp1*y) + (2*myp1^2*N*y)/x^3 + (myp1*y)/(3*N*x^2) - 
     (11*myp1*N*y)/(3*x^2) + (11*y)/(6*N*x) + (N*y)/(6*x))*Log[y] + 
   Pi*((((44*I)/3)*myp1*N*y)/x^2 - (((8*I)/3)*myp1*Nf*y)/x^2 - 
     (((22*I)/3)*N*y)/x + (((4*I)/3)*Nf*y)/x)*Log[y] + 
   Pi*((((-44*I)/3)*myp1^2*N*y)/x^3 + (((8*I)/3)*myp1^2*Nf*y)/x^3 + 
     (((44*I)/3)*myp1*N*y)/x^2 - (((8*I)/3)*myp1*Nf*y)/x^2 - 
     (((22*I)/3)*N*y)/x + (((4*I)/3)*Nf*y)/x)*Log[myp1]*Log[y] + 
   (3/(mzp1^2*N) + 5/(mzp1*N) + (3*N)/(2*mzp1^2) - (5*N)/mzp1 - 5/(N*x^2) - 
     (5*N)/x^2 - 5/(N*x) + (7*N)/x - 2/(mzp1*N*y) - (7*N)/(2*mzp1*y) + 
     2/(N*x*y) + (7*N)/(2*x*y) - (6*myp1*y)/(mzp1^3*N) - (2*y)/(mzp1^2*N) - 
     (3*y)/(mzp1*N) - (27*myp1*N*y)/mzp1^3 + (3*N*y)/mzp1^2 + 
     (17*N*y)/(2*mzp1) - (4*myp1^2*y)/(N*x^3) - (38*myp1^2*N*y)/x^3 + 
     (13*y)/(N*x^2) + (31*N*y)/x^2 + (7*y)/(N*x) - (8*N*y)/x - 
     y^2/(mzp1^2*N) - (9*N*y^2)/(2*mzp1^2) - (8*y^2)/(N*x^2) - 
     (26*N*y^2)/x^2 + (myp1*y)/(N*z^2) + (9*myp1*N*y)/(2*z^2) + (3*y)/(N*z) - 
     (17*N*y)/(2*z))*Log[myp1]*Log[y] + 
   Pi^2*(4/(3*N) - 4/(3*N*x) + (2*y)/(N*x^3) + (2*myp1^2*N*y)/(3*x^3) - 
     (2*y)/(N*x^2) - (2*myp1*N*y)/(3*x^2) + y/(N*x) + (N*y)/(3*x) - 
     (4*y^2)/(N*x^3) + (2*y^2)/(N*x^2) + (2*y^3)/(N*x^3) - (8*z)/(3*N*x^2) + 
     (4*z)/(N*x) - (4*mzp1*z^2)/(3*N*x^3) + (4*z^2)/(N*x^2))*Log[myp1]*
    Log[y] + (-2/(3*N) + (2*myp1)/(3*N*x) - (4*y)/(3*N*x^3) - 
     (14*myp1^2*N*y)/(3*x^3) + (4*y)/(3*N*x^2) + (14*myp1*N*y)/(3*x^2) - 
     (7*N*y)/(3*x) + (8*y^2)/(3*N*x^3) - (4*y^2)/(3*N*x^2) - 
     (4*y^3)/(3*N*x^3) + (4*z)/(3*N*x^2) - (2*z)/(N*x) + 
     (2*mzp1*z^2)/(3*N*x^3) - (2*z^2)/(N*x^2))*Log[myp1]^3*Log[y] + 
   Pi^2*((4*myp1^2*y)/(3*N*x^3) + (4*myp1^2*N*y)/(3*x^3) - 
     (2*myp1*y)/(3*N*x^2) - (4*myp1*N*y)/(3*x^2) + y/(3*N*x) + (2*N*y)/(3*x))*
    Log[mzp1]*Log[y] + ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + 
     (2*y)/(N*x))*Log[mxp1]^2*Log[mzp1]*Log[y] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[myp1]*Log[mzp1]*Log[y] + (-2/N + 2/(N*x) - (4*y)/(N*x^3) + 
     (2*myp1^2*N*y)/x^3 + (2*y)/(N*x^2) - (2*myp1*N*y)/x^2 - y/(N*x) + 
     (N*y)/x + (8*y^2)/(N*x^3) - (2*y^2)/(N*x^2) - (4*y^3)/(N*x^3) + 
     (4*z)/(N*x^2) - (6*z)/(N*x) + (2*mzp1*z^2)/(N*x^3) - (6*z^2)/(N*x^2))*
    Log[myp1]^2*Log[mzp1]*Log[y] + 
   ((-4*myp1^2*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 + (2*myp1*y)/(N*x^2) + 
     (4*myp1*N*y)/x^2 - y/(N*x) - (2*N*y)/x)*Log[myp1]*Log[mzp1]^2*Log[y] + 
   ((-8*myp1^2*y)/(3*N*x^3) - (8*myp1^2*N*y)/(3*x^3) + (4*myp1*y)/(3*N*x^2) + 
     (8*myp1*N*y)/(3*x^2) - (2*y)/(3*N*x) - (4*N*y)/(3*x))*Log[mzp1]^3*
    Log[y] + (-2/(mzp1*N) + 2/(N*x) - (2*N)/x + (6*y)/(mzp1^2*N) + 
     (3*y)/(mzp1*N) + (15*N*y)/mzp1^2 - (17*N*y)/(2*mzp1) + 
     (40*myp1*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) - (4*y)/(N*x) - 
     (20*N*y)/(3*x) - (4*Nf*y)/(3*x) - (6*y^2)/(mzp1^3*N) + y^2/(mzp1^2*N) - 
     (27*N*y^2)/mzp1^3 + (9*N*y^2)/(2*mzp1^2) - (myp1*y)/(N*z^2) - 
     (9*myp1*N*y)/(2*z^2) - (3*y)/(N*z) + (17*N*y)/(2*z))*Log[x]*Log[y] + 
   Pi^2*(-4/(3*N) + (4*myp1)/(3*N*x) - (8*y)/(3*N*x^3) - 
     (14*myp1^2*N*y)/(3*x^3) + (8*y)/(3*N*x^2) + (14*myp1*N*y)/(3*x^2) - 
     (7*N*y)/(3*x) + (16*y^2)/(3*N*x^3) - (8*y^2)/(3*N*x^2) - 
     (8*y^3)/(3*N*x^3) + (8*z)/(3*N*x^2) - (4*z)/(N*x) + 
     (4*mzp1*z^2)/(3*N*x^3) - (4*z^2)/(N*x^2))*Log[x]*Log[y] + 
   ((4*N)/x^2 - (2*N)/(x*y) + (8*myp1^2*N*y)/(3*x^3) - 
     (8*myp1^2*Nf*y)/(3*x^3) + (4*myp1*y)/(N*x^2) - (8*N*y)/(3*x^2) + 
     (8*myp1*Nf*y)/(3*x^2) + (2*y)/(N*x) - (2*N*y)/(3*x) - (4*Nf*y)/(3*x) - 
     (4*N*y^2)/(3*x^2))*Log[myp1]*Log[x]*Log[y] + 
   (2/N - 2/(N*x) - (6*myp1^2*N*y)/x^3 + (6*myp1*N*y)/x^2 - (3*N*y)/x - 
     (4*z)/(N*x^2) + (6*z)/(N*x) - (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*
    Log[myp1]^2*Log[x]*Log[y] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - 
     (4*y)/(N*x))*Log[mxp1]*Log[mzp1]*Log[x]*Log[y] + 
   ((4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - (2*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + y/(N*x) + (2*N*y)/x)*Log[mzp1]^2*Log[x]*Log[y] + 
   (2/(mzp1*N) + (2*N)/mzp1^2 + 1/(N*x^2) - 3/(N*x) - (2*N)/(mzp1*y) - 
     1/(2*N*x*y) + (6*myp1^2*N*y)/x^3 - (5*y)/(N*x^2) - (6*myp1*N*y)/x^2 + 
     (6*y)/(N*x) - (N*y)/x + (4*y^2)/(N*x^2))*Log[x]^2*Log[y] + 
   (2/N - 2/(N*x) + (6*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - (6*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (3*y)/(N*x) + (2*N*y)/x - (12*y^2)/(N*x^3) + 
     (6*y^2)/(N*x^2) + (6*y^3)/(N*x^3) - (4*z)/(N*x^2) + (6*z)/(N*x) - 
     (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*Log[myp1]*Log[x]^2*Log[y] + 
   (-2/(3*N) + 2/(3*N*x) - (2*y)/(3*N*x^3) + (10*myp1^2*N*y)/(3*x^3) + 
     (2*y)/(3*N*x^2) - (10*myp1*N*y)/(3*x^2) - y/(3*N*x) + (5*N*y)/(3*x) + 
     (4*y^2)/(3*N*x^3) - (2*y^2)/(3*N*x^2) - (2*y^3)/(3*N*x^3) + 
     (4*z)/(3*N*x^2) - (2*z)/(N*x) + (2*mzp1*z^2)/(3*N*x^3) - 
     (2*z^2)/(N*x^2))*Log[x]^3*Log[y] + 
   ((-2*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (3*y)/(2*N*x) + (9*N*y)/(2*x))*
    Log[y]^2 + Pi^2*(2/(3*N) - 2/(3*N*x) + (3*myp1^2*N*y)/x^3 - y/(3*N*x^2) - 
     (3*myp1*N*y)/x^2 + y/(6*N*x) + (3*N*y)/(2*x) + y^2/(3*N*x^2) - 
     (4*z)/(3*N*x^2) + (2*z)/(N*x) - (2*mzp1*z^2)/(3*N*x^3) + 
     (2*z^2)/(N*x^2))*Log[y]^2 + ((6*myp1^2*N*y)/x^3 - (5*myp1*y)/(N*x^2) - 
     (5*myp1*N*y)/x^2 + y/(2*N*x) + (3*N*y)/(2*x))*Log[myp1]*Log[y]^2 + 
   ((4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - (2*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + y/(N*x) + (2*N*y)/x)*Log[myp1]^2*Log[y]^2 + 
   ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + (2*y)/(N*x))*Log[mxp1]*
    Log[mzp1]*Log[y]^2 + ((8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*
    Log[myp1]*Log[mzp1]*Log[y]^2 + 
   ((4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - (2*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + y/(N*x) + (2*N*y)/x)*Log[mzp1]^2*Log[y]^2 + 
   (-2/(mzp1*N) - (2*N)/mzp1^2 - 1/(N*x^2) + 3/(N*x) + (2*N)/(mzp1*y) + 
     1/(2*N*x*y) - (6*myp1^2*N*y)/x^3 + (7*y)/(N*x^2) + (4*myp1*N*y)/x^2 - 
     (5*y)/(N*x) + (2*N*y)/x - (6*y^2)/(N*x^2))*Log[x]*Log[y]^2 + 
   ((-6*myp1^2*y)/(N*x^3) - (2*myp1^2*N*y)/x^3 + (6*myp1*y)/(N*x^2) + 
     (2*myp1*N*y)/x^2 - (3*y)/(N*x) - (N*y)/x)*Log[myp1]*Log[x]*Log[y]^2 + 
   ((-8*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (2*y)/(N*x) - (4*N*y)/x)*Log[mzp1]*Log[x]*Log[y]^2 + 
   (2/N - 2/(N*x) + (3*y)/(N*x^3) - (2*myp1^2*N*y)/x^3 - y/(N*x^2) + 
     (2*myp1*N*y)/x^2 + y/(2*N*x) - (N*y)/x - (6*y^2)/(N*x^3) + y^2/(N*x^2) + 
     (3*y^3)/(N*x^3) - (4*z)/(N*x^2) + (6*z)/(N*x) - (2*mzp1*z^2)/(N*x^3) + 
     (6*z^2)/(N*x^2))*Log[x]^2*Log[y]^2 + 
   (2/(3*mzp1*N) + (2*N)/(3*mzp1^2) + 1/(3*N*x^2) - 1/(N*x) - 
     (2*N)/(3*mzp1*y) - 1/(6*N*x*y) + (2*myp1^2*N*y)/x^3 - (5*y)/(3*N*x^2) - 
     (2*myp1*N*y)/x^2 + (2*y)/(N*x) - (N*y)/(3*x) + (4*y^2)/(3*N*x^2))*
    Log[y]^3 + (2/(3*N) - 2/(3*N*x) - (2*y)/(3*N*x^3) - (4*myp1^2*N*y)/x^3 - 
     (2*y)/(3*N*x^2) + (4*myp1*N*y)/x^2 + y/(3*N*x) - (2*N*y)/x + 
     (4*y^2)/(3*N*x^3) + (2*y^2)/(3*N*x^2) - (2*y^3)/(3*N*x^3) - 
     (4*z)/(3*N*x^2) + (2*z)/(N*x) - (2*z^2)/(3*N*x^3) + (2*z^2)/(N*x^2) + 
     (2*z^3)/(3*N*x^3))*Log[myp1]*Log[y]^3 + 
   (-2/N + 2/(N*x) + (2*y)/(3*N*x^3) + (10*myp1^2*N*y)/(3*x^3) - 
     (2*y)/(3*N*x^2) - (10*myp1*N*y)/(3*x^2) + y/(3*N*x) + (5*N*y)/(3*x) - 
     (4*y^2)/(3*N*x^3) + (2*y^2)/(3*N*x^2) + (2*y^3)/(3*N*x^3) + 
     (4*z)/(N*x^2) - (6*z)/(N*x) + (2*mzp1*z^2)/(N*x^3) - (6*z^2)/(N*x^2))*
    Log[x]*Log[y]^3 + (2/(3*N) - 2/(3*N*x) - y/(2*N*x^3) - 
     (myp1^2*N*y)/(3*x^3) + y/(3*N*x^2) + (myp1*N*y)/(3*x^2) - y/(6*N*x) - 
     (N*y)/(6*x) + y^2/(N*x^3) - y^2/(3*N*x^2) - y^3/(2*N*x^3) - 
     (4*z)/(3*N*x^2) + (2*z)/(N*x) - (2*mzp1*z^2)/(3*N*x^3) + 
     (2*z^2)/(N*x^2))*Log[y]^4 + Pi*((((-22*I)/3)*N)/mzp1^2 + 
     (((4*I)/3)*Nf)/mzp1^2 + (((44*I)/3)*myp1^2*N)/x^2 - 
     (((8*I)/3)*myp1^2*Nf)/x^2 + (((22*I)/3)*N)/(mzp1*y) - 
     (((4*I)/3)*Nf)/(mzp1*y) - (((22*I)/3)*N)/(x*y) + (((4*I)/3)*Nf)/(x*y) + 
     (((22*I)/3)*N*y)/x - (((4*I)/3)*Nf*y)/x)*Log[z] + 
   Pi^2*(-1/6*1/(mzp1^2*N) + 1/(3*mzp1*N) + (4*N)/(3*mzp1^2) + 2/(3*N*x^2) - 
     (4*N)/(3*x^2) - 2/(3*N*x) + 1/(6*mzp1*N*y) - (4*N)/(3*mzp1*y) - 
     1/(3*N*x*y) + (2*N)/(3*x*y) - (7*y)/(3*N*x^2) + (3*N*y)/x^2 + 
     (3*y)/(2*N*x) - (7*N*y)/(6*x) + (5*y^2)/(3*N*x^2) - (5*N*y^2)/(3*x^2))*
    Log[z] + Pi^2*((-10*myp1^2*y)/(3*N*x^3) - (2*myp1^2*N*y)/x^3 + 
     (10*myp1*y)/(3*N*x^2) + (2*myp1*N*y)/x^2 - (5*y)/(3*N*x) - (N*y)/x)*
    Log[mzp1]*Log[z] + Pi*((((-44*I)/3)*myp1^2*N*y)/x^3 + 
     (((8*I)/3)*myp1^2*Nf*y)/x^3 + (((44*I)/3)*myp1*N*y)/x^2 - 
     (((8*I)/3)*myp1*Nf*y)/x^2 - (((22*I)/3)*N*y)/x + (((4*I)/3)*Nf*y)/x)*
    Log[mzp1]*Log[z] + (6/N + 4/(mzp1*N) - 17*N - (3*N)/mzp1^2 + 
     (10*N)/mzp1 - myp1/(N*x^2) - (17*N)/x^2 - (11*myp1)/(N*x) - (5*N)/x + 
     2/(N*y) - 3/(mzp1*N*y) + (7*N)/y - (19*N)/(mzp1*y) + 3/(N*x*y) + 
     (37*N)/(2*x*y) - (4*myp1^2*y)/(N*x^3) - (38*myp1^2*N*y)/x^3 + 
     (67*N*y)/x^2 - (20*N*y)/x - (50*N*y^2)/x^2 - (2*z)/(N*y) - (9*N*z)/y)*
    Log[mzp1]*Log[z] + ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + 
     (2*y)/(N*x))*Log[mxp1]^2*Log[mzp1]*Log[z] + 
   ((-4*myp1^2*N*y)/x^3 + (2*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 - y/(N*x) - 
     (2*N*y)/x)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[mzp1]^2*Log[z] + (-2/N + 2/(N*x) + (2*y)/(N*x^3) - 
     (4*myp1^2*N*y)/x^3 - (2*y)/(N*x^2) + (4*myp1*N*y)/x^2 + y/(N*x) - 
     (2*N*y)/x - (4*y^2)/(N*x^3) + (2*y^2)/(N*x^2) + (2*y^3)/(N*x^3) + 
     (4*z)/(N*x^2) - (6*z)/(N*x) + (2*z^2)/(N*x^3) - (6*z^2)/(N*x^2) - 
     (2*z^3)/(N*x^3))*Log[myp1]*Log[mzp1]^2*Log[z] + 
   ((10*myp1^2*y)/(3*N*x^3) + (22*myp1^2*N*y)/(3*x^3) - (2*myp1*y)/(N*x^2) - 
     (22*myp1*N*y)/(3*x^2) + y/(N*x) + (11*N*y)/(3*x))*Log[mzp1]^3*Log[z] + 
   Pi^2*((-2*myp1^2*y)/(3*N*x^3) - (8*myp1^2*N*y)/(3*x^3) + 
     (8*myp1*N*y)/(3*x^2) - (4*N*y)/(3*x))*Log[x]*Log[z] + 
   (-6/N + 1/(mzp1*N) + 17*N - (7*N)/(6*mzp1^2) - (7*N)/mzp1 - 
     (4*Nf)/(3*mzp1^2) + (40*myp1^2*N)/(3*x^2) + (8*myp1^2*Nf)/(3*x^2) + 
     6/(N*x) + (2*N)/x - 2/(N*y) + 2/(mzp1*N*y) - (7*N)/y + 
     (55*N)/(6*mzp1*y) + (4*Nf)/(3*mzp1*y) - 2/(N*x*y) - (26*N)/(3*x*y) - 
     (4*Nf)/(3*x*y) - (4*y)/(N*x) + (20*N*y)/(3*x) + (4*Nf*y)/(3*x) + 
     (2*z)/(N*y) + (9*N*z)/y)*Log[x]*Log[z] + 
   (-(1/(mzp1^2*N)) + 2/(mzp1*N) - (2*N)/mzp1^2 + (4*myp1^2)/(N*x^2) + 
     (8*N)/x^2 - 4/(N*x) + 1/(mzp1*N*y) + (2*N)/(mzp1*y) - 2/(N*x*y) - 
     (4*N)/(x*y) + (8*myp1^2*N*y)/(3*x^3) - (8*myp1^2*Nf*y)/(3*x^3) - 
     (44*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) + (6*y)/(N*x) + 
     (10*N*y)/(3*x) - (4*Nf*y)/(3*x) + (20*N*y^2)/(3*x^2))*Log[mzp1]*Log[x]*
    Log[z] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*
    Log[mxp1]*Log[mzp1]*Log[x]*Log[z] + 
   ((-16*myp1^2*y)/(N*x^3) + (16*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[myp1]*
    Log[mzp1]*Log[x]*Log[z] + ((-8*myp1^2*y)/(N*x^3) - (16*myp1^2*N*y)/x^3 + 
     (6*myp1*y)/(N*x^2) + (16*myp1*N*y)/x^2 - (3*y)/(N*x) - (8*N*y)/x)*
    Log[mzp1]^2*Log[x]*Log[z] + (3/(2*mzp1^2*N) + 1/(mzp1*N) - N/mzp1^2 - 
     4/(N*x^2) - 3/(2*mzp1*N*y) + N/(mzp1*y) + 2/(N*x*y) - (3*y)/(mzp1^3*N) - 
     (15*N*y)/(2*mzp1^3) + (8*N*y)/mzp1^2 + (12*y)/(N*x^2) - (4*y)/(N*x) + 
     (3*y^2)/(mzp1^4*N) - (2*y^2)/(mzp1^3*N) + (27*N*y^2)/(2*mzp1^4) - 
     (9*N*y^2)/mzp1^3 - (8*y^2)/(N*x^2))*Log[x]^2*Log[z] + 
   ((-4*myp1^2*y)/(N*x^3) + (4*myp1*y)/(N*x^2) - (2*y)/(N*x))*Log[myp1]*
    Log[x]^2*Log[z] + ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + 
     (2*y)/(N*x))*Log[mzp1]*Log[x]^2*Log[z] + 
   ((-2*myp1^2*y)/(3*N*x^3) + (2*myp1*y)/(3*N*x^2) - y/(3*N*x))*Log[x]^3*
    Log[z] + (2*myp1^2*Pi^2*y*Log[y]*Log[z])/(3*N*x^3) + 
   Pi*((((44*I)/3)*myp1^2*N*y)/x^3 - (((8*I)/3)*myp1^2*Nf*y)/x^3 - 
     (((44*I)/3)*myp1*N*y)/x^2 + (((8*I)/3)*myp1*Nf*y)/x^2 + 
     (((22*I)/3)*N*y)/x - (((4*I)/3)*Nf*y)/x)*Log[y]*Log[z] + 
   (-5/(mzp1*N) + (7*N)/(2*mzp1^2) + (3*N)/mzp1 + 1/(N*x^2) - (7*N)/x^2 + 
     5/(N*x) - N/x + 1/(mzp1*N*y) - (3*N)/(2*mzp1*y) - 1/(N*x*y) + 
     (3*N)/(2*x*y) + (4*myp1^2*y)/(N*x^3) + (38*myp1^2*N*y)/x^3 - 
     (5*y)/(N*x^2) - (31*N*y)/x^2 - (6*y)/(N*x) + (13*N*y)/x + 
     (4*y^2)/(N*x^2) + (38*N*y^2)/x^2)*Log[y]*Log[z] + 
   ((-4*N)/x^2 + (2*N)/(x*y) + (6*myp1*y)/(N*x^2) + (6*N*y)/x^2 - 
     (3*y)/(N*x) + (N*y)/x - (2*N*y^2)/x^2)*Log[myp1]*Log[y]*Log[z] + 
   (2/N - (2*myp1)/(N*x) + (4*y)/(N*x^3) + (14*myp1^2*N*y)/x^3 - 
     (4*y)/(N*x^2) - (14*myp1*N*y)/x^2 + (7*N*y)/x - (8*y^2)/(N*x^3) + 
     (4*y^2)/(N*x^2) + (4*y^3)/(N*x^3) - (4*z)/(N*x^2) + (6*z)/(N*x) - 
     (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*Log[myp1]^2*Log[y]*Log[z] + 
   (-(1/(mzp1^2*N)) - 2/(mzp1*N) - (2*N)/mzp1^2 + 2/(N*x^2) + 2/(N*x) + 
     1/(mzp1*N*y) + (2*N)/(mzp1*y) - 1/(N*x*y) - (8*y)/(N*x^2) - 
     (2*myp1*N*y)/x^2 + (3*y)/(N*x) + (3*N*y)/x + (6*y^2)/(N*x^2))*Log[mzp1]*
    Log[y]*Log[z] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - 
     (4*y)/(N*x))*Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   ((8*myp1^2*y)/(N*x^3) + (16*myp1^2*N*y)/x^3 - (8*myp1*y)/(N*x^2) - 
     (16*myp1*N*y)/x^2 + (4*y)/(N*x) + (8*N*y)/x)*Log[myp1]*Log[mzp1]*Log[y]*
    Log[z] + (2/N - 2/(N*x) + (6*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - 
     (6*y)/(N*x^2) - (4*myp1*N*y)/x^2 + (3*y)/(N*x) + (2*N*y)/x - 
     (12*y^2)/(N*x^3) + (6*y^2)/(N*x^2) + (6*y^3)/(N*x^3) - (4*z)/(N*x^2) + 
     (6*z)/(N*x) - (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*Log[mzp1]^2*Log[y]*
    Log[z] + (-2/(mzp1^2*N) - 8/(mzp1*N) - (4*N)/mzp1^2 + 2/(N*x^2) + 
     10/(N*x) + 2/(mzp1*N*y) + (4*N)/(mzp1*y) - 1/(N*x*y) + 
     (6*y)/(mzp1^3*N) + (15*N*y)/mzp1^3 - (16*N*y)/mzp1^2 - 
     (44*myp1^2*N*y)/(3*x^3) + (8*myp1^2*Nf*y)/(3*x^3) - (2*y)/(N*x^2) + 
     (44*myp1*N*y)/(3*x^2) - (8*myp1*Nf*y)/(3*x^2) - (16*y)/(N*x) + 
     (2*N*y)/(3*x) + (4*Nf*y)/(3*x) - (6*y^2)/(mzp1^4*N) + 
     (4*y^2)/(mzp1^3*N) - (27*N*y^2)/mzp1^4 + (18*N*y^2)/mzp1^3)*Log[x]*
    Log[y]*Log[z] + (-4/N + 4/(N*x) - (8*y)/(N*x^3) - (12*myp1^2*N*y)/x^3 + 
     (12*y)/(N*x^2) + (12*myp1*N*y)/x^2 - (6*y)/(N*x) - (6*N*y)/x + 
     (16*y^2)/(N*x^3) - (12*y^2)/(N*x^2) - (8*y^3)/(N*x^3) + (8*z)/(N*x^2) - 
     (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*Log[myp1]*Log[x]*
    Log[y]*Log[z] + ((8*myp1^2*N*y)/x^3 - (8*myp1*N*y)/x^2 + (4*N*y)/x)*
    Log[mzp1]*Log[x]*Log[y]*Log[z] + (2/N - (2*myp1)/(N*x) + (4*y)/(N*x^3) - 
     (4*myp1^2*N*y)/x^3 - (4*y)/(N*x^2) + (4*myp1*N*y)/x^2 - (2*N*y)/x - 
     (8*y^2)/(N*x^3) + (4*y^2)/(N*x^2) + (4*y^3)/(N*x^3) - (4*z)/(N*x^2) + 
     (6*z)/(N*x) - (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*Log[x]^2*Log[y]*
    Log[z] + (2/(mzp1*N) + (2*N)/mzp1^2 + myp1^2/(N*x^2) - 3/(N*x) - 
     (2*N)/(mzp1*y) - 1/(2*N*x*y) + (myp1*N*y)/x^2 + (9*y)/(2*N*x) - 
     (7*N*y)/(2*x))*Log[y]^2*Log[z] + 
   ((-2*myp1^2*y)/(N*x^3) + (2*myp1^2*N*y)/x^3 + (2*myp1*y)/(N*x^2) - 
     (2*myp1*N*y)/x^2 - y/(N*x) + (N*y)/x)*Log[myp1]*Log[y]^2*Log[z] + 
   ((-6*myp1^2*y)/(N*x^3) - (10*myp1^2*N*y)/x^3 + (6*myp1*y)/(N*x^2) + 
     (10*myp1*N*y)/x^2 - (3*y)/(N*x) - (5*N*y)/x)*Log[mzp1]*Log[y]^2*Log[z] + 
   (-2/N + 2/(N*x) - (2*y)/(N*x^2) + y/(N*x) + (2*y^2)/(N*x^2) + 
     (4*z)/(N*x^2) - (6*z)/(N*x) + (2*mzp1*z^2)/(N*x^3) - (6*z^2)/(N*x^2))*
    Log[x]*Log[y]^2*Log[z] + ((2*myp1^2*y)/(3*N*x^3) + 
     (4*myp1^2*N*y)/(3*x^3) - (4*myp1*N*y)/(3*x^2) + (2*N*y)/(3*x))*Log[y]^3*
    Log[z] + (1/(mzp1*N) + (7*N)/(2*mzp1^2) - (2*myp1^2)/(N*x^2) - 
     (8*myp1^2*N)/x^2 - 1/(N*x) - 3/(2*mzp1*N*y) - (7*N)/(2*mzp1*y) + 
     3/(2*N*x*y) + (7*N)/(2*x*y) - y/(2*N*x) - (7*N*y)/(2*x))*Log[z]^2 + 
   Pi^2*((-2*myp1^2*y)/(3*N*x^3) - (myp1^2*N*y)/(3*x^3) + 
     (2*myp1*y)/(3*N*x^2) + (myp1*N*y)/(3*x^2) - y/(3*N*x) - (N*y)/(6*x))*
    Log[z]^2 + (1/(mzp1^2*N) - (2*N)/mzp1^2 - 3/(N*x^2) + (2*N)/x^2 + 
     1/(N*x) - 1/(mzp1*N*y) + (2*N)/(mzp1*y) + 3/(2*N*x*y) - N/(x*y) + 
     (6*myp1^2*N*y)/x^3 + (8*y)/(N*x^2) - (9*N*y)/x^2 - (9*y)/(2*N*x) + 
     (5*N*y)/(2*x) - (5*y^2)/(N*x^2) + (7*N*y^2)/x^2)*Log[mzp1]*Log[z]^2 + 
   ((12*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (16*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (8*y)/(N*x) + (4*N*y)/x)*Log[myp1]*Log[mzp1]*
    Log[z]^2 + (-((myp1^2*y)/(N*x^3)) + (myp1^2*N*y)/x^3 - 
     (2*myp1*y)/(N*x^2) - (myp1*N*y)/x^2 + y/(N*x) + (N*y)/(2*x))*Log[mzp1]^2*
    Log[z]^2 + (-1/2*1/(mzp1^2*N) + 1/(mzp1*N) + (2*N)/mzp1^2 + 
     (2*myp1^2)/(N*x^2) - (2*myp1^2*N)/x^2 - 2/(N*x) + 1/(2*mzp1*N*y) - 
     (2*N)/(mzp1*y) - 1/(N*x*y) + N/(x*y) + (3*y)/(N*x) - (N*y)/x)*Log[x]*
    Log[z]^2 + ((6*myp1^2*y)/(N*x^3) + (2*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) - (2*myp1*N*y)/x^2 + (2*y)/(N*x) + (N*y)/x)*Log[mzp1]*
    Log[x]*Log[z]^2 + ((myp1^2*y)/(N*x^3) - (myp1*y)/(N*x^2) + y/(2*N*x))*
    Log[x]^2*Log[z]^2 + (-1/2*1/(mzp1^2*N) - 1/(mzp1*N) + 1/(N*x^2) + 
     1/(N*x) + 1/(2*mzp1*N*y) - 1/(2*N*x*y) - (6*myp1^2*N*y)/x^3 - 
     (4*y)/(N*x^2) + (5*myp1*N*y)/x^2 + (3*y)/(2*N*x) - (3*N*y)/(2*x) + 
     (3*y^2)/(N*x^2))*Log[y]*Log[z]^2 + 
   ((2*myp1^2*y)/(N*x^3) + (2*myp1^2*N*y)/x^3 - (2*myp1*y)/(N*x^2) - 
     (2*myp1*N*y)/x^2 + y/(N*x) + (N*y)/x)*Log[mzp1]*Log[y]*Log[z]^2 + 
   ((-4*myp1^2*y)/(N*x^3) + (2*myp1^2*N*y)/x^3 + (2*myp1*y)/(N*x^2) - 
     (2*myp1*N*y)/x^2 - y/(N*x) + (N*y)/x)*Log[x]*Log[y]*Log[z]^2 + 
   (myp1^2*y*Log[y]^2*Log[z]^2)/(N*x^3) + 
   ((2*myp1^2*y)/(3*N*x^3) + (2*myp1^2*N*y)/(3*x^3) - (2*myp1*y)/(3*N*x^2) - 
     (2*myp1*N*y)/(3*x^2) + y/(3*N*x) + (N*y)/(3*x))*Log[mzp1]*Log[z]^3 + 
   ((2*myp1^2*y)/(3*N*x^3) - (2*myp1*y)/(3*N*x^2) + y/(3*N*x))*Log[x]*
    Log[z]^3 + ((-2*myp1^2*y)/(3*N*x^3) + (2*myp1*y)/(3*N*x^2) - y/(3*N*x))*
    Log[y]*Log[z]^3 + (-1/3*(myp1^2*y)/(N*x^3) - (myp1^2*N*y)/(6*x^3) + 
     (myp1*y)/(3*N*x^2) + (myp1*N*y)/(6*x^2) - y/(6*N*x) - (N*y)/(12*x))*
    Log[z]^4 + Pi^2*((-2*myp1^2*y)/(N*x^3) - (10*myp1^2*N*y)/(3*x^3) + 
     (2*myp1*y)/(N*x^2) + (10*myp1*N*y)/(3*x^2) - y/(N*x) - (5*N*y)/(3*x))*
    PolyLog[2, x] + (6/N - 3/(mzp1^2*N) + 1/(mzp1*N) - 17*N - 
     (3*N)/(2*mzp1^2) + (5*N)/mzp1 + 8/(N*x^2) - (8*myp1)/(N*x) + 2/(N*y) + 
     2/(mzp1*N*y) + (7*N)/y - N/(2*mzp1*y) - 2/(N*x*y) + (6*y)/(mzp1^3*N) - 
     (10*y)/(mzp1^2*N) - (3*y)/(mzp1*N) + (27*N*y)/mzp1^3 - (33*N*y)/mzp1^2 + 
     (17*N*y)/(2*mzp1) - (8*y)/(N*x^2) + (6*y^2)/(mzp1^3*N) - 
     y^2/(mzp1^2*N) + (27*N*y^2)/mzp1^3 - (9*N*y^2)/(2*mzp1^2) + 
     (myp1*y)/(N*z^2) + (9*myp1*N*y)/(2*z^2) + (3*y)/(N*z) - (17*N*y)/(2*z) - 
     (2*z)/(N*y) - (9*N*z)/y)*PolyLog[2, x] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*Log[mxp1]*
    Log[mzp1]*PolyLog[2, x] + (-3/(mzp1^2*N) - 2/(mzp1*N) + (2*N)/mzp1^2 + 
     8/(N*x^2) + 3/(mzp1*N*y) - (2*N)/(mzp1*y) - 4/(N*x*y) + 
     (6*y)/(mzp1^3*N) + (15*N*y)/mzp1^3 - (16*N*y)/mzp1^2 - (8*y)/(N*x^2) - 
     (6*y^2)/(mzp1^4*N) + (4*y^2)/(mzp1^3*N) - (27*N*y^2)/mzp1^4 + 
     (18*N*y^2)/mzp1^3)*Log[x]*PolyLog[2, x] + 
   (-3/(mzp1^2*N) - 6/(mzp1*N) - (2*N)/mzp1^2 + 6/(N*x^2) + 6/(N*x) + 
     3/(mzp1*N*y) + (2*N)/(mzp1*y) - 3/(N*x*y) + (6*y)/(mzp1^3*N) + 
     (15*N*y)/mzp1^3 - (16*N*y)/mzp1^2 - (12*myp1^2*N*y)/x^3 - 
     (14*y)/(N*x^2) + (12*myp1*N*y)/x^2 - (4*y)/(N*x) + (2*N*y)/x - 
     (6*y^2)/(mzp1^4*N) + (4*y^2)/(mzp1^3*N) - (27*N*y^2)/mzp1^4 + 
     (18*N*y^2)/mzp1^3 + (8*y^2)/(N*x^2))*Log[y]*PolyLog[2, x] + 
   ((4*myp1^2*y)/(N*x^3) + (20*myp1^2*N*y)/x^3 - (4*myp1*y)/(N*x^2) - 
     (20*myp1*N*y)/x^2 + (2*y)/(N*x) + (10*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, x] + ((-16*myp1^2*N*y)/x^3 + (16*myp1*N*y)/x^2 - (8*N*y)/x)*
    Log[x]*Log[y]*PolyLog[2, x] + (-2/N + 2/(N*x) + (2*myp1^2*N*y)/x^3 - 
     (2*myp1*N*y)/x^2 + (N*y)/x + (4*z)/(N*x^2) - (6*z)/(N*x) + 
     (2*mzp1*z^2)/(N*x^3) - (6*z^2)/(N*x^2))*Log[y]^2*PolyLog[2, x] + 
   ((16*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (20*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (10*y)/(N*x) + (4*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, x] + ((-4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 + 
     (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - (2*y)/(N*x) + (2*N*y)/x)*Log[y]*
    Log[z]*PolyLog[2, x] + Pi^2*((2*myp1^2*y)/(N*x^3) + 
     (10*myp1^2*N*y)/(3*x^3) - (2*myp1*y)/(N*x^2) - (10*myp1*N*y)/(3*x^2) + 
     y/(N*x) + (5*N*y)/(3*x))*PolyLog[2, -(x/y)] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[mzp1]*PolyLog[2, -(x/y)] + 
   ((-8*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (2*y)/(N*x) - (4*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, -(x/y)] + (4/(mzp1*N) + (4*N)/mzp1^2 + 2/(N*x^2) - 6/(N*x) - 
     (4*N)/(mzp1*y) - 1/(N*x*y) + (12*myp1^2*N*y)/x^3 - (10*y)/(N*x^2) - 
     (12*myp1*N*y)/x^2 + (12*y)/(N*x) - (2*N*y)/x + (8*y^2)/(N*x^2))*Log[z]*
    PolyLog[2, -(x/y)] + ((-12*myp1^2*y)/(N*x^3) - (20*myp1^2*N*y)/x^3 + 
     (12*myp1*y)/(N*x^2) + (20*myp1*N*y)/x^2 - (6*y)/(N*x) - (10*N*y)/x)*
    Log[mzp1]*Log[z]*PolyLog[2, -(x/y)] + 
   ((16*myp1^2*N*y)/x^3 - (16*myp1*N*y)/x^2 + (8*N*y)/x)*Log[x]*Log[z]*
    PolyLog[2, -(x/y)] + ((4*myp1^2*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + (2*y)/(N*x) - (2*N*y)/x)*Log[y]*
    Log[z]*PolyLog[2, -(x/y)] + ((-2*myp1^2*y)/(N*x^3) - (2*myp1^2*N*y)/x^3 + 
     (4*myp1*y)/(N*x^2) + (2*myp1*N*y)/x^2 - (2*y)/(N*x) - (N*y)/x)*Log[z]^2*
    PolyLog[2, -(x/y)] + Pi^2*((-14*myp1^2*y)/(3*N*x^3) - 
     (10*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + (10*myp1*N*y)/x^2 - 
     (2*y)/(N*x) - (5*N*y)/x)*PolyLog[2, y] + 
   Pi*((((-44*I)/3)*myp1^2*N*y)/x^3 + (((8*I)/3)*myp1^2*Nf*y)/x^3 + 
     (((44*I)/3)*myp1*N*y)/x^2 - (((8*I)/3)*myp1*Nf*y)/x^2 - 
     (((22*I)/3)*N*y)/x + (((4*I)/3)*Nf*y)/x)*PolyLog[2, y] + 
   (3/(mzp1^2*N) + 5/(mzp1*N) + (3*N)/(2*mzp1^2) - (5*N)/mzp1 - 5/(N*x^2) - 
     (5*N)/x^2 - 5/(N*x) + (7*N)/x - 2/(mzp1*N*y) - (7*N)/(2*mzp1*y) + 
     2/(N*x*y) + (7*N)/(2*x*y) - (6*myp1*y)/(mzp1^3*N) - (2*y)/(mzp1^2*N) - 
     (3*y)/(mzp1*N) - (27*myp1*N*y)/mzp1^3 + (3*N*y)/mzp1^2 + 
     (17*N*y)/(2*mzp1) - (4*myp1^2*y)/(N*x^3) - (38*myp1^2*N*y)/x^3 + 
     (13*y)/(N*x^2) + (31*N*y)/x^2 + (7*y)/(N*x) - (8*N*y)/x - 
     y^2/(mzp1^2*N) - (9*N*y^2)/(2*mzp1^2) - (8*y^2)/(N*x^2) - 
     (26*N*y^2)/x^2 + (myp1*y)/(N*z^2) + (9*myp1*N*y)/(2*z^2) + (3*y)/(N*z) - 
     (17*N*y)/(2*z))*PolyLog[2, y] + (-4/N + 4/(N*x) + (12*myp1^2*N*y)/x^3 - 
     (12*myp1*N*y)/x^2 + (6*N*y)/x + (8*z)/(N*x^2) - (12*z)/(N*x) + 
     (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*Log[myp1]*Log[mzp1]*
    PolyLog[2, y] + ((4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - 
     (2*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 + y/(N*x) + (2*N*y)/x)*Log[mzp1]^2*
    PolyLog[2, y] + ((4*N)/x^2 - (2*N)/(x*y) + (8*myp1^2*N*y)/(3*x^3) - 
     (8*myp1^2*Nf*y)/(3*x^3) + (4*myp1*y)/(N*x^2) - (8*N*y)/(3*x^2) + 
     (8*myp1*Nf*y)/(3*x^2) + (2*y)/(N*x) - (2*N*y)/(3*x) - (4*Nf*y)/(3*x) - 
     (4*N*y^2)/(3*x^2))*Log[x]*PolyLog[2, y] + 
   (4/N - 4/(N*x) - (12*myp1^2*N*y)/x^3 + (12*myp1*N*y)/x^2 - (6*N*y)/x - 
     (8*z)/(N*x^2) + (12*z)/(N*x) - (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*
    Log[myp1]*Log[x]*PolyLog[2, y] + 
   ((-8*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (2*y)/(N*x) - (4*N*y)/x)*Log[mzp1]*Log[x]*
    PolyLog[2, y] + (-6/(mzp1^2*N) - 12/(mzp1*N) - (4*N)/mzp1^2 + 
     12/(N*x^2) + (4*N)/x^2 + 12/(N*x) + 6/(mzp1*N*y) + (4*N)/(mzp1*y) - 
     6/(N*x*y) - (2*N)/(x*y) + (12*y)/(mzp1^3*N) + (30*N*y)/mzp1^3 - 
     (32*N*y)/mzp1^2 - (12*myp1^2*N*y)/x^3 - (30*y)/(N*x^2) + (2*N*y)/x^2 - 
     (3*y)/(N*x) + (7*N*y)/x - (12*y^2)/(mzp1^4*N) + (8*y^2)/(mzp1^3*N) - 
     (54*N*y^2)/mzp1^4 + (36*N*y^2)/mzp1^3 + (18*y^2)/(N*x^2) - 
     (6*N*y^2)/x^2)*Log[y]*PolyLog[2, y] + 
   ((12*myp1^2*y)/(N*x^3) + (28*myp1^2*N*y)/x^3 - (8*myp1*y)/(N*x^2) - 
     (28*myp1*N*y)/x^2 + (4*y)/(N*x) + (14*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, y] + (4/N - 4/(N*x) + (8*y)/(N*x^3) - (12*myp1^2*N*y)/x^3 - 
     (4*y)/(N*x^2) + (12*myp1*N*y)/x^2 + (2*y)/(N*x) - (6*N*y)/x - 
     (16*y^2)/(N*x^3) + (4*y^2)/(N*x^2) + (8*y^3)/(N*x^3) - (8*z)/(N*x^2) + 
     (12*z)/(N*x) - (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[x]*Log[y]*
    PolyLog[2, y] + (-2/N + 2/(N*x) - (4*y)/(N*x^3) - (2*myp1^2*N*y)/x^3 + 
     (2*y)/(N*x^2) + (2*myp1*N*y)/x^2 - y/(N*x) - (N*y)/x + (8*y^2)/(N*x^3) - 
     (2*y^2)/(N*x^2) - (4*y^3)/(N*x^3) + (4*z)/(N*x^2) - (6*z)/(N*x) + 
     (2*mzp1*z^2)/(N*x^3) - (6*z^2)/(N*x^2))*Log[y]^2*PolyLog[2, y] + 
   ((-4*N)/x^2 + (2*N)/(x*y) + (6*myp1*y)/(N*x^2) + (6*N*y)/x^2 - 
     (3*y)/(N*x) + (N*y)/x - (2*N*y^2)/x^2)*Log[z]*PolyLog[2, y] + 
   ((16*myp1^2*y)/(N*x^3) + (16*myp1^2*N*y)/x^3 - (24*myp1*y)/(N*x^2) - 
     (16*myp1*N*y)/x^2 + (12*y)/(N*x) + (8*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, y] + ((16*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) - 
     (16*myp1*N*y)/x^2 - (2*y)/(N*x) + (8*N*y)/x)*Log[x]*Log[z]*
    PolyLog[2, y] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 + 
     (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - (4*y)/(N*x) + (4*N*y)/x)*Log[y]*
    Log[z]*PolyLog[2, y] + ((4*myp1^2*y)/(N*x^3) + (20*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) - (20*myp1*N*y)/x^2 + (2*y)/(N*x) + (10*N*y)/x)*
    PolyLog[2, x]*PolyLog[2, y] + 
   ((-8*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (2*y)/(N*x) - (4*N*y)/x)*PolyLog[2, -(x/y)]*
    PolyLog[2, y] + ((8*myp1^2*y)/(N*x^3) + (24*myp1^2*N*y)/x^3 - 
     (6*myp1*y)/(N*x^2) - (24*myp1*N*y)/x^2 + (3*y)/(N*x) + (12*N*y)/x)*
    PolyLog[2, y]^2 + Pi^2*((-2*myp1^2*y)/(N*x^3) - (10*myp1^2*N*y)/(3*x^3) + 
     (2*myp1*y)/(N*x^2) + (10*myp1*N*y)/(3*x^2) - y/(N*x) - (5*N*y)/(3*x))*
    PolyLog[2, -(y/z)] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - 
     (4*y)/(N*x))*Log[mxp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[myp1]*
    Log[mzp1]*PolyLog[2, -(y/z)] + (3/(mzp1^2*N) + 2/(mzp1*N) - 
     (2*N)/mzp1^2 - 8/(N*x^2) - 3/(mzp1*N*y) + (2*N)/(mzp1*y) + 4/(N*x*y) - 
     (6*y)/(mzp1^3*N) - (15*N*y)/mzp1^3 + (16*N*y)/mzp1^2 + (24*y)/(N*x^2) - 
     (8*y)/(N*x) + (6*y^2)/(mzp1^4*N) - (4*y^2)/(mzp1^3*N) + 
     (27*N*y^2)/mzp1^4 - (18*N*y^2)/mzp1^3 - (16*y^2)/(N*x^2))*Log[x]*
    PolyLog[2, -(y/z)] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - 
     (4*y)/(N*x))*Log[myp1]*Log[x]*PolyLog[2, -(y/z)] + 
   (-3/(mzp1^2*N) - 6/(mzp1*N) - (2*N)/mzp1^2 + 6/(N*x^2) + 6/(N*x) + 
     3/(mzp1*N*y) + (2*N)/(mzp1*y) - 3/(N*x*y) + (6*y)/(mzp1^3*N) + 
     (15*N*y)/mzp1^3 - (16*N*y)/mzp1^2 - (12*myp1^2*N*y)/x^3 - 
     (14*y)/(N*x^2) + (12*myp1*N*y)/x^2 - (4*y)/(N*x) + (2*N*y)/x - 
     (6*y^2)/(mzp1^4*N) + (4*y^2)/(mzp1^3*N) - (27*N*y^2)/mzp1^4 + 
     (18*N*y^2)/mzp1^3 + (8*y^2)/(N*x^2))*Log[y]*PolyLog[2, -(y/z)] + 
   ((4*myp1^2*y)/(N*x^3) + (20*myp1^2*N*y)/x^3 - (4*myp1*y)/(N*x^2) - 
     (20*myp1*N*y)/x^2 + (2*y)/(N*x) + (10*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, -(y/z)] + ((-16*myp1^2*N*y)/x^3 + (16*myp1*N*y)/x^2 - 
     (8*N*y)/x)*Log[x]*Log[y]*PolyLog[2, -(y/z)] + 
   (-2/N + 2/(N*x) + (2*myp1^2*N*y)/x^3 - (2*myp1*N*y)/x^2 + (N*y)/x + 
     (4*z)/(N*x^2) - (6*z)/(N*x) + (2*mzp1*z^2)/(N*x^3) - (6*z^2)/(N*x^2))*
    Log[y]^2*PolyLog[2, -(y/z)] + 
   ((16*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (20*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (10*y)/(N*x) + (4*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, -(y/z)] + ((-4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 + 
     (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - (2*y)/(N*x) + (2*N*y)/x)*Log[y]*
    Log[z]*PolyLog[2, -(y/z)] + ((4*myp1^2*y)/(N*x^3) + (20*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) - (20*myp1*N*y)/x^2 + (2*y)/(N*x) + (10*N*y)/x)*
    PolyLog[2, y]*PolyLog[2, -(y/z)] + 
   Pi^2*((2*myp1^2*y)/(N*x^3) + (10*myp1^2*N*y)/(3*x^3) - 
     (2*myp1*y)/(N*x^2) - (10*myp1*N*y)/(3*x^2) + y/(N*x) + (5*N*y)/(3*x))*
    PolyLog[2, -((x*y)/z)] + ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + 
     (4*y)/(N*x))*Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (3/(mzp1^2*N) + 6/(mzp1*N) + (2*N)/mzp1^2 - 6/(N*x^2) - 6/(N*x) - 
     3/(mzp1*N*y) - (2*N)/(mzp1*y) + 3/(N*x*y) - (6*y)/(mzp1^3*N) - 
     (15*N*y)/mzp1^3 + (16*N*y)/mzp1^2 + (12*myp1^2*N*y)/x^3 + 
     (14*y)/(N*x^2) - (12*myp1*N*y)/x^2 + (4*y)/(N*x) - (2*N*y)/x + 
     (6*y^2)/(mzp1^4*N) - (4*y^2)/(mzp1^3*N) + (27*N*y^2)/mzp1^4 - 
     (18*N*y^2)/mzp1^3 - (8*y^2)/(N*x^2))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   ((-4*myp1^2*y)/(N*x^3) - (20*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (2*y)/(N*x) - (10*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, -((x*y)/z)] + ((16*myp1^2*N*y)/x^3 - (16*myp1*N*y)/x^2 + 
     (8*N*y)/x)*Log[x]*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (2/N - 2/(N*x) - (2*myp1^2*N*y)/x^3 + (2*myp1*N*y)/x^2 - (N*y)/x - 
     (4*z)/(N*x^2) + (6*z)/(N*x) - (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*
    Log[y]^2*PolyLog[2, -((x*y)/z)] + 
   ((-16*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (20*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (10*y)/(N*x) - (4*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, -((x*y)/z)] + ((4*myp1^2*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + (2*y)/(N*x) - (2*N*y)/x)*Log[y]*
    Log[z]*PolyLog[2, -((x*y)/z)] + 
   ((-4*myp1^2*y)/(N*x^3) - (20*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (2*y)/(N*x) - (10*N*y)/x)*PolyLog[2, y]*
    PolyLog[2, -((x*y)/z)] + Pi^2*((-16*myp1^2*y)/(3*N*x^3) - 
     (20*myp1^2*N*y)/(3*x^3) + (6*myp1*y)/(N*x^2) + (20*myp1*N*y)/(3*x^2) - 
     (3*y)/(N*x) - (10*N*y)/(3*x))*PolyLog[2, z] + 
   Pi*((((-44*I)/3)*myp1^2*N*y)/x^3 + (((8*I)/3)*myp1^2*Nf*y)/x^3 + 
     (((44*I)/3)*myp1*N*y)/x^2 - (((8*I)/3)*myp1*Nf*y)/x^2 - 
     (((22*I)/3)*N*y)/x + (((4*I)/3)*Nf*y)/x)*PolyLog[2, z] + 
   (6/N + 4/(mzp1*N) - 17*N - (3*N)/mzp1^2 + (10*N)/mzp1 - myp1/(N*x^2) - 
     (17*N)/x^2 - (11*myp1)/(N*x) - (5*N)/x + 2/(N*y) - 3/(mzp1*N*y) + 
     (7*N)/y - (19*N)/(mzp1*y) + 3/(N*x*y) + (37*N)/(2*x*y) - 
     (4*myp1^2*y)/(N*x^3) - (38*myp1^2*N*y)/x^3 + (67*N*y)/x^2 - (20*N*y)/x - 
     (50*N*y^2)/x^2 - (2*z)/(N*y) - (9*N*z)/y)*PolyLog[2, z] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[mzp1]*PolyLog[2, z] + (-4/N + 4/(N*x) + (4*y)/(N*x^3) - 
     (8*y)/(N*x^2) + (4*y)/(N*x) - (8*y^2)/(N*x^3) + (8*y^2)/(N*x^2) + 
     (4*y^3)/(N*x^3) + (8*z)/(N*x^2) - (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - 
     (12*z^2)/(N*x^2))*Log[myp1]*Log[mzp1]*PolyLog[2, z] + 
   ((6*myp1^2*y)/(N*x^3) + (10*myp1^2*N*y)/x^3 - (6*myp1*y)/(N*x^2) - 
     (10*myp1*N*y)/x^2 + (3*y)/(N*x) + (5*N*y)/x)*Log[mzp1]^2*PolyLog[2, z] + 
   (-(1/(mzp1^2*N)) + 2/(mzp1*N) - (2*N)/mzp1^2 + (4*myp1^2)/(N*x^2) + 
     (8*N)/x^2 - 4/(N*x) + 1/(mzp1*N*y) + (2*N)/(mzp1*y) - 2/(N*x*y) - 
     (4*N)/(x*y) + (8*myp1^2*N*y)/(3*x^3) - (8*myp1^2*Nf*y)/(3*x^3) - 
     (44*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) + (6*y)/(N*x) + 
     (10*N*y)/(3*x) - (4*Nf*y)/(3*x) + (20*N*y^2)/(3*x^2))*Log[x]*
    PolyLog[2, z] + (4/N - 4/(N*x) - (4*y)/(N*x^3) + (8*y)/(N*x^2) - 
     (4*y)/(N*x) + (8*y^2)/(N*x^3) - (8*y^2)/(N*x^2) - (4*y^3)/(N*x^3) - 
     (8*z)/(N*x^2) + (12*z)/(N*x) - (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*
    Log[myp1]*Log[x]*PolyLog[2, z] + 
   ((-12*myp1^2*y)/(N*x^3) - (20*myp1^2*N*y)/x^3 + (12*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (6*y)/(N*x) - (10*N*y)/x)*Log[mzp1]*Log[x]*
    PolyLog[2, z] + (-(1/(mzp1^2*N)) - 2/(mzp1*N) - (2*N)/mzp1^2 + 
     2/(N*x^2) + 2/(N*x) + 1/(mzp1*N*y) + (2*N)/(mzp1*y) - 1/(N*x*y) - 
     (8*y)/(N*x^2) - (2*myp1*N*y)/x^2 + (3*y)/(N*x) + (3*N*y)/x + 
     (6*y^2)/(N*x^2))*Log[y]*PolyLog[2, z] + 
   ((8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (4*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, z] + (4/N - 4/(N*x) + (12*y)/(N*x^3) + (16*myp1^2*N*y)/x^3 - 
     (12*y)/(N*x^2) - (16*myp1*N*y)/x^2 + (6*y)/(N*x) + (8*N*y)/x - 
     (24*y^2)/(N*x^3) + (12*y^2)/(N*x^2) + (12*y^3)/(N*x^3) - (8*z)/(N*x^2) + 
     (12*z)/(N*x) - (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[x]*Log[y]*
    PolyLog[2, z] + ((-6*myp1^2*y)/(N*x^3) - (10*myp1^2*N*y)/x^3 + 
     (6*myp1*y)/(N*x^2) + (10*myp1*N*y)/x^2 - (3*y)/(N*x) - (5*N*y)/x)*
    Log[y]^2*PolyLog[2, z] + ((2*N)/mzp1^2 - (4*N)/x^2 - (2*N)/(mzp1*y) + 
     (2*N)/(x*y) + (10*myp1*y)/(N*x^2) + (10*N*y)/x^2 - (9*y)/(N*x) - 
     (N*y)/x - (6*N*y^2)/x^2)*Log[z]*PolyLog[2, z] + 
   ((8*myp1^2*N*y)/x^3 - (4*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + 
     (2*y)/(N*x) + (4*N*y)/x)*Log[mzp1]*Log[z]*PolyLog[2, z] + 
   ((12*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - (12*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (6*y)/(N*x) + (2*N*y)/x)*Log[x]*Log[z]*
    PolyLog[2, z] + ((-4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 + 
     (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - (2*y)/(N*x) + (2*N*y)/x)*Log[y]*
    Log[z]*PolyLog[2, z] + ((16*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - 
     (20*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (10*y)/(N*x) + (4*N*y)/x)*
    PolyLog[2, x]*PolyLog[2, z] + ((-12*myp1^2*y)/(N*x^3) - 
     (20*myp1^2*N*y)/x^3 + (12*myp1*y)/(N*x^2) + (20*myp1*N*y)/x^2 - 
     (6*y)/(N*x) - (10*N*y)/x)*PolyLog[2, -(x/y)]*PolyLog[2, z] + 
   (4/N - 4/(N*x) + (24*y)/(N*x^3) + (36*myp1^2*N*y)/x^3 - (28*y)/(N*x^2) - 
     (36*myp1*N*y)/x^2 + (14*y)/(N*x) + (18*N*y)/x - (48*y^2)/(N*x^3) + 
     (28*y^2)/(N*x^2) + (24*y^3)/(N*x^3) - (8*z)/(N*x^2) + (12*z)/(N*x) - 
     (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*PolyLog[2, y]*PolyLog[2, z] + 
   ((16*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (20*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (10*y)/(N*x) + (4*N*y)/x)*PolyLog[2, -(y/z)]*
    PolyLog[2, z] + ((-16*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + 
     (20*myp1*y)/(N*x^2) + (8*myp1*N*y)/x^2 - (10*y)/(N*x) - (4*N*y)/x)*
    PolyLog[2, -((x*y)/z)]*PolyLog[2, z] + 
   (2/N - 2/(N*x) + (10*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (12*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (6*y)/(N*x) + (4*N*y)/x - (20*y^2)/(N*x^3) + 
     (12*y^2)/(N*x^2) + (10*y^3)/(N*x^3) - (4*z)/(N*x^2) + (6*z)/(N*x) - 
     (2*mzp1*z^2)/(N*x^3) + (6*z^2)/(N*x^2))*PolyLog[2, z]^2 + 
   ((-16*myp1^2*y)/(N*x^3) + (16*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[mzp1]*
    PolyLog[3, mxp1] + ((4*N)/x^2 - (2*N)/(x*y) + (10*myp1*y)/(N*x^2) + 
     (10*N*y)/x^2 - y/(N*x) - (9*N*y)/x - (14*N*y^2)/x^2)*PolyLog[3, myp1] + 
   (-4/N + (4*myp1)/(N*x) - (8*y)/(N*x^3) + (12*myp1^2*N*y)/x^3 + 
     (8*y)/(N*x^2) - (12*myp1*N*y)/x^2 + (6*N*y)/x + (16*y^2)/(N*x^3) - 
     (8*y^2)/(N*x^2) - (8*y^3)/(N*x^3) + (8*z)/(N*x^2) - (12*z)/(N*x) + 
     (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*Log[mzp1]*PolyLog[3, myp1] + 
   ((-8*myp1^2*N*y)/x^3 + (8*myp1*N*y)/x^2 - (4*N*y)/x)*Log[x]*
    PolyLog[3, myp1] + ((-4*myp1^2*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 + 
     (8*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 - (4*y)/(N*x) - (2*N*y)/x)*Log[z]*
    PolyLog[3, myp1] + (-2/(mzp1^2*N) - (12*N)/mzp1^2 + 6/(N*x^2) + 
     (24*N)/x^2 - 2/(N*x) + 2/(mzp1*N*y) + (12*N)/(mzp1*y) - 3/(N*x*y) - 
     (12*N)/(x*y) - (16*y)/(N*x^2) - (38*N*y)/x^2 + (9*y)/(N*x) + (5*N*y)/x + 
     (10*y^2)/(N*x^2) + (14*N*y^2)/x^2)*PolyLog[3, mzp1] + 
   (-4/N + 4/(N*x) + (12*y)/(N*x^3) - (16*y)/(N*x^2) + (8*y)/(N*x) - 
     (24*y^2)/(N*x^3) + (16*y^2)/(N*x^2) + (12*y^3)/(N*x^3) + (8*z)/(N*x^2) - 
     (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*Log[myp1]*
    PolyLog[3, mzp1] + (4/N - 4/(N*x) + (12*myp1^2*N*y)/x^3 - 
     (12*myp1*N*y)/x^2 + (6*N*y)/x - (8*z)/(N*x^2) + (12*z)/(N*x) - 
     (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[mzp1]*PolyLog[3, mzp1] + 
   ((-8*myp1^2*N*y)/x^3 + (8*myp1*N*y)/x^2 - (4*N*y)/x)*Log[x]*
    PolyLog[3, mzp1] + (4/N - 4/(N*x) - (4*myp1^2*N*y)/x^3 + 
     (4*myp1*N*y)/x^2 - (2*N*y)/x - (8*z)/(N*x^2) + (12*z)/(N*x) - 
     (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[y]*PolyLog[3, mzp1] + 
   (9/(mzp1^2*N) + 6/(mzp1*N) - (6*N)/mzp1^2 - 24/(N*x^2) - 9/(mzp1*N*y) + 
     (6*N)/(mzp1*y) + 12/(N*x*y) - (18*y)/(mzp1^3*N) - (45*N*y)/mzp1^3 + 
     (48*N*y)/mzp1^2 + (40*y)/(N*x^2) - (8*y)/(N*x) + (18*y^2)/(mzp1^4*N) - 
     (12*y^2)/(mzp1^3*N) + (81*N*y^2)/mzp1^4 - (54*N*y^2)/mzp1^3 - 
     (16*y^2)/(N*x^2))*PolyLog[3, x] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*Log[myp1]*
    PolyLog[3, x] + ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*
    Log[mzp1]*PolyLog[3, x/myp1] + (4/N - 4/(N*x) + (20*myp1^2*N*y)/x^3 - 
     (4*y)/(N*x^2) - (20*myp1*N*y)/x^2 + (2*y)/(N*x) + (10*N*y)/x + 
     (4*y^2)/(N*x^2) - (8*z)/(N*x^2) + (12*z)/(N*x) - (4*mzp1*z^2)/(N*x^3) + 
     (12*z^2)/(N*x^2))*Log[y]*PolyLog[3, x/myp1] + 
   ((-8*myp1^2*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (12*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (6*y)/(N*x) - (4*N*y)/x)*Log[z]*PolyLog[3, x/myp1] + 
   ((8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (4*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[y]*
    PolyLog[3, x/(myp1*mzp1)] + ((8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - 
     (12*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (6*y)/(N*x) + (4*N*y)/x)*Log[z]*
    PolyLog[3, x/(myp1*mzp1)] + (-4/(mzp1*N) - (4*N)/mzp1^2 - 2/(N*x^2) + 
     6/(N*x) + (4*N)/(mzp1*y) + 1/(N*x*y) - (12*myp1^2*N*y)/x^3 + 
     (10*y)/(N*x^2) + (12*myp1*N*y)/x^2 - (12*y)/(N*x) + (2*N*y)/x - 
     (8*y^2)/(N*x^2))*PolyLog[3, -(x/y)] + 
   (-4/N + 4/(N*x) - (12*y)/(N*x^3) - (8*myp1^2*N*y)/x^3 + (12*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (6*y)/(N*x) - (4*N*y)/x + (24*y^2)/(N*x^3) - 
     (12*y^2)/(N*x^2) - (12*y^3)/(N*x^3) + (8*z)/(N*x^2) - (12*z)/(N*x) + 
     (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*Log[myp1]*PolyLog[3, -(x/y)] + 
   ((-16*myp1^2*N*y)/x^3 + (16*myp1*N*y)/x^2 - (8*N*y)/x)*Log[x]*
    PolyLog[3, -(x/y)] + (-4/N + 4/(N*x) + (12*myp1^2*N*y)/x^3 - 
     (12*myp1*N*y)/x^2 + (6*N*y)/x + (8*z)/(N*x^2) - (12*z)/(N*x) + 
     (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*Log[y]*PolyLog[3, -(x/y)] + 
   ((4*myp1^2*y)/(N*x^3) - (20*myp1^2*N*y)/x^3 - (8*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 + (4*y)/(N*x) - (10*N*y)/x)*Log[z]*
    PolyLog[3, -(x/y)] + (9/(mzp1^2*N) + 10/(mzp1*N) - (2*N)/mzp1^2 - 
     22/(N*x^2) - (8*N)/x^2 - 6/(N*x) - 9/(mzp1*N*y) + (2*N)/(mzp1*y) + 
     11/(N*x*y) + (4*N)/(x*y) - (18*y)/(mzp1^3*N) - (45*N*y)/mzp1^3 + 
     (48*N*y)/mzp1^2 + (56*y)/(N*x^2) + (22*N*y)/x^2 - (21*y)/(N*x) - 
     (5*N*y)/x + (18*y^2)/(mzp1^4*N) - (12*y^2)/(mzp1^3*N) + 
     (81*N*y^2)/mzp1^4 - (54*N*y^2)/mzp1^3 - (34*y^2)/(N*x^2) - 
     (14*N*y^2)/x^2)*PolyLog[3, y] + (-4/N + 4/(N*x) - (20*y)/(N*x^3) - 
     (8*myp1^2*N*y)/x^3 + (20*y)/(N*x^2) + (8*myp1*N*y)/x^2 - (10*y)/(N*x) - 
     (4*N*y)/x + (40*y^2)/(N*x^3) - (20*y^2)/(N*x^2) - (20*y^3)/(N*x^3) + 
     (8*z)/(N*x^2) - (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*
    Log[myp1]*PolyLog[3, y] + (-4/N + 4/(N*x) + (8*y)/(N*x^3) - 
     (12*myp1^2*N*y)/x^3 - (8*y)/(N*x^2) + (12*myp1*N*y)/x^2 + (4*y)/(N*x) - 
     (6*N*y)/x - (16*y^2)/(N*x^3) + (8*y^2)/(N*x^2) + (8*y^3)/(N*x^3) + 
     (8*z)/(N*x^2) - (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*
    Log[mzp1]*PolyLog[3, y] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 + 
     (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - (4*y)/(N*x) + (4*N*y)/x)*Log[x]*
    PolyLog[3, y] + (-4/N + 4/(N*x) + (4*myp1^2*N*y)/x^3 - (4*myp1*N*y)/x^2 + 
     (2*N*y)/x + (8*z)/(N*x^2) - (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - 
     (12*z^2)/(N*x^2))*Log[y]*PolyLog[3, y] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*Log[mzp1]*
    PolyLog[3, y/mzp1] + ((8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - 
     (4*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[y]*
    PolyLog[3, y/mzp1] + ((4*myp1^2*y)/(N*x^3) - (20*myp1^2*N*y)/x^3 - 
     (12*myp1*y)/(N*x^2) + (20*myp1*N*y)/x^2 + (6*y)/(N*x) - (10*N*y)/x)*
    Log[z]*PolyLog[3, y/mzp1] + ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + 
     (4*y)/(N*x))*Log[mzp1]*PolyLog[3, y/(mxp1*mzp1)] + 
   (3/(mzp1^2*N) + 2/(mzp1*N) - (2*N)/mzp1^2 - 8/(N*x^2) - 3/(mzp1*N*y) + 
     (2*N)/(mzp1*y) + 4/(N*x*y) - (6*y)/(mzp1^3*N) - (15*N*y)/mzp1^3 + 
     (16*N*y)/mzp1^2 + (24*y)/(N*x^2) - (8*y)/(N*x) + (6*y^2)/(mzp1^4*N) - 
     (4*y^2)/(mzp1^3*N) + (27*N*y^2)/mzp1^4 - (18*N*y^2)/mzp1^3 - 
     (16*y^2)/(N*x^2))*PolyLog[3, -(y/z)] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*Log[myp1]*
    PolyLog[3, -(y/z)] + ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + 
     (4*y)/(N*x))*Log[mzp1]*PolyLog[3, -(y/z)] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*Log[x]*
    PolyLog[3, -(y/z)] + (-3/(mzp1^2*N) - 2/(mzp1*N) + (2*N)/mzp1^2 + 
     8/(N*x^2) + 3/(mzp1*N*y) - (2*N)/(mzp1*y) - 4/(N*x*y) + 
     (6*y)/(mzp1^3*N) + (15*N*y)/mzp1^3 - (16*N*y)/mzp1^2 - (24*y)/(N*x^2) + 
     (8*y)/(N*x) - (6*y^2)/(mzp1^4*N) + (4*y^2)/(mzp1^3*N) - 
     (27*N*y^2)/mzp1^4 + (18*N*y^2)/mzp1^3 + (16*y^2)/(N*x^2))*
    PolyLog[3, -((x*y)/z)] + ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + 
     (4*y)/(N*x))*Log[myp1]*PolyLog[3, -((x*y)/z)] + 
   (2/(mzp1^2*N) - 4/(mzp1*N) - (12*N)/mzp1^2 - 8/(N*x^2) + (12*N)/x^2 + 
     8/(N*x) - 2/(mzp1*N*y) + (12*N)/(mzp1*y) + 4/(N*x*y) - (6*N)/(x*y) + 
     (6*y)/(N*x^2) - (26*N*y)/x^2 - (3*y)/(N*x) + (9*N*y)/x + 
     (2*y^2)/(N*x^2) + (14*N*y^2)/x^2)*PolyLog[3, z] + 
   (-4/N + 4/(N*x) + (4*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (12*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (6*y)/(N*x) + (4*N*y)/x - (8*y^2)/(N*x^3) + 
     (12*y^2)/(N*x^2) + (4*y^3)/(N*x^3) + (8*z)/(N*x^2) - (12*z)/(N*x) + 
     (4*z^2)/(N*x^3) - (12*z^2)/(N*x^2) - (4*z^3)/(N*x^3))*Log[myp1]*
    PolyLog[3, z] + (4/N - 4/(N*x) + (16*y)/(N*x^3) - (12*myp1^2*N*y)/x^3 - 
     (16*y)/(N*x^2) + (12*myp1*N*y)/x^2 + (8*y)/(N*x) - (6*N*y)/x - 
     (32*y^2)/(N*x^3) + (16*y^2)/(N*x^2) + (16*y^3)/(N*x^3) - (8*z)/(N*x^2) + 
     (12*z)/(N*x) - (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[mzp1]*
    PolyLog[3, z] + ((-8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 + 
     (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - (4*y)/(N*x) + (4*N*y)/x)*Log[x]*
    PolyLog[3, z] + (-4/N + 4/(N*x) - (4*y)/(N*x^3) + (8*y^2)/(N*x^3) - 
     (4*y^3)/(N*x^3) + (8*z)/(N*x^2) - (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - 
     (12*z^2)/(N*x^2))*Log[y]*PolyLog[3, z] + 
   ((4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 - (8*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (4*y)/(N*x) + (2*N*y)/x)*Log[z]*PolyLog[3, z] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mzp1]*
    PolyLog[3, z/(mxp1*myp1)] + (3/(mzp1^2*N) - 2/(mzp1*N) - (6*N)/mzp1^2 - 
     10/(N*x^2) + 6/(N*x) - 3/(mzp1*N*y) + (6*N)/(mzp1*y) + 5/(N*x*y) - 
     (6*y)/(mzp1^3*N) - (15*N*y)/mzp1^3 + (16*N*y)/mzp1^2 - 
     (12*myp1^2*N*y)/x^3 + (34*y)/(N*x^2) + (12*myp1*N*y)/x^2 - 
     (20*y)/(N*x) + (2*N*y)/x + (6*y^2)/(mzp1^4*N) - (4*y^2)/(mzp1^3*N) + 
     (27*N*y^2)/mzp1^4 - (18*N*y^2)/mzp1^3 - (24*y^2)/(N*x^2))*
    PolyLog[3, -(z/x)] + (-4/N + 4/(N*x) - (20*y)/(N*x^3) - 
     (8*myp1^2*N*y)/x^3 + (20*y)/(N*x^2) + (8*myp1*N*y)/x^2 - (10*y)/(N*x) - 
     (4*N*y)/x + (40*y^2)/(N*x^3) - (20*y^2)/(N*x^2) - (20*y^3)/(N*x^3) + 
     (8*z)/(N*x^2) - (12*z)/(N*x) + (4*mzp1*z^2)/(N*x^3) - (12*z^2)/(N*x^2))*
    Log[myp1]*PolyLog[3, -(z/x)] + 
   ((8*myp1^2*y)/(N*x^3) - (8*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mzp1]*
    PolyLog[3, -(z/x)] + ((-16*myp1^2*N*y)/x^3 + (16*myp1*N*y)/x^2 - 
     (8*N*y)/x)*Log[x]*PolyLog[3, -(z/x)] + 
   ((-4*myp1*y)/(N*x^2) + (2*y)/(N*x))*Log[y]*PolyLog[3, -(z/x)] + 
   ((-4*myp1^2*y)/(N*x^3) + (4*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 - (2*y)/(N*x) + (2*N*y)/x)*Log[z]*PolyLog[3, -(z/x)] + 
   (4/(mzp1*N) + (4*N)/mzp1^2 + 2/(N*x^2) - 6/(N*x) - (4*N)/(mzp1*y) - 
     1/(N*x*y) + (12*myp1^2*N*y)/x^3 - (10*y)/(N*x^2) - (12*myp1*N*y)/x^2 + 
     (12*y)/(N*x) - (2*N*y)/x + (8*y^2)/(N*x^2))*PolyLog[3, -((y*z)/x)] + 
   (4/N - 4/(N*x) + (12*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 - (12*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (6*y)/(N*x) + (4*N*y)/x - (24*y^2)/(N*x^3) + 
     (12*y^2)/(N*x^2) + (12*y^3)/(N*x^3) - (8*z)/(N*x^2) + (12*z)/(N*x) - 
     (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[myp1]*
    PolyLog[3, -((y*z)/x)] + ((16*myp1^2*N*y)/x^3 - (16*myp1*N*y)/x^2 + 
     (8*N*y)/x)*Log[x]*PolyLog[3, -((y*z)/x)] + 
   (4/N - 4/(N*x) + (8*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 - (4*y)/(N*x^2) + 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) - (2*N*y)/x - (16*y^2)/(N*x^3) + 
     (4*y^2)/(N*x^2) + (8*y^3)/(N*x^3) - (8*z)/(N*x^2) + (12*z)/(N*x) - 
     (4*mzp1*z^2)/(N*x^3) + (12*z^2)/(N*x^2))*Log[y]*PolyLog[3, -((y*z)/x)] + 
   ((4*myp1^2*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 - (4*myp1*y)/(N*x^2) + 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) - (2*N*y)/x)*Log[z]*
    PolyLog[3, -((y*z)/x)] + ((-16*myp1^2*y)/(N*x^3) - (16*myp1^2*N*y)/x^3 + 
     (8*myp1*y)/(N*x^2) + (16*myp1*N*y)/x^2 - (4*y)/(N*x) - (8*N*y)/x)*
    PolyLog[4, myp1] + (-12/N + 12/(N*x) - (12*y)/(N*x^3) - 
     (32*myp1^2*N*y)/x^3 + (12*y)/(N*x^2) + (32*myp1*N*y)/x^2 - (6*y)/(N*x) - 
     (16*N*y)/x + (24*y^2)/(N*x^3) - (12*y^2)/(N*x^2) - (12*y^3)/(N*x^3) + 
     (24*z)/(N*x^2) - (36*z)/(N*x) + (12*mzp1*z^2)/(N*x^3) - 
     (36*z^2)/(N*x^2))*PolyLog[4, mzp1] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1*y)/(N*x^2) - (4*y)/(N*x))*PolyLog[4, x] + 
   ((-8*myp1^2*y)/(N*x^3) + (8*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 - (2*y)/(N*x) + (4*N*y)/x)*PolyLog[4, 1 - y^(-1)] + 
   ((-8*myp1^2*y)/(N*x^3) + (32*myp1^2*N*y)/x^3 + (8*myp1*y)/(N*x^2) - 
     (32*myp1*N*y)/x^2 - (4*y)/(N*x) + (16*N*y)/x)*PolyLog[4, -(x/y)] + 
   ((-16*myp1^2*y)/(N*x^3) - (40*myp1^2*N*y)/x^3 + (8*myp1*y)/(N*x^2) + 
     (40*myp1*N*y)/x^2 - (4*y)/(N*x) - (20*N*y)/x)*PolyLog[4, y] + 
   ((-12*myp1^2*y)/(N*x^3) - (4*myp1^2*N*y)/x^3 + (12*myp1*y)/(N*x^2) + 
     (4*myp1*N*y)/x^2 - (6*y)/(N*x) - (2*N*y)/x)*PolyLog[4, 1 - z^(-1)] + 
   ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + (2*y)/(N*x))*
    PolyLog[4, -((x*y)/z)] + ((-12*myp1^2*y)/(N*x^3) - (28*myp1^2*N*y)/x^3 + 
     (24*myp1*y)/(N*x^2) + (28*myp1*N*y)/x^2 - (12*y)/(N*x) - (14*N*y)/x)*
    PolyLog[4, z] + ((8*myp1^2*y)/(N*x^3) - (32*myp1^2*N*y)/x^3 - 
     (8*myp1*y)/(N*x^2) + (32*myp1*N*y)/x^2 + (4*y)/(N*x) - (16*N*y)/x)*
    PolyLog[4, -(z/x)] + ((4*myp1^2*y)/(N*x^3) - (4*myp1*y)/(N*x^2) + 
     (2*y)/(N*x))*PolyLog[4, -((x*z)/y)] + 
   ((-4*myp1^2*y)/(N*x^3) + (32*myp1^2*N*y)/x^3 + (4*myp1*y)/(N*x^2) - 
     (32*myp1*N*y)/x^2 - (2*y)/(N*x) + (16*N*y)/x)*PolyLog[4, -((y*z)/x)] - 
   (2*Zeta[3])/(mzp1^2*N) + (4*Zeta[3])/(mzp1*N) + (12*N*Zeta[3])/mzp1^2 + 
   (8*Zeta[3])/(N*x^2) - (16*N*Zeta[3])/x^2 - (8*Zeta[3])/(N*x) + 
   (2*Zeta[3])/(mzp1*N*y) - (12*N*Zeta[3])/(mzp1*y) - (4*Zeta[3])/(N*x*y) + 
   (8*N*Zeta[3])/(x*y) - (24*y*Zeta[3])/(N*x^2) + (16*N*y*Zeta[3])/x^2 + 
   (24*y*Zeta[3])/(N*x) + (16*y^2*Zeta[3])/(N*x^2) + 
   Log[x]*(2/N - 3/(mzp1*N) + 9*N - (37*N)/(6*mzp1) - (4*Nf)/(3*mzp1) + 
     4/(N*x) + (32*myp1*N)/(3*x) + (4*myp1*Nf)/(3*x) - (2*y)/(mxp1^2*N) + 
     (3*y)/(mzp1^2*N) - y/(mzp1*N) - (2*N*y)/mxp1^2 + (27*N*y)/(2*mzp1^2) - 
     (9*N*y)/(2*mzp1) - (4*y)/(N*x) - myp1/(N*z) - (9*myp1*N)/(2*z) + 
     (8*myp1^2*y*Zeta[3])/(N*x^3) - (8*myp1*y*Zeta[3])/(N*x^2) + 
     (4*y*Zeta[3])/(N*x)) + Log[z]*(-2/N - 3/(mzp1^2*N) + 4/(mzp1*N) - 9*N - 
     (27*N)/(2*mzp1^2) + (18*N)/mzp1 + (4*myp1^2)/(N*x^2) + 
     (18*myp1^2*N)/x^2 - 4/(N*x) - (18*N)/x + (4*y)/(N*x) + (18*N*y)/x - 
     (4*myp1^2*y*Zeta[3])/(N*x^3) + (20*myp1^2*N*y*Zeta[3])/x^3 + 
     (12*myp1*y*Zeta[3])/(N*x^2) - (20*myp1*N*y*Zeta[3])/x^2 - 
     (6*y*Zeta[3])/(N*x) + (10*N*y*Zeta[3])/x) + 
   Log[y]*((-3*y)/(mzp1^2*N) + y/(mzp1*N) - (27*N*y)/(2*mzp1^2) + 
     (9*N*y)/(2*mzp1) + (4*myp1*y)/(N*x^2) + (18*myp1*N*y)/x^2 - y/(N*z) - 
     (9*N*y)/(2*z) - (8*Zeta[3])/N + (8*Zeta[3])/(N*x) - 
     (16*y*Zeta[3])/(N*x^3) - (8*myp1^2*N*y*Zeta[3])/x^3 + 
     (4*y*Zeta[3])/(N*x^2) + (8*myp1*N*y*Zeta[3])/x^2 - (2*y*Zeta[3])/(N*x) - 
     (4*N*y*Zeta[3])/x + (32*y^2*Zeta[3])/(N*x^3) - (4*y^2*Zeta[3])/(N*x^2) - 
     (16*y^3*Zeta[3])/(N*x^3) + (16*z*Zeta[3])/(N*x^2) - 
     (24*z*Zeta[3])/(N*x) + (8*mzp1*z^2*Zeta[3])/(N*x^3) - 
     (24*z^2*Zeta[3])/(N*x^2)) + Log[myp1]*((4*Zeta[3])/N - 
     (4*Zeta[3])/(N*x) + (20*y*Zeta[3])/(N*x^3) + (8*myp1^2*N*y*Zeta[3])/
      x^3 - (20*y*Zeta[3])/(N*x^2) - (8*myp1*N*y*Zeta[3])/x^2 + 
     (10*y*Zeta[3])/(N*x) + (4*N*y*Zeta[3])/x - (40*y^2*Zeta[3])/(N*x^3) + 
     (20*y^2*Zeta[3])/(N*x^2) + (20*y^3*Zeta[3])/(N*x^3) - 
     (8*z*Zeta[3])/(N*x^2) + (12*z*Zeta[3])/(N*x) - 
     (4*mzp1*z^2*Zeta[3])/(N*x^3) + (12*z^2*Zeta[3])/(N*x^2)) + 
   Log[mzp1]*((12*Zeta[3])/N - (12*Zeta[3])/(N*x) + (12*y*Zeta[3])/(N*x^3) - 
     (24*y^2*Zeta[3])/(N*x^3) + (12*y^3*Zeta[3])/(N*x^3) - 
     (24*z*Zeta[3])/(N*x^2) + (36*z*Zeta[3])/(N*x) - 
     (12*mzp1*z^2*Zeta[3])/(N*x^3) + (36*z^2*Zeta[3])/(N*x^2)), 
 tau2Region1a2L -> 2/N + 2*N - (2*y)/(mxp1*N) - (2*N*y)/mxp1 + 
   Pi*(((-22*I)/3)*N + (((22*I)/3)*N)/myp1 + ((4*I)/3)*Nf - 
     (((4*I)/3)*Nf)/myp1 - (((22*I)/3)*N*y)/x + (((4*I)/3)*Nf*y)/x) + 
   Pi^4*(23/(45*N) + (23*N)/30 - 23/(45*N*x) - (23*N)/(30*x) - 
     (46*y)/(45*N*x^2) - (23*N*y)/(15*x^2) + (23*y)/(15*N*x) + 
     (23*N*y)/(10*x) - (9*myp1*y^2)/(10*N*x^3) - (23*myp1*N*y^2)/(15*x^3) + 
     (173*y^2)/(90*N*x^2) + (46*N*y^2)/(15*x^2)) + 
   Pi^3*(((11*I)/9)*N - ((2*I)/9)*Nf - (((11*I)/9)*N)/x + (((2*I)/9)*Nf)/x - 
     (((22*I)/9)*N*y)/x^2 + (((4*I)/9)*Nf*y)/x^2 + (((11*I)/3)*N*y)/x - 
     (((2*I)/3)*Nf*y)/x - (((22*I)/9)*myp1*N*y^2)/x^3 + 
     (((4*I)/9)*myp1*Nf*y^2)/x^3 + (((44*I)/9)*N*y^2)/x^2 - 
     (((8*I)/9)*Nf*y^2)/x^2) - (16*N*z)/(81*y^2) + (16*mzp1*N*z)/(81*y^2) + 
   (16*N*z^2)/(81*y^2) + Pi^2*(-4/(3*N) + 1/(myp1*N) - (2*N)/3 - 
     N/(2*myp1^2) + (5*N)/(3*myp1) + 1/(2*myp1*N*x) - (29*N)/(12*myp1*x) - 
     (5*y)/(6*N*x^2) - (55*N*y)/(6*x^2) - (5*y)/(3*myp1*N*x) + 
     (14*N*y)/(myp1*x) - (2*myp1*y^2)/(3*N*x^3) - (19*myp1*N*y^2)/(3*x^3) + 
     (4*y^2)/(3*N*x^2) + (38*N*y^2)/(3*x^2) + (5*y^2)/(3*myp1*N*x) - 
     (17*N*y^2)/(2*myp1*x) + myp1/(3*N*z) + (13*N)/(12*myp1*z) - 
     (8*N*y)/(3*myp1*z) + (3*N*y^2)/(2*myp1*z) - z/(myp1^2*N) - 
     z/(2*myp1*N) - (5*N*z)/(2*myp1^2) + (17*N*z)/(12*myp1) + 
     (mzp1*z)/(6*N*y^2) + (3*mzp1*N*z)/(4*y^2) + z/(2*N*y) - 
     (17*N*z)/(12*y) + z^2/(myp1^3*N) - z^2/(6*myp1^2*N) + 
     (9*N*z^2)/(2*myp1^3) - (3*N*z^2)/(4*myp1^2)) + 
   14*N*G[0, 0, 1, mzp1, y] - (14*N*G[0, 0, 1, mzp1, y])/x - 
   (28*N*y*G[0, 0, 1, mzp1, y])/x^2 + (42*N*y*G[0, 0, 1, mzp1, y])/x - 
   (4*myp1*y^2*G[0, 0, 1, mzp1, y])/(N*x^3) - 
   (28*myp1*N*y^2*G[0, 0, 1, mzp1, y])/x^3 + (4*y^2*G[0, 0, 1, mzp1, y])/
    (N*x^2) + (56*N*y^2*G[0, 0, 1, mzp1, y])/x^2 + 
   (2*G[0, 1, 0, mzp1, y])/N + 4*N*G[0, 1, 0, mzp1, y] - 
   (2*G[0, 1, 0, mzp1, y])/(N*x) - (4*N*G[0, 1, 0, mzp1, y])/x - 
   (4*y*G[0, 1, 0, mzp1, y])/(N*x^2) - (8*N*y*G[0, 1, 0, mzp1, y])/x^2 + 
   (6*y*G[0, 1, 0, mzp1, y])/(N*x) + (12*N*y*G[0, 1, 0, mzp1, y])/x - 
   (8*myp1*y^2*G[0, 1, 0, mzp1, y])/(N*x^3) - 
   (8*myp1*N*y^2*G[0, 1, 0, mzp1, y])/x^3 + (12*y^2*G[0, 1, 0, mzp1, y])/
    (N*x^2) + (16*N*y^2*G[0, 1, 0, mzp1, y])/x^2 - 6*N*G[0, 1, 1, mzp1, y] + 
   (6*N*G[0, 1, 1, mzp1, y])/x + (12*N*y*G[0, 1, 1, mzp1, y])/x^2 - 
   (18*N*y*G[0, 1, 1, mzp1, y])/x + (4*myp1*y^2*G[0, 1, 1, mzp1, y])/
    (N*x^3) + (12*myp1*N*y^2*G[0, 1, 1, mzp1, y])/x^3 - 
   (4*y^2*G[0, 1, 1, mzp1, y])/(N*x^2) - (24*N*y^2*G[0, 1, 1, mzp1, y])/x^2 + 
   (2*G[0, 1, mzp1, 1, y])/N + 4*N*G[0, 1, mzp1, 1, y] - 
   (2*G[0, 1, mzp1, 1, y])/(N*x) - (4*N*G[0, 1, mzp1, 1, y])/x - 
   (4*myp1*y*G[0, 1, mzp1, 1, y])/(N*x^2) - (8*N*y*G[0, 1, mzp1, 1, y])/x^2 + 
   (6*y*G[0, 1, mzp1, 1, y])/(N*x) + (12*N*y*G[0, 1, mzp1, 1, y])/x - 
   (8*myp1*N*y^2*G[0, 1, mzp1, 1, y])/x^3 + (16*N*y^2*G[0, 1, mzp1, 1, y])/
    x^2 - (4*G[0, 1, -z, mzp1, y])/N + (4*G[0, 1, -z, mzp1, y])/(N*x) + 
   (8*y*G[0, 1, -z, mzp1, y])/(N*x^2) - (12*y*G[0, 1, -z, mzp1, y])/(N*x) + 
   (8*myp1*y^2*G[0, 1, -z, mzp1, y])/(N*x^3) - (16*y^2*G[0, 1, -z, mzp1, y])/
    (N*x^2) - (4*G[0, mzp1, -z, mzp1, y])/N + (4*G[0, mzp1, -z, mzp1, y])/
    (N*x) + (8*y*G[0, mzp1, -z, mzp1, y])/(N*x^2) - 
   (12*y*G[0, mzp1, -z, mzp1, y])/(N*x) + 
   (8*myp1*y^2*G[0, mzp1, -z, mzp1, y])/(N*x^3) - 
   (16*y^2*G[0, mzp1, -z, mzp1, y])/(N*x^2) - (4*G[0, -z, 1, mzp1, y])/N + 
   (4*G[0, -z, 1, mzp1, y])/(N*x) + (8*y*G[0, -z, 1, mzp1, y])/(N*x^2) - 
   (12*y*G[0, -z, 1, mzp1, y])/(N*x) + (8*myp1*y^2*G[0, -z, 1, mzp1, y])/
    (N*x^3) - (16*y^2*G[0, -z, 1, mzp1, y])/(N*x^2) - 
   (4*G[0, -z, mzp1, 1, y])/N + (4*G[0, -z, mzp1, 1, y])/(N*x) + 
   (8*y*G[0, -z, mzp1, 1, y])/(N*x^2) - (12*y*G[0, -z, mzp1, 1, y])/(N*x) + 
   (8*myp1*y^2*G[0, -z, mzp1, 1, y])/(N*x^3) - (16*y^2*G[0, -z, mzp1, 1, y])/
    (N*x^2) + (4*G[1, mzp1, -z, mzp1, y])/N - (4*G[1, mzp1, -z, mzp1, y])/
    (N*x) - (8*y*G[1, mzp1, -z, mzp1, y])/(N*x^2) + 
   (12*y*G[1, mzp1, -z, mzp1, y])/(N*x) - 
   (8*myp1*y^2*G[1, mzp1, -z, mzp1, y])/(N*x^3) + 
   (16*y^2*G[1, mzp1, -z, mzp1, y])/(N*x^2) + 
   Pi^2*(2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1] + 
   (-4/(3*N) + 4/(3*N*x) + (8*y)/(3*N*x^2) - (4*y)/(N*x) + 
     (8*myp1*y^2)/(3*N*x^3) - (16*y^2)/(3*N*x^2))*Log[mxp1]^3*Log[mzp1] + 
   Pi^2*(2/(3*N) - N - 2/(3*N*x) + N/x - (4*y)/(3*N*x^2) + (2*N*y)/x^2 + 
     (2*y)/(N*x) - (3*N*y)/x - (2*myp1*y^2)/(3*N*x^3) + (2*myp1*N*y^2)/x^3 + 
     (2*y^2)/(N*x^2) - (4*N*y^2)/x^2)*Log[myp1]*Log[mzp1] + 
   (-2/N + 2/(N*x) + (4*y)/(N*x^2) - (6*y)/(N*x) + (4*myp1*y^2)/(N*x^3) - 
     (8*y^2)/(N*x^2))*Log[mxp1]^2*Log[myp1]*Log[mzp1] + 
   (-2/N + 2/(N*x) + (4*y)/(N*x^2) - (6*y)/(N*x) + (4*myp1*y^2)/(N*x^3) - 
     (8*y^2)/(N*x^2))*Log[mxp1]*Log[myp1]^2*Log[mzp1] + 
   (-4/(3*N) + 4/(3*N*x) + (8*y)/(3*N*x^2) - (4*y)/(N*x) + 
     (8*myp1*y^2)/(3*N*x^3) - (16*y^2)/(3*N*x^2))*Log[myp1]^3*Log[mzp1] + 
   Pi^2*(-1/2*1/N - (5*N)/6 + 1/(2*N*x) + (5*N)/(6*x) + y/(N*x^2) + 
     (5*N*y)/(3*x^2) - (3*y)/(2*N*x) - (5*N*y)/(2*x) + (myp1*y^2)/(N*x^3) + 
     (5*myp1*N*y^2)/(3*x^3) - (2*y^2)/(N*x^2) - (10*N*y^2)/(3*x^2))*
    Log[mzp1]^2 + (-2/N + 2/(N*x) + (4*y)/(N*x^2) - (6*y)/(N*x) + 
     (4*myp1*y^2)/(N*x^3) - (8*y^2)/(N*x^2))*Log[mxp1]^2*Log[mzp1]^2 + 
   (-2/N + 2/(N*x) + (4*y)/(N*x^2) - (6*y)/(N*x) + (4*myp1*y^2)/(N*x^3) - 
     (8*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]^3 + 
   Pi^2*(-2/(3*N) - 1/(6*myp1^2*N) + 1/(3*myp1*N) - (2*N)/9 - N/(3*myp1^2) + 
     (2*Nf)/9 + 1/(3*myp1*N*x) + (8*N)/(9*myp1*x) - (2*Nf)/(9*x) - 
     (2*y)/(3*N*x^2) + (16*N*y)/(9*x^2) - (4*Nf*y)/(9*x^2) - 
     (20*N*y)/(9*myp1*x) + (2*Nf*y)/(3*x) + (4*myp1*N*y^2)/(9*x^3) - 
     (4*myp1*Nf*y^2)/(9*x^3) + (4*y^2)/(3*N*x^2) - (8*N*y^2)/(9*x^2) + 
     (8*Nf*y^2)/(9*x^2) - (2*y^2)/(3*myp1*N*x) + (2*N*y^2)/(3*myp1*x) - 
     1/(6*myp1*N*z) - N/(3*myp1*z))*Log[x] + 
   (2/N + 3/(myp1^2*N) - 1/(myp1*N) + 17*N + (3*N)/(2*myp1^2) - (5*N)/myp1 - 
     6/(myp1*N*x) - (8*y)/(N*x^2) + (16*y)/(myp1*N*x) - (8*y^2)/(myp1*N*x) - 
     (2*myp1)/(N*z) - (13*N)/(2*myp1*z) + (16*N*y)/(myp1*z) - 
     (9*N*y^2)/(myp1*z) - (6*z)/(myp1^3*N) + (10*z)/(myp1^2*N) + 
     (3*z)/(myp1*N) - (27*N*z)/myp1^3 + (33*N*z)/myp1^2 - (17*N*z)/(2*myp1) - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) - (3*z)/(N*y) + (17*N*z)/(2*y) - 
     (6*z^2)/(myp1^3*N) + z^2/(myp1^2*N) - (27*N*z^2)/myp1^3 + 
     (9*N*z^2)/(2*myp1^2))*Log[mxp1]*Log[x] + 
   Pi^2*(2/(3*N) + N - 2/(3*N*x) - N/x - (4*y)/(3*N*x^2) - (2*N*y)/x^2 + 
     (2*y)/(N*x) + (3*N*y)/x - (2*myp1*y^2)/(N*x^3) - (2*myp1*N*y^2)/x^3 + 
     (10*y^2)/(3*N*x^2) + (4*N*y^2)/x^2)*Log[myp1]*Log[x] + 
   Pi^2*(1/(3*N) + (5*N)/3 - 1/(3*N*x) - (5*N)/(3*x) - (2*y)/(3*N*x^2) - 
     (10*N*y)/(3*x^2) + y/(N*x) + (5*N*y)/x - (2*myp1*y^2)/(3*N*x^3) - 
     (10*myp1*N*y^2)/(3*x^3) + (4*y^2)/(3*N*x^2) + (20*N*y^2)/(3*x^2))*
    Log[mzp1]*Log[x] + (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - 
     (8*myp1*y^2)/(N*x^3) + (16*y^2)/(N*x^2))*Log[mxp1]*Log[myp1]*Log[mzp1]*
    Log[x] + (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - 
     (4*myp1*y^2)/(N*x^3) + (8*y^2)/(N*x^2))*Log[myp1]^2*Log[mzp1]*Log[x] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]^2*Log[x] + 
   Pi^2*(1/(6*N) - 1/(6*N*x) - y/(3*N*x^2) + y/(2*N*x) - 
     (myp1*y^2)/(3*N*x^3) + (2*y^2)/(3*N*x^2))*Log[x]^2 + 
   (4/(3*N) - 1/(2*myp1^2*N) - 1/(3*myp1*N) + N/(3*myp1^2) - 2/(3*myp1*N*x) - 
     (4*y)/(3*N*x^2) + (4*y)/(myp1*N*x) + (8*y^2)/(3*N*x^2) - 
     (4*y^2)/(myp1*N*x) - 1/(6*myp1*N*z) - N/(3*myp1*z) + z/(myp1^3*N) + 
     (5*N*z)/(2*myp1^3) - (8*N*z)/(3*myp1^2) - z^2/(myp1^4*N) + 
     (2*z^2)/(3*myp1^3*N) - (9*N*z^2)/(2*myp1^4) + (3*N*z^2)/myp1^3)*
    Log[x]^3 + (2/(3*N) - 2/(3*N*x) - (4*y)/(3*N*x^2) + (2*y)/(N*x) - 
     (4*myp1*y^2)/(3*N*x^3) + (8*y^2)/(3*N*x^2))*Log[myp1]*Log[x]^3 + 
   (-2/(3*N) + 2/(3*N*x) + (4*y)/(3*N*x^2) - (2*y)/(N*x) + 
     (4*myp1*y^2)/(3*N*x^3) - (8*y^2)/(3*N*x^2))*Log[mzp1]*Log[x]^3 + 
   (1/(12*N) - 1/(12*N*x) - y/(6*N*x^2) + y/(4*N*x) - (myp1*y^2)/(6*N*x^3) + 
     y^2/(3*N*x^2))*Log[x]^4 + Pi*(((-22*I)/3)*N + (((22*I)/3)*N)/myp1^2 + 
     ((4*I)/3)*Nf - (((4*I)/3)*Nf)/myp1^2 - (((44*I)/3)*N*y)/(myp1*x) + 
     (((8*I)/3)*Nf*y)/(myp1*x) - (((44*I)/3)*N*y^2)/x^2 + 
     (((8*I)/3)*Nf*y^2)/x^2 + ((22*I)*N*y^2)/(myp1*x) - 
     ((4*I)*Nf*y^2)/(myp1*x))*Log[y] + 
   Pi^2*(11/(6*N) - 1/(3*myp1^2*N) - 4/(3*myp1*N) + N/6 - (5*N)/(3*myp1^2) + 
     N/(2*myp1*x) + (2*y)/(3*N*x^2) - (7*N*y)/(3*x^2) + (4*y)/(3*myp1*N*x) + 
     (8*N*y)/(3*myp1*x) - (2*myp1*N*y^2)/x^3 - y^2/(3*N*x^2) + 
     (17*N*y^2)/(3*x^2) - (3*y^2)/(2*myp1*N*x) - (23*N*y^2)/(6*myp1*x) + 
     1/(6*myp1*N*z) + N/(myp1*z) + z/(myp1^3*N) + (5*N*z)/(2*myp1^3) - 
     (8*N*z)/(3*myp1^2) - z^2/(myp1^4*N) + (2*z^2)/(3*myp1^3*N) - 
     (9*N*z^2)/(2*myp1^4) + (3*N*z^2)/myp1^3)*Log[y] + 
   Pi^2*(N^(-1) + N/3 - 1/(N*x) - N/(3*x) - (2*y)/(N*x^2) - (2*N*y)/(3*x^2) + 
     (3*y)/(N*x) + (N*y)/x - (2*myp1*y^2)/(3*N*x^3) - 
     (2*myp1*N*y^2)/(3*x^3) + (8*y^2)/(3*N*x^2) + (4*N*y^2)/(3*x^2))*
    Log[myp1]*Log[y] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/x - 
     (((4*I)/3)*Nf)/x + (((44*I)/3)*N*y)/x^2 - (((8*I)/3)*Nf*y)/x^2 - 
     ((22*I)*N*y)/x + ((4*I)*Nf*y)/x + (((44*I)/3)*myp1*N*y^2)/x^3 - 
     (((8*I)/3)*myp1*Nf*y^2)/x^3 - (((88*I)/3)*N*y^2)/x^2 + 
     (((16*I)/3)*Nf*y^2)/x^2)*Log[myp1]*Log[y] + 
   (N^(-1) - 4/(myp1*N) + 9*N + (3*N)/myp1^2 - (10*N)/myp1 + 2/(myp1*N*x) + 
     (23*N)/(2*myp1*x) + (9*y)/(N*x^2) + (43*N*y)/x^2 - (6*y)/(myp1*N*x) - 
     (64*N*y)/(myp1*x) + (4*myp1*y^2)/(N*x^3) + (38*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (64*N*y^2)/x^2 + y^2/(myp1*N*x) + 
     (34*N*y^2)/(myp1*x) - (2*myp1)/(N*z) - (13*N)/(2*myp1*z) + 
     (16*N*y)/(myp1*z) - (9*N*y^2)/(myp1*z))*Log[myp1]*Log[y] + 
   (-2/(3*N) - (7*N)/3 + 2/(3*N*x) + (7*N)/(3*x) + (4*y)/(3*N*x^2) + 
     (14*N*y)/(3*x^2) - (2*y)/(N*x) - (7*N*y)/x + (2*myp1*y^2)/(3*N*x^3) + 
     (14*myp1*N*y^2)/(3*x^3) - (2*y^2)/(N*x^2) - (28*N*y^2)/(3*x^2))*
    Log[myp1]^3*Log[y] + Pi^2*(1/(3*N) + (2*N)/3 - 1/(3*N*x) - (2*N)/(3*x) - 
     (2*y)/(3*N*x^2) - (4*N*y)/(3*x^2) + y/(N*x) + (2*N*y)/x - 
     (4*myp1*y^2)/(3*N*x^3) - (4*myp1*N*y^2)/(3*x^3) + (2*y^2)/(N*x^2) + 
     (8*N*y^2)/(3*x^2))*Log[mzp1]*Log[y] + 
   (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*Log[mxp1]^2*Log[mzp1]*Log[y] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[myp1]*Log[mzp1]*Log[y] + 
   (-N^(-1) + N + 1/(N*x) - N/x + (2*y)/(N*x^2) - (2*N*y)/x^2 - (3*y)/(N*x) + 
     (3*N*y)/x + (2*myp1*y^2)/(N*x^3) - (2*myp1*N*y^2)/x^3 - 
     (4*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[myp1]^2*Log[mzp1]*Log[y] + 
   (-N^(-1) - 2*N + 1/(N*x) + (2*N)/x + (2*y)/(N*x^2) + (4*N*y)/x^2 - 
     (3*y)/(N*x) - (6*N*y)/x + (4*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 - 
     (6*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[myp1]*Log[mzp1]^2*Log[y] + 
   (-2/(3*N) - (4*N)/3 + 2/(3*N*x) + (4*N)/(3*x) + (4*y)/(3*N*x^2) + 
     (8*N*y)/(3*x^2) - (2*y)/(N*x) - (4*N*y)/x + (8*myp1*y^2)/(3*N*x^3) + 
     (8*myp1*N*y^2)/(3*x^3) - (4*y^2)/(N*x^2) - (16*N*y^2)/(3*x^2))*
    Log[mzp1]^3*Log[y] + Pi^2*(-4/(3*N) - (7*N)/3 + 4/(3*N*x) + (7*N)/(3*x) + 
     (8*y)/(3*N*x^2) + (14*N*y)/(3*x^2) - (4*y)/(N*x) - (7*N*y)/x + 
     (4*myp1*y^2)/(3*N*x^3) + (14*myp1*N*y^2)/(3*x^3) - (4*y^2)/(N*x^2) - 
     (28*N*y^2)/(3*x^2))*Log[x]*Log[y] + 
   (2/N - 1/(myp1*N) - (71*N)/3 + (7*N)/(6*myp1^2) + (7*N)/myp1 - (4*Nf)/3 + 
     (4*Nf)/(3*myp1^2) - (2*y)/(myp1*N*x) - (34*N*y)/(3*myp1*x) - 
     (8*Nf*y)/(3*myp1*x) - (40*N*y^2)/(3*x^2) - (8*Nf*y^2)/(3*x^2) + 
     (4*y^2)/(myp1*N*x) + (20*N*y^2)/(myp1*x) + (4*Nf*y^2)/(myp1*x) + 
     2/(N*z) + (13*N)/(2*myp1*z) - (2*y)/(N*z) - (16*N*y)/(myp1*z) + 
     (9*N*y^2)/(myp1*z))*Log[x]*Log[y] + 
   (2/N + 1/(myp1^2*N) - 2/(myp1*N) - (2*N)/3 + (2*N)/myp1^2 - (4*Nf)/3 - 
     (10*N)/(3*myp1*x) + (4*Nf)/(3*x) - (20*N*y)/(3*x^2) + (8*Nf*y)/(3*x^2) + 
     (16*N*y)/(3*myp1*x) - (4*Nf*y)/x - (8*myp1*N*y^2)/(3*x^3) + 
     (8*myp1*Nf*y^2)/(3*x^3) - (4*y^2)/(N*x^2) + (4*N*y^2)/(3*x^2) - 
     (16*Nf*y^2)/(3*x^2) + (2*y^2)/(myp1*N*x) + (2*N*y^2)/(myp1*x) + 
     1/(myp1*N*z) + (2*N)/(myp1*z))*Log[myp1]*Log[x]*Log[y] + 
   (-3*N + (3*N)/x + (6*N*y)/x^2 - (9*N*y)/x + (2*myp1*y^2)/(N*x^3) + 
     (6*myp1*N*y^2)/x^3 - (2*y^2)/(N*x^2) - (12*N*y^2)/x^2)*Log[myp1]^2*
    Log[x]*Log[y] + (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + 
     (8*myp1*y^2)/(N*x^3) - (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*Log[x]*
    Log[y] + (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (2*y)/(N*x^2) - 
     (4*N*y)/x^2 + (3*y)/(N*x) + (6*N*y)/x - (4*myp1*y^2)/(N*x^3) - 
     (4*myp1*N*y^2)/x^3 + (6*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[mzp1]^2*Log[x]*
    Log[y] + (6/N - 3/(2*myp1^2*N) - 3/(myp1*N) - N - N/myp1^2 - 
     3/(2*myp1*N*x) + N/(myp1*x) - y/(N*x^2) - (6*N*y)/x^2 + 
     (10*y)/(myp1*N*x) + (4*N*y)/(myp1*x) - (6*myp1*N*y^2)/x^3 + 
     (4*y^2)/(N*x^2) + (12*N*y^2)/x^2 - (10*y^2)/(myp1*N*x) - 
     (5*N*y^2)/(myp1*x) + N/(myp1*z) + (3*z)/(myp1^3*N) + 
     (15*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 - (3*z^2)/(myp1^4*N) + 
     (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + (9*N*z^2)/myp1^3)*Log[x]^2*
    Log[y] + (3/N + 2*N - 3/(N*x) - (2*N)/x - (6*y)/(N*x^2) - (4*N*y)/x^2 + 
     (9*y)/(N*x) + (6*N*y)/x - (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + 
     (10*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[myp1]*Log[x]^2*Log[y] + 
   (-1/3*1/N + (5*N)/3 + 1/(3*N*x) - (5*N)/(3*x) + (2*myp1*y)/(3*N*x^2) - 
     (10*N*y)/(3*x^2) - y/(N*x) + (5*N*y)/x - (10*myp1*N*y^2)/(3*x^3) + 
     (20*N*y^2)/(3*x^2))*Log[x]^3*Log[y] + 
   Pi^2*(1/(6*N) + (3*N)/2 - 1/(6*N*x) - (3*N)/(2*x) - y/(3*N*x^2) - 
     (3*N*y)/x^2 + y/(2*N*x) + (9*N*y)/(2*x) + (2*myp1*y^2)/(3*N*x^3) - 
     (3*myp1*N*y^2)/x^3 - y^2/(3*N*x^2) + (6*N*y^2)/x^2)*Log[y]^2 + 
   (3/(2*N) - 1/(myp1*N) + (9*N)/2 - (7*N)/(2*myp1^2) + (2*y)/(myp1*N*x) + 
     (9*N*y)/(myp1*x) + (2*y^2)/(N*x^2) + (8*N*y^2)/x^2 - 
     (7*y^2)/(2*myp1*N*x) - (25*N*y^2)/(2*myp1*x))*Log[y]^2 + 
   (1/(2*N) - 1/(myp1^2*N) + (3*N)/2 + (2*N)/myp1^2 - (5*N)/(2*myp1*x) - 
     (2*y)/(N*x^2) - (7*N*y)/x^2 + (4*y)/(myp1*N*x) + (10*N*y)/(myp1*x) - 
     (6*myp1*N*y^2)/x^3 + (5*y^2)/(N*x^2) + (11*N*y^2)/x^2 - 
     (11*y^2)/(2*myp1*N*x) - (13*N*y^2)/(2*myp1*x) - 1/(2*myp1*N*z) - 
     N/(myp1*z))*Log[myp1]*Log[y]^2 + 
   (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (2*y)/(N*x^2) - (4*N*y)/x^2 + 
     (3*y)/(N*x) + (6*N*y)/x - (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + 
     (6*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[myp1]^2*Log[y]^2 + 
   (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*Log[y]^2 + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (4*y)/(N*x^2) - (8*N*y)/x^2 + 
     (6*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (12*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[myp1]*Log[mzp1]*Log[y]^2 + 
   (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (2*y)/(N*x^2) - (4*N*y)/x^2 + 
     (3*y)/(N*x) + (6*N*y)/x - (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + 
     (6*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[mzp1]^2*Log[y]^2 + 
   (-5/N + 2/(myp1^2*N) + 2/(myp1*N) + 2*N - N/myp1^2 + 3/(2*myp1*N*x) - 
     N/(myp1*x) + y/(N*x^2) + (6*N*y)/x^2 - (10*y)/(myp1*N*x) - 
     (2*N*y)/(myp1*x) + (6*myp1*N*y^2)/x^3 - (6*y^2)/(N*x^2) - 
     (10*N*y^2)/x^2 + (11*y^2)/(myp1*N*x) + (2*N*y^2)/(myp1*x) + 
     1/(2*myp1*N*z) - (3*z)/(myp1^3*N) - (15*N*z)/(2*myp1^3) + 
     (8*N*z)/myp1^2 + (3*z^2)/(myp1^4*N) - (2*z^2)/(myp1^3*N) + 
     (27*N*z^2)/(2*myp1^4) - (9*N*z^2)/myp1^3)*Log[x]*Log[y]^2 + 
   (-3/N - N + 3/(N*x) + N/x + (6*y)/(N*x^2) + (2*N*y)/x^2 - (9*y)/(N*x) - 
     (3*N*y)/x + (6*myp1*y^2)/(N*x^3) + (2*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (4*N*y^2)/x^2)*Log[myp1]*Log[x]*Log[y]^2 + 
   (-2/N - 4*N + 2/(N*x) + (4*N)/x + (4*y)/(N*x^2) + (8*N*y)/x^2 - 
     (6*y)/(N*x) - (12*N*y)/x + (8*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[mzp1]*Log[x]*Log[y]^2 + 
   (1/(2*N) - N - 1/(2*N*x) + N/x - y/(N*x^2) + (2*N*y)/x^2 + (3*y)/(2*N*x) - 
     (3*N*y)/x - (myp1*y^2)/(N*x^3) + (2*myp1*N*y^2)/x^3 + (2*y^2)/(N*x^2) - 
     (4*N*y^2)/x^2)*Log[x]^2*Log[y]^2 + 
   (2/N - 1/(2*myp1^2*N) - 1/(myp1*N) - N/3 - N/(3*myp1^2) - 1/(2*myp1*N*x) + 
     N/(3*myp1*x) - y/(3*N*x^2) - (2*N*y)/x^2 + (10*y)/(3*myp1*N*x) + 
     (4*N*y)/(3*myp1*x) - (2*myp1*N*y^2)/x^3 + (4*y^2)/(3*N*x^2) + 
     (4*N*y^2)/x^2 - (10*y^2)/(3*myp1*N*x) - (5*N*y^2)/(3*myp1*x) + 
     N/(3*myp1*z) + z/(myp1^3*N) + (5*N*z)/(2*myp1^3) - (8*N*z)/(3*myp1^2) - 
     z^2/(myp1^4*N) + (2*z^2)/(3*myp1^3*N) - (9*N*z^2)/(2*myp1^4) + 
     (3*N*z^2)/myp1^3)*Log[y]^3 + (1/(3*N) - 2*N - 1/(3*N*x) + (2*N)/x - 
     (2*y)/(3*N*x^2) + (4*N*y)/x^2 + y/(N*x) - (6*N*y)/x + 
     (4*myp1*y^2)/(3*N*x^3) + (4*myp1*N*y^2)/x^3 - (2*y^2)/(3*N*x^2) - 
     (8*N*y^2)/x^2)*Log[myp1]*Log[y]^3 + 
   (1/(3*N) + (5*N)/3 - 1/(3*N*x) - (5*N)/(3*x) - (2*y)/(3*N*x^2) - 
     (10*N*y)/(3*x^2) + y/(N*x) + (5*N*y)/x - (8*myp1*y^2)/(3*N*x^3) - 
     (10*myp1*N*y^2)/(3*x^3) + (10*y^2)/(3*N*x^2) + (20*N*y^2)/(3*x^2))*
    Log[x]*Log[y]^3 + (-1/6*1/N - N/6 + 1/(6*N*x) + N/(6*x) + y/(3*N*x^2) + 
     (N*y)/(3*x^2) - y/(2*N*x) - (N*y)/(2*x) + (7*myp1*y^2)/(6*N*x^3) + 
     (myp1*N*y^2)/(3*x^3) - (3*y^2)/(2*N*x^2) - (2*N*y^2)/(3*x^2))*Log[y]^4 + 
   Pi*(((22*I)/3)*N - ((4*I)/3)*Nf - (((22*I)/3)*N)/x + (((4*I)/3)*Nf)/x - 
     (((44*I)/3)*myp1*N*y)/x^2 + (((8*I)/3)*myp1*Nf*y)/x^2 + ((22*I)*N*y)/x - 
     ((4*I)*Nf*y)/x)*Log[z] + Pi^2*(3/(2*N) - 1/(6*myp1^2*N) - 1/(3*myp1*N) - 
     (7*N)/6 - N/(3*myp1^2) - 1/(myp1*N*x) + (7*N)/(6*x) - (4*y)/(3*N*x^2) + 
     (5*myp1*N*y)/(3*x^2) + (4*y)/(myp1*N*x) - (17*N*y)/(6*x) + 
     (5*y^2)/(3*N*x^2) - (19*y^2)/(6*myp1*N*x) + N/(3*myp1*z))*Log[z] + 
   Pi^2*(-5/(3*N) - N + 5/(3*N*x) + N/x + (10*y)/(3*N*x^2) + (2*N*y)/x^2 - 
     (5*y)/(N*x) - (3*N*y)/x + (10*myp1*y^2)/(3*N*x^3) + (2*myp1*N*y^2)/x^3 - 
     (20*y^2)/(3*N*x^2) - (4*N*y^2)/x^2)*Log[mzp1]*Log[z] + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/x - (((4*I)/3)*Nf)/x + 
     (((44*I)/3)*N*y)/x^2 - (((8*I)/3)*Nf*y)/x^2 - ((22*I)*N*y)/x + 
     ((4*I)*Nf*y)/x + (((44*I)/3)*myp1*N*y^2)/x^3 - 
     (((8*I)/3)*myp1*Nf*y^2)/x^3 - (((88*I)/3)*N*y^2)/x^2 + 
     (((16*I)/3)*Nf*y^2)/x^2)*Log[mzp1]*Log[z] + 
   (11/N - 3/(myp1^2*N) - 5/(myp1*N) - 20*N - (3*N)/(2*myp1^2) + (5*N)/myp1 - 
     2/(N*x) - 1/(myp1*N*x) + (14*N)/(3*x) + (59*N)/(6*myp1*x) + 
     (5*y)/(N*x^2) + (55*N*y)/x^2 + (4*y)/(N*x) + (6*y)/(myp1*N*x) - 
     (20*N*y)/x - (190*N*y)/(3*myp1*x) + (4*myp1*y^2)/(N*x^3) + 
     (38*myp1*N*y^2)/x^3 - (4*y^2)/(N*x^2) - (88*N*y^2)/x^2 - 
     (7*y^2)/(myp1*N*x) + (50*N*y^2)/(myp1*x) + (2*z)/(myp1^2*N) + 
     (3*z)/(myp1*N) + (6*mzp1*z)/(myp1^3*N) - (3*N*z)/myp1^2 - 
     (17*N*z)/(2*myp1) + (27*mzp1*N*z)/myp1^3 - (mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/(2*y^2) - (3*z)/(N*y) + (17*N*z)/(2*y) + z^2/(myp1^2*N) + 
     (9*N*z^2)/(2*myp1^2))*Log[mzp1]*Log[z] + 
   (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*Log[mxp1]^2*Log[mzp1]*Log[z] + 
   (-N^(-1) - 2*N + 1/(N*x) + (2*N)/x + (2*myp1*y)/(N*x^2) + (4*N*y)/x^2 - 
     (3*y)/(N*x) - (6*N*y)/x + (4*myp1*N*y^2)/x^3 - (8*N*y^2)/x^2)*
    Log[myp1]^2*Log[mzp1]*Log[z] + (-(N/x) + N/(myp1*x) - (5*N*y)/x + 
     (4*N*y)/(myp1*x) - (5*N*y^2)/(myp1*x))*Log[mzp1]^2*Log[z] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]^2*Log[z] + 
   (N^(-1) - 2*N - 1/(N*x) + (2*N)/x - (2*y)/(N*x^2) + (4*N*y)/x^2 + 
     (3*y)/(N*x) - (6*N*y)/x - (4*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 + 
     (6*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[myp1]*Log[mzp1]^2*Log[z] + 
   (N^(-1) + (11*N)/3 - 1/(N*x) - (11*N)/(3*x) - (2*y)/(N*x^2) - 
     (22*N*y)/(3*x^2) + (3*y)/(N*x) + (11*N*y)/x - (10*myp1*y^2)/(3*N*x^3) - 
     (22*myp1*N*y^2)/(3*x^3) + (16*y^2)/(3*N*x^2) + (44*N*y^2)/(3*x^2))*
    Log[mzp1]^3*Log[z] + Pi^2*((-4*N)/3 + (4*N)/(3*x) + (8*N*y)/(3*x^2) - 
     (4*N*y)/x + (2*myp1*y^2)/(3*N*x^3) + (8*myp1*N*y^2)/(3*x^3) - 
     (2*y^2)/(3*N*x^2) - (16*N*y^2)/(3*x^2))*Log[x]*Log[z] + 
   (-4/N + 2/(myp1*N) + (20*N)/3 + (4*Nf)/3 + 2/(N*x) - (14*N)/(3*x) - 
     (4*Nf)/(3*x) - (40*myp1*N*y)/(3*x^2) - (8*myp1*Nf*y)/(3*x^2) - 
     (4*y)/(N*x) + (20*N*y)/x + (4*Nf*y)/x - (6*z)/(myp1^2*N) - 
     (3*z)/(myp1*N) - (15*N*z)/myp1^2 + (17*N*z)/(2*myp1) + 
     (mzp1*z)/(N*y^2) + (9*mzp1*N*z)/(2*y^2) + (3*z)/(N*y) - (17*N*z)/(2*y) + 
     (6*z^2)/(myp1^3*N) - z^2/(myp1^2*N) + (27*N*z^2)/myp1^3 - 
     (9*N*z^2)/(2*myp1^2))*Log[x]*Log[z] + 
   (6/N + (10*N)/3 - (4*Nf)/3 - 6/(myp1*N*x) + (2*N)/x - (22*N)/(3*myp1*x) + 
     (4*Nf)/(3*x) - (4*myp1*y)/(N*x^2) - (32*N*y)/(3*x^2) + 
     (8*Nf*y)/(3*x^2) + (16*y)/(myp1*N*x) + (10*N*y)/x + 
     (28*N*y)/(3*myp1*x) - (4*Nf*y)/x - (8*myp1*N*y^2)/(3*x^3) + 
     (8*myp1*Nf*y^2)/(3*x^3) + (28*N*y^2)/(3*x^2) - (16*Nf*y^2)/(3*x^2) - 
     (10*y^2)/(myp1*N*x) + (2*N)/(myp1*z))*Log[mzp1]*Log[x]*Log[z] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*Log[x]*Log[z] + 
   (-8/N + 8/(N*x) + (16*y)/(N*x^2) - (24*y)/(N*x) + (16*myp1*y^2)/(N*x^3) - 
     (32*y^2)/(N*x^2))*Log[myp1]*Log[mzp1]*Log[x]*Log[z] + 
   (-3/N - 8*N + 3/(N*x) + (8*N)/x + (6*y)/(N*x^2) + (16*N*y)/x^2 - 
     (9*y)/(N*x) - (24*N*y)/x + (8*myp1*y^2)/(N*x^3) + (16*myp1*N*y^2)/x^3 - 
     (14*y^2)/(N*x^2) - (32*N*y^2)/x^2)*Log[mzp1]^2*Log[x]*Log[z] + 
   (-4/N + 3/(2*myp1^2*N) + 1/(myp1*N) - N/myp1^2 + 2/(myp1*N*x) + 
     (4*y)/(N*x^2) - (12*y)/(myp1*N*x) - (8*y^2)/(N*x^2) + 
     (12*y^2)/(myp1*N*x) + 1/(2*myp1*N*z) + N/(myp1*z) - (3*z)/(myp1^3*N) - 
     (15*N*z)/(2*myp1^3) + (8*N*z)/myp1^2 + (3*z^2)/(myp1^4*N) - 
     (2*z^2)/(myp1^3*N) + (27*N*z^2)/(2*myp1^4) - (9*N*z^2)/myp1^3)*Log[x]^2*
    Log[z] + (-2/N + 2/(N*x) + (4*y)/(N*x^2) - (6*y)/(N*x) + 
     (4*myp1*y^2)/(N*x^3) - (8*y^2)/(N*x^2))*Log[myp1]*Log[x]^2*Log[z] + 
   (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*Log[mzp1]*Log[x]^2*Log[z] + 
   (-1/3*1/N + 1/(3*N*x) + (2*y)/(3*N*x^2) - y/(N*x) + 
     (2*myp1*y^2)/(3*N*x^3) - (4*y^2)/(3*N*x^2))*Log[x]^3*Log[z] + 
   Pi^2*((-2*myp1*y^2)/(3*N*x^3) + (2*y^2)/(3*N*x^2))*Log[y]*Log[z] + 
   Pi*(((22*I)/3)*N - ((4*I)/3)*Nf - (((22*I)/3)*N)/x + (((4*I)/3)*Nf)/x - 
     (((44*I)/3)*N*y)/x^2 + (((8*I)/3)*Nf*y)/x^2 + ((22*I)*N*y)/x - 
     ((4*I)*Nf*y)/x - (((44*I)/3)*myp1*N*y^2)/x^3 + 
     (((8*I)/3)*myp1*Nf*y^2)/x^3 + (((88*I)/3)*N*y^2)/x^2 - 
     (((16*I)/3)*Nf*y^2)/x^2)*Log[y]*Log[z] + 
   (-6/N + 5/(myp1*N) + 13*N - (7*N)/(2*myp1^2) - (3*N)/myp1 + 1/(myp1*N*x) - 
     (13*N)/(2*myp1*x) - (5*y)/(N*x^2) - (31*N*y)/x^2 - (2*y)/(myp1*N*x) + 
     (56*N*y)/(myp1*x) - (4*myp1*y^2)/(N*x^3) - (38*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) + (76*N*y^2)/x^2 + (2*y^2)/(myp1*N*x) - 
     (51*N*y^2)/(myp1*x))*Log[y]*Log[z] + 
   (-3/N + 1/(myp1^2*N) + 2/(myp1*N) + N + (2*N)/myp1^2 - N/x + 
     (4*y)/(N*x^2) + (2*myp1*N*y)/x^2 - (8*y)/(myp1*N*x) - (N*y)/x - 
     (6*y^2)/(N*x^2) + (9*y^2)/(myp1*N*x) - (2*N)/(myp1*z))*Log[myp1]*Log[y]*
    Log[z] + (2/N + 7*N - 2/(N*x) - (7*N)/x - (4*y)/(N*x^2) - (14*N*y)/x^2 + 
     (6*y)/(N*x) + (21*N*y)/x - (2*myp1*y^2)/(N*x^3) - (14*myp1*N*y^2)/x^3 + 
     (6*y^2)/(N*x^2) + (28*N*y^2)/x^2)*Log[myp1]^2*Log[y]*Log[z] + 
   (3/N + 3*N - 3/(myp1*N*x) - (10*N)/(3*x) + (7*N)/(3*myp1*x) - 
     (6*myp1*y)/(N*x^2) + (2*N*y)/x^2 + (12*y)/(myp1*N*x) - (6*N*y)/x + 
     (20*N*y)/(3*myp1*x) + (2*N*y^2)/x^2 - (9*y^2)/(myp1*N*x) - 
     (11*N*y^2)/(myp1*x) - (2*N)/(myp1*z))*Log[mzp1]*Log[y]*Log[z] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*Log[y]*Log[z] + 
   (4/N + 8*N - 4/(N*x) - (8*N)/x - (8*y)/(N*x^2) - (16*N*y)/x^2 + 
     (12*y)/(N*x) + (24*N*y)/x - (8*myp1*y^2)/(N*x^3) - (16*myp1*N*y^2)/x^3 + 
     (16*y^2)/(N*x^2) + (32*N*y^2)/x^2)*Log[myp1]*Log[mzp1]*Log[y]*Log[z] + 
   (3/N + 2*N - 3/(N*x) - (2*N)/x - (6*y)/(N*x^2) - (4*N*y)/x^2 + 
     (9*y)/(N*x) + (6*N*y)/x - (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + 
     (10*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[mzp1]^2*Log[y]*Log[z] + 
   (-16/N + 2/(myp1^2*N) + 8/(myp1*N) + (2*N)/3 + (4*N)/myp1^2 + (4*Nf)/3 + 
     5/(myp1*N*x) + (4*N)/(3*x) - (2*N)/(myp1*x) - (4*Nf)/(3*x) - 
     (2*y)/(N*x^2) + (44*N*y)/(3*x^2) - (8*Nf*y)/(3*x^2) - 
     (20*y)/(myp1*N*x) - (4*N*y)/x - (8*N*y)/(myp1*x) + (4*Nf*y)/x + 
     (44*myp1*N*y^2)/(3*x^3) - (8*myp1*Nf*y^2)/(3*x^3) - (88*N*y^2)/(3*x^2) + 
     (16*Nf*y^2)/(3*x^2) + (16*y^2)/(myp1*N*x) + (10*N*y^2)/(myp1*x) - 
     1/(myp1*N*z) - (4*N)/(myp1*z) - (6*z)/(myp1^3*N) - (15*N*z)/myp1^3 + 
     (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - (4*z^2)/(myp1^3*N) + 
     (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[x]*Log[y]*Log[z] + 
   (-6/N - 6*N + 6/(N*x) + (6*N)/x + (12*y)/(N*x^2) + (12*N*y)/x^2 - 
     (18*y)/(N*x) - (18*N*y)/x + (4*myp1*y^2)/(N*x^3) + (12*myp1*N*y^2)/x^3 - 
     (16*y^2)/(N*x^2) - (24*N*y^2)/x^2)*Log[myp1]*Log[x]*Log[y]*Log[z] + 
   (4*N - (4*N)/x - (8*N*y)/x^2 + (12*N*y)/x - (8*myp1*N*y^2)/x^3 + 
     (16*N*y^2)/x^2)*Log[mzp1]*Log[x]*Log[y]*Log[z] + 
   (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*y)/(N*x^2) + (4*N*y)/x^2 + 
     (6*y)/(N*x) - (6*N*y)/x - (2*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 + 
     (6*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[x]^2*Log[y]*Log[z] + 
   (9/(2*N) - 1/(myp1^2*N) - 2/(myp1*N) - (7*N)/2 - N/myp1^2 - 
     3/(2*myp1*N*x) + (7*N)/(2*x) + y/(N*x^2) + (myp1*N*y)/x^2 + 
     (6*y)/(myp1*N*x) - (9*N*y)/(2*x) + y^2/(N*x^2) - (11*y^2)/(2*myp1*N*x) + 
     N/(myp1*z) + (3*z)/(myp1^3*N) + (15*N*z)/(2*myp1^3) - (8*N*z)/myp1^2 - 
     (3*z^2)/(myp1^4*N) + (2*z^2)/(myp1^3*N) - (27*N*z^2)/(2*myp1^4) + 
     (9*N*z^2)/myp1^3)*Log[y]^2*Log[z] + 
   (-N^(-1) + N + 1/(N*x) - N/x + (2*y)/(N*x^2) - (2*N*y)/x^2 - (3*y)/(N*x) + 
     (3*N*y)/x + (2*myp1*y^2)/(N*x^3) - (2*myp1*N*y^2)/x^3 - 
     (4*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[myp1]*Log[y]^2*Log[z] + 
   (-3/N - 5*N + 3/(N*x) + (5*N)/x + (6*y)/(N*x^2) + (10*N*y)/x^2 - 
     (9*y)/(N*x) - (15*N*y)/x + (6*myp1*y^2)/(N*x^3) + (10*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (20*N*y^2)/x^2)*Log[mzp1]*Log[y]^2*Log[z] + 
   (N^(-1) - 1/(N*x) - (2*y)/(N*x^2) + (3*y)/(N*x) - (2*myp1*y^2)/(N*x^3) + 
     (4*y^2)/(N*x^2))*Log[x]*Log[y]^2*Log[z] + 
   ((2*N)/3 - (2*N)/(3*x) - (4*N*y)/(3*x^2) + (2*N*y)/x - 
     (2*myp1*y^2)/(3*N*x^3) - (4*myp1*N*y^2)/(3*x^3) + (2*y^2)/(3*N*x^2) + 
     (8*N*y^2)/(3*x^2))*Log[y]^3*Log[z] + 
   (-1/2*1/N - (7*N)/2 + 1/(2*N*x) + (7*N)/(2*x) + (2*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (5*y)/(2*N*x) - (23*N*y)/(2*x))*Log[z]^2 + 
   Pi^2*(-1/3*1/N - N/6 + 1/(3*N*x) + N/(6*x) + (2*y)/(3*N*x^2) + 
     (N*y)/(3*x^2) - y/(N*x) - (N*y)/(2*x) + (2*myp1*y^2)/(3*N*x^3) + 
     (myp1*N*y^2)/(3*x^3) - (4*y^2)/(3*N*x^2) - (2*N*y^2)/(3*x^2))*Log[z]^2 + 
   (-9/(2*N) + (5*N)/2 + 9/(2*N*x) - (5*N)/(2*x) + (5*myp1*y)/(N*x^2) - 
     (7*N*y)/x^2 - (19*y)/(2*N*x) + (19*N*y)/(2*x) - (6*myp1*N*y^2)/x^3 + 
     (13*N*y^2)/x^2)*Log[mzp1]*Log[z]^2 + 
   (8/N + 4*N - 8/(N*x) - (4*N)/x - (16*y)/(N*x^2) - (8*N*y)/x^2 + 
     (24*y)/(N*x) + (12*N*y)/x - (12*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (28*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[myp1]*Log[mzp1]*Log[z]^2 + 
   (N^(-1) + N/2 - 1/(N*x) - N/(2*x) - (2*y)/(N*x^2) - (N*y)/x^2 + 
     (3*y)/(N*x) + (3*N*y)/(2*x) + (myp1*y^2)/(N*x^3) - (myp1*N*y^2)/x^3 + 
     y^2/(N*x^2) + (2*N*y^2)/x^2)*Log[mzp1]^2*Log[z]^2 + 
   (3/N - N - 3/(N*x) + N/x - (2*myp1*y)/(N*x^2) + (2*myp1*N*y)/x^2 + 
     (5*y)/(N*x) - (3*N*y)/x)*Log[x]*Log[z]^2 + 
   (2/N + N - 2/(N*x) - N/x - (4*y)/(N*x^2) - (2*N*y)/x^2 + (6*y)/(N*x) + 
     (3*N*y)/x - (6*myp1*y^2)/(N*x^3) - (2*myp1*N*y^2)/x^3 + 
     (10*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[mzp1]*Log[x]*Log[z]^2 + 
   (1/(2*N) - 1/(2*N*x) - y/(N*x^2) + (3*y)/(2*N*x) - (myp1*y^2)/(N*x^3) + 
     (2*y^2)/(N*x^2))*Log[x]^2*Log[z]^2 + 
   (3/(2*N) - (3*N)/2 - 3/(2*N*x) + (3*N)/(2*x) - (3*myp1*y)/(N*x^2) + 
     (5*N*y)/x^2 + (9*y)/(2*N*x) - (13*N*y)/(2*x) + (6*myp1*N*y^2)/x^3 - 
     (11*N*y^2)/x^2)*Log[y]*Log[z]^2 + 
   (N^(-1) + N - 1/(N*x) - N/x - (2*y)/(N*x^2) - (2*N*y)/x^2 + (3*y)/(N*x) + 
     (3*N*y)/x - (2*myp1*y^2)/(N*x^3) - (2*myp1*N*y^2)/x^3 + 
     (4*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[mzp1]*Log[y]*Log[z]^2 + 
   (-N^(-1) + N + 1/(N*x) - N/x + (2*y)/(N*x^2) - (2*N*y)/x^2 - (3*y)/(N*x) + 
     (3*N*y)/x + (4*myp1*y^2)/(N*x^3) - (2*myp1*N*y^2)/x^3 - 
     (6*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[x]*Log[y]*Log[z]^2 + 
   (-((myp1*y^2)/(N*x^3)) + y^2/(N*x^2))*Log[y]^2*Log[z]^2 + 
   (1/(3*N) + N/3 - 1/(3*N*x) - N/(3*x) - (2*y)/(3*N*x^2) - (2*N*y)/(3*x^2) + 
     y/(N*x) + (N*y)/x - (2*myp1*y^2)/(3*N*x^3) - (2*myp1*N*y^2)/(3*x^3) + 
     (4*y^2)/(3*N*x^2) + (4*N*y^2)/(3*x^2))*Log[mzp1]*Log[z]^3 + 
   (1/(3*N) - 1/(3*N*x) - (2*y)/(3*N*x^2) + y/(N*x) - 
     (2*myp1*y^2)/(3*N*x^3) + (4*y^2)/(3*N*x^2))*Log[x]*Log[z]^3 + 
   (-1/3*1/N + 1/(3*N*x) + (2*y)/(3*N*x^2) - y/(N*x) + 
     (2*myp1*y^2)/(3*N*x^3) - (4*y^2)/(3*N*x^2))*Log[y]*Log[z]^3 + 
   (-1/6*1/N - N/12 + 1/(6*N*x) + N/(12*x) + y/(3*N*x^2) + (N*y)/(6*x^2) - 
     y/(2*N*x) - (N*y)/(4*x) + (myp1*y^2)/(3*N*x^3) + (myp1*N*y^2)/(6*x^3) - 
     (2*y^2)/(3*N*x^2) - (N*y^2)/(3*x^2))*Log[z]^4 + 
   Pi^2*(-N^(-1) - (5*N)/3 + 1/(N*x) + (5*N)/(3*x) + (2*y)/(N*x^2) + 
     (10*N*y)/(3*x^2) - (3*y)/(N*x) - (5*N*y)/x + (2*myp1*y^2)/(N*x^3) + 
     (10*myp1*N*y^2)/(3*x^3) - (4*y^2)/(N*x^2) - (20*N*y^2)/(3*x^2))*
    PolyLog[2, x] + (2/N + 3/(myp1^2*N) - 1/(myp1*N) + 17*N + 
     (3*N)/(2*myp1^2) - (5*N)/myp1 - 6/(myp1*N*x) - (8*y)/(N*x^2) + 
     (16*y)/(myp1*N*x) - (8*y^2)/(myp1*N*x) - (2*myp1)/(N*z) - 
     (13*N)/(2*myp1*z) + (16*N*y)/(myp1*z) - (9*N*y^2)/(myp1*z) - 
     (6*z)/(myp1^3*N) + (10*z)/(myp1^2*N) + (3*z)/(myp1*N) - 
     (27*N*z)/myp1^3 + (33*N*z)/myp1^2 - (17*N*z)/(2*myp1) - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) - (3*z)/(N*y) + (17*N*z)/(2*y) - 
     (6*z^2)/(myp1^3*N) + z^2/(myp1^2*N) - (27*N*z^2)/myp1^3 + 
     (9*N*z^2)/(2*myp1^2))*PolyLog[2, x] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*PolyLog[2, x] + 
   (3/(myp1^2*N) + 2/(myp1*N) - (2*N)/myp1^2 - 4/(myp1*N*x) - (8*y)/(N*x^2) + 
     (8*y)/(myp1*N*x) + 1/(myp1*N*z) + (2*N)/(myp1*z) - (6*z)/(myp1^3*N) - 
     (15*N*z)/myp1^3 + (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[x]*
    PolyLog[2, x] + (-4/N + 4/(myp1*N) + 2*N + (4*N)/myp1^2 - 1/(myp1*N*x) - 
     (2*N)/(myp1*x) - (6*y)/(N*x^2) + (12*N*y)/x^2 + (4*y)/(myp1*N*x) - 
     (8*N*y)/(myp1*x) + (12*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) - 
     (24*N*y^2)/x^2 - (4*y^2)/(myp1*N*x) + (10*N*y^2)/(myp1*x) - 
     1/(myp1*N*z) - (4*N)/(myp1*z))*Log[y]*PolyLog[2, x] + 
   (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*y)/(N*x^2) - (20*N*y)/x^2 + 
     (6*y)/(N*x) + (30*N*y)/x - (4*myp1*y^2)/(N*x^3) - (20*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) + (40*N*y^2)/x^2)*Log[myp1]*Log[y]*PolyLog[2, x] + 
   (-8*N + (8*N)/x + (16*N*y)/x^2 - (24*N*y)/x + (16*myp1*N*y^2)/x^3 - 
     (32*N*y^2)/x^2)*Log[x]*Log[y]*PolyLog[2, x] + 
   (N - N/x - (2*N*y)/x^2 + (3*N*y)/x - (2*myp1*y^2)/(N*x^3) - 
     (2*myp1*N*y^2)/x^3 + (2*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[y]^2*
    PolyLog[2, x] + (10/N + 4*N - 10/(N*x) - (4*N)/x - (20*y)/(N*x^2) - 
     (8*N*y)/x^2 + (30*y)/(N*x) + (12*N*y)/x - (16*myp1*y^2)/(N*x^3) - 
     (8*myp1*N*y^2)/x^3 + (36*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[mzp1]*Log[z]*
    PolyLog[2, x] + (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*y)/(N*x^2) - 
     (4*N*y)/x^2 - (6*y)/(N*x) + (6*N*y)/x + (4*myp1*y^2)/(N*x^3) - 
     (4*myp1*N*y^2)/x^3 - (8*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[y]*Log[z]*
    PolyLog[2, x] + Pi^2*(N^(-1) + (5*N)/3 - 1/(N*x) - (5*N)/(3*x) - 
     (2*y)/(N*x^2) - (10*N*y)/(3*x^2) + (3*y)/(N*x) + (5*N*y)/x - 
     (2*myp1*y^2)/(N*x^3) - (10*myp1*N*y^2)/(3*x^3) + (4*y^2)/(N*x^2) + 
     (20*N*y^2)/(3*x^2))*PolyLog[2, -(x/y)] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*PolyLog[2, -(x/y)] + 
   (-2/N - 4*N + 2/(N*x) + (4*N)/x + (4*y)/(N*x^2) + (8*N*y)/x^2 - 
     (6*y)/(N*x) - (12*N*y)/x + (8*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[myp1]*Log[y]*PolyLog[2, -(x/y)] + 
   (12/N - 3/(myp1^2*N) - 6/(myp1*N) - 2*N - (2*N)/myp1^2 - 3/(myp1*N*x) + 
     (2*N)/x - (2*y)/(N*x^2) - (12*N*y)/x^2 + (20*y)/(myp1*N*x) + 
     (10*N*y)/x - (12*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) + (24*N*y^2)/x^2 - 
     (20*y^2)/(myp1*N*x) + (2*N)/(myp1*z) + (6*z)/(myp1^3*N) + 
     (15*N*z)/myp1^3 - (16*N*z)/myp1^2 - (6*z^2)/(myp1^4*N) + 
     (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + (18*N*z^2)/myp1^3)*Log[z]*
    PolyLog[2, -(x/y)] + (-6/N - 10*N + 6/(N*x) + (10*N)/x + (12*y)/(N*x^2) + 
     (20*N*y)/x^2 - (18*y)/(N*x) - (30*N*y)/x + (12*myp1*y^2)/(N*x^3) + 
     (20*myp1*N*y^2)/x^3 - (24*y^2)/(N*x^2) - (40*N*y^2)/x^2)*Log[mzp1]*
    Log[z]*PolyLog[2, -(x/y)] + (8*N - (8*N)/x - (16*N*y)/x^2 + (24*N*y)/x - 
     (16*myp1*N*y^2)/x^3 + (32*N*y^2)/x^2)*Log[x]*Log[z]*PolyLog[2, -(x/y)] + 
   (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*y)/(N*x^2) + (4*N*y)/x^2 + 
     (6*y)/(N*x) - (6*N*y)/x - (4*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[y]*Log[z]*PolyLog[2, -(x/y)] + 
   (-2/N - N + 2/(N*x) + N/x + (4*y)/(N*x^2) + (2*N*y)/x^2 - (6*y)/(N*x) - 
     (3*N*y)/x + (2*myp1*y^2)/(N*x^3) + (2*myp1*N*y^2)/x^3 - 
     (6*y^2)/(N*x^2) - (4*N*y^2)/x^2)*Log[z]^2*PolyLog[2, -(x/y)] + 
   Pi^2*(-2/N - 5*N + 2/(N*x) + (5*N)/x + (4*y)/(N*x^2) + (10*N*y)/x^2 - 
     (6*y)/(N*x) - (15*N*y)/x + (14*myp1*y^2)/(3*N*x^3) + 
     (10*myp1*N*y^2)/x^3 - (26*y^2)/(3*N*x^2) - (20*N*y^2)/x^2)*
    PolyLog[2, y] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/x - 
     (((4*I)/3)*Nf)/x + (((44*I)/3)*N*y)/x^2 - (((8*I)/3)*Nf*y)/x^2 - 
     ((22*I)*N*y)/x + ((4*I)*Nf*y)/x + (((44*I)/3)*myp1*N*y^2)/x^3 - 
     (((8*I)/3)*myp1*Nf*y^2)/x^3 - (((88*I)/3)*N*y^2)/x^2 + 
     (((16*I)/3)*Nf*y^2)/x^2)*PolyLog[2, y] + 
   (N^(-1) - 4/(myp1*N) + 9*N + (3*N)/myp1^2 - (10*N)/myp1 + 2/(myp1*N*x) + 
     (23*N)/(2*myp1*x) + (9*y)/(N*x^2) + (43*N*y)/x^2 - (6*y)/(myp1*N*x) - 
     (64*N*y)/(myp1*x) + (4*myp1*y^2)/(N*x^3) + (38*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (64*N*y^2)/x^2 + y^2/(myp1*N*x) + 
     (34*N*y^2)/(myp1*x) - (2*myp1)/(N*z) - (13*N)/(2*myp1*z) + 
     (16*N*y)/(myp1*z) - (9*N*y^2)/(myp1*z))*PolyLog[2, y] + 
   (6*N - (6*N)/x - (12*N*y)/x^2 + (18*N*y)/x - (4*myp1*y^2)/(N*x^3) - 
     (12*myp1*N*y^2)/x^3 + (4*y^2)/(N*x^2) + (24*N*y^2)/x^2)*Log[myp1]*
    Log[mzp1]*PolyLog[2, y] + (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - 
     (2*y)/(N*x^2) - (4*N*y)/x^2 + (3*y)/(N*x) + (6*N*y)/x - 
     (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + (6*y^2)/(N*x^2) + 
     (8*N*y^2)/x^2)*Log[mzp1]^2*PolyLog[2, y] + 
   (2/N + 1/(myp1^2*N) - 2/(myp1*N) - (2*N)/3 + (2*N)/myp1^2 - (4*Nf)/3 - 
     (10*N)/(3*myp1*x) + (4*Nf)/(3*x) - (20*N*y)/(3*x^2) + (8*Nf*y)/(3*x^2) + 
     (16*N*y)/(3*myp1*x) - (4*Nf*y)/x - (8*myp1*N*y^2)/(3*x^3) + 
     (8*myp1*Nf*y^2)/(3*x^3) - (4*y^2)/(N*x^2) + (4*N*y^2)/(3*x^2) - 
     (16*Nf*y^2)/(3*x^2) + (2*y^2)/(myp1*N*x) + (2*N*y^2)/(myp1*x) + 
     1/(myp1*N*z) + (2*N)/(myp1*z))*Log[x]*PolyLog[2, y] + 
   (-6*N + (6*N)/x + (12*N*y)/x^2 - (18*N*y)/x + (4*myp1*y^2)/(N*x^3) + 
     (12*myp1*N*y^2)/x^3 - (4*y^2)/(N*x^2) - (24*N*y^2)/x^2)*Log[myp1]*Log[x]*
    PolyLog[2, y] + (-2/N - 4*N + 2/(N*x) + (4*N)/x + (4*y)/(N*x^2) + 
     (8*N*y)/x^2 - (6*y)/(N*x) - (12*N*y)/x + (8*myp1*y^2)/(N*x^3) + 
     (8*myp1*N*y^2)/x^3 - (12*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[mzp1]*Log[x]*
    PolyLog[2, y] + (-3/N + 4/(myp1*N) + 7*N + (2*N)/myp1^2 - 2/(myp1*N*x) - 
     (5*N)/(myp1*x) - (16*y)/(N*x^2) + (10*N*y)/x^2 + (16*y)/(myp1*N*x) + 
     (4*N*y)/(myp1*x) + (12*myp1*N*y^2)/x^3 + (18*y^2)/(N*x^2) - 
     (18*N*y^2)/x^2 - (15*y^2)/(myp1*N*x) - (N*y^2)/(myp1*x) - 1/(myp1*N*z) - 
     (4*N)/(myp1*z))*Log[y]*PolyLog[2, y] + 
   (4/N + 14*N - 4/(N*x) - (14*N)/x - (8*y)/(N*x^2) - (28*N*y)/x^2 + 
     (12*y)/(N*x) + (42*N*y)/x - (12*myp1*y^2)/(N*x^3) - 
     (28*myp1*N*y^2)/x^3 + (20*y^2)/(N*x^2) + (56*N*y^2)/x^2)*Log[myp1]*
    Log[y]*PolyLog[2, y] + (2/N - 6*N - 2/(N*x) + (6*N)/x - (4*y)/(N*x^2) + 
     (12*N*y)/x^2 + (6*y)/(N*x) - (18*N*y)/x - (4*myp1*y^2)/(N*x^3) + 
     (12*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) - (24*N*y^2)/x^2)*Log[x]*Log[y]*
    PolyLog[2, y] + (-N^(-1) - N + 1/(N*x) + N/x + (2*y)/(N*x^2) + 
     (2*N*y)/x^2 - (3*y)/(N*x) - (3*N*y)/x + (2*myp1*y^2)/(N*x^3) + 
     (2*myp1*N*y^2)/x^3 - (4*y^2)/(N*x^2) - (4*N*y^2)/x^2)*Log[y]^2*
    PolyLog[2, y] + (-3/N + 1/(myp1^2*N) + 2/(myp1*N) + N + (2*N)/myp1^2 - 
     N/x + (4*y)/(N*x^2) + (2*myp1*N*y)/x^2 - (8*y)/(myp1*N*x) - (N*y)/x - 
     (6*y^2)/(N*x^2) + (9*y^2)/(myp1*N*x) - (2*N)/(myp1*z))*Log[z]*
    PolyLog[2, y] + (12/N + 8*N - 12/(N*x) - (8*N)/x - (24*y)/(N*x^2) - 
     (16*N*y)/x^2 + (36*y)/(N*x) + (24*N*y)/x - (16*myp1*y^2)/(N*x^3) - 
     (16*myp1*N*y^2)/x^3 + (40*y^2)/(N*x^2) + (32*N*y^2)/x^2)*Log[mzp1]*
    Log[z]*PolyLog[2, y] + (-2/N + 8*N + 2/(N*x) - (8*N)/x + 
     (4*myp1*y)/(N*x^2) - (16*N*y)/x^2 - (6*y)/(N*x) + (24*N*y)/x - 
     (16*myp1*N*y^2)/x^3 + (32*N*y^2)/x^2)*Log[x]*Log[z]*PolyLog[2, y] + 
   (-4/N + 4*N + 4/(N*x) - (4*N)/x + (8*y)/(N*x^2) - (8*N*y)/x^2 - 
     (12*y)/(N*x) + (12*N*y)/x + (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 - 
     (16*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[y]*Log[z]*PolyLog[2, y] + 
   (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*y)/(N*x^2) - (20*N*y)/x^2 + 
     (6*y)/(N*x) + (30*N*y)/x - (4*myp1*y^2)/(N*x^3) - (20*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) + (40*N*y^2)/x^2)*PolyLog[2, x]*PolyLog[2, y] + 
   (-2/N - 4*N + 2/(N*x) + (4*N)/x + (4*y)/(N*x^2) + (8*N*y)/x^2 - 
     (6*y)/(N*x) - (12*N*y)/x + (8*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (16*N*y^2)/x^2)*PolyLog[2, -(x/y)]*PolyLog[2, y] + 
   (3/N + 12*N - 3/(N*x) - (12*N)/x - (6*y)/(N*x^2) - (24*N*y)/x^2 + 
     (9*y)/(N*x) + (36*N*y)/x - (8*myp1*y^2)/(N*x^3) - (24*myp1*N*y^2)/x^3 + 
     (14*y^2)/(N*x^2) + (48*N*y^2)/x^2)*PolyLog[2, y]^2 + 
   Pi^2*(-N^(-1) - (5*N)/3 + 1/(N*x) + (5*N)/(3*x) + (2*y)/(N*x^2) + 
     (10*N*y)/(3*x^2) - (3*y)/(N*x) - (5*N*y)/x + (2*myp1*y^2)/(N*x^3) + 
     (10*myp1*N*y^2)/(3*x^3) - (4*y^2)/(N*x^2) - (20*N*y^2)/(3*x^2))*
    PolyLog[2, -(y/z)] + (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + 
     (8*myp1*y^2)/(N*x^3) - (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -(y/z)] + (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - 
     (8*myp1*y^2)/(N*x^3) + (16*y^2)/(N*x^2))*Log[myp1]*Log[mzp1]*
    PolyLog[2, -(y/z)] + (-8/N + 3/(myp1^2*N) + 2/(myp1*N) - (2*N)/myp1^2 + 
     4/(myp1*N*x) + (8*y)/(N*x^2) - (24*y)/(myp1*N*x) - (16*y^2)/(N*x^2) + 
     (24*y^2)/(myp1*N*x) + 1/(myp1*N*z) + (2*N)/(myp1*z) - (6*z)/(myp1^3*N) - 
     (15*N*z)/myp1^3 + (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[x]*
    PolyLog[2, -(y/z)] + (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + 
     (8*myp1*y^2)/(N*x^3) - (16*y^2)/(N*x^2))*Log[myp1]*Log[x]*
    PolyLog[2, -(y/z)] + (-4/N + 4/(myp1*N) + 2*N + (4*N)/myp1^2 - 
     1/(myp1*N*x) - (2*N)/(myp1*x) - (6*y)/(N*x^2) + (12*N*y)/x^2 + 
     (4*y)/(myp1*N*x) - (8*N*y)/(myp1*x) + (12*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) - (24*N*y^2)/x^2 - (4*y^2)/(myp1*N*x) + 
     (10*N*y^2)/(myp1*x) - 1/(myp1*N*z) - (4*N)/(myp1*z))*Log[y]*
    PolyLog[2, -(y/z)] + (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*y)/(N*x^2) - 
     (20*N*y)/x^2 + (6*y)/(N*x) + (30*N*y)/x - (4*myp1*y^2)/(N*x^3) - 
     (20*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) + (40*N*y^2)/x^2)*Log[myp1]*Log[y]*
    PolyLog[2, -(y/z)] + (-8*N + (8*N)/x + (16*N*y)/x^2 - (24*N*y)/x + 
     (16*myp1*N*y^2)/x^3 - (32*N*y^2)/x^2)*Log[x]*Log[y]*PolyLog[2, -(y/z)] + 
   (N - N/x - (2*N*y)/x^2 + (3*N*y)/x - (2*myp1*y^2)/(N*x^3) - 
     (2*myp1*N*y^2)/x^3 + (2*y^2)/(N*x^2) + (4*N*y^2)/x^2)*Log[y]^2*
    PolyLog[2, -(y/z)] + (10/N + 4*N - 10/(N*x) - (4*N)/x - (20*y)/(N*x^2) - 
     (8*N*y)/x^2 + (30*y)/(N*x) + (12*N*y)/x - (16*myp1*y^2)/(N*x^3) - 
     (8*myp1*N*y^2)/x^3 + (36*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[mzp1]*Log[z]*
    PolyLog[2, -(y/z)] + (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*y)/(N*x^2) - 
     (4*N*y)/x^2 - (6*y)/(N*x) + (6*N*y)/x + (4*myp1*y^2)/(N*x^3) - 
     (4*myp1*N*y^2)/x^3 - (8*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[y]*Log[z]*
    PolyLog[2, -(y/z)] + (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*y)/(N*x^2) - 
     (20*N*y)/x^2 + (6*y)/(N*x) + (30*N*y)/x - (4*myp1*y^2)/(N*x^3) - 
     (20*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) + (40*N*y^2)/x^2)*PolyLog[2, y]*
    PolyLog[2, -(y/z)] + Pi^2*(N^(-1) + (5*N)/3 - 1/(N*x) - (5*N)/(3*x) - 
     (2*y)/(N*x^2) - (10*N*y)/(3*x^2) + (3*y)/(N*x) + (5*N*y)/x - 
     (2*myp1*y^2)/(N*x^3) - (10*myp1*N*y^2)/(3*x^3) + (4*y^2)/(N*x^2) + 
     (20*N*y^2)/(3*x^2))*PolyLog[2, -((x*y)/z)] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*PolyLog[2, -((x*y)/z)] + 
   (4/N - 4/(myp1*N) - 2*N - (4*N)/myp1^2 + 1/(myp1*N*x) + (2*N)/(myp1*x) + 
     (6*y)/(N*x^2) - (12*N*y)/x^2 - (4*y)/(myp1*N*x) + (8*N*y)/(myp1*x) - 
     (12*myp1*N*y^2)/x^3 - (8*y^2)/(N*x^2) + (24*N*y^2)/x^2 + 
     (4*y^2)/(myp1*N*x) - (10*N*y^2)/(myp1*x) + 1/(myp1*N*z) + 
     (4*N)/(myp1*z))*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (-2/N - 10*N + 2/(N*x) + (10*N)/x + (4*y)/(N*x^2) + (20*N*y)/x^2 - 
     (6*y)/(N*x) - (30*N*y)/x + (4*myp1*y^2)/(N*x^3) + (20*myp1*N*y^2)/x^3 - 
     (8*y^2)/(N*x^2) - (40*N*y^2)/x^2)*Log[myp1]*Log[y]*
    PolyLog[2, -((x*y)/z)] + (8*N - (8*N)/x - (16*N*y)/x^2 + (24*N*y)/x - 
     (16*myp1*N*y^2)/x^3 + (32*N*y^2)/x^2)*Log[x]*Log[y]*
    PolyLog[2, -((x*y)/z)] + (-N + N/x + (2*N*y)/x^2 - (3*N*y)/x + 
     (2*myp1*y^2)/(N*x^3) + (2*myp1*N*y^2)/x^3 - (2*y^2)/(N*x^2) - 
     (4*N*y^2)/x^2)*Log[y]^2*PolyLog[2, -((x*y)/z)] + 
   (-10/N - 4*N + 10/(N*x) + (4*N)/x + (20*y)/(N*x^2) + (8*N*y)/x^2 - 
     (30*y)/(N*x) - (12*N*y)/x + (16*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (36*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[mzp1]*Log[z]*
    PolyLog[2, -((x*y)/z)] + (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*y)/(N*x^2) + 
     (4*N*y)/x^2 + (6*y)/(N*x) - (6*N*y)/x - (4*myp1*y^2)/(N*x^3) + 
     (4*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[y]*Log[z]*
    PolyLog[2, -((x*y)/z)] + (-2/N - 10*N + 2/(N*x) + (10*N)/x + 
     (4*y)/(N*x^2) + (20*N*y)/x^2 - (6*y)/(N*x) - (30*N*y)/x + 
     (4*myp1*y^2)/(N*x^3) + (20*myp1*N*y^2)/x^3 - (8*y^2)/(N*x^2) - 
     (40*N*y^2)/x^2)*PolyLog[2, y]*PolyLog[2, -((x*y)/z)] + 
   Pi^2*(-3/N - (10*N)/3 + 3/(N*x) + (10*N)/(3*x) + (6*y)/(N*x^2) + 
     (20*N*y)/(3*x^2) - (9*y)/(N*x) - (10*N*y)/x + (16*myp1*y^2)/(3*N*x^3) + 
     (20*myp1*N*y^2)/(3*x^3) - (34*y^2)/(3*N*x^2) - (40*N*y^2)/(3*x^2))*
    PolyLog[2, z] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/x - 
     (((4*I)/3)*Nf)/x + (((44*I)/3)*N*y)/x^2 - (((8*I)/3)*Nf*y)/x^2 - 
     ((22*I)*N*y)/x + ((4*I)*Nf*y)/x + (((44*I)/3)*myp1*N*y^2)/x^3 - 
     (((8*I)/3)*myp1*Nf*y^2)/x^3 - (((88*I)/3)*N*y^2)/x^2 + 
     (((16*I)/3)*Nf*y^2)/x^2)*PolyLog[2, z] + 
   (11/N - 3/(myp1^2*N) - 5/(myp1*N) - 20*N - (3*N)/(2*myp1^2) + (5*N)/myp1 - 
     3/(myp1*N*x) + (14*N)/(3*x) + (59*N)/(6*myp1*x) + (5*y)/(N*x^2) + 
     (55*N*y)/x^2 + (12*y)/(myp1*N*x) - (20*N*y)/x - (190*N*y)/(3*myp1*x) + 
     (4*myp1*y^2)/(N*x^3) + (38*myp1*N*y^2)/x^3 - (4*y^2)/(N*x^2) - 
     (88*N*y^2)/x^2 - (11*y^2)/(myp1*N*x) + (50*N*y^2)/(myp1*x) + 
     (2*z)/(myp1^2*N) + (3*z)/(myp1*N) + (6*mzp1*z)/(myp1^3*N) - 
     (3*N*z)/myp1^2 - (17*N*z)/(2*myp1) + (27*mzp1*N*z)/myp1^3 - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) - (3*z)/(N*y) + (17*N*z)/(2*y) + 
     z^2/(myp1^2*N) + (9*N*z^2)/(2*myp1^2))*PolyLog[2, z] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mxp1]*Log[mzp1]*PolyLog[2, z] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[myp1]*Log[mzp1]*PolyLog[2, z] + 
   (3/N + 5*N - 3/(N*x) - (5*N)/x - (6*y)/(N*x^2) - (10*N*y)/x^2 + 
     (9*y)/(N*x) + (15*N*y)/x - (6*myp1*y^2)/(N*x^3) - (10*myp1*N*y^2)/x^3 + 
     (12*y^2)/(N*x^2) + (20*N*y^2)/x^2)*Log[mzp1]^2*PolyLog[2, z] + 
   (6/N + (10*N)/3 - (4*Nf)/3 - 6/(myp1*N*x) - (16*N)/(3*myp1*x) + 
     (4*Nf)/(3*x) - (4*myp1*y)/(N*x^2) - (32*N*y)/(3*x^2) + 
     (8*Nf*y)/(3*x^2) + (16*y)/(myp1*N*x) + (52*N*y)/(3*myp1*x) - 
     (4*Nf*y)/x - (8*myp1*N*y^2)/(3*x^3) + (8*myp1*Nf*y^2)/(3*x^3) + 
     (28*N*y^2)/(3*x^2) - (16*Nf*y^2)/(3*x^2) - (10*y^2)/(myp1*N*x) - 
     (10*N*y^2)/(myp1*x) + (2*N)/(myp1*z))*Log[x]*PolyLog[2, z] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*Log[myp1]*Log[x]*PolyLog[2, z] + 
   (-6/N - 10*N + 6/(N*x) + (10*N)/x + (12*y)/(N*x^2) + (20*N*y)/x^2 - 
     (18*y)/(N*x) - (30*N*y)/x + (12*myp1*y^2)/(N*x^3) + 
     (20*myp1*N*y^2)/x^3 - (24*y^2)/(N*x^2) - (40*N*y^2)/x^2)*Log[mzp1]*
    Log[x]*PolyLog[2, z] + (3/N + 3*N - 3/(myp1*N*x) - (4*N)/(3*x) + 
     N/(3*myp1*x) - (6*myp1*y)/(N*x^2) + (2*N*y)/x^2 + (12*y)/(myp1*N*x) + 
     (4*N*y)/x - (4*N*y)/(3*myp1*x) + (2*N*y^2)/x^2 - (9*y^2)/(myp1*N*x) - 
     (N*y^2)/(myp1*x) - (2*N)/(myp1*z))*Log[y]*PolyLog[2, z] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (4*y)/(N*x^2) - (8*N*y)/x^2 + 
     (6*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (12*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[myp1]*Log[y]*PolyLog[2, z] + 
   (6/N + 8*N - 6/(N*x) - (8*N)/x - (12*y)/(N*x^2) - (16*N*y)/x^2 + 
     (18*y)/(N*x) + (24*N*y)/x - (8*myp1*y^2)/(N*x^3) - (16*myp1*N*y^2)/x^3 + 
     (20*y^2)/(N*x^2) + (32*N*y^2)/x^2)*Log[x]*Log[y]*PolyLog[2, z] + 
   (-3/N - 5*N + 3/(N*x) + (5*N)/x + (6*y)/(N*x^2) + (10*N*y)/x^2 - 
     (9*y)/(N*x) - (15*N*y)/x + (6*myp1*y^2)/(N*x^3) + (10*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (20*N*y^2)/x^2)*Log[y]^2*PolyLog[2, z] + 
   (-9/N + 3/(myp1^2*N) + 6/(myp1*N) - N + (2*N)/myp1^2 + 3/(N*x) - 
     3/(myp1*N*x) - (3*N)/x + (2*N)/(myp1*x) + (4*y)/(N*x^2) + (2*N*y)/x^2 - 
     (9*y)/(N*x) - (4*y)/(myp1*N*x) + (13*N*y)/x - (20*N*y)/(myp1*x) - 
     (10*y^2)/(N*x^2) - (6*N*y^2)/x^2 + (10*y^2)/(myp1*N*x) + 
     (20*N*y^2)/(myp1*x) - (6*z)/(myp1^3*N) - (15*N*z)/myp1^3 + 
     (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - (4*z^2)/(myp1^3*N) + 
     (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*Log[z]*PolyLog[2, z] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (4*myp1*y)/(N*x^2) - (8*N*y)/x^2 + 
     (6*y)/(N*x) + (12*N*y)/x - (8*myp1*N*y^2)/x^3 + (16*N*y^2)/x^2)*
    Log[mzp1]*Log[z]*PolyLog[2, z] + (6/N + 2*N - 6/(N*x) - (2*N)/x - 
     (12*y)/(N*x^2) - (4*N*y)/x^2 + (18*y)/(N*x) + (6*N*y)/x - 
     (12*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + (24*y^2)/(N*x^2) + 
     (8*N*y^2)/x^2)*Log[x]*Log[z]*PolyLog[2, z] + 
   (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*y)/(N*x^2) - (4*N*y)/x^2 - 
     (6*y)/(N*x) + (6*N*y)/x + (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 - 
     (8*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[y]*Log[z]*PolyLog[2, z] + 
   (10/N + 4*N - 10/(N*x) - (4*N)/x - (20*y)/(N*x^2) - (8*N*y)/x^2 + 
     (30*y)/(N*x) + (12*N*y)/x - (16*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (36*y^2)/(N*x^2) + (16*N*y^2)/x^2)*PolyLog[2, x]*PolyLog[2, z] + 
   (-6/N - 10*N + 6/(N*x) + (10*N)/x + (12*y)/(N*x^2) + (20*N*y)/x^2 - 
     (18*y)/(N*x) - (30*N*y)/x + (12*myp1*y^2)/(N*x^3) + 
     (20*myp1*N*y^2)/x^3 - (24*y^2)/(N*x^2) - (40*N*y^2)/x^2)*
    PolyLog[2, -(x/y)]*PolyLog[2, z] + 
   (14/N + 18*N - 14/(N*x) - (18*N)/x - (28*y)/(N*x^2) - (36*N*y)/x^2 + 
     (42*y)/(N*x) + (54*N*y)/x - (20*myp1*y^2)/(N*x^3) - 
     (36*myp1*N*y^2)/x^3 + (48*y^2)/(N*x^2) + (72*N*y^2)/x^2)*PolyLog[2, y]*
    PolyLog[2, z] + (10/N + 4*N - 10/(N*x) - (4*N)/x - (20*y)/(N*x^2) - 
     (8*N*y)/x^2 + (30*y)/(N*x) + (12*N*y)/x - (16*myp1*y^2)/(N*x^3) - 
     (8*myp1*N*y^2)/x^3 + (36*y^2)/(N*x^2) + (16*N*y^2)/x^2)*
    PolyLog[2, -(y/z)]*PolyLog[2, z] + 
   (-10/N - 4*N + 10/(N*x) + (4*N)/x + (20*y)/(N*x^2) + (8*N*y)/x^2 - 
     (30*y)/(N*x) - (12*N*y)/x + (16*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (36*y^2)/(N*x^2) - (16*N*y^2)/x^2)*PolyLog[2, -((x*y)/z)]*
    PolyLog[2, z] + (6/N + 4*N - 6/(N*x) - (4*N)/x - (12*y)/(N*x^2) - 
     (8*N*y)/x^2 + (18*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - 
     (8*myp1*N*y^2)/x^3 + (20*y^2)/(N*x^2) + (16*N*y^2)/x^2)*
    PolyLog[2, z]^2 + (-8/N + 8/(N*x) + (16*y)/(N*x^2) - (24*y)/(N*x) + 
     (16*myp1*y^2)/(N*x^3) - (32*y^2)/(N*x^2))*Log[mzp1]*PolyLog[3, mxp1] + 
   (-N^(-1) + 2/(myp1^2*N) - 9*N + (12*N)/myp1^2 - (3*N)/(myp1*x) + 
     (4*y)/(N*x^2) - (10*N*y)/x^2 - (8*y)/(myp1*N*x) - (8*N*y)/(myp1*x) - 
     (10*y^2)/(N*x^2) - (14*N*y^2)/x^2 + (11*y^2)/(myp1*N*x) + 
     (23*N*y^2)/(myp1*x) + 1/(myp1*N*z))*PolyLog[3, myp1] + 
   (-4/N + 6*N + 4/(N*x) - (6*N)/x + (8*y)/(N*x^2) - (12*N*y)/x^2 - 
     (12*y)/(N*x) + (18*N*y)/x + (4*myp1*y^2)/(N*x^3) - (12*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) + (24*N*y^2)/x^2)*Log[mzp1]*PolyLog[3, myp1] + 
   (-4*N + (4*N)/x + (8*N*y)/x^2 - (12*N*y)/x + (8*myp1*N*y^2)/x^3 - 
     (16*N*y^2)/x^2)*Log[x]*PolyLog[3, myp1] + 
   (-4/N - 2*N + 4/(N*x) + (2*N)/x + (8*y)/(N*x^2) + (4*N*y)/x^2 - 
     (12*y)/(N*x) - (6*N*y)/x + (4*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[z]*PolyLog[3, myp1] + 
   (9/N + 5*N - 9/(myp1*N*x) - (7*N)/(myp1*x) - (10*myp1*y)/(N*x^2) - 
     (18*N*y)/x^2 + (28*y)/(myp1*N*x) + (28*N*y)/(myp1*x) + (14*N*y^2)/x^2 - 
     (19*y^2)/(myp1*N*x) - (19*N*y^2)/(myp1*x) + (2*N)/(myp1*z))*
    PolyLog[3, mzp1] + (8/N - 8/(N*x) - (16*y)/(N*x^2) + (24*y)/(N*x) - 
     (16*myp1*y^2)/(N*x^3) + (32*y^2)/(N*x^2))*Log[myp1]*PolyLog[3, mzp1] + 
   (6*N - (6*N)/x - (12*N*y)/x^2 + (18*N*y)/x + (4*myp1*y^2)/(N*x^3) - 
     (12*myp1*N*y^2)/x^3 - (4*y^2)/(N*x^2) + (24*N*y^2)/x^2)*Log[mzp1]*
    PolyLog[3, mzp1] + (-4*N + (4*N)/x + (8*N*y)/x^2 - (12*N*y)/x + 
     (8*myp1*N*y^2)/x^3 - (16*N*y^2)/x^2)*Log[x]*PolyLog[3, mzp1] + 
   (-2*N + (2*N)/x + (4*N*y)/x^2 - (6*N*y)/x + (4*myp1*y^2)/(N*x^3) + 
     (4*myp1*N*y^2)/x^3 - (4*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[y]*
    PolyLog[3, mzp1] + (-8/N - 3/(myp1^2*N) - 2/(myp1*N) + (2*N)/myp1^2 + 
     12/(myp1*N*x) + (24*y)/(N*x^2) - (40*y)/(myp1*N*x) - (16*y^2)/(N*x^2) + 
     (24*y^2)/(myp1*N*x) - 1/(myp1*N*z) - (2*N)/(myp1*z) + (6*z)/(myp1^3*N) + 
     (15*N*z)/myp1^3 - (16*N*z)/myp1^2 - (6*z^2)/(myp1^4*N) + 
     (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + (18*N*z^2)/myp1^3)*
    PolyLog[3, x] + (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + 
     (8*myp1*y^2)/(N*x^3) - (16*y^2)/(N*x^2))*Log[myp1]*PolyLog[3, x] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mzp1]*PolyLog[3, x/myp1] + 
   (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*y)/(N*x^2) - (20*N*y)/x^2 + 
     (6*y)/(N*x) + (30*N*y)/x + (4*myp1*y^2)/(N*x^3) - (20*myp1*N*y^2)/x^3 + 
     (40*N*y^2)/x^2)*Log[y]*PolyLog[3, x/myp1] + 
   (-6/N - 4*N + 6/(N*x) + (4*N)/x + (12*y)/(N*x^2) + (8*N*y)/x^2 - 
     (18*y)/(N*x) - (12*N*y)/x + (8*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (20*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[z]*PolyLog[3, x/myp1] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (4*y)/(N*x^2) - (8*N*y)/x^2 + 
     (6*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (12*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[y]*PolyLog[3, x/(myp1*mzp1)] + 
   (6/N + 4*N - 6/(N*x) - (4*N)/x - (12*y)/(N*x^2) - (8*N*y)/x^2 + 
     (18*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (20*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[z]*PolyLog[3, x/(myp1*mzp1)] + 
   (-12/N + 3/(myp1^2*N) + 6/(myp1*N) + 2*N + (2*N)/myp1^2 + 3/(myp1*N*x) - 
     (2*N)/(myp1*x) + (2*y)/(N*x^2) + (12*N*y)/x^2 - (20*y)/(myp1*N*x) - 
     (8*N*y)/(myp1*x) + (12*myp1*N*y^2)/x^3 - (8*y^2)/(N*x^2) - 
     (24*N*y^2)/x^2 + (20*y^2)/(myp1*N*x) + (10*N*y^2)/(myp1*x) - 
     (2*N)/(myp1*z) - (6*z)/(myp1^3*N) - (15*N*z)/myp1^3 + (16*N*z)/myp1^2 + 
     (6*z^2)/(myp1^4*N) - (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - 
     (18*N*z^2)/myp1^3)*PolyLog[3, -(x/y)] + 
   (-6/N - 4*N + 6/(N*x) + (4*N)/x + (12*y)/(N*x^2) + (8*N*y)/x^2 - 
     (18*y)/(N*x) - (12*N*y)/x + (8*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (20*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[myp1]*PolyLog[3, -(x/y)] + 
   (-8*N + (8*N)/x + (16*N*y)/x^2 - (24*N*y)/x + (16*myp1*N*y^2)/x^3 - 
     (32*N*y^2)/x^2)*Log[x]*PolyLog[3, -(x/y)] + 
   (6*N - (6*N)/x - (12*N*y)/x^2 + (18*N*y)/x - (4*myp1*y^2)/(N*x^3) - 
     (12*myp1*N*y^2)/x^3 + (4*y^2)/(N*x^2) + (24*N*y^2)/x^2)*Log[y]*
    PolyLog[3, -(x/y)] + (4/N - 10*N - 4/(N*x) + (10*N)/x - (8*y)/(N*x^2) + 
     (20*N*y)/x^2 + (12*y)/(N*x) - (30*N*y)/x - (4*myp1*y^2)/(N*x^3) + 
     (20*myp1*N*y^2)/x^3 + (12*y^2)/(N*x^2) - (40*N*y^2)/x^2)*Log[z]*
    PolyLog[3, -(x/y)] + (-21/N + 4/(myp1^2*N) + 8/(myp1*N) - 5*N + 
     (8*N)/myp1^2 + 9/(myp1*N*x) - N/(myp1*x) + (26*y)/(N*x^2) + 
     (2*N*y)/x^2 - (60*y)/(myp1*N*x) - (12*N*y)/(myp1*x) - (34*y^2)/(N*x^2) - 
     (14*N*y^2)/x^2 + (55*y^2)/(myp1*N*x) + (19*N*y^2)/(myp1*x) - 
     (2*N)/(myp1*z) - (12*z)/(myp1^3*N) - (30*N*z)/myp1^3 + (32*N*z)/myp1^2 + 
     (12*z^2)/(myp1^4*N) - (8*z^2)/(myp1^3*N) + (54*N*z^2)/myp1^4 - 
     (36*N*z^2)/myp1^3)*PolyLog[3, y] + 
   (-10/N - 4*N + 10/(N*x) + (4*N)/x + (20*y)/(N*x^2) + (8*N*y)/x^2 - 
     (30*y)/(N*x) - (12*N*y)/x + (16*myp1*y^2)/(N*x^3) + (8*myp1*N*y^2)/x^3 - 
     (36*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[myp1]*PolyLog[3, y] + 
   (4/N - 6*N - 4/(N*x) + (6*N)/x - (8*y)/(N*x^2) + (12*N*y)/x^2 + 
     (12*y)/(N*x) - (18*N*y)/x - (12*myp1*y^2)/(N*x^3) + 
     (12*myp1*N*y^2)/x^3 + (20*y^2)/(N*x^2) - (24*N*y^2)/x^2)*Log[mzp1]*
    PolyLog[3, y] + (-4/N + 4*N + 4/(N*x) - (4*N)/x + (8*y)/(N*x^2) - 
     (8*N*y)/x^2 - (12*y)/(N*x) + (12*N*y)/x + (8*myp1*y^2)/(N*x^3) - 
     (8*myp1*N*y^2)/x^3 - (16*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[x]*
    PolyLog[3, y] + (2*N - (2*N)/x - (4*N*y)/x^2 + (6*N*y)/x - 
     (4*myp1*y^2)/(N*x^3) - (4*myp1*N*y^2)/x^3 + (4*y^2)/(N*x^2) + 
     (8*N*y^2)/x^2)*Log[y]*PolyLog[3, y] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*Log[mzp1]*PolyLog[3, y/mzp1] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (4*y)/(N*x^2) - (8*N*y)/x^2 + 
     (6*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (12*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[y]*PolyLog[3, y/mzp1] + 
   (6/N - 10*N - 6/(N*x) + (10*N)/x - (12*y)/(N*x^2) + (20*N*y)/x^2 + 
     (18*y)/(N*x) - (30*N*y)/x - (4*myp1*y^2)/(N*x^3) + (20*myp1*N*y^2)/x^3 + 
     (16*y^2)/(N*x^2) - (40*N*y^2)/x^2)*Log[z]*PolyLog[3, y/mzp1] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mzp1]*PolyLog[3, y/(mxp1*mzp1)] + 
   (-8/N + 3/(myp1^2*N) + 2/(myp1*N) - (2*N)/myp1^2 + 4/(myp1*N*x) + 
     (8*y)/(N*x^2) - (24*y)/(myp1*N*x) - (16*y^2)/(N*x^2) + 
     (24*y^2)/(myp1*N*x) + 1/(myp1*N*z) + (2*N)/(myp1*z) - (6*z)/(myp1^3*N) - 
     (15*N*z)/myp1^3 + (16*N*z)/myp1^2 + (6*z^2)/(myp1^4*N) - 
     (4*z^2)/(myp1^3*N) + (27*N*z^2)/myp1^4 - (18*N*z^2)/myp1^3)*
    PolyLog[3, -(y/z)] + (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + 
     (8*myp1*y^2)/(N*x^3) - (16*y^2)/(N*x^2))*Log[myp1]*PolyLog[3, -(y/z)] + 
   (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - (8*myp1*y^2)/(N*x^3) + 
     (16*y^2)/(N*x^2))*Log[mzp1]*PolyLog[3, -(y/z)] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*Log[x]*PolyLog[3, -(y/z)] + 
   (8/N - 3/(myp1^2*N) - 2/(myp1*N) + (2*N)/myp1^2 - 4/(myp1*N*x) - 
     (8*y)/(N*x^2) + (24*y)/(myp1*N*x) + (16*y^2)/(N*x^2) - 
     (24*y^2)/(myp1*N*x) - 1/(myp1*N*z) - (2*N)/(myp1*z) + (6*z)/(myp1^3*N) + 
     (15*N*z)/myp1^3 - (16*N*z)/myp1^2 - (6*z^2)/(myp1^4*N) + 
     (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + (18*N*z^2)/myp1^3)*
    PolyLog[3, -((x*y)/z)] + (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - 
     (8*myp1*y^2)/(N*x^3) + (16*y^2)/(N*x^2))*Log[myp1]*
    PolyLog[3, -((x*y)/z)] + (-3/N - 3/(myp1^2*N) - 6/(myp1*N) + 9*N - 
     (2*N)/myp1^2 - 3/(N*x) + 15/(myp1*N*x) + N/x - (6*N)/(myp1*x) + 
     (4*y)/(N*x^2) - (6*N*y)/x^2 + (9*y)/(N*x) - (28*y)/(myp1*N*x) - 
     (7*N*y)/x + (32*N*y)/(myp1*x) + (2*y^2)/(N*x^2) + (14*N*y^2)/x^2 + 
     (10*y^2)/(myp1*N*x) - (30*N*y^2)/(myp1*x) - (2*N)/(myp1*z) + 
     (6*z)/(myp1^3*N) + (15*N*z)/myp1^3 - (16*N*z)/myp1^2 - 
     (6*z^2)/(myp1^4*N) + (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + 
     (18*N*z^2)/myp1^3)*PolyLog[3, z] + 
   (6/N + 4*N - 6/(N*x) - (4*N)/x - (12*y)/(N*x^2) - (8*N*y)/x^2 + 
     (18*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (20*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[myp1]*PolyLog[3, z] + 
   (8/N - 6*N - 8/(N*x) + (6*N)/x - (16*y)/(N*x^2) + (12*N*y)/x^2 + 
     (24*y)/(N*x) - (18*N*y)/x - (12*myp1*y^2)/(N*x^3) + 
     (12*myp1*N*y^2)/x^3 + (28*y^2)/(N*x^2) - (24*N*y^2)/x^2)*Log[mzp1]*
    PolyLog[3, z] + (-4/N + 4*N + 4/(N*x) - (4*N)/x + (8*y)/(N*x^2) - 
     (8*N*y)/x^2 - (12*y)/(N*x) + (12*N*y)/x + (8*myp1*y^2)/(N*x^3) - 
     (8*myp1*N*y^2)/x^3 - (16*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[x]*
    PolyLog[3, z] + (4/N + 2*N - 4/(N*x) - (2*N)/x - (8*y)/(N*x^2) - 
     (4*N*y)/x^2 + (12*y)/(N*x) + (6*N*y)/x - (4*myp1*y^2)/(N*x^3) - 
     (4*myp1*N*y^2)/x^3 + (12*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[z]*
    PolyLog[3, z] + (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - 
     (8*myp1*y^2)/(N*x^3) + (16*y^2)/(N*x^2))*Log[mzp1]*
    PolyLog[3, z/(mxp1*myp1)] + (-20/N + 6/(myp1^2*N) + 8/(myp1*N) + 2*N + 
     7/(myp1*N*x) - (2*N)/(myp1*x) + (10*y)/(N*x^2) + (12*N*y)/x^2 - 
     (44*y)/(myp1*N*x) - (8*N*y)/(myp1*x) + (12*myp1*N*y^2)/x^3 - 
     (24*y^2)/(N*x^2) - (24*N*y^2)/x^2 + (44*y^2)/(myp1*N*x) + 
     (10*N*y^2)/(myp1*x) + 1/(myp1*N*z) - (12*z)/(myp1^3*N) - 
     (30*N*z)/myp1^3 + (32*N*z)/myp1^2 + (12*z^2)/(myp1^4*N) - 
     (8*z^2)/(myp1^3*N) + (54*N*z^2)/myp1^4 - (36*N*z^2)/myp1^3)*
    PolyLog[3, -(z/x)] + (-10/N - 4*N + 10/(N*x) + (4*N)/x + (20*y)/(N*x^2) + 
     (8*N*y)/x^2 - (30*y)/(N*x) - (12*N*y)/x + (16*myp1*y^2)/(N*x^3) + 
     (8*myp1*N*y^2)/x^3 - (36*y^2)/(N*x^2) - (16*N*y^2)/x^2)*Log[myp1]*
    PolyLog[3, -(z/x)] + (4/N - 4/(N*x) - (8*y)/(N*x^2) + (12*y)/(N*x) - 
     (8*myp1*y^2)/(N*x^3) + (16*y^2)/(N*x^2))*Log[mzp1]*PolyLog[3, -(z/x)] + 
   (-8*N + (8*N)/x + (16*N*y)/x^2 - (24*N*y)/x + (16*myp1*N*y^2)/x^3 - 
     (32*N*y^2)/x^2)*Log[x]*PolyLog[3, -(z/x)] + 
   (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (6*y)/(N*x))*Log[y]*
    PolyLog[3, -(z/x)] + (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*y)/(N*x^2) - 
     (4*N*y)/x^2 - (6*y)/(N*x) + (6*N*y)/x + (4*myp1*y^2)/(N*x^3) - 
     (4*myp1*N*y^2)/x^3 - (8*y^2)/(N*x^2) + (8*N*y^2)/x^2)*Log[z]*
    PolyLog[3, -(z/x)] + (12/N - 3/(myp1^2*N) - 6/(myp1*N) - 2*N - 
     (2*N)/myp1^2 - 3/(myp1*N*x) + (2*N)/(myp1*x) - (2*y)/(N*x^2) - 
     (12*N*y)/x^2 + (20*y)/(myp1*N*x) + (8*N*y)/(myp1*x) - 
     (12*myp1*N*y^2)/x^3 + (8*y^2)/(N*x^2) + (24*N*y^2)/x^2 - 
     (20*y^2)/(myp1*N*x) - (10*N*y^2)/(myp1*x) + (2*N)/(myp1*z) + 
     (6*z)/(myp1^3*N) + (15*N*z)/myp1^3 - (16*N*z)/myp1^2 - 
     (6*z^2)/(myp1^4*N) + (4*z^2)/(myp1^3*N) - (27*N*z^2)/myp1^4 + 
     (18*N*z^2)/myp1^3)*PolyLog[3, -((y*z)/x)] + 
   (6/N + 4*N - 6/(N*x) - (4*N)/x - (12*y)/(N*x^2) - (8*N*y)/x^2 + 
     (18*y)/(N*x) + (12*N*y)/x - (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 + 
     (20*y^2)/(N*x^2) + (16*N*y^2)/x^2)*Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   (8*N - (8*N)/x - (16*N*y)/x^2 + (24*N*y)/x - (16*myp1*N*y^2)/x^3 + 
     (32*N*y^2)/x^2)*Log[x]*PolyLog[3, -((y*z)/x)] + 
   (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*y)/(N*x^2) + (4*N*y)/x^2 + 
     (6*y)/(N*x) - (6*N*y)/x - (4*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[y]*PolyLog[3, -((y*z)/x)] + 
   (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*y)/(N*x^2) + (4*N*y)/x^2 + 
     (6*y)/(N*x) - (6*N*y)/x - (4*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 + 
     (8*y^2)/(N*x^2) - (8*N*y^2)/x^2)*Log[z]*PolyLog[3, -((y*z)/x)] + 
   (-4/N - 8*N + 4/(N*x) + (8*N)/x + (8*y)/(N*x^2) + (16*N*y)/x^2 - 
     (12*y)/(N*x) - (24*N*y)/x + (16*myp1*y^2)/(N*x^3) + 
     (16*myp1*N*y^2)/x^3 - (24*y^2)/(N*x^2) - (32*N*y^2)/x^2)*
    PolyLog[4, myp1] + (-6/N - 16*N + 6/(N*x) + (16*N)/x + 
     (12*myp1*y)/(N*x^2) + (32*N*y)/x^2 - (18*y)/(N*x) - (48*N*y)/x + 
     (32*myp1*N*y^2)/x^3 - (64*N*y^2)/x^2)*PolyLog[4, mzp1] + 
   (-4/N + 4/(N*x) + (8*y)/(N*x^2) - (12*y)/(N*x) + (8*myp1*y^2)/(N*x^3) - 
     (16*y^2)/(N*x^2))*PolyLog[4, x] + 
   (-2/N + 4*N + 2/(N*x) - (4*N)/x + (4*y)/(N*x^2) - (8*N*y)/x^2 - 
     (6*y)/(N*x) + (12*N*y)/x + (8*myp1*y^2)/(N*x^3) - (8*myp1*N*y^2)/x^3 - 
     (12*y^2)/(N*x^2) + (16*N*y^2)/x^2)*PolyLog[4, 1 - y^(-1)] + 
   (-4/N + 16*N + 4/(N*x) - (16*N)/x + (8*y)/(N*x^2) - (32*N*y)/x^2 - 
     (12*y)/(N*x) + (48*N*y)/x + (8*myp1*y^2)/(N*x^3) - (32*myp1*N*y^2)/x^3 - 
     (16*y^2)/(N*x^2) + (64*N*y^2)/x^2)*PolyLog[4, -(x/y)] + 
   (-4/N - 20*N + 4/(N*x) + (20*N)/x + (8*y)/(N*x^2) + (40*N*y)/x^2 - 
     (12*y)/(N*x) - (60*N*y)/x + (16*myp1*y^2)/(N*x^3) + 
     (40*myp1*N*y^2)/x^3 - (24*y^2)/(N*x^2) - (80*N*y^2)/x^2)*PolyLog[4, y] + 
   (-6/N - 2*N + 6/(N*x) + (2*N)/x + (12*y)/(N*x^2) + (4*N*y)/x^2 - 
     (18*y)/(N*x) - (6*N*y)/x + (12*myp1*y^2)/(N*x^3) + (4*myp1*N*y^2)/x^3 - 
     (24*y^2)/(N*x^2) - (8*N*y^2)/x^2)*PolyLog[4, 1 - z^(-1)] + 
   (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*PolyLog[4, -((x*y)/z)] + 
   (-12/N - 14*N + 12/(N*x) + (14*N)/x + (24*y)/(N*x^2) + (28*N*y)/x^2 - 
     (36*y)/(N*x) - (42*N*y)/x + (12*myp1*y^2)/(N*x^3) + 
     (28*myp1*N*y^2)/x^3 - (36*y^2)/(N*x^2) - (56*N*y^2)/x^2)*PolyLog[4, z] + 
   (4/N - 16*N - 4/(N*x) + (16*N)/x - (8*y)/(N*x^2) + (32*N*y)/x^2 + 
     (12*y)/(N*x) - (48*N*y)/x - (8*myp1*y^2)/(N*x^3) + (32*myp1*N*y^2)/x^3 + 
     (16*y^2)/(N*x^2) - (64*N*y^2)/x^2)*PolyLog[4, -(z/x)] + 
   (2/N - 2/(N*x) - (4*y)/(N*x^2) + (6*y)/(N*x) - (4*myp1*y^2)/(N*x^3) + 
     (8*y^2)/(N*x^2))*PolyLog[4, -((x*z)/y)] + 
   (-2/N + 16*N + 2/(N*x) - (16*N)/x + (4*y)/(N*x^2) - (32*N*y)/x^2 - 
     (6*y)/(N*x) + (48*N*y)/x + (4*myp1*y^2)/(N*x^3) - (32*myp1*N*y^2)/x^3 - 
     (8*y^2)/(N*x^2) + (64*N*y^2)/x^2)*PolyLog[4, -((y*z)/x)] + 
   (24*Zeta[3])/N - (4*Zeta[3])/(myp1^2*N) - (8*Zeta[3])/(myp1*N) - 
   (8*N*Zeta[3])/myp1^2 - (12*Zeta[3])/(myp1*N*x) + (8*N*Zeta[3])/(myp1*x) - 
   (8*y*Zeta[3])/(N*x^2) + (16*N*y*Zeta[3])/x^2 + (48*y*Zeta[3])/(myp1*N*x) - 
   (16*N*y*Zeta[3])/(myp1*x) + (16*y^2*Zeta[3])/(N*x^2) - 
   (40*y^2*Zeta[3])/(myp1*N*x) + (12*z*Zeta[3])/(myp1^3*N) + 
   (30*N*z*Zeta[3])/myp1^3 - (32*N*z*Zeta[3])/myp1^2 - 
   (12*z^2*Zeta[3])/(myp1^4*N) + (8*z^2*Zeta[3])/(myp1^3*N) - 
   (54*N*z^2*Zeta[3])/myp1^4 + (36*N*z^2*Zeta[3])/myp1^3 + 
   Log[x]*(-6/N + 2/(mxp1*N) + 3/(myp1*N) - (59*N)/3 + (2*N)/mxp1 + 
     (37*N)/(6*myp1) - (4*Nf)/3 + (4*Nf)/(3*myp1) + mzp1/(N*y) + 
     (9*mzp1*N)/(2*y) - (2*y)/(mxp1^2*N) - (2*N*y)/mxp1^2 - (4*y)/(N*x) - 
     (32*N*y)/(3*x) - (4*Nf*y)/(3*x) - (3*z)/(myp1^2*N) + z/(myp1*N) - 
     (27*N*z)/(2*myp1^2) + (9*N*z)/(2*myp1) + (4*Zeta[3])/N - 
     (4*Zeta[3])/(N*x) - (8*y*Zeta[3])/(N*x^2) + (12*y*Zeta[3])/(N*x) - 
     (8*myp1*y^2*Zeta[3])/(N*x^3) + (16*y^2*Zeta[3])/(N*x^2)) + 
   Log[y]*(2/N + 3/(myp1^2*N) - 4/(myp1*N) + 9*N + (27*N)/(2*myp1^2) - 
     (18*N)/myp1 - (4*y)/(N*x) - (18*N*y)/x - (4*y^2)/(N*x^2) - 
     (18*N*y^2)/x^2 - (2*Zeta[3])/N - 4*N*Zeta[3] + (2*Zeta[3])/(N*x) + 
     (4*N*Zeta[3])/x + (4*y*Zeta[3])/(N*x^2) + (8*N*y*Zeta[3])/x^2 - 
     (6*y*Zeta[3])/(N*x) - (12*N*y*Zeta[3])/x + (8*myp1*y^2*Zeta[3])/
      (N*x^3) + (8*myp1*N*y^2*Zeta[3])/x^3 - (12*y^2*Zeta[3])/(N*x^2) - 
     (16*N*y^2*Zeta[3])/x^2) + Log[myp1]*((10*Zeta[3])/N + 4*N*Zeta[3] - 
     (10*Zeta[3])/(N*x) - (4*N*Zeta[3])/x - (20*y*Zeta[3])/(N*x^2) - 
     (8*N*y*Zeta[3])/x^2 + (30*y*Zeta[3])/(N*x) + (12*N*y*Zeta[3])/x - 
     (16*myp1*y^2*Zeta[3])/(N*x^3) - (8*myp1*N*y^2*Zeta[3])/x^3 + 
     (36*y^2*Zeta[3])/(N*x^2) + (16*N*y^2*Zeta[3])/x^2) + 
   Log[z]*(4/N + 18*N - 4/(N*x) - (18*N)/x - (4*myp1*y)/(N*x^2) - 
     (18*myp1*N*y)/x^2 + (8*y)/(N*x) + (36*N*y)/x + (3*z)/(myp1^2*N) - 
     z/(myp1*N) + (27*N*z)/(2*myp1^2) - (9*N*z)/(2*myp1) + z/(N*y) + 
     (9*N*z)/(2*y) - (6*Zeta[3])/N + 10*N*Zeta[3] + (6*Zeta[3])/(N*x) - 
     (10*N*Zeta[3])/x + (12*y*Zeta[3])/(N*x^2) - (20*N*y*Zeta[3])/x^2 - 
     (18*y*Zeta[3])/(N*x) + (30*N*y*Zeta[3])/x + (4*myp1*y^2*Zeta[3])/
      (N*x^3) - (20*myp1*N*y^2*Zeta[3])/x^3 - (16*y^2*Zeta[3])/(N*x^2) + 
     (40*N*y^2*Zeta[3])/x^2), tau3Region1a2L -> 
  2/N + 2*N + Pi^3*(((11*I)/9)*N - ((2*I)/9)*Nf - (((11*I)/9)*N)/x + 
     (((2*I)/9)*Nf)/x - (((22*I)/9)*myp1*N*y)/x^2 + 
     (((4*I)/9)*myp1*Nf*y)/x^2 + (((22*I)/9)*N*y)/x - (((4*I)/9)*Nf*y)/x) - 
   (32*myp1*N*z)/(81*y^2) + (32*mzp1*N*z)/(81*y^2) - (32*N*z)/(81*y) + 
   (32*N*z^2)/(81*y^2) + Pi^4*(17/(45*N) + (23*N)/30 - 17/(45*N*x) - 
     (23*N)/(30*x) - (31*y)/(30*N*x^2) - (23*myp1*N*y)/(15*x^2) + 
     (46*y)/(45*N*x) + (23*N*y)/(15*x) + (31*y^2)/(30*N*x^2) + 
     (2*mzp1*z)/(15*N*x^2) - (4*z)/(15*N*x)) + 
   Pi^2*(1/(6*N) + 1/(3*myp1*N) + 1/(3*mzp1*N) - (23*N)/6 + (3*N)/(2*myp1) + 
     (3*N)/(2*mzp1) - 1/(2*N*x) - (3*N)/x + 1/(3*N*y) + (13*N)/(12*y) - 
     y/(mzp1*N) + (N*y)/(6*mzp1) - (myp1*y)/(N*x^2) - (23*myp1*N*y)/(3*x^2) + 
     y/(N*x) + (23*N*y)/(3*x) + y^2/(3*mzp1^2*N) + y^2/(6*mzp1*N) + 
     (3*N*y^2)/(2*mzp1^2) + (3*N*y^2)/(4*mzp1) + (myp1*y)/(6*N*z^2) + 
     (3*myp1*N*y)/(4*z^2) + 1/(3*N*z) + (13*N)/(12*z) - (19*N*y)/(6*z) + 
     y^2/(6*N*z) + (3*N*y^2)/(4*z) - z/(myp1*N) + (N*z)/(6*myp1) + 
     (mzp1*z)/(6*N*y^2) + (3*mzp1*N*z)/(4*y^2) - (19*N*z)/(6*y) + 
     z^2/(3*myp1^2*N) + z^2/(6*myp1*N) + (3*N*z^2)/(2*myp1^2) + 
     (3*N*z^2)/(4*myp1) + z^2/(6*N*y) + (3*N*z^2)/(4*y)) - 
   (4*G[0, 0, 1, mzp1, y])/N + 14*N*G[0, 0, 1, mzp1, y] + 
   (4*G[0, 0, 1, mzp1, y])/(N*x) - (14*N*G[0, 0, 1, mzp1, y])/x - 
   (8*y*G[0, 0, 1, mzp1, y])/(N*x^2) - (28*myp1*N*y*G[0, 0, 1, mzp1, y])/
    x^2 + (28*N*y*G[0, 0, 1, mzp1, y])/x + (8*y^2*G[0, 0, 1, mzp1, y])/
    (N*x^2) + (4*mzp1*z*G[0, 0, 1, mzp1, y])/(N*x^2) - 
   (8*z*G[0, 0, 1, mzp1, y])/(N*x) + (2*G[0, 1, 0, mzp1, y])/N + 
   4*N*G[0, 1, 0, mzp1, y] - (2*G[0, 1, 0, mzp1, y])/(N*x) - 
   (4*N*G[0, 1, 0, mzp1, y])/x - (8*myp1*y*G[0, 1, 0, mzp1, y])/(N*x^2) - 
   (8*myp1*N*y*G[0, 1, 0, mzp1, y])/x^2 + (4*y*G[0, 1, 0, mzp1, y])/(N*x) + 
   (8*N*y*G[0, 1, 0, mzp1, y])/x - (4*G[0, 1, 1, mzp1, y])/N - 
   6*N*G[0, 1, 1, mzp1, y] + (4*G[0, 1, 1, mzp1, y])/(N*x) + 
   (6*N*G[0, 1, 1, mzp1, y])/x + (12*myp1*N*y*G[0, 1, 1, mzp1, y])/x^2 - 
   (12*N*y*G[0, 1, 1, mzp1, y])/x + (4*mzp1*z*G[0, 1, 1, mzp1, y])/(N*x^2) - 
   (8*z*G[0, 1, 1, mzp1, y])/(N*x) - (2*G[0, 1, mzp1, 1, y])/N + 
   4*N*G[0, 1, mzp1, 1, y] + (2*G[0, 1, mzp1, 1, y])/(N*x) - 
   (4*N*G[0, 1, mzp1, 1, y])/x - (4*y*G[0, 1, mzp1, 1, y])/(N*x^2) - 
   (8*myp1*N*y*G[0, 1, mzp1, 1, y])/x^2 + (4*y*G[0, 1, mzp1, 1, y])/(N*x) + 
   (8*N*y*G[0, 1, mzp1, 1, y])/x + (4*y^2*G[0, 1, mzp1, 1, y])/(N*x^2) + 
   (4*z*G[0, 1, mzp1, 1, y])/(N*x^2) - (8*z*G[0, 1, mzp1, 1, y])/(N*x) - 
   (4*z^2*G[0, 1, mzp1, 1, y])/(N*x^2) - (4*G[0, 1, -z, mzp1, y])/N + 
   (4*G[0, 1, -z, mzp1, y])/(N*x) + (8*myp1*y*G[0, 1, -z, mzp1, y])/(N*x^2) - 
   (8*y*G[0, 1, -z, mzp1, y])/(N*x) - (4*G[0, mzp1, -z, mzp1, y])/N + 
   (4*G[0, mzp1, -z, mzp1, y])/(N*x) + (8*myp1*y*G[0, mzp1, -z, mzp1, y])/
    (N*x^2) - (8*y*G[0, mzp1, -z, mzp1, y])/(N*x) - 
   (4*G[0, -z, 1, mzp1, y])/N + (4*G[0, -z, 1, mzp1, y])/(N*x) + 
   (8*myp1*y*G[0, -z, 1, mzp1, y])/(N*x^2) - (8*y*G[0, -z, 1, mzp1, y])/
    (N*x) - (4*G[0, -z, mzp1, 1, y])/N + (4*G[0, -z, mzp1, 1, y])/(N*x) + 
   (8*myp1*y*G[0, -z, mzp1, 1, y])/(N*x^2) - (8*y*G[0, -z, mzp1, 1, y])/
    (N*x) + (4*G[1, mzp1, -z, mzp1, y])/N - (4*G[1, mzp1, -z, mzp1, y])/
    (N*x) - (8*myp1*y*G[1, mzp1, -z, mzp1, y])/(N*x^2) + 
   (8*y*G[1, mzp1, -z, mzp1, y])/(N*x) + 
   Pi^2*(2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*
    Log[mzp1] + (-4/(3*N) + 4/(3*N*x) + (8*myp1*y)/(3*N*x^2) - (8*y)/(3*N*x))*
    Log[mxp1]^3*Log[mzp1] + Pi^2*(-2/(3*N) - N + 2/(3*N*x) + N/x - 
     (2*y)/(N*x^2) + (2*myp1*N*y)/x^2 + (4*y)/(3*N*x) - (2*N*y)/x + 
     (2*y^2)/(N*x^2) + (4*mzp1*z)/(3*N*x^2) - (8*z)/(3*N*x))*Log[myp1]*
    Log[mzp1] + (-2/N + 2/(N*x) + (4*myp1*y)/(N*x^2) - (4*y)/(N*x))*
    Log[mxp1]^2*Log[myp1]*Log[mzp1] + (-2/N + 2/(N*x) + (4*myp1*y)/(N*x^2) - 
     (4*y)/(N*x))*Log[mxp1]*Log[myp1]^2*Log[mzp1] + 
   (-4/(3*N) + 4/(3*N*x) + (8*myp1*y)/(3*N*x^2) - (8*y)/(3*N*x))*Log[myp1]^3*
    Log[mzp1] + Pi^2*(-1/2*1/N - (5*N)/6 + 1/(2*N*x) + (5*N)/(6*x) + 
     (myp1*y)/(N*x^2) + (5*myp1*N*y)/(3*x^2) - y/(N*x) - (5*N*y)/(3*x))*
    Log[mzp1]^2 + (-2/N + 2/(N*x) + (4*myp1*y)/(N*x^2) - (4*y)/(N*x))*
    Log[mxp1]^2*Log[mzp1]^2 + (-2/N + 2/(N*x) + (4*myp1*y)/(N*x^2) - 
     (4*y)/(N*x))*Log[mxp1]*Log[mzp1]^3 + 
   Pi^2*(-2/(3*N) + 1/(6*myp1*N) + 1/(mzp1*N) - (2*N)/9 - N/(3*myp1) - 
     (2*N)/(3*mzp1) + (2*Nf)/9 - 2/(3*N*x) + (14*N)/(9*x) - (2*Nf)/(9*x) - 
     y/(mzp1^2*N) + (N*y)/(6*mzp1^2) + (4*myp1*N*y)/(9*x^2) - 
     (4*myp1*Nf*y)/(9*x^2) + (4*y)/(3*N*x) - (4*N*y)/(9*x) + (4*Nf*y)/(9*x) + 
     y^2/(3*mzp1^3*N) + (3*N*y^2)/(2*mzp1^3) - 1/(6*N*z) - N/(3*z))*Log[x] + 
   (-6/N + 5/(myp1*N) + 5/(mzp1*N) + 38*N - (11*N)/(2*myp1) - 
     (11*N)/(2*mzp1) - 8/(N*x) - 2/(N*y) - (13*N)/(2*y) - (2*y)/(mzp1^2*N) + 
     (6*y)/(mzp1*N) - (9*N*y)/mzp1^2 - (N*y)/mzp1 - (2*y^2)/(mzp1^2*N) - 
     y^2/(mzp1*N) - (9*N*y^2)/mzp1^2 - (9*N*y^2)/(2*mzp1) - 
     (myp1*y)/(N*z^2) - (9*myp1*N*y)/(2*z^2) - 2/(N*z) - (13*N)/(2*z) + 
     (19*N*y)/z - y^2/(N*z) - (9*N*y^2)/(2*z) - (2*z)/(myp1^2*N) + 
     (6*z)/(myp1*N) - (9*N*z)/myp1^2 - (N*z)/myp1 - (mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/(2*y^2) + (19*N*z)/y - (2*z^2)/(myp1^2*N) - z^2/(myp1*N) - 
     (9*N*z^2)/myp1^2 - (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*
    Log[mxp1]*Log[x] + Pi^2*(N - N/x - (4*y)/(3*N*x^2) - (2*myp1*N*y)/x^2 + 
     (2*N*y)/x + (4*y^2)/(3*N*x^2) - (2*mzp1*z)/(3*N*x^2))*Log[myp1]*Log[x] + 
   Pi^2*(1/(3*N) + (5*N)/3 - 1/(3*N*x) - (5*N)/(3*x) - (2*myp1*y)/(3*N*x^2) - 
     (10*myp1*N*y)/(3*x^2) + (2*y)/(3*N*x) + (10*N*y)/(3*x))*Log[mzp1]*
    Log[x] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mxp1]*
    Log[myp1]*Log[mzp1]*Log[x] + (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + 
     (4*y)/(N*x))*Log[myp1]^2*Log[mzp1]*Log[x] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mxp1]*Log[mzp1]^2*
    Log[x] + Pi^2*(1/(6*N) - 1/(6*N*x) - (myp1*y)/(3*N*x^2) + y/(3*N*x))*
    Log[x]^2 + (4/(3*N) - 5/(6*myp1*N) + 5/(6*mzp1*N) + N/(3*myp1) - 
     N/(3*mzp1) - 4/(3*N*x) + 1/(6*N*y) + N/(3*y) - y/(mzp1^2*N) + 
     (N*y)/(6*mzp1^2) + (8*y)/(3*N*x) + y^2/(3*mzp1^3*N) + 
     (3*N*y^2)/(2*mzp1^3) - 1/(6*N*z) - N/(3*z) + z/(myp1^2*N) - 
     (N*z)/(6*myp1^2) - z^2/(3*myp1^3*N) - (3*N*z^2)/(2*myp1^3))*Log[x]^3 + 
   (2/(3*N) - 2/(3*N*x) - (4*myp1*y)/(3*N*x^2) + (4*y)/(3*N*x))*Log[myp1]*
    Log[x]^3 + (-2/(3*N) + 2/(3*N*x) + (4*myp1*y)/(3*N*x^2) - (4*y)/(3*N*x))*
    Log[mzp1]*Log[x]^3 + (1/(12*N) - 1/(12*N*x) - (myp1*y)/(6*N*x^2) + 
     y/(6*N*x))*Log[x]^4 + Pi*(((-22*I)/3)*N + (((22*I)/3)*N)/myp1 + 
     ((4*I)/3)*Nf - (((4*I)/3)*Nf)/myp1 - (((44*I)/3)*N*y)/x + 
     (((8*I)/3)*Nf*y)/x)*Log[y] + Pi^2*(11/(6*N) - 5/(3*myp1*N) - 
     7/(6*mzp1*N) + N/6 - (5*N)/(3*myp1) - N/mzp1 + 4/(3*N*x) + N/(2*x) + 
     1/(6*N*y) + N/y - (2*myp1*N*y)/x^2 - y/(3*N*x) + (11*N*y)/(3*x) + 
     1/(6*N*z) + N/z + z/(myp1^2*N) - (N*z)/(6*myp1^2) - z^2/(3*myp1^3*N) - 
     (3*N*z^2)/(2*myp1^3))*Log[y] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + 
     (((22*I)/3)*N)/x - (((4*I)/3)*Nf)/x + (((44*I)/3)*myp1*N*y)/x^2 - 
     (((8*I)/3)*myp1*Nf*y)/x^2 - (((44*I)/3)*N*y)/x + (((8*I)/3)*Nf*y)/x)*
    Log[myp1]*Log[y] + (-N^(-1) - 2/(myp1*N) - 5/(mzp1*N) + 9*N - 
     (9*N)/myp1 + (11*N)/(2*mzp1) + 7/(N*x) + (6*N)/x + 
     (2*myp1*y)/(mzp1^2*N) + (6*y)/(mzp1*N) + (9*myp1*N*y)/mzp1^2 - 
     (N*y)/mzp1 + (6*myp1*y)/(N*x^2) + (46*myp1*N*y)/x^2 - (10*y)/(N*x) - 
     (34*N*y)/x - y^2/(mzp1*N) - (9*N*y^2)/(2*mzp1) - (myp1*y)/(N*z^2) - 
     (9*myp1*N*y)/(2*z^2) - 2/(N*z) - (13*N)/(2*z) + (19*N*y)/z - y^2/(N*z) - 
     (9*N*y^2)/(2*z))*Log[myp1]*Log[y] + 
   Pi^2*(-1/3*1/N + N/3 + 1/(3*N*x) - N/(3*x) - (2*y)/(N*x^2) - 
     (2*myp1*N*y)/(3*x^2) + (2*y)/(N*x) + (2*N*y)/(3*x) + (2*y^2)/(N*x^2) + 
     (4*mzp1*z)/(3*N*x^2) - (8*z)/(3*N*x))*Log[myp1]*Log[y] + 
   ((-7*N)/3 + (7*N)/(3*x) + (4*y)/(3*N*x^2) + (14*myp1*N*y)/(3*x^2) - 
     (4*y)/(3*N*x) - (14*N*y)/(3*x) - (4*y^2)/(3*N*x^2) - 
     (2*mzp1*z)/(3*N*x^2) + (4*z)/(3*N*x))*Log[myp1]^3*Log[y] + 
   Pi^2*(1/(3*N) + (2*N)/3 - 1/(3*N*x) - (2*N)/(3*x) - (4*myp1*y)/(3*N*x^2) - 
     (4*myp1*N*y)/(3*x^2) + (2*y)/(3*N*x) + (4*N*y)/(3*x))*Log[mzp1]*Log[y] + 
   (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]^2*Log[mzp1]*
    Log[y] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mxp1]*
    Log[myp1]*Log[mzp1]*Log[y] + (N^(-1) + N - 1/(N*x) - N/x + 
     (4*y)/(N*x^2) - (2*myp1*N*y)/x^2 - (2*y)/(N*x) + (2*N*y)/x - 
     (4*y^2)/(N*x^2) - (2*mzp1*z)/(N*x^2) + (4*z)/(N*x))*Log[myp1]^2*
    Log[mzp1]*Log[y] + (-N^(-1) - 2*N + 1/(N*x) + (2*N)/x + 
     (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 - (2*y)/(N*x) - (4*N*y)/x)*
    Log[myp1]*Log[mzp1]^2*Log[y] + (-2/(3*N) - (4*N)/3 + 2/(3*N*x) + 
     (4*N)/(3*x) + (8*myp1*y)/(3*N*x^2) + (8*myp1*N*y)/(3*x^2) - 
     (4*y)/(3*N*x) - (8*N*y)/(3*x))*Log[mzp1]^3*Log[y] + 
   (3/N - 2/(myp1*N) - (77*N)/3 + (73*N)/(6*myp1) - (4*Nf)/3 + 
     (4*Nf)/(3*myp1) - (6*y)/(mzp1*N) + (N*y)/mzp1 - (40*N*y)/(3*x) - 
     (8*Nf*y)/(3*x) + (2*y^2)/(mzp1^2*N) + y^2/(mzp1*N) + (9*N*y^2)/mzp1^2 + 
     (9*N*y^2)/(2*mzp1) + (myp1*y)/(N*z^2) + (9*myp1*N*y)/(2*z^2) + 2/(N*z) + 
     (13*N)/(2*z) - (19*N*y)/z + y^2/(N*z) + (9*N*y^2)/(2*z))*Log[x]*Log[y] + 
   Pi^2*((-7*N)/3 + (7*N)/(3*x) + (8*y)/(3*N*x^2) + (14*myp1*N*y)/(3*x^2) - 
     (8*y)/(3*N*x) - (14*N*y)/(3*x) - (8*y^2)/(3*N*x^2) - 
     (4*mzp1*z)/(3*N*x^2) + (8*z)/(3*N*x))*Log[x]*Log[y] + 
   (2/N - 1/(myp1*N) - (2*N)/3 + (2*N)/myp1 - (4*Nf)/3 - (16*N)/(3*x) + 
     (4*Nf)/(3*x) + (2*N)/y - (8*myp1*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) - 
     (4*y)/(N*x) - (4*N*y)/(3*x) - (8*Nf*y)/(3*x) + 1/(N*z) + (2*N)/z)*
    Log[myp1]*Log[x]*Log[y] + (-2/N - 3*N + 2/(N*x) + (3*N)/x + 
     (6*myp1*N*y)/x^2 - (6*N*y)/x + (2*mzp1*z)/(N*x^2) - (4*z)/(N*x))*
    Log[myp1]^2*Log[x]*Log[y] + (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - 
     (8*y)/(N*x))*Log[mxp1]*Log[mzp1]*Log[x]*Log[y] + 
   (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (4*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[mzp1]^2*Log[x]*Log[y] + 
   (6/N - 9/(2*myp1*N) - 2/(mzp1*N) - N - N/myp1 - (2*N)/mzp1 + 1/(N*x) + 
     N/x + 1/(2*N*y) + (2*N)/y - (6*myp1*N*y)/x^2 + (4*y)/(N*x) + (6*N*y)/x + 
     N/z + (3*z)/(myp1^2*N) - (N*z)/(2*myp1^2) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*Log[x]^2*Log[y] + 
   (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (6*y)/(N*x^2) - (4*myp1*N*y)/x^2 + 
     (6*y)/(N*x) + (4*N*y)/x + (6*y^2)/(N*x^2) + (2*z)/(N*x^2) - 
     (4*z)/(N*x) - (2*z^2)/(N*x^2))*Log[myp1]*Log[x]^2*Log[y] + 
   (1/(3*N) + (5*N)/3 - 1/(3*N*x) - (5*N)/(3*x) + (2*y)/(3*N*x^2) - 
     (10*myp1*N*y)/(3*x^2) - (2*y)/(3*N*x) + (10*N*y)/(3*x) - 
     (2*y^2)/(3*N*x^2) - (2*z)/(3*N*x^2) + (4*z)/(3*N*x) + (2*z^2)/(3*N*x^2))*
    Log[x]^3*Log[y] + (3/(2*N) - 1/(myp1*N) + (9*N)/2 - (7*N)/(2*myp1) + 
     (2*y)/(N*x) + (8*N*y)/x)*Log[y]^2 + 
   Pi^2*(-1/2*1/N + (3*N)/2 + 1/(2*N*x) - (3*N)/(2*x) - (3*myp1*N*y)/x^2 + 
     y/(3*N*x) + (3*N*y)/x + (2*mzp1*z)/(3*N*x^2) - (4*z)/(3*N*x))*Log[y]^2 + 
   (1/(2*N) - 1/(myp1*N) + (3*N)/2 + (2*N)/myp1 - (5*N)/(2*x) - 
     (6*myp1*N*y)/x^2 + (5*y)/(N*x) + (5*N*y)/x - 1/(2*N*z) - N/z)*Log[myp1]*
    Log[y]^2 + (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (4*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[myp1]^2*Log[y]^2 + 
   (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]*Log[mzp1]*
    Log[y]^2 + (2/N + 4*N - 2/(N*x) - (4*N)/x - (8*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (4*y)/(N*x) + (8*N*y)/x)*Log[myp1]*Log[mzp1]*
    Log[y]^2 + (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (4*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[mzp1]^2*Log[y]^2 + 
   (-5/N + 4/(myp1*N) + 2/(mzp1*N) + 2*N - N/myp1 + (2*N)/mzp1 - 1/(N*x) - 
     N/x - 1/(2*N*y) - (2*N)/y + (6*myp1*N*y)/x^2 - (6*y)/(N*x) - (4*N*y)/x + 
     1/(2*N*z) - (3*z)/(myp1^2*N) + (N*z)/(2*myp1^2) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*Log[x]*Log[y]^2 + 
   (-3/N - N + 3/(N*x) + N/x + (6*myp1*y)/(N*x^2) + (2*myp1*N*y)/x^2 - 
     (6*y)/(N*x) - (2*N*y)/x)*Log[myp1]*Log[x]*Log[y]^2 + 
   (-2/N - 4*N + 2/(N*x) + (4*N)/x + (8*myp1*y)/(N*x^2) + (8*myp1*N*y)/x^2 - 
     (4*y)/(N*x) - (8*N*y)/x)*Log[mzp1]*Log[x]*Log[y]^2 + 
   (-3/(2*N) - N + 3/(2*N*x) + N/x - (3*y)/(N*x^2) + (2*myp1*N*y)/x^2 + 
     y/(N*x) - (2*N*y)/x + (3*y^2)/(N*x^2) + (2*mzp1*z)/(N*x^2) - 
     (4*z)/(N*x))*Log[x]^2*Log[y]^2 + (2/N - 3/(2*myp1*N) - 2/(3*mzp1*N) - 
     N/3 - N/(3*myp1) - (2*N)/(3*mzp1) + 1/(3*N*x) + N/(3*x) + 1/(6*N*y) + 
     (2*N)/(3*y) - (2*myp1*N*y)/x^2 + (4*y)/(3*N*x) + (2*N*y)/x + N/(3*z) + 
     z/(myp1^2*N) - (N*z)/(6*myp1^2) - z^2/(3*myp1^3*N) - 
     (3*N*z^2)/(2*myp1^3))*Log[y]^3 + (-1/3*1/N - 2*N + 1/(3*N*x) + (2*N)/x + 
     (2*y)/(3*N*x^2) + (4*myp1*N*y)/x^2 + (2*y)/(3*N*x) - (4*N*y)/x - 
     (2*y^2)/(3*N*x^2) + (2*mzp1*z)/(3*N*x^2) - (4*z)/(3*N*x))*Log[myp1]*
    Log[y]^3 + (7/(3*N) + (5*N)/3 - 7/(3*N*x) - (5*N)/(3*x) - 
     (2*y)/(3*N*x^2) - (10*myp1*N*y)/(3*x^2) + (2*y)/(3*N*x) + 
     (10*N*y)/(3*x) + (2*y^2)/(3*N*x^2) - (2*mzp1*z)/(N*x^2) + (4*z)/(N*x))*
    Log[x]*Log[y]^3 + (-5/(6*N) - N/6 + 5/(6*N*x) + N/(6*x) + y/(2*N*x^2) + 
     (myp1*N*y)/(3*x^2) - y/(3*N*x) - (N*y)/(3*x) - y^2/(2*N*x^2) + 
     (2*mzp1*z)/(3*N*x^2) - (4*z)/(3*N*x))*Log[y]^4 + 
   Pi*(((22*I)/3)*N + (((22*I)/3)*N)/mzp1 - ((4*I)/3)*Nf - 
     (((4*I)/3)*Nf)/mzp1 - (((44*I)/3)*myp1*N)/x + (((8*I)/3)*myp1*Nf)/x)*
    Log[z] + Pi^2*(3/(2*N) - 1/(2*myp1*N) - 1/(6*mzp1*N) - (7*N)/6 - 
     N/(3*myp1) - (4*N)/(3*mzp1) - 2/(3*N*x) + (11*N)/(6*x) + 1/(6*N*y) + 
     (2*N)/(3*y) + (5*y)/(3*N*x) - (5*N*y)/(3*x) + N/(3*z))*Log[z] + 
   Pi^2*(-5/(3*N) - N + 5/(3*N*x) + N/x + (10*myp1*y)/(3*N*x^2) + 
     (2*myp1*N*y)/x^2 - (10*y)/(3*N*x) - (2*N*y)/x)*Log[mzp1]*Log[z] + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/x - (((4*I)/3)*Nf)/x + 
     (((44*I)/3)*myp1*N*y)/x^2 - (((8*I)/3)*myp1*Nf*y)/x^2 - 
     (((44*I)/3)*N*y)/x + (((8*I)/3)*Nf*y)/x)*Log[mzp1]*Log[z] + 
   (3/N - 5/(myp1*N) - 2/(mzp1*N) - 3*N + (11*N)/(2*myp1) - (9*N)/mzp1 + 
     3/(N*x) + (18*N)/x - 2/(N*y) - (13*N)/(2*y) + (6*myp1*y)/(N*x^2) + 
     (46*myp1*N*y)/x^2 - (2*y)/(N*x) - (58*N*y)/x + (6*z)/(myp1*N) + 
     (2*mzp1*z)/(myp1^2*N) - (N*z)/myp1 + (9*mzp1*N*z)/myp1^2 - 
     (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + (19*N*z)/y - z^2/(myp1*N) - 
     (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*Log[mzp1]*Log[z] + 
   (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mxp1]^2*Log[mzp1]*
    Log[z] + (-N^(-1) - 2*N + 1/(N*x) + (2*N)/x + (4*myp1*N*y)/x^2 - 
     (2*y)/(N*x) - (4*N*y)/x)*Log[myp1]^2*Log[mzp1]*Log[z] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mxp1]*Log[mzp1]^2*
    Log[z] + (3/N - 2*N - 3/(N*x) + (2*N)/x - (2*y)/(N*x^2) + 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) - (4*N*y)/x + (2*y^2)/(N*x^2) - 
     (2*mzp1*z)/(N*x^2) + (4*z)/(N*x))*Log[myp1]*Log[mzp1]^2*Log[z] + 
   (N^(-1) + (11*N)/3 - 1/(N*x) - (11*N)/(3*x) - (10*myp1*y)/(3*N*x^2) - 
     (22*myp1*N*y)/(3*x^2) + (2*y)/(N*x) + (22*N*y)/(3*x))*Log[mzp1]^3*
    Log[z] + Pi^2*((-4*N)/3 + (4*N)/(3*x) + (2*myp1*y)/(3*N*x^2) + 
     (8*myp1*N*y)/(3*x^2) - (8*N*y)/(3*x))*Log[x]*Log[z] + 
   (3/N - 2/(mzp1*N) - (37*N)/3 + (73*N)/(6*mzp1) + (4*Nf)/3 + 
     (4*Nf)/(3*mzp1) - (40*myp1*N)/(3*x) - (8*myp1*Nf)/(3*x) + 2/(N*y) + 
     (13*N)/(2*y) - (6*z)/(myp1*N) + (N*z)/myp1 + (mzp1*z)/(N*y^2) + 
     (9*mzp1*N*z)/(2*y^2) - (19*N*z)/y + (2*z^2)/(myp1^2*N) + z^2/(myp1*N) + 
     (9*N*z^2)/myp1^2 + (9*N*z^2)/(2*myp1) + z^2/(N*y) + (9*N*z^2)/(2*y))*
    Log[x]*Log[z] + (6/N - 1/(mzp1*N) + (10*N)/3 + (2*N)/mzp1 - (4*Nf)/3 - 
     (4*myp1)/(N*x) - (28*N)/(3*x) + (4*Nf)/(3*x) + 1/(N*y) + (2*N)/y - 
     (8*myp1*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) + (20*N*y)/(3*x) - 
     (8*Nf*y)/(3*x) + (2*N)/z)*Log[mzp1]*Log[x]*Log[z] + 
   (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[mxp1]*Log[mzp1]*
    Log[x]*Log[z] + (-8/N + 8/(N*x) + (16*myp1*y)/(N*x^2) - (16*y)/(N*x))*
    Log[myp1]*Log[mzp1]*Log[x]*Log[z] + 
   (-3/N - 8*N + 3/(N*x) + (8*N)/x + (8*myp1*y)/(N*x^2) + (16*myp1*N*y)/x^2 - 
     (6*y)/(N*x) - (16*N*y)/x)*Log[mzp1]^2*Log[x]*Log[z] + 
   (-4/N + 5/(2*myp1*N) - 5/(2*mzp1*N) - N/myp1 + N/mzp1 + 4/(N*x) - 
     1/(2*N*y) - N/y + (3*y)/(mzp1^2*N) - (N*y)/(2*mzp1^2) - (8*y)/(N*x) - 
     y^2/(mzp1^3*N) - (9*N*y^2)/(2*mzp1^3) + 1/(2*N*z) + N/z - 
     (3*z)/(myp1^2*N) + (N*z)/(2*myp1^2) + z^2/(myp1^3*N) + 
     (9*N*z^2)/(2*myp1^3))*Log[x]^2*Log[z] + 
   (-2/N + 2/(N*x) + (4*myp1*y)/(N*x^2) - (4*y)/(N*x))*Log[myp1]*Log[x]^2*
    Log[z] + (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*Log[mzp1]*
    Log[x]^2*Log[z] + (-1/3*1/N + 1/(3*N*x) + (2*myp1*y)/(3*N*x^2) - 
     (2*y)/(3*N*x))*Log[x]^3*Log[z] - (2*myp1*Pi^2*y*Log[y]*Log[z])/
    (3*N*x^2) + (-5/N + 4/(myp1*N) + 4/(mzp1*N) + 15*N - (21*N)/(2*myp1) - 
     (21*N)/(2*mzp1) - 3/(N*x) + (6*N)/x - (6*myp1*y)/(N*x^2) - 
     (46*myp1*N*y)/x^2 + (6*y)/(N*x) + (46*N*y)/x)*Log[y]*Log[z] + 
   Pi*(((22*I)/3)*N - ((4*I)/3)*Nf - (((22*I)/3)*N)/x + (((4*I)/3)*Nf)/x - 
     (((44*I)/3)*myp1*N*y)/x^2 + (((8*I)/3)*myp1*Nf*y)/x^2 + 
     (((44*I)/3)*N*y)/x - (((8*I)/3)*Nf*y)/x)*Log[y]*Log[z] + 
   (-3/N + 3/(myp1*N) + N + (2*N)/myp1 + N/x - (2*N)/y - (6*y)/(N*x) - 
     (2*N*y)/x - (2*N)/z)*Log[myp1]*Log[y]*Log[z] + 
   (7*N - (7*N)/x - (4*y)/(N*x^2) - (14*myp1*N*y)/x^2 + (4*y)/(N*x) + 
     (14*N*y)/x + (4*y^2)/(N*x^2) + (2*mzp1*z)/(N*x^2) - (4*z)/(N*x))*
    Log[myp1]^2*Log[y]*Log[z] + (3/N + 3/(mzp1*N) + 3*N + (2*N)/mzp1 - 
     (6*myp1)/(N*x) - N/x - (2*N)/y + (2*N*y)/x - (2*N)/z)*Log[mzp1]*Log[y]*
    Log[z] + (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[mxp1]*
    Log[mzp1]*Log[y]*Log[z] + (4/N + 8*N - 4/(N*x) - (8*N)/x - 
     (8*myp1*y)/(N*x^2) - (16*myp1*N*y)/x^2 + (8*y)/(N*x) + (16*N*y)/x)*
    Log[myp1]*Log[mzp1]*Log[y]*Log[z] + 
   (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (6*y)/(N*x^2) - (4*myp1*N*y)/x^2 + 
     (6*y)/(N*x) + (4*N*y)/x + (6*y^2)/(N*x^2) + (2*z)/(N*x^2) - 
     (4*z)/(N*x) - (2*z^2)/(N*x^2))*Log[mzp1]^2*Log[y]*Log[z] + 
   (-16/N + 10/(myp1*N) + 10/(mzp1*N) + (2*N)/3 + (4*N)/myp1 + (4*N)/mzp1 + 
     (4*Nf)/3 - 6/(N*x) - (2*N)/(3*x) - (4*Nf)/(3*x) - 1/(N*y) - (4*N)/y - 
     (6*y)/(mzp1^2*N) + (N*y)/mzp1^2 + (44*myp1*N*y)/(3*x^2) - 
     (8*myp1*Nf*y)/(3*x^2) - (44*N*y)/(3*x) + (8*Nf*y)/(3*x) + 
     (2*y^2)/(mzp1^3*N) + (9*N*y^2)/mzp1^3 - 1/(N*z) - (4*N)/z - 
     (6*z)/(myp1^2*N) + (N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*
    Log[x]*Log[y]*Log[z] + (-2/N - 6*N + 2/(N*x) + (6*N)/x + (8*y)/(N*x^2) + 
     (12*myp1*N*y)/x^2 - (12*y)/(N*x) - (12*N*y)/x - (8*y^2)/(N*x^2) - 
     (4*z)/(N*x^2) + (8*z)/(N*x) + (4*z^2)/(N*x^2))*Log[myp1]*Log[x]*Log[y]*
    Log[z] + (4*N - (4*N)/x - (8*myp1*N*y)/x^2 + (8*N*y)/x)*Log[mzp1]*Log[x]*
    Log[y]*Log[z] + (-2*N + (2*N)/x - (4*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (4*y)/(N*x) - (4*N*y)/x + (4*y^2)/(N*x^2) + (2*mzp1*z)/(N*x^2) - 
     (4*z)/(N*x))*Log[x]^2*Log[y]*Log[z] + 
   (9/(2*N) - 3/(myp1*N) - 2/(mzp1*N) - (7*N)/2 - N/myp1 - (2*N)/mzp1 + 
     1/(N*x) + (7*N)/(2*x) + 1/(2*N*y) + (2*N)/y + y/(N*x) - (N*y)/x + N/z + 
     (3*z)/(myp1^2*N) - (N*z)/(2*myp1^2) - z^2/(myp1^3*N) - 
     (9*N*z^2)/(2*myp1^3))*Log[y]^2*Log[z] + 
   (-N^(-1) + N + 1/(N*x) - N/x + (2*myp1*y)/(N*x^2) - (2*myp1*N*y)/x^2 - 
     (2*y)/(N*x) + (2*N*y)/x)*Log[myp1]*Log[y]^2*Log[z] + 
   (-3/N - 5*N + 3/(N*x) + (5*N)/x + (6*myp1*y)/(N*x^2) + (10*myp1*N*y)/x^2 - 
     (6*y)/(N*x) - (10*N*y)/x)*Log[mzp1]*Log[y]^2*Log[z] + 
   (3/N - 3/(N*x) + (2*y)/(N*x) - (2*mzp1*z)/(N*x^2) + (4*z)/(N*x))*Log[x]*
    Log[y]^2*Log[z] + ((2*N)/3 - (2*N)/(3*x) - (2*myp1*y)/(3*N*x^2) - 
     (4*myp1*N*y)/(3*x^2) + (4*N*y)/(3*x))*Log[y]^3*Log[z] + 
   (-1/2*1/N - 1/(mzp1*N) - (7*N)/2 - (7*N)/(2*mzp1) + (2*myp1)/(N*x) + 
     (8*myp1*N)/x)*Log[z]^2 + Pi^2*(-1/3*1/N - N/6 + 1/(3*N*x) + N/(6*x) + 
     (2*myp1*y)/(3*N*x^2) + (myp1*N*y)/(3*x^2) - (2*y)/(3*N*x) - (N*y)/(3*x))*
    Log[z]^2 + (-9/(2*N) - 1/(mzp1*N) + (5*N)/2 + (2*N)/mzp1 + 
     (5*myp1)/(N*x) - (7*N)/(2*x) - 1/(2*N*y) - N/y - (6*myp1*N*y)/x^2 + 
     (7*N*y)/x)*Log[mzp1]*Log[z]^2 + (8/N + 4*N - 8/(N*x) - (4*N)/x - 
     (12*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (16*y)/(N*x) + (8*N*y)/x)*
    Log[myp1]*Log[mzp1]*Log[z]^2 + (N^(-1) + N/2 - 1/(N*x) - N/(2*x) + 
     (myp1*y)/(N*x^2) - (myp1*N*y)/x^2 + (2*y)/(N*x) + (N*y)/x)*Log[mzp1]^2*
    Log[z]^2 + (3/N - 1/(2*mzp1*N) - N - (2*N)/mzp1 - (2*myp1)/(N*x) + 
     (2*myp1*N)/x + 1/(2*N*y) + N/y)*Log[x]*Log[z]^2 + 
   (2/N + N - 2/(N*x) - N/x - (6*myp1*y)/(N*x^2) - (2*myp1*N*y)/x^2 + 
     (4*y)/(N*x) + (2*N*y)/x)*Log[mzp1]*Log[x]*Log[z]^2 + 
   (1/(2*N) - 1/(2*N*x) - (myp1*y)/(N*x^2) + y/(N*x))*Log[x]^2*Log[z]^2 + 
   (3/(2*N) + 3/(2*mzp1*N) - (3*N)/2 - (3*myp1)/(N*x) + (3*N)/(2*x) + 
     (6*myp1*N*y)/x^2 - (5*N*y)/x)*Log[y]*Log[z]^2 + 
   (N^(-1) + N - 1/(N*x) - N/x - (2*myp1*y)/(N*x^2) - (2*myp1*N*y)/x^2 + 
     (2*y)/(N*x) + (2*N*y)/x)*Log[mzp1]*Log[y]*Log[z]^2 + 
   (-N^(-1) + N + 1/(N*x) - N/x + (4*myp1*y)/(N*x^2) - (2*myp1*N*y)/x^2 - 
     (2*y)/(N*x) + (2*N*y)/x)*Log[x]*Log[y]*Log[z]^2 - 
   (myp1*y*Log[y]^2*Log[z]^2)/(N*x^2) + 
   (1/(3*N) + N/3 - 1/(3*N*x) - N/(3*x) - (2*myp1*y)/(3*N*x^2) - 
     (2*myp1*N*y)/(3*x^2) + (2*y)/(3*N*x) + (2*N*y)/(3*x))*Log[mzp1]*
    Log[z]^3 + (1/(3*N) - 1/(3*N*x) - (2*myp1*y)/(3*N*x^2) + (2*y)/(3*N*x))*
    Log[x]*Log[z]^3 + (-1/3*1/N + 1/(3*N*x) + (2*myp1*y)/(3*N*x^2) - 
     (2*y)/(3*N*x))*Log[y]*Log[z]^3 + 
   (-1/6*1/N - N/12 + 1/(6*N*x) + N/(12*x) + (myp1*y)/(3*N*x^2) + 
     (myp1*N*y)/(6*x^2) - y/(3*N*x) - (N*y)/(6*x))*Log[z]^4 + 
   Pi^2*(-N^(-1) - (5*N)/3 + 1/(N*x) + (5*N)/(3*x) + (2*myp1*y)/(N*x^2) + 
     (10*myp1*N*y)/(3*x^2) - (2*y)/(N*x) - (10*N*y)/(3*x))*PolyLog[2, x] + 
   (-6/N + 5/(myp1*N) + 5/(mzp1*N) + 38*N - (11*N)/(2*myp1) - 
     (11*N)/(2*mzp1) - 8/(N*x) - 2/(N*y) - (13*N)/(2*y) - (2*y)/(mzp1^2*N) + 
     (6*y)/(mzp1*N) - (9*N*y)/mzp1^2 - (N*y)/mzp1 - (2*y^2)/(mzp1^2*N) - 
     y^2/(mzp1*N) - (9*N*y^2)/mzp1^2 - (9*N*y^2)/(2*mzp1) - 
     (myp1*y)/(N*z^2) - (9*myp1*N*y)/(2*z^2) - 2/(N*z) - (13*N)/(2*z) + 
     (19*N*y)/z - y^2/(N*z) - (9*N*y^2)/(2*z) - (2*z)/(myp1^2*N) + 
     (6*z)/(myp1*N) - (9*N*z)/myp1^2 - (N*z)/myp1 - (mzp1*z)/(N*y^2) - 
     (9*mzp1*N*z)/(2*y^2) + (19*N*z)/y - (2*z^2)/(myp1^2*N) - z^2/(myp1*N) - 
     (9*N*z^2)/myp1^2 - (9*N*z^2)/(2*myp1) - z^2/(N*y) - (9*N*z^2)/(2*y))*
    PolyLog[2, x] + (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*
    Log[mxp1]*Log[mzp1]*PolyLog[2, x] + 
   (5/(myp1*N) + 5/(mzp1*N) - (2*N)/myp1 - (2*N)/mzp1 - 8/(N*x) + 1/(N*y) + 
     (2*N)/y - (6*y)/(mzp1^2*N) + (N*y)/mzp1^2 + (2*y^2)/(mzp1^3*N) + 
     (9*N*y^2)/mzp1^3 + 1/(N*z) + (2*N)/z - (6*z)/(myp1^2*N) + (N*z)/myp1^2 + 
     (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*Log[x]*PolyLog[2, x] + 
   (-4/N + 4/(myp1*N) + 9/(mzp1*N) + 2*N + (4*N)/myp1 + (2*N)/mzp1 - 
     10/(N*x) - (2*N)/x - (2*N)/y - (6*y)/(mzp1^2*N) + (N*y)/mzp1^2 + 
     (12*myp1*N*y)/x^2 + (8*y)/(N*x) - (12*N*y)/x + (2*y^2)/(mzp1^3*N) + 
     (9*N*y^2)/mzp1^3 - 1/(N*z) - (4*N)/z)*Log[y]*PolyLog[2, x] + 
   (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*myp1*y)/(N*x^2) - 
     (20*myp1*N*y)/x^2 + (4*y)/(N*x) + (20*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, x] + (-8*N + (8*N)/x + (16*myp1*N*y)/x^2 - (16*N*y)/x)*Log[x]*
    Log[y]*PolyLog[2, x] + (2/N + N - 2/(N*x) - N/x - (2*myp1*N*y)/x^2 + 
     (2*N*y)/x - (2*mzp1*z)/(N*x^2) + (4*z)/(N*x))*Log[y]^2*PolyLog[2, x] + 
   (10/N + 4*N - 10/(N*x) - (4*N)/x - (16*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (20*y)/(N*x) + (8*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, x] + (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 - (4*y)/(N*x) + (4*N*y)/x)*Log[y]*Log[z]*
    PolyLog[2, x] + Pi^2*(N^(-1) + (5*N)/3 - 1/(N*x) - (5*N)/(3*x) - 
     (2*myp1*y)/(N*x^2) - (10*myp1*N*y)/(3*x^2) + (2*y)/(N*x) + 
     (10*N*y)/(3*x))*PolyLog[2, -(x/y)] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -(x/y)] + (-2/N - 4*N + 2/(N*x) + (4*N)/x + 
     (8*myp1*y)/(N*x^2) + (8*myp1*N*y)/x^2 - (4*y)/(N*x) - (8*N*y)/x)*
    Log[myp1]*Log[y]*PolyLog[2, -(x/y)] + 
   (12/N - 9/(myp1*N) - 4/(mzp1*N) - 2*N - (2*N)/myp1 - (4*N)/mzp1 + 
     2/(N*x) + (2*N)/x + 1/(N*y) + (4*N)/y - (12*myp1*N*y)/x^2 + 
     (8*y)/(N*x) + (12*N*y)/x + (2*N)/z + (6*z)/(myp1^2*N) - (N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*Log[z]*PolyLog[2, -(x/y)] + 
   (-6/N - 10*N + 6/(N*x) + (10*N)/x + (12*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (12*y)/(N*x) - (20*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, -(x/y)] + (8*N - (8*N)/x - (16*myp1*N*y)/x^2 + (16*N*y)/x)*
    Log[x]*Log[z]*PolyLog[2, -(x/y)] + 
   (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (4*y)/(N*x) - (4*N*y)/x)*Log[y]*Log[z]*PolyLog[2, -(x/y)] + 
   (-2/N - N + 2/(N*x) + N/x + (2*myp1*y)/(N*x^2) + (2*myp1*N*y)/x^2 - 
     (4*y)/(N*x) - (2*N*y)/x)*Log[z]^2*PolyLog[2, -(x/y)] + 
   Pi^2*(-2/N - 5*N + 2/(N*x) + (5*N)/x + (14*myp1*y)/(3*N*x^2) + 
     (10*myp1*N*y)/x^2 - (4*y)/(N*x) - (10*N*y)/x)*PolyLog[2, y] + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + (((22*I)/3)*N)/x - (((4*I)/3)*Nf)/x + 
     (((44*I)/3)*myp1*N*y)/x^2 - (((8*I)/3)*myp1*Nf*y)/x^2 - 
     (((44*I)/3)*N*y)/x + (((8*I)/3)*Nf*y)/x)*PolyLog[2, y] + 
   (-N^(-1) - 2/(myp1*N) - 5/(mzp1*N) + 9*N - (9*N)/myp1 + (11*N)/(2*mzp1) + 
     7/(N*x) + (6*N)/x + (2*myp1*y)/(mzp1^2*N) + (6*y)/(mzp1*N) + 
     (9*myp1*N*y)/mzp1^2 - (N*y)/mzp1 + (6*myp1*y)/(N*x^2) + 
     (46*myp1*N*y)/x^2 - (10*y)/(N*x) - (34*N*y)/x - y^2/(mzp1*N) - 
     (9*N*y^2)/(2*mzp1) - (myp1*y)/(N*z^2) - (9*myp1*N*y)/(2*z^2) - 2/(N*z) - 
     (13*N)/(2*z) + (19*N*y)/z - y^2/(N*z) - (9*N*y^2)/(2*z))*PolyLog[2, y] + 
   (4/N + 6*N - 4/(N*x) - (6*N)/x - (12*myp1*N*y)/x^2 + (12*N*y)/x - 
     (4*mzp1*z)/(N*x^2) + (8*z)/(N*x))*Log[myp1]*Log[mzp1]*PolyLog[2, y] + 
   (N^(-1) + 2*N - 1/(N*x) - (2*N)/x - (4*myp1*y)/(N*x^2) - 
     (4*myp1*N*y)/x^2 + (2*y)/(N*x) + (4*N*y)/x)*Log[mzp1]^2*PolyLog[2, y] + 
   (2/N - 1/(myp1*N) - (2*N)/3 + (2*N)/myp1 - (4*Nf)/3 - (16*N)/(3*x) + 
     (4*Nf)/(3*x) + (2*N)/y - (8*myp1*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) - 
     (4*y)/(N*x) - (4*N*y)/(3*x) - (8*Nf*y)/(3*x) + 1/(N*z) + (2*N)/z)*Log[x]*
    PolyLog[2, y] + (-4/N - 6*N + 4/(N*x) + (6*N)/x + (12*myp1*N*y)/x^2 - 
     (12*N*y)/x + (4*mzp1*z)/(N*x^2) - (8*z)/(N*x))*Log[myp1]*Log[x]*
    PolyLog[2, y] + (-2/N - 4*N + 2/(N*x) + (4*N)/x + (8*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (4*y)/(N*x) - (8*N*y)/x)*Log[mzp1]*Log[x]*
    PolyLog[2, y] + (-3/N + 4/(myp1*N) + 18/(mzp1*N) + 7*N + (2*N)/myp1 + 
     (4*N)/mzp1 - 20/(N*x) - (7*N)/x - (2*N)/y - (12*y)/(mzp1^2*N) + 
     (2*N*y)/mzp1^2 + (12*myp1*N*y)/x^2 + (18*y)/(N*x) - (6*N*y)/x + 
     (4*y^2)/(mzp1^3*N) + (18*N*y^2)/mzp1^3 - 1/(N*z) - (4*N)/z)*Log[y]*
    PolyLog[2, y] + (4/N + 14*N - 4/(N*x) - (14*N)/x - (12*myp1*y)/(N*x^2) - 
     (28*myp1*N*y)/x^2 + (8*y)/(N*x) + (28*N*y)/x)*Log[myp1]*Log[y]*
    PolyLog[2, y] + (-2/N - 6*N + 2/(N*x) + (6*N)/x - (8*y)/(N*x^2) + 
     (12*myp1*N*y)/x^2 + (4*y)/(N*x) - (12*N*y)/x + (8*y^2)/(N*x^2) + 
     (4*mzp1*z)/(N*x^2) - (8*z)/(N*x))*Log[x]*Log[y]*PolyLog[2, y] + 
   (N^(-1) - N - 1/(N*x) + N/x + (4*y)/(N*x^2) + (2*myp1*N*y)/x^2 - 
     (2*y)/(N*x) - (2*N*y)/x - (4*y^2)/(N*x^2) - (2*mzp1*z)/(N*x^2) + 
     (4*z)/(N*x))*Log[y]^2*PolyLog[2, y] + 
   (-3/N + 3/(myp1*N) + N + (2*N)/myp1 + N/x - (2*N)/y - (6*y)/(N*x) - 
     (2*N*y)/x - (2*N)/z)*Log[z]*PolyLog[2, y] + 
   (12/N + 8*N - 12/(N*x) - (8*N)/x - (16*myp1*y)/(N*x^2) - 
     (16*myp1*N*y)/x^2 + (24*y)/(N*x) + (16*N*y)/x)*Log[mzp1]*Log[z]*
    PolyLog[2, y] + (-2/N + 8*N + 2/(N*x) - (8*N)/x - (16*myp1*N*y)/x^2 - 
     (4*y)/(N*x) + (16*N*y)/x)*Log[x]*Log[z]*PolyLog[2, y] + 
   (-4/N + 4*N + 4/(N*x) - (4*N)/x + (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - 
     (8*y)/(N*x) + (8*N*y)/x)*Log[y]*Log[z]*PolyLog[2, y] + 
   (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*myp1*y)/(N*x^2) - 
     (20*myp1*N*y)/x^2 + (4*y)/(N*x) + (20*N*y)/x)*PolyLog[2, x]*
    PolyLog[2, y] + (-2/N - 4*N + 2/(N*x) + (4*N)/x + (8*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (4*y)/(N*x) - (8*N*y)/x)*PolyLog[2, -(x/y)]*
    PolyLog[2, y] + (3/N + 12*N - 3/(N*x) - (12*N)/x - (8*myp1*y)/(N*x^2) - 
     (24*myp1*N*y)/x^2 + (6*y)/(N*x) + (24*N*y)/x)*PolyLog[2, y]^2 + 
   Pi^2*(-N^(-1) - (5*N)/3 + 1/(N*x) + (5*N)/(3*x) + (2*myp1*y)/(N*x^2) + 
     (10*myp1*N*y)/(3*x^2) - (2*y)/(N*x) - (10*N*y)/(3*x))*
    PolyLog[2, -(y/z)] + (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*
    Log[mxp1]*Log[mzp1]*PolyLog[2, -(y/z)] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[myp1]*Log[mzp1]*
    PolyLog[2, -(y/z)] + (-8/N + 5/(myp1*N) - 5/(mzp1*N) - (2*N)/myp1 + 
     (2*N)/mzp1 + 8/(N*x) - 1/(N*y) - (2*N)/y + (6*y)/(mzp1^2*N) - 
     (N*y)/mzp1^2 - (16*y)/(N*x) - (2*y^2)/(mzp1^3*N) - (9*N*y^2)/mzp1^3 + 
     1/(N*z) + (2*N)/z - (6*z)/(myp1^2*N) + (N*z)/myp1^2 + 
     (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*Log[x]*PolyLog[2, -(y/z)] + 
   (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[myp1]*Log[x]*
    PolyLog[2, -(y/z)] + (-4/N + 4/(myp1*N) + 9/(mzp1*N) + 2*N + (4*N)/myp1 + 
     (2*N)/mzp1 - 10/(N*x) - (2*N)/x - (2*N)/y - (6*y)/(mzp1^2*N) + 
     (N*y)/mzp1^2 + (12*myp1*N*y)/x^2 + (8*y)/(N*x) - (12*N*y)/x + 
     (2*y^2)/(mzp1^3*N) + (9*N*y^2)/mzp1^3 - 1/(N*z) - (4*N)/z)*Log[y]*
    PolyLog[2, -(y/z)] + (2/N + 10*N - 2/(N*x) - (10*N)/x - 
     (4*myp1*y)/(N*x^2) - (20*myp1*N*y)/x^2 + (4*y)/(N*x) + (20*N*y)/x)*
    Log[myp1]*Log[y]*PolyLog[2, -(y/z)] + 
   (-8*N + (8*N)/x + (16*myp1*N*y)/x^2 - (16*N*y)/x)*Log[x]*Log[y]*
    PolyLog[2, -(y/z)] + (2/N + N - 2/(N*x) - N/x - (2*myp1*N*y)/x^2 + 
     (2*N*y)/x - (2*mzp1*z)/(N*x^2) + (4*z)/(N*x))*Log[y]^2*
    PolyLog[2, -(y/z)] + (10/N + 4*N - 10/(N*x) - (4*N)/x - 
     (16*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (20*y)/(N*x) + (8*N*y)/x)*
    Log[mzp1]*Log[z]*PolyLog[2, -(y/z)] + 
   (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - 
     (4*y)/(N*x) + (4*N*y)/x)*Log[y]*Log[z]*PolyLog[2, -(y/z)] + 
   (2/N + 10*N - 2/(N*x) - (10*N)/x - (4*myp1*y)/(N*x^2) - 
     (20*myp1*N*y)/x^2 + (4*y)/(N*x) + (20*N*y)/x)*PolyLog[2, y]*
    PolyLog[2, -(y/z)] + Pi^2*(N^(-1) + (5*N)/3 - 1/(N*x) - (5*N)/(3*x) - 
     (2*myp1*y)/(N*x^2) - (10*myp1*N*y)/(3*x^2) + (2*y)/(N*x) + 
     (10*N*y)/(3*x))*PolyLog[2, -((x*y)/z)] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mxp1]*Log[mzp1]*
    PolyLog[2, -((x*y)/z)] + (4/N - 4/(myp1*N) - 9/(mzp1*N) - 2*N - 
     (4*N)/myp1 - (2*N)/mzp1 + 10/(N*x) + (2*N)/x + (2*N)/y + 
     (6*y)/(mzp1^2*N) - (N*y)/mzp1^2 - (12*myp1*N*y)/x^2 - (8*y)/(N*x) + 
     (12*N*y)/x - (2*y^2)/(mzp1^3*N) - (9*N*y^2)/mzp1^3 + 1/(N*z) + (4*N)/z)*
    Log[y]*PolyLog[2, -((x*y)/z)] + (-2/N - 10*N + 2/(N*x) + (10*N)/x + 
     (4*myp1*y)/(N*x^2) + (20*myp1*N*y)/x^2 - (4*y)/(N*x) - (20*N*y)/x)*
    Log[myp1]*Log[y]*PolyLog[2, -((x*y)/z)] + 
   (8*N - (8*N)/x - (16*myp1*N*y)/x^2 + (16*N*y)/x)*Log[x]*Log[y]*
    PolyLog[2, -((x*y)/z)] + (-2/N - N + 2/(N*x) + N/x + (2*myp1*N*y)/x^2 - 
     (2*N*y)/x + (2*mzp1*z)/(N*x^2) - (4*z)/(N*x))*Log[y]^2*
    PolyLog[2, -((x*y)/z)] + (-10/N - 4*N + 10/(N*x) + (4*N)/x + 
     (16*myp1*y)/(N*x^2) + (8*myp1*N*y)/x^2 - (20*y)/(N*x) - (8*N*y)/x)*
    Log[mzp1]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (2/N - 2*N - 2/(N*x) + (2*N)/x - (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + 
     (4*y)/(N*x) - (4*N*y)/x)*Log[y]*Log[z]*PolyLog[2, -((x*y)/z)] + 
   (-2/N - 10*N + 2/(N*x) + (10*N)/x + (4*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (4*y)/(N*x) - (20*N*y)/x)*PolyLog[2, y]*
    PolyLog[2, -((x*y)/z)] + Pi^2*(-3/N - (10*N)/3 + 3/(N*x) + (10*N)/(3*x) + 
     (16*myp1*y)/(3*N*x^2) + (20*myp1*N*y)/(3*x^2) - (6*y)/(N*x) - 
     (20*N*y)/(3*x))*PolyLog[2, z] + Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf + 
     (((22*I)/3)*N)/x - (((4*I)/3)*Nf)/x + (((44*I)/3)*myp1*N*y)/x^2 - 
     (((8*I)/3)*myp1*Nf*y)/x^2 - (((44*I)/3)*N*y)/x + (((8*I)/3)*Nf*y)/x)*
    PolyLog[2, z] + (3/N - 5/(myp1*N) - 2/(mzp1*N) - 3*N + (11*N)/(2*myp1) - 
     (9*N)/mzp1 + 3/(N*x) + (18*N)/x - 2/(N*y) - (13*N)/(2*y) + 
     (6*myp1*y)/(N*x^2) + (46*myp1*N*y)/x^2 - (2*y)/(N*x) - (58*N*y)/x + 
     (6*z)/(myp1*N) + (2*mzp1*z)/(myp1^2*N) - (N*z)/myp1 + 
     (9*mzp1*N*z)/myp1^2 - (mzp1*z)/(N*y^2) - (9*mzp1*N*z)/(2*y^2) + 
     (19*N*z)/y - z^2/(myp1*N) - (9*N*z^2)/(2*myp1) - z^2/(N*y) - 
     (9*N*z^2)/(2*y))*PolyLog[2, z] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + 
     (8*y)/(N*x))*Log[mxp1]*Log[mzp1]*PolyLog[2, z] + 
   ((-4*y)/(N*x^2) + (4*y^2)/(N*x^2) - (4*mzp1*z)/(N*x^2))*Log[myp1]*
    Log[mzp1]*PolyLog[2, z] + (3/N + 5*N - 3/(N*x) - (5*N)/x - 
     (6*myp1*y)/(N*x^2) - (10*myp1*N*y)/x^2 + (6*y)/(N*x) + (10*N*y)/x)*
    Log[mzp1]^2*PolyLog[2, z] + (6/N - 1/(mzp1*N) + (10*N)/3 + (2*N)/mzp1 - 
     (4*Nf)/3 - (4*myp1)/(N*x) - (28*N)/(3*x) + (4*Nf)/(3*x) + 1/(N*y) + 
     (2*N)/y - (8*myp1*N*y)/(3*x^2) + (8*myp1*Nf*y)/(3*x^2) + 
     (20*N*y)/(3*x) - (8*Nf*y)/(3*x) + (2*N)/z)*Log[x]*PolyLog[2, z] + 
   ((4*y)/(N*x^2) - (4*y^2)/(N*x^2) + (4*mzp1*z)/(N*x^2))*Log[myp1]*Log[x]*
    PolyLog[2, z] + (-6/N - 10*N + 6/(N*x) + (10*N)/x + (12*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (12*y)/(N*x) - (20*N*y)/x)*Log[mzp1]*Log[x]*
    PolyLog[2, z] + (3/N + 3/(mzp1*N) + 3*N + (2*N)/mzp1 - (6*myp1)/(N*x) - 
     N/x - (2*N)/y + (2*N*y)/x - (2*N)/z)*Log[y]*PolyLog[2, z] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + 
     (4*y)/(N*x) + (8*N*y)/x)*Log[myp1]*Log[y]*PolyLog[2, z] + 
   (2/N + 8*N - 2/(N*x) - (8*N)/x - (12*y)/(N*x^2) - (16*myp1*N*y)/x^2 + 
     (12*y)/(N*x) + (16*N*y)/x + (12*y^2)/(N*x^2) + (4*z)/(N*x^2) - 
     (8*z)/(N*x) - (4*z^2)/(N*x^2))*Log[x]*Log[y]*PolyLog[2, z] + 
   (-3/N - 5*N + 3/(N*x) + (5*N)/x + (6*myp1*y)/(N*x^2) + (10*myp1*N*y)/x^2 - 
     (6*y)/(N*x) - (10*N*y)/x)*Log[y]^2*PolyLog[2, z] + 
   (-9/N + 9/(myp1*N) - N + (2*N)/myp1 - (2*N)/mzp1 + N/x - (10*y)/(N*x) - 
     (6*N*y)/x - (6*z)/(myp1^2*N) + (N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + 
     (9*N*z^2)/myp1^3)*Log[z]*PolyLog[2, z] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (8*myp1*N*y)/x^2 + (4*y)/(N*x) + 
     (8*N*y)/x)*Log[mzp1]*Log[z]*PolyLog[2, z] + 
   (6/N + 2*N - 6/(N*x) - (2*N)/x - (12*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 + 
     (12*y)/(N*x) + (4*N*y)/x)*Log[x]*Log[z]*PolyLog[2, z] + 
   (-2/N + 2*N + 2/(N*x) - (2*N)/x + (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - 
     (4*y)/(N*x) + (4*N*y)/x)*Log[y]*Log[z]*PolyLog[2, z] + 
   (10/N + 4*N - 10/(N*x) - (4*N)/x - (16*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (20*y)/(N*x) + (8*N*y)/x)*PolyLog[2, x]*
    PolyLog[2, z] + (-6/N - 10*N + 6/(N*x) + (10*N)/x + (12*myp1*y)/(N*x^2) + 
     (20*myp1*N*y)/x^2 - (12*y)/(N*x) - (20*N*y)/x)*PolyLog[2, -(x/y)]*
    PolyLog[2, z] + (10/N + 18*N - 10/(N*x) - (18*N)/x - (24*y)/(N*x^2) - 
     (36*myp1*N*y)/x^2 + (28*y)/(N*x) + (36*N*y)/x + (24*y^2)/(N*x^2) + 
     (4*z)/(N*x^2) - (8*z)/(N*x) - (4*z^2)/(N*x^2))*PolyLog[2, y]*
    PolyLog[2, z] + (10/N + 4*N - 10/(N*x) - (4*N)/x - (16*myp1*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (20*y)/(N*x) + (8*N*y)/x)*PolyLog[2, -(y/z)]*
    PolyLog[2, z] + (-10/N - 4*N + 10/(N*x) + (4*N)/x + (16*myp1*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (20*y)/(N*x) - (8*N*y)/x)*PolyLog[2, -((x*y)/z)]*
    PolyLog[2, z] + (4/N + 4*N - 4/(N*x) - (4*N)/x - (10*y)/(N*x^2) - 
     (8*myp1*N*y)/x^2 + (12*y)/(N*x) + (8*N*y)/x + (10*y^2)/(N*x^2) + 
     (2*z)/(N*x^2) - (4*z)/(N*x) - (2*z^2)/(N*x^2))*PolyLog[2, z]^2 + 
   (-8/N + 8/(N*x) + (16*myp1*y)/(N*x^2) - (16*y)/(N*x))*Log[mzp1]*
    PolyLog[3, mxp1] + (-N^(-1) + 2/(myp1*N) - 9*N + (12*N)/myp1 - (5*N)/x + 
     (2*N)/y - (10*y)/(N*x) - (14*N*y)/x + 1/(N*z))*PolyLog[3, myp1] + 
   (6*N - (6*N)/x + (8*y)/(N*x^2) - (12*myp1*N*y)/x^2 - (8*y)/(N*x) + 
     (12*N*y)/x - (8*y^2)/(N*x^2) - (4*mzp1*z)/(N*x^2) + (8*z)/(N*x))*
    Log[mzp1]*PolyLog[3, myp1] + (-4*N + (4*N)/x + (8*myp1*N*y)/x^2 - 
     (8*N*y)/x)*Log[x]*PolyLog[3, myp1] + 
   (-4/N - 2*N + 4/(N*x) + (2*N)/x + (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 - 
     (8*y)/(N*x) - (4*N*y)/x)*Log[z]*PolyLog[3, myp1] + 
   (9/N + 2/(mzp1*N) + 5*N + (12*N)/mzp1 - (10*myp1)/(N*x) - (19*N)/x + 
     1/(N*y) + (14*N*y)/x + (2*N)/z)*PolyLog[3, mzp1] + 
   (12/N - 12/(N*x) - (12*y)/(N*x^2) + (16*y)/(N*x) + (12*y^2)/(N*x^2) - 
     (4*mzp1*z)/(N*x^2) + (8*z)/(N*x))*Log[myp1]*PolyLog[3, mzp1] + 
   (-4/N + 6*N + 4/(N*x) - (6*N)/x - (12*myp1*N*y)/x^2 + (12*N*y)/x + 
     (4*mzp1*z)/(N*x^2) - (8*z)/(N*x))*Log[mzp1]*PolyLog[3, mzp1] + 
   (-4*N + (4*N)/x + (8*myp1*N*y)/x^2 - (8*N*y)/x)*Log[x]*PolyLog[3, mzp1] + 
   (-4/N - 2*N + 4/(N*x) + (2*N)/x + (4*myp1*N*y)/x^2 - (4*N*y)/x + 
     (4*mzp1*z)/(N*x^2) - (8*z)/(N*x))*Log[y]*PolyLog[3, mzp1] + 
   (-8/N - 5/(myp1*N) - 15/(mzp1*N) + (2*N)/myp1 + (6*N)/mzp1 + 24/(N*x) - 
     3/(N*y) - (6*N)/y + (18*y)/(mzp1^2*N) - (3*N*y)/mzp1^2 - (16*y)/(N*x) - 
     (6*y^2)/(mzp1^3*N) - (27*N*y^2)/mzp1^3 - 1/(N*z) - (2*N)/z + 
     (6*z)/(myp1^2*N) - (N*z)/myp1^2 - (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*
    PolyLog[3, x] + (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*
    Log[myp1]*PolyLog[3, x] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + 
     (8*y)/(N*x))*Log[mzp1]*PolyLog[3, x/myp1] + 
   (-2/N + 10*N + 2/(N*x) - (10*N)/x - (20*myp1*N*y)/x^2 + (4*y)/(N*x) + 
     (20*N*y)/x + (4*mzp1*z)/(N*x^2) - (8*z)/(N*x))*Log[y]*
    PolyLog[3, x/myp1] + (-6/N - 4*N + 6/(N*x) + (4*N)/x + 
     (8*myp1*y)/(N*x^2) + (8*myp1*N*y)/x^2 - (12*y)/(N*x) - (8*N*y)/x)*Log[z]*
    PolyLog[3, x/myp1] + (2/N + 4*N - 2/(N*x) - (4*N)/x - 
     (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (4*y)/(N*x) + (8*N*y)/x)*Log[y]*
    PolyLog[3, x/(myp1*mzp1)] + (6/N + 4*N - 6/(N*x) - (4*N)/x - 
     (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (12*y)/(N*x) + (8*N*y)/x)*Log[z]*
    PolyLog[3, x/(myp1*mzp1)] + (-12/N + 9/(myp1*N) + 4/(mzp1*N) + 2*N + 
     (2*N)/myp1 + (4*N)/mzp1 - 2/(N*x) - (2*N)/x - 1/(N*y) - (4*N)/y + 
     (12*myp1*N*y)/x^2 - (8*y)/(N*x) - (12*N*y)/x - (2*N)/z - 
     (6*z)/(myp1^2*N) + (N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*
    PolyLog[3, -(x/y)] + (-2/N - 4*N + 2/(N*x) + (4*N)/x + (12*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (12*y)/(N*x) - (8*N*y)/x - (12*y^2)/(N*x^2) - 
     (4*z)/(N*x^2) + (8*z)/(N*x) + (4*z^2)/(N*x^2))*Log[myp1]*
    PolyLog[3, -(x/y)] + (-8*N + (8*N)/x + (16*myp1*N*y)/x^2 - (16*N*y)/x)*
    Log[x]*PolyLog[3, -(x/y)] + (4/N + 6*N - 4/(N*x) - (6*N)/x - 
     (12*myp1*N*y)/x^2 + (12*N*y)/x - (4*mzp1*z)/(N*x^2) + (8*z)/(N*x))*
    Log[y]*PolyLog[3, -(x/y)] + (4/N - 10*N - 4/(N*x) + (10*N)/x - 
     (4*myp1*y)/(N*x^2) + (20*myp1*N*y)/x^2 + (8*y)/(N*x) - (20*N*y)/x)*
    Log[z]*PolyLog[3, -(x/y)] + (-21/N + 12/(myp1*N) - 19/(mzp1*N) - 5*N + 
     (8*N)/myp1 + (2*N)/mzp1 + 26/(N*x) + (3*N)/x - 2/(N*y) - (6*N)/y + 
     (18*y)/(mzp1^2*N) - (3*N*y)/mzp1^2 - (34*y)/(N*x) - (14*N*y)/x - 
     (6*y^2)/(mzp1^3*N) - (27*N*y^2)/mzp1^3 - (2*N)/z - (12*z)/(myp1^2*N) + 
     (2*N*z)/myp1^2 + (4*z^2)/(myp1^3*N) + (18*N*z^2)/myp1^3)*PolyLog[3, y] + 
   (-6/N - 4*N + 6/(N*x) + (4*N)/x + (20*y)/(N*x^2) + (8*myp1*N*y)/x^2 - 
     (20*y)/(N*x) - (8*N*y)/x - (20*y^2)/(N*x^2) - (4*z)/(N*x^2) + 
     (8*z)/(N*x) + (4*z^2)/(N*x^2))*Log[myp1]*PolyLog[3, y] + 
   (-6*N + (6*N)/x - (8*y)/(N*x^2) + (12*myp1*N*y)/x^2 - (12*N*y)/x + 
     (8*y^2)/(N*x^2) - (4*mzp1*z)/(N*x^2))*Log[mzp1]*PolyLog[3, y] + 
   (-4/N + 4*N + 4/(N*x) - (4*N)/x + (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - 
     (8*y)/(N*x) + (8*N*y)/x)*Log[x]*PolyLog[3, y] + 
   (4/N + 2*N - 4/(N*x) - (2*N)/x - (4*myp1*N*y)/x^2 + (4*N*y)/x - 
     (4*mzp1*z)/(N*x^2) + (8*z)/(N*x))*Log[y]*PolyLog[3, y] + 
   (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[mzp1]*
    PolyLog[3, y/mzp1] + (2/N + 4*N - 2/(N*x) - (4*N)/x - 
     (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 + (4*y)/(N*x) + (8*N*y)/x)*Log[y]*
    PolyLog[3, y/mzp1] + (6/N - 10*N - 6/(N*x) + (10*N)/x - 
     (4*myp1*y)/(N*x^2) + (20*myp1*N*y)/x^2 + (12*y)/(N*x) - (20*N*y)/x)*
    Log[z]*PolyLog[3, y/mzp1] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + 
     (8*y)/(N*x))*Log[mzp1]*PolyLog[3, y/(mxp1*mzp1)] + 
   (-8/N + 5/(myp1*N) - 5/(mzp1*N) - (2*N)/myp1 + (2*N)/mzp1 + 8/(N*x) - 
     1/(N*y) - (2*N)/y + (6*y)/(mzp1^2*N) - (N*y)/mzp1^2 - (16*y)/(N*x) - 
     (2*y^2)/(mzp1^3*N) - (9*N*y^2)/mzp1^3 + 1/(N*z) + (2*N)/z - 
     (6*z)/(myp1^2*N) + (N*z)/myp1^2 + (2*z^2)/(myp1^3*N) + (9*N*z^2)/myp1^3)*
    PolyLog[3, -(y/z)] + (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*
    Log[myp1]*PolyLog[3, -(y/z)] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + 
     (8*y)/(N*x))*Log[mzp1]*PolyLog[3, -(y/z)] + 
   (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*Log[x]*
    PolyLog[3, -(y/z)] + (8/N - 5/(myp1*N) + 5/(mzp1*N) + (2*N)/myp1 - 
     (2*N)/mzp1 - 8/(N*x) + 1/(N*y) + (2*N)/y - (6*y)/(mzp1^2*N) + 
     (N*y)/mzp1^2 + (16*y)/(N*x) + (2*y^2)/(mzp1^3*N) + (9*N*y^2)/mzp1^3 - 
     1/(N*z) - (2*N)/z + (6*z)/(myp1^2*N) - (N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*PolyLog[3, -((x*y)/z)] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[myp1]*
    PolyLog[3, -((x*y)/z)] + (-3/N - 9/(myp1*N) + 2/(mzp1*N) + 9*N - 
     (2*N)/myp1 + (12*N)/mzp1 + 8/(N*x) - (11*N)/x - 2/(N*y) - (6*N)/y + 
     (2*y)/(N*x) + (14*N*y)/x - (2*N)/z + (6*z)/(myp1^2*N) - (N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*PolyLog[3, z] + 
   (10/N + 4*N - 10/(N*x) - (4*N)/x - (4*y)/(N*x^2) - (8*myp1*N*y)/x^2 + 
     (12*y)/(N*x) + (8*N*y)/x + (4*y^2)/(N*x^2) - (4*mzp1*z)/(N*x^2) + 
     (8*z)/(N*x))*Log[myp1]*PolyLog[3, z] + 
   (4/N - 6*N - 4/(N*x) + (6*N)/x - (16*y)/(N*x^2) + (12*myp1*N*y)/x^2 + 
     (16*y)/(N*x) - (12*N*y)/x + (16*y^2)/(N*x^2) + (4*z)/(N*x^2) - 
     (8*z)/(N*x) - (4*z^2)/(N*x^2))*Log[mzp1]*PolyLog[3, z] + 
   (-4/N + 4*N + 4/(N*x) - (4*N)/x + (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - 
     (8*y)/(N*x) + (8*N*y)/x)*Log[x]*PolyLog[3, z] + 
   (4/N - 4/(N*x) + (4*y)/(N*x^2) - (4*y^2)/(N*x^2) - (4*mzp1*z)/(N*x^2) + 
     (8*z)/(N*x))*Log[y]*PolyLog[3, z] + 
   (4/N + 2*N - 4/(N*x) - (2*N)/x - (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 + 
     (8*y)/(N*x) + (4*N*y)/x)*Log[z]*PolyLog[3, z] + 
   (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*Log[mzp1]*
    PolyLog[3, z/(mxp1*myp1)] + (-20/N + 14/(myp1*N) - 1/(mzp1*N) + 2*N + 
     (6*N)/mzp1 + 6/(N*x) - (2*N)/x - 2/(N*y) - (6*N)/y + (6*y)/(mzp1^2*N) - 
     (N*y)/mzp1^2 + (12*myp1*N*y)/x^2 - (24*y)/(N*x) - (12*N*y)/x - 
     (2*y^2)/(mzp1^3*N) - (9*N*y^2)/mzp1^3 + 1/(N*z) - (12*z)/(myp1^2*N) + 
     (2*N*z)/myp1^2 + (4*z^2)/(myp1^3*N) + (18*N*z^2)/myp1^3)*
    PolyLog[3, -(z/x)] + (-6/N - 4*N + 6/(N*x) + (4*N)/x + (20*y)/(N*x^2) + 
     (8*myp1*N*y)/x^2 - (20*y)/(N*x) - (8*N*y)/x - (20*y^2)/(N*x^2) - 
     (4*z)/(N*x^2) + (8*z)/(N*x) + (4*z^2)/(N*x^2))*Log[myp1]*
    PolyLog[3, -(z/x)] + (4/N - 4/(N*x) - (8*myp1*y)/(N*x^2) + (8*y)/(N*x))*
    Log[mzp1]*PolyLog[3, -(z/x)] + (-8*N + (8*N)/x + (16*myp1*N*y)/x^2 - 
     (16*N*y)/x)*Log[x]*PolyLog[3, -(z/x)] + (2/N - 2/(N*x) + (4*y)/(N*x))*
    Log[y]*PolyLog[3, -(z/x)] + (-2/N + 2*N + 2/(N*x) - (2*N)/x + 
     (4*myp1*y)/(N*x^2) - (4*myp1*N*y)/x^2 - (4*y)/(N*x) + (4*N*y)/x)*Log[z]*
    PolyLog[3, -(z/x)] + (12/N - 9/(myp1*N) - 4/(mzp1*N) - 2*N - (2*N)/myp1 - 
     (4*N)/mzp1 + 2/(N*x) + (2*N)/x + 1/(N*y) + (4*N)/y - (12*myp1*N*y)/x^2 + 
     (8*y)/(N*x) + (12*N*y)/x + (2*N)/z + (6*z)/(myp1^2*N) - (N*z)/myp1^2 - 
     (2*z^2)/(myp1^3*N) - (9*N*z^2)/myp1^3)*PolyLog[3, -((y*z)/x)] + 
   (2/N + 4*N - 2/(N*x) - (4*N)/x - (12*y)/(N*x^2) - (8*myp1*N*y)/x^2 + 
     (12*y)/(N*x) + (8*N*y)/x + (12*y^2)/(N*x^2) + (4*z)/(N*x^2) - 
     (8*z)/(N*x) - (4*z^2)/(N*x^2))*Log[myp1]*PolyLog[3, -((y*z)/x)] + 
   (8*N - (8*N)/x - (16*myp1*N*y)/x^2 + (16*N*y)/x)*Log[x]*
    PolyLog[3, -((y*z)/x)] + (-2/N - 2*N + 2/(N*x) + (2*N)/x - 
     (8*y)/(N*x^2) + (4*myp1*N*y)/x^2 + (4*y)/(N*x) - (4*N*y)/x + 
     (8*y^2)/(N*x^2) + (4*mzp1*z)/(N*x^2) - (8*z)/(N*x))*Log[y]*
    PolyLog[3, -((y*z)/x)] + (2/N - 2*N - 2/(N*x) + (2*N)/x - 
     (4*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 + (4*y)/(N*x) - (4*N*y)/x)*Log[z]*
    PolyLog[3, -((y*z)/x)] + (-4/N - 8*N + 4/(N*x) + (8*N)/x + 
     (16*myp1*y)/(N*x^2) + (16*myp1*N*y)/x^2 - (8*y)/(N*x) - (16*N*y)/x)*
    PolyLog[4, myp1] + (6/N - 16*N - 6/(N*x) + (16*N)/x + (12*y)/(N*x^2) + 
     (32*myp1*N*y)/x^2 - (12*y)/(N*x) - (32*N*y)/x - (12*y^2)/(N*x^2) - 
     (12*z)/(N*x^2) + (24*z)/(N*x) + (12*z^2)/(N*x^2))*PolyLog[4, mzp1] + 
   (-4/N + 4/(N*x) + (8*myp1*y)/(N*x^2) - (8*y)/(N*x))*PolyLog[4, x] + 
   (-2/N + 4*N + 2/(N*x) - (4*N)/x + (8*myp1*y)/(N*x^2) - (8*myp1*N*y)/x^2 - 
     (4*y)/(N*x) + (8*N*y)/x)*PolyLog[4, 1 - y^(-1)] + 
   (-4/N + 16*N + 4/(N*x) - (16*N)/x + (8*myp1*y)/(N*x^2) - 
     (32*myp1*N*y)/x^2 - (8*y)/(N*x) + (32*N*y)/x)*PolyLog[4, -(x/y)] + 
   (-4/N - 20*N + 4/(N*x) + (20*N)/x + (16*myp1*y)/(N*x^2) + 
     (40*myp1*N*y)/x^2 - (8*y)/(N*x) - (40*N*y)/x)*PolyLog[4, y] + 
   (-6/N - 2*N + 6/(N*x) + (2*N)/x + (12*myp1*y)/(N*x^2) + (4*myp1*N*y)/x^2 - 
     (12*y)/(N*x) - (4*N*y)/x)*PolyLog[4, 1 - z^(-1)] + 
   (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*
    PolyLog[4, -((x*y)/z)] + (-12/N - 14*N + 12/(N*x) + (14*N)/x + 
     (12*myp1*y)/(N*x^2) + (28*myp1*N*y)/x^2 - (24*y)/(N*x) - (28*N*y)/x)*
    PolyLog[4, z] + (4/N - 16*N - 4/(N*x) + (16*N)/x - (8*myp1*y)/(N*x^2) + 
     (32*myp1*N*y)/x^2 + (8*y)/(N*x) - (32*N*y)/x)*PolyLog[4, -(z/x)] + 
   (2/N - 2/(N*x) - (4*myp1*y)/(N*x^2) + (4*y)/(N*x))*
    PolyLog[4, -((x*z)/y)] + (-2/N + 16*N + 2/(N*x) - (16*N)/x + 
     (4*myp1*y)/(N*x^2) - (32*myp1*N*y)/x^2 - (4*y)/(N*x) + (32*N*y)/x)*
    PolyLog[4, -((y*z)/x)] + (24*Zeta[3])/N - (12*Zeta[3])/(myp1*N) - 
   (2*Zeta[3])/(mzp1*N) - (8*N*Zeta[3])/myp1 - (12*N*Zeta[3])/mzp1 - 
   (8*Zeta[3])/(N*x) + (16*N*Zeta[3])/x + (2*Zeta[3])/(N*y) + 
   (4*N*Zeta[3])/y + (16*y*Zeta[3])/(N*x) + (12*z*Zeta[3])/(myp1^2*N) - 
   (2*N*z*Zeta[3])/myp1^2 - (4*z^2*Zeta[3])/(myp1^3*N) - 
   (18*N*z^2*Zeta[3])/myp1^3 + Log[x]*(-6/N + 2/(mxp1*N) - 26*N + 
     (2*N)/mxp1 + mzp1/(N*y) + (9*mzp1*N)/(2*y) - y/(mzp1*N) - 
     (9*N*y)/(2*mzp1) + myp1/(N*z) + (9*myp1*N)/(2*z) - z/(myp1*N) - 
     (9*N*z)/(2*myp1) + (4*Zeta[3])/N - (4*Zeta[3])/(N*x) - 
     (8*myp1*y*Zeta[3])/(N*x^2) + (8*y*Zeta[3])/(N*x)) + 
   Log[z]*(6/N + 1/(mzp1*N) + 26*N + (9*N)/(2*mzp1) - (6*myp1)/(N*x) - 
     (26*myp1*N)/x + z/(myp1*N) + (9*N*z)/(2*myp1) + z/(N*y) + 
     (9*N*z)/(2*y) - (6*Zeta[3])/N + 10*N*Zeta[3] + (6*Zeta[3])/(N*x) - 
     (10*N*Zeta[3])/x + (4*myp1*y*Zeta[3])/(N*x^2) - 
     (20*myp1*N*y*Zeta[3])/x^2 - (12*y*Zeta[3])/(N*x) + (20*N*y*Zeta[3])/x) + 
   Log[mzp1]*((-12*Zeta[3])/N + (12*Zeta[3])/(N*x) - (12*y*Zeta[3])/(N*x^2) + 
     (12*y^2*Zeta[3])/(N*x^2) + (12*mzp1*z*Zeta[3])/(N*x^2) - 
     (24*z*Zeta[3])/(N*x)) + Log[y]*(1/(myp1*N) + (9*N)/(2*myp1) + 
     y/(mzp1*N) + (9*N*y)/(2*mzp1) - (6*y)/(N*x) - (26*N*y)/x + y/(N*z) + 
     (9*N*y)/(2*z) + (6*Zeta[3])/N - 4*N*Zeta[3] - (6*Zeta[3])/(N*x) + 
     (4*N*Zeta[3])/x + (16*y*Zeta[3])/(N*x^2) + (8*myp1*N*y*Zeta[3])/x^2 - 
     (4*y*Zeta[3])/(N*x) - (8*N*y*Zeta[3])/x - (16*y^2*Zeta[3])/(N*x^2) - 
     (8*mzp1*z*Zeta[3])/(N*x^2) + (16*z*Zeta[3])/(N*x)) + 
   Log[myp1]*((6*Zeta[3])/N + 4*N*Zeta[3] - (6*Zeta[3])/(N*x) - 
     (4*N*Zeta[3])/x - (20*y*Zeta[3])/(N*x^2) - (8*myp1*N*y*Zeta[3])/x^2 + 
     (20*y*Zeta[3])/(N*x) + (8*N*y*Zeta[3])/x + (20*y^2*Zeta[3])/(N*x^2) + 
     (4*z*Zeta[3])/(N*x^2) - (8*z*Zeta[3])/(N*x) - (4*z^2*Zeta[3])/(N*x^2))}


==> anc/ggphV2L_2a.out <==
******
* Two-loop QCD helicity amplitudes for g g -> Z gamma  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Form-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.9) - (4.11), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.16). 
*
* u1 = -s13/s12, v1 = q^2/s12, w1 = 1 - u1 - v1
* mu1p1 = 1-u1, mv1p1=1-v1, mw1p1=1-w1
******

g [eta1_2L] =  + N^-1*u1^-2 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,1
          - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*[u1+v1]^-1 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(
         1,1 - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( G(1 - v1,u1) + G(1,v1) )

       + N^-1*u1^-1*v1 * (  - G(1 - v1,u1) - 1/6*G(1 - v1,u1)*Pi^2 + G(1 - v1,
         1,1 - v1,u1) + G(0,v1) + 2*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - v1,1,
         u1) - G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,u1) - G(0,1,1 - v1,u1)
          + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) - G(0,1,v1)*G(1 - v1,u1) + 2
         *G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - G(1,v1) + G(1,v1)*G(1 - v1,1,u1
         ) )

       + N^-1*[1-u1-v1]^-1 * ( 2*zeta3 - 11/6*Pi^2 - 49/180*Pi^4 + 10*G(1 - v1
         , - v1,0,u1) + 7/3*G(1 - v1,u1)*Pi^2 - 8*G(1 - v1,1,1 - v1,u1) - 2*G(
          - v1,1 - v1, - v1,0,u1) - 7/3*G( - v1,1 - v1,u1)*Pi^2 + 4*G( - v1,1
          - v1,1,1 - v1,u1) + 2*G( - v1, - v1, - v1,0,u1) - 4/3*G( - v1, - v1,
         u1)*Pi^2 + 2*G( - v1, - v1,0,0,u1) - 4*G( - v1,u1)*zeta3 + 2*G( - v1,
         0, - v1,0,u1) - 7*G( - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,
         0,1,1 - v1,u1) + 2*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1)*Pi^2 - 2*
         G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1
         ,u1)*G(1,v1) - 10*G(0, - v1,0,u1) + 2*G(0,u1)*zeta3 - 2/3*G(0,u1)*
         Pi^2 - 3*G(0,u1)*G(0,v1) + 1/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,0
         ,0,v1) - 6*G(0,v1) - 4*G(0,v1)*zeta3 + 11/3*G(0,v1)*Pi^2 - 10*G(0,v1)
         *G(1 - v1, - v1,u1) + 6*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1
         ,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 2*G(0,v1)*G( - v1,1 - v1,
         0,u1) - 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1, - 
         v1,u1) + 7*G(0,v1)*G( - v1,u1) - 5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0
         ,v1)*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G( - v1,0, - v1,u1) + 2*G(0,v1)
         *G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,0,1,u1) - 2*G(0,v1)*G(0,1 - v1,
          - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) + 4
         *G(0,v1)*G(0,1 - v1,1,u1) + 10*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(1,
         u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,
         0, - v1,0,u1) + 2*G(0,0,u1)*G(0,0,v1) + 7*G(0,0,v1) - 5/3*G(0,0,v1)*
         Pi^2 - 10*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1) - 2
         *G(0,0,v1)*G( - v1, - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,v1
         )*G(0,1 - v1,u1) + 10*G(0,0,v1)*G(0,u1) - 10*G(0,0,0,v1) - 2*G(0,0,0,
         v1)*G(0,u1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,
         1,u1)*G(1,v1) + 2*G(0,0,1,0,v1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(
         0,v1) + 8*G(0,1,u1)*G(1,v1) - 8*G(0,1,v1) - 7/3*G(0,1,v1)*Pi^2 + 8*G(
         0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*
         G(0,1 - v1,u1) - 4*G(0,1,v1)*G(0,u1) - 2*G(0,1,0,v1) + 2*G(0,1,0,v1)*
         G( - v1,u1) - 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,0,v1) - 4*G(0,1,0,1,
         v1) + 6*G(0,1,1,0,v1) + 8*G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1) - 2*G(1,
         v1)*zeta3 + 2/3*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*
         G( - v1,1 - v1,1,u1) - 7/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - 
         v1,0,1,u1) + 3*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 - 6*G(1,0,v1)*G(1 - v1,
         u1) + 6*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) - 10
         *G(1,0,0,v1) + 2*G(1,0,0,v1)*G( - v1,u1) + 2*G(1,0,0,0,v1) + 4*G(1,0,
         1,v1) - 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) + 6*G(1,1,0,v1)*
         G( - v1,u1) + 2*G(1,1,0,0,v1) )

       + N^-1*[1-v1]^-1 * ( 3*zeta3 + 7/6*Pi^2 - 9*G(1 - v1, - v1,0,u1) - 4/3*
         G(1 - v1,u1)*Pi^2 + 5*G(1 - v1,1,1 - v1,u1) + 5*G( - v1,0,u1) + 9*G(0
         , - v1,0,u1) + G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) + G(0,v1) - 9/2*G(0,
         v1)*Pi^2 + 9*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) - 3*
         G(0,v1)*G(1 - v1,0,u1) - 5*G(0,v1)*G(1 - v1,1,u1) - 5*G(0,v1)*G( - v1
         ,u1) + G(0,v1)*G(0,1 - v1,u1) - 9*G(0,v1)*G(0, - v1,u1) + 5*G(0,v1)*
         G(1,u1) - 5*G(0,0,v1) + 9*G(0,0,v1)*G(1 - v1,u1) - 9*G(0,0,v1)*G(0,u1
         ) + 9*G(0,0,0,v1) - 5*G(0,1,1 - v1,u1) + 5*G(0,1,u1)*G(0,v1) - 5*G(0,
         1,u1)*G(1,v1) + 3*G(0,1,v1) - 5*G(0,1,v1)*G(1 - v1,u1) + 6*G(0,1,v1)*
         G(0,u1) - 3*G(0,1,0,v1) - 5*G(1,1 - v1,u1) - 5*G(1,u1)*G(1,v1) - G(1,
         v1)*Pi^2 + 5*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,0,v1) + 3*G(1,0,v1)*G(1
          - v1,u1) + 9*G(1,0,0,v1) - 6*G(1,0,1,v1) )

       + N^-1*[u1+v1]^-2 * ( G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 2*
         G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(0,1 - 
         v1,u1) + 2*G(0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1)
          - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(1,1 - v1,u1)
          - 2*G(1,u1)*G(1,v1) + G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(
         1,0,v1)*G(1 - v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( Pi^2 - G(1 - v1,u1) - 3*G(1 - v1,u1)*Pi^2 + 6*G(1
          - v1,1,1 - v1,u1) + 6*G(0,v1)*G(1 - v1,u1) - 6*G(0,v1)*G(1 - v1,1,u1
         ) + 6*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(1,u1) + 6*G(0,1,1 - v1,u1)
          - 6*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 6*G(0,1,
         v1)*G(1 - v1,u1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) - G(1,v1) - 3
         *G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1) + 6*G(1,0,v1)*
         G(1 - v1,u1) - 6*G(1,0,1,v1) + 6*G(1,1,0,v1) )

       + N^-1 * ( 2 + 2*zeta3 - 5/6*Pi^2 - 6*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*
         Pi^2 + G(1 - v1,0,u1) + G(1 - v1,0,0,u1) - 2*G(1 - v1,1,1 - v1,u1) + 
         G( - v1,1 - v1,0,u1) - G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 + 
         G( - v1,0,1 - v1,u1) - G( - v1,0,u1) - G( - v1,0,0,u1) + G(0,1 - v1,
         u1) + G(0,1 - v1,0,u1) - G(0, - v1,0,u1) + G(0,u1) - 2/3*G(0,u1)*Pi^2
          - 2*G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,u1)*G(1,0,v1) + 4*G(0,v1
         ) + 1/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - v1,0,u1
         ) + 2*G(0,v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*
         G( - v1, - v1,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(0, - v1,u1) + 4*
         G(0,v1)*G(1,u1) + G(0,0,1 - v1,u1) + G(0,0,u1) - G(0,0,u1)*G(0,v1) + 
         G(0,0,u1)*G(1,v1) + G(0,0,v1) + G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G(0
         ,u1) - G(0,0,1,v1) + 2*G(0,1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - G(0,1,
         v1)*G( - v1,u1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 6*G(1,v1) - 
         1/3*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,0,u1)
          - G(1,0,v1) - G(1,0,v1)*G( - v1,u1) + G(1,0,1,v1) )

       + N^-1*v1*[1-u1]^-1 * ( 2*G(1 - v1,u1) - 2*G(0,v1) + 2*G(1,v1) )

       + N^-1*v1 * ( 2*zeta3 - 4/3*Pi^2 + G(1 - v1,u1) - 1/3*G(1 - v1,u1)*Pi^2
          + 2*G(1 - v1,0,u1) + G(1 - v1,0,0,u1) - G(1 - v1,1,1 - v1,u1) + G(
          - v1,1 - v1,0,u1) - G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 + G(
          - v1,0,1 - v1,u1) - 2*G( - v1,0,u1) - G( - v1,0,0,u1) + 2*G(0,1 - v1
         ,u1) + G(0,1 - v1,0,u1) - G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 - 2*G(0,
         u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - G(0,u1)*G(1,0,v1) - G(0,v1) + 1/3*
         G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - v1,0,u1) + G(0,
         v1)*G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G( - v1, - 
         v1,u1) + 2*G(0,v1)*G( - v1,u1) - G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0
         , - v1,u1) + 2*G(0,v1)*G(1,u1) + G(0,0,1 - v1,u1) - G(0,0,u1)*G(0,v1)
          + G(0,0,u1)*G(1,v1) + 2*G(0,0,v1) + G(0,0,v1)*G( - v1,u1) + G(0,0,v1
         )*G(0,u1) - G(0,0,1,v1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,
         1,u1)*G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) - 2*G(
         1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + G(1,v1) - 1/3*G(1,v1)*Pi^2 - G(1,
         v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,0,u1) - 2*G(1,0,v1) - G(1,0,v1)*
         G( - v1,u1) + G(1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - Pi^2 + 16/45*Pi^4 - 4*G( - v1,1 - v1, - 
         v1,0,u1) - 4/3*G( - v1,1 - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) + 8
         *G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 8*G( - 
         v1, - v1, - v1,0,u1) - 4/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0
         ,1 - v1,u1) + 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 - 4*G(
          - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) - 6*G( - v1,0,u1) + 10/
         3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 8*G( - v1,0,1,1 - 
         v1,u1) + 8*G(0,1 - v1, - v1,0,u1) + 2*G(0,1 - v1,u1)*Pi^2 - 4*G(0,1
          - v1,u1)*G(1,0,v1) - 8*G(0,1 - v1,1,1 - v1,u1) - 8*G(0,1 - v1,1,u1)*
         G(1,v1) - 6*G(0,u1)*G(0,v1) + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)
         *G(1,v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) - 16*G(
         0,v1)*zeta3 + 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 8*G(0,v1)*G( - v1,
         1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1
         , - v1, - v1,u1) + 6*G(0,v1)*G( - v1,u1) - 14/3*G(0,v1)*G( - v1,u1)*
         Pi^2 + 8*G(0,v1)*G( - v1,0,1 - v1,u1) - 8*G(0,v1)*G( - v1,0, - v1,u1)
          + 8*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G( - v1,0,1,u1) - 8*G(0,v1)*
         G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1
          - v1,1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 8*G(0,0, - v1,u1)*G(0,v1)
          - 8*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 8*G(0,0,u1)*G(0,0,v1)
          - 4*G(0,0,u1)*G(0,1,v1) + 6*G(0,0,v1) - 14/3*G(0,0,v1)*Pi^2 + 4*G(0,
         0,v1)*G( - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1, - v1,u1) - 8*G(0,0,v1
         )*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,0,v1)*G(0,u1)
          + 4*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1) + 8
         *G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,0,v1) - 
         4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G(
          - v1, - v1,u1) + 8*G(0,1,v1)*G(0,1 - v1,u1) + 4*G(0,1,0,v1)*G( - v1,
         u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1,v1) + 8*G(0,1,1,0,v1) + 8*G(1,v1)
         *G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1)*
         G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1,0,1,
         u1) + 6*G(1,0,v1) - 10/3*G(1,0,v1)*Pi^2 + 8*G(1,0,v1)*G( - v1,1 - v1,
         u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 8*
         G(1,0,0,0,v1) - 8*G(1,0,1,v1)*G( - v1,u1) - 2/3*G(1,1,v1)*Pi^2 + 8*G(
         1,1,0,v1)*G( - v1,u1) + 8*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * (  - 20*zeta3 + 7/6*Pi^2 - 113/180*Pi^4 - 6*G(
         1 - v1, - v1,0,u1) - 5/3*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,0,u1) + 8*
         G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) - G( - v1,1 - v1
         ,u1)*Pi^2 - 4*G( - v1,1 - v1,0,u1) + 4*G( - v1,1 - v1,0,0,u1) - 4*G(
          - v1,1 - v1,1,1 - v1,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 6*G( - v1,
          - v1, - v1,0,u1) + 4*G( - v1, - v1,0,1 - v1,u1) + 10*G( - v1, - v1,0
         ,u1) - 6*G( - v1, - v1,0,0,u1) + 12*G( - v1,u1)*zeta3 - 8/3*G( - v1,
         u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,1 - v1,0,u1) - 6*G(
          - v1,0, - v1,0,u1) + 3*G( - v1,0,u1) - 3*G( - v1,0,u1)*Pi^2 + 4*G(
          - v1,0,0,1 - v1,u1) + 10*G( - v1,0,0,u1) - 4*G( - v1,0,1,1 - v1,u1)
          - 6*G(0,1 - v1, - v1,0,u1) - G(0,1 - v1,u1)*Pi^2 + 2*G(0,1 - v1,u1)*
         G(1,0,v1) - 4*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,1,1 - v1,u1) + 4*G(0,1
          - v1,1,u1)*G(1,v1) + 10*G(0, - v1,0,u1) - 6*G(0,u1) + 2*G(0,u1)*
         zeta3 + 11/3*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) - 3*G(0,u1)*G(0,v1)*Pi^2
          - 2/3*G(0,u1)*G(1,v1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) + 6*G(0,u1)*G(1,0,0
         ,v1) - 4*G(0,u1)*G(1,0,1,v1) + 6*G(0,v1) + 12*G(0,v1)*zeta3 - 19/3*G(
         0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1)
          - 8*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 4*
         G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1,1 - v1,0,u1) + 4*G(0,
         v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 6*G(0
         ,v1)*G( - v1, - v1, - v1,u1) - 10*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,
         v1)*G( - v1,u1) + 3*G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0,1
          - v1,u1) + 6*G(0,v1)*G( - v1,0, - v1,u1) - 6*G(0,v1)*G( - v1,0,0,u1)
          + 4*G(0,v1)*G( - v1,0,1,u1) + 6*G(0,v1)*G(0,1 - v1, - v1,u1) + 8*G(0
         ,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1) - 4*G(0,v1)*G(0,1 - 
         v1,1,u1) - 10*G(0,v1)*G(0, - v1,u1) + 8*G(0,v1)*G(1,u1) - 4*G(0,0,1
          - v1,u1) - 6*G(0,0, - v1,u1)*G(0,v1) + 6*G(0,0, - v1,0,u1) + 4*G(0,0
         ,u1) + 2/3*G(0,0,u1)*Pi^2 + 10*G(0,0,u1)*G(0,v1) - 6*G(0,0,u1)*G(0,0,
         v1) + 4*G(0,0,u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,v1) - 3*G(0,0,v1) + 3*
         G(0,0,v1)*Pi^2 + 6*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,1 - 
         v1,u1) + 6*G(0,0,v1)*G( - v1, - v1,u1) - 10*G(0,0,v1)*G( - v1,u1) + 6
         *G(0,0,v1)*G( - v1,0,u1) + 6*G(0,0,v1)*G(0,1 - v1,u1) - 10*G(0,0,v1)*
         G(0,u1) + 6*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1,
         u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)
          - 4*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) + 8*G(0,1,1 - v1,u1)
          - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1) + 8*G(0,1,v1) - G(0,1,v1
         )*Pi^2 - 8*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 
         4*G(0,1,v1)*G( - v1, - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) - 4*G(0,1,v1)
         *G(0,1 - v1,u1) + 6*G(0,1,0,v1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1
         ,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) + 4*G(0,1,0,1,v1) - 2*G(0,1,1,0,v1)
          - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) - 2*G(1,v1)*zeta3 - 5/3*G(1,
         v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G( - v1,1 - v1,1,u1)
          + 4*G(1,v1)*G( - v1, - v1,0,u1) - G(1,v1)*G( - v1,u1)*Pi^2 - 4*G(1,
         v1)*G( - v1,0,u1) + 4*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G( - v1,0,1
         ,u1) - 7*G(1,0,v1) + 3*G(1,0,v1)*Pi^2 + 10*G(1,0,v1)*G(1 - v1,u1) - 2
         *G(1,0,v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1
         ,0,v1)*G( - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) + 6*G(1,0,0,v1) - 2*G(
         1,0,0,v1)*G( - v1,u1) - 6*G(1,0,0,0,v1) - 8*G(1,0,1,v1) + 4*G(1,0,1,
         v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) + 2/3*G(1,1,v1)*Pi^2 + 10*G(1,1,0,
         v1) - 2*G(1,1,0,v1)*G( - v1,u1) - 6*G(1,1,0,0,v1) + 4*G(1,1,0,1,v1) )

       + N^-1*u1*[1-v1]^-2 * (  - 6*zeta3 - 1/3*Pi^2 + 6*G(1 - v1, - v1,0,u1)
          + G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,0,u1) - 6*
         G(0, - v1,0,u1) - G(0,u1)*Pi^2 + 4*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1,
          - v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,u1) + 6*G(0,
         v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1,u1) + 2*G(0,0,v1) - 6*G(0,0,v1)*G(1
          - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 6*G(0,1,1 - v1,u1)
          - 6*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) + 6*G(0,1,
         v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G(0,u1) + 6*G(0,1,0,v1) + 2*G(1,1 - v1
         ,u1) + 2*G(1,u1)*G(1,v1) + G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1) - 
         6*G(1,0,0,v1) + 6*G(1,0,1,v1) )

       + N^-1*u1*[1-v1]^-1 * ( 6*zeta3 + 13/3*Pi^2 - 6*G(1 - v1, - v1,0,u1) - 
         G(1 - v1,u1) - G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,0,u1) + 6*G(1 - v1,1,1
          - v1,u1) + 8*G( - v1,0,u1) - 6*G(0,1 - v1,u1) + 6*G(0, - v1,0,u1) + 
         G(0,u1) + G(0,u1)*Pi^2 + 6*G(0,u1)*G(0,v1) - 6*G(0,u1)*G(1,v1) - 4*G(
         0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)*G(1 - v1,u1) - 
         6*G(0,v1)*G(1 - v1,1,u1) - 8*G(0,v1)*G( - v1,u1) - 6*G(0,v1)*G(0, - 
         v1,u1) - 4*G(0,v1)*G(1,u1) - 8*G(0,0,v1) + 6*G(0,0,v1)*G(1 - v1,u1)
          - 6*G(0,0,v1)*G(0,u1) + 6*G(0,0,0,v1) - 6*G(0,1,1 - v1,u1) + 6*G(0,1
         ,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 6*G(0,1,v1)*G(1 - 
         v1,u1) + 6*G(0,1,v1)*G(0,u1) - 6*G(0,1,0,v1) + 4*G(1,1 - v1,u1) + 4*
         G(1,u1)*G(1,v1) - G(1,v1) - G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1)
          + 6*G(1,0,v1) + 6*G(1,0,0,v1) - 6*G(1,0,1,v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1)
          - 2*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,1,1 - 
         v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1)*G(1
          - v1,u1) - G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,0,v1)*G(1
          - v1,u1) - 2*G(1,0,1,v1) + 2*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - Pi^2 + 3*G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,1,1
          - v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) - 6*G(0,v1)*G(0,1 - v1,u1) - 2*
         G(0,v1)*G(1,u1) - 6*G(0,1,1 - v1,u1) + 6*G(0,1,u1)*G(0,v1) - 6*G(0,1,
         u1)*G(1,v1) - 2*G(0,1,v1) + 6*G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,
         u1) + 2*G(1,u1)*G(1,v1) + 3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1)
          + 2*G(1,0,v1) - 6*G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,1,v1) - 6*G(1,1,0
         ,v1) )

       + N^-1*u1*[u1+v1]^-1 * (  - 4*zeta3 - 5/6*Pi^2 - 3*G(1 - v1, - v1,0,u1)
          - 23/6*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,u1) + G(1 - v1,0,0,u1) + 5*
         G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1)
          - 7/3*G( - v1,u1)*Pi^2 + G( - v1,0,1 - v1,u1) + 2*G( - v1,0,u1) + 2*
         G( - v1,0,0,u1) + 2*G(0,1 - v1,u1) + G(0,1 - v1,0,u1) + 2*G(0, - v1,0
         ,u1) - G(0,u1) - 1/6*G(0,u1)*Pi^2 + 2*G(0,u1)*G(1,v1) - 4*G(0,u1)*G(1
         ,0,v1) + G(0,v1) - 13/6*G(0,v1)*Pi^2 + 3*G(0,v1)*G(1 - v1, - v1,u1)
          - 2*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) - 5*G(0,v1)*G(1
          - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1
         ) - 2*G(0,v1)*G( - v1,u1) + 5*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,
          - v1,u1) + 5*G(0,v1)*G(1,u1) + G(0,0,1 - v1,u1) + 2*G(0,0,u1) + 2*G(
         0,0,u1)*G(0,v1) + G(0,0,u1)*G(1,v1) - 2*G(0,0,v1) + 3*G(0,0,v1)*G(1
          - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) - G(0,0,1,
         v1) + 5*G(0,1,1 - v1,u1) - 5*G(0,1,u1)*G(0,v1) + 5*G(0,1,u1)*G(1,v1)
          + 3*G(0,1,v1) - 5*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) + 3
         *G(0,1,0,v1) - 5*G(1,1 - v1,u1) - 5*G(1,u1)*G(1,v1) - 23/6*G(1,v1)*
         Pi^2 + 5*G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,0,u1) - 7*G(1,0,v1)
          + 9*G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) + 3*G(1,0,0,v1)
          - 5*G(1,0,1,v1) + 9*G(1,1,0,v1) )

       + N^-1*u1 * ( G(1 - v1,u1) - G(0,u1) + G(1,v1) )

       + N^-1*u1*v1 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - G(0,1 - v1
         ,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1 - v1,u1) - G(0
         ,v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + G(1,1 - v1,u1) + G(1
         ,u1)*G(1,v1) + G(1,0,v1) )

       + N^-1*u1^2*[1-v1]^-3 * ( 2*zeta3 - 2*G(1 - v1, - v1,0,u1) - 1/3*G(1 - 
         v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,
         u1)*Pi^2 - 4/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1
         )*G(1 - v1,1,u1) - 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,0,v1)*G(1 - v1,u1)
          - 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1
         ,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0
         ,1,v1)*G(0,u1) - 2*G(0,1,0,v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - 
         v1,1,u1) + 2*G(1,0,0,v1) - 2*G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-2 * (  - 2*zeta3 - 4/3*Pi^2 + 2*G(1 - v1, - v1,0,u1
         ) + 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,u1) - 2*G(1 - v1,1,1 - v1,u1
         ) - 2*G( - v1,0,u1) + 2*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1) - 1/3*G(0,
         u1)*Pi^2 - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) + 4/3*G(0,v1)*Pi^2
          - 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*
         G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*
         G(0,v1)*G(1,u1) + 2*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1
         )*G(0,u1) - 2*G(0,0,0,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1)
          + 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,
         u1) + 2*G(0,1,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 1/3*G(1,
         v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1) - 2*G(1,0,0,v1) + 2
         *G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-1 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - 
         G(0,1 - v1,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1 - v1
         ,u1) - G(0,v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + G(1,1 - v1
         ,u1) + G(1,u1)*G(1,v1) + G(1,0,v1) )

       + N^-1*u1^2 * ( 2/3*Pi^2 - G(1 - v1,0,u1) + G( - v1,0,u1) - G(0,1 - v1,
         u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + G(0,v1)*G(1 - v1,u1) - G(0,
         v1)*G( - v1,u1) - G(0,v1)*G(1,u1) - G(0,0,v1) + G(1,1 - v1,u1) + G(1,
         u1)*G(1,v1) + G(1,0,v1) )

       + Nf*[1-u1-v1]^-1 * (  - 4/3*G( - v1,u1)*Pi^2 - 10/9*G(0,v1)*Pi^2 + 4/3
         *G(0,v1)*G( - v1,0,u1) + 16/3*G(0,0,v1) - 8/3*G(0,0,v1)*G( - v1,u1)
          + 8/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,v1) - 4/3*G(0,1,0,v1) - 8/3*G(1,
         0,0,v1) )

       + Nf*[1-v1]^-1 * (  - 8/3*G(0,0,v1) )

       + Nf*u1*[1-u1-v1]^-2 * (  - 8/3*G( - v1,u1)*Pi^2 - 20/9*G(0,v1)*Pi^2 + 
         8/3*G(0,v1)*G( - v1,0,u1) - 16/3*G(0,0,v1)*G( - v1,u1) + 16/3*G(0,0,
         v1)*G(0,u1) - 8*G(0,0,0,v1) - 8/3*G(0,1,0,v1) - 16/3*G(1,0,0,v1) )

       + Nf*u1*[1-u1-v1]^-1 * (  - 8/3*Pi^2 + 4/3*G( - v1,u1)*Pi^2 + 8/3*G(0,
         u1)*G(0,v1) + 10/9*G(0,v1)*Pi^2 - 4/3*G(0,v1)*G( - v1,0,u1) - 16/3*G(
         0,0,v1) + 8/3*G(0,0,v1)*G( - v1,u1) - 8/3*G(0,0,v1)*G(0,u1) + 4*G(0,0
         ,0,v1) + 4/3*G(0,1,0,v1) + 8/3*G(1,0,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 4/3*Pi^2 + 4/3*G(0,u1)*G(0,v1) - 8/3*G(0,0,v1
         ) )

       + N*u1^-2 * ( 9/2*G(0,v1)*G(1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 9/2*G(1,
         1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 9/2*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1,u1) - 9/
         2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-2 * ( 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,
         u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G( - 
         v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 2*G(0,v1)*G(1,0,u1) - 2
         *G(0,v1)*G(1,1,u1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0,1,v1)*G( - v1,u1) - 
         2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 + 2*G(1,
         v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 2*G(1,
         0,v1)*G( - v1,u1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * (  - 2*G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,
         0,u1) + 7/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1
          - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1,u1
         ) + 2*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) - 2
         *G(0,0,v1)*G(1,u1) + 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(1,u1) - 
         2*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1) + 8/3*G(1,u1)*Pi^2 - 2*G(1,u1)*
         G(1,v1) - 2*G(1,v1)*G( - v1,0,u1) - 2*G(1,0,1 - v1,u1) - 2*G(1,0,u1)*
         G(1,v1) + 2*G(1,0,v1)*G( - v1,u1) - 2*G(1,1,1 - v1,u1) - 2*G(1,1,u1)*
         G(1,v1) )

       + N*u1^-1*[u1+v1]^-1 * ( 9/2*G(0,v1)*G(1 - v1,u1) - 9/2*G(0,v1)*G(1,u1)
          + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 9/2*G(1 - v1,u1) - 21*G(0,v1)*G(1 - v1,u1) + 21*G(0,v1)*
         G(1,u1) - 21*G(1,1 - v1,u1) - 21*G(1,u1)*G(1,v1) + 9/2*G(1,v1) )

       + N*u1^-1*v1 * (  - 9/2*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*Pi^2 + G(1 - v1
         ,1,1 - v1,u1) + 9/2*G(0,v1) + 5*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - 
         v1,1,u1) - G(0,v1)*G(0,1 - v1,u1) - 5*G(0,v1)*G(1,u1) - G(0,1,1 - v1,
         u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) - G(0,1,v1)*G(1 - v1,u1)
          + 5*G(1,1 - v1,u1) + 5*G(1,u1)*G(1,v1) - 9/2*G(1,v1) + G(1,v1)*G(1
          - v1,1,u1) )

       + N*[1-u1-v1]^-2 * (  - 1/3*Pi^2 - 8*G( - v1,1 - v1,0,u1) - 8*G( - v1,
          - v1,0,u1) + 28/3*G( - v1,u1)*Pi^2 - 8*G( - v1,0,1 - v1,u1) - 2*G(
          - v1,0,u1) - 2*G(0,u1)*G(0,v1) + 8*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(
         0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 8*G(0,v1)*G(1,0,u1)
          + 8*G(0,v1)*G(1,1,u1) + 2*G(0,0,v1) - 8*G(0,0,v1)*G(1,u1) + 8*G(0,1,
         v1)*G( - v1,u1) + 8*G(0,1,v1)*G(1,u1) - 8*G(1,1 - v1,0,u1) + 32/3*G(1
         ,u1)*Pi^2 - 8*G(1,v1)*G( - v1,0,u1) - 8*G(1,0,1 - v1,u1) - 8*G(1,0,u1
         )*G(1,v1) + 2*G(1,0,v1) + 8*G(1,0,v1)*G( - v1,u1) - 8*G(1,1,1 - v1,u1
         ) - 8*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-1 * (  - 12*zeta3 - 11/4*Pi^2 + 11/90*Pi^4 - 7*G(1 - v1,
          - v1,0,u1) + 25/6*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) - 36*G(1 - v1
         ,1,1 - v1,u1) + 2*G( - v1,1 - v1, - v1,0,u1) - G( - v1,1 - v1,u1)*
         Pi^2 + 14/3*G( - v1,1 - v1,0,u1) - 2*G( - v1,1 - v1,0,0,u1) + 6*G( - 
         v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1) + 12*G( - v1,
          - v1, - v1,0,u1) + 2*G( - v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - 
         v1,u1) + 1/3*G( - v1, - v1,0,u1) - 4*G( - v1, - v1,0,0,u1) - 8*G( - 
         v1,u1)*zeta3 + 1/9*G( - v1,u1)*Pi^2 + 14/3*G( - v1,0,1 - v1,u1) - 2*
         G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0, - v1,0,u1) - 13/2*G( - v1,0,u1)
          + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,
         u1) + 6*G( - v1,0,1,1 - v1,u1) - 2*G(0,1 - v1,u1) + 2*G(0,1 - v1,u1)*
         G(1,0,v1) - 2*G(0,1 - v1,1,1 - v1,u1) - 2*G(0,1 - v1,1,u1)*G(1,v1) - 
         8*G(0, - v1, - v1,0,u1) + 4/3*G(0, - v1,u1)*Pi^2 + 7*G(0, - v1,0,u1)
          - 1/2*G(0,u1)*Pi^2 + 23/2*G(0,u1)*G(0,v1) + 5/3*G(0,u1)*G(0,v1)*Pi^2
          - 2*G(0,u1)*G(1,v1) + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 5*G(0,u1)*G(1,0,v1)
          + 4*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 29*G(0,v1) - 8*G(0
         ,v1)*zeta3 + 155/18*G(0,v1)*Pi^2 + 7*G(0,v1)*G(1 - v1, - v1,u1) + 2*
         G(0,v1)*G(1 - v1,u1) - 11*G(0,v1)*G(1 - v1,0,u1) + 36*G(0,v1)*G(1 - 
         v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 14/3*G(0,v1)*G( - v1,
         1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,0,u1) - 6*G(0,v1)*G( - v1,1 - 
         v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1,
          - v1, - v1,u1) - 1/3*G(0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1,
          - v1,0,u1) + 13/2*G(0,v1)*G( - v1,u1) + 5/3*G(0,v1)*G( - v1,u1)*Pi^2
          + 6*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(0,v1)*G( - v1,0, - v1,u1) - 
         28/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - v1,0,0,u1) - 6*G(0,v1)*G(
          - v1,0,1,u1) + 28*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1
         ) + 2*G(0,v1)*G(0,1 - v1,1,u1) + 8*G(0,v1)*G(0, - v1, - v1,u1) - 7*G(
         0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) - 42*G(0,v1)*G(1,u1)
          - 26/3*G(0,v1)*G(1,0,u1) + 2/3*G(0,v1)*G(1,1,u1) - 1/3*G(0,0,u1)*
         Pi^2 + 5*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(0,
         1,v1) - 31/2*G(0,0,v1) + 5/3*G(0,0,v1)*Pi^2 + 15*G(0,0,v1)*G(1 - v1,
         u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) - 12*G(0,0,v1)*G( - v1, - v1,u1)
          + 41/3*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,
         v1)*G(0,1 - v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1) - 61/3*G(0,0,v1)*G(0,
         u1) - 4*G(0,0,v1)*G(0,1,u1) - 2/3*G(0,0,v1)*G(1,u1) + 26*G(0,0,0,v1)
          - 12*G(0,0,0,v1)*G( - v1,u1) + 8*G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,
         v1) + 2*G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1)
          + 2*G(0,0,1,u1)*G(1,v1) + 8/3*G(0,0,1,v1) + 2*G(0,0,1,v1)*G( - v1,u1
         ) - 2*G(0,0,1,0,v1) + 36*G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*Pi^2 - 36*
         G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(0,1,v1) + 36*G(0,1,u1)*G(1,v1) - 40
         *G(0,1,v1) - G(0,1,v1)*Pi^2 + 36*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)
         *G( - v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - 14/3*G(0,1,v1)*
         G( - v1,u1) + 2*G(0,1,v1)*G(0,1 - v1,u1) - 8*G(0,1,v1)*G(0,u1) + 2/3*
         G(0,1,v1)*G(1,u1) + 23*G(0,1,0,v1) - 2*G(0,1,0,v1)*G( - v1,u1) + 4*G(
         0,1,0,v1)*G(0,u1) - 2*G(0,1,0,0,v1) - 6*G(0,1,0,1,v1) - 4*G(0,1,1,1
          - v1,u1) + 4*G(0,1,1,u1)*G(0,v1) - 4*G(0,1,1,u1)*G(1,v1) + 2*G(0,1,1
         ,0,v1) + 42*G(1,1 - v1,u1) + 26/3*G(1,1 - v1,0,u1) - 76/9*G(1,u1)*
         Pi^2 + 42*G(1,u1)*G(1,v1) + 4*G(1,v1)*zeta3 + 1/2*G(1,v1)*Pi^2 - 36*
         G(1,v1)*G(1 - v1,1,u1) + 6*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*
         G( - v1, - v1,0,u1) - G(1,v1)*G( - v1,u1)*Pi^2 + 14/3*G(1,v1)*G( - v1
         ,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,u1) + 26/3
         *G(1,0,1 - v1,u1) + 26/3*G(1,0,u1)*G(1,v1) - 19/2*G(1,0,v1) - G(1,0,
         v1)*Pi^2 + 11*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,1 - v1,u1)
          + 2*G(1,0,v1)*G( - v1, - v1,u1) - 14/3*G(1,0,v1)*G( - v1,u1) + 4*G(1
         ,0,v1)*G( - v1,0,u1) + 61/3*G(1,0,0,v1) - 2*G(1,0,0,v1)*G( - v1,u1)
          - 4*G(1,0,0,1,v1) + 8*G(1,0,1,v1) - 6*G(1,0,1,v1)*G( - v1,u1) - 8*G(
         1,0,1,0,v1) - 2/3*G(1,1,1 - v1,u1) - 2/3*G(1,1,u1)*G(1,v1) - 1/3*G(1,
         1,v1)*Pi^2 + 5*G(1,1,0,v1) + 2*G(1,1,0,v1)*G( - v1,u1) - 4*G(1,1,0,0,
         v1) - 2*G(1,1,0,1,v1) )

       + N*[1-v1]^-1 * ( 9*zeta3 + 13/6*Pi^2 + 5*G(1 - v1, - v1,0,u1) - 4/3*G(
         1 - v1,u1)*Pi^2 + 15*G(1 - v1,1,1 - v1,u1) - G( - v1,0,u1) - 5*G(0,
          - v1,0,u1) + 1/3*G(0,u1)*Pi^2 - 12*G(0,u1)*G(0,v1) + 7*G(0,v1) - 1/6
         *G(0,v1)*Pi^2 - 5*G(0,v1)*G(1 - v1, - v1,u1) + 26*G(0,v1)*G(1 - v1,u1
         ) + 7*G(0,v1)*G(1 - v1,0,u1) - 15*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(
          - v1,u1) - 13*G(0,v1)*G(0,1 - v1,u1) + 5*G(0,v1)*G(0, - v1,u1) - G(0
         ,v1)*G(1,u1) + 31/3*G(0,0,v1) - 11/3*G(0,0,v1)*G(1 - v1,u1) + 11/3*G(
         0,0,v1)*G(0,u1) - 5*G(0,0,0,v1) + 4/3*G(0,0,1,v1) - 15*G(0,1,1 - v1,
         u1) + 15*G(0,1,u1)*G(0,v1) - 15*G(0,1,u1)*G(1,v1) + 25*G(0,1,v1) - 15
         *G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(0,u1) - 23/3*G(0,1,0,v1) + G(
         1,1 - v1,u1) + G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 15*G(1,v1)*G(1 - 
         v1,1,u1) + 12*G(1,0,v1) - 7*G(1,0,v1)*G(1 - v1,u1) - 11/3*G(1,0,0,v1)
          - 2*G(1,0,1,v1) )

       + N*[u1+v1]^-2 * ( 9/2*G(1 - v1,u1)*Pi^2 - 9*G(1 - v1,1,1 - v1,u1) - 9*
         G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1 - v1,1,u1) - 9*G(0,v1)*G(0,1 - 
         v1,u1) + 9*G(0,v1)*G(1,u1) - 9*G(0,1,1 - v1,u1) + 9*G(0,1,u1)*G(0,v1)
          - 9*G(0,1,u1)*G(1,v1) + 9*G(0,1,v1)*G(1 - v1,u1) - 9*G(1,1 - v1,u1)
          - 9*G(1,u1)*G(1,v1) + 9/2*G(1,v1)*Pi^2 - 9*G(1,v1)*G(1 - v1,1,u1) - 
         9*G(1,0,v1)*G(1 - v1,u1) + 9*G(1,0,1,v1) - 9*G(1,1,0,v1) )

       + N*[u1+v1]^-1 * ( 9/2*Pi^2 - 9/2*G(1 - v1,u1) - 11/2*G(1 - v1,u1)*Pi^2
          + 11*G(1 - v1,1,1 - v1,u1) + 11*G(0,v1)*G(1 - v1,u1) - 11*G(0,v1)*G(
         1 - v1,1,u1) + 11*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,u1) + 11*G(0
         ,1,1 - v1,u1) - 11*G(0,1,u1)*G(0,v1) + 11*G(0,1,u1)*G(1,v1) + 9*G(0,1
         ,v1) - 11*G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,
         v1) - 9/2*G(1,v1) - 11/2*G(1,v1)*Pi^2 + 11*G(1,v1)*G(1 - v1,1,u1) - 9
         *G(1,0,v1) + 11*G(1,0,v1)*G(1 - v1,u1) - 11*G(1,0,1,v1) + 11*G(1,1,0,
         v1) )

       + N * ( 43/6*Pi^2 + 2*G(1 - v1, - v1,0,u1) - 26*G(1 - v1,u1) - 35/18*G(
         1 - v1,u1)*Pi^2 - 23/2*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 47/3*G(1
          - v1,1,1 - v1,u1) - 14/3*G( - v1,1 - v1,0,u1) + 8/3*G( - v1, - v1,0,
         u1) + 29/9*G( - v1,u1)*Pi^2 - 14/3*G( - v1,0,1 - v1,u1) + 19/2*G( - 
         v1,0,u1) + 2*G( - v1,0,0,u1) - 23/2*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,
         u1) + 2*G(0, - v1,0,u1) + 9/2*G(0,u1) + 4/3*G(0,u1)*Pi^2 + 19/2*G(0,
         u1)*G(0,v1) - 23/2*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) + 35/2*G(0,
         v1) - 2/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 43/2*G(0,v1)*
         G(1 - v1,u1) + 20/3*G(0,v1)*G(1 - v1,0,u1) - 47/3*G(0,v1)*G(1 - v1,1,
         u1) + 14/3*G(0,v1)*G( - v1,1 - v1,u1) - 8/3*G(0,v1)*G( - v1, - v1,u1)
          - 19/2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G( - v1,0,u1) - 9*G(0,v1)*G(0
         ,1 - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 41/2*G(0,v1)*G(1,u1) - 2*G(0,
         0,1 - v1,u1) + 2*G(0,0,u1) + 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1
         ) - 19/2*G(0,0,v1) - 20/3*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - 
         v1,u1) - 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,v1) - 9*G(0,1,1 - v1,u1) + 9
         *G(0,1,u1)*G(0,v1) - 9*G(0,1,u1)*G(1,v1) + G(0,1,v1) - 47/3*G(0,1,v1)
         *G(1 - v1,u1) + 14/3*G(0,1,v1)*G( - v1,u1) + 41/2*G(1,1 - v1,u1) + 41/
         2*G(1,u1)*G(1,v1) - 26*G(1,v1) + 2/3*G(1,v1)*Pi^2 + 47/3*G(1,v1)*G(1
          - v1,1,u1) - 14/3*G(1,v1)*G( - v1,0,u1) + 23/2*G(1,0,v1) + 14/3*G(1,
         0,v1)*G( - v1,u1) - 2*G(1,0,0,v1) )

       + N*v1 * (  - 5/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 4*G(1 - v1,u1) - 1/9*
         G(1 - v1,u1)*Pi^2 + 5/2*G(1 - v1,0,u1) + 2*G(1 - v1,0,0,u1) - 10/3*G(
         1 - v1,1,1 - v1,u1) + 10/3*G( - v1,1 - v1,0,u1) - 4/3*G( - v1, - v1,0
         ,u1) - 19/9*G( - v1,u1)*Pi^2 + 10/3*G( - v1,0,1 - v1,u1) - 5/2*G( - 
         v1,0,u1) - 2*G( - v1,0,0,u1) + 5/2*G(0,1 - v1,u1) + 2*G(0,1 - v1,0,u1
         ) - 2*G(0, - v1,0,u1) - 4/3*G(0,u1)*Pi^2 - 5/2*G(0,u1)*G(0,v1) + 5/2*
         G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) - 4*G(0,v1) + 2/3*G(0,v1)*Pi^2
          + 2*G(0,v1)*G(1 - v1, - v1,u1) + 1/6*G(0,v1)*G(1 - v1,u1) - 16/3*G(0
         ,v1)*G(1 - v1,0,u1) + 10/3*G(0,v1)*G(1 - v1,1,u1) - 10/3*G(0,v1)*G(
          - v1,1 - v1,u1) + 4/3*G(0,v1)*G( - v1, - v1,u1) + 5/2*G(0,v1)*G( - 
         v1,u1) + 2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,
         v1)*G(0, - v1,u1) - 1/6*G(0,v1)*G(1,u1) + 2*G(0,0,1 - v1,u1) - 2*G(0,
         0,u1)*G(0,v1) + 2*G(0,0,u1)*G(1,v1) + 5/2*G(0,0,v1) + 16/3*G(0,0,v1)*
         G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 2*G(0,
         0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,
         v1) + 10/3*G(0,1,v1)*G(1 - v1,u1) - 10/3*G(0,1,v1)*G( - v1,u1) + 1/6*
         G(1,1 - v1,u1) + 1/6*G(1,u1)*G(1,v1) + 4*G(1,v1) - 2/3*G(1,v1)*Pi^2
          - 10/3*G(1,v1)*G(1 - v1,1,u1) + 10/3*G(1,v1)*G( - v1,0,u1) - 5/2*G(1
         ,0,v1) - 10/3*G(1,0,v1)*G( - v1,u1) + 2*G(1,0,0,v1) )

       + N*v1^2 * (  - 4/9*G(1 - v1,u1)*Pi^2 + 8/3*G(1 - v1,1,1 - v1,u1) - 8/3
         *G( - v1,1 - v1,0,u1) + 8/3*G( - v1, - v1,0,u1) + 20/9*G( - v1,u1)*
         Pi^2 - 8/3*G( - v1,0,1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 8/3*G(
         0,v1)*G(1 - v1,1,u1) + 8/3*G(0,v1)*G( - v1,1 - v1,u1) - 8/3*G(0,v1)*
         G( - v1, - v1,u1) - 8/3*G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,1,v1)*G(1 - 
         v1,u1) + 8/3*G(0,1,v1)*G( - v1,u1) + 8/3*G(1,v1)*G(1 - v1,1,u1) - 8/3
         *G(1,v1)*G( - v1,0,u1) + 8/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*[1-u1-v1]^-2 * (  - 6*zeta3 - 29/6*Pi^2 - 77/45*Pi^4 + 4*G( - v1
         ,1 - v1, - v1,0,u1) - 18*G( - v1,1 - v1,u1)*Pi^2 + 26/3*G( - v1,1 - 
         v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 44*G( - v1,1 - v1,1,1 - v1,u1)
          - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0,u1) + 4*G(
          - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 28/3*G( - v1,
          - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 - 14/9*
         G( - v1,u1)*Pi^2 + 26/3*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,
         u1) - 8*G( - v1,0, - v1,0,u1) - 29*G( - v1,0,u1) + 10/3*G( - v1,0,u1)
         *Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 12*G( - v1,0,0,u1) + 44*G( - v1,0,
         1,1 - v1,u1) + 16/3*G(0,1 - v1,u1)*Pi^2 + 4*G(0,1 - v1,u1)*G(1,0,v1)
          - 36*G(0,1 - v1,1,1 - v1,u1) - 36*G(0,1 - v1,1,u1)*G(1,v1) - 16*G(0,
          - v1, - v1,0,u1) + 8/3*G(0, - v1,u1)*Pi^2 + G(0,u1)*Pi^2 - 29*G(0,u1
         )*G(0,v1) + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*Pi^2 - 12
         *G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) - 
         16*G(0,v1)*zeta3 + 92/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G( - v1,1 - v1, - v1
         ,u1) - 26/3*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,0,
         u1) - 44*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - 
         v1,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 28/3*G(0,v1)*G( - v1,
          - v1,u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 29*G(0,v1)*G( - v1,u1)
          + 10/3*G(0,v1)*G( - v1,u1)*Pi^2 + 44*G(0,v1)*G( - v1,0,1 - v1,u1) + 
         8*G(0,v1)*G( - v1,0, - v1,u1) - 44/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1
         )*G( - v1,0,0,u1) - 44*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1
         ,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 36*G(0,v1)*G(0,1 - v1,1,u1) + 16*
         G(0,v1)*G(0, - v1, - v1,u1) - 8*G(0,v1)*G(0, - v1,0,u1) - 44/3*G(0,v1
         )*G(1,0,u1) + 8/3*G(0,v1)*G(1,1,u1) + 32*G(0,0,1 - v1,u1)*G(0,v1) - 2/
         3*G(0,0,u1)*Pi^2 + 12*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 29*G(0,0,v1) + 10/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1
         )*G( - v1,1 - v1,u1) - 24*G(0,0,v1)*G( - v1, - v1,u1) + 52/3*G(0,0,v1
         )*G( - v1,u1) + 16*G(0,0,v1)*G( - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,
         u1) + 16*G(0,0,v1)*G(0, - v1,u1) - 12*G(0,0,v1)*G(0,u1) - 8*G(0,0,v1)
         *G(0,1,u1) - 8/3*G(0,0,v1)*G(1,u1) + 32*G(0,0,0,v1) - 24*G(0,0,0,v1)*
         G( - v1,u1) + 16*G(0,0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 4*G(0,0,0,1
         ,v1) + 36*G(0,0,1,1 - v1,u1) - 36*G(0,0,1,u1)*G(0,v1) + 36*G(0,0,1,u1
         )*G(1,v1) - 34/3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,
         0,v1) + 8/3*G(0,1,u1)*Pi^2 + 8*G(0,1,u1)*G(0,1,v1) - 18*G(0,1,v1)*
         Pi^2 - 44*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1
         ) - 26/3*G(0,1,v1)*G( - v1,u1) + 36*G(0,1,v1)*G(0,1 - v1,u1) - 6*G(0,
         1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 10/3*G(0,1,0,v1) - 4*G(0,1,0,
         v1)*G( - v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,0,v1) - 44*G(0,1,
         0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,u1)*G(0,v1) - 8*G(0,1,1,u1
         )*G(1,v1) + 36*G(0,1,1,0,v1) + 44/3*G(1,1 - v1,0,u1) - 124/9*G(1,u1)*
         Pi^2 + 8*G(1,v1)*zeta3 - G(1,v1)*Pi^2 + 44*G(1,v1)*G( - v1,1 - v1,1,
         u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 18*G(1,v1)*G( - v1,u1)*Pi^2 + 
         26/3*G(1,v1)*G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,0,u1) + 44*G(1,v1)*
         G( - v1,0,1,u1) + 44/3*G(1,0,1 - v1,u1) + 44/3*G(1,0,u1)*G(1,v1) + 29
         *G(1,0,v1) - 2*G(1,0,v1)*Pi^2 + 36*G(1,0,v1)*G( - v1,1 - v1,u1) + 4*
         G(1,0,v1)*G( - v1, - v1,u1) - 26/3*G(1,0,v1)*G( - v1,u1) + 8*G(1,0,v1
         )*G( - v1,0,u1) + 12*G(1,0,0,v1) - 4*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,
         0,0,1,v1) + 6*G(1,0,1,v1) - 44*G(1,0,1,v1)*G( - v1,u1) - 16*G(1,0,1,0
         ,v1) - 8/3*G(1,1,1 - v1,u1) - 8/3*G(1,1,u1)*G(1,v1) - 2/3*G(1,1,v1)*
         Pi^2 + 12*G(1,1,0,v1) + 36*G(1,1,0,v1)*G( - v1,u1) - 8*G(1,1,0,0,v1)
          - 4*G(1,1,0,1,v1) )

       + N*u1*[1-u1-v1]^-1 * ( 8*zeta3 + 733/36*Pi^2 + 11/30*Pi^4 + 11*G(1 - 
         v1, - v1,0,u1) - 101/6*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,0,u1) + 44*G(
         1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1, - v1,0,u1) + 5*G( - v1,1 - v1
         ,u1)*Pi^2 - 20*G( - v1,1 - v1,0,u1) + 2*G( - v1,1 - v1,0,0,u1) - 14*
         G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,0,u1) - 12*G( - 
         v1, - v1, - v1,0,u1) - 2*G( - v1, - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1
          - v1,u1) + 19*G( - v1, - v1,0,u1) + 4*G( - v1, - v1,0,0,u1) + 8*G(
          - v1,u1)*zeta3 + 13*G( - v1,u1)*Pi^2 - 20*G( - v1,0,1 - v1,u1) + 2*
         G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - v1,0,u1) + 61/6*G( - v1,0,u1)
          - 5/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,1 - v1,u1) - 7*G( - v1,0,0,
         u1) - 14*G( - v1,0,1,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*Pi^2 - 2*G(0,1
          - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0,u1) + 10*G(0,1 - v1,1,1 - v1,u1)
          + 10*G(0,1 - v1,1,u1)*G(1,v1) + 8*G(0, - v1, - v1,0,u1) - 4/3*G(0,
          - v1,u1)*Pi^2 - 3*G(0, - v1,0,u1) - 29*G(0,u1) + 7/6*G(0,u1)*Pi^2 - 
         151/6*G(0,u1)*G(0,v1) - 5/3*G(0,u1)*G(0,v1)*Pi^2 - 1/3*G(0,u1)*G(1,v1
         )*Pi^2 + 19*G(0,u1)*G(1,0,v1) - 4*G(0,u1)*G(1,0,0,v1) - 2*G(0,u1)*G(1
         ,0,1,v1) + 91/3*G(0,v1) + 8*G(0,v1)*zeta3 + 37/18*G(0,v1)*Pi^2 - 11*
         G(0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,v1)*G(1 - v1,u1) + 15*G(0,v1)*
         G(1 - v1,0,u1) - 44*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 20*G(0,v1)*G( - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         ,0,u1) + 14*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1
          - v1,u1) + 12*G(0,v1)*G( - v1, - v1, - v1,u1) - 19*G(0,v1)*G( - v1,
          - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1) - 61/6*G(0,v1)*G( - v1,u1)
          - 5/3*G(0,v1)*G( - v1,u1)*Pi^2 - 14*G(0,v1)*G( - v1,0,1 - v1,u1) - 4
         *G(0,v1)*G( - v1,0, - v1,u1) + 52/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)
         *G( - v1,0,0,u1) + 14*G(0,v1)*G( - v1,0,1,u1) + 42*G(0,v1)*G(0,1 - v1
         ,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 10*G(0,v1)*G(0,1 - v1,1,u1) - 8*
         G(0,v1)*G(0, - v1, - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0
         , - v1,0,u1) + 106/3*G(0,v1)*G(1,u1) + 14*G(0,v1)*G(1,0,u1) - 10*G(0,
         v1)*G(1,1,u1) - 4*G(0,0,1 - v1,u1) - 8*G(0,0,1 - v1,u1)*G(0,v1) + 16*
         G(0,0,u1) + 1/3*G(0,0,u1)*Pi^2 - 7*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(
         0,0,v1) + 2*G(0,0,u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,v1) + 55/6*G(0,0,v1
         ) - 5/3*G(0,0,v1)*Pi^2 - 11*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(
          - v1,1 - v1,u1) + 12*G(0,0,v1)*G( - v1, - v1,u1) - 83/3*G(0,0,v1)*G(
          - v1,u1) - 8*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) - 
         8*G(0,0,v1)*G(0, - v1,u1) + 17/3*G(0,0,v1)*G(0,u1) + 4*G(0,0,v1)*G(0,
         1,u1) + 10*G(0,0,v1)*G(1,u1) - 40*G(0,0,0,v1) + 12*G(0,0,0,v1)*G( - 
         v1,u1) - 8*G(0,0,0,v1)*G(0,u1) + 12*G(0,0,0,0,v1) - 2*G(0,0,0,1,v1)
          - 10*G(0,0,1,1 - v1,u1) + 10*G(0,0,1,u1)*G(0,v1) - 10*G(0,0,1,u1)*G(
         1,v1) + 30*G(0,0,1,v1) - 2*G(0,0,1,v1)*G( - v1,u1) + 2*G(0,0,1,0,v1)
          + 44*G(0,1,1 - v1,u1) - 4/3*G(0,1,u1)*Pi^2 - 44*G(0,1,u1)*G(0,v1) - 
         4*G(0,1,u1)*G(0,1,v1) + 44*G(0,1,u1)*G(1,v1) + 128/3*G(0,1,v1) + 5*G(
         0,1,v1)*Pi^2 - 44*G(0,1,v1)*G(1 - v1,u1) + 14*G(0,1,v1)*G( - v1,1 - 
         v1,u1) - 2*G(0,1,v1)*G( - v1, - v1,u1) + 20*G(0,1,v1)*G( - v1,u1) - 
         10*G(0,1,v1)*G(0,1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) - 10*G(0,1,v1)*G(1,
         u1) + 29/3*G(0,1,0,v1) + 2*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,v1)*G(
         0,u1) + 2*G(0,1,0,0,v1) + 14*G(0,1,0,1,v1) + 4*G(0,1,1,1 - v1,u1) - 4
         *G(0,1,1,u1)*G(0,v1) + 4*G(0,1,1,u1)*G(1,v1) - 10*G(0,1,1,0,v1) - 106/
         3*G(1,1 - v1,u1) - 14*G(1,1 - v1,0,u1) + 32/3*G(1,u1)*Pi^2 - 106/3*G(
         1,u1)*G(1,v1) - 4*G(1,v1)*zeta3 - 83/6*G(1,v1)*Pi^2 + 44*G(1,v1)*G(1
          - v1,1,u1) - 14*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - 
         v1,0,u1) + 5*G(1,v1)*G( - v1,u1)*Pi^2 - 20*G(1,v1)*G( - v1,0,u1) + 2*
         G(1,v1)*G( - v1,0,0,u1) - 14*G(1,v1)*G( - v1,0,1,u1) - 14*G(1,0,1 - 
         v1,u1) - 14*G(1,0,u1)*G(1,v1) - 35/2*G(1,0,v1) + G(1,0,v1)*Pi^2 + 29*
         G(1,0,v1)*G(1 - v1,u1) - 10*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1
         )*G( - v1, - v1,u1) + 20*G(1,0,v1)*G( - v1,u1) - 4*G(1,0,v1)*G( - v1,
         0,u1) - 17/3*G(1,0,0,v1) + 2*G(1,0,0,v1)*G( - v1,u1) + 4*G(1,0,0,1,v1
         ) - 42*G(1,0,1,v1) + 14*G(1,0,1,v1)*G( - v1,u1) + 8*G(1,0,1,0,v1) + 
         10*G(1,1,1 - v1,u1) + 10*G(1,1,u1)*G(1,v1) + 1/3*G(1,1,v1)*Pi^2 + 13*
         G(1,1,0,v1) - 10*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) + 2*G(1,1,
         0,1,v1) )

       + N*u1*[1-v1]^-2 * ( 2*zeta3 + 1/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/3*
         G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,0,u1) + 2*G(0
         , - v1,0,u1) + 1/3*G(0,u1)*Pi^2 + 8*G(0,u1)*G(0,v1) - 4/3*G(0,v1)*
         Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1,u1) - 2*G(0,
         v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0, - v1,u1)
          + 2*G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 14/3*G(0,0,v1)*G(1 - v1,u1) - 14/
         3*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,v1) + 8/3*G(0,0,1,v1) - 2*G(0,1,1 - 
         v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) - 6*G(0,1,v1) - 2*
         G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(0,u1) + 2/3*G(0,1,0,v1) - 2*G(
         1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1
          - v1,1,u1) - 8*G(1,0,v1) + 14/3*G(1,0,0,v1) - 2*G(1,0,1,v1) )

       + N*u1*[1-v1]^-1 * (  - 2*zeta3 - 5/3*Pi^2 + 2*G(1 - v1, - v1,0,u1) - 7
         *G(1 - v1,u1) + 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,u1) - 2*G(1 - v1
         ,1,1 - v1,u1) - 4*G( - v1,0,u1) + 2*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1
         ) + 7*G(0,u1) - 1/3*G(0,u1)*Pi^2 - 14/3*G(0,u1)*G(0,v1) + 2*G(0,u1)*
         G(1,v1) + 4/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2/3*G(0,
         v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G( - v1,u1)
          + 2*G(0,v1)*G(0, - v1,u1) + 4*G(0,0,v1) - 10*G(0,0,v1)*G(1 - v1,u1)
          + 10*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1) - 8*G(0,0,1,v1) + 2*G(0,1,1
          - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) + 2/3*G(0,1,v1)
          + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) - 6*G(0,1,0,v1) - 7
         *G(1,v1) + 1/3*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) + 2/3*G(1,0,v1
         ) - 10*G(1,0,0,v1) + 2*G(1,0,1,v1) )

       + N*u1*[u1+v1]^-3 * (  - 9/2*G(1 - v1,u1)*Pi^2 + 9*G(1 - v1,1,1 - v1,u1
         ) - 9*G(0,v1)*G(1 - v1,1,u1) + 9*G(0,v1)*G(0,1 - v1,u1) + 9*G(0,1,1
          - v1,u1) - 9*G(0,1,u1)*G(0,v1) + 9*G(0,1,u1)*G(1,v1) - 9*G(0,1,v1)*
         G(1 - v1,u1) - 9/2*G(1,v1)*Pi^2 + 9*G(1,v1)*G(1 - v1,1,u1) + 9*G(1,0,
         v1)*G(1 - v1,u1) - 9*G(1,0,1,v1) + 9*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-2 * (  - 9/2*Pi^2 + 11/2*G(1 - v1,u1)*Pi^2 - 11*G(1 - 
         v1,1,1 - v1,u1) + 11*G(0,v1)*G(1 - v1,1,u1) - 11*G(0,v1)*G(0,1 - v1,
         u1) - 9*G(0,v1)*G(1,u1) - 11*G(0,1,1 - v1,u1) + 11*G(0,1,u1)*G(0,v1)
          - 11*G(0,1,u1)*G(1,v1) - 9*G(0,1,v1) + 11*G(0,1,v1)*G(1 - v1,u1) + 9
         *G(1,1 - v1,u1) + 9*G(1,u1)*G(1,v1) + 11/2*G(1,v1)*Pi^2 - 11*G(1,v1)*
         G(1 - v1,1,u1) + 9*G(1,0,v1) - 11*G(1,0,v1)*G(1 - v1,u1) + 11*G(1,0,1
         ,v1) - 11*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 4*zeta3 + 157/12*Pi^2 + 2*G(1 - v1, - v1,0,u1)
          - 5*G(1 - v1,u1)*Pi^2 - 15/2*G(1 - v1,0,u1) + 12*G(1 - v1,1,1 - v1,
         u1) - 2*G( - v1,1 - v1,0,u1) + 12*G( - v1, - v1,0,u1) + 2*G( - v1,u1)
         *Pi^2 - 2*G( - v1,0,1 - v1,u1) + 9*G( - v1,0,u1) - 4*G( - v1,0,0,u1)
          - 15/2*G(0,1 - v1,u1) - 6*G(0, - v1,0,u1) - 9/2*G(0,u1) - 16/3*G(0,
         u1)*G(0,v1) - 15/2*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) + 9/2*G(0,v1
         ) + 10/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 15/2*G(0,v1)*
         G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 12*G(0,v1)*G(1 - v1,1,u1)
          + 2*G(0,v1)*G( - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1, - v1,u1) - 9*G(
         0,v1)*G( - v1,u1) + 8*G(0,v1)*G( - v1,0,u1) + 10*G(0,v1)*G(0,1 - v1,
         u1) + 6*G(0,v1)*G(0, - v1,u1) + 13/2*G(0,v1)*G(1,u1) + 7*G(0,0,u1) - 
         4*G(0,0,u1)*G(0,v1) + 11/3*G(0,0,v1) - 12*G(0,0,v1)*G( - v1,u1) + 8*
         G(0,0,v1)*G(0,u1) - 12*G(0,0,0,v1) + 4*G(0,0,1,v1) + 12*G(0,1,1 - v1,
         u1) - 12*G(0,1,u1)*G(0,v1) + 12*G(0,1,u1)*G(1,v1) + 14*G(0,1,v1) - 12
         *G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(0,
         u1) - 13/2*G(1,1 - v1,u1) - 13/2*G(1,u1)*G(1,v1) - 5*G(1,v1)*Pi^2 + 
         12*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) + G(1,0,v1) + 8*
         G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 12*G(1,0,1,v1) + 8
         *G(1,1,0,v1) )

       + N*u1 * (  - 4*Pi^2 + 16/3*G(1 - v1,u1) + 4/9*G(1 - v1,u1)*Pi^2 + 20/3
         *G(1 - v1,0,u1) - 8/3*G(1 - v1,1,1 - v1,u1) + 8/3*G( - v1,1 - v1,0,u1
         ) - 8/3*G( - v1, - v1,0,u1) - 20/9*G( - v1,u1)*Pi^2 + 8/3*G( - v1,0,1
          - v1,u1) - 20/3*G( - v1,0,u1) + 20/3*G(0,1 - v1,u1) - 4*G(0,u1) - 28/
         3*G(0,u1)*G(0,v1) + 20/3*G(0,u1)*G(1,v1) - 4/3*G(0,v1) - 4*G(0,v1)*G(
         1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,0,u1) + 8/3*G(0,v1)*G(1 - v1,1,u1)
          - 8/3*G(0,v1)*G( - v1,1 - v1,u1) + 8/3*G(0,v1)*G( - v1, - v1,u1) + 
         20/3*G(0,v1)*G( - v1,u1) + 20/3*G(0,v1)*G(1,u1) + 28/3*G(0,0,v1) + 8/
         3*G(0,0,v1)*G(1 - v1,u1) + 8/3*G(0,1,v1) + 8/3*G(0,1,v1)*G(1 - v1,u1)
          - 8/3*G(0,1,v1)*G( - v1,u1) - 20/3*G(1,1 - v1,u1) - 20/3*G(1,u1)*G(1
         ,v1) + 16/3*G(1,v1) - 8/3*G(1,v1)*G(1 - v1,1,u1) + 8/3*G(1,v1)*G( - 
         v1,0,u1) - 20/3*G(1,0,v1) - 8/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*v1 * ( 8/9*Pi^2 - 4/9*G(1 - v1,u1)*Pi^2 - 4/3*G(1 - v1,0,u1) + 8/
         3*G(1 - v1,1,1 - v1,u1) - 8/3*G( - v1,1 - v1,0,u1) + 8/3*G( - v1, - 
         v1,0,u1) + 20/9*G( - v1,u1)*Pi^2 - 8/3*G( - v1,0,1 - v1,u1) + 4/3*G(
          - v1,0,u1) - 4/3*G(0,1 - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*
         G(1,v1) + 4/3*G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 8/3
         *G(0,v1)*G(1 - v1,1,u1) + 8/3*G(0,v1)*G( - v1,1 - v1,u1) - 8/3*G(0,v1
         )*G( - v1, - v1,u1) - 4/3*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G(1,u1)
          - 4/3*G(0,0,v1) - 8/3*G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,1,v1)*G(1 - 
         v1,u1) + 8/3*G(0,1,v1)*G( - v1,u1) + 4/3*G(1,1 - v1,u1) + 4/3*G(1,u1)
         *G(1,v1) + 8/3*G(1,v1)*G(1 - v1,1,u1) - 8/3*G(1,v1)*G( - v1,0,u1) + 4/
         3*G(1,0,v1) + 8/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1^2*[1-u1-v1]^-2 * ( 13/9*Pi^2 + 26/3*G( - v1,0,u1) + 16*G(0, - v1
         ,0,u1) + 26/3*G(0,u1)*G(0,v1) + 16*G(0,u1)*G(1,0,v1) - 40/3*G(0,v1)*
         Pi^2 - 26/3*G(0,v1)*G( - v1,u1) + 16*G(0,v1)*G(0,1 - v1,u1) - 16*G(0,
         v1)*G(0, - v1,u1) + 16*G(0,v1)*G(1,0,u1) - 16*G(0,v1)*G(1,1,u1) - 26/
         3*G(0,0,v1) - 32*G(0,0,v1)*G(0,u1) + 16*G(0,0,v1)*G(1,u1) + 16*G(0,0,
         1,v1) + 16*G(0,1,v1)*G(0,u1) - 16*G(0,1,v1)*G(1,u1) + 16*G(0,1,0,v1)
          - 16*G(1,1 - v1,0,u1) + 32/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 - 16*G(
         1,0,1 - v1,u1) - 16*G(1,0,u1)*G(1,v1) - 26/3*G(1,0,v1) + 16*G(1,0,0,
         v1) - 16*G(1,0,1,v1) + 16*G(1,1,1 - v1,u1) + 16*G(1,1,u1)*G(1,v1) - 
         32*G(1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - 44/9*Pi^2 + 22/3*G(1 - v1,0,u1) - 10*G( - 
         v1,0,u1) + 22/3*G(0,1 - v1,u1) - 10*G(0, - v1,0,u1) + 4/3*G(0,u1) - 
         22/3*G(0,u1)*G(0,v1) + 22/3*G(0,u1)*G(1,v1) - 10*G(0,u1)*G(1,0,v1) - 
         4/3*G(0,v1) + 25/3*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1 - v1,u1) + 10*G(0,v1
         )*G( - v1,u1) - 10*G(0,v1)*G(0,1 - v1,u1) + 10*G(0,v1)*G(0, - v1,u1)
          + 22/3*G(0,v1)*G(1,u1) - 10*G(0,v1)*G(1,0,u1) + 10*G(0,v1)*G(1,1,u1)
          + 38/3*G(0,0,v1) + 20*G(0,0,v1)*G(0,u1) - 10*G(0,0,v1)*G(1,u1) - 10*
         G(0,0,1,v1) - 8/3*G(0,1,v1) - 10*G(0,1,v1)*G(0,u1) + 10*G(0,1,v1)*G(1
         ,u1) - 10*G(0,1,0,v1) - 22/3*G(1,1 - v1,u1) + 10*G(1,1 - v1,0,u1) - 
         20/3*G(1,u1)*Pi^2 - 22/3*G(1,u1)*G(1,v1) - 5/3*G(1,v1)*Pi^2 + 10*G(1,
         0,1 - v1,u1) + 10*G(1,0,u1)*G(1,v1) - 10*G(1,0,v1) - 10*G(1,0,0,v1)
          + 10*G(1,0,1,v1) - 10*G(1,1,1 - v1,u1) - 10*G(1,1,u1)*G(1,v1) + 20*
         G(1,1,0,v1) )

       + N*u1^2*[1-v1]^-3 * (  - 2*zeta3 + 2*G(1 - v1, - v1,0,u1) + 1/3*G(1 - 
         v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 2*G(0, - v1,0,u1) - 1/3*G(0,
         u1)*Pi^2 + 4/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1
         )*G(1 - v1,1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,0,v1)*G(1 - v1,u1)
          + 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1
         ,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0
         ,1,v1)*G(0,u1) + 2*G(0,1,0,v1) + 1/3*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - 
         v1,1,u1) - 2*G(1,0,0,v1) + 2*G(1,0,1,v1) )

       + N*u1^2*[1-v1]^-2 * ( 2*zeta3 + 4/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/
         3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) + 2*G(1 - v1,1,1 - v1,u1) + 2*
         G( - v1,0,u1) - 2*G(0,1 - v1,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,u1)*
         Pi^2 + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) - 4/3*G(0,v1)*Pi^2 + 2*
         G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1
          - v1,1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0
         ,v1)*G(1,u1) - 2*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*
         G(0,u1) + 2*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 
         2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(0,u1)
          - 2*G(0,1,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 1/3*G(1,v1)
         *Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,0,v1) + 2*G(1,0,0,v1) - 2*G(
         1,0,1,v1) )

       + N*u1^2*[1-v1]^-1 * (  - 2/3*Pi^2 + G(1 - v1,0,u1) - G( - v1,0,u1) + 
         G(0,1 - v1,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1)*G(1 - v1
         ,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,v1) - G(1,1 - v1
         ,u1) - G(1,u1)*G(1,v1) - G(1,0,v1) )

       + N*u1^2 * ( 16/9*Pi^2 - 8/3*G(1 - v1,0,u1) + 8/3*G( - v1,0,u1) - 8/3*
         G(0,1 - v1,u1) + 8/3*G(0,u1)*G(0,v1) - 8/3*G(0,u1)*G(1,v1) + 8/3*G(0,
         v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G( - v1,u1) - 8/3*G(0,v1)*G(1,u1) - 8/
         3*G(0,0,v1) + 8/3*G(1,1 - v1,u1) + 8/3*G(1,u1)*G(1,v1) + 8/3*G(1,0,v1
         ) )

       + N*u1^3*[1-u1-v1]^-2 * (  - 4/9*Pi^2 - 8/3*G( - v1,0,u1) - 10*G(0, - 
         v1,0,u1) - 8/3*G(0,u1)*G(0,v1) - 10*G(0,u1)*G(1,0,v1) + 25/3*G(0,v1)*
         Pi^2 + 8/3*G(0,v1)*G( - v1,u1) - 10*G(0,v1)*G(0,1 - v1,u1) + 10*G(0,
         v1)*G(0, - v1,u1) - 10*G(0,v1)*G(1,0,u1) + 10*G(0,v1)*G(1,1,u1) + 8/3
         *G(0,0,v1) + 20*G(0,0,v1)*G(0,u1) - 10*G(0,0,v1)*G(1,u1) - 10*G(0,0,1
         ,v1) - 10*G(0,1,v1)*G(0,u1) + 10*G(0,1,v1)*G(1,u1) - 10*G(0,1,0,v1)
          + 10*G(1,1 - v1,0,u1) - 20/3*G(1,u1)*Pi^2 - 5/3*G(1,v1)*Pi^2 + 10*G(
         1,0,1 - v1,u1) + 10*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1) - 10*G(1,0,0,v1
         ) + 10*G(1,0,1,v1) - 10*G(1,1,1 - v1,u1) - 10*G(1,1,u1)*G(1,v1) + 20*
         G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * ( 16/9*Pi^2 - 8/3*G(1 - v1,0,u1) + 8/3*G( - v1,
         0,u1) - 8/3*G(0,1 - v1,u1) + 8/3*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(0,v1
         ) - 8/3*G(0,u1)*G(1,v1) + 8/3*G(0,u1)*G(1,0,v1) - 20/9*G(0,v1)*Pi^2
          + 8/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G( - v1,u1) + 8/3*G(0,v1)*
         G(0,1 - v1,u1) - 8/3*G(0,v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,u1) + 8/
         3*G(0,v1)*G(1,0,u1) - 8/3*G(0,v1)*G(1,1,u1) - 8/3*G(0,0,v1) - 16/3*G(
         0,0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,1,v1) + 8/3*G(0,1
         ,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) + 8/3*G(1,1 - 
         v1,u1) - 8/3*G(1,1 - v1,0,u1) + 16/9*G(1,u1)*Pi^2 + 8/3*G(1,u1)*G(1,
         v1) + 4/9*G(1,v1)*Pi^2 - 8/3*G(1,0,1 - v1,u1) - 8/3*G(1,0,u1)*G(1,v1)
          + 8/3*G(1,0,v1) + 8/3*G(1,0,0,v1) - 8/3*G(1,0,1,v1) + 8/3*G(1,1,1 - 
         v1,u1) + 8/3*G(1,1,u1)*G(1,v1) - 16/3*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-2 * ( 8/3*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(1,0,v1)
          - 20/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)*G(0,1 - v1,u1) - 8/3*G(0,v1)*G(0,
          - v1,u1) + 8/3*G(0,v1)*G(1,0,u1) - 8/3*G(0,v1)*G(1,1,u1) - 16/3*G(0,
         0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,1,v1) + 8/3*G(0,1,
         v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 8/3*G(1,1 - 
         v1,0,u1) + 16/9*G(1,u1)*Pi^2 + 4/9*G(1,v1)*Pi^2 - 8/3*G(1,0,1 - v1,u1
         ) - 8/3*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,0,v1) - 8/3*G(1,0,1,v1) + 8/3*
         G(1,1,1 - v1,u1) + 8/3*G(1,1,u1)*G(1,v1) - 16/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-2 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-1*[u1+v1]^-1 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( Pi )

       + i_*N^-1*u1^-1*v1 * (  - Pi + G(1 - v1,1,u1)*Pi - G(0,v1)*G(1 - v1,u1)
         *Pi - G(0,1,u1)*Pi + 2*G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 10*Pi*zeta3 - 4/3*Pi^3 + 10*G(1 - v1, - v1,
         u1)*Pi - 8*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi + 4*G(
          - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - 
         v1,0,u1)*Pi - 7*G( - v1,u1)*Pi + 1/3*G( - v1,u1)*Pi^3 + 2*G( - v1,0,
          - v1,u1)*Pi + 4*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi - 4*
         G(0,1 - v1,1,u1)*Pi - 10*G(0, - v1,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi - 11
         *G(0,v1)*Pi + 1/3*G(0,v1)*Pi^3 + 14*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,
         v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1,0,u1)*Pi + 6*G(0,v1)*G(
         0,1 - v1,u1)*Pi - 2*G(0,0, - v1,u1)*Pi + 10*G(0,0,v1)*Pi - 2*G(0,0,v1
         )*G( - v1,u1)*Pi + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,v1)*Pi + 4*G(0,
         0,1,u1)*Pi + 8*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi - 6*G(0,1,0,v1)*Pi + 8*
         G(1,u1)*Pi + 4*G(1,0,v1)*Pi - 6*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,0,
         v1)*Pi )

       + i_*N^-1*[1-v1]^-1 * ( 2*Pi^3 - 9*G(1 - v1, - v1,u1)*Pi + 5*G(1 - v1,1
         ,u1)*Pi + 5*G( - v1,u1)*Pi + 9*G(0, - v1,u1)*Pi + 6*G(0,u1)*G(0,v1)*
         Pi + 7*G(0,v1)*Pi - 8*G(0,v1)*G(1 - v1,u1)*Pi - 9*G(0,0,v1)*Pi - 5*G(
         0,1,u1)*Pi + 6*G(0,1,v1)*Pi - 5*G(1,u1)*Pi - 6*G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*G(1 - v1,u1
         )*Pi - 2*G(0,1,u1)*Pi - 2*G(1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - Pi + 6*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*Pi - 6
         *G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,1,u1)*Pi + 4*G(1,u1)*Pi - 6*G(1,0,v1
         )*Pi )

       + i_*N^-1 * (  - 5*Pi - 1/3*Pi^3 + G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi
          - 2*G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi
          - G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi - G(0, - v1,u1)*Pi + 2*G(0,u1)*
         Pi - G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi + G(0,v1)*G(1 - v1,u1)*
         Pi - G(0,v1)*G( - v1,u1)*Pi + G(0,0,u1)*Pi - 4*G(1,u1)*Pi + G(1,v1)*
         Pi + G(1,v1)*G( - v1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * ( 2*Pi )

       + i_*N^-1*v1 * ( Pi - 1/3*Pi^3 + 2*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi
          - G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi
          - 2*G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi - G(0, - v1,u1)*Pi + 2*G(0,u1
         )*Pi - G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - 2*G(0,v1)*Pi - G(0,
         v1)*G( - v1,u1)*Pi + G(0,0,u1)*Pi - G(0,1,u1)*Pi - 2*G(1,u1)*Pi + 2*
         G(1,v1)*Pi + G(1,v1)*G( - v1,u1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( 20*Pi*zeta3 - 4*G( - v1,1 - v1, - v1,u1)*
         Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G( - 
         v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 4*G( - v1, - 
         v1,0,u1)*Pi - 6*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1
          - v1,u1)*Pi + 8*G( - v1,0, - v1,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 8*G(
          - v1,0,1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi
          - 4/3*G(0,u1)*Pi^3 + 4*G(0,u1)*G(1,0,v1)*Pi - 6*G(0,v1)*Pi + 2*G(0,
         v1)*Pi^3 - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,
         u1)*Pi + 8*G(0,v1)*G( - v1,0,u1)*Pi + 12*G(0,v1)*G(0,1 - v1,u1)*Pi - 
         8*G(0,0, - v1,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,v1)*G( - v1,
         u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi
          - 4*G(0,1,v1)*G(0,u1)*Pi - 8*G(0,1,0,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 4*
         G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 8*G(1,0,
         v1)*G( - v1,u1)*Pi - 8*G(1,0,0,v1)*Pi + 4*G(1,0,1,v1)*Pi - 4*G(1,1,0,
         v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 6*Pi - 10*Pi*zeta3 + 7/3*Pi^3 - 6*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 8*G(1 - v1,1,u1)*Pi + 2*G(
          - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - v1,u1)*Pi + 4*G( - v1,1 - 
         v1,0,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*
         Pi - 6*G( - v1, - v1, - v1,u1)*Pi + 10*G( - v1, - v1,u1)*Pi - 2*G( - 
         v1, - v1,0,u1)*Pi + 3*G( - v1,u1)*Pi - 5/3*G( - v1,u1)*Pi^3 + 4*G( - 
         v1,0,1 - v1,u1)*Pi - 6*G( - v1,0, - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi + 
         4*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 6*G(0,1 - v1, - v1,u1)*
         Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(0,1 - v1,1,u1)*Pi + 10*G(0, - v1,u1)*
         Pi + 4*G(0,u1)*Pi + 4/3*G(0,u1)*Pi^3 + 10*G(0,u1)*G(0,v1)*Pi - 4*G(0,
         u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*Pi + 7*G(0,v1)*Pi - 5/3*G(0,v1)*
         Pi^3 - 10*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi
          - 4*G(0,v1)*G( - v1, - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi - 6*G(0,
         v1)*G( - v1,0,u1)*Pi - 6*G(0,v1)*G(0,1 - v1,u1)*Pi + 6*G(0,0, - v1,u1
         )*Pi - 4*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - 6*G(0,0,v1)*Pi + 2*
         G(0,0,v1)*G( - v1,u1)*Pi - 6*G(0,0,v1)*G(0,u1)*Pi + 2*G(0,0,0,v1)*Pi
          - 4*G(0,0,1,u1)*Pi + 8*G(0,1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi + 2*G(0
         ,1,0,v1)*Pi - 8*G(1,u1)*Pi - 4/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G( - v1, - 
         v1,u1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi - 
         10*G(1,0,v1)*Pi + 2*G(1,0,v1)*G( - v1,u1)*Pi + 6*G(1,0,0,v1)*Pi - 4*
         G(1,0,1,v1)*Pi + 4*G(1,1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-2 * (  - 2*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi - 6*G(1
          - v1,1,u1)*Pi - 2*G( - v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 6*G(0,u1)*G(
         0,v1)*Pi - 2*G(0,v1)*Pi + 6*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,v1)*Pi
          + 6*G(0,1,u1)*Pi - 6*G(0,1,v1)*Pi + 2*G(1,u1)*Pi + 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-1 * ( 2*Pi^3 - 6*G(1 - v1, - v1,u1)*Pi - 6*G(1 - 
         v1,u1)*Pi + 6*G(1 - v1,1,u1)*Pi + 8*G( - v1,u1)*Pi + 6*G(0, - v1,u1)*
         Pi - 6*G(0,u1)*Pi + 6*G(0,u1)*G(0,v1)*Pi + 8*G(0,v1)*Pi - 6*G(0,v1)*
         G(1 - v1,u1)*Pi - 6*G(0,0,v1)*Pi - 6*G(0,1,u1)*Pi + 6*G(0,1,v1)*Pi + 
         4*G(1,u1)*Pi - 6*G(1,v1)*Pi - 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( 2*G(1 - v1,1,u1)*Pi - 2*G(0,v1)*G(1 - v1,u1
         )*Pi + 2*G(0,1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * (  - 6*G(1 - v1,1,u1)*Pi - 2*G(0,v1)*Pi + 6*
         G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,1,u1)*Pi + 2*G(1,u1)*Pi + 6*G(1,0,v1)
         *Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - Pi + 1/6*Pi^3 - 3*G(1 - v1, - v1,u1)*Pi
          + 2*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi + 5*G(1 - v1,1,u1)*Pi + G(
          - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,u1)*Pi + 3*
         G( - v1,0,u1)*Pi + G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi + 4*G(0,u1)
         *Pi + 2*G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi + 3*G(0,v1)*Pi - 9*G(
         0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi + G(0,0,u1)*Pi - 3*G(0
         ,0,v1)*Pi + 5*G(0,1,u1)*Pi - 5*G(1,u1)*Pi + 2*G(1,v1)*Pi + G(1,v1)*G(
          - v1,u1)*Pi - 9*G(1,0,v1)*Pi )

       + i_*N^-1*u1*v1 * (  - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi + 
         G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-3 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi + 2*G(1
          - v1,1,u1)*Pi + 2*G(0, - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,v1
         )*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi
          - 2*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-2 * (  - 2/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi + 2*
         G(1 - v1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi - 2*G( - v1,u1)*Pi - 2*G(0, - 
         v1,u1)*Pi + 2*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,v1)*Pi + 2*G(
         0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi - 2*G(0,1,v1)
         *Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-1 * (  - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,
         u1)*Pi + G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N^-1*u1^2 * (  - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi + 
         G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 2/9*Pi^3 + 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,u1)*
         G(0,v1)*Pi + 8/3*G(0,v1)*Pi + 4/3*G(0,0,v1)*Pi - 4/3*G(1,0,v1)*Pi )

       + i_*Nf*[1-v1]^-1 * (  - 4/3*G(0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-2 * ( 4/9*Pi^3 + 8/3*G( - v1,0,u1)*Pi + 8/3*G(0,
         u1)*G(0,v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * (  - 2/9*Pi^3 - 4/3*G( - v1,0,u1)*Pi + 8/3*G(
         0,u1)*Pi - 4/3*G(0,u1)*G(0,v1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(1,0,v1)*
         Pi )

       + i_*Nf*u1*[u1+v1]^-1 * ( 4/3*G(0,u1)*Pi )

       + i_*N*u1^-2 * ( 9/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 9/2*G(1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-2 * ( 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1
         ,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*
         G(1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*
         G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * (  - 2*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,
          - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi + 4*G(0,
         v1)*G(1,u1)*Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*Pi - 2*G(1,u1)*G(1,
         v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1)*Pi - 2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[u1+v1]^-1 * ( 9/2*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 9/2*Pi - 21*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 9/2*Pi + G(1 - v1,1,u1)*Pi - G(0,v1)*G(1 - v1,u1
         )*Pi - G(0,1,u1)*Pi + 5*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * (  - 8*G( - v1,1 - v1,u1)*Pi - 8*G( - v1, - v1,u1
         )*Pi - 2*G( - v1,u1)*Pi - 8*G( - v1,0,u1)*Pi - 2*G(0,v1)*Pi + 8*G(0,
         v1)*G( - v1,u1)*Pi + 16*G(0,v1)*G(1,u1)*Pi - 8*G(1,1 - v1,u1)*Pi - 8*
         G(1,u1)*G(1,v1)*Pi - 8*G(1,v1)*G( - v1,u1)*Pi - 8*G(1,0,u1)*Pi - 8*G(
         1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 10*Pi*zeta3 - 55/18*Pi^3 - 7*G(1 - v1, - v1,u1)
         *Pi - 2*G(1 - v1,u1)*Pi - 36*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1, - 
         v1,u1)*Pi + 14/3*G( - v1,1 - v1,u1)*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 
         6*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*Pi + 12*G( - 
         v1, - v1, - v1,u1)*Pi + 1/3*G( - v1, - v1,u1)*Pi - 6*G( - v1, - v1,0,
         u1)*Pi - 13/2*G( - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,
         u1)*Pi - 4*G( - v1,0, - v1,u1)*Pi + 7/3*G( - v1,0,u1)*Pi - 2*G( - v1,
         0,0,u1)*Pi + 6*G( - v1,0,1,u1)*Pi - 2*G(0,1 - v1,1,u1)*Pi - 8*G(0, - 
         v1, - v1,u1)*Pi + 7*G(0, - v1,u1)*Pi - 2*G(0,u1)*Pi - 2/3*G(0,u1)*
         Pi^3 - 31/3*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi - 259/6*G(0,
         v1)*Pi + G(0,v1)*Pi^3 + 25*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G( - 
         v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1, - v1,u1)*Pi - 20/3*G(0,v1)*G(
          - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0,u1)*Pi - 4*G(0,v1)*G(0, - v1,u1)*
         Pi - 8*G(0,v1)*G(1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 31/3*G(0,0,v1)*
         Pi + 10*G(0,0,v1)*G( - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi + 10*G(0,0,
         0,v1)*Pi + 2*G(0,0,1,u1)*Pi + 36*G(0,1,u1)*Pi + 4*G(0,1,u1)*G(0,v1)*
         Pi - 8*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi - 4*
         G(0,1,1,u1)*Pi + 26/3*G(1,1 - v1,u1)*Pi + 42*G(1,u1)*Pi + 26/3*G(1,u1
         )*G(1,v1)*Pi - 2*G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,v1)*G( - v1,
          - v1,u1)*Pi + 14/3*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*
         Pi + 26/3*G(1,0,u1)*Pi + 31/3*G(1,0,v1)*Pi - 2*G(1,0,v1)*G( - v1,u1)*
         Pi + 2*G(1,0,1,v1)*Pi - 2/3*G(1,1,u1)*Pi - 2*G(1,1,0,v1)*Pi )

       + i_*N*[1-v1]^-1 * ( 2/3*Pi^3 + 5*G(1 - v1, - v1,u1)*Pi + 15*G(1 - v1,1
         ,u1)*Pi - G( - v1,u1)*Pi - 5*G(0, - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi
          + 61/3*G(0,v1)*Pi - 8*G(0,v1)*G(1 - v1,u1)*Pi + 5*G(0,0,v1)*Pi - 15*
         G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + G(1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*G(1 - v1,u1)*
         Pi - 9*G(0,1,u1)*Pi - 9*G(1,u1)*Pi + 9*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 9/2*Pi + 11*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*Pi
          - 11*G(0,v1)*G(1 - v1,u1)*Pi + 11*G(0,1,u1)*Pi + 2*G(1,u1)*Pi - 11*
         G(1,0,v1)*Pi )

       + i_*N * (  - 43/2*Pi + 2*G(1 - v1, - v1,u1)*Pi - 23/2*G(1 - v1,u1)*Pi
          - 2*G(1 - v1,0,u1)*Pi + 47/3*G(1 - v1,1,u1)*Pi - 14/3*G( - v1,1 - v1
         ,u1)*Pi + 8/3*G( - v1, - v1,u1)*Pi + 19/2*G( - v1,u1)*Pi - 8/3*G( - 
         v1,0,u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 19/2*G(0,u1)
         *Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 21/2*G(0,v1)*Pi
          - 9*G(0,v1)*G(1 - v1,u1)*Pi + 8/3*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,0,
         u1)*Pi - 2*G(0,0,v1)*Pi - 9*G(0,1,u1)*Pi + 41/2*G(1,u1)*Pi - 23/2*G(1
         ,v1)*Pi - 14/3*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N*v1 * ( 4*Pi - 2*G(1 - v1, - v1,u1)*Pi + 5/2*G(1 - v1,u1)*Pi + 2*
         G(1 - v1,0,u1)*Pi - 10/3*G(1 - v1,1,u1)*Pi + 10/3*G( - v1,1 - v1,u1)*
         Pi - 4/3*G( - v1, - v1,u1)*Pi - 5/2*G( - v1,u1)*Pi + 4/3*G( - v1,0,u1
         )*Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 5/2*G(0,u1)*Pi - 2*
         G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi - 5/2*G(0,v1)*Pi - 2*G(0,v1
         )*G(1 - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*
         G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + 1/6*G(1,u1)*Pi + 5/2*G(1,v1)*Pi + 10/
         3*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*v1^2 * ( 8/3*G(1 - v1,1,u1)*Pi - 8/3*G( - v1,1 - v1,u1)*Pi + 8/3
         *G( - v1, - v1,u1)*Pi - 8/3*G( - v1,0,u1)*Pi + 8/3*G(0,v1)*G( - v1,u1
         )*Pi - 8/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 84*Pi*zeta3 - 22/9*Pi^3 + 4*G( - v1,1 - v1,
          - v1,u1)*Pi + 26/3*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi
          + 44*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 24*G(
          - v1, - v1, - v1,u1)*Pi + 28/3*G( - v1, - v1,u1)*Pi - 12*G( - v1, - 
         v1,0,u1)*Pi - 29*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1
          - v1,u1)*Pi - 8*G( - v1,0, - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi - 4*G(
          - v1,0,0,u1)*Pi + 44*G( - v1,0,1,u1)*Pi - 36*G(0,1 - v1,1,u1)*Pi - 
         16*G(0, - v1, - v1,u1)*Pi - 4/3*G(0,u1)*Pi^3 - 26/3*G(0,u1)*G(0,v1)*
         Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 29*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 - 36*G(0
         ,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi - 26/3*
         G(0,v1)*G( - v1,u1)*Pi - 8*G(0,v1)*G( - v1,0,u1)*Pi + 32*G(0,v1)*G(0,
         1 - v1,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi - 12*G(0,v1)*G(1,u1)*Pi - 
         4*G(0,0,u1)*G(0,v1)*Pi - 26/3*G(0,0,v1)*Pi + 20*G(0,0,v1)*G( - v1,u1)
         *Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 20*G(0,0,0,v1)*Pi + 36*G(0,0,1,u1)*Pi
          + 8*G(0,1,u1)*G(0,v1)*Pi - 6*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi
          - 36*G(0,1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi + 44/3*G(1,1 - v1,u1)*Pi + 44/
         3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G( - v1, - v1,u1)
         *Pi + 26/3*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi + 44/3
         *G(1,0,u1)*Pi + 26/3*G(1,0,v1)*Pi - 36*G(1,0,v1)*G( - v1,u1)*Pi + 4*
         G(1,0,1,v1)*Pi - 8/3*G(1,1,u1)*Pi - 4*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 29*Pi - 26*Pi*zeta3 + 13/18*Pi^3 + 11*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 44*G(1 - v1,1,u1)*Pi - 2*
         G( - v1,1 - v1, - v1,u1)*Pi - 20*G( - v1,1 - v1,u1)*Pi + 2*G( - v1,1
          - v1,0,u1)*Pi - 14*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,
         u1)*Pi - 12*G( - v1, - v1, - v1,u1)*Pi + 19*G( - v1, - v1,u1)*Pi + 6*
         G( - v1, - v1,0,u1)*Pi + 61/6*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 + 2*
         G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi - 59/3*G( - v1,0,
         u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 14*G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,
         u1)*Pi + 10*G(0,1 - v1,1,u1)*Pi + 8*G(0, - v1, - v1,u1)*Pi - 3*G(0,
          - v1,u1)*Pi + 4/3*G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3 - 5/3*G(0,u1)*G(0,v1
         )*Pi - 4*G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,0,v1)*Pi + 193/6*G(0,v1)*
         Pi - G(0,v1)*Pi^3 - 29*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,1
          - v1,u1)*Pi - 10*G(0,v1)*G( - v1, - v1,u1)*Pi + 30*G(0,v1)*G( - v1,
         u1)*Pi + 4*G(0,v1)*G( - v1,0,u1)*Pi - 8*G(0,v1)*G(0,1 - v1,u1)*Pi + 4
         *G(0,v1)*G(0, - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 4*G(0,0,u1)*Pi + 2
         *G(0,0,u1)*G(0,v1)*Pi + 85/3*G(0,0,v1)*Pi - 10*G(0,0,v1)*G( - v1,u1)*
         Pi + 4*G(0,0,v1)*G(0,u1)*Pi - 10*G(0,0,0,v1)*Pi - 10*G(0,0,1,u1)*Pi
          + 44*G(0,1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi - 2*G(0,1,v1)*Pi + 2*G(0,
         1,v1)*G(0,u1)*Pi + 10*G(0,1,0,v1)*Pi + 4*G(0,1,1,u1)*Pi - 14*G(1,1 - 
         v1,u1)*Pi - 106/3*G(1,u1)*Pi - 14*G(1,u1)*G(1,v1)*Pi - 2/3*G(1,v1)*
         Pi^3 + 2*G(1,v1)*G( - v1, - v1,u1)*Pi - 20*G(1,v1)*G( - v1,u1)*Pi + 2
         *G(1,v1)*G( - v1,0,u1)*Pi - 14*G(1,0,u1)*Pi - 91/3*G(1,0,v1)*Pi + 10*
         G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,1,v1)*Pi + 10*G(1,1,u1)*Pi + 2*G(1
         ,1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-2 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1
         ,1,u1)*Pi + 2*G( - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)
         *Pi + 2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*Pi - 2*
         G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 2*G(1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-1 * (  - 2/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi + 2*G(1
          - v1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi - 4*G( - v1,u1)*Pi - 2*G(0, - v1,
         u1)*Pi + 2*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 4*G(0,v1)*Pi + 2*G(0,
         v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*
         Pi + 2*G(1,v1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 9*G(1 - v1,1,u1)*Pi - 9*G(0,v1)*G(1 - v1,u1)*
         Pi + 9*G(0,1,u1)*Pi - 9*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * (  - 11*G(1 - v1,1,u1)*Pi - 9*G(0,v1)*Pi + 11*G(
         0,v1)*G(1 - v1,u1)*Pi - 11*G(0,1,u1)*Pi + 9*G(1,u1)*Pi + 11*G(1,0,v1)
         *Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 9/2*Pi + 1/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi
          - 15/2*G(1 - v1,u1)*Pi + 12*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)
         *Pi + 12*G( - v1, - v1,u1)*Pi + 9*G( - v1,u1)*Pi - 6*G( - v1,0,u1)*Pi
          - 6*G(0, - v1,u1)*Pi - 47/6*G(0,u1)*Pi - 6*G(0,u1)*G(0,v1)*Pi + 16*
         G(0,v1)*Pi - 10*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,u1)*Pi
          + 12*G(0,0,v1)*Pi + 12*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi - 13/2*G(1,u1)*
         Pi - 15/2*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 10*G(1,0,v1)*Pi )

       + i_*N*u1 * ( 4/3*Pi + 20/3*G(1 - v1,u1)*Pi - 8/3*G(1 - v1,1,u1)*Pi + 8/
         3*G( - v1,1 - v1,u1)*Pi - 8/3*G( - v1, - v1,u1)*Pi - 20/3*G( - v1,u1)
         *Pi + 8/3*G( - v1,0,u1)*Pi + 20/3*G(0,u1)*Pi - 20/3*G(0,v1)*Pi - 8/3*
         G(0,v1)*G( - v1,u1)*Pi - 20/3*G(1,u1)*Pi + 20/3*G(1,v1)*Pi + 8/3*G(1,
         v1)*G( - v1,u1)*Pi )

       + i_*N*u1*v1 * (  - 4/3*G(1 - v1,u1)*Pi + 8/3*G(1 - v1,1,u1)*Pi - 8/3*
         G( - v1,1 - v1,u1)*Pi + 8/3*G( - v1, - v1,u1)*Pi + 4/3*G( - v1,u1)*Pi
          - 8/3*G( - v1,0,u1)*Pi - 4/3*G(0,u1)*Pi + 4/3*G(0,v1)*Pi + 8/3*G(0,
         v1)*G( - v1,u1)*Pi + 4/3*G(1,u1)*Pi - 4/3*G(1,v1)*Pi - 8/3*G(1,v1)*G(
          - v1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 8/3*Pi^3 + 26/3*G( - v1,u1)*Pi + 16*G(0,
          - v1,u1)*Pi + 16*G(0,u1)*G(0,v1)*Pi + 26/3*G(0,v1)*Pi - 16*G(0,0,v1)
         *Pi + 16*G(0,1,v1)*Pi - 16*G(1,1 - v1,u1)*Pi - 16*G(1,u1)*G(1,v1)*Pi
          - 16*G(1,0,u1)*Pi + 16*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 4/3*Pi - 5/3*Pi^3 + 22/3*G(1 - v1,u1)*Pi
          - 10*G( - v1,u1)*Pi - 10*G(0, - v1,u1)*Pi + 22/3*G(0,u1)*Pi - 10*G(0
         ,u1)*G(0,v1)*Pi - 10*G(0,v1)*Pi + 10*G(0,0,v1)*Pi - 10*G(0,1,v1)*Pi
          + 10*G(1,1 - v1,u1)*Pi - 22/3*G(1,u1)*Pi + 10*G(1,u1)*G(1,v1)*Pi + 
         22/3*G(1,v1)*Pi + 10*G(1,0,u1)*Pi - 10*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-v1]^-3 * (  - 2/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi - 2*G(1
          - v1,1,u1)*Pi - 2*G(0, - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,v1
         )*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi
          + 2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-2 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 2*G(1 - 
         v1,u1)*Pi + 2*G(1 - v1,1,u1)*Pi + 2*G( - v1,u1)*Pi + 2*G(0, - v1,u1)*
         Pi - 2*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,v1)*Pi - 2*G(0,v1)*
         G(1 - v1,u1)*Pi - 2*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 
         2*G(1,u1)*Pi - 2*G(1,v1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-1 * ( G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi
          - G(0,v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N*u1^2 * (  - 8/3*G(1 - v1,u1)*Pi + 8/3*G( - v1,u1)*Pi - 8/3*G(0,
         u1)*Pi + 8/3*G(0,v1)*Pi + 8/3*G(1,u1)*Pi - 8/3*G(1,v1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * (  - 5/3*Pi^3 - 8/3*G( - v1,u1)*Pi - 10*G(0,
          - v1,u1)*Pi - 10*G(0,u1)*G(0,v1)*Pi - 8/3*G(0,v1)*Pi + 10*G(0,0,v1)*
         Pi - 10*G(0,1,v1)*Pi + 10*G(1,1 - v1,u1)*Pi + 10*G(1,u1)*G(1,v1)*Pi
          + 10*G(1,0,u1)*Pi - 10*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * ( 4/9*Pi^3 - 8/3*G(1 - v1,u1)*Pi + 8/3*G( - 
         v1,u1)*Pi + 8/3*G(0, - v1,u1)*Pi - 8/3*G(0,u1)*Pi + 8/3*G(0,u1)*G(0,
         v1)*Pi + 8/3*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*
         G(1,1 - v1,u1)*Pi + 8/3*G(1,u1)*Pi - 8/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1
         ,v1)*Pi - 8/3*G(1,0,u1)*Pi + 8/3*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-2 * ( 4/9*Pi^3 + 8/3*G(0, - v1,u1)*Pi + 8/3*G(0,
         u1)*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1
         ,u1)*Pi - 8/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,0,u1)*Pi + 8/3*G(1,1,u1)*
         Pi ) ;
g [eta2_2L] =  + N^-1*u1^-2 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,1
          - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( G(1 - v1,u1) + 3*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1,
         u1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) + G(1,v1) )

       + N^-1*u1^-1*v1 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N^-1*[1-u1-v1]^-1 * ( 5*zeta3 - 1/2*Pi^2 - 49/180*Pi^4 + G(1 - v1, - 
         v1,0,u1) + 7/6*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,1,1 - v1,u1) - 2*G( - 
         v1,1 - v1, - v1,0,u1) - 7/3*G( - v1,1 - v1,u1)*Pi^2 + 4*G( - v1,1 - 
         v1,1,1 - v1,u1) + 2*G( - v1, - v1, - v1,0,u1) - 4/3*G( - v1, - v1,u1)
         *Pi^2 + 2*G( - v1, - v1,0,0,u1) - 4*G( - v1,u1)*zeta3 + 2*G( - v1,0,
          - v1,0,u1) - 2*G( - v1,0,u1) + 1/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,0,
         1,1 - v1,u1) + 2*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1)*Pi^2 - 2*G(0
         ,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,1,1 - v1,u1) - 4*G(0,1 - v1,1,u1
         )*G(1,v1) - G(0, - v1,0,u1) + 2*G(0,u1)*zeta3 + 1/3*G(0,u1)*Pi^2 + G(
         0,u1)*G(0,v1) + 1/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,0,0,v1) - 4*
         G(0,v1) - 4*G(0,v1)*zeta3 - 5/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1
         ,u1) + 2*G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*
         G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 2*G(0,v1)*G( - 
         v1,1 - v1,0,u1) - 4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1,
          - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) - 5/3*G(0,v1)*G( - v1,u1)*
         Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G( - v1,0, - v1,u1)
          + 2*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,0,1,u1) - 2*G(0,v1)*
         G(0,1 - v1, - v1,u1) + 6*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0,1 - 
         v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) + G(0,v1)*G(0, - v1,u1) - 6*G(0
         ,v1)*G(1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0, - v1,u1)*G(0,v1)
          - 2*G(0,0, - v1,0,u1) + 2*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,v1) - 5/3*G(
         0,0,v1)*Pi^2 - G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1
         ) - 2*G(0,0,v1)*G( - v1, - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0
         ,0,v1)*G(0,1 - v1,u1) + G(0,0,v1)*G(0,u1) - G(0,0,0,v1) - 2*G(0,0,0,
         v1)*G(0,u1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,
         1,u1)*G(1,v1) + 2*G(0,0,1,0,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)*G(
         0,v1) + 4*G(0,1,u1)*G(1,v1) - 4*G(0,1,v1) - 7/3*G(0,1,v1)*Pi^2 + 4*G(
         0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*
         G(0,1 - v1,u1) + 2*G(0,1,v1)*G(0,u1) - 5*G(0,1,0,v1) + 2*G(0,1,0,v1)*
         G( - v1,u1) - 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,0,v1) - 4*G(0,1,0,1,
         v1) + 6*G(0,1,1,0,v1) + 6*G(1,1 - v1,u1) + 6*G(1,u1)*G(1,v1) - 2*G(1,
         v1)*zeta3 - 1/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1,u1) + 4*G(1,v1)*
         G( - v1,1 - v1,1,u1) - 7/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - 
         v1,0,1,u1) - G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 - 3*G(1,0,v1)*G(1 - v1,u1
         ) + 6*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) - G(1,
         0,0,v1) + 2*G(1,0,0,v1)*G( - v1,u1) + 2*G(1,0,0,0,v1) - 2*G(1,0,1,v1)
          - 4*G(1,0,1,v1)*G( - v1,u1) + 2*G(1,0,1,0,v1) + 6*G(1,1,0,v1)*G( - 
         v1,u1) + 2*G(1,1,0,0,v1) )

       + N^-1*[1-u1]^-1 * ( 2 )

       + N^-1*[u1+v1]^-2 * ( G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 5*
         G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(0,1 - 
         v1,u1) + 5*G(0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1)
          - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 5*G(1,1 - v1,u1)
          - 5*G(1,u1)*G(1,v1) + G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(
         1,0,v1)*G(1 - v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( Pi^2 - 2*G(1 - v1,u1) - 3*G(1 - v1,u1)*Pi^2 + 6*
         G(1 - v1,1,1 - v1,u1) + 9*G(0,v1)*G(1 - v1,u1) - 6*G(0,v1)*G(1 - v1,1
         ,u1) + 6*G(0,v1)*G(0,1 - v1,u1) - 7*G(0,v1)*G(1,u1) + 6*G(0,1,1 - v1,
         u1) - 6*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 6*G(0
         ,1,v1)*G(1 - v1,u1) + 7*G(1,1 - v1,u1) + 7*G(1,u1)*G(1,v1) - 2*G(1,v1
         ) - 3*G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1) + 6*G(1,0
         ,v1)*G(1 - v1,u1) - 6*G(1,0,1,v1) + 6*G(1,1,0,v1) )

       + N^-1 * ( 2*zeta3 - Pi^2 - 3*G(1 - v1,u1) - 1/3*G(1 - v1,u1)*Pi^2 + G(
         1 - v1,0,u1) + G(1 - v1,0,0,u1) - G(1 - v1,1,1 - v1,u1) + G( - v1,1
          - v1,0,u1) - G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 + G( - v1,0,
         1 - v1,u1) - G( - v1,0,u1) - G( - v1,0,0,u1) + G(0,1 - v1,u1) + G(0,1
          - v1,0,u1) - G(0, - v1,0,u1) + G(0,u1) - 2/3*G(0,u1)*Pi^2 - 2*G(0,u1
         )*G(0,v1) + G(0,u1)*G(1,v1) - G(0,u1)*G(1,0,v1) + 2*G(0,v1) + 1/3*G(0
         ,v1)*Pi^2 - G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*
         G(1 - v1,1,u1) - G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1,
         u1) + G(0,v1)*G( - v1,u1) - G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0, - 
         v1,u1) + 2*G(0,v1)*G(1,u1) + G(0,0,1 - v1,u1) + G(0,0,u1) - G(0,0,u1)
         *G(0,v1) + G(0,0,u1)*G(1,v1) + G(0,0,v1) + G(0,0,v1)*G( - v1,u1) + G(
         0,0,v1)*G(0,u1) - G(0,0,1,v1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1)
          - G(0,1,u1)*G(1,v1) + G(0,1,v1) + G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)
         *G( - v1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 3*G(1,v1) - 1/3
         *G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,0,u1) - G(1,
         0,v1) - G(1,0,v1)*G( - v1,u1) + G(1,0,1,v1) )

       + N^-1*v1*[1-u1]^-2 * ( 2*G(1 - v1,u1) - 2*G(0,v1) + 2*G(1,v1) )

       + N^-1*v1 * ( 2*zeta3 - 4/3*Pi^2 - 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0
         ,u1) + G(1 - v1,0,0,u1) - G(1 - v1,1,1 - v1,u1) + G( - v1,1 - v1,0,u1
         ) - G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)*Pi^2 + G( - v1,0,1 - v1,u1)
          - 2*G( - v1,0,u1) - G( - v1,0,0,u1) + 2*G(0,1 - v1,u1) + G(0,1 - v1,
         0,u1) - G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 - 2*G(0,u1)*G(0,v1) + 2*G(
         0,u1)*G(1,v1) - G(0,u1)*G(1,0,v1) + 1/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1
          - v1,u1) - G(0,v1)*G(1 - v1,0,u1) + G(0,v1)*G(1 - v1,1,u1) - G(0,v1)
         *G( - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G( - v1,
         u1) - G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,
         u1) + G(0,0,1 - v1,u1) - G(0,0,u1)*G(0,v1) + G(0,0,u1)*G(1,v1) + 2*G(
         0,0,v1) + G(0,0,v1)*G( - v1,u1) + G(0,0,v1)*G(0,u1) - G(0,0,1,v1) - 
         G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) + G(0,1,v1)*
         G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*
         G(1,v1) - 1/3*G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1
         ,0,u1) - 2*G(1,0,v1) - G(1,0,v1)*G( - v1,u1) + G(1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 6*zeta3 - 13/6*Pi^2 - 49/90*Pi^4 + 6*G(1
          - v1, - v1,0,u1) + 5/3*G(1 - v1,u1)*Pi^2 - 8*G(1 - v1,1,1 - v1,u1)
          - 4*G( - v1,1 - v1, - v1,0,u1) - 14/3*G( - v1,1 - v1,u1)*Pi^2 + 8*G(
          - v1,1 - v1,1,1 - v1,u1) + 4*G( - v1, - v1, - v1,0,u1) - 8/3*G( - v1
         , - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,u1) + 4*G( - v1, - v1,0,0,u1) - 8
         *G( - v1,u1)*zeta3 - 8/3*G( - v1,u1)*Pi^2 + 4*G( - v1,0, - v1,0,u1)
          - 9*G( - v1,0,u1) + 2/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,0,0,u1) + 8*
         G( - v1,0,1,1 - v1,u1) + 4*G(0,1 - v1, - v1,0,u1) + 2*G(0,1 - v1,u1)*
         Pi^2 - 4*G(0,1 - v1,u1)*G(1,0,v1) - 8*G(0,1 - v1,1,1 - v1,u1) - 8*G(0
         ,1 - v1,1,u1)*G(1,v1) - 6*G(0, - v1,0,u1) + 4*G(0,u1)*zeta3 - 5*G(0,
         u1)*G(0,v1) + 2/3*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,0,v1) - 4*G(0,
         u1)*G(1,0,0,v1) - 4*G(0,v1) - 8*G(0,v1)*zeta3 + 1/3*G(0,v1)*Pi^2 - 6*
         G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1
          - v1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 4*G(0,v1)*G( - v1,
         1 - v1,0,u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - 
         v1, - v1,u1) - 4*G(0,v1)*G( - v1, - v1,u1) + 9*G(0,v1)*G( - v1,u1) - 
         10/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(
         0,v1)*G( - v1,0, - v1,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G(
          - v1,0,1,u1) - 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1
         ,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1,1,u1) + 6*G(
         0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(1,u1) + 8*G(0,0,1 - v1,u1)*G(0,v1)
          + 4*G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) + 4*G(0,0,u1)*G(0,
         v1) + 4*G(0,0,u1)*G(0,0,v1) + 9*G(0,0,v1) - 10/3*G(0,0,v1)*Pi^2 - 6*
         G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 4*G(0,0,v1)
         *G( - v1, - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - v1,0,
         u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 10*G(0,0,0,
         v1) - 4*G(0,0,0,v1)*G(0,u1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(
         0,v1) + 8*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,0,v1) + 8*G(0,1,1 - v1,u1)
          - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1) - 8*G(0,1,v1) - 14/3*G(0
         ,1,v1)*Pi^2 + 8*G(0,1,v1)*G(1 - v1,u1) - 8*G(0,1,v1)*G( - v1,1 - v1,
         u1) + 8*G(0,1,v1)*G(0,1 - v1,u1) - 4*G(0,1,v1)*G(0,u1) + 2*G(0,1,0,v1
         ) + 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,0,
         v1) - 8*G(0,1,0,1,v1) + 12*G(0,1,1,0,v1) + 8*G(1,1 - v1,u1) + 8*G(1,
         u1)*G(1,v1) - 4*G(1,v1)*zeta3 - 8*G(1,v1)*G(1 - v1,1,u1) + 8*G(1,v1)*
         G( - v1,1 - v1,1,u1) - 14/3*G(1,v1)*G( - v1,u1)*Pi^2 + 8*G(1,v1)*G(
          - v1,0,1,u1) + 5*G(1,0,v1) - 2/3*G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - 
         v1,u1) + 12*G(1,0,v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1,0,u1)
          - 6*G(1,0,0,v1) + 4*G(1,0,0,v1)*G( - v1,u1) + 4*G(1,0,0,0,v1) + 4*G(
         1,0,1,v1) - 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1) + 4*G(1,1,0,
         v1) + 12*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * (  - 8*zeta3 + 17/6*Pi^2 - 4*G(1 - v1, - v1,0,
         u1) - 4*G(1 - v1,u1) - 14/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) + 8*
         G(1 - v1,1,1 - v1,u1) + 4*G( - v1, - v1,0,u1) - 8/3*G( - v1,u1)*Pi^2
          + 7*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 2*G(0,1 - v1,u1) + 4*G(0, - 
         v1,0,u1) - 4*G(0,u1) + 2/3*G(0,u1)*Pi^2 + 3*G(0,u1)*G(0,v1) - 2*G(0,
         u1)*G(1,v1) - 4*G(0,u1)*G(1,0,v1) + 8*G(0,v1) - 10/3*G(0,v1)*Pi^2 + 4
         *G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1
          - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,u1)
          - 7*G(0,v1)*G( - v1,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,
          - v1,u1) + 4*G(0,v1)*G(1,u1) + 4*G(0,0,u1) + 4*G(0,0,u1)*G(0,v1) - 7
         *G(0,0,v1) + 4*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) - 4*
         G(0,0,v1)*G(0,u1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,
         1,u1)*G(1,v1) + 8*G(0,1,v1) - 8*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,0,v1
         ) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 4*G(1,v1) - 14/3*G(1,v1)*
         Pi^2 + 8*G(1,v1)*G(1 - v1,1,u1) - 7*G(1,0,v1) + 12*G(1,0,v1)*G(1 - v1
         ,u1) + 4*G(1,0,0,v1) - 8*G(1,0,1,v1) + 12*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - 4*G(1 - v1,u1)*Pi^2 + 8*G(1 - v1,1,1 - v1,
         u1) + 6*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1,1,u1) + 8*G(0,v1)*
         G(0,1 - v1,u1) - 6*G(0,v1)*G(1,u1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)
         *G(0,v1) + 8*G(0,1,u1)*G(1,v1) - 8*G(0,1,v1)*G(1 - v1,u1) + 6*G(1,1
          - v1,u1) + 6*G(1,u1)*G(1,v1) - 4*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1
         ,u1) + 8*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,1,v1) + 8*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - 4*Pi^2 + 3*G(1 - v1,u1) + 6*G(1 - v1,u1)*
         Pi^2 - 12*G(1 - v1,1,1 - v1,u1) - 6*G(0,v1)*G(1 - v1,u1) + 12*G(0,v1)
         *G(1 - v1,1,u1) - 12*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,u1) - 12*
         G(0,1,1 - v1,u1) + 12*G(0,1,u1)*G(0,v1) - 12*G(0,1,u1)*G(1,v1) - 8*G(
         0,1,v1) + 12*G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(
         1,v1) + 3*G(1,v1) + 6*G(1,v1)*Pi^2 - 12*G(1,v1)*G(1 - v1,1,u1) + 8*G(
         1,0,v1) - 12*G(1,0,v1)*G(1 - v1,u1) + 12*G(1,0,1,v1) - 12*G(1,1,0,v1)
          )

       + N^-1*u1*[u1+v1]^-1 * (  - 8*zeta3 + 3/2*Pi^2 - 4*G(1 - v1, - v1,0,u1)
          - 3*G(1 - v1,u1) - 14/3*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,u1) + 8*G(1
          - v1,1,1 - v1,u1) + 4*G( - v1, - v1,0,u1) - 8/3*G( - v1,u1)*Pi^2 + 4
         *G( - v1,0,u1) + 4*G( - v1,0,0,u1) + G(0,1 - v1,u1) + 4*G(0, - v1,0,
         u1) - 2*G(0,u1) + 2/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) + G(0,u1)*G(1,
         v1) - 4*G(0,u1)*G(1,0,v1) + 5*G(0,v1) - 10/3*G(0,v1)*Pi^2 + 4*G(0,v1)
         *G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1)
          - 8*G(0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,v1)
         *G( - v1,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0, - v1,u1) + 5
         *G(0,v1)*G(1,u1) + 2*G(0,0,u1) + 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,v1) + 
         4*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G(0,
         u1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1)
          + 6*G(0,1,v1) - 8*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,0,v1) - 5*G(1,1
          - v1,u1) - 5*G(1,u1)*G(1,v1) - 3*G(1,v1) - 14/3*G(1,v1)*Pi^2 + 8*G(1
         ,v1)*G(1 - v1,1,u1) - 10*G(1,0,v1) + 12*G(1,0,v1)*G(1 - v1,u1) + 4*G(
         1,0,0,v1) - 8*G(1,0,1,v1) + 12*G(1,1,0,v1) )

       + N^-1*u1 * (  - 2*zeta3 - 4/3*Pi^2 + 1/3*G(1 - v1,u1)*Pi^2 + 2*G(1 - 
         v1,0,u1) - G(1 - v1,0,0,u1) + G(1 - v1,1,1 - v1,u1) - G( - v1,1 - v1,
         0,u1) + G( - v1, - v1,0,u1) + 1/3*G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1
         ,u1) - 2*G( - v1,0,u1) + G( - v1,0,0,u1) + 2*G(0,1 - v1,u1) - G(0,1
          - v1,0,u1) + G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 2*G(0,u1)*G(0,v1)
          + 2*G(0,u1)*G(1,v1) + G(0,u1)*G(1,0,v1) - 1/3*G(0,v1)*Pi^2 - 2*G(0,
         v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G(1 - v1,1,u1) + 
         G(0,v1)*G( - v1,1 - v1,u1) - G(0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G(
          - v1,u1) + G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0, - v1,u1) + 2*G(0,v1
         )*G(1,u1) - G(0,0,1 - v1,u1) + G(0,0,u1)*G(0,v1) - G(0,0,u1)*G(1,v1)
          + 2*G(0,0,v1) - G(0,0,v1)*G( - v1,u1) - G(0,0,v1)*G(0,u1) + G(0,0,1,
         v1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) - G(0,
         1,v1)*G(1 - v1,u1) + G(0,1,v1)*G( - v1,u1) - 2*G(1,1 - v1,u1) - 2*G(1
         ,u1)*G(1,v1) + 1/3*G(1,v1)*Pi^2 + G(1,v1)*G(1 - v1,1,u1) - G(1,v1)*G(
          - v1,0,u1) - 2*G(1,0,v1) + G(1,0,v1)*G( - v1,u1) - G(1,0,1,v1) )

       + N^-1*u1^2*[1-u1-v1]^-3 * (  - 2/3*Pi^2 + 16/45*Pi^4 - 4*G( - v1,1 - 
         v1, - v1,0,u1) - 4/3*G( - v1,1 - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,
         u1) + 8*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 
         8*G( - v1, - v1, - v1,0,u1) - 4/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1,
          - v1,0,1 - v1,u1) + 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3
          - 4*G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) - 4*G( - v1,0,
         u1) + 10/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 8*G( - v1,
         0,1,1 - v1,u1) + 8*G(0,1 - v1, - v1,0,u1) + 2*G(0,1 - v1,u1)*Pi^2 - 4
         *G(0,1 - v1,u1)*G(1,0,v1) - 8*G(0,1 - v1,1,1 - v1,u1) - 8*G(0,1 - v1,
         1,u1)*G(1,v1) - 4*G(0,u1)*G(0,v1) + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 2/3*
         G(0,u1)*G(1,v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1)
          - 16*G(0,v1)*zeta3 + 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 8*G(0,v1)*
         G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 8*G(0,v1)
         *G( - v1, - v1, - v1,u1) + 4*G(0,v1)*G( - v1,u1) - 14/3*G(0,v1)*G( - 
         v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1,0,1 - v1,u1) - 8*G(0,v1)*G( - v1,0,
          - v1,u1) + 8*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G( - v1,0,1,u1) - 8
         *G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1
         )*G(0,1 - v1,1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 8*G(0,0, - v1,u1)*
         G(0,v1) - 8*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 8*G(0,0,u1)*G(0,
         0,v1) - 4*G(0,0,u1)*G(0,1,v1) + 4*G(0,0,v1) - 14/3*G(0,0,v1)*Pi^2 + 4
         *G(0,0,v1)*G( - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1, - v1,u1) - 8*G(0
         ,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,0,v1)*G(0
         ,u1) + 4*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1)
          + 8*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,0,v1
         ) - 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G( - v1, - v1,u1) + 8*G(0,1,v1)*G(0,1 - v1,u1) + 4*G(0,1,0,v1)*G( - 
         v1,u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1,v1) + 8*G(0,1,1,0,v1) + 8*G(1,
         v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1
         )*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1,0,
         1,u1) + 4*G(1,0,v1) - 10/3*G(1,0,v1)*Pi^2 + 8*G(1,0,v1)*G( - v1,1 - 
         v1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 
         8*G(1,0,0,0,v1) - 8*G(1,0,1,v1)*G( - v1,u1) - 2/3*G(1,1,v1)*Pi^2 + 8*
         G(1,1,0,v1)*G( - v1,u1) + 8*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1) )

       + N^-1*u1^2*[1-u1-v1]^-2 * (  - 12*zeta3 + 5/6*Pi^2 - 2*G(1 - v1, - v1,
         0,u1) - G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,0,u1) + 8*G(1 - v1,1,1 - v1,
         u1) - 4*G( - v1,1 - v1,0,u1) + 6*G( - v1, - v1,0,u1) - 4*G( - v1,0,1
          - v1,u1) + G( - v1,0,u1) + 6*G( - v1,0,0,u1) - 4*G(0,1 - v1,0,u1) + 
         6*G(0, - v1,0,u1) - 4*G(0,u1) + 3*G(0,u1)*Pi^2 - 3*G(0,u1)*G(0,v1) + 
         2*G(0,u1)*G(1,0,v1) + 4*G(0,v1) - 3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1
         , - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,u1) + 4*
         G(0,v1)*G( - v1,1 - v1,u1) - 6*G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G(
          - v1,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 6*G(0,v1)*G(0, - v1,u1) + 8*G(
         0,v1)*G(1,u1) - 4*G(0,0,1 - v1,u1) + 4*G(0,0,u1) + 6*G(0,0,u1)*G(0,v1
         ) - 4*G(0,0,u1)*G(1,v1) - G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - 6*G(
         0,0,v1)*G( - v1,u1) - 6*G(0,0,v1)*G(0,u1) + 4*G(0,0,1,v1) + 8*G(0,1,1
          - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1) + 8*G(0,1,v1)
          - 8*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,0,v1)
          - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) - G(1,v1)*Pi^2 + 8*G(1,v1)*G(
         1 - v1,1,u1) - 4*G(1,v1)*G( - v1,0,u1) - 5*G(1,0,v1) + 6*G(1,0,v1)*G(
         1 - v1,u1) + 4*G(1,0,v1)*G( - v1,u1) + 2*G(1,0,0,v1) - 8*G(1,0,1,v1)
          + 6*G(1,1,0,v1) )

       + N^-1*u1^2*[1-u1-v1]^-1 * (  - 6*zeta3 + Pi^2 - G(1 - v1, - v1,0,u1)
          - 1/2*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 4*
         G(1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1,0,u1) + 3*G( - v1, - v1,0,u1
         ) - 2*G( - v1,0,1 - v1,u1) + 3*G( - v1,0,u1) + 3*G( - v1,0,0,u1) - 2*
         G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 3*G(0, - v1,0,u1) + 3/2*G(0,u1)
         *Pi^2 - 2*G(0,u1)*G(1,v1) + G(0,u1)*G(1,0,v1) - 3/2*G(0,v1)*Pi^2 + G(
         0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,
         0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) - 3*
         G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1
          - v1,u1) - 3*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,u1) - 2*G(0,0,1
          - v1,u1) + 3*G(0,0,u1) + 3*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1)
          - 3*G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) - 3*G(0,0,v1)*G( - v1,u1) - 3
         *G(0,0,v1)*G(0,u1) + 2*G(0,0,1,v1) + 4*G(0,1,1 - v1,u1) - 4*G(0,1,u1)
         *G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,
         u1) + 2*G(0,1,v1)*G( - v1,u1) + G(0,1,0,v1) - 2*G(1,1 - v1,u1) - 2*G(
         1,u1)*G(1,v1) - 1/2*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,
         v1)*G( - v1,0,u1) + 3*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,u1
         ) + G(1,0,0,v1) - 4*G(1,0,1,v1) + 3*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-4 * ( 3*G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,1,1 - v1,u1
         ) + 6*G(0,v1)*G(1 - v1,1,u1) - 6*G(0,v1)*G(0,1 - v1,u1) - 6*G(0,1,1
          - v1,u1) + 6*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) + 6*G(0,1,v1)*
         G(1 - v1,u1) + 3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,0,v1
         )*G(1 - v1,u1) + 6*G(1,0,1,v1) - 6*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-3 * ( 3*Pi^2 - 3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,1,
         1 - v1,u1) - 6*G(0,v1)*G(1 - v1,1,u1) + 6*G(0,v1)*G(0,1 - v1,u1) + 6*
         G(0,v1)*G(1,u1) + 6*G(0,1,1 - v1,u1) - 6*G(0,1,u1)*G(0,v1) + 6*G(0,1,
         u1)*G(1,v1) + 6*G(0,1,v1) - 6*G(0,1,v1)*G(1 - v1,u1) - 6*G(1,1 - v1,
         u1) - 6*G(1,u1)*G(1,v1) - 3*G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1)
          - 6*G(1,0,v1) + 6*G(1,0,v1)*G(1 - v1,u1) - 6*G(1,0,1,v1) + 6*G(1,1,0
         ,v1) )

       + N^-1*u1^2*[u1+v1]^-2 * ( 4*zeta3 - 3/2*Pi^2 + G(1 - v1, - v1,0,u1) + 
         5/6*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,0,u1) - 3*G(1 - v1,1,1 - v1,u1) + 
         G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,0,u1) + 1/3*G( - v1,u1)*Pi^2
          + G( - v1,0,1 - v1,u1) - 2*G( - v1,0,0,u1) + G(0,1 - v1,0,u1) - 2*G(
         0, - v1,0,u1) + 3*G(0,u1) - 5/6*G(0,u1)*Pi^2 - 3*G(0,v1) + 7/6*G(0,v1
         )*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) - G(0,
         v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1)*G(0,
         1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) + G(0,0,1 - 
         v1,u1) - 2*G(0,0,u1)*G(0,v1) + G(0,0,u1)*G(1,v1) - G(0,0,v1)*G(1 - v1
         ,u1) + 2*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G(0,u1) - G(0,0,1,v1) - 
         3*G(0,1,1 - v1,u1) + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) - 3*G(
         0,1,v1) + 3*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) - G(0,1,0,
         v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) + 5/6*G(1,v1)*Pi^2 - 3*G(1
         ,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,0,u1) + 3*G(1,0,v1) - 3*G(1,0,
         v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1) + 3*G(1,0,1,v1
         ) - 3*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-1 * (  - 4*zeta3 + Pi^2 - G(1 - v1, - v1,0,u1) - 5/
         6*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) - G(1 - v1,0,0,u1) + 3*G(1 - 
         v1,1,1 - v1,u1) - G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1) - 1/3*
         G( - v1,u1)*Pi^2 - G( - v1,0,1 - v1,u1) + 3*G( - v1,0,u1) + 2*G( - v1
         ,0,0,u1) - 2*G(0,1 - v1,u1) - G(0,1 - v1,0,u1) + 2*G(0, - v1,0,u1) + 
         5/6*G(0,u1)*Pi^2 - 2*G(0,u1)*G(1,v1) - 7/6*G(0,v1)*Pi^2 + G(0,v1)*G(1
          - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1 - v1,1,u1)
          + G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,
         v1)*G( - v1,u1) + 3*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0, - v1,u1)
          + 2*G(0,v1)*G(1,u1) - G(0,0,1 - v1,u1) + 3*G(0,0,u1) + 2*G(0,0,u1)*
         G(0,v1) - G(0,0,u1)*G(1,v1) - 3*G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) - 
         2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + G(0,0,1,v1) + 3*G(0,1
         ,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1)
          - 3*G(0,1,v1)*G(1 - v1,u1) + G(0,1,v1)*G( - v1,u1) + G(0,1,0,v1) - 2
         *G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 5/6*G(1,v1)*Pi^2 + 3*G(1,v1)*G(
         1 - v1,1,u1) - G(1,v1)*G( - v1,0,u1) + 3*G(1,0,v1)*G(1 - v1,u1) + G(1
         ,0,v1)*G( - v1,u1) + G(1,0,0,v1) - 3*G(1,0,1,v1) + 3*G(1,1,0,v1) )

       + Nf*[1-u1-v1]^-1 * (  - 4/3*G( - v1,u1)*Pi^2 - 10/9*G(0,v1)*Pi^2 + 4/3
         *G(0,v1)*G( - v1,0,u1) + 8/3*G(0,0,v1) - 8/3*G(0,0,v1)*G( - v1,u1) + 
         8/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,v1) - 4/3*G(0,1,0,v1) - 8/3*G(1,0,0
         ,v1) )

       + Nf*u1*[1-u1-v1]^-2 * (  - 8/3*G( - v1,u1)*Pi^2 - 20/9*G(0,v1)*Pi^2 + 
         8/3*G(0,v1)*G( - v1,0,u1) + 16/3*G(0,0,v1) - 16/3*G(0,0,v1)*G( - v1,
         u1) + 16/3*G(0,0,v1)*G(0,u1) - 8*G(0,0,0,v1) - 8/3*G(0,1,0,v1) - 16/3
         *G(1,0,0,v1) )

       + Nf*u1*[1-u1-v1]^-1 * (  - 8/3*Pi^2 + 8/3*G(0,u1)*G(0,v1) + 4/3*G(0,v1
         ) - 16/3*G(0,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 8/3*Pi^2 + 8/3*G(0,u1)*G(0,v1) + 4/3*G(0,v1)
          - 16/3*G(0,0,v1) )

       + Nf*u1^2*[1-u1-v1]^-3 * (  - 8/3*G( - v1,u1)*Pi^2 - 20/9*G(0,v1)*Pi^2
          + 8/3*G(0,v1)*G( - v1,0,u1) - 16/3*G(0,0,v1)*G( - v1,u1) + 16/3*G(0,
         0,v1)*G(0,u1) - 8*G(0,0,0,v1) - 8/3*G(0,1,0,v1) - 16/3*G(1,0,0,v1) )

       + Nf*u1^2*[1-u1-v1]^-2 * (  - 8/3*Pi^2 + 8/3*G(0,u1)*G(0,v1) - 16/3*G(0
         ,0,v1) )

       + Nf*u1^2*[1-u1-v1]^-1 * (  - 4/3*Pi^2 + 4/3*G(0,u1)*G(0,v1) - 8/3*G(0,
         0,v1) )

       + Nf*u1^2*[u1+v1]^-2 * ( 4/3*Pi^2 - 4/3*G(0,u1)*G(0,v1) + 8/3*G(0,0,v1)
          )

       + Nf*u1^2*[u1+v1]^-1 * (  - 4/3*Pi^2 + 4/3*G(0,u1)*G(0,v1) - 8/3*G(0,0,
         v1) )

       + N*u1^-2 * ( 9/2*G(0,v1)*G(1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 9/2*G(1,
         1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 9/2*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1,u1) - 9/
         2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 9/2*G(1 - v1,u1) - 17/2*G(0,v1)*G(1 - v1,u1) + 17/2*G(0,
         v1)*G(1,u1) - 17/2*G(1,1 - v1,u1) - 17/2*G(1,u1)*G(1,v1) + 9/2*G(1,v1
         ) )

       + N*u1^-1*v1 * (  - 9/2*G(1 - v1,u1) + 9/2*G(0,v1) - 9/2*G(1,v1) )

       + N*[1-u1-v1]^-3 * ( 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1) - 7/
         3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G( - v1,1 - 
         v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 2*G(0,v1)*G(1,0,u1) - 2*G(0,v1
         )*G(1,1,u1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0,1,v1)*G( - v1,u1) - 2*G(0,1
         ,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 + 2*G(1,v1)*G(
          - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 2*G(1,0,v1)*
         G( - v1,u1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-2 * (  - 4*G( - v1,1 - v1,0,u1) - 4*G( - v1, - v1,0,u1)
          + 14/3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1 - 
         v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1, - v1,u1)
          + 2*G(0,v1)*G(1,u1) + 4*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,1,u1) - 4*
         G(0,0,v1)*G(1,u1) + 4*G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G(1,u1) - 2
         *G(1,1 - v1,u1) - 4*G(1,1 - v1,0,u1) + 16/3*G(1,u1)*Pi^2 - 2*G(1,u1)*
         G(1,v1) - 4*G(1,v1)*G( - v1,0,u1) - 4*G(1,0,1 - v1,u1) - 4*G(1,0,u1)*
         G(1,v1) + 4*G(1,0,v1)*G( - v1,u1) - 4*G(1,1,1 - v1,u1) - 4*G(1,1,u1)*
         G(1,v1) )

       + N*[1-u1-v1]^-1 * (  - 3*zeta3 - 37/12*Pi^2 + 11/90*Pi^4 - 2*G(1 - v1,
          - v1,0,u1) + G(1 - v1,u1)*Pi^2 - 10*G(1 - v1,1,1 - v1,u1) + 2*G( - 
         v1,1 - v1, - v1,0,u1) - G( - v1,1 - v1,u1)*Pi^2 + 2/3*G( - v1,1 - v1,
         0,u1) - 2*G( - v1,1 - v1,0,0,u1) + 6*G( - v1,1 - v1,1,1 - v1,u1) - 2*
         G( - v1, - v1,1 - v1,0,u1) + 12*G( - v1, - v1, - v1,0,u1) + 2*G( - v1
         , - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) - 11/3*G( - v1, - v1,0
         ,u1) - 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 + 43/9*G( - v1,
         u1)*Pi^2 + 2/3*G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) - 4*G(
          - v1,0, - v1,0,u1) - 15/2*G( - v1,0,u1) + 5/3*G( - v1,0,u1)*Pi^2 - 2
         *G( - v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) + 6*G( - v1,0,1,1 - v1,u1
         ) + 2*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,1,1 - v1,u1) - 2*G(0,1
          - v1,1,u1)*G(1,v1) - 8*G(0, - v1, - v1,0,u1) + 4/3*G(0, - v1,u1)*
         Pi^2 + 2*G(0, - v1,0,u1) - 1/6*G(0,u1)*Pi^2 - 5/2*G(0,u1)*G(0,v1) + 5/
         3*G(0,u1)*G(0,v1)*Pi^2 + 1/3*G(0,u1)*G(1,v1)*Pi^2 - 5*G(0,u1)*G(1,0,
         v1) + 4*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*G(1,0,1,v1) - 18*G(0,v1) - 8*
         G(0,v1)*zeta3 + 76/9*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 6*
         G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 10*G(0,v1)*G(1 - v1
         ,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1,1
          - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,0,u1) - 6*G(0,v1)*G( - v1,1 - v1
         ,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1, - 
         v1, - v1,u1) + 11/3*G(0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - 
         v1,0,u1) + 15/2*G(0,v1)*G( - v1,u1) + 5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 
         6*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(0,v1)*G( - v1,0, - v1,u1) - 28/3
         *G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - v1,0,0,u1) - 6*G(0,v1)*G( - 
         v1,0,1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1) + 
         2*G(0,v1)*G(0,1 - v1,1,u1) + 8*G(0,v1)*G(0, - v1, - v1,u1) - 2*G(0,v1
         )*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) - 22*G(0,v1)*G(1,u1) - 14/
         3*G(0,v1)*G(1,0,u1) + 14/3*G(0,v1)*G(1,1,u1) - 1/3*G(0,0,u1)*Pi^2 + 5
         *G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,v1) - 2*G(0,0,u1)*G(0,1,v1) - 
         19/6*G(0,0,v1) + 5/3*G(0,0,v1)*Pi^2 + 6*G(0,0,v1)*G(1 - v1,u1) - 2*G(
         0,0,v1)*G( - v1,1 - v1,u1) - 12*G(0,0,v1)*G( - v1, - v1,u1) + 41/3*G(
         0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)*G(0,1
          - v1,u1) + 8*G(0,0,v1)*G(0, - v1,u1) - 34/3*G(0,0,v1)*G(0,u1) - 4*G(
         0,0,v1)*G(0,1,u1) - 14/3*G(0,0,v1)*G(1,u1) + 21*G(0,0,0,v1) - 12*G(0,
         0,0,v1)*G( - v1,u1) + 8*G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 2*G(
         0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,0,
         1,u1)*G(1,v1) - 4/3*G(0,0,1,v1) + 2*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0
         ,1,0,v1) + 10*G(0,1,1 - v1,u1) + 4/3*G(0,1,u1)*Pi^2 - 10*G(0,1,u1)*G(
         0,v1) + 4*G(0,1,u1)*G(0,1,v1) + 10*G(0,1,u1)*G(1,v1) - 16*G(0,1,v1)
          - G(0,1,v1)*Pi^2 + 10*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G( - v1,1
          - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - 2/3*G(0,1,v1)*G( - v1,u1)
          + 2*G(0,1,v1)*G(0,1 - v1,u1) - 6*G(0,1,v1)*G(0,u1) + 14/3*G(0,1,v1)*
         G(1,u1) + 10*G(0,1,0,v1) - 2*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,v1)*
         G(0,u1) - 2*G(0,1,0,0,v1) - 6*G(0,1,0,1,v1) - 4*G(0,1,1,1 - v1,u1) + 
         4*G(0,1,1,u1)*G(0,v1) - 4*G(0,1,1,u1)*G(1,v1) + 2*G(0,1,1,0,v1) + 22*
         G(1,1 - v1,u1) + 14/3*G(1,1 - v1,0,u1) - 28/9*G(1,u1)*Pi^2 + 22*G(1,
         u1)*G(1,v1) + 4*G(1,v1)*zeta3 + 1/6*G(1,v1)*Pi^2 - 10*G(1,v1)*G(1 - 
         v1,1,u1) + 6*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0
         ,u1) - G(1,v1)*G( - v1,u1)*Pi^2 + 2/3*G(1,v1)*G( - v1,0,u1) - 2*G(1,
         v1)*G( - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,u1) + 14/3*G(1,0,1 - v1,
         u1) + 14/3*G(1,0,u1)*G(1,v1) + 5/2*G(1,0,v1) - G(1,0,v1)*Pi^2 + 4*G(1
         ,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G(
          - v1, - v1,u1) - 2/3*G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G( - v1,0,
         u1) + 34/3*G(1,0,0,v1) - 2*G(1,0,0,v1)*G( - v1,u1) - 4*G(1,0,0,1,v1)
          + 6*G(1,0,1,v1) - 6*G(1,0,1,v1)*G( - v1,u1) - 8*G(1,0,1,0,v1) - 14/3
         *G(1,1,1 - v1,u1) - 14/3*G(1,1,u1)*G(1,v1) - 1/3*G(1,1,v1)*Pi^2 + 5*
         G(1,1,0,v1) + 2*G(1,1,0,v1)*G( - v1,u1) - 4*G(1,1,0,0,v1) - 2*G(1,1,0
         ,1,v1) )

       + N*[1-v1]^-1 * ( 16/3*G(0,0,v1)*G(1 - v1,u1) - 16/3*G(0,0,v1)*G(0,u1)
          + 16/3*G(0,0,1,v1) + 16/3*G(0,1,0,v1) + 16/3*G(1,0,0,v1) )

       + N*[u1+v1]^-2 * ( 9/2*G(1 - v1,u1)*Pi^2 - 9*G(1 - v1,1,1 - v1,u1) - 45/
         2*G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1 - v1,1,u1) - 9*G(0,v1)*G(0,1
          - v1,u1) + 45/2*G(0,v1)*G(1,u1) - 9*G(0,1,1 - v1,u1) + 9*G(0,1,u1)*
         G(0,v1) - 9*G(0,1,u1)*G(1,v1) + 9*G(0,1,v1)*G(1 - v1,u1) - 45/2*G(1,1
          - v1,u1) - 45/2*G(1,u1)*G(1,v1) + 9/2*G(1,v1)*Pi^2 - 9*G(1,v1)*G(1
          - v1,1,u1) - 9*G(1,0,v1)*G(1 - v1,u1) + 9*G(1,0,1,v1) - 9*G(1,1,0,v1
         ) )

       + N*[u1+v1]^-1 * ( 9/2*Pi^2 - 9*G(1 - v1,u1) - 11/2*G(1 - v1,u1)*Pi^2
          + 11*G(1 - v1,1,1 - v1,u1) + 61/2*G(0,v1)*G(1 - v1,u1) - 11*G(0,v1)*
         G(1 - v1,1,u1) + 11*G(0,v1)*G(0,1 - v1,u1) - 43/2*G(0,v1)*G(1,u1) + 
         11*G(0,1,1 - v1,u1) - 11*G(0,1,u1)*G(0,v1) + 11*G(0,1,u1)*G(1,v1) + 9
         *G(0,1,v1) - 11*G(0,1,v1)*G(1 - v1,u1) + 43/2*G(1,1 - v1,u1) + 43/2*
         G(1,u1)*G(1,v1) - 9*G(1,v1) - 11/2*G(1,v1)*Pi^2 + 11*G(1,v1)*G(1 - v1
         ,1,u1) - 9*G(1,0,v1) + 11*G(1,0,v1)*G(1 - v1,u1) - 11*G(1,0,1,v1) + 
         11*G(1,1,0,v1) )

       + N * ( 7*Pi^2 + 2*G(1 - v1, - v1,0,u1) - 27/2*G(1 - v1,u1) - 1/9*G(1
          - v1,u1)*Pi^2 - 23/2*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 14/3*G(1
          - v1,1,1 - v1,u1) - 14/3*G( - v1,1 - v1,0,u1) + 8/3*G( - v1, - v1,0,
         u1) + 29/9*G( - v1,u1)*Pi^2 - 14/3*G( - v1,0,1 - v1,u1) + 19/2*G( - 
         v1,0,u1) + 2*G( - v1,0,0,u1) - 23/2*G(0,1 - v1,u1) - 2*G(0,1 - v1,0,
         u1) + 2*G(0, - v1,0,u1) + 9/2*G(0,u1) + 4/3*G(0,u1)*Pi^2 + 19/2*G(0,
         u1)*G(0,v1) - 23/2*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) + 9*G(0,v1)
          - 2/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 19/2*G(0,v1)*G(1
          - v1,u1) + 20/3*G(0,v1)*G(1 - v1,0,u1) - 14/3*G(0,v1)*G(1 - v1,1,u1)
          + 14/3*G(0,v1)*G( - v1,1 - v1,u1) - 8/3*G(0,v1)*G( - v1, - v1,u1) - 
         19/2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0,1
          - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 19/2*G(0,v1)*G(1,u1) - 2*G(0,0,
         1 - v1,u1) + 2*G(0,0,u1) + 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1)
          - 19/2*G(0,0,v1) - 20/3*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1
         ,u1) - 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,v1) + 2*G(0,1,1 - v1,u1) - 2*
         G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) - 14/3*G(0,1,v1)*G(1 - v1,u1)
          + 14/3*G(0,1,v1)*G( - v1,u1) + 19/2*G(1,1 - v1,u1) + 19/2*G(1,u1)*G(
         1,v1) - 27/2*G(1,v1) + 2/3*G(1,v1)*Pi^2 + 14/3*G(1,v1)*G(1 - v1,1,u1)
          - 14/3*G(1,v1)*G( - v1,0,u1) + 23/2*G(1,0,v1) + 14/3*G(1,0,v1)*G( - 
         v1,u1) - 2*G(1,0,0,v1) )

       + N*v1 * (  - 5/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/9*G(1 - v1,u1)*Pi^2
          + 5/2*G(1 - v1,0,u1) + 2*G(1 - v1,0,0,u1) - 10/3*G(1 - v1,1,1 - v1,
         u1) + 10/3*G( - v1,1 - v1,0,u1) - 4/3*G( - v1, - v1,0,u1) - 19/9*G(
          - v1,u1)*Pi^2 + 10/3*G( - v1,0,1 - v1,u1) - 5/2*G( - v1,0,u1) - 2*G(
          - v1,0,0,u1) + 5/2*G(0,1 - v1,u1) + 2*G(0,1 - v1,0,u1) - 2*G(0, - v1
         ,0,u1) - 4/3*G(0,u1)*Pi^2 - 5/2*G(0,u1)*G(0,v1) + 5/2*G(0,u1)*G(1,v1)
          - 2*G(0,u1)*G(1,0,v1) + 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,
         u1) + 1/6*G(0,v1)*G(1 - v1,u1) - 16/3*G(0,v1)*G(1 - v1,0,u1) + 10/3*
         G(0,v1)*G(1 - v1,1,u1) - 10/3*G(0,v1)*G( - v1,1 - v1,u1) + 4/3*G(0,v1
         )*G( - v1, - v1,u1) + 5/2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,
         u1) - 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 1/6*G(0,v1
         )*G(1,u1) + 2*G(0,0,1 - v1,u1) - 2*G(0,0,u1)*G(0,v1) + 2*G(0,0,u1)*G(
         1,v1) + 5/2*G(0,0,v1) + 16/3*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(
          - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1)
          + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 10/3*G(0,1,v1)*G(1 - 
         v1,u1) - 10/3*G(0,1,v1)*G( - v1,u1) + 1/6*G(1,1 - v1,u1) + 1/6*G(1,u1
         )*G(1,v1) - 2/3*G(1,v1)*Pi^2 - 10/3*G(1,v1)*G(1 - v1,1,u1) + 10/3*G(1
         ,v1)*G( - v1,0,u1) - 5/2*G(1,0,v1) - 10/3*G(1,0,v1)*G( - v1,u1) + 2*
         G(1,0,0,v1) )

       + N*v1^2 * (  - 4/9*G(1 - v1,u1)*Pi^2 + 8/3*G(1 - v1,1,1 - v1,u1) - 8/3
         *G( - v1,1 - v1,0,u1) + 8/3*G( - v1, - v1,0,u1) + 20/9*G( - v1,u1)*
         Pi^2 - 8/3*G( - v1,0,1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 8/3*G(
         0,v1)*G(1 - v1,1,u1) + 8/3*G(0,v1)*G( - v1,1 - v1,u1) - 8/3*G(0,v1)*
         G( - v1, - v1,u1) - 8/3*G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,1,v1)*G(1 - 
         v1,u1) + 8/3*G(0,1,v1)*G( - v1,u1) + 8/3*G(1,v1)*G(1 - v1,1,u1) - 8/3
         *G(1,v1)*G( - v1,0,u1) + 8/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*[1-u1-v1]^-3 * (  - 1/3*Pi^2 - 8*G( - v1,1 - v1,0,u1) - 8*G( - 
         v1, - v1,0,u1) + 28/3*G( - v1,u1)*Pi^2 - 8*G( - v1,0,1 - v1,u1) - 2*
         G( - v1,0,u1) - 2*G(0,u1)*G(0,v1) + 8*G(0,v1)*G( - v1,1 - v1,u1) + 8*
         G(0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 8*G(0,v1)*G(1,0,
         u1) + 8*G(0,v1)*G(1,1,u1) + 2*G(0,0,v1) - 8*G(0,0,v1)*G(1,u1) + 8*G(0
         ,1,v1)*G( - v1,u1) + 8*G(0,1,v1)*G(1,u1) - 8*G(1,1 - v1,0,u1) + 32/3*
         G(1,u1)*Pi^2 - 8*G(1,v1)*G( - v1,0,u1) - 8*G(1,0,1 - v1,u1) - 8*G(1,0
         ,u1)*G(1,v1) + 2*G(1,0,v1) + 8*G(1,0,v1)*G( - v1,u1) - 8*G(1,1,1 - v1
         ,u1) - 8*G(1,1,u1)*G(1,v1) )

       + N*u1*[1-u1-v1]^-2 * (  - 2*zeta3 - 47/6*Pi^2 - 11/9*Pi^4 - 4*G(1 - v1
         , - v1,0,u1) + 14/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) - 36*G(1 - 
         v1,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) - 14*G( - v1,1 - v1,u1
         )*Pi^2 - 8/3*G( - v1,1 - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 36*G(
          - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1
         , - v1, - v1,0,u1) + 4*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1
          - v1,u1) + 2/3*G( - v1, - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G(
          - v1,u1)*zeta3 + 92/9*G( - v1,u1)*Pi^2 - 8/3*G( - v1,0,1 - v1,u1) - 
         4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0, - v1,0,u1) - 37*G( - v1,0,u1)
          + 10/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 14*G( - v1,0,
         0,u1) + 36*G( - v1,0,1,1 - v1,u1) - 2*G(0,1 - v1,u1) + 4*G(0,1 - v1,
         u1)*Pi^2 + 4*G(0,1 - v1,u1)*G(1,0,v1) - 28*G(0,1 - v1,1,1 - v1,u1) - 
         28*G(0,1 - v1,1,u1)*G(1,v1) - 16*G(0, - v1, - v1,0,u1) + 8/3*G(0, - 
         v1,u1)*Pi^2 + 4*G(0, - v1,0,u1) - G(0,u1)*Pi^2 - 19*G(0,u1)*G(0,v1)
          + 10/3*G(0,u1)*G(0,v1)*Pi^2 - 2*G(0,u1)*G(1,v1) + 2/3*G(0,u1)*G(1,v1
         )*Pi^2 - 14*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1
         ,0,1,v1) - 20*G(0,v1) - 16*G(0,v1)*zeta3 + 200/9*G(0,v1)*Pi^2 + 4*G(0
         ,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1
         ,0,u1) + 36*G(0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) + 8/3*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,0,u1)
          - 36*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,
         u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 2/3*G(0,v1)*G( - v1, - v1,
         u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 37*G(0,v1)*G( - v1,u1) + 10/3*
         G(0,v1)*G( - v1,u1)*Pi^2 + 36*G(0,v1)*G( - v1,0,1 - v1,u1) + 8*G(0,v1
         )*G( - v1,0, - v1,u1) - 56/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G( - 
         v1,0,0,u1) - 36*G(0,v1)*G( - v1,0,1,u1) + 16*G(0,v1)*G(0,1 - v1,u1)
          - 4*G(0,v1)*G(0,1 - v1,0,u1) + 28*G(0,v1)*G(0,1 - v1,1,u1) + 16*G(0,
         v1)*G(0, - v1, - v1,u1) - 4*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(0, - 
         v1,0,u1) - 42*G(0,v1)*G(1,u1) - 40/3*G(0,v1)*G(1,0,u1) + 16/3*G(0,v1)
         *G(1,1,u1) + 24*G(0,0,1 - v1,u1)*G(0,v1) - 2/3*G(0,0,u1)*Pi^2 + 14*G(
         0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) + 15*
         G(0,0,v1) + 10/3*G(0,0,v1)*Pi^2 + 12*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0
         ,v1)*G( - v1,1 - v1,u1) - 24*G(0,0,v1)*G( - v1, - v1,u1) + 70/3*G(0,0
         ,v1)*G( - v1,u1) + 16*G(0,0,v1)*G( - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - 
         v1,u1) + 16*G(0,0,v1)*G(0, - v1,u1) - 68/3*G(0,0,v1)*G(0,u1) - 8*G(0,
         0,v1)*G(0,1,u1) - 16/3*G(0,0,v1)*G(1,u1) + 38*G(0,0,0,v1) - 24*G(0,0,
         0,v1)*G( - v1,u1) + 16*G(0,0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 4*G(0
         ,0,0,1,v1) + 28*G(0,0,1,1 - v1,u1) - 28*G(0,0,1,u1)*G(0,v1) + 28*G(0,
         0,1,u1)*G(1,v1) + 16/3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(
         0,0,1,0,v1) + 36*G(0,1,1 - v1,u1) + 8/3*G(0,1,u1)*Pi^2 - 36*G(0,1,u1)
         *G(0,v1) + 8*G(0,1,u1)*G(0,1,v1) + 36*G(0,1,u1)*G(1,v1) - 40*G(0,1,v1
         ) - 14*G(0,1,v1)*Pi^2 + 36*G(0,1,v1)*G(1 - v1,u1) - 36*G(0,1,v1)*G(
          - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1) + 8/3*G(0,1,v1)*G(
          - v1,u1) + 28*G(0,1,v1)*G(0,1 - v1,u1) - 20*G(0,1,v1)*G(0,u1) + 16/3
         *G(0,1,v1)*G(1,u1) + 28*G(0,1,0,v1) - 4*G(0,1,0,v1)*G( - v1,u1) + 8*
         G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,0,v1) - 36*G(0,1,0,1,v1) - 8*G(0,1,1,
         1 - v1,u1) + 8*G(0,1,1,u1)*G(0,v1) - 8*G(0,1,1,u1)*G(1,v1) + 28*G(0,1
         ,1,0,v1) + 42*G(1,1 - v1,u1) + 40/3*G(1,1 - v1,0,u1) - 104/9*G(1,u1)*
         Pi^2 + 42*G(1,u1)*G(1,v1) + 8*G(1,v1)*zeta3 + G(1,v1)*Pi^2 - 36*G(1,
         v1)*G(1 - v1,1,u1) + 36*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G(
          - v1, - v1,0,u1) - 14*G(1,v1)*G( - v1,u1)*Pi^2 - 8/3*G(1,v1)*G( - v1
         ,0,u1) - 4*G(1,v1)*G( - v1,0,0,u1) + 36*G(1,v1)*G( - v1,0,1,u1) + 40/
         3*G(1,0,1 - v1,u1) + 40/3*G(1,0,u1)*G(1,v1) + 21*G(1,0,v1) - 2*G(1,0,
         v1)*Pi^2 + 8*G(1,0,v1)*G(1 - v1,u1) + 28*G(1,0,v1)*G( - v1,1 - v1,u1)
          + 4*G(1,0,v1)*G( - v1, - v1,u1) + 8/3*G(1,0,v1)*G( - v1,u1) + 8*G(1,
         0,v1)*G( - v1,0,u1) + 68/3*G(1,0,0,v1) - 4*G(1,0,0,v1)*G( - v1,u1) - 
         8*G(1,0,0,1,v1) + 20*G(1,0,1,v1) - 36*G(1,0,1,v1)*G( - v1,u1) - 16*G(
         1,0,1,0,v1) - 16/3*G(1,1,1 - v1,u1) - 16/3*G(1,1,u1)*G(1,v1) - 2/3*G(
         1,1,v1)*Pi^2 + 14*G(1,1,0,v1) + 28*G(1,1,0,v1)*G( - v1,u1) - 8*G(1,1,
         0,0,v1) - 4*G(1,1,0,1,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 8*zeta3 + 307/9*Pi^2 + 8*G(1 - v1, - v1,0,u1
         ) - 20*G(1 - v1,u1) - 40/3*G(1 - v1,u1)*Pi^2 - 16*G(1 - v1,0,u1) - 4*
         G(1 - v1,0,0,u1) + 36*G(1 - v1,1,1 - v1,u1) - 8*G( - v1,1 - v1,0,u1)
          + 24*G( - v1, - v1,0,u1) + 6*G( - v1,u1)*Pi^2 - 8*G( - v1,0,1 - v1,
         u1) + 38/3*G( - v1,0,u1) - 4*G( - v1,0,0,u1) - 16*G(0,1 - v1,u1) - 4*
         G(0,1 - v1,0,u1) - 18*G(0,u1) + 8/3*G(0,u1)*Pi^2 - 34/3*G(0,u1)*G(0,
         v1) - 16*G(0,u1)*G(1,v1) + 16*G(0,u1)*G(1,0,v1) + 32*G(0,v1) - 4/3*G(
         0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1, - v1,u1) + 110/3*G(0,v1)*G(1 - v1,u1
         ) + 12*G(0,v1)*G(1 - v1,0,u1) - 36*G(0,v1)*G(1 - v1,1,u1) + 8*G(0,v1)
         *G( - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1,u1) - 38/3*G(0,v1)*G(
          - v1,u1) + 12*G(0,v1)*G( - v1,0,u1) + 40*G(0,v1)*G(0,1 - v1,u1) + 20/
         3*G(0,v1)*G(1,u1) + 8*G(0,v1)*G(1,0,u1) - 8*G(0,v1)*G(1,1,u1) - 4*G(0
         ,0,1 - v1,u1) + 18*G(0,0,u1) - 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,
         v1) + 8/3*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) - 20*G(0,0,v1)*G( - v1
         ,u1) - 4*G(0,0,v1)*G(0,u1) + 8*G(0,0,v1)*G(1,u1) - 20*G(0,0,0,v1) + 
         16*G(0,0,1,v1) + 36*G(0,1,1 - v1,u1) - 36*G(0,1,u1)*G(0,v1) + 36*G(0,
         1,u1)*G(1,v1) + 130/3*G(0,1,v1) - 36*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1
         ,v1)*G( - v1,u1) + 4*G(0,1,v1)*G(0,u1) - 8*G(0,1,v1)*G(1,u1) + 8*G(0,
         1,0,v1) - 20/3*G(1,1 - v1,u1) - 8*G(1,1 - v1,0,u1) + 16/3*G(1,u1)*
         Pi^2 - 20/3*G(1,u1)*G(1,v1) - 20*G(1,v1) - 34/3*G(1,v1)*Pi^2 + 36*G(1
         ,v1)*G(1 - v1,1,u1) - 8*G(1,v1)*G( - v1,0,u1) - 8*G(1,0,1 - v1,u1) - 
         8*G(1,0,u1)*G(1,v1) - 28/3*G(1,0,v1) + 24*G(1,0,v1)*G(1 - v1,u1) + 8*
         G(1,0,v1)*G( - v1,u1) + 4*G(1,0,0,v1) - 40*G(1,0,1,v1) + 8*G(1,1,1 - 
         v1,u1) + 8*G(1,1,u1)*G(1,v1) + 8*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-3 * (  - 18*G(1 - v1,u1)*Pi^2 + 36*G(1 - v1,1,1 - v1,u1
         ) + 27*G(0,v1)*G(1 - v1,u1) - 36*G(0,v1)*G(1 - v1,1,u1) + 36*G(0,v1)*
         G(0,1 - v1,u1) - 27*G(0,v1)*G(1,u1) + 36*G(0,1,1 - v1,u1) - 36*G(0,1,
         u1)*G(0,v1) + 36*G(0,1,u1)*G(1,v1) - 36*G(0,1,v1)*G(1 - v1,u1) + 27*
         G(1,1 - v1,u1) + 27*G(1,u1)*G(1,v1) - 18*G(1,v1)*Pi^2 + 36*G(1,v1)*G(
         1 - v1,1,u1) + 36*G(1,0,v1)*G(1 - v1,u1) - 36*G(1,0,1,v1) + 36*G(1,1,
         0,v1) )

       + N*u1*[u1+v1]^-2 * (  - 18*Pi^2 + 27/2*G(1 - v1,u1) + 25*G(1 - v1,u1)*
         Pi^2 - 50*G(1 - v1,1,1 - v1,u1) - 39*G(0,v1)*G(1 - v1,u1) + 50*G(0,v1
         )*G(1 - v1,1,u1) - 50*G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(1,u1) - 50
         *G(0,1,1 - v1,u1) + 50*G(0,1,u1)*G(0,v1) - 50*G(0,1,u1)*G(1,v1) - 36*
         G(0,1,v1) + 50*G(0,1,v1)*G(1 - v1,u1) - 3*G(1,1 - v1,u1) - 3*G(1,u1)*
         G(1,v1) + 27/2*G(1,v1) + 25*G(1,v1)*Pi^2 - 50*G(1,v1)*G(1 - v1,1,u1)
          + 36*G(1,0,v1) - 50*G(1,0,v1)*G(1 - v1,u1) + 50*G(1,0,1,v1) - 50*G(1
         ,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 8*zeta3 + 30*Pi^2 + 4*G(1 - v1, - v1,0,u1) - 
         27/2*G(1 - v1,u1) - 14*G(1 - v1,u1)*Pi^2 - 8*G(1 - v1,0,u1) + 32*G(1
          - v1,1,1 - v1,u1) - 4*G( - v1,1 - v1,0,u1) + 24*G( - v1, - v1,0,u1)
          + 4*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,u1) - 8*
         G( - v1,0,0,u1) - 8*G(0,1 - v1,u1) - 12*G(0, - v1,0,u1) - 9*G(0,u1)
          - 44/3*G(0,u1)*G(0,v1) - 8*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) + 
         91/6*G(0,v1) + 20/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,u1) + 26*
         G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 32*G(0,v1)*G(1 - v1
         ,1,u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1,u1)
          - 4*G(0,v1)*G( - v1,u1) + 16*G(0,v1)*G( - v1,0,u1) + 28*G(0,v1)*G(0,
         1 - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) + 12*G(0,v1)*G(1,u1) + 14*G(0,0
         ,u1) - 8*G(0,0,u1)*G(0,v1) + 46/3*G(0,0,v1) - 24*G(0,0,v1)*G( - v1,u1
         ) + 16*G(0,0,v1)*G(0,u1) - 24*G(0,0,0,v1) + 8*G(0,0,1,v1) + 32*G(0,1,
         1 - v1,u1) - 32*G(0,1,u1)*G(0,v1) + 32*G(0,1,u1)*G(1,v1) + 38*G(0,1,
         v1) - 32*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) - 4*G(0,1,
         v1)*G(0,u1) - 12*G(1,1 - v1,u1) - 12*G(1,u1)*G(1,v1) - 27/2*G(1,v1)
          - 14*G(1,v1)*Pi^2 + 32*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G( - v1,0,
         u1) - 22*G(1,0,v1) + 24*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - v1,
         u1) - 32*G(1,0,1,v1) + 24*G(1,1,0,v1) )

       + N*u1 * (  - 7/3*Pi^2 + 2*G(1 - v1, - v1,0,u1) + 4/3*G(1 - v1,u1) + 1/
         3*G(1 - v1,u1)*Pi^2 + 25/6*G(1 - v1,0,u1) - 2*G(1 - v1,0,0,u1) + 2*G(
         1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1,0,u1) + G( - v1,u1)*Pi^2 - 2*
         G( - v1,0,1 - v1,u1) - 25/6*G( - v1,0,u1) + 2*G( - v1,0,0,u1) + 25/6*
         G(0,1 - v1,u1) - 2*G(0,1 - v1,0,u1) + 2*G(0, - v1,0,u1) + 4/3*G(0,u1)
         *Pi^2 - 41/6*G(0,u1)*G(0,v1) + 25/6*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0
         ,v1) - 4/3*G(0,v1) - 2/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1)
          - 25/6*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*
         G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) + 25/6*G(0,v1)*G( - v1,
         u1) - 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*
         G(0, - v1,u1) + 41/6*G(0,v1)*G(1,u1) - 2*G(0,0,1 - v1,u1) + 2*G(0,0,
         u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1) + 41/6*G(0,0,v1) - 4*G(0,0,v1)*G(1
          - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0
         ,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1)
          + 8/3*G(0,1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1)
          - 41/6*G(1,1 - v1,u1) - 41/6*G(1,u1)*G(1,v1) + 4/3*G(1,v1) + 2/3*G(1
         ,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) - 25/6
         *G(1,0,v1) + 2*G(1,0,v1)*G( - v1,u1) - 2*G(1,0,0,v1) )

       + N*u1*v1 * (  - 16/9*Pi^2 + 8/3*G(1 - v1,0,u1) - 8/3*G( - v1,0,u1) + 8/
         3*G(0,1 - v1,u1) - 8/3*G(0,u1)*G(0,v1) + 8/3*G(0,u1)*G(1,v1) - 8/3*G(
         0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G( - v1,u1) + 8/3*G(0,v1)*G(1,u1) + 
         8/3*G(0,0,v1) - 8/3*G(1,1 - v1,u1) - 8/3*G(1,u1)*G(1,v1) - 8/3*G(1,0,
         v1) )

       + N*u1^2*[1-u1-v1]^-3 * (  - 6*zeta3 - 10/3*Pi^2 - 77/45*Pi^4 + 4*G( - 
         v1,1 - v1, - v1,0,u1) - 18*G( - v1,1 - v1,u1)*Pi^2 + 26/3*G( - v1,1
          - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 44*G( - v1,1 - v1,1,1 - v1,
         u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0,u1) + 4
         *G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 28/3*G( - v1
         , - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 - 14/9*
         G( - v1,u1)*Pi^2 + 26/3*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,
         u1) - 8*G( - v1,0, - v1,0,u1) - 20*G( - v1,0,u1) + 10/3*G( - v1,0,u1)
         *Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 12*G( - v1,0,0,u1) + 44*G( - v1,0,
         1,1 - v1,u1) + 16/3*G(0,1 - v1,u1)*Pi^2 + 4*G(0,1 - v1,u1)*G(1,0,v1)
          - 36*G(0,1 - v1,1,1 - v1,u1) - 36*G(0,1 - v1,1,u1)*G(1,v1) - 16*G(0,
          - v1, - v1,0,u1) + 8/3*G(0, - v1,u1)*Pi^2 + G(0,u1)*Pi^2 - 20*G(0,u1
         )*G(0,v1) + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*Pi^2 - 12
         *G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) - 
         16*G(0,v1)*zeta3 + 92/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G( - v1,1 - v1, - v1
         ,u1) - 26/3*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,0,
         u1) - 44*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - 
         v1,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 28/3*G(0,v1)*G( - v1,
          - v1,u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 20*G(0,v1)*G( - v1,u1)
          + 10/3*G(0,v1)*G( - v1,u1)*Pi^2 + 44*G(0,v1)*G( - v1,0,1 - v1,u1) + 
         8*G(0,v1)*G( - v1,0, - v1,u1) - 44/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1
         )*G( - v1,0,0,u1) - 44*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1
         ,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 36*G(0,v1)*G(0,1 - v1,1,u1) + 16*
         G(0,v1)*G(0, - v1, - v1,u1) - 8*G(0,v1)*G(0, - v1,0,u1) - 44/3*G(0,v1
         )*G(1,0,u1) + 8/3*G(0,v1)*G(1,1,u1) + 32*G(0,0,1 - v1,u1)*G(0,v1) - 2/
         3*G(0,0,u1)*Pi^2 + 12*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 20*G(0,0,v1) + 10/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1
         )*G( - v1,1 - v1,u1) - 24*G(0,0,v1)*G( - v1, - v1,u1) + 52/3*G(0,0,v1
         )*G( - v1,u1) + 16*G(0,0,v1)*G( - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,
         u1) + 16*G(0,0,v1)*G(0, - v1,u1) - 12*G(0,0,v1)*G(0,u1) - 8*G(0,0,v1)
         *G(0,1,u1) - 8/3*G(0,0,v1)*G(1,u1) + 32*G(0,0,0,v1) - 24*G(0,0,0,v1)*
         G( - v1,u1) + 16*G(0,0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 4*G(0,0,0,1
         ,v1) + 36*G(0,0,1,1 - v1,u1) - 36*G(0,0,1,u1)*G(0,v1) + 36*G(0,0,1,u1
         )*G(1,v1) - 34/3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,
         0,v1) + 8/3*G(0,1,u1)*Pi^2 + 8*G(0,1,u1)*G(0,1,v1) - 18*G(0,1,v1)*
         Pi^2 - 44*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1
         ) - 26/3*G(0,1,v1)*G( - v1,u1) + 36*G(0,1,v1)*G(0,1 - v1,u1) - 6*G(0,
         1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 10/3*G(0,1,0,v1) - 4*G(0,1,0,
         v1)*G( - v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,0,v1) - 44*G(0,1,
         0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,u1)*G(0,v1) - 8*G(0,1,1,u1
         )*G(1,v1) + 36*G(0,1,1,0,v1) + 44/3*G(1,1 - v1,0,u1) - 124/9*G(1,u1)*
         Pi^2 + 8*G(1,v1)*zeta3 - G(1,v1)*Pi^2 + 44*G(1,v1)*G( - v1,1 - v1,1,
         u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 18*G(1,v1)*G( - v1,u1)*Pi^2 + 
         26/3*G(1,v1)*G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,0,u1) + 44*G(1,v1)*
         G( - v1,0,1,u1) + 44/3*G(1,0,1 - v1,u1) + 44/3*G(1,0,u1)*G(1,v1) + 20
         *G(1,0,v1) - 2*G(1,0,v1)*Pi^2 + 36*G(1,0,v1)*G( - v1,1 - v1,u1) + 4*
         G(1,0,v1)*G( - v1, - v1,u1) - 26/3*G(1,0,v1)*G( - v1,u1) + 8*G(1,0,v1
         )*G( - v1,0,u1) + 12*G(1,0,0,v1) - 4*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,
         0,0,1,v1) + 6*G(1,0,1,v1) - 44*G(1,0,1,v1)*G( - v1,u1) - 16*G(1,0,1,0
         ,v1) - 8/3*G(1,1,1 - v1,u1) - 8/3*G(1,1,u1)*G(1,v1) - 2/3*G(1,1,v1)*
         Pi^2 + 12*G(1,1,0,v1) + 36*G(1,1,0,v1)*G( - v1,u1) - 8*G(1,1,0,0,v1)
          - 4*G(1,1,0,1,v1) )

       + N*u1^2*[1-u1-v1]^-2 * (  - 8*zeta3 + 403/18*Pi^2 + 8*G(1 - v1, - v1,0
         ,u1) - 52/3*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,0,u1) + 44*G(1 - v1,1,1
          - v1,u1) - 8*G( - v1,1 - v1,0,u1) + 24*G( - v1, - v1,0,u1) + 6*G( - 
         v1,u1)*Pi^2 - 8*G( - v1,0,1 - v1,u1) + 67/3*G( - v1,0,u1) - 4*G( - v1
         ,0,0,u1) - 4*G(0,1 - v1,0,u1) + 12*G(0, - v1,0,u1) - 20*G(0,u1) + 8/3
         *G(0,u1)*Pi^2 - 13*G(0,u1)*G(0,v1) + 28*G(0,u1)*G(1,0,v1) + 64/3*G(0,
         v1) - 34/3*G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,v1)
         *G(1 - v1,u1) + 12*G(0,v1)*G(1 - v1,0,u1) - 44*G(0,v1)*G(1 - v1,1,u1)
          + 8*G(0,v1)*G( - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1,u1) - 67/3
         *G(0,v1)*G( - v1,u1) + 12*G(0,v1)*G( - v1,0,u1) + 60*G(0,v1)*G(0,1 - 
         v1,u1) - 12*G(0,v1)*G(0, - v1,u1) + 106/3*G(0,v1)*G(1,u1) + 20*G(0,v1
         )*G(1,0,u1) - 20*G(0,v1)*G(1,1,u1) - 4*G(0,0,1 - v1,u1) + 16*G(0,0,u1
         ) - 4*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(1,v1) - 3*G(0,0,v1) - 8*G(0,0
         ,v1)*G(1 - v1,u1) - 20*G(0,0,v1)*G( - v1,u1) - 28*G(0,0,v1)*G(0,u1)
          + 20*G(0,0,v1)*G(1,u1) - 20*G(0,0,0,v1) + 28*G(0,0,1,v1) + 44*G(0,1,
         1 - v1,u1) - 44*G(0,1,u1)*G(0,v1) + 44*G(0,1,u1)*G(1,v1) + 128/3*G(0,
         1,v1) - 44*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1,v1)*G( - v1,u1) + 16*G(0,
         1,v1)*G(0,u1) - 20*G(0,1,v1)*G(1,u1) + 20*G(0,1,0,v1) - 106/3*G(1,1
          - v1,u1) - 20*G(1,1 - v1,0,u1) + 40/3*G(1,u1)*Pi^2 - 106/3*G(1,u1)*
         G(1,v1) - 40/3*G(1,v1)*Pi^2 + 44*G(1,v1)*G(1 - v1,1,u1) - 8*G(1,v1)*
         G( - v1,0,u1) - 20*G(1,0,1 - v1,u1) - 20*G(1,0,u1)*G(1,v1) - 89/3*G(1
         ,0,v1) + 32*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G( - v1,u1) + 16*G(1
         ,0,0,v1) - 60*G(1,0,1,v1) + 20*G(1,1,1 - v1,u1) + 20*G(1,1,u1)*G(1,v1
         ) - 8*G(1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - 4*zeta3 + 19/12*Pi^2 + 4*G(1 - v1, - v1,0,
         u1) + 4/3*G(1 - v1,u1) - 26/3*G(1 - v1,u1)*Pi^2 + 20/3*G(1 - v1,0,u1)
          - 2*G(1 - v1,0,0,u1) + 22*G(1 - v1,1,1 - v1,u1) - 4*G( - v1,1 - v1,0
         ,u1) + 12*G( - v1, - v1,0,u1) + 3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - 
         v1,u1) + 7/6*G( - v1,0,u1) - 2*G( - v1,0,0,u1) + 20/3*G(0,1 - v1,u1)
          - 2*G(0,1 - v1,0,u1) - 10*G(0, - v1,0,u1) + 4/3*G(0,u1) + 4/3*G(0,u1
         )*Pi^2 - 103/6*G(0,u1)*G(0,v1) + 20/3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1
         ,0,v1) - 8/3*G(0,v1) + 23/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,
         u1) - 28/3*G(0,v1)*G(1 - v1,u1) + 6*G(0,v1)*G(1 - v1,0,u1) - 22*G(0,
         v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) - 12*G(0,v1)*G( - 
         v1, - v1,u1) - 7/6*G(0,v1)*G( - v1,u1) + 6*G(0,v1)*G( - v1,0,u1) + 14
         *G(0,v1)*G(0,1 - v1,u1) + 10*G(0,v1)*G(0, - v1,u1) + 58/3*G(0,v1)*G(1
         ,u1) - 6*G(0,v1)*G(1,0,u1) + 6*G(0,v1)*G(1,1,u1) - 2*G(0,0,1 - v1,u1)
          + 7*G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,u1)*G(1,v1) + 113/6*G(
         0,0,v1) - 4*G(0,0,v1)*G(1 - v1,u1) - 10*G(0,0,v1)*G( - v1,u1) + 18*G(
         0,0,v1)*G(0,u1) - 6*G(0,0,v1)*G(1,u1) - 10*G(0,0,0,v1) - 2*G(0,0,1,v1
         ) + 22*G(0,1,1 - v1,u1) - 22*G(0,1,u1)*G(0,v1) + 22*G(0,1,u1)*G(1,v1)
          + 10*G(0,1,v1) - 22*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1)
          - 8*G(0,1,v1)*G(0,u1) + 6*G(0,1,v1)*G(1,u1) - 6*G(0,1,0,v1) - 58/3*
         G(1,1 - v1,u1) + 6*G(1,1 - v1,0,u1) - 4*G(1,u1)*Pi^2 - 58/3*G(1,u1)*
         G(1,v1) + 4/3*G(1,v1) - 28/3*G(1,v1)*Pi^2 + 22*G(1,v1)*G(1 - v1,1,u1)
          - 4*G(1,v1)*G( - v1,0,u1) + 6*G(1,0,1 - v1,u1) + 6*G(1,0,u1)*G(1,v1)
          - 89/6*G(1,0,v1) + 16*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - v1,
         u1) - 8*G(1,0,0,v1) - 14*G(1,0,1,v1) - 6*G(1,1,1 - v1,u1) - 6*G(1,1,
         u1)*G(1,v1) + 28*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-4 * ( 27/2*G(1 - v1,u1)*Pi^2 - 27*G(1 - v1,1,1 - v1,
         u1) + 27*G(0,v1)*G(1 - v1,1,u1) - 27*G(0,v1)*G(0,1 - v1,u1) - 27*G(0,
         1,1 - v1,u1) + 27*G(0,1,u1)*G(0,v1) - 27*G(0,1,u1)*G(1,v1) + 27*G(0,1
         ,v1)*G(1 - v1,u1) + 27/2*G(1,v1)*Pi^2 - 27*G(1,v1)*G(1 - v1,1,u1) - 
         27*G(1,0,v1)*G(1 - v1,u1) + 27*G(1,0,1,v1) - 27*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-3 * ( 27/2*Pi^2 - 39/2*G(1 - v1,u1)*Pi^2 + 39*G(1 - 
         v1,1,1 - v1,u1) - 39*G(0,v1)*G(1 - v1,1,u1) + 39*G(0,v1)*G(0,1 - v1,
         u1) + 27*G(0,v1)*G(1,u1) + 39*G(0,1,1 - v1,u1) - 39*G(0,1,u1)*G(0,v1)
          + 39*G(0,1,u1)*G(1,v1) + 27*G(0,1,v1) - 39*G(0,1,v1)*G(1 - v1,u1) - 
         27*G(1,1 - v1,u1) - 27*G(1,u1)*G(1,v1) - 39/2*G(1,v1)*Pi^2 + 39*G(1,
         v1)*G(1 - v1,1,u1) - 27*G(1,0,v1) + 39*G(1,0,v1)*G(1 - v1,u1) - 39*G(
         1,0,1,v1) + 39*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-2 * ( 4*zeta3 - 163/12*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          + 9*G(1 - v1,u1)*Pi^2 - 7/2*G(1 - v1,0,u1) - 20*G(1 - v1,1,1 - v1,u1
         ) + 2*G( - v1,1 - v1,0,u1) - 12*G( - v1, - v1,0,u1) - 2*G( - v1,u1)*
         Pi^2 + 2*G( - v1,0,1 - v1,u1) + 3*G( - v1,0,u1) + 4*G( - v1,0,0,u1)
          - 7/2*G(0,1 - v1,u1) + 6*G(0, - v1,0,u1) + 27/2*G(0,u1) + 28/3*G(0,
         u1)*G(0,v1) - 7/2*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) - 27/2*G(0,v1
         ) - 10/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 7/2*G(0,v1)*G(
         1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 20*G(0,v1)*G(1 - v1,1,u1) - 2
         *G(0,v1)*G( - v1,1 - v1,u1) + 12*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1
         )*G( - v1,u1) - 8*G(0,v1)*G( - v1,0,u1) - 18*G(0,v1)*G(0,1 - v1,u1)
          - 6*G(0,v1)*G(0, - v1,u1) - 51/2*G(0,v1)*G(1,u1) - 7*G(0,0,u1) + 4*
         G(0,0,u1)*G(0,v1) - 35/3*G(0,0,v1) + 12*G(0,0,v1)*G( - v1,u1) - 8*G(0
         ,0,v1)*G(0,u1) + 12*G(0,0,0,v1) - 4*G(0,0,1,v1) - 20*G(0,1,1 - v1,u1)
          + 20*G(0,1,u1)*G(0,v1) - 20*G(0,1,u1)*G(1,v1) - 22*G(0,1,v1) + 20*G(
         0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(0,u1)
          + 51/2*G(1,1 - v1,u1) + 51/2*G(1,u1)*G(1,v1) + 9*G(1,v1)*Pi^2 - 20*
         G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1,0,u1) + 29*G(1,0,v1) - 16*
         G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G( - v1,u1) + 20*G(1,0,1,v1) - 
         16*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-1 * (  - 4*zeta3 + 71/12*Pi^2 + 2*G(1 - v1, - v1,0,u1
         ) - 9*G(1 - v1,u1)*Pi^2 - 1/2*G(1 - v1,0,u1) + 20*G(1 - v1,1,1 - v1,
         u1) - 2*G( - v1,1 - v1,0,u1) + 12*G( - v1, - v1,0,u1) + 2*G( - v1,u1)
         *Pi^2 - 2*G( - v1,0,1 - v1,u1) + 11*G( - v1,0,u1) - 4*G( - v1,0,0,u1)
          - 1/2*G(0,1 - v1,u1) - 6*G(0, - v1,0,u1) - 22/3*G(0,u1)*G(0,v1) - 1/
         2*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) + 10/3*G(0,v1)*Pi^2 - 2*G(0,
         v1)*G(1 - v1, - v1,u1) + 1/2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - 
         v1,0,u1) - 20*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1)
          - 12*G(0,v1)*G( - v1, - v1,u1) - 11*G(0,v1)*G( - v1,u1) + 8*G(0,v1)*
         G( - v1,0,u1) + 18*G(0,v1)*G(0,1 - v1,u1) + 6*G(0,v1)*G(0, - v1,u1)
          + 19/2*G(0,v1)*G(1,u1) + 7*G(0,0,u1) - 4*G(0,0,u1)*G(0,v1) + 11/3*G(
         0,0,v1) - 12*G(0,0,v1)*G( - v1,u1) + 8*G(0,0,v1)*G(0,u1) - 12*G(0,0,0
         ,v1) + 4*G(0,0,1,v1) + 20*G(0,1,1 - v1,u1) - 20*G(0,1,u1)*G(0,v1) + 
         20*G(0,1,u1)*G(1,v1) + 10*G(0,1,v1) - 20*G(0,1,v1)*G(1 - v1,u1) + 2*
         G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(0,u1) - 19/2*G(1,1 - v1,u1) - 
         19/2*G(1,u1)*G(1,v1) - 9*G(1,v1)*Pi^2 + 20*G(1,v1)*G(1 - v1,1,u1) - 2
         *G(1,v1)*G( - v1,0,u1) - 5*G(1,0,v1) + 16*G(1,0,v1)*G(1 - v1,u1) + 2*
         G(1,0,v1)*G( - v1,u1) - 20*G(1,0,1,v1) + 16*G(1,1,0,v1) )

       + N*u1^2 * ( 8/9*Pi^2 - 4/3*G(1 - v1,0,u1) + 4/3*G( - v1,0,u1) - 4/3*G(
         0,1 - v1,u1) + 4/3*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(1,v1) + 4/3*G(0,v1
         )*G(1 - v1,u1) - 4/3*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G(1,u1) - 4/3*
         G(0,0,v1) + 4/3*G(1,1 - v1,u1) + 4/3*G(1,u1)*G(1,v1) + 4/3*G(1,0,v1)
          )

       + N*u1^3*[1-u1-v1]^-3 * ( 13/9*Pi^2 + 26/3*G( - v1,0,u1) + 16*G(0, - v1
         ,0,u1) + 26/3*G(0,u1)*G(0,v1) + 16*G(0,u1)*G(1,0,v1) - 40/3*G(0,v1)*
         Pi^2 - 26/3*G(0,v1)*G( - v1,u1) + 16*G(0,v1)*G(0,1 - v1,u1) - 16*G(0,
         v1)*G(0, - v1,u1) + 16*G(0,v1)*G(1,0,u1) - 16*G(0,v1)*G(1,1,u1) - 26/
         3*G(0,0,v1) - 32*G(0,0,v1)*G(0,u1) + 16*G(0,0,v1)*G(1,u1) + 16*G(0,0,
         1,v1) + 16*G(0,1,v1)*G(0,u1) - 16*G(0,1,v1)*G(1,u1) + 16*G(0,1,0,v1)
          - 16*G(1,1 - v1,0,u1) + 32/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 - 16*G(
         1,0,1 - v1,u1) - 16*G(1,0,u1)*G(1,v1) - 26/3*G(1,0,v1) + 16*G(1,0,0,
         v1) - 16*G(1,0,1,v1) + 16*G(1,1,1 - v1,u1) + 16*G(1,1,u1)*G(1,v1) - 
         32*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-2 * (  - 16/3*Pi^2 + 22/3*G(1 - v1,0,u1) - 38/3*G(
          - v1,0,u1) + 22/3*G(0,1 - v1,u1) - 16*G(0, - v1,0,u1) + 4/3*G(0,u1)
          - 10*G(0,u1)*G(0,v1) + 22/3*G(0,u1)*G(1,v1) - 16*G(0,u1)*G(1,0,v1)
          - 4/3*G(0,v1) + 40/3*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1 - v1,u1) + 38/3*
         G(0,v1)*G( - v1,u1) - 16*G(0,v1)*G(0,1 - v1,u1) + 16*G(0,v1)*G(0, - 
         v1,u1) + 22/3*G(0,v1)*G(1,u1) - 16*G(0,v1)*G(1,0,u1) + 16*G(0,v1)*G(1
         ,1,u1) + 46/3*G(0,0,v1) + 32*G(0,0,v1)*G(0,u1) - 16*G(0,0,v1)*G(1,u1)
          - 16*G(0,0,1,v1) - 8/3*G(0,1,v1) - 16*G(0,1,v1)*G(0,u1) + 16*G(0,1,
         v1)*G(1,u1) - 16*G(0,1,0,v1) - 22/3*G(1,1 - v1,u1) + 16*G(1,1 - v1,0,
         u1) - 32/3*G(1,u1)*Pi^2 - 22/3*G(1,u1)*G(1,v1) - 8/3*G(1,v1)*Pi^2 + 
         16*G(1,0,1 - v1,u1) + 16*G(1,0,u1)*G(1,v1) - 22/3*G(1,0,v1) - 16*G(1,
         0,0,v1) + 16*G(1,0,1,v1) - 16*G(1,1,1 - v1,u1) - 16*G(1,1,u1)*G(1,v1)
          + 32*G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-1 * ( 8/3*Pi^2 - 4*G(1 - v1,0,u1) + 4*G( - v1,0,u1)
          - 4*G(0,1 - v1,u1) + 8/3*G(0, - v1,0,u1) + 4*G(0,u1)*G(0,v1) - 4*G(0
         ,u1)*G(1,v1) + 8/3*G(0,u1)*G(1,0,v1) - 20/9*G(0,v1)*Pi^2 + 4*G(0,v1)*
         G(1 - v1,u1) - 4*G(0,v1)*G( - v1,u1) + 8/3*G(0,v1)*G(0,1 - v1,u1) - 8/
         3*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(1,u1) + 8/3*G(0,v1)*G(1,0,u1)
          - 8/3*G(0,v1)*G(1,1,u1) - 4*G(0,0,v1) - 16/3*G(0,0,v1)*G(0,u1) + 8/3
         *G(0,0,v1)*G(1,u1) + 8/3*G(0,0,1,v1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(
         0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) + 4*G(1,1 - v1,u1) - 8/3*G(1,1 - v1
         ,0,u1) + 16/9*G(1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) + 4/9*G(1,v1)*Pi^2 - 8/
         3*G(1,0,1 - v1,u1) - 8/3*G(1,0,u1)*G(1,v1) + 4*G(1,0,v1) + 8/3*G(1,0,
         0,v1) - 8/3*G(1,0,1,v1) + 8/3*G(1,1,1 - v1,u1) + 8/3*G(1,1,u1)*G(1,v1
         ) - 16/3*G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-3 * (  - 4/9*Pi^2 - 8/3*G( - v1,0,u1) - 10*G(0, - 
         v1,0,u1) - 8/3*G(0,u1)*G(0,v1) - 10*G(0,u1)*G(1,0,v1) + 25/3*G(0,v1)*
         Pi^2 + 8/3*G(0,v1)*G( - v1,u1) - 10*G(0,v1)*G(0,1 - v1,u1) + 10*G(0,
         v1)*G(0, - v1,u1) - 10*G(0,v1)*G(1,0,u1) + 10*G(0,v1)*G(1,1,u1) + 8/3
         *G(0,0,v1) + 20*G(0,0,v1)*G(0,u1) - 10*G(0,0,v1)*G(1,u1) - 10*G(0,0,1
         ,v1) - 10*G(0,1,v1)*G(0,u1) + 10*G(0,1,v1)*G(1,u1) - 10*G(0,1,0,v1)
          + 10*G(1,1 - v1,0,u1) - 20/3*G(1,u1)*Pi^2 - 5/3*G(1,v1)*Pi^2 + 10*G(
         1,0,1 - v1,u1) + 10*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1) - 10*G(1,0,0,v1
         ) + 10*G(1,0,1,v1) - 10*G(1,1,1 - v1,u1) - 10*G(1,1,u1)*G(1,v1) + 20*
         G(1,1,0,v1) )

       + N*u1^4*[1-u1-v1]^-2 * ( 16/9*Pi^2 - 8/3*G(1 - v1,0,u1) + 8/3*G( - v1,
         0,u1) - 8/3*G(0,1 - v1,u1) + 16/3*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(0,
         v1) - 8/3*G(0,u1)*G(1,v1) + 16/3*G(0,u1)*G(1,0,v1) - 40/9*G(0,v1)*
         Pi^2 + 8/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G( - v1,u1) + 16/3*G(0,
         v1)*G(0,1 - v1,u1) - 16/3*G(0,v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,u1)
          + 16/3*G(0,v1)*G(1,0,u1) - 16/3*G(0,v1)*G(1,1,u1) - 8/3*G(0,0,v1) - 
         32/3*G(0,0,v1)*G(0,u1) + 16/3*G(0,0,v1)*G(1,u1) + 16/3*G(0,0,1,v1) + 
         16/3*G(0,1,v1)*G(0,u1) - 16/3*G(0,1,v1)*G(1,u1) + 16/3*G(0,1,0,v1) + 
         8/3*G(1,1 - v1,u1) - 16/3*G(1,1 - v1,0,u1) + 32/9*G(1,u1)*Pi^2 + 8/3*
         G(1,u1)*G(1,v1) + 8/9*G(1,v1)*Pi^2 - 16/3*G(1,0,1 - v1,u1) - 16/3*G(1
         ,0,u1)*G(1,v1) + 8/3*G(1,0,v1) + 16/3*G(1,0,0,v1) - 16/3*G(1,0,1,v1)
          + 16/3*G(1,1,1 - v1,u1) + 16/3*G(1,1,u1)*G(1,v1) - 32/3*G(1,1,0,v1)
          )

       + N*u1^5*[1-u1-v1]^-3 * ( 8/3*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(1,0,v1)
          - 20/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)*G(0,1 - v1,u1) - 8/3*G(0,v1)*G(0,
          - v1,u1) + 8/3*G(0,v1)*G(1,0,u1) - 8/3*G(0,v1)*G(1,1,u1) - 16/3*G(0,
         0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,1,v1) + 8/3*G(0,1,
         v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 8/3*G(1,1 - 
         v1,0,u1) + 16/9*G(1,u1)*Pi^2 + 4/9*G(1,v1)*Pi^2 - 8/3*G(1,0,1 - v1,u1
         ) - 8/3*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,0,v1) - 8/3*G(1,0,1,v1) + 8/3*
         G(1,1,1 - v1,u1) + 8/3*G(1,1,u1)*G(1,v1) - 16/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-2 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( Pi + 3*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 10*Pi*zeta3 + 2/3*Pi^3 + G(1 - v1, - v1,u1)*
         Pi - 4*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,
         1 - v1,1,u1)*Pi + 2*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1, - v1,0,u1
         )*Pi - 2*G( - v1,u1)*Pi + 1/3*G( - v1,u1)*Pi^3 + 2*G( - v1,0, - v1,u1
         )*Pi + 4*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - 
         v1,1,u1)*Pi - G(0, - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 3*G(0,v1)*Pi
          + 1/3*G(0,v1)*Pi^3 + 7*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,v1)*G( - v1,1
          - v1,u1)*Pi + 2*G(0,v1)*G( - v1,0,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*
         Pi - 2*G(0,0, - v1,u1)*Pi + G(0,0,v1)*Pi - 2*G(0,0,v1)*G( - v1,u1)*Pi
          + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 4*
         G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 6*G(0,1,0,v1)*Pi + 6*G(1,u1)*Pi - 2*
         G(1,0,v1)*Pi - 6*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*G(1 - v1,u1
         )*Pi - 2*G(0,1,u1)*Pi - 5*G(1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - 2*Pi + 6*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*Pi
          - 6*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,1,u1)*Pi + 7*G(1,u1)*Pi - 6*G(1,
         0,v1)*Pi )

       + i_*N^-1 * (  - 2*Pi - 1/3*Pi^3 + G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi
          - G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi
          - G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi - G(0, - v1,u1)*Pi + 2*G(0,u1)*
         Pi - G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - G(0,v1)*Pi - G(0,v1)*
         G( - v1,u1)*Pi + G(0,0,u1)*Pi - G(0,1,u1)*Pi - 2*G(1,u1)*Pi + G(1,v1)
         *Pi + G(1,v1)*G( - v1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( 2*Pi )

       + i_*N^-1*v1 * (  - 1/3*Pi^3 + 2*G(1 - v1,u1)*Pi + G(1 - v1,0,u1)*Pi - 
         G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 2*
         G( - v1,u1)*Pi + G(0,1 - v1,u1)*Pi - G(0, - v1,u1)*Pi + 2*G(0,u1)*Pi
          - G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - 2*G(0,v1)*Pi - G(0,v1)*
         G( - v1,u1)*Pi + G(0,0,u1)*Pi - G(0,1,u1)*Pi - 2*G(1,u1)*Pi + 2*G(1,
         v1)*Pi + G(1,v1)*G( - v1,u1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( 20*Pi*zeta3 - 2/3*Pi^3 + 6*G(1 - v1, - v1
         ,u1)*Pi - 8*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi + 8*G(
          - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1, - v1,u1)*Pi + 4*G( - v1, - 
         v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 9*G( - v1,u1)*Pi + 2/3*G( - v1
         ,u1)*Pi^3 + 4*G( - v1,0, - v1,u1)*Pi + 4*G( - v1,0,u1)*Pi + 8*G( - v1
         ,0,1,u1)*Pi + 4*G(0,1 - v1, - v1,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi - 6*
         G(0, - v1,u1)*Pi - 13*G(0,v1)*Pi + 2/3*G(0,v1)*Pi^3 + 10*G(0,v1)*G(1
          - v1,u1)*Pi - 12*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1,0
         ,u1)*Pi + 12*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi + 6*G(0
         ,0,v1)*Pi - 4*G(0,0,v1)*G( - v1,u1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi - 4*
         G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi + 8*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi
          - 12*G(0,1,0,v1)*Pi + 8*G(1,u1)*Pi - 12*G(1,0,v1)*G( - v1,u1)*Pi - 4
         *G(1,0,0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 8*Pi + 2/3*Pi^3 - 4*G(1 - v1, - v1,u1)
         *Pi - 2*G(1 - v1,u1)*Pi + 8*G(1 - v1,1,u1)*Pi + 4*G( - v1, - v1,u1)*
         Pi + 7*G( - v1,u1)*Pi + 4*G( - v1,0,u1)*Pi + 4*G(0, - v1,u1)*Pi + 2*
         G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi + 11*G(0,v1)*Pi - 12*G(0,v1)*G(1 - 
         v1,u1)*Pi - 4*G(0,0,v1)*Pi + 8*G(0,1,u1)*Pi - 4*G(1,u1)*Pi - 2*G(1,v1
         )*Pi - 12*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( 8*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*G(1 - v1,u1
         )*Pi + 8*G(0,1,u1)*Pi + 6*G(1,u1)*Pi - 8*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * ( 3*Pi - 12*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*Pi
          + 12*G(0,v1)*G(1 - v1,u1)*Pi - 12*G(0,1,u1)*Pi + 2*G(1,u1)*Pi + 12*
         G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - 5*Pi + 2/3*Pi^3 - 4*G(1 - v1, - v1,u1)*
         Pi + G(1 - v1,u1)*Pi + 8*G(1 - v1,1,u1)*Pi + 4*G( - v1, - v1,u1)*Pi
          + 4*G( - v1,u1)*Pi + 4*G( - v1,0,u1)*Pi + 4*G(0, - v1,u1)*Pi + 3*G(0
         ,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi + 8*G(0,v1)*Pi - 12*G(0,v1)*G(1 - v1,
         u1)*Pi - 4*G(0,0,v1)*Pi + 8*G(0,1,u1)*Pi - 5*G(1,u1)*Pi + G(1,v1)*Pi
          - 12*G(1,0,v1)*Pi )

       + i_*N^-1*u1 * ( 1/3*Pi^3 + 2*G(1 - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + G(1
          - v1,1,u1)*Pi - G( - v1,1 - v1,u1)*Pi + G( - v1, - v1,u1)*Pi - 2*G(
          - v1,u1)*Pi - G(0,1 - v1,u1)*Pi + G(0, - v1,u1)*Pi + 2*G(0,u1)*Pi + 
         G(0,u1)*G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi - 2*G(0,v1)*Pi + G(0,v1)*G(
          - v1,u1)*Pi - G(0,0,u1)*Pi + G(0,1,u1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)
         *Pi - G(1,v1)*G( - v1,u1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-3 * ( 20*Pi*zeta3 - 4*G( - v1,1 - v1, - v1,u1
         )*Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G(
          - v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 4*G( - v1,
          - v1,0,u1)*Pi - 4*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,
         1 - v1,u1)*Pi + 8*G( - v1,0, - v1,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 8*
         G( - v1,0,1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 8*G(0,1 - v1,1,u1)*
         Pi - 4/3*G(0,u1)*Pi^3 + 4*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,v1)*Pi + 2*G(0
         ,v1)*Pi^3 - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1
         ,u1)*Pi + 8*G(0,v1)*G( - v1,0,u1)*Pi + 12*G(0,v1)*G(0,1 - v1,u1)*Pi
          - 8*G(0,0, - v1,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,v1)*G( - 
         v1,u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)
         *Pi - 4*G(0,1,v1)*G(0,u1)*Pi - 8*G(0,1,0,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 8*G(1,0
         ,v1)*G( - v1,u1)*Pi - 8*G(1,0,0,v1)*Pi + 4*G(1,0,1,v1)*Pi - 4*G(1,1,0
         ,v1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-2 * (  - 4*Pi + 5/3*Pi^3 - 2*G(1 - v1, - v1,
         u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 8*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1
         ,u1)*Pi + 6*G( - v1, - v1,u1)*Pi + G( - v1,u1)*Pi + 2*G( - v1,0,u1)*
         Pi - 4*G(0,1 - v1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 4*G(0,u1)*Pi + 6*G(0,
         u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi + 5*G(0,v1)*Pi - 6*G(0,v1)*G(1
          - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,0,u1)*Pi - 2*G(0,0,v1
         )*Pi + 8*G(0,1,u1)*Pi - 8*G(1,u1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 6*
         G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-1 * ( 5/6*Pi^3 - G(1 - v1, - v1,u1)*Pi - 2*G(
         1 - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 4*G(1 - v1,1,u1)*Pi - 2*G( - v1
         ,1 - v1,u1)*Pi + 3*G( - v1, - v1,u1)*Pi + 3*G( - v1,u1)*Pi + G( - v1,
         0,u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi + G(0,u1)*Pi + 3*
         G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 4*G(0,v1)*Pi - 3*G(0,v1)*
         G(1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,0,u1)*Pi - G(0,0,
         v1)*Pi + 4*G(0,1,u1)*Pi - 2*G(1,u1)*Pi - 2*G(1,v1)*Pi - 2*G(1,v1)*G(
          - v1,u1)*Pi - 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-4 * (  - 6*G(1 - v1,1,u1)*Pi + 6*G(0,v1)*G(1 - 
         v1,u1)*Pi - 6*G(0,1,u1)*Pi + 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-3 * ( 6*G(1 - v1,1,u1)*Pi + 6*G(0,v1)*Pi - 6*G(
         0,v1)*G(1 - v1,u1)*Pi + 6*G(0,1,u1)*Pi - 6*G(1,u1)*Pi - 6*G(1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[u1+v1]^-2 * ( 3*Pi - 1/2*Pi^3 + G(1 - v1, - v1,u1)*Pi
          + G(1 - v1,0,u1)*Pi - 3*G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - 
         2*G( - v1, - v1,u1)*Pi - G( - v1,0,u1)*Pi + G(0,1 - v1,u1)*Pi - 2*G(0
         , - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - 3*G(0,v1)
         *Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi + G(0,0,u1)*
         Pi + G(0,0,v1)*Pi - 3*G(0,1,u1)*Pi + 3*G(1,u1)*Pi + G(1,v1)*G( - v1,
         u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-1 * ( 1/2*Pi^3 - G(1 - v1, - v1,u1)*Pi - 2*G(1
          - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + 3*G(1 - v1,1,u1)*Pi - G( - v1,1 - 
         v1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi + 3*G( - v1,u1)*Pi + G( - v1,0,u1)
         *Pi - G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi + G(0,u1)*Pi + 2*G(0,u1)
         *G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi + 4*G(0,v1)*Pi - 3*G(0,v1)*G(1 - v1,
         u1)*Pi + G(0,v1)*G( - v1,u1)*Pi - G(0,0,u1)*Pi - G(0,0,v1)*Pi + 3*G(0
         ,1,u1)*Pi - 2*G(1,u1)*Pi - 2*G(1,v1)*Pi - G(1,v1)*G( - v1,u1)*Pi - 3*
         G(1,0,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 2/9*Pi^3 + 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,u1)*
         G(0,v1)*Pi + 4/3*G(0,v1)*Pi + 4/3*G(0,0,v1)*Pi - 4/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-2 * ( 4/9*Pi^3 + 8/3*G( - v1,0,u1)*Pi + 8/3*G(0,
         u1)*G(0,v1)*Pi + 8/3*G(0,v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(1,0,v1)*Pi
          )

       + i_*Nf*u1*[1-u1-v1]^-1 * ( 4/3*Pi + 8/3*G(0,u1)*Pi )

       + i_*Nf*u1*[u1+v1]^-1 * ( 4/3*Pi + 8/3*G(0,u1)*Pi )

       + i_*Nf*u1^2*[1-u1-v1]^-3 * ( 4/9*Pi^3 + 8/3*G( - v1,0,u1)*Pi + 8/3*G(0
         ,u1)*G(0,v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(1,0,v1)*Pi )

       + i_*Nf*u1^2*[1-u1-v1]^-2 * ( 8/3*G(0,u1)*Pi )

       + i_*Nf*u1^2*[1-u1-v1]^-1 * ( 4/3*G(0,u1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-2 * (  - 4/3*G(0,u1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-1 * ( 4/3*G(0,u1)*Pi )

       + i_*N*u1^-2 * ( 9/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 9/2*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 9/2*Pi - 17/2*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 9/2*Pi )

       + i_*N*[1-u1-v1]^-3 * ( 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*
         Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1
         )*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1
         ,u1)*Pi + 2*G(1,0,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * (  - 4*G( - v1,1 - v1,u1)*Pi - 4*G( - v1, - v1,u1
         )*Pi - 4*G( - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 8*G(0,v1)*G(1,
         u1)*Pi - 4*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi - 
         4*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,0,u1)*Pi - 4*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 10*Pi*zeta3 - 43/18*Pi^3 - 2*G(1 - v1, - v1,u1)
         *Pi - 10*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + 2/3*G(
          - v1,1 - v1,u1)*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 6*G( - v1,1 - v1,1,
         u1)*Pi - 2*G( - v1, - v1,1 - v1,u1)*Pi + 12*G( - v1, - v1, - v1,u1)*
         Pi - 11/3*G( - v1, - v1,u1)*Pi - 6*G( - v1, - v1,0,u1)*Pi - 15/2*G(
          - v1,u1)*Pi + G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi - 4*G( - 
         v1,0, - v1,u1)*Pi - 5/3*G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 6*
         G( - v1,0,1,u1)*Pi - 2*G(0,1 - v1,1,u1)*Pi - 8*G(0, - v1, - v1,u1)*Pi
          + 2*G(0, - v1,u1)*Pi - 2/3*G(0,u1)*Pi^3 - 25/3*G(0,u1)*G(0,v1)*Pi + 
         2*G(0,u1)*G(1,0,v1)*Pi - 155/6*G(0,v1)*Pi + G(0,v1)*Pi^3 + 6*G(0,v1)*
         G(1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - 
         v1, - v1,u1)*Pi - 8/3*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0,u1
         )*Pi - 4*G(0,v1)*G(0, - v1,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 16/3*G(0
         ,0,v1)*Pi + 10*G(0,0,v1)*G( - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi + 10
         *G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi + 10*G(0,1,u1)*Pi + 4*G(0,1,u1)*G(
         0,v1)*Pi - 6*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,v1)*Pi
          - 4*G(0,1,1,u1)*Pi + 14/3*G(1,1 - v1,u1)*Pi + 22*G(1,u1)*Pi + 14/3*
         G(1,u1)*G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,v1)*G( - v1, - v1,u1)*
         Pi + 2/3*G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi + 14/3*
         G(1,0,u1)*Pi + 25/3*G(1,0,v1)*Pi - 2*G(1,0,v1)*G( - v1,u1)*Pi + 2*G(1
         ,0,1,v1)*Pi - 14/3*G(1,1,u1)*Pi - 2*G(1,1,0,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*G(1 - v1,u1)*
         Pi - 9*G(0,1,u1)*Pi - 45/2*G(1,u1)*Pi + 9*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 9*Pi + 11*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*Pi - 
         11*G(0,v1)*G(1 - v1,u1)*Pi + 11*G(0,1,u1)*Pi + 43/2*G(1,u1)*Pi - 11*
         G(1,0,v1)*Pi )

       + i_*N * (  - 9*Pi + 2*G(1 - v1, - v1,u1)*Pi - 23/2*G(1 - v1,u1)*Pi - 2
         *G(1 - v1,0,u1)*Pi + 14/3*G(1 - v1,1,u1)*Pi - 14/3*G( - v1,1 - v1,u1)
         *Pi + 8/3*G( - v1, - v1,u1)*Pi + 19/2*G( - v1,u1)*Pi - 8/3*G( - v1,0,
         u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 19/2*G(0,u1)*Pi
          + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 19/2*G(0,v1)*Pi + 2*
         G(0,v1)*G(1 - v1,u1)*Pi + 8/3*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,0,u1)*Pi
          - 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi + 19/2*G(1,u1)*Pi - 23/2*G(1,v1)*
         Pi - 14/3*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N*v1 * (  - 2*G(1 - v1, - v1,u1)*Pi + 5/2*G(1 - v1,u1)*Pi + 2*G(1
          - v1,0,u1)*Pi - 10/3*G(1 - v1,1,u1)*Pi + 10/3*G( - v1,1 - v1,u1)*Pi
          - 4/3*G( - v1, - v1,u1)*Pi - 5/2*G( - v1,u1)*Pi + 4/3*G( - v1,0,u1)*
         Pi + 2*G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 5/2*G(0,u1)*Pi - 2*G(
         0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi - 5/2*G(0,v1)*Pi - 2*G(0,v1)*
         G(1 - v1,u1)*Pi - 4/3*G(0,v1)*G( - v1,u1)*Pi + 2*G(0,0,u1)*Pi + 2*G(0
         ,0,v1)*Pi - 2*G(0,1,u1)*Pi + 1/6*G(1,u1)*Pi + 5/2*G(1,v1)*Pi + 10/3*
         G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*v1^2 * ( 8/3*G(1 - v1,1,u1)*Pi - 8/3*G( - v1,1 - v1,u1)*Pi + 8/3
         *G( - v1, - v1,u1)*Pi - 8/3*G( - v1,0,u1)*Pi + 8/3*G(0,v1)*G( - v1,u1
         )*Pi - 8/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-3 * (  - 8*G( - v1,1 - v1,u1)*Pi - 8*G( - v1, - v1
         ,u1)*Pi - 2*G( - v1,u1)*Pi - 8*G( - v1,0,u1)*Pi - 2*G(0,v1)*Pi + 8*G(
         0,v1)*G( - v1,u1)*Pi + 16*G(0,v1)*G(1,u1)*Pi - 8*G(1,1 - v1,u1)*Pi - 
         8*G(1,u1)*G(1,v1)*Pi - 8*G(1,v1)*G( - v1,u1)*Pi - 8*G(1,0,u1)*Pi - 8*
         G(1,1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 68*Pi*zeta3 - 61/9*Pi^3 - 4*G(1 - v1, - v1,
         u1)*Pi - 2*G(1 - v1,u1)*Pi - 36*G(1 - v1,1,u1)*Pi + 4*G( - v1,1 - v1,
          - v1,u1)*Pi - 8/3*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi
          + 36*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 24*G(
          - v1, - v1, - v1,u1)*Pi + 2/3*G( - v1, - v1,u1)*Pi - 12*G( - v1, - 
         v1,0,u1)*Pi - 37*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1
          - v1,u1)*Pi - 8*G( - v1,0, - v1,u1)*Pi - 10/3*G( - v1,0,u1)*Pi - 4*
         G( - v1,0,0,u1)*Pi + 36*G( - v1,0,1,u1)*Pi - 28*G(0,1 - v1,1,u1)*Pi
          - 16*G(0, - v1, - v1,u1)*Pi + 4*G(0, - v1,u1)*Pi - 2*G(0,u1)*Pi - 4/
         3*G(0,u1)*Pi^3 - 62/3*G(0,u1)*G(0,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 
         221/3*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 + 28*G(0,v1)*G(1 - v1,u1)*Pi - 28*
         G(0,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi - 4/3
         *G(0,v1)*G( - v1,u1)*Pi - 8*G(0,v1)*G( - v1,0,u1)*Pi + 24*G(0,v1)*G(0
         ,1 - v1,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi - 8*G(0,v1)*G(1,u1)*Pi - 
         4*G(0,0,u1)*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 20*G(0,0,v1)*G( - v1,u1)*
         Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 20*G(0,0,0,v1)*Pi + 28*G(0,0,1,u1)*Pi
          + 36*G(0,1,u1)*Pi + 8*G(0,1,u1)*G(0,v1)*Pi - 20*G(0,1,v1)*Pi - 4*G(0
         ,1,v1)*G(0,u1)*Pi - 28*G(0,1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi + 40/3*G(1,1
          - v1,u1)*Pi + 42*G(1,u1)*Pi + 40/3*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*Pi
          + 4/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 8/3*G(1,v1)*G(
          - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi + 40/3*G(1,0,u1)*Pi + 62/3*
         G(1,0,v1)*Pi - 28*G(1,0,v1)*G( - v1,u1)*Pi + 4*G(1,0,1,v1)*Pi - 16/3*
         G(1,1,u1)*Pi - 4*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 136/3*Pi + 2*Pi^3 + 8*G(1 - v1, - v1,u1)*
         Pi - 16*G(1 - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 36*G(1 - v1,1,u1)*Pi
          - 8*G( - v1,1 - v1,u1)*Pi + 24*G( - v1, - v1,u1)*Pi + 38/3*G( - v1,
         u1)*Pi - 12*G( - v1,0,u1)*Pi - 4*G(0,1 - v1,u1)*Pi - 38/3*G(0,u1)*Pi
          - 4*G(0,u1)*G(1,v1)*Pi + 140/3*G(0,v1)*Pi - 24*G(0,v1)*G(1 - v1,u1)*
         Pi + 20*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,0,u1)*Pi + 12*G(0,0,v1)*Pi + 
         36*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 8*G(1,1 - v1,u1)*Pi - 20/3*G(1,u1)
         *Pi - 8*G(1,u1)*G(1,v1)*Pi - 16*G(1,v1)*Pi - 8*G(1,v1)*G( - v1,u1)*Pi
          - 8*G(1,0,u1)*Pi - 24*G(1,0,v1)*Pi + 8*G(1,1,u1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 36*G(1 - v1,1,u1)*Pi - 36*G(0,v1)*G(1 - v1,u1)
         *Pi + 36*G(0,1,u1)*Pi + 27*G(1,u1)*Pi - 36*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * ( 27/2*Pi - 50*G(1 - v1,1,u1)*Pi - 36*G(0,v1)*Pi
          + 50*G(0,v1)*G(1 - v1,u1)*Pi - 50*G(0,1,u1)*Pi - 3*G(1,u1)*Pi + 50*
         G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 179/6*Pi + 2/3*Pi^3 + 4*G(1 - v1, - v1,u1)*
         Pi - 8*G(1 - v1,u1)*Pi + 32*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1,u1)*
         Pi + 24*G( - v1, - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 12*G( - v1,0,u1)*Pi
          - 12*G(0, - v1,u1)*Pi - 26/3*G(0,u1)*Pi - 12*G(0,u1)*G(0,v1)*Pi + 38
         *G(0,v1)*Pi - 28*G(0,v1)*G(1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1,u1)*Pi
          + 24*G(0,0,v1)*Pi + 32*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi - 12*G(1,u1)*Pi
          - 8*G(1,v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 28*G(1,0,v1)*Pi )

       + i_*N*u1 * ( 4/3*Pi + 2*G(1 - v1, - v1,u1)*Pi + 25/6*G(1 - v1,u1)*Pi
          - 2*G(1 - v1,0,u1)*Pi + 2*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)*
         Pi - 25/6*G( - v1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi
          + 25/6*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi - 25/
         6*G(0,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,0,u1)*Pi - 2*G(0,0,
         v1)*Pi + 2*G(0,1,u1)*Pi - 41/6*G(1,u1)*Pi + 25/6*G(1,v1)*Pi - 2*G(1,
         v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N*u1*v1 * ( 8/3*G(1 - v1,u1)*Pi - 8/3*G( - v1,u1)*Pi + 8/3*G(0,u1)
         *Pi - 8/3*G(0,v1)*Pi - 8/3*G(1,u1)*Pi + 8/3*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-3 * ( 84*Pi*zeta3 - 22/9*Pi^3 + 4*G( - v1,1 - v1
         , - v1,u1)*Pi + 26/3*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*
         Pi + 44*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 24*
         G( - v1, - v1, - v1,u1)*Pi + 28/3*G( - v1, - v1,u1)*Pi - 12*G( - v1,
          - v1,0,u1)*Pi - 20*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0
         ,1 - v1,u1)*Pi - 8*G( - v1,0, - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi - 4*G(
          - v1,0,0,u1)*Pi + 44*G( - v1,0,1,u1)*Pi - 36*G(0,1 - v1,1,u1)*Pi - 
         16*G(0, - v1, - v1,u1)*Pi - 4/3*G(0,u1)*Pi^3 - 26/3*G(0,u1)*G(0,v1)*
         Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 20*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 - 36*G(0
         ,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi - 26/3*
         G(0,v1)*G( - v1,u1)*Pi - 8*G(0,v1)*G( - v1,0,u1)*Pi + 32*G(0,v1)*G(0,
         1 - v1,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi - 12*G(0,v1)*G(1,u1)*Pi - 
         4*G(0,0,u1)*G(0,v1)*Pi - 26/3*G(0,0,v1)*Pi + 20*G(0,0,v1)*G( - v1,u1)
         *Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 20*G(0,0,0,v1)*Pi + 36*G(0,0,1,u1)*Pi
          + 8*G(0,1,u1)*G(0,v1)*Pi - 6*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi
          - 36*G(0,1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi + 44/3*G(1,1 - v1,u1)*Pi + 44/
         3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G( - v1, - v1,u1)
         *Pi + 26/3*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi + 44/3
         *G(1,0,u1)*Pi + 26/3*G(1,0,v1)*Pi - 36*G(1,0,v1)*G( - v1,u1)*Pi + 4*
         G(1,0,1,v1)*Pi - 8/3*G(1,1,u1)*Pi - 4*G(1,1,0,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * (  - 20*Pi + 4*Pi^3 + 8*G(1 - v1, - v1,u1)*
         Pi - 4*G(1 - v1,0,u1)*Pi + 44*G(1 - v1,1,u1)*Pi - 8*G( - v1,1 - v1,u1
         )*Pi + 24*G( - v1, - v1,u1)*Pi + 67/3*G( - v1,u1)*Pi - 12*G( - v1,0,
         u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 12*G(0, - v1,u1)*Pi + 4/3*G(0,u1)*Pi
          + 12*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi + 133/3*G(0,v1)*Pi - 
         32*G(0,v1)*G(1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,0,u1)*
         Pi + 44*G(0,1,u1)*Pi + 16*G(0,1,v1)*Pi - 20*G(1,1 - v1,u1)*Pi - 106/3
         *G(1,u1)*Pi - 20*G(1,u1)*G(1,v1)*Pi - 8*G(1,v1)*G( - v1,u1)*Pi - 20*
         G(1,0,u1)*Pi - 32*G(1,0,v1)*Pi + 20*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 8/3*Pi - 2/3*Pi^3 + 4*G(1 - v1, - v1,u1)*
         Pi + 20/3*G(1 - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 22*G(1 - v1,1,u1)*
         Pi - 4*G( - v1,1 - v1,u1)*Pi + 12*G( - v1, - v1,u1)*Pi + 7/6*G( - v1,
         u1)*Pi - 6*G( - v1,0,u1)*Pi - 2*G(0,1 - v1,u1)*Pi - 10*G(0, - v1,u1)*
         Pi + 19/3*G(0,u1)*Pi - 10*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi
          + 1/6*G(0,v1)*Pi - 16*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,
         u1)*Pi - 2*G(0,0,u1)*Pi + 16*G(0,0,v1)*Pi + 22*G(0,1,u1)*Pi - 8*G(0,1
         ,v1)*Pi + 6*G(1,1 - v1,u1)*Pi - 58/3*G(1,u1)*Pi + 6*G(1,u1)*G(1,v1)*
         Pi + 20/3*G(1,v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi + 6*G(1,0,u1)*Pi - 16
         *G(1,0,v1)*Pi - 6*G(1,1,u1)*Pi )

       + i_*N*u1^2*[u1+v1]^-4 * (  - 27*G(1 - v1,1,u1)*Pi + 27*G(0,v1)*G(1 - 
         v1,u1)*Pi - 27*G(0,1,u1)*Pi + 27*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-3 * ( 39*G(1 - v1,1,u1)*Pi + 27*G(0,v1)*Pi - 39*G(
         0,v1)*G(1 - v1,u1)*Pi + 39*G(0,1,u1)*Pi - 27*G(1,u1)*Pi - 39*G(1,0,v1
         )*Pi )

       + i_*N*u1^2*[u1+v1]^-2 * ( 27/2*Pi - 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi
          - 7/2*G(1 - v1,u1)*Pi - 20*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*
         Pi - 12*G( - v1, - v1,u1)*Pi + 3*G( - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi
          + 6*G(0, - v1,u1)*Pi - 19/6*G(0,u1)*Pi + 6*G(0,u1)*G(0,v1)*Pi - 20*
         G(0,v1)*Pi + 18*G(0,v1)*G(1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1,u1)*Pi
          - 12*G(0,0,v1)*Pi - 20*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 51/2*G(1,u1)*
         Pi - 7/2*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 18*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-1 * ( 1/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi - 1/2*G(1
          - v1,u1)*Pi + 20*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi + 12*G(
          - v1, - v1,u1)*Pi + 11*G( - v1,u1)*Pi - 6*G( - v1,0,u1)*Pi - 6*G(0,
          - v1,u1)*Pi - 5/6*G(0,u1)*Pi - 6*G(0,u1)*G(0,v1)*Pi + 10*G(0,v1)*Pi
          - 18*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,u1)*Pi + 12*G(0,0,
         v1)*Pi + 20*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi - 19/2*G(1,u1)*Pi - 1/2*G(1
         ,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 18*G(1,0,v1)*Pi )

       + i_*N*u1^2 * (  - 4/3*G(1 - v1,u1)*Pi + 4/3*G( - v1,u1)*Pi - 4/3*G(0,
         u1)*Pi + 4/3*G(0,v1)*Pi + 4/3*G(1,u1)*Pi - 4/3*G(1,v1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-3 * ( 8/3*Pi^3 + 26/3*G( - v1,u1)*Pi + 16*G(0,
          - v1,u1)*Pi + 16*G(0,u1)*G(0,v1)*Pi + 26/3*G(0,v1)*Pi - 16*G(0,0,v1)
         *Pi + 16*G(0,1,v1)*Pi - 16*G(1,1 - v1,u1)*Pi - 16*G(1,u1)*G(1,v1)*Pi
          - 16*G(1,0,u1)*Pi + 16*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * ( 4/3*Pi - 8/3*Pi^3 + 22/3*G(1 - v1,u1)*Pi
          - 38/3*G( - v1,u1)*Pi - 16*G(0, - v1,u1)*Pi + 22/3*G(0,u1)*Pi - 16*
         G(0,u1)*G(0,v1)*Pi - 38/3*G(0,v1)*Pi + 16*G(0,0,v1)*Pi - 16*G(0,1,v1)
         *Pi + 16*G(1,1 - v1,u1)*Pi - 22/3*G(1,u1)*Pi + 16*G(1,u1)*G(1,v1)*Pi
          + 22/3*G(1,v1)*Pi + 16*G(1,0,u1)*Pi - 16*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-1 * ( 4/9*Pi^3 - 4*G(1 - v1,u1)*Pi + 4*G( - v1,
         u1)*Pi + 8/3*G(0, - v1,u1)*Pi - 4*G(0,u1)*Pi + 8/3*G(0,u1)*G(0,v1)*Pi
          + 4*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - 
         v1,u1)*Pi + 4*G(1,u1)*Pi - 8/3*G(1,u1)*G(1,v1)*Pi - 4*G(1,v1)*Pi - 8/
         3*G(1,0,u1)*Pi + 8/3*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-3 * (  - 5/3*Pi^3 - 8/3*G( - v1,u1)*Pi - 10*G(0,
          - v1,u1)*Pi - 10*G(0,u1)*G(0,v1)*Pi - 8/3*G(0,v1)*Pi + 10*G(0,0,v1)*
         Pi - 10*G(0,1,v1)*Pi + 10*G(1,1 - v1,u1)*Pi + 10*G(1,u1)*G(1,v1)*Pi
          + 10*G(1,0,u1)*Pi - 10*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-2 * ( 8/9*Pi^3 - 8/3*G(1 - v1,u1)*Pi + 8/3*G( - 
         v1,u1)*Pi + 16/3*G(0, - v1,u1)*Pi - 8/3*G(0,u1)*Pi + 16/3*G(0,u1)*G(0
         ,v1)*Pi + 8/3*G(0,v1)*Pi - 16/3*G(0,0,v1)*Pi + 16/3*G(0,1,v1)*Pi - 16/
         3*G(1,1 - v1,u1)*Pi + 8/3*G(1,u1)*Pi - 16/3*G(1,u1)*G(1,v1)*Pi - 8/3*
         G(1,v1)*Pi - 16/3*G(1,0,u1)*Pi + 16/3*G(1,1,u1)*Pi )

       + i_*N*u1^5*[1-u1-v1]^-3 * ( 4/9*Pi^3 + 8/3*G(0, - v1,u1)*Pi + 8/3*G(0,
         u1)*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1
         ,u1)*Pi - 8/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,0,u1)*Pi + 8/3*G(1,1,u1)*
         Pi ) ;
g [eta3_2L] =  + N^-1*u1^-1*[1-u1-v1]^-1 * ( zeta3 + 5/6*Pi^2 - 3*G(1 - v1, - 
         v1,0,u1) - 5/6*G(1 - v1,u1)*Pi^2 + 4*G(1 - v1,1,1 - v1,u1) + 2*G( - 
         v1,0,u1) + 3*G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1) - 3/
         2*G(0,v1)*Pi^2 + 3*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,u1
         ) - G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(
          - v1,u1) - 2*G(0,v1)*G(0,1 - v1,u1) - 3*G(0,v1)*G(0, - v1,u1) + 2*G(
         0,v1)*G(1,u1) - 2*G(0,0,v1) + 3*G(0,0,v1)*G(1 - v1,u1) - 3*G(0,0,v1)*
         G(0,u1) + 3*G(0,0,0,v1) - 4*G(0,1,1 - v1,u1) + 4*G(0,1,u1)*G(0,v1) - 
         4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,
         1,v1)*G(0,u1) - G(0,1,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 
         1/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1,1,u1) - G(1,0,v1) + G(1,0,v1)*
         G(1 - v1,u1) + 3*G(1,0,0,v1) - 2*G(1,0,1,v1) )

       + N^-1*u1^-1*[1-v1]^-1 * (  - zeta3 - 5/6*Pi^2 + 3*G(1 - v1, - v1,0,u1)
          + 2/3*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,0,u1)
          - 3*G(0, - v1,0,u1) - 1/3*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) + 3/2*G(0,
         v1)*Pi^2 - 3*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + G(
         0,v1)*G(1 - v1,0,u1) + 3*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,
         u1) + G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(
         1,u1) + 2*G(0,0,v1) - 3*G(0,0,v1)*G(1 - v1,u1) + 3*G(0,0,v1)*G(0,u1)
          - 3*G(0,0,0,v1) + 3*G(0,1,1 - v1,u1) - 3*G(0,1,u1)*G(0,v1) + 3*G(0,1
         ,u1)*G(1,v1) - 4*G(0,1,v1) + 3*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*
         G(0,u1) + G(0,1,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) + 1/3*G(
         1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1) + G(1,0,v1) - G(1,0,v1)*G(1 - 
         v1,u1) - 3*G(1,0,0,v1) + 2*G(1,0,1,v1) )

       + N^-1*u1^-1 * ( 1/6*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) + 2*G(0,
         v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) - 
         2*G(0,v1)*G(1,u1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*
         G(1,v1) + G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,
         v1) - G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*u1^-1*v1 * ( 1/6*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) - 2*
         G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1
         ) + 2*G(0,v1)*G(1,u1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,
         u1)*G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*
         G(1,v1) - G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*[1-u1-v1]^-2 * (  - 2*zeta3 - 3/2*Pi^2 + 6*G(1 - v1, - v1,0,u1)
          + 5/3*G(1 - v1,u1)*Pi^2 - 8*G(1 - v1,1,1 - v1,u1) - 5*G( - v1,0,u1)
          - 6*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) - 4*G(0,v1)
          + 3*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1
         ,0,u1) + 8*G(0,v1)*G(1 - v1,1,u1) + 5*G(0,v1)*G( - v1,u1) + 4*G(0,v1)
         *G(0,1 - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(1,u1) + 5*G(0
         ,0,v1) - 6*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,
         v1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1)
          - 8*G(0,1,v1) + 8*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(0,u1) + 2*
         G(0,1,0,v1) + 8*G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*Pi^2
          - 8*G(1,v1)*G(1 - v1,1,u1) + G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) - 
         6*G(1,0,0,v1) + 4*G(1,0,1,v1) )

       + N^-1*[1-u1-v1]^-1 * ( 4*zeta3 + 7/2*Pi^2 - 12*G(1 - v1, - v1,0,u1) - 
         4*G(1 - v1,u1) - 2*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) + 8*G(1 - v1,
         1,1 - v1,u1) + 11*G( - v1,0,u1) - 2*G(0,1 - v1,u1) + 12*G(0, - v1,0,
         u1) + 4/3*G(0,u1)*Pi^2 + 7*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) + 8*G(
         0,v1) - 6*G(0,v1)*Pi^2 + 12*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(
         1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,u1) - 11
         *G(0,v1)*G( - v1,u1) - 12*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(1,u1)
          - 11*G(0,0,v1) + 12*G(0,0,v1)*G(1 - v1,u1) - 12*G(0,0,v1)*G(0,u1) + 
         12*G(0,0,0,v1) - 8*G(0,1,1 - v1,u1) + 8*G(0,1,u1)*G(0,v1) - 8*G(0,1,
         u1)*G(1,v1) + 8*G(0,1,v1) - 8*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1,v1)*G(
         0,u1) - 4*G(0,1,0,v1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 4*G(1,
         v1) - 4/3*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1,u1) - 3*G(1,0,v1) + 4*
         G(1,0,v1)*G(1 - v1,u1) + 12*G(1,0,0,v1) - 8*G(1,0,1,v1) )

       + N^-1*[1-u1]^-1 * ( 2 )

       + N^-1*[1-v1]^-2 * ( zeta3 + 1/2*Pi^2 - 3*G(1 - v1, - v1,0,u1) - 2/3*G(
         1 - v1,u1)*Pi^2 + 3*G(1 - v1,1,1 - v1,u1) + 3*G( - v1,0,u1) + 3*G(0,
          - v1,0,u1) + 1/3*G(0,u1)*Pi^2 + 3*G(0,v1) - 3/2*G(0,v1)*Pi^2 + 3*G(0
         ,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,0,u1) - 3*G(0,v1)*G(1 - v1
         ,1,u1) - 3*G(0,v1)*G( - v1,u1) - G(0,v1)*G(0,1 - v1,u1) - 3*G(0,v1)*
         G(0, - v1,u1) + 3*G(0,v1)*G(1,u1) - 3*G(0,0,v1) + 3*G(0,0,v1)*G(1 - 
         v1,u1) - 3*G(0,0,v1)*G(0,u1) + 3*G(0,0,0,v1) - 3*G(0,1,1 - v1,u1) + 3
         *G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) + 3*G(0,1,v1) - 3*G(0,1,v1)*
         G(1 - v1,u1) + 2*G(0,1,v1)*G(0,u1) - G(0,1,0,v1) - 3*G(1,1 - v1,u1)
          - 3*G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1,1,u1) + 
         G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,0,v1) - 2*G(1,0,1,v1) )

       + N^-1*[1-v1]^-1 * (  - 4*zeta3 - 19/6*Pi^2 + 12*G(1 - v1, - v1,0,u1)
          + 3*G(1 - v1,u1) + 2*G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,0,u1) - 8*G(1 - 
         v1,1,1 - v1,u1) - 11*G( - v1,0,u1) + 2*G(0,1 - v1,u1) - 12*G(0, - v1,
         0,u1) - 4/3*G(0,u1)*Pi^2 - 7*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - 5*
         G(0,v1) + 6*G(0,v1)*Pi^2 - 12*G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(
         1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,u1) + 11
         *G(0,v1)*G( - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) - 5*G(0,v1)*G(1,u1)
          + 11*G(0,0,v1) - 12*G(0,0,v1)*G(1 - v1,u1) + 12*G(0,0,v1)*G(0,u1) - 
         12*G(0,0,0,v1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,
         u1)*G(1,v1) - 6*G(0,1,v1) + 8*G(0,1,v1)*G(1 - v1,u1) - 8*G(0,1,v1)*G(
         0,u1) + 4*G(0,1,0,v1) + 5*G(1,1 - v1,u1) + 5*G(1,u1)*G(1,v1) + 3*G(1,
         v1) + 4/3*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - v1,1,u1) + 3*G(1,0,v1) - 4*
         G(1,0,v1)*G(1 - v1,u1) - 12*G(1,0,0,v1) + 8*G(1,0,1,v1) )

       + N^-1 * (  - 2 - 1/6*Pi^2 + 3*G(1 - v1,u1) - 1/6*G(1 - v1,u1)*Pi^2 + 
         G(1 - v1,1,1 - v1,u1) - 2*G(0,v1) + G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(
         1 - v1,1,u1) - G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,u1) - G(0,1,1
          - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) - G(0,1,v1) - G(0,1
         ,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) + 3*G(1,v1)
          + G(1,v1)*G(1 - v1,1,u1) )

       + N^-1*v1*[1-u1]^-2 * ( 2*G(1 - v1,u1) - 2*G(0,v1) + 2*G(1,v1) )

       + N^-1*v1*[1-u1]^-1 * (  - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + N^-1*v1 * (  - G(1 - v1,u1) + G(0,v1) - G(1,v1) )

       + N^-1*u1*[1-u1-v1]^-3 * (  - 2/3*Pi^2 + 16/45*Pi^4 - 4*G( - v1,1 - v1,
          - v1,0,u1) - 4/3*G( - v1,1 - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,u1)
          + 8*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 8*
         G( - v1, - v1, - v1,0,u1) - 4/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1,
          - v1,0,1 - v1,u1) + 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3
          - 4*G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) - 4*G( - v1,0,
         u1) + 10/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 8*G( - v1,
         0,1,1 - v1,u1) + 8*G(0,1 - v1, - v1,0,u1) + 2*G(0,1 - v1,u1)*Pi^2 - 4
         *G(0,1 - v1,u1)*G(1,0,v1) - 8*G(0,1 - v1,1,1 - v1,u1) - 8*G(0,1 - v1,
         1,u1)*G(1,v1) - 4*G(0,u1)*G(0,v1) + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 2/3*
         G(0,u1)*G(1,v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1)
          - 16*G(0,v1)*zeta3 + 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 8*G(0,v1)*
         G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 8*G(0,v1)
         *G( - v1, - v1, - v1,u1) + 4*G(0,v1)*G( - v1,u1) - 14/3*G(0,v1)*G( - 
         v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1,0,1 - v1,u1) - 8*G(0,v1)*G( - v1,0,
          - v1,u1) + 8*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,v1)*G( - v1,0,1,u1) - 8
         *G(0,v1)*G(0,1 - v1, - v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1
         )*G(0,1 - v1,1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 8*G(0,0, - v1,u1)*
         G(0,v1) - 8*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 8*G(0,0,u1)*G(0,
         0,v1) - 4*G(0,0,u1)*G(0,1,v1) + 4*G(0,0,v1) - 14/3*G(0,0,v1)*Pi^2 + 4
         *G(0,0,v1)*G( - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1, - v1,u1) - 8*G(0
         ,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,0,v1)*G(0
         ,u1) + 4*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1)
          + 8*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,0,v1
         ) - 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G( - v1, - v1,u1) + 8*G(0,1,v1)*G(0,1 - v1,u1) + 4*G(0,1,0,v1)*G( - 
         v1,u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1,v1) + 8*G(0,1,1,0,v1) + 8*G(1,
         v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1
         )*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1,0,
         1,u1) + 4*G(1,0,v1) - 10/3*G(1,0,v1)*Pi^2 + 8*G(1,0,v1)*G( - v1,1 - 
         v1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 
         8*G(1,0,0,0,v1) - 8*G(1,0,1,v1)*G( - v1,u1) - 2/3*G(1,1,v1)*Pi^2 + 8*
         G(1,1,0,v1)*G( - v1,u1) + 8*G(1,1,0,0,v1) - 4*G(1,1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 16*zeta3 + 3/2*Pi^2 - 113/90*Pi^4 - 2*G(1
          - v1, - v1,0,u1) - G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,0,u1) + 8*G(1 - 
         v1,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) - 2*G( - v1,1 - v1,u1)
         *Pi^2 - 4*G( - v1,1 - v1,0,u1) + 8*G( - v1,1 - v1,0,0,u1) - 8*G( - v1
         ,1 - v1,1,1 - v1,u1) + 8*G( - v1, - v1,1 - v1,0,u1) - 12*G( - v1, - 
         v1, - v1,0,u1) + 8*G( - v1, - v1,0,1 - v1,u1) + 10*G( - v1, - v1,0,u1
         ) - 12*G( - v1, - v1,0,0,u1) + 24*G( - v1,u1)*zeta3 - 8/3*G( - v1,u1)
         *Pi^2 - 4*G( - v1,0,1 - v1,u1) + 8*G( - v1,0,1 - v1,0,u1) - 12*G( - 
         v1,0, - v1,0,u1) + 5*G( - v1,0,u1) - 6*G( - v1,0,u1)*Pi^2 + 8*G( - v1
         ,0,0,1 - v1,u1) + 10*G( - v1,0,0,u1) - 8*G( - v1,0,1,1 - v1,u1) - 12*
         G(0,1 - v1, - v1,0,u1) - 2*G(0,1 - v1,u1)*Pi^2 + 4*G(0,1 - v1,u1)*G(1
         ,0,v1) - 4*G(0,1 - v1,0,u1) + 8*G(0,1 - v1,1,1 - v1,u1) + 8*G(0,1 - 
         v1,1,u1)*G(1,v1) + 6*G(0, - v1,0,u1) - 4*G(0,u1) + 4*G(0,u1)*zeta3 + 
         11/3*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1) - 6*G(0,u1)*G(0,v1)*Pi^2 - 4/3*G(
         0,u1)*G(1,v1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) + 12*G(0,u1)*G(1,0,0,v1) - 8
         *G(0,u1)*G(1,0,1,v1) + 4*G(0,v1) + 24*G(0,v1)*zeta3 - 17/3*G(0,v1)*
         Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 8*G(
         0,v1)*G(1 - v1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 4*G(0,v1)
         *G( - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,1 - v1,0,u1) + 8*G(0,v1)*G(
          - v1,1 - v1,1,u1) - 8*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 12*G(0,v1)*
         G( - v1, - v1, - v1,u1) - 10*G(0,v1)*G( - v1, - v1,u1) - 5*G(0,v1)*G(
          - v1,u1) + 6*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1)*G( - v1,0,1 - v1,
         u1) + 12*G(0,v1)*G( - v1,0, - v1,u1) - 12*G(0,v1)*G( - v1,0,0,u1) + 8
         *G(0,v1)*G( - v1,0,1,u1) + 12*G(0,v1)*G(0,1 - v1, - v1,u1) + 8*G(0,v1
         )*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1,
         1,u1) - 6*G(0,v1)*G(0, - v1,u1) + 8*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1,
         u1) - 12*G(0,0, - v1,u1)*G(0,v1) + 12*G(0,0, - v1,0,u1) + 4*G(0,0,u1)
          + 4/3*G(0,0,u1)*Pi^2 + 10*G(0,0,u1)*G(0,v1) - 12*G(0,0,u1)*G(0,0,v1)
          + 8*G(0,0,u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,v1) - 5*G(0,0,v1) + 6*G(0,
         0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1
         ) + 12*G(0,0,v1)*G( - v1, - v1,u1) - 10*G(0,0,v1)*G( - v1,u1) + 12*G(
         0,0,v1)*G( - v1,0,u1) + 12*G(0,0,v1)*G(0,1 - v1,u1) - 6*G(0,0,v1)*G(0
         ,u1) - 4*G(0,0,0,v1) + 12*G(0,0,0,v1)*G(0,u1) - 8*G(0,0,0,1,v1) - 8*
         G(0,0,1,1 - v1,u1) + 8*G(0,0,1,u1)*G(0,v1) - 8*G(0,0,1,u1)*G(1,v1) + 
         4*G(0,0,1,v1) - 8*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,0,v1) + 8*G(0,1
         ,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1) + 8*G(0,1,v1)
          - 2*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1,v1)*G( - v1,
         1 - v1,u1) - 8*G(0,1,v1)*G( - v1, - v1,u1) + 4*G(0,1,v1)*G( - v1,u1)
          - 8*G(0,1,v1)*G(0,1 - v1,u1) + 2*G(0,1,0,v1) - 4*G(0,1,0,v1)*G( - v1
         ,u1) - 4*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,0,v1) + 8*G(0,1,0,1,v1) - 4*
         G(0,1,1,0,v1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) - 4*G(1,v1)*
         zeta3 - 5/3*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1,u1) - 8*G(1,v1)*G( - 
         v1,1 - v1,1,u1) + 8*G(1,v1)*G( - v1, - v1,0,u1) - 2*G(1,v1)*G( - v1,
         u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,u1) + 8*G(1,v1)*G( - v1,0,0,u1) - 8*G(
         1,v1)*G( - v1,0,1,u1) - 9*G(1,0,v1) + 6*G(1,0,v1)*Pi^2 + 6*G(1,0,v1)*
         G(1 - v1,u1) - 4*G(1,0,v1)*G( - v1,1 - v1,u1) - 8*G(1,0,v1)*G( - v1,
          - v1,u1) + 4*G(1,0,v1)*G( - v1,u1) - 4*G(1,0,v1)*G( - v1,0,u1) + 2*
         G(1,0,0,v1) - 4*G(1,0,0,v1)*G( - v1,u1) - 12*G(1,0,0,0,v1) - 8*G(1,0,
         1,v1) + 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1) + 4/3*G(1,1,v1)*
         Pi^2 + 10*G(1,1,0,v1) - 4*G(1,1,0,v1)*G( - v1,u1) - 12*G(1,1,0,0,v1)
          + 8*G(1,1,0,1,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 18*zeta3 + 1/3*Pi^2 + 113/180*Pi^4 + 3*G(1
          - v1, - v1,0,u1) - 5/2*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) + 6*G(1
          - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1, - v1,0,u1
         ) + G( - v1,1 - v1,u1)*Pi^2 + 6*G( - v1,1 - v1,0,u1) - 4*G( - v1,1 - 
         v1,0,0,u1) + 4*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0
         ,u1) + 6*G( - v1, - v1, - v1,0,u1) - 4*G( - v1, - v1,0,1 - v1,u1) - 9
         *G( - v1, - v1,0,u1) + 6*G( - v1, - v1,0,0,u1) - 12*G( - v1,u1)*zeta3
          + 6*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,u1) + 6*G( - v1,0,
          - v1,0,u1) + 3*G( - v1,0,u1) + 3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,
         1 - v1,u1) - 9*G( - v1,0,0,u1) + 4*G( - v1,0,1,1 - v1,u1) + 6*G(0,1
          - v1, - v1,0,u1) - 2*G(0,1 - v1,u1) + G(0,1 - v1,u1)*Pi^2 - 2*G(0,1
          - v1,u1)*G(1,0,v1) + 6*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,1,1 - v1,u1)
          - 4*G(0,1 - v1,1,u1)*G(1,v1) - 9*G(0, - v1,0,u1) + 4*G(0,u1) - 2*G(0
         ,u1)*zeta3 - 9/2*G(0,u1)*Pi^2 + 4*G(0,u1)*G(0,v1) + 3*G(0,u1)*G(0,v1)
         *Pi^2 - 2*G(0,u1)*G(1,v1) + 2/3*G(0,u1)*G(1,v1)*Pi^2 - 3*G(0,u1)*G(1,
         0,v1) - 6*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) - 4*G(0,v1) - 
         12*G(0,v1)*zeta3 + 9/2*G(0,v1)*Pi^2 - 3*G(0,v1)*G(1 - v1, - v1,u1) + 
         2*G(0,v1)*G(1 - v1,u1) - 3*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - 
         v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - 6*G(0,v1)*G( - v1,1
          - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 4*G(0,v1)*G( - v1,1 - v1
         ,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 6*G(0,v1)*G( - v1, - v1
         , - v1,u1) + 9*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1)*G( - v1,u1) - 3*
         G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0,v1)*G( - v1,0,1 - v1,u1) - 6*G(0,v1)
         *G( - v1,0, - v1,u1) + 6*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)*G( - v1,
         0,1,u1) - 6*G(0,v1)*G(0,1 - v1, - v1,u1) - 4*G(0,v1)*G(0,1 - v1,u1)
          + 2*G(0,v1)*G(0,1 - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,1,u1) + 9*G(0,v1
         )*G(0, - v1,u1) - 6*G(0,v1)*G(1,u1) + 6*G(0,0,1 - v1,u1) + 6*G(0,0,
          - v1,u1)*G(0,v1) - 6*G(0,0, - v1,0,u1) - G(0,0,u1) - 2/3*G(0,0,u1)*
         Pi^2 - 9*G(0,0,u1)*G(0,v1) + 6*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,
         1,v1) + 6*G(0,0,u1)*G(1,v1) - 3*G(0,0,v1) - 3*G(0,0,v1)*Pi^2 - 3*G(0,
         0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,1 - v1,u1) - 6*G(0,0,v1)*G(
          - v1, - v1,u1) + 9*G(0,0,v1)*G( - v1,u1) - 6*G(0,0,v1)*G( - v1,0,u1)
          - 6*G(0,0,v1)*G(0,1 - v1,u1) + 9*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1)*
         G(0,u1) + 4*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*G(0,
         v1) + 4*G(0,0,1,u1)*G(1,v1) - 6*G(0,0,1,v1) + 4*G(0,0,1,v1)*G( - v1,
         u1) + 2*G(0,0,1,0,v1) - 4*G(0,1,1 - v1,u1) + 4*G(0,1,u1)*G(0,v1) - 4*
         G(0,1,u1)*G(1,v1) - 4*G(0,1,v1) + G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - 
         v1,u1) - 4*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,
         u1) - 6*G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G(0,1 - v1,u1) - 3*G(0,1,
         0,v1) + 2*G(0,1,0,v1)*G( - v1,u1) + 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0
         ,0,v1) - 4*G(0,1,0,1,v1) + 2*G(0,1,1,0,v1) + 6*G(1,1 - v1,u1) + 6*G(1
         ,u1)*G(1,v1) + 2*G(1,v1)*zeta3 - 5/2*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - 
         v1,1,u1) + 4*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0
         ,u1) + G(1,v1)*G( - v1,u1)*Pi^2 + 6*G(1,v1)*G( - v1,0,u1) - 4*G(1,v1)
         *G( - v1,0,0,u1) + 4*G(1,v1)*G( - v1,0,1,u1) + 4*G(1,0,v1) - 3*G(1,0,
         v1)*Pi^2 - G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,1 - v1,u1) + 
         4*G(1,0,v1)*G( - v1, - v1,u1) - 6*G(1,0,v1)*G( - v1,u1) + 2*G(1,0,v1)
         *G( - v1,0,u1) - 3*G(1,0,0,v1) + 2*G(1,0,0,v1)*G( - v1,u1) + 6*G(1,0,
         0,0,v1) + 4*G(1,0,1,v1) - 4*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1)
          - 2/3*G(1,1,v1)*Pi^2 - G(1,1,0,v1) + 2*G(1,1,0,v1)*G( - v1,u1) + 6*
         G(1,1,0,0,v1) - 4*G(1,1,0,1,v1) )

       + N^-1*u1*[1-v1]^-3 * (  - 6*zeta3 - Pi^2 + 6*G(1 - v1, - v1,0,u1) + G(
         1 - v1,u1)*Pi^2 - 6*G(1 - v1,1,1 - v1,u1) - 6*G( - v1,0,u1) - 6*G(0,
          - v1,0,u1) - G(0,u1)*Pi^2 + 4*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1, - 
         v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 6*G(0,v1)*G( - v1,u1) + 6*G(0,v1)
         *G(0, - v1,u1) - 6*G(0,v1)*G(1,u1) + 6*G(0,0,v1) - 6*G(0,0,v1)*G(1 - 
         v1,u1) + 6*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 6*G(0,1,1 - v1,u1) - 6
         *G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(1,v1) - 6*G(0,1,v1) + 6*G(0,1,v1)*
         G(1 - v1,u1) - 6*G(0,1,v1)*G(0,u1) + 6*G(0,1,0,v1) + 6*G(1,1 - v1,u1)
          + 6*G(1,u1)*G(1,v1) + G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1) - 6*G(
         1,0,0,v1) + 6*G(1,0,1,v1) )

       + N^-1*u1*[1-v1]^-2 * ( 12*zeta3 + 16/3*Pi^2 - 12*G(1 - v1, - v1,0,u1)
          - 3*G(1 - v1,u1) - 2*G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,0,u1) + 12*G(1
          - v1,1,1 - v1,u1) + 14*G( - v1,0,u1) - 6*G(0,1 - v1,u1) + 12*G(0, - 
         v1,0,u1) + 3*G(0,u1) + 2*G(0,u1)*Pi^2 + 6*G(0,u1)*G(0,v1) - 6*G(0,u1)
         *G(1,v1) - 8*G(0,v1)*Pi^2 + 12*G(0,v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)
         *G(1 - v1,u1) - 12*G(0,v1)*G(1 - v1,1,u1) - 14*G(0,v1)*G( - v1,u1) - 
         12*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,u1) - 14*G(0,0,v1) + 12*G(0,
         0,v1)*G(1 - v1,u1) - 12*G(0,0,v1)*G(0,u1) + 12*G(0,0,0,v1) - 12*G(0,1
         ,1 - v1,u1) + 12*G(0,1,u1)*G(0,v1) - 12*G(0,1,u1)*G(1,v1) + 8*G(0,1,
         v1) - 12*G(0,1,v1)*G(1 - v1,u1) + 12*G(0,1,v1)*G(0,u1) - 12*G(0,1,0,
         v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 3*G(1,v1) - 2*G(1,v1)*
         Pi^2 + 12*G(1,v1)*G(1 - v1,1,u1) + 6*G(1,0,v1) + 12*G(1,0,0,v1) - 12*
         G(1,0,1,v1) )

       + N^-1*u1*[1-v1]^-1 * (  - 6*zeta3 - 19/3*Pi^2 + 6*G(1 - v1, - v1,0,u1)
          + 2*G(1 - v1,u1) + G(1 - v1,u1)*Pi^2 + 9*G(1 - v1,0,u1) - 6*G(1 - v1
         ,1,1 - v1,u1) - 11*G( - v1,0,u1) + 9*G(0,1 - v1,u1) - 6*G(0, - v1,0,
         u1) - 2*G(0,u1) - G(0,u1)*Pi^2 - 9*G(0,u1)*G(0,v1) + 9*G(0,u1)*G(1,v1
         ) + 4*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1, - v1,u1) - 9*G(0,v1)*G(1 - 
         v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 11*G(0,v1)*G( - v1,u1) + 6*G(0,v1
         )*G(0, - v1,u1) + 7*G(0,v1)*G(1,u1) + 11*G(0,0,v1) - 6*G(0,0,v1)*G(1
          - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 6*G(0,1,1 - v1,u1)
          - 6*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) + 6*G(0,1,
         v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G(0,u1) + 6*G(0,1,0,v1) - 7*G(1,1 - v1
         ,u1) - 7*G(1,u1)*G(1,v1) + 2*G(1,v1) + G(1,v1)*Pi^2 - 6*G(1,v1)*G(1
          - v1,1,u1) - 9*G(1,0,v1) - 6*G(1,0,0,v1) + 6*G(1,0,1,v1) )

       + N^-1*u1 * (  - 2*Pi^2 - G(1 - v1,u1) + 3*G(1 - v1,0,u1) - 3*G( - v1,0
         ,u1) + 3*G(0,1 - v1,u1) + G(0,u1) - 3*G(0,u1)*G(0,v1) + 3*G(0,u1)*G(1
         ,v1) - 3*G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G( - v1,u1) + 3*G(0,v1)*G(1
         ,u1) + 3*G(0,0,v1) - 3*G(1,1 - v1,u1) - 3*G(1,u1)*G(1,v1) - G(1,v1)
          - 3*G(1,0,v1) )

       + N^-1*u1*v1 * (  - 2/3*Pi^2 + G(1 - v1,0,u1) - G( - v1,0,u1) + G(0,1
          - v1,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1)*G(1 - v1,u1)
          + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,v1) - G(1,1 - v1,u1)
          - G(1,u1)*G(1,v1) - G(1,0,v1) )

       + N^-1*u1^2*[1-v1]^-4 * ( 6*zeta3 - 6*G(1 - v1, - v1,0,u1) - G(1 - v1,
         u1)*Pi^2 + 6*G(1 - v1,1,1 - v1,u1) + 6*G(0, - v1,0,u1) + G(0,u1)*Pi^2
          - 4*G(0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - v1,u1) - 6*G(0,v1)*G(1 - v1
         ,1,u1) - 6*G(0,v1)*G(0, - v1,u1) + 6*G(0,0,v1)*G(1 - v1,u1) - 6*G(0,0
         ,v1)*G(0,u1) + 6*G(0,0,0,v1) - 6*G(0,1,1 - v1,u1) + 6*G(0,1,u1)*G(0,
         v1) - 6*G(0,1,u1)*G(1,v1) - 6*G(0,1,v1)*G(1 - v1,u1) + 6*G(0,1,v1)*G(
         0,u1) - 6*G(0,1,0,v1) - G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1) + 6*
         G(1,0,0,v1) - 6*G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-3 * (  - 8*zeta3 - 4*Pi^2 + 8*G(1 - v1, - v1,0,u1)
          + 4/3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,0,u1) - 8*G(1 - v1,1,1 - v1,u1)
          - 6*G( - v1,0,u1) + 6*G(0,1 - v1,u1) - 8*G(0, - v1,0,u1) - 4/3*G(0,
         u1)*Pi^2 - 6*G(0,u1)*G(0,v1) + 6*G(0,u1)*G(1,v1) + 16/3*G(0,v1)*Pi^2
          - 8*G(0,v1)*G(1 - v1, - v1,u1) - 6*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*
         G(1 - v1,1,u1) + 6*G(0,v1)*G( - v1,u1) + 8*G(0,v1)*G(0, - v1,u1) + 6*
         G(0,v1)*G(1,u1) + 6*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1
         )*G(0,u1) - 8*G(0,0,0,v1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1)
          + 8*G(0,1,u1)*G(1,v1) + 8*G(0,1,v1)*G(1 - v1,u1) - 8*G(0,1,v1)*G(0,
         u1) + 8*G(0,1,0,v1) - 6*G(1,1 - v1,u1) - 6*G(1,u1)*G(1,v1) + 4/3*G(1,
         v1)*Pi^2 - 8*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,0,v1) - 8*G(1,0,0,v1) + 8
         *G(1,0,1,v1) )

       + N^-1*u1^2*[1-v1]^-2 * ( 2*zeta3 + 10/3*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          - 1/3*G(1 - v1,u1)*Pi^2 - 5*G(1 - v1,0,u1) + 2*G(1 - v1,1,1 - v1,u1)
          + 5*G( - v1,0,u1) - 5*G(0,1 - v1,u1) + 2*G(0, - v1,0,u1) + 1/3*G(0,
         u1)*Pi^2 + 5*G(0,u1)*G(0,v1) - 5*G(0,u1)*G(1,v1) - 4/3*G(0,v1)*Pi^2
          + 2*G(0,v1)*G(1 - v1, - v1,u1) + 5*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*
         G(1 - v1,1,u1) - 5*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 5*
         G(0,v1)*G(1,u1) - 5*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1
         )*G(0,u1) + 2*G(0,0,0,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1)
          - 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(0,
         u1) - 2*G(0,1,0,v1) + 5*G(1,1 - v1,u1) + 5*G(1,u1)*G(1,v1) - 1/3*G(1,
         v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) + 5*G(1,0,v1) + 2*G(1,0,0,v1) - 2
         *G(1,0,1,v1) )

       + N^-1*u1^2 * (  - 2/3*Pi^2 + G(1 - v1,0,u1) - G( - v1,0,u1) + G(0,1 - 
         v1,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1)*G(1 - v1,u1) + 
         G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,v1) - G(1,1 - v1,u1) - 
         G(1,u1)*G(1,v1) - G(1,0,v1) )

       + Nf*u1^-1*[1-u1-v1]^-1 * (  - 8/3*G(0,0,v1) )

       + Nf*u1^-1*[1-v1]^-1 * ( 8/3*G(0,0,v1) )

       + Nf*[1-u1-v1]^-2 * ( 16/3*G(0,0,v1) )

       + Nf*[1-u1-v1]^-1 * ( 4/3*G(0,v1) - 16/3*G(0,0,v1) )

       + Nf*[1-v1]^-2 * (  - 8/3*G(0,0,v1) )

       + Nf*[1-v1]^-1 * (  - 4/3*G(0,v1) + 16/3*G(0,0,v1) )

       + Nf*u1*[1-u1-v1]^-3 * (  - 8/3*G( - v1,u1)*Pi^2 - 20/9*G(0,v1)*Pi^2 + 
         8/3*G(0,v1)*G( - v1,0,u1) - 16/3*G(0,0,v1)*G( - v1,u1) + 16/3*G(0,0,
         v1)*G(0,u1) - 8*G(0,0,0,v1) - 8/3*G(0,1,0,v1) - 16/3*G(1,0,0,v1) )

       + Nf*u1*[1-u1-v1]^-2 * (  - 8/3*Pi^2 + 8/3*G( - v1,u1)*Pi^2 + 8/3*G(0,
         u1)*G(0,v1) + 20/9*G(0,v1)*Pi^2 - 8/3*G(0,v1)*G( - v1,0,u1) - 16/3*G(
         0,0,v1) + 16/3*G(0,0,v1)*G( - v1,u1) - 16/3*G(0,0,v1)*G(0,u1) + 8*G(0
         ,0,0,v1) + 8/3*G(0,1,0,v1) + 16/3*G(1,0,0,v1) )

       + Nf*u1*[1-u1-v1]^-1 * ( 4/3*Pi^2 - 4/3*G( - v1,u1)*Pi^2 - 4/3*G(0,u1)*
         G(0,v1) - 10/9*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,0,
         v1) - 8/3*G(0,0,v1)*G( - v1,u1) + 8/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,
         v1) - 4/3*G(0,1,0,v1) - 8/3*G(1,0,0,v1) )

       + N*u1^-1*[1-u1-v1]^-3 * ( 2*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,
         u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G( - 
         v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 2*G(0,v1)*G(1,0,u1) - 2
         *G(0,v1)*G(1,1,u1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0,1,v1)*G( - v1,u1) - 
         2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 + 2*G(1,
         v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 2*G(1,
         0,v1)*G( - v1,u1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-2 * (  - 4*G( - v1,1 - v1,0,u1) - 4*G( - v1, - v1,
         0,u1) + 14/3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) - 2*G(0,v1)*G(
         1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1, - v1,
         u1) + 2*G(0,v1)*G(1,u1) + 4*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,1,u1)
          - 4*G(0,0,v1)*G(1,u1) + 4*G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G(1,u1
         ) - 2*G(1,1 - v1,u1) - 4*G(1,1 - v1,0,u1) + 16/3*G(1,u1)*Pi^2 - 2*G(1
         ,u1)*G(1,v1) - 4*G(1,v1)*G( - v1,0,u1) - 4*G(1,0,1 - v1,u1) - 4*G(1,0
         ,u1)*G(1,v1) + 4*G(1,0,v1)*G( - v1,u1) - 4*G(1,1,1 - v1,u1) - 4*G(1,1
         ,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 11*zeta3 + 23/6*Pi^2 + 7*G(1 - v1, - v1,0,u1
         ) - 3/2*G(1 - v1,u1)*Pi^2 + 18*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - 
         v1,0,u1) + 2*G( - v1, - v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2*G( - v1,0
         ,1 - v1,u1) + 6*G( - v1,0,u1) - 7*G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2
          - 5*G(0,u1)*G(0,v1) + 4*G(0,v1) + 1/6*G(0,v1)*Pi^2 - 7*G(0,v1)*G(1
          - v1, - v1,u1) + 22*G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1 - v1,0,u1)
          - 18*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,
         v1)*G( - v1, - v1,u1) - 6*G(0,v1)*G( - v1,u1) - 16*G(0,v1)*G(0,1 - v1
         ,u1) + 7*G(0,v1)*G(0, - v1,u1) + 6*G(0,v1)*G(1,u1) - 2*G(0,v1)*G(1,0,
         u1) - 2*G(0,v1)*G(1,1,u1) + 2*G(0,0,v1) - 11*G(0,0,v1)*G(1 - v1,u1)
          + 11*G(0,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,u1) - 7*G(0,0,0,v1) - 4*G(0
         ,0,1,v1) - 18*G(0,1,1 - v1,u1) + 18*G(0,1,u1)*G(0,v1) - 18*G(0,1,u1)*
         G(1,v1) + 28*G(0,1,v1) - 18*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(
          - v1,u1) + 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) - 15*G(0,1,0,v1
         ) - 6*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 - 6*G(1,
         u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 18*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1
         )*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) + 5*G(1,0,
         v1) - 9*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G( - v1,u1) - 11*G(1,0,0
         ,v1) - 2*G(1,0,1,v1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) )

       + N*u1^-1*[1-v1]^-1 * (  - 11*zeta3 - 23/6*Pi^2 - 7*G(1 - v1, - v1,0,u1
         ) + 4/3*G(1 - v1,u1)*Pi^2 - 17*G(1 - v1,1,1 - v1,u1) - 6*G( - v1,0,u1
         ) + 7*G(0, - v1,0,u1) - 1/3*G(0,u1)*Pi^2 + 5*G(0,u1)*G(0,v1) - 4*G(0,
         v1) - 1/6*G(0,v1)*Pi^2 + 7*G(0,v1)*G(1 - v1, - v1,u1) - 22*G(0,v1)*G(
         1 - v1,u1) - 9*G(0,v1)*G(1 - v1,0,u1) + 17*G(0,v1)*G(1 - v1,1,u1) + 6
         *G(0,v1)*G( - v1,u1) + 15*G(0,v1)*G(0,1 - v1,u1) - 7*G(0,v1)*G(0, - 
         v1,u1) - 6*G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 11*G(0,0,v1)*G(1 - v1,u1)
          - 11*G(0,0,v1)*G(0,u1) + 7*G(0,0,0,v1) + 4*G(0,0,1,v1) + 17*G(0,1,1
          - v1,u1) - 17*G(0,1,u1)*G(0,v1) + 17*G(0,1,u1)*G(1,v1) - 28*G(0,1,v1
         ) + 17*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,u1) + 15*G(0,1,0,v1)
          + 6*G(1,1 - v1,u1) + 6*G(1,u1)*G(1,v1) + 1/3*G(1,v1)*Pi^2 - 17*G(1,
         v1)*G(1 - v1,1,u1) - 5*G(1,0,v1) + 9*G(1,0,v1)*G(1 - v1,u1) + 11*G(1,
         0,0,v1) + 2*G(1,0,1,v1) )

       + N*u1^-1 * ( 1/6*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) + 11*G(0,v1
         )*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) - 11
         *G(0,v1)*G(1,u1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*
         G(1,v1) + G(0,1,v1)*G(1 - v1,u1) + 11*G(1,1 - v1,u1) + 11*G(1,u1)*G(1
         ,v1) - G(1,v1)*G(1 - v1,1,u1) )

       + N*u1^-1*v1 * ( 1/6*G(1 - v1,u1)*Pi^2 - G(1 - v1,1,1 - v1,u1) - 5*G(0,
         v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) + 
         5*G(0,v1)*G(1,u1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*
         G(1,v1) + G(0,1,v1)*G(1 - v1,u1) - 5*G(1,1 - v1,u1) - 5*G(1,u1)*G(1,
         v1) - G(1,v1)*G(1 - v1,1,u1) )

       + N*[1-u1-v1]^-3 * (  - 1/3*Pi^2 - 8*G( - v1,1 - v1,0,u1) - 8*G( - v1,
          - v1,0,u1) + 28/3*G( - v1,u1)*Pi^2 - 8*G( - v1,0,1 - v1,u1) - 2*G(
          - v1,0,u1) - 2*G(0,u1)*G(0,v1) + 8*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(
         0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 8*G(0,v1)*G(1,0,u1)
          + 8*G(0,v1)*G(1,1,u1) + 2*G(0,0,v1) - 8*G(0,0,v1)*G(1,u1) + 8*G(0,1,
         v1)*G( - v1,u1) + 8*G(0,1,v1)*G(1,u1) - 8*G(1,1 - v1,0,u1) + 32/3*G(1
         ,u1)*Pi^2 - 8*G(1,v1)*G( - v1,0,u1) - 8*G(1,0,1 - v1,u1) - 8*G(1,0,u1
         )*G(1,v1) + 2*G(1,0,v1) + 8*G(1,0,v1)*G( - v1,u1) - 8*G(1,1,1 - v1,u1
         ) - 8*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-2 * (  - 10*zeta3 - 11/6*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          + 5*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,u1) - 36*G(1 - v1,1,1 - v1,u1)
          + 12*G( - v1,1 - v1,0,u1) + 12*G( - v1, - v1,0,u1) - 14*G( - v1,u1)*
         Pi^2 + 12*G( - v1,0,1 - v1,u1) - G( - v1,0,u1) - 2*G(0,1 - v1,u1) + 2
         *G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 + 17*G(0,u1)*G(0,v1) - 2*G(0,u1)*
         G(1,v1) - 20*G(0,v1) + 5/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1
         ) + 2*G(0,v1)*G(1 - v1,u1) - 6*G(0,v1)*G(1 - v1,0,u1) + 36*G(0,v1)*G(
         1 - v1,1,u1) - 12*G(0,v1)*G( - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1, - 
         v1,u1) + G(0,v1)*G( - v1,u1) + 32*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*
         G(0, - v1,u1) - 42*G(0,v1)*G(1,u1) - 12*G(0,v1)*G(1,0,u1) - 12*G(0,v1
         )*G(1,1,u1) - 21*G(0,0,v1) + 10*G(0,0,v1)*G(1 - v1,u1) - 10*G(0,0,v1)
         *G(0,u1) + 12*G(0,0,v1)*G(1,u1) + 2*G(0,0,0,v1) + 8*G(0,0,1,v1) + 36*
         G(0,1,1 - v1,u1) - 36*G(0,1,u1)*G(0,v1) + 36*G(0,1,u1)*G(1,v1) - 40*
         G(0,1,v1) + 36*G(0,1,v1)*G(1 - v1,u1) - 12*G(0,1,v1)*G( - v1,u1) - 4*
         G(0,1,v1)*G(0,u1) - 12*G(0,1,v1)*G(1,u1) + 18*G(0,1,0,v1) + 42*G(1,1
          - v1,u1) + 12*G(1,1 - v1,0,u1) - 16*G(1,u1)*Pi^2 + 42*G(1,u1)*G(1,v1
         ) + 2/3*G(1,v1)*Pi^2 - 36*G(1,v1)*G(1 - v1,1,u1) + 12*G(1,v1)*G( - v1
         ,0,u1) + 12*G(1,0,1 - v1,u1) + 12*G(1,0,u1)*G(1,v1) - 15*G(1,0,v1) + 
         6*G(1,0,v1)*G(1 - v1,u1) - 12*G(1,0,v1)*G( - v1,u1) + 10*G(1,0,0,v1)
          + 4*G(1,0,1,v1) + 12*G(1,1,1 - v1,u1) + 12*G(1,1,u1)*G(1,v1) )

       + N*[1-u1-v1]^-1 * ( 8*zeta3 + 19/6*Pi^2 - 20*G(1 - v1,u1) - 20/3*G(1
          - v1,u1)*Pi^2 + 44*G(1 - v1,1,1 - v1,u1) - 4*G( - v1,1 - v1,0,u1) - 
         4*G( - v1, - v1,0,u1) + 14/3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1
         ) + G( - v1,0,u1) + 4*G(0,u1) + 2/3*G(0,u1)*Pi^2 - 9*G(0,u1)*G(0,v1)
          + 76/3*G(0,v1) - 2*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)
         *G(1 - v1,0,u1) - 44*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G( - v1,1 - 
         v1,u1) + 4*G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G( - v1,u1) - 40*G(0,
         v1)*G(0,1 - v1,u1) + 32*G(0,v1)*G(1,u1) + 4*G(0,v1)*G(1,0,u1) + 4*G(0
         ,v1)*G(1,1,u1) + 79/3*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,
         v1)*G(0,u1) - 4*G(0,0,v1)*G(1,u1) - 8*G(0,0,1,v1) - 44*G(0,1,1 - v1,
         u1) + 44*G(0,1,u1)*G(0,v1) - 44*G(0,1,u1)*G(1,v1) + 30*G(0,1,v1) - 44
         *G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G(0,
         u1) + 4*G(0,1,v1)*G(1,u1) - 16*G(0,1,0,v1) - 32*G(1,1 - v1,u1) - 4*G(
         1,1 - v1,0,u1) + 16/3*G(1,u1)*Pi^2 - 32*G(1,u1)*G(1,v1) - 20*G(1,v1)
          - 2/3*G(1,v1)*Pi^2 + 44*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G( - v1,0
         ,u1) - 4*G(1,0,1 - v1,u1) - 4*G(1,0,u1)*G(1,v1) + 7*G(1,0,v1) - 4*G(1
         ,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - v1,u1) - 8*G(1,0,0,v1) - 4*G(1
         ,0,1,v1) - 4*G(1,1,1 - v1,u1) - 4*G(1,1,u1)*G(1,v1) )

       + N*[1-v1]^-2 * (  - zeta3 + 5/6*Pi^2 - 5*G(1 - v1, - v1,0,u1) - 4/3*G(
         1 - v1,u1)*Pi^2 + 5*G(1 - v1,1,1 - v1,u1) - 3*G( - v1,0,u1) + 5*G(0,
          - v1,0,u1) + 1/3*G(0,u1)*Pi^2 - 8*G(0,u1)*G(0,v1) + 13*G(0,v1) - 11/
         6*G(0,v1)*Pi^2 + 5*G(0,v1)*G(1 - v1, - v1,u1) + 16*G(0,v1)*G(1 - v1,
         u1) - 3*G(0,v1)*G(1 - v1,0,u1) - 5*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)
         *G( - v1,u1) - 3*G(0,v1)*G(0,1 - v1,u1) - 5*G(0,v1)*G(0, - v1,u1) - 3
         *G(0,v1)*G(1,u1) + 15*G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*
         G(0,u1) + 5*G(0,0,0,v1) - 4*G(0,0,1,v1) - 5*G(0,1,1 - v1,u1) + 5*G(0,
         1,u1)*G(0,v1) - 5*G(0,1,u1)*G(1,v1) + 13*G(0,1,v1) - 5*G(0,1,v1)*G(1
          - v1,u1) + 2*G(0,1,v1)*G(0,u1) - 3*G(0,1,0,v1) + 3*G(1,1 - v1,u1) + 
         3*G(1,u1)*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 5*G(1,v1)*G(1 - v1,1,u1) + 8*
         G(1,0,v1) + 3*G(1,0,v1)*G(1 - v1,u1) + G(1,0,0,v1) - 2*G(1,0,1,v1) )

       + N*[1-v1]^-1 * (  - 8*zeta3 - 11/2*Pi^2 + 17*G(1 - v1,u1) + 8/3*G(1 - 
         v1,u1)*Pi^2 + 2*G(1 - v1,0,u1) - 20*G(1 - v1,1,1 - v1,u1) - G( - v1,0
         ,u1) + 2*G(0,1 - v1,u1) - 4*G(0,u1) - 2/3*G(0,u1)*Pi^2 + 7*G(0,u1)*G(
         0,v1) + 2*G(0,u1)*G(1,v1) - 43/3*G(0,v1) + 2*G(0,v1)*Pi^2 - 39*G(0,v1
         )*G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 20*G(0,v1)*G(1 - v1,1,u1)
          + G(0,v1)*G( - v1,u1) + 16*G(0,v1)*G(0,1 - v1,u1) + 9*G(0,v1)*G(1,u1
         ) - 73/3*G(0,0,v1) + 8*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G(0,u1)
          + 8*G(0,0,1,v1) + 20*G(0,1,1 - v1,u1) - 20*G(0,1,u1)*G(0,v1) + 20*G(
         0,1,u1)*G(1,v1) - 30*G(0,1,v1) + 20*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,
         v1)*G(0,u1) + 16*G(0,1,0,v1) - 9*G(1,1 - v1,u1) - 9*G(1,u1)*G(1,v1)
          + 17*G(1,v1) + 2/3*G(1,v1)*Pi^2 - 20*G(1,v1)*G(1 - v1,1,u1) - 7*G(1,
         0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,0,v1) + 4*G(1,0,1,v1) )

       + N * (  - 1/6*Pi^2 + 12*G(1 - v1,u1) + 11/6*G(1 - v1,u1)*Pi^2 - 11*G(1
          - v1,1,1 - v1,u1) - 8*G(0,v1) - 12*G(0,v1)*G(1 - v1,u1) + 11*G(0,v1)
         *G(1 - v1,1,u1) + 11*G(0,v1)*G(0,1 - v1,u1) + 11*G(0,v1)*G(1,u1) + 11
         *G(0,1,1 - v1,u1) - 11*G(0,1,u1)*G(0,v1) + 11*G(0,1,u1)*G(1,v1) - G(0
         ,1,v1) + 11*G(0,1,v1)*G(1 - v1,u1) - 11*G(1,1 - v1,u1) - 11*G(1,u1)*
         G(1,v1) + 12*G(1,v1) - 11*G(1,v1)*G(1 - v1,1,u1) )

       + N*v1 * (  - 4*G(1 - v1,u1) + 4*G(0,v1) - 4*G(1,v1) )

       + N*u1*[1-u1-v1]^-3 * (  - 6*zeta3 - 10/3*Pi^2 - 77/45*Pi^4 + 4*G( - v1
         ,1 - v1, - v1,0,u1) - 18*G( - v1,1 - v1,u1)*Pi^2 + 26/3*G( - v1,1 - 
         v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 44*G( - v1,1 - v1,1,1 - v1,u1)
          - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0,u1) + 4*G(
          - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 28/3*G( - v1,
          - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 - 14/9*
         G( - v1,u1)*Pi^2 + 26/3*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,
         u1) - 8*G( - v1,0, - v1,0,u1) - 20*G( - v1,0,u1) + 10/3*G( - v1,0,u1)
         *Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 12*G( - v1,0,0,u1) + 44*G( - v1,0,
         1,1 - v1,u1) + 16/3*G(0,1 - v1,u1)*Pi^2 + 4*G(0,1 - v1,u1)*G(1,0,v1)
          - 36*G(0,1 - v1,1,1 - v1,u1) - 36*G(0,1 - v1,1,u1)*G(1,v1) - 16*G(0,
          - v1, - v1,0,u1) + 8/3*G(0, - v1,u1)*Pi^2 + G(0,u1)*Pi^2 - 20*G(0,u1
         )*G(0,v1) + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 2/3*G(0,u1)*G(1,v1)*Pi^2 - 12
         *G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 4*G(0,u1)*G(1,0,1,v1) - 
         16*G(0,v1)*zeta3 + 92/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G( - v1,1 - v1, - v1
         ,u1) - 26/3*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,0,
         u1) - 44*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - 
         v1,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 28/3*G(0,v1)*G( - v1,
          - v1,u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 20*G(0,v1)*G( - v1,u1)
          + 10/3*G(0,v1)*G( - v1,u1)*Pi^2 + 44*G(0,v1)*G( - v1,0,1 - v1,u1) + 
         8*G(0,v1)*G( - v1,0, - v1,u1) - 44/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1
         )*G( - v1,0,0,u1) - 44*G(0,v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1
         ,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 36*G(0,v1)*G(0,1 - v1,1,u1) + 16*
         G(0,v1)*G(0, - v1, - v1,u1) - 8*G(0,v1)*G(0, - v1,0,u1) - 44/3*G(0,v1
         )*G(1,0,u1) + 8/3*G(0,v1)*G(1,1,u1) + 32*G(0,0,1 - v1,u1)*G(0,v1) - 2/
         3*G(0,0,u1)*Pi^2 + 12*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 20*G(0,0,v1) + 10/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1
         )*G( - v1,1 - v1,u1) - 24*G(0,0,v1)*G( - v1, - v1,u1) + 52/3*G(0,0,v1
         )*G( - v1,u1) + 16*G(0,0,v1)*G( - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,
         u1) + 16*G(0,0,v1)*G(0, - v1,u1) - 12*G(0,0,v1)*G(0,u1) - 8*G(0,0,v1)
         *G(0,1,u1) - 8/3*G(0,0,v1)*G(1,u1) + 32*G(0,0,0,v1) - 24*G(0,0,0,v1)*
         G( - v1,u1) + 16*G(0,0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 4*G(0,0,0,1
         ,v1) + 36*G(0,0,1,1 - v1,u1) - 36*G(0,0,1,u1)*G(0,v1) + 36*G(0,0,1,u1
         )*G(1,v1) - 34/3*G(0,0,1,v1) + 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,
         0,v1) + 8/3*G(0,1,u1)*Pi^2 + 8*G(0,1,u1)*G(0,1,v1) - 18*G(0,1,v1)*
         Pi^2 - 44*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1
         ) - 26/3*G(0,1,v1)*G( - v1,u1) + 36*G(0,1,v1)*G(0,1 - v1,u1) - 6*G(0,
         1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 10/3*G(0,1,0,v1) - 4*G(0,1,0,
         v1)*G( - v1,u1) + 8*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,0,v1) - 44*G(0,1,
         0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,u1)*G(0,v1) - 8*G(0,1,1,u1
         )*G(1,v1) + 36*G(0,1,1,0,v1) + 44/3*G(1,1 - v1,0,u1) - 124/9*G(1,u1)*
         Pi^2 + 8*G(1,v1)*zeta3 - G(1,v1)*Pi^2 + 44*G(1,v1)*G( - v1,1 - v1,1,
         u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 18*G(1,v1)*G( - v1,u1)*Pi^2 + 
         26/3*G(1,v1)*G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,0,u1) + 44*G(1,v1)*
         G( - v1,0,1,u1) + 44/3*G(1,0,1 - v1,u1) + 44/3*G(1,0,u1)*G(1,v1) + 20
         *G(1,0,v1) - 2*G(1,0,v1)*Pi^2 + 36*G(1,0,v1)*G( - v1,1 - v1,u1) + 4*
         G(1,0,v1)*G( - v1, - v1,u1) - 26/3*G(1,0,v1)*G( - v1,u1) + 8*G(1,0,v1
         )*G( - v1,0,u1) + 12*G(1,0,0,v1) - 4*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,
         0,0,1,v1) + 6*G(1,0,1,v1) - 44*G(1,0,1,v1)*G( - v1,u1) - 16*G(1,0,1,0
         ,v1) - 8/3*G(1,1,1 - v1,u1) - 8/3*G(1,1,u1)*G(1,v1) - 2/3*G(1,1,v1)*
         Pi^2 + 12*G(1,1,0,v1) + 36*G(1,1,0,v1)*G( - v1,u1) - 8*G(1,1,0,0,v1)
          - 4*G(1,1,0,1,v1) )

       + N*u1*[1-u1-v1]^-2 * ( 12*zeta3 + 43/2*Pi^2 + 11/5*Pi^4 + 6*G(1 - v1,
          - v1,0,u1) - 53/3*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,0,u1) + 44*G(1 - 
         v1,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) + 22*G( - v1,1 - v1,u1
         )*Pi^2 - 28*G( - v1,1 - v1,0,u1) + 4*G( - v1,1 - v1,0,0,u1) - 52*G(
          - v1,1 - v1,1,1 - v1,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 24*G( - v1
         , - v1, - v1,0,u1) - 4*G( - v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1
          - v1,u1) + 6*G( - v1, - v1,0,u1) + 8*G( - v1, - v1,0,0,u1) + 16*G(
          - v1,u1)*zeta3 + 58/3*G( - v1,u1)*Pi^2 - 28*G( - v1,0,1 - v1,u1) + 4
         *G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) + 17*G( - v1,0,u1)
          - 10/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,0,0,1 - v1,u1) - 14*G( - v1,0,
         0,u1) - 52*G( - v1,0,1,1 - v1,u1) - 20/3*G(0,1 - v1,u1)*Pi^2 - 4*G(0,
         1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0,u1) + 44*G(0,1 - v1,1,1 - v1,u1
         ) + 44*G(0,1 - v1,1,u1)*G(1,v1) + 16*G(0, - v1, - v1,0,u1) - 8/3*G(0,
          - v1,u1)*Pi^2 - 6*G(0, - v1,0,u1) - 20*G(0,u1) + 1/3*G(0,u1)*Pi^2 - 
         55/3*G(0,u1)*G(0,v1) - 10/3*G(0,u1)*G(0,v1)*Pi^2 - 2/3*G(0,u1)*G(1,v1
         )*Pi^2 + 18*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 4*G(0,u1)*G(1
         ,0,1,v1) + 64/3*G(0,v1) + 16*G(0,v1)*zeta3 + 49/9*G(0,v1)*Pi^2 - 6*G(
         0,v1)*G(1 - v1, - v1,u1) + 22/3*G(0,v1)*G(1 - v1,u1) + 10*G(0,v1)*G(1
          - v1,0,u1) - 44*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1,
          - v1,u1) + 28*G(0,v1)*G( - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1,1 - v1,
         0,u1) + 52*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1
          - v1,u1) + 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 6*G(0,v1)*G( - v1,
          - v1,u1) - 16*G(0,v1)*G( - v1, - v1,0,u1) - 17*G(0,v1)*G( - v1,u1)
          - 10/3*G(0,v1)*G( - v1,u1)*Pi^2 - 52*G(0,v1)*G( - v1,0,1 - v1,u1) - 
         8*G(0,v1)*G( - v1,0, - v1,u1) + 68/3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1
         )*G( - v1,0,0,u1) + 52*G(0,v1)*G( - v1,0,1,u1) + 36*G(0,v1)*G(0,1 - 
         v1,u1) + 4*G(0,v1)*G(0,1 - v1,0,u1) - 44*G(0,v1)*G(0,1 - v1,1,u1) - 
         16*G(0,v1)*G(0, - v1, - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) + 8*G(0,v1)*
         G(0, - v1,0,u1) + 106/3*G(0,v1)*G(1,u1) + 16*G(0,v1)*G(1,0,u1) - 4*G(
         0,0,1 - v1,u1) - 40*G(0,0,1 - v1,u1)*G(0,v1) + 16*G(0,0,u1) + 2/3*G(0
         ,0,u1)*Pi^2 - 14*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,
         u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,v1) + 7/3*G(0,0,v1) - 10/3*G(0,0,v1)*
         Pi^2 - 6*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 24
         *G(0,0,v1)*G( - v1, - v1,u1) - 94/3*G(0,0,v1)*G( - v1,u1) - 16*G(0,0,
         v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - 
         v1,u1) + 70/3*G(0,0,v1)*G(0,u1) + 8*G(0,0,v1)*G(0,1,u1) - 48*G(0,0,0,
         v1) + 24*G(0,0,0,v1)*G( - v1,u1) - 16*G(0,0,0,v1)*G(0,u1) + 24*G(0,0,
         0,0,v1) - 4*G(0,0,0,1,v1) - 44*G(0,0,1,1 - v1,u1) + 44*G(0,0,1,u1)*G(
         0,v1) - 44*G(0,0,1,u1)*G(1,v1) + 28*G(0,0,1,v1) - 4*G(0,0,1,v1)*G( - 
         v1,u1) + 4*G(0,0,1,0,v1) + 44*G(0,1,1 - v1,u1) - 8/3*G(0,1,u1)*Pi^2
          - 44*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) + 44*G(0,1,u1)*G(1,v1
         ) + 128/3*G(0,1,v1) + 22*G(0,1,v1)*Pi^2 - 44*G(0,1,v1)*G(1 - v1,u1)
          + 52*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G( - v1, - v1,u1) + 
         28*G(0,1,v1)*G( - v1,u1) - 44*G(0,1,v1)*G(0,1 - v1,u1) - 8*G(0,1,v1)*
         G(0,u1) + 10/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G( - v1,u1) - 8*G(0,1,0,v1
         )*G(0,u1) + 4*G(0,1,0,0,v1) + 52*G(0,1,0,1,v1) + 8*G(0,1,1,1 - v1,u1)
          - 8*G(0,1,1,u1)*G(0,v1) + 8*G(0,1,1,u1)*G(1,v1) - 44*G(0,1,1,0,v1)
          - 106/3*G(1,1 - v1,u1) - 16*G(1,1 - v1,0,u1) + 16*G(1,u1)*Pi^2 - 106/
         3*G(1,u1)*G(1,v1) - 8*G(1,v1)*zeta3 - 43/3*G(1,v1)*Pi^2 + 44*G(1,v1)*
         G(1 - v1,1,u1) - 52*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1,
          - v1,0,u1) + 22*G(1,v1)*G( - v1,u1)*Pi^2 - 28*G(1,v1)*G( - v1,0,u1)
          + 4*G(1,v1)*G( - v1,0,0,u1) - 52*G(1,v1)*G( - v1,0,1,u1) - 16*G(1,0,
         1 - v1,u1) - 16*G(1,0,u1)*G(1,v1) - 73/3*G(1,0,v1) + 2*G(1,0,v1)*Pi^2
          + 34*G(1,0,v1)*G(1 - v1,u1) - 44*G(1,0,v1)*G( - v1,1 - v1,u1) - 4*G(
         1,0,v1)*G( - v1, - v1,u1) + 28*G(1,0,v1)*G( - v1,u1) - 8*G(1,0,v1)*G(
          - v1,0,u1) - 46/3*G(1,0,0,v1) + 4*G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,
         0,1,v1) - 36*G(1,0,1,v1) + 52*G(1,0,1,v1)*G( - v1,u1) + 16*G(1,0,1,0,
         v1) + 2/3*G(1,1,v1)*Pi^2 + 22*G(1,1,0,v1) - 44*G(1,1,0,v1)*G( - v1,u1
         ) + 8*G(1,1,0,0,v1) + 4*G(1,1,0,1,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 12*zeta3 - 13/6*Pi^2 - 11/30*Pi^4 - 7*G(1 - 
         v1, - v1,0,u1) + 4/3*G(1 - v1,u1) + 73/6*G(1 - v1,u1)*Pi^2 - 16*G(1
          - v1,0,u1) + 2*G(1 - v1,0,0,u1) - 30*G(1 - v1,1,1 - v1,u1) + 2*G( - 
         v1,1 - v1, - v1,0,u1) - 5*G( - v1,1 - v1,u1)*Pi^2 + 16*G( - v1,1 - v1
         ,0,u1) - 2*G( - v1,1 - v1,0,0,u1) + 14*G( - v1,1 - v1,1,1 - v1,u1) - 
         2*G( - v1, - v1,1 - v1,0,u1) + 12*G( - v1, - v1, - v1,0,u1) + 2*G( - 
         v1, - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) - 7*G( - v1, - v1,0,
         u1) - 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 - 10*G( - v1,u1)*
         Pi^2 + 16*G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1
         ,0, - v1,0,u1) + 10*G( - v1,0,u1) + 5/3*G( - v1,0,u1)*Pi^2 - 2*G( - 
         v1,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) + 14*G( - v1,0,1,1 - v1,u1) - 
         16*G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*Pi^2 + 2*G(0,1 - v1,u1)*G(1,0,
         v1) + 2*G(0,1 - v1,0,u1) - 10*G(0,1 - v1,1,1 - v1,u1) - 10*G(0,1 - v1
         ,1,u1)*G(1,v1) - 8*G(0, - v1, - v1,0,u1) + 4/3*G(0, - v1,u1)*Pi^2 + 7
         *G(0, - v1,0,u1) + 50/3*G(0,u1) + 1/6*G(0,u1)*Pi^2 + 23*G(0,u1)*G(0,
         v1) + 5/3*G(0,u1)*G(0,v1)*Pi^2 - 16*G(0,u1)*G(1,v1) + 1/3*G(0,u1)*G(1
         ,v1)*Pi^2 - 7*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,0,0,v1) + 2*G(0,u1)*
         G(1,0,1,v1) - 18*G(0,v1) - 8*G(0,v1)*zeta3 - 109/18*G(0,v1)*Pi^2 + 7*
         G(0,v1)*G(1 - v1, - v1,u1) + 44/3*G(0,v1)*G(1 - v1,u1) - 9*G(0,v1)*G(
         1 - v1,0,u1) + 30*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,
          - v1,u1) - 16*G(0,v1)*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,
         0,u1) - 14*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1
          - v1,u1) - 12*G(0,v1)*G( - v1, - v1, - v1,u1) + 7*G(0,v1)*G( - v1,
          - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) - 10*G(0,v1)*G( - v1,u1) + 
         5/3*G(0,v1)*G( - v1,u1)*Pi^2 + 14*G(0,v1)*G( - v1,0,1 - v1,u1) + 4*G(
         0,v1)*G( - v1,0, - v1,u1) - 34/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G(
          - v1,0,0,u1) - 14*G(0,v1)*G( - v1,0,1,u1) - 22*G(0,v1)*G(0,1 - v1,u1
         ) - 2*G(0,v1)*G(0,1 - v1,0,u1) + 10*G(0,v1)*G(0,1 - v1,1,u1) + 8*G(0,
         v1)*G(0, - v1, - v1,u1) - 7*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - 
         v1,0,u1) - 106/3*G(0,v1)*G(1,u1) - 6*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(
         1,1,u1) + 2*G(0,0,1 - v1,u1) + 8*G(0,0,1 - v1,u1)*G(0,v1) - 7*G(0,0,
         u1) - 1/3*G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1)*G(0,0,v1
         ) - 2*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,u1)*G(1,v1) - 62/3*G(0,0,v1) + 5/
         3*G(0,0,v1)*Pi^2 + 7*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,1
          - v1,u1) - 12*G(0,0,v1)*G( - v1, - v1,u1) + 53/3*G(0,0,v1)*G( - v1,
         u1) + 8*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) + 8*G(0,
         0,v1)*G(0, - v1,u1) - 47/3*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(0,1,u1)
          - 2*G(0,0,v1)*G(1,u1) + 30*G(0,0,0,v1) - 12*G(0,0,0,v1)*G( - v1,u1)
          + 8*G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 2*G(0,0,0,1,v1) + 10*G(
         0,0,1,1 - v1,u1) - 10*G(0,0,1,u1)*G(0,v1) + 10*G(0,0,1,u1)*G(1,v1) - 
         18*G(0,0,1,v1) + 2*G(0,0,1,v1)*G( - v1,u1) - 2*G(0,0,1,0,v1) - 30*G(0
         ,1,1 - v1,u1) + 4/3*G(0,1,u1)*Pi^2 + 30*G(0,1,u1)*G(0,v1) + 4*G(0,1,
         u1)*G(0,1,v1) - 30*G(0,1,u1)*G(1,v1) - 62/3*G(0,1,v1) - 5*G(0,1,v1)*
         Pi^2 + 30*G(0,1,v1)*G(1 - v1,u1) - 14*G(0,1,v1)*G( - v1,1 - v1,u1) + 
         2*G(0,1,v1)*G( - v1, - v1,u1) - 16*G(0,1,v1)*G( - v1,u1) + 10*G(0,1,
         v1)*G(0,1 - v1,u1) + 8*G(0,1,v1)*G(0,u1) + 2*G(0,1,v1)*G(1,u1) - 5/3*
         G(0,1,0,v1) - 2*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,v1)*G(0,u1) - 2*
         G(0,1,0,0,v1) - 14*G(0,1,0,1,v1) - 4*G(0,1,1,1 - v1,u1) + 4*G(0,1,1,
         u1)*G(0,v1) - 4*G(0,1,1,u1)*G(1,v1) + 10*G(0,1,1,0,v1) + 106/3*G(1,1
          - v1,u1) + 6*G(1,1 - v1,0,u1) - 16/3*G(1,u1)*Pi^2 + 106/3*G(1,u1)*G(
         1,v1) + 4/3*G(1,v1) + 4*G(1,v1)*zeta3 + 65/6*G(1,v1)*Pi^2 - 30*G(1,v1
         )*G(1 - v1,1,u1) + 14*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - 
         v1, - v1,0,u1) - 5*G(1,v1)*G( - v1,u1)*Pi^2 + 16*G(1,v1)*G( - v1,0,u1
         ) - 2*G(1,v1)*G( - v1,0,0,u1) + 14*G(1,v1)*G( - v1,0,1,u1) + 6*G(1,0,
         1 - v1,u1) + 6*G(1,0,u1)*G(1,v1) + 103/3*G(1,0,v1) - G(1,0,v1)*Pi^2
          - 21*G(1,0,v1)*G(1 - v1,u1) + 10*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(
         1,0,v1)*G( - v1, - v1,u1) - 16*G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G(
          - v1,0,u1) + 35/3*G(1,0,0,v1) - 2*G(1,0,0,v1)*G( - v1,u1) - 4*G(1,0,
         0,1,v1) + 22*G(1,0,1,v1) - 14*G(1,0,1,v1)*G( - v1,u1) - 8*G(1,0,1,0,
         v1) - 2*G(1,1,1 - v1,u1) - 2*G(1,1,u1)*G(1,v1) - 1/3*G(1,1,v1)*Pi^2
          - 21*G(1,1,0,v1) + 10*G(1,1,0,v1)*G( - v1,u1) - 4*G(1,1,0,0,v1) - 2*
         G(1,1,0,1,v1) )

       + N*u1*[1-v1]^-3 * ( 6*zeta3 + Pi^2 - 6*G(1 - v1, - v1,0,u1) - G(1 - v1
         ,u1)*Pi^2 + 6*G(1 - v1,1,1 - v1,u1) + 6*G( - v1,0,u1) + 6*G(0, - v1,0
         ,u1) + G(0,u1)*Pi^2 + 16*G(0,u1)*G(0,v1) - 4*G(0,v1)*Pi^2 + 6*G(0,v1)
         *G(1 - v1, - v1,u1) - 16*G(0,v1)*G(1 - v1,u1) - 6*G(0,v1)*G(1 - v1,1,
         u1) - 6*G(0,v1)*G( - v1,u1) - 6*G(0,v1)*G(0, - v1,u1) + 6*G(0,v1)*G(1
         ,u1) - 6*G(0,0,v1) + 34/3*G(0,0,v1)*G(1 - v1,u1) - 34/3*G(0,0,v1)*G(0
         ,u1) + 6*G(0,0,0,v1) + 16/3*G(0,0,1,v1) - 6*G(0,1,1 - v1,u1) + 6*G(0,
         1,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) - 10*G(0,1,v1) - 6*G(0,1,v1)*G(1
          - v1,u1) + 6*G(0,1,v1)*G(0,u1) - 2/3*G(0,1,0,v1) - 6*G(1,1 - v1,u1)
          - 6*G(1,u1)*G(1,v1) - G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1) - 16*
         G(1,0,v1) + 34/3*G(1,0,0,v1) - 6*G(1,0,1,v1) )

       + N*u1*[1-v1]^-2 * (  - 8*zeta3 - 16/3*Pi^2 + 8*G(1 - v1, - v1,0,u1) - 
         13*G(1 - v1,u1) + 4/3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,0,u1) - 8*G(1 - 
         v1,1,1 - v1,u1) - 14*G( - v1,0,u1) + 6*G(0,1 - v1,u1) - 8*G(0, - v1,0
         ,u1) + 13*G(0,u1) - 4/3*G(0,u1)*Pi^2 - 82/3*G(0,u1)*G(0,v1) + 6*G(0,
         u1)*G(1,v1) + 16/3*G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1, - v1,u1) + 46/3
         *G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G(1 - v1,1,u1) + 14*G(0,v1)*G( - v1
         ,u1) + 8*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1,u1) + 14*G(0,0,v1) - 
         16*G(0,0,v1)*G(1 - v1,u1) + 16*G(0,0,v1)*G(0,u1) - 8*G(0,0,0,v1) - 8*
         G(0,0,1,v1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*
         G(1,v1) + 40/3*G(0,1,v1) + 8*G(0,1,v1)*G(1 - v1,u1) - 8*G(0,1,v1)*G(0
         ,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 13*G(1,v1) + 4/3*G(1,v1
         )*Pi^2 - 8*G(1,v1)*G(1 - v1,1,u1) + 46/3*G(1,0,v1) - 16*G(1,0,0,v1)
          + 8*G(1,0,1,v1) )

       + N*u1*[1-v1]^-1 * ( 2*zeta3 + 11/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 26/
         3*G(1 - v1,u1) - 1/3*G(1 - v1,u1)*Pi^2 - 5*G(1 - v1,0,u1) + 2*G(1 - 
         v1,1,1 - v1,u1) + 7*G( - v1,0,u1) - 5*G(0,1 - v1,u1) + 2*G(0, - v1,0,
         u1) - 26/3*G(0,u1) + 1/3*G(0,u1)*Pi^2 + 31/3*G(0,u1)*G(0,v1) - 5*G(0,
         u1)*G(1,v1) - 4/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 1/3*
         G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 7*G(0,v1)*G( - v1,
         u1) - 2*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) - 7*G(0,0,v1) + 10*
         G(0,0,v1)*G(1 - v1,u1) - 10*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,v1) + 8*G(0
         ,0,1,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1
         ,v1) - 10/3*G(0,1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G(0,u1
         ) + 6*G(0,1,0,v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) + 26/3*G(1,
         v1) - 1/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) - 1/3*G(1,0,v1) + 
         10*G(1,0,0,v1) - 2*G(1,0,1,v1) )

       + N*u1 * ( 8/3*Pi^2 - 4*G(1 - v1,u1) - 4/9*G(1 - v1,u1)*Pi^2 - 4*G(1 - 
         v1,0,u1) + 8/3*G(1 - v1,1,1 - v1,u1) - 8/3*G( - v1,1 - v1,0,u1) + 8/3
         *G( - v1, - v1,0,u1) + 20/9*G( - v1,u1)*Pi^2 - 8/3*G( - v1,0,1 - v1,
         u1) + 4*G( - v1,0,u1) - 4*G(0,1 - v1,u1) + 4*G(0,u1) + 4*G(0,u1)*G(0,
         v1) - 4*G(0,u1)*G(1,v1) + 4*G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - 
         v1,0,u1) - 8/3*G(0,v1)*G(1 - v1,1,u1) + 8/3*G(0,v1)*G( - v1,1 - v1,u1
         ) - 8/3*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)
         *G(1,u1) - 4*G(0,0,v1) - 8/3*G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,1,v1)*
         G(1 - v1,u1) + 8/3*G(0,1,v1)*G( - v1,u1) + 4*G(1,1 - v1,u1) + 4*G(1,
         u1)*G(1,v1) - 4*G(1,v1) + 8/3*G(1,v1)*G(1 - v1,1,u1) - 8/3*G(1,v1)*G(
          - v1,0,u1) + 4*G(1,0,v1) + 8/3*G(1,0,v1)*G( - v1,u1) )

       + N*u1*v1 * (  - 8/3*Pi^2 + 4*G(1 - v1,0,u1) - 4*G( - v1,0,u1) + 4*G(0,
         1 - v1,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 4*G(0,v1)*G(1 - 
         v1,u1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(1,u1) + 4*G(0,0,v1) - 4*
         G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 4*G(1,0,v1) )

       + N*u1^2*[1-u1-v1]^-3 * ( 13/9*Pi^2 + 26/3*G( - v1,0,u1) + 16*G(0, - v1
         ,0,u1) + 26/3*G(0,u1)*G(0,v1) + 16*G(0,u1)*G(1,0,v1) - 40/3*G(0,v1)*
         Pi^2 - 26/3*G(0,v1)*G( - v1,u1) + 16*G(0,v1)*G(0,1 - v1,u1) - 16*G(0,
         v1)*G(0, - v1,u1) + 16*G(0,v1)*G(1,0,u1) - 16*G(0,v1)*G(1,1,u1) - 26/
         3*G(0,0,v1) - 32*G(0,0,v1)*G(0,u1) + 16*G(0,0,v1)*G(1,u1) + 16*G(0,0,
         1,v1) + 16*G(0,1,v1)*G(0,u1) - 16*G(0,1,v1)*G(1,u1) + 16*G(0,1,0,v1)
          - 16*G(1,1 - v1,0,u1) + 32/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 - 16*G(
         1,0,1 - v1,u1) - 16*G(1,0,u1)*G(1,v1) - 26/3*G(1,0,v1) + 16*G(1,0,0,
         v1) - 16*G(1,0,1,v1) + 16*G(1,1,1 - v1,u1) + 16*G(1,1,u1)*G(1,v1) - 
         32*G(1,1,0,v1) )

       + N*u1^2*[1-u1-v1]^-2 * (  - 46/9*Pi^2 + 22/3*G(1 - v1,0,u1) - 34/3*G(
          - v1,0,u1) + 22/3*G(0,1 - v1,u1) - 12*G(0, - v1,0,u1) + 4/3*G(0,u1)
          - 26/3*G(0,u1)*G(0,v1) + 22/3*G(0,u1)*G(1,v1) - 12*G(0,u1)*G(1,0,v1)
          - 4/3*G(0,v1) + 10*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1 - v1,u1) + 34/3*G(0
         ,v1)*G( - v1,u1) - 12*G(0,v1)*G(0,1 - v1,u1) + 12*G(0,v1)*G(0, - v1,
         u1) + 22/3*G(0,v1)*G(1,u1) - 12*G(0,v1)*G(1,0,u1) + 12*G(0,v1)*G(1,1,
         u1) + 14*G(0,0,v1) + 24*G(0,0,v1)*G(0,u1) - 12*G(0,0,v1)*G(1,u1) - 12
         *G(0,0,1,v1) - 8/3*G(0,1,v1) - 12*G(0,1,v1)*G(0,u1) + 12*G(0,1,v1)*G(
         1,u1) - 12*G(0,1,0,v1) - 22/3*G(1,1 - v1,u1) + 12*G(1,1 - v1,0,u1) - 
         8*G(1,u1)*Pi^2 - 22/3*G(1,u1)*G(1,v1) - 2*G(1,v1)*Pi^2 + 12*G(1,0,1
          - v1,u1) + 12*G(1,0,u1)*G(1,v1) - 26/3*G(1,0,v1) - 12*G(1,0,0,v1) + 
         12*G(1,0,1,v1) - 12*G(1,1,1 - v1,u1) - 12*G(1,1,u1)*G(1,v1) + 24*G(1,
         1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * ( 16/9*Pi^2 - 8/3*G(1 - v1,0,u1) + 8/3*G( - v1,
         0,u1) - 8/3*G(0,1 - v1,u1) + 4*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(0,v1)
          - 8/3*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) - 10/3*G(0,v1)*Pi^2 + 8/
         3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - 
         v1,u1) - 4*G(0,v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,u1) + 4*G(0,v1)*G(
         1,0,u1) - 4*G(0,v1)*G(1,1,u1) - 8/3*G(0,0,v1) - 8*G(0,0,v1)*G(0,u1)
          + 4*G(0,0,v1)*G(1,u1) + 4*G(0,0,1,v1) + 4*G(0,1,v1)*G(0,u1) - 4*G(0,
         1,v1)*G(1,u1) + 4*G(0,1,0,v1) + 8/3*G(1,1 - v1,u1) - 4*G(1,1 - v1,0,
         u1) + 8/3*G(1,u1)*Pi^2 + 8/3*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*Pi^2 - 4*
         G(1,0,1 - v1,u1) - 4*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1) + 4*G(1,0,0,v1
         ) - 4*G(1,0,1,v1) + 4*G(1,1,1 - v1,u1) + 4*G(1,1,u1)*G(1,v1) - 8*G(1,
         1,0,v1) )

       + N*u1^2*[1-v1]^-4 * (  - 6*zeta3 + 6*G(1 - v1, - v1,0,u1) + G(1 - v1,
         u1)*Pi^2 - 6*G(1 - v1,1,1 - v1,u1) - 6*G(0, - v1,0,u1) - G(0,u1)*Pi^2
          + 4*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)*G(1 - v1
         ,1,u1) + 6*G(0,v1)*G(0, - v1,u1) - 6*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0
         ,v1)*G(0,u1) - 6*G(0,0,0,v1) + 6*G(0,1,1 - v1,u1) - 6*G(0,1,u1)*G(0,
         v1) + 6*G(0,1,u1)*G(1,v1) + 6*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G(
         0,u1) + 6*G(0,1,0,v1) + G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1) - 6*
         G(1,0,0,v1) + 6*G(1,0,1,v1) )

       + N*u1^2*[1-v1]^-3 * ( 8*zeta3 + 4*Pi^2 - 8*G(1 - v1, - v1,0,u1) - 4/3*
         G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,0,u1) + 8*G(1 - v1,1,1 - v1,u1) + 6*G(
          - v1,0,u1) - 6*G(0,1 - v1,u1) + 8*G(0, - v1,0,u1) + 4/3*G(0,u1)*Pi^2
          + 6*G(0,u1)*G(0,v1) - 6*G(0,u1)*G(1,v1) - 16/3*G(0,v1)*Pi^2 + 8*G(0,
         v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1,
         1,u1) - 6*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(0, - v1,u1) - 6*G(0,v1)*
         G(1,u1) - 6*G(0,0,v1) + 8*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G(0,u1
         ) + 8*G(0,0,0,v1) - 8*G(0,1,1 - v1,u1) + 8*G(0,1,u1)*G(0,v1) - 8*G(0,
         1,u1)*G(1,v1) - 8*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1,v1)*G(0,u1) - 8*G(
         0,1,0,v1) + 6*G(1,1 - v1,u1) + 6*G(1,u1)*G(1,v1) - 4/3*G(1,v1)*Pi^2
          + 8*G(1,v1)*G(1 - v1,1,u1) + 6*G(1,0,v1) + 8*G(1,0,0,v1) - 8*G(1,0,1
         ,v1) )

       + N*u1^2*[1-v1]^-2 * (  - 2*zeta3 - 10/3*Pi^2 + 2*G(1 - v1, - v1,0,u1)
          + 1/3*G(1 - v1,u1)*Pi^2 + 5*G(1 - v1,0,u1) - 2*G(1 - v1,1,1 - v1,u1)
          - 5*G( - v1,0,u1) + 5*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1) - 1/3*G(0,
         u1)*Pi^2 - 5*G(0,u1)*G(0,v1) + 5*G(0,u1)*G(1,v1) + 4/3*G(0,v1)*Pi^2
          - 2*G(0,v1)*G(1 - v1, - v1,u1) - 5*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*
         G(1 - v1,1,u1) + 5*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 5*
         G(0,v1)*G(1,u1) + 5*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1
         )*G(0,u1) - 2*G(0,0,0,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1)
          + 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G(0,
         u1) + 2*G(0,1,0,v1) - 5*G(1,1 - v1,u1) - 5*G(1,u1)*G(1,v1) + 1/3*G(1,
         v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 5*G(1,0,v1) - 2*G(1,0,0,v1) + 2
         *G(1,0,1,v1) )

       + N*u1^2 * (  - 8/3*Pi^2 + 4*G(1 - v1,0,u1) - 4*G( - v1,0,u1) + 4*G(0,1
          - v1,u1) - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 4*G(0,v1)*G(1 - 
         v1,u1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(1,u1) + 4*G(0,0,v1) - 4*
         G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 4*G(1,0,v1) )

       + N*u1^3*[1-u1-v1]^-3 * (  - 4/9*Pi^2 - 8/3*G( - v1,0,u1) - 10*G(0, - 
         v1,0,u1) - 8/3*G(0,u1)*G(0,v1) - 10*G(0,u1)*G(1,0,v1) + 25/3*G(0,v1)*
         Pi^2 + 8/3*G(0,v1)*G( - v1,u1) - 10*G(0,v1)*G(0,1 - v1,u1) + 10*G(0,
         v1)*G(0, - v1,u1) - 10*G(0,v1)*G(1,0,u1) + 10*G(0,v1)*G(1,1,u1) + 8/3
         *G(0,0,v1) + 20*G(0,0,v1)*G(0,u1) - 10*G(0,0,v1)*G(1,u1) - 10*G(0,0,1
         ,v1) - 10*G(0,1,v1)*G(0,u1) + 10*G(0,1,v1)*G(1,u1) - 10*G(0,1,0,v1)
          + 10*G(1,1 - v1,0,u1) - 20/3*G(1,u1)*Pi^2 - 5/3*G(1,v1)*Pi^2 + 10*G(
         1,0,1 - v1,u1) + 10*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1) - 10*G(1,0,0,v1
         ) + 10*G(1,0,1,v1) - 10*G(1,1,1 - v1,u1) - 10*G(1,1,u1)*G(1,v1) + 20*
         G(1,1,0,v1) )

       + N*u1^3*[1-u1-v1]^-2 * ( 16/9*Pi^2 - 8/3*G(1 - v1,0,u1) + 8/3*G( - v1,
         0,u1) - 8/3*G(0,1 - v1,u1) + 4*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(0,v1)
          - 8/3*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) - 10/3*G(0,v1)*Pi^2 + 8/
         3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0,1 - 
         v1,u1) - 4*G(0,v1)*G(0, - v1,u1) - 8/3*G(0,v1)*G(1,u1) + 4*G(0,v1)*G(
         1,0,u1) - 4*G(0,v1)*G(1,1,u1) - 8/3*G(0,0,v1) - 8*G(0,0,v1)*G(0,u1)
          + 4*G(0,0,v1)*G(1,u1) + 4*G(0,0,1,v1) + 4*G(0,1,v1)*G(0,u1) - 4*G(0,
         1,v1)*G(1,u1) + 4*G(0,1,0,v1) + 8/3*G(1,1 - v1,u1) - 4*G(1,1 - v1,0,
         u1) + 8/3*G(1,u1)*Pi^2 + 8/3*G(1,u1)*G(1,v1) + 2/3*G(1,v1)*Pi^2 - 4*
         G(1,0,1 - v1,u1) - 4*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,v1) + 4*G(1,0,0,v1
         ) - 4*G(1,0,1,v1) + 4*G(1,1,1 - v1,u1) + 4*G(1,1,u1)*G(1,v1) - 8*G(1,
         1,0,v1) )

       + N*u1^4*[1-u1-v1]^-3 * ( 8/3*G(0, - v1,0,u1) + 8/3*G(0,u1)*G(1,0,v1)
          - 20/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)*G(0,1 - v1,u1) - 8/3*G(0,v1)*G(0,
          - v1,u1) + 8/3*G(0,v1)*G(1,0,u1) - 8/3*G(0,v1)*G(1,1,u1) - 16/3*G(0,
         0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 8/3*G(0,0,1,v1) + 8/3*G(0,1,
         v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 8/3*G(1,1 - 
         v1,0,u1) + 16/9*G(1,u1)*Pi^2 + 4/9*G(1,v1)*Pi^2 - 8/3*G(1,0,1 - v1,u1
         ) - 8/3*G(1,0,u1)*G(1,v1) + 8/3*G(1,0,0,v1) - 8/3*G(1,0,1,v1) + 8/3*
         G(1,1,1 - v1,u1) + 8/3*G(1,1,u1)*G(1,v1) - 16/3*G(1,1,0,v1) )

       + i_*N^-1*u1^-1*[1-u1-v1]^-1 * ( 2/3*Pi^3 - 3*G(1 - v1, - v1,u1)*Pi + 4
         *G(1 - v1,1,u1)*Pi + 2*G( - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi + 2*G(0,u1
         )*G(0,v1)*Pi + 5*G(0,v1)*Pi - 5*G(0,v1)*G(1 - v1,u1)*Pi - 3*G(0,0,v1)
         *Pi - 4*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 2*G(1,u1)*Pi - 2*G(1,0,v1)*Pi
          )

       + i_*N^-1*u1^-1*[1-v1]^-1 * (  - 2/3*Pi^3 + 3*G(1 - v1, - v1,u1)*Pi - 3
         *G(1 - v1,1,u1)*Pi - 2*G( - v1,u1)*Pi - 3*G(0, - v1,u1)*Pi - 2*G(0,u1
         )*G(0,v1)*Pi - 5*G(0,v1)*Pi + 4*G(0,v1)*G(1 - v1,u1)*Pi + 3*G(0,0,v1)
         *Pi + 3*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 2*G(1,u1)*Pi + 2*G(1,0,v1)*Pi
          )

       + i_*N^-1*u1^-1 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi + G(
         0,1,u1)*Pi + 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi
          + G(0,1,u1)*Pi - 2*G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-2 * (  - 4/3*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi - 8*G(
         1 - v1,1,u1)*Pi - 5*G( - v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 4*G(0,u1)*
         G(0,v1)*Pi - 9*G(0,v1)*Pi + 10*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,v1)*
         Pi + 8*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 8*G(1,u1)*Pi + 4*G(1,0,v1)*Pi
          )

       + i_*N^-1*[1-u1-v1]^-1 * (  - 4*Pi + 8/3*Pi^3 - 12*G(1 - v1, - v1,u1)*
         Pi - 2*G(1 - v1,u1)*Pi + 8*G(1 - v1,1,u1)*Pi + 11*G( - v1,u1)*Pi + 12
         *G(0, - v1,u1)*Pi - 2*G(0,u1)*Pi + 8*G(0,u1)*G(0,v1)*Pi + 15*G(0,v1)*
         Pi - 12*G(0,v1)*G(1 - v1,u1)*Pi - 12*G(0,0,v1)*Pi - 8*G(0,1,u1)*Pi + 
         8*G(0,1,v1)*Pi - 4*G(1,u1)*Pi - 2*G(1,v1)*Pi - 8*G(1,0,v1)*Pi )

       + i_*N^-1*[1-v1]^-2 * ( 2/3*Pi^3 - 3*G(1 - v1, - v1,u1)*Pi + 3*G(1 - v1
         ,1,u1)*Pi + 3*G( - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)
         *Pi + 3*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi - 3*G(0,0,v1)*Pi - 3*
         G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 3*G(1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*[1-v1]^-1 * ( 3*Pi - 8/3*Pi^3 + 12*G(1 - v1, - v1,u1)*Pi + 2*
         G(1 - v1,u1)*Pi - 8*G(1 - v1,1,u1)*Pi - 11*G( - v1,u1)*Pi - 12*G(0,
          - v1,u1)*Pi + 2*G(0,u1)*Pi - 8*G(0,u1)*G(0,v1)*Pi - 13*G(0,v1)*Pi + 
         12*G(0,v1)*G(1 - v1,u1)*Pi + 12*G(0,0,v1)*Pi + 8*G(0,1,u1)*Pi - 8*G(0
         ,1,v1)*Pi + 5*G(1,u1)*Pi + 2*G(1,v1)*Pi + 8*G(1,0,v1)*Pi )

       + i_*N^-1 * ( 3*Pi + G(1 - v1,1,u1)*Pi - G(0,v1)*Pi - G(0,v1)*G(1 - v1,
         u1)*Pi - G(0,1,u1)*Pi + 2*G(1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( 2*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * (  - 2*Pi )

       + i_*N^-1*v1 * (  - Pi )

       + i_*N^-1*u1*[1-u1-v1]^-3 * ( 20*Pi*zeta3 - 4*G( - v1,1 - v1, - v1,u1)*
         Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G( - 
         v1, - v1,1 - v1,u1)*Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 4*G( - v1, - 
         v1,0,u1)*Pi - 4*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1
          - v1,u1)*Pi + 8*G( - v1,0, - v1,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 8*G(
          - v1,0,1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi
          - 4/3*G(0,u1)*Pi^3 + 4*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,v1)*Pi + 2*G(0,
         v1)*Pi^3 - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,
         u1)*Pi + 8*G(0,v1)*G( - v1,0,u1)*Pi + 12*G(0,v1)*G(0,1 - v1,u1)*Pi - 
         8*G(0,0, - v1,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,v1)*G( - v1,
         u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi
          - 4*G(0,1,v1)*G(0,u1)*Pi - 8*G(0,1,0,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 4*
         G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 8*G(1,0,
         v1)*G( - v1,u1)*Pi - 8*G(1,0,0,v1)*Pi + 4*G(1,0,1,v1)*Pi - 4*G(1,1,0,
         v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * (  - 4*Pi - 20*Pi*zeta3 + 7/3*Pi^3 - 2*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 8*G(1 - v1,1,u1)*Pi + 4*G(
          - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - v1,u1)*Pi + 8*G( - v1,1 - 
         v1,0,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 8*G( - v1, - v1,1 - v1,u1)*
         Pi - 12*G( - v1, - v1, - v1,u1)*Pi + 10*G( - v1, - v1,u1)*Pi - 4*G(
          - v1, - v1,0,u1)*Pi + 5*G( - v1,u1)*Pi - 10/3*G( - v1,u1)*Pi^3 + 8*
         G( - v1,0,1 - v1,u1)*Pi - 12*G( - v1,0, - v1,u1)*Pi + 6*G( - v1,0,u1)
         *Pi + 8*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)*Pi - 12*G(0,1 - v1, - 
         v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi + 6*G(0, - v1
         ,u1)*Pi + 4*G(0,u1)*Pi + 8/3*G(0,u1)*Pi^3 + 10*G(0,u1)*G(0,v1)*Pi - 4
         *G(0,u1)*G(1,v1)*Pi - 8*G(0,u1)*G(1,0,v1)*Pi + 9*G(0,v1)*Pi - 10/3*G(
         0,v1)*Pi^3 - 6*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1,u1)
         *Pi - 8*G(0,v1)*G( - v1, - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi - 12*
         G(0,v1)*G( - v1,0,u1)*Pi - 12*G(0,v1)*G(0,1 - v1,u1)*Pi + 12*G(0,0,
          - v1,u1)*Pi - 4*G(0,0,u1)*Pi + 8*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,v1)*
         Pi + 4*G(0,0,v1)*G( - v1,u1)*Pi - 12*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,0
         ,v1)*Pi - 8*G(0,0,1,u1)*Pi + 8*G(0,1,u1)*Pi + 8*G(0,1,v1)*G(0,u1)*Pi
          + 4*G(0,1,0,v1)*Pi - 8*G(1,u1)*Pi - 8/3*G(1,v1)*Pi^3 + 8*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi + 8*G(1,v1)*G( - v1,0,
         u1)*Pi - 10*G(1,0,v1)*Pi + 4*G(1,0,v1)*G( - v1,u1)*Pi + 12*G(1,0,0,v1
         )*Pi - 8*G(1,0,1,v1)*Pi + 8*G(1,1,0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( 4*Pi + 10*Pi*zeta3 - 5/2*Pi^3 + 3*G(1 - 
         v1, - v1,u1)*Pi - 2*G(1 - v1,u1)*Pi + 6*G(1 - v1,0,u1)*Pi - 4*G(1 - 
         v1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi + 6*G( - v1,1 - v1,u1)*Pi
          - 4*G( - v1,1 - v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1,
          - v1,1 - v1,u1)*Pi + 6*G( - v1, - v1, - v1,u1)*Pi - 9*G( - v1, - v1,
         u1)*Pi + 2*G( - v1, - v1,0,u1)*Pi + 3*G( - v1,u1)*Pi + 5/3*G( - v1,u1
         )*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 6*G( - v1,0, - v1,u1)*Pi - 3*G(
          - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 4*G( - v1,0,1,u1)*Pi + 6*G(0,
         1 - v1, - v1,u1)*Pi + 6*G(0,1 - v1,u1)*Pi - 4*G(0,1 - v1,1,u1)*Pi - 9
         *G(0, - v1,u1)*Pi - 3*G(0,u1)*Pi - 4/3*G(0,u1)*Pi^3 - 9*G(0,u1)*G(0,
         v1)*Pi + 6*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi + 5/3*G(0,v1)*
         Pi^3 + G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 4*
         G(0,v1)*G( - v1, - v1,u1)*Pi - 6*G(0,v1)*G( - v1,u1)*Pi + 6*G(0,v1)*
         G( - v1,0,u1)*Pi + 6*G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,0, - v1,u1)*Pi
          + 6*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 3*G(0,0,v1)*Pi - 2*G(0,0
         ,v1)*G( - v1,u1)*Pi + 6*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,0,v1)*Pi + 4*
         G(0,0,1,u1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,0,
         v1)*Pi + 6*G(1,u1)*Pi - 2*G(1,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 4*G(1,v1)*
         G( - v1, - v1,u1)*Pi + 6*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0
         ,u1)*Pi + G(1,0,v1)*Pi - 2*G(1,0,v1)*G( - v1,u1)*Pi - 6*G(1,0,0,v1)*
         Pi + 4*G(1,0,1,v1)*Pi - 4*G(1,1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-3 * (  - 2*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi - 6*G(1
          - v1,1,u1)*Pi - 6*G( - v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 6*G(0,u1)*G(
         0,v1)*Pi - 6*G(0,v1)*Pi + 6*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,v1)*Pi
          + 6*G(0,1,u1)*Pi - 6*G(0,1,v1)*Pi + 6*G(1,u1)*Pi + 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-2 * ( 4*Pi^3 - 12*G(1 - v1, - v1,u1)*Pi - 6*G(1 - 
         v1,u1)*Pi + 12*G(1 - v1,1,u1)*Pi + 14*G( - v1,u1)*Pi + 12*G(0, - v1,
         u1)*Pi - 6*G(0,u1)*Pi + 12*G(0,u1)*G(0,v1)*Pi + 14*G(0,v1)*Pi - 12*G(
         0,v1)*G(1 - v1,u1)*Pi - 12*G(0,0,v1)*Pi - 12*G(0,1,u1)*Pi + 12*G(0,1,
         v1)*Pi - 2*G(1,u1)*Pi - 6*G(1,v1)*Pi - 12*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[1-v1]^-1 * (  - 2*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi + 9*G(1
          - v1,u1)*Pi - 6*G(1 - v1,1,u1)*Pi - 11*G( - v1,u1)*Pi - 6*G(0, - v1,
         u1)*Pi + 9*G(0,u1)*Pi - 6*G(0,u1)*G(0,v1)*Pi - 11*G(0,v1)*Pi + 6*G(0,
         v1)*G(1 - v1,u1)*Pi + 6*G(0,0,v1)*Pi + 6*G(0,1,u1)*Pi - 6*G(0,1,v1)*
         Pi - 7*G(1,u1)*Pi + 9*G(1,v1)*Pi + 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1 * ( 3*G(1 - v1,u1)*Pi - 3*G( - v1,u1)*Pi + 3*G(0,u1)*Pi - 
         3*G(0,v1)*Pi - 3*G(1,u1)*Pi + 3*G(1,v1)*Pi )

       + i_*N^-1*u1*v1 * ( G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi - G(0
         ,v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-4 * ( 2*Pi^3 - 6*G(1 - v1, - v1,u1)*Pi + 6*G(1
          - v1,1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 6*G(0,u1)*G(0,v1)*Pi - 6*G(0,v1
         )*G(1 - v1,u1)*Pi - 6*G(0,0,v1)*Pi - 6*G(0,1,u1)*Pi + 6*G(0,1,v1)*Pi
          - 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-3 * (  - 8/3*Pi^3 + 8*G(1 - v1, - v1,u1)*Pi + 6*
         G(1 - v1,u1)*Pi - 8*G(1 - v1,1,u1)*Pi - 6*G( - v1,u1)*Pi - 8*G(0, - 
         v1,u1)*Pi + 6*G(0,u1)*Pi - 8*G(0,u1)*G(0,v1)*Pi - 6*G(0,v1)*Pi + 8*G(
         0,v1)*G(1 - v1,u1)*Pi + 8*G(0,0,v1)*Pi + 8*G(0,1,u1)*Pi - 8*G(0,1,v1)
         *Pi - 6*G(1,u1)*Pi + 6*G(1,v1)*Pi + 8*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[1-v1]^-2 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 5*G(1
          - v1,u1)*Pi + 2*G(1 - v1,1,u1)*Pi + 5*G( - v1,u1)*Pi + 2*G(0, - v1,
         u1)*Pi - 5*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 5*G(0,v1)*Pi - 2*G(0,
         v1)*G(1 - v1,u1)*Pi - 2*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*
         Pi + 5*G(1,u1)*Pi - 5*G(1,v1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2 * ( G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi - G(0,
         v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*Nf*u1^-1*[1-u1-v1]^-1 * (  - 4/3*G(0,v1)*Pi )

       + i_*Nf*u1^-1*[1-v1]^-1 * ( 4/3*G(0,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-2 * ( 8/3*G(0,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 4/3*Pi - 8/3*G(0,v1)*Pi )

       + i_*Nf*[1-v1]^-2 * (  - 4/3*G(0,v1)*Pi )

       + i_*Nf*[1-v1]^-1 * (  - 4/3*Pi + 8/3*G(0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-3 * ( 4/9*Pi^3 + 8/3*G( - v1,0,u1)*Pi + 8/3*G(0,
         u1)*G(0,v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(1,0,v1)*Pi )

       + i_*Nf*u1*[1-u1-v1]^-2 * (  - 4/9*Pi^3 - 8/3*G( - v1,0,u1)*Pi + 8/3*G(
         0,u1)*Pi - 8/3*G(0,u1)*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(1,0,v1)*
         Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * ( 2/9*Pi^3 + 4/3*G( - v1,0,u1)*Pi - 4/3*G(0,
         u1)*Pi + 4/3*G(0,u1)*G(0,v1)*Pi + 4/3*G(0,0,v1)*Pi - 4/3*G(1,0,v1)*Pi
          )

       + i_*N*u1^-1*[1-u1-v1]^-3 * ( 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1
         ,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*
         G(1,u1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*
         G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-2 * (  - 4*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,
          - v1,u1)*Pi - 4*G( - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 8*G(0,
         v1)*G(1,u1)*Pi - 4*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*Pi - 4*G(1,u1)*G(1,
         v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,0,u1)*Pi - 4*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * ( 2/3*Pi^3 + 7*G(1 - v1, - v1,u1)*Pi + 18*
         G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi
          + 6*G( - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi - 7*G(0, - v1,u1)*Pi + 2*G(0
         ,u1)*G(0,v1)*Pi + 91/3*G(0,v1)*Pi - 9*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0
         ,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 7*G(0,0,v1)*Pi - 18*G(0,
         1,u1)*Pi + 2*G(0,1,v1)*Pi + 2*G(1,1 - v1,u1)*Pi - 6*G(1,u1)*Pi + 2*G(
         1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi - 2*G(1,
         0,v1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^-1*[1-v1]^-1 * (  - 2/3*Pi^3 - 7*G(1 - v1, - v1,u1)*Pi - 17*
         G(1 - v1,1,u1)*Pi - 6*G( - v1,u1)*Pi + 7*G(0, - v1,u1)*Pi - 2*G(0,u1)
         *G(0,v1)*Pi - 91/3*G(0,v1)*Pi + 8*G(0,v1)*G(1 - v1,u1)*Pi - 7*G(0,0,
         v1)*Pi + 17*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 6*G(1,u1)*Pi + 2*G(1,0,v1
         )*Pi )

       + i_*N*u1^-1 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi + G(0,1
         ,u1)*Pi + 11*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1 - v1,u1)*Pi + G(
         0,1,u1)*Pi - 5*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-3 * (  - 8*G( - v1,1 - v1,u1)*Pi - 8*G( - v1, - v1,u1
         )*Pi - 2*G( - v1,u1)*Pi - 8*G( - v1,0,u1)*Pi - 2*G(0,v1)*Pi + 8*G(0,
         v1)*G( - v1,u1)*Pi + 16*G(0,v1)*G(1,u1)*Pi - 8*G(1,1 - v1,u1)*Pi - 8*
         G(1,u1)*G(1,v1)*Pi - 8*G(1,v1)*G( - v1,u1)*Pi - 8*G(1,0,u1)*Pi - 8*G(
         1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * (  - 4/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 2*G(1
          - v1,u1)*Pi - 36*G(1 - v1,1,u1)*Pi + 12*G( - v1,1 - v1,u1)*Pi + 12*
         G( - v1, - v1,u1)*Pi - G( - v1,u1)*Pi + 12*G( - v1,0,u1)*Pi + 2*G(0,
          - v1,u1)*Pi - 2*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi - 113/3*G(0,v1)*Pi
          + 30*G(0,v1)*G(1 - v1,u1)*Pi - 12*G(0,v1)*G( - v1,u1)*Pi - 24*G(0,v1
         )*G(1,u1)*Pi - 2*G(0,0,v1)*Pi + 36*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi + 12
         *G(1,1 - v1,u1)*Pi + 42*G(1,u1)*Pi + 12*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1
         )*Pi + 12*G(1,v1)*G( - v1,u1)*Pi + 12*G(1,0,u1)*Pi + 4*G(1,0,v1)*Pi
          + 12*G(1,1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * (  - 70/3*Pi + 4/3*Pi^3 + 44*G(1 - v1,1,u1)*Pi - 
         4*G( - v1,1 - v1,u1)*Pi - 4*G( - v1, - v1,u1)*Pi + G( - v1,u1)*Pi - 4
         *G( - v1,0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi + 107/3*G(0,v1)*Pi - 40*G(0,
         v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 8*G(0,v1)*G(1,u1)*Pi
          - 44*G(0,1,u1)*Pi + 4*G(0,1,v1)*Pi - 4*G(1,1 - v1,u1)*Pi - 32*G(1,u1
         )*Pi - 4*G(1,u1)*G(1,v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,0,u1)*
         Pi - 4*G(1,0,v1)*Pi - 4*G(1,1,u1)*Pi )

       + i_*N*[1-v1]^-2 * ( 2/3*Pi^3 - 5*G(1 - v1, - v1,u1)*Pi + 5*G(1 - v1,1,
         u1)*Pi - 3*G( - v1,u1)*Pi + 5*G(0, - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi
          + 37/3*G(0,v1)*Pi - 8*G(0,v1)*G(1 - v1,u1)*Pi - 5*G(0,0,v1)*Pi - 5*
         G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 3*G(1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*[1-v1]^-1 * ( 61/3*Pi - 4/3*Pi^3 + 2*G(1 - v1,u1)*Pi - 20*G(1 - 
         v1,1,u1)*Pi - G( - v1,u1)*Pi + 2*G(0,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi - 
         113/3*G(0,v1)*Pi + 16*G(0,v1)*G(1 - v1,u1)*Pi + 20*G(0,1,u1)*Pi - 4*
         G(0,1,v1)*Pi - 9*G(1,u1)*Pi + 2*G(1,v1)*Pi + 4*G(1,0,v1)*Pi )

       + i_*N * ( 12*Pi - 11*G(1 - v1,1,u1)*Pi - G(0,v1)*Pi + 11*G(0,v1)*G(1
          - v1,u1)*Pi + 11*G(0,1,u1)*Pi - 11*G(1,u1)*Pi )

       + i_*N*v1 * (  - 4*Pi )

       + i_*N*u1*[1-u1-v1]^-3 * ( 84*Pi*zeta3 - 22/9*Pi^3 + 4*G( - v1,1 - v1,
          - v1,u1)*Pi + 26/3*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi
          + 44*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 24*G(
          - v1, - v1, - v1,u1)*Pi + 28/3*G( - v1, - v1,u1)*Pi - 12*G( - v1, - 
         v1,0,u1)*Pi - 20*G( - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1
          - v1,u1)*Pi - 8*G( - v1,0, - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi - 4*G(
          - v1,0,0,u1)*Pi + 44*G( - v1,0,1,u1)*Pi - 36*G(0,1 - v1,1,u1)*Pi - 
         16*G(0, - v1, - v1,u1)*Pi - 4/3*G(0,u1)*Pi^3 - 26/3*G(0,u1)*G(0,v1)*
         Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 20*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 - 36*G(0
         ,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi - 26/3*
         G(0,v1)*G( - v1,u1)*Pi - 8*G(0,v1)*G( - v1,0,u1)*Pi + 32*G(0,v1)*G(0,
         1 - v1,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi - 12*G(0,v1)*G(1,u1)*Pi - 
         4*G(0,0,u1)*G(0,v1)*Pi - 26/3*G(0,0,v1)*Pi + 20*G(0,0,v1)*G( - v1,u1)
         *Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 20*G(0,0,0,v1)*Pi + 36*G(0,0,1,u1)*Pi
          + 8*G(0,1,u1)*G(0,v1)*Pi - 6*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi
          - 36*G(0,1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi + 44/3*G(1,1 - v1,u1)*Pi + 44/
         3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G( - v1, - v1,u1)
         *Pi + 26/3*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi + 44/3
         *G(1,0,u1)*Pi + 26/3*G(1,0,v1)*Pi - 36*G(1,0,v1)*G( - v1,u1)*Pi + 4*
         G(1,0,1,v1)*Pi - 8/3*G(1,1,u1)*Pi - 4*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * (  - 20*Pi - 100*Pi*zeta3 + 1/9*Pi^3 + 6*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1,0,u1)*Pi + 44*G(1 - v1,1,u1)*Pi - 4*
         G( - v1,1 - v1, - v1,u1)*Pi - 28*G( - v1,1 - v1,u1)*Pi + 4*G( - v1,1
          - v1,0,u1)*Pi - 52*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,
         u1)*Pi - 24*G( - v1, - v1, - v1,u1)*Pi + 6*G( - v1, - v1,u1)*Pi + 12*
         G( - v1, - v1,0,u1)*Pi + 17*G( - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*
         G( - v1,0,1 - v1,u1)*Pi + 8*G( - v1,0, - v1,u1)*Pi - 82/3*G( - v1,0,
         u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 52*G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,
         u1)*Pi + 44*G(0,1 - v1,1,u1)*Pi + 16*G(0, - v1, - v1,u1)*Pi - 6*G(0,
          - v1,u1)*Pi + 4/3*G(0,u1)*Pi + 4/3*G(0,u1)*Pi^3 - 22/3*G(0,u1)*G(0,
         v1)*Pi - 4*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*Pi + 39*G(0,v1)*
         Pi - 2*G(0,v1)*Pi^3 - 34*G(0,v1)*G(1 - v1,u1)*Pi + 44*G(0,v1)*G( - v1
         ,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1)*Pi + 36*G(0,v1)*G( - v1
         ,u1)*Pi + 8*G(0,v1)*G( - v1,0,u1)*Pi - 40*G(0,v1)*G(0,1 - v1,u1)*Pi
          + 8*G(0,v1)*G(0, - v1,u1)*Pi + 16*G(0,v1)*G(1,u1)*Pi - 4*G(0,0,u1)*
         Pi + 4*G(0,0,u1)*G(0,v1)*Pi + 110/3*G(0,0,v1)*Pi - 20*G(0,0,v1)*G( - 
         v1,u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 20*G(0,0,0,v1)*Pi - 44*G(0,0,1,
         u1)*Pi + 44*G(0,1,u1)*Pi - 8*G(0,1,u1)*G(0,v1)*Pi - 8*G(0,1,v1)*Pi + 
         4*G(0,1,v1)*G(0,u1)*Pi + 44*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi - 16*G(
         1,1 - v1,u1)*Pi - 106/3*G(1,u1)*Pi - 16*G(1,u1)*G(1,v1)*Pi - 4/3*G(1,
         v1)*Pi^3 + 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 28*G(1,v1)*G( - v1,u1)*Pi
          + 4*G(1,v1)*G( - v1,0,u1)*Pi - 16*G(1,0,u1)*Pi - 98/3*G(1,0,v1)*Pi
          + 44*G(1,0,v1)*G( - v1,u1)*Pi - 4*G(1,0,1,v1)*Pi + 4*G(1,1,0,v1)*Pi
          )

       + i_*N*u1*[1-u1-v1]^-1 * ( 18*Pi + 26*Pi*zeta3 + 17/18*Pi^3 - 7*G(1 - 
         v1, - v1,u1)*Pi - 16*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 30*G(1
          - v1,1,u1)*Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + 16*G( - v1,1 - v1,u1
         )*Pi - 2*G( - v1,1 - v1,0,u1)*Pi + 14*G( - v1,1 - v1,1,u1)*Pi - 2*G(
          - v1, - v1,1 - v1,u1)*Pi + 12*G( - v1, - v1, - v1,u1)*Pi - 7*G( - v1
         , - v1,u1)*Pi - 6*G( - v1, - v1,0,u1)*Pi + 10*G( - v1,u1)*Pi + G( - 
         v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi - 4*G( - v1,0, - v1,u1)*Pi + 
         41/3*G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi + 14*G( - v1,0,1,u1)*Pi
          + 2*G(0,1 - v1,u1)*Pi - 10*G(0,1 - v1,1,u1)*Pi - 8*G(0, - v1, - v1,
         u1)*Pi + 7*G(0, - v1,u1)*Pi - 47/3*G(0,u1)*Pi - 2/3*G(0,u1)*Pi^3 + 17/
         3*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi
          - 5*G(0,v1)*Pi + G(0,v1)*Pi^3 + 21*G(0,v1)*G(1 - v1,u1)*Pi - 10*G(0,
         v1)*G( - v1,1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1, - v1,u1)*Pi - 20*G(0,
         v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0,u1)*Pi + 8*G(0,v1)*G(0,1 - 
         v1,u1)*Pi - 4*G(0,v1)*G(0, - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 2*G(0
         ,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 79/3*G(0,0,v1)*Pi + 10*G(0,0,v1)
         *G( - v1,u1)*Pi - 4*G(0,0,v1)*G(0,u1)*Pi + 10*G(0,0,0,v1)*Pi + 10*G(0
         ,0,1,u1)*Pi - 30*G(0,1,u1)*Pi + 4*G(0,1,u1)*G(0,v1)*Pi + 8*G(0,1,v1)*
         Pi - 2*G(0,1,v1)*G(0,u1)*Pi - 10*G(0,1,0,v1)*Pi - 4*G(0,1,1,u1)*Pi + 
         6*G(1,1 - v1,u1)*Pi + 106/3*G(1,u1)*Pi + 6*G(1,u1)*G(1,v1)*Pi - 16*G(
         1,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 16*G(1
         ,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi + 6*G(1,0,u1)*Pi + 
         67/3*G(1,0,v1)*Pi - 10*G(1,0,v1)*G( - v1,u1)*Pi + 2*G(1,0,1,v1)*Pi - 
         2*G(1,1,u1)*Pi - 2*G(1,1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-3 * ( 2*Pi^3 - 6*G(1 - v1, - v1,u1)*Pi + 6*G(1 - v1,1
         ,u1)*Pi + 6*G( - v1,u1)*Pi + 6*G(0, - v1,u1)*Pi + 6*G(0,u1)*G(0,v1)*
         Pi + 6*G(0,v1)*Pi - 6*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,0,v1)*Pi - 6*G(
         0,1,u1)*Pi + 6*G(0,1,v1)*Pi - 6*G(1,u1)*Pi - 6*G(1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-2 * (  - 8/3*Pi^3 + 8*G(1 - v1, - v1,u1)*Pi + 6*G(1
          - v1,u1)*Pi - 8*G(1 - v1,1,u1)*Pi - 14*G( - v1,u1)*Pi - 8*G(0, - v1,
         u1)*Pi + 6*G(0,u1)*Pi - 8*G(0,u1)*G(0,v1)*Pi - 14*G(0,v1)*Pi + 8*G(0,
         v1)*G(1 - v1,u1)*Pi + 8*G(0,0,v1)*Pi + 8*G(0,1,u1)*Pi - 8*G(0,1,v1)*
         Pi + 2*G(1,u1)*Pi + 6*G(1,v1)*Pi + 8*G(1,0,v1)*Pi )

       + i_*N*u1*[1-v1]^-1 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 5*G(1 - v1
         ,u1)*Pi + 2*G(1 - v1,1,u1)*Pi + 7*G( - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi
          - 5*G(0,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 7*G(0,v1)*Pi - 2*G(0,v1)*G(1
          - v1,u1)*Pi - 2*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 3*
         G(1,u1)*Pi - 5*G(1,v1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*u1 * (  - 4*G(1 - v1,u1)*Pi + 8/3*G(1 - v1,1,u1)*Pi - 8/3*G( - 
         v1,1 - v1,u1)*Pi + 8/3*G( - v1, - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 8/3*
         G( - v1,0,u1)*Pi - 4*G(0,u1)*Pi + 4*G(0,v1)*Pi + 8/3*G(0,v1)*G( - v1,
         u1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi - 8/3*G(1,v1)*G( - v1,u1)*Pi )

       + i_*N*u1*v1 * ( 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*Pi - 
         4*G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-3 * ( 8/3*Pi^3 + 26/3*G( - v1,u1)*Pi + 16*G(0,
          - v1,u1)*Pi + 16*G(0,u1)*G(0,v1)*Pi + 26/3*G(0,v1)*Pi - 16*G(0,0,v1)
         *Pi + 16*G(0,1,v1)*Pi - 16*G(1,1 - v1,u1)*Pi - 16*G(1,u1)*G(1,v1)*Pi
          - 16*G(1,0,u1)*Pi + 16*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( 4/3*Pi - 2*Pi^3 + 22/3*G(1 - v1,u1)*Pi - 
         34/3*G( - v1,u1)*Pi - 12*G(0, - v1,u1)*Pi + 22/3*G(0,u1)*Pi - 12*G(0,
         u1)*G(0,v1)*Pi - 34/3*G(0,v1)*Pi + 12*G(0,0,v1)*Pi - 12*G(0,1,v1)*Pi
          + 12*G(1,1 - v1,u1)*Pi - 22/3*G(1,u1)*Pi + 12*G(1,u1)*G(1,v1)*Pi + 
         22/3*G(1,v1)*Pi + 12*G(1,0,u1)*Pi - 12*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 2/3*Pi^3 - 8/3*G(1 - v1,u1)*Pi + 8/3*G( - 
         v1,u1)*Pi + 4*G(0, - v1,u1)*Pi - 8/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*
         Pi + 8/3*G(0,v1)*Pi - 4*G(0,0,v1)*Pi + 4*G(0,1,v1)*Pi - 4*G(1,1 - v1,
         u1)*Pi + 8/3*G(1,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1)*Pi - 4*
         G(1,0,u1)*Pi + 4*G(1,1,u1)*Pi )

       + i_*N*u1^2*[1-v1]^-4 * (  - 2*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi - 6*G(1
          - v1,1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 6*G(0,u1)*G(0,v1)*Pi + 6*G(0,v1
         )*G(1 - v1,u1)*Pi + 6*G(0,0,v1)*Pi + 6*G(0,1,u1)*Pi - 6*G(0,1,v1)*Pi
          + 6*G(1,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-3 * ( 8/3*Pi^3 - 8*G(1 - v1, - v1,u1)*Pi - 6*G(1 - 
         v1,u1)*Pi + 8*G(1 - v1,1,u1)*Pi + 6*G( - v1,u1)*Pi + 8*G(0, - v1,u1)*
         Pi - 6*G(0,u1)*Pi + 8*G(0,u1)*G(0,v1)*Pi + 6*G(0,v1)*Pi - 8*G(0,v1)*
         G(1 - v1,u1)*Pi - 8*G(0,0,v1)*Pi - 8*G(0,1,u1)*Pi + 8*G(0,1,v1)*Pi + 
         6*G(1,u1)*Pi - 6*G(1,v1)*Pi - 8*G(1,0,v1)*Pi )

       + i_*N*u1^2*[1-v1]^-2 * (  - 2/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi + 5*G(1
          - v1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi - 5*G( - v1,u1)*Pi - 2*G(0, - v1,
         u1)*Pi + 5*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi - 5*G(0,v1)*Pi + 2*G(0,
         v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi - 2*G(0,1,v1)*
         Pi - 5*G(1,u1)*Pi + 5*G(1,v1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N*u1^2 * ( 4*G(1 - v1,u1)*Pi - 4*G( - v1,u1)*Pi + 4*G(0,u1)*Pi - 4
         *G(0,v1)*Pi - 4*G(1,u1)*Pi + 4*G(1,v1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-3 * (  - 5/3*Pi^3 - 8/3*G( - v1,u1)*Pi - 10*G(0,
          - v1,u1)*Pi - 10*G(0,u1)*G(0,v1)*Pi - 8/3*G(0,v1)*Pi + 10*G(0,0,v1)*
         Pi - 10*G(0,1,v1)*Pi + 10*G(1,1 - v1,u1)*Pi + 10*G(1,u1)*G(1,v1)*Pi
          + 10*G(1,0,u1)*Pi - 10*G(1,1,u1)*Pi )

       + i_*N*u1^3*[1-u1-v1]^-2 * ( 2/3*Pi^3 - 8/3*G(1 - v1,u1)*Pi + 8/3*G( - 
         v1,u1)*Pi + 4*G(0, - v1,u1)*Pi - 8/3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*
         Pi + 8/3*G(0,v1)*Pi - 4*G(0,0,v1)*Pi + 4*G(0,1,v1)*Pi - 4*G(1,1 - v1,
         u1)*Pi + 8/3*G(1,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1)*Pi - 4*
         G(1,0,u1)*Pi + 4*G(1,1,u1)*Pi )

       + i_*N*u1^4*[1-u1-v1]^-3 * ( 4/9*Pi^3 + 8/3*G(0, - v1,u1)*Pi + 8/3*G(0,
         u1)*G(0,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1
         ,u1)*Pi - 8/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,0,u1)*Pi + 8/3*G(1,1,u1)*
         Pi ) ;
g [theta1_2L] =  + N^-1*u1^-3*v1 * ( 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1,u1
         ) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-3*v1^2 * (  - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1,u1) - 2
         *G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * ( 2*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)
         *G(1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2*G(1,v1) )

       + N^-1*u1^-2*v1^2 * (  - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + N^-1*u1^-1*[1-u1-v1]^-1 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1
         ) - G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*u1^-1 * (  - 1/6*Pi^2 - G( - v1,0,u1) - G(0,u1)*G(0,v1) + G(0,v1
         )*G( - v1,u1) + G(0,0,v1) + G(1,0,v1) )

       + N^-1*u1^-1*v1 * (  - 2 + 2/3*Pi^2 - 2*G(1 - v1,u1) - G(1 - v1,0,u1)
          + G( - v1,0,u1) - G(0,1 - v1,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1)
          + 2*G(0,v1) + G(0,v1)*G(1 - v1,u1) - G(0,v1)*G( - v1,u1) - G(0,v1)*
         G(1,u1) - G(0,0,v1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 2*G(1,v1) + 
         G(1,0,v1) )

       + N^-1*u1^-1*v1^2 * (  - 2/3*Pi^2 + G(1 - v1,0,u1) - G( - v1,0,u1) + G(
         0,1 - v1,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1)*G(1 - v1,
         u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,v1) - G(1,1 - v1,
         u1) - G(1,u1)*G(1,v1) - G(1,0,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - 1/6*Pi^2 - G( - v1,0,u1) - G(0,u1)*G(0,v1)
          + G(0,v1)*G( - v1,u1) + G(0,0,v1) + G(1,0,v1) )

       + N^-1*[1-v1]^-2 * (  - 2*G(0,v1) )

       + N^-1*[1-v1]^-1 * (  - 2 + 2*G(0,v1) )

       + N^-1 * (  - 4 )

       + N^-1*v1*[1-u1]^-1 * ( 2 - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + N^-1*v1 * (  - 2/3*Pi^2 + G(1 - v1,0,u1) - G( - v1,0,u1) + G(0,1 - v1
         ,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1)*G(1 - v1,u1) + G(0
         ,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0,0,v1) - G(1,1 - v1,u1) - G(1
         ,u1)*G(1,v1) - G(1,0,v1) )

       + N^-1*v1^2*[1-u1]^-2 * ( 2*G(1 - v1,u1) - 2*G(0,v1) + 2*G(1,v1) )

       + Nf*u1^-1*v1 * ( 4/3*G(0,v1) )

       + Nf * ( 4/3*G(0,v1) )

       + N*u1^-3*v1 * ( 9*G(0,v1)*G(1 - v1,u1) - 9*G(0,v1)*G(1,u1) + 9*G(1,1
          - v1,u1) + 9*G(1,u1)*G(1,v1) )

       + N*u1^-3*v1^2 * (  - 9*G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1,u1) - 9*G(
         1,1 - v1,u1) - 9*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * ( 9*G(1 - v1,u1) - 13*G(0,v1)*G(1 - v1,u1) + 13*G(0,v1)*
         G(1,u1) - 13*G(1,1 - v1,u1) - 13*G(1,u1)*G(1,v1) + 9*G(1,v1) )

       + N*u1^-2*v1^2 * (  - 9*G(1 - v1,u1) + 9*G(0,v1) + 4*G(0,v1)*G(1 - v1,
         u1) - 4*G(0,v1)*G(1,u1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) - 9*G(
         1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) + 2*G(0,u1)*G(0,
         v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2*G(1,0,v1) )

       + N*u1^-1 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0
         ,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(1,0,v1) )

       + N*u1^-1*v1 * ( 2/3*Pi^2 - 9*G(1 - v1,u1) - 2*G(1 - v1,0,u1) - 2*G( - 
         v1,0,u1) - 2*G(0,1 - v1,u1) + 9*G(0,u1) - 2*G(0,u1)*G(0,v1) - 2*G(0,
         u1)*G(1,v1) - 22/3*G(0,v1) + 6*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - 
         v1,u1) - 6*G(0,v1)*G(1,u1) + 2*G(0,0,v1) + 6*G(1,1 - v1,u1) + 6*G(1,
         u1)*G(1,v1) - 9*G(1,v1) + 6*G(1,0,v1) )

       + N*u1^-1*v1^2 * (  - 4/3*Pi^2 + 2*G(1 - v1,0,u1) - 2*G( - v1,0,u1) + 2
         *G(0,1 - v1,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - 2*G(0,v1)*
         G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(1,u1) + 2*G(0,0,v1
         ) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 2*G(1,0,v1) )

       + N*[1-u1-v1]^-1 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) - 2*G(0,u1)*G(0,v1)
          + 2*G(0,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(1,0,v1) )

       + N*[1-v1]^-2 * (  - 2*G(0,v1) )

       + N*[1-v1]^-1 * (  - 2 + 2*G(0,v1) )

       + N * (  - 22/3*G(0,v1) )

       + N*v1 * (  - 4/3*Pi^2 + 2*G(1 - v1,0,u1) - 2*G( - v1,0,u1) + 2*G(0,1
          - v1,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - 2*G(0,v1)*G(1 - 
         v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(1,u1) + 2*G(0,0,v1) - 2*
         G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) - 2*G(1,0,v1) )

       + i_*N^-1*u1^-3*v1 * ( 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-3*v1^2 * (  - 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * ( 2*Pi - 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1^2 * (  - 2*Pi )

       + i_*N^-1*u1^-1*[1-u1-v1]^-1 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1*u1^-1 * (  - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 2*Pi - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0
         ,u1)*Pi + G(0,v1)*Pi + G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N^-1*u1^-1*v1^2 * ( G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi
          - G(0,v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * (  - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * (  - 2*Pi )

       + i_*N^-1*v1 * ( G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi - G(0,v1
         )*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-2 * ( 2*Pi )

       + i_*Nf*u1^-1*v1 * ( 4/3*Pi )

       + i_*Nf * ( 4/3*Pi )

       + i_*N*u1^-3*v1 * ( 9*G(1,u1)*Pi )

       + i_*N*u1^-3*v1^2 * (  - 9*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * ( 9*Pi - 13*G(1,u1)*Pi )

       + i_*N*u1^-2*v1^2 * (  - 9*Pi + 4*G(1,u1)*Pi )

       + i_*N*u1^-1*[1-u1-v1]^-1 * ( 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi )

       + i_*N*u1^-1 * (  - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*N*u1^-1*v1 * (  - 22/3*Pi - 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi
          - 2*G(0,u1)*Pi - 2*G(0,v1)*Pi + 6*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*N*u1^-1*v1^2 * ( 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1)*
         Pi - 2*G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi )

       + i_*N*[1-u1-v1]^-1 * (  - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*N * (  - 22/3*Pi )

       + i_*N*v1 * ( 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1)*Pi - 2*
         G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi ) ;
g [theta2_2L] =  + N^-1*u1^-2 * ( 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1,u1)
          + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*[1-v1]^-1 * ( 2*G(0,v1) )

       + N^-1*u1^-1 * ( 2*G(1 - v1,u1) - 2*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1) + 
         2*G(0,v1)*G(1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2*G(1,v1)
          )

       + N^-1*[1-u1-v1]^-2 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1) - G(
         0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - 4 + 2*G(0,v1) )

       + N^-1*[1-v1]^-2 * ( 2*G(0,v1) )

       + N^-1*[1-v1]^-1 * ( 2 - 4*G(0,v1) )

       + N^-1 * ( 2/3*Pi^2 - 2*G(1 - v1,u1) - G(1 - v1,0,u1) + G( - v1,0,u1)
          - G(0,1 - v1,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + 2*G(0,v1) + 2
         *G(0,v1)*G(1 - v1,u1) - G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,u1) - G(0
         ,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 2*G(1,v1) + G(1,0,v1)
          )

       + N^-1*u1*[1-u1-v1]^-1 * ( 4 + 2*G(0,u1) - 2*G(0,v1) )

       + N^-1*u1*[u1+v1]^-1 * ( 2 + 4*G(0,u1) - 4*G(0,v1) )

       + N^-1*u1 * (  - 4/3*Pi^2 + 2*G(1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G( - 
         v1,0,u1) + 2*G(0,1 - v1,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1)
          - 2*G(0,v1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0
         ,v1)*G(1,u1) + 2*G(0,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2
         *G(1,v1) - 2*G(1,0,v1) )

       + N^-1*u1^2*[1-u1-v1]^-2 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1)
          - G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-2 * (  - 2*G(0,u1) + 2*G(0,v1) )

       + N^-1*u1^2*[u1+v1]^-1 * (  - 2*G(0,u1) + 2*G(0,v1) )

       + N^-1*u1^2 * ( 4/3*Pi^2 - 2*G(1 - v1,0,u1) + 2*G( - v1,0,u1) - 2*G(0,1
          - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) + 2*G(0,v1)*G(1 - 
         v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 2*
         G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) + 2*G(1,0,v1) )

       + Nf*[1-u1-v1]^-1 * ( 4/3*G(0,v1) )

       + Nf*u1*[1-u1-v1]^-1 * (  - 4/3*G(0,v1) )

       + N*u1^-2 * ( 9*G(0,v1)*G(1 - v1,u1) - 9*G(0,v1)*G(1,u1) + 9*G(1,1 - v1
         ,u1) + 9*G(1,u1)*G(1,v1) )

       + N*u1^-1*[1-u1-v1]^-1 * ( 7*G(0,v1) )

       + N*u1^-1*[1-v1]^-1 * ( 2*G(0,v1) )

       + N*u1^-1 * ( 9*G(1 - v1,u1) - 9*G(0,v1) - 12*G(0,v1)*G(1 - v1,u1) + 12
         *G(0,v1)*G(1,u1) - 12*G(1,1 - v1,u1) - 12*G(1,u1)*G(1,v1) + 9*G(1,v1)
          )

       + N*[1-u1-v1]^-2 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) + 2*G(0,u1)*G(0,v1) - 2
         *G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2*G(1,0,v1) )

       + N*[1-u1-v1]^-1 * (  - 2 - 2/3*Pi^2 - 4*G( - v1,0,u1) + 9*G(0,u1) - 4*
         G(0,u1)*G(0,v1) - 61/3*G(0,v1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,0,v1)
          + 4*G(1,0,v1) )

       + N*[1-v1]^-2 * ( 2*G(0,v1) )

       + N*[1-v1]^-1 * ( 2 - 4*G(0,v1) )

       + N * ( 4/3*Pi^2 - 8*G(1 - v1,u1) - 2*G(1 - v1,0,u1) + 2*G( - v1,0,u1)
          - 2*G(0,1 - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) + 8*G(0,
         v1) + 3*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G( - v1,u1) - 3*G(0,v1)*G(1,
         u1) - 2*G(0,0,v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) - 8*G(1,v1)
          + 2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-2 * ( Pi^2 + 6*G( - v1,0,u1) + 6*G(0,u1)*G(0,v1) - 6*
         G(0,v1)*G( - v1,u1) - 6*G(0,0,v1) - 6*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * ( 2 - 8*G(0,u1) + 64/3*G(0,v1) )

       + N*u1 * (  - 16/3*Pi^2 + 8*G(1 - v1,u1) + 8*G(1 - v1,0,u1) - 8*G( - v1
         ,0,u1) + 8*G(0,1 - v1,u1) - 8*G(0,u1)*G(0,v1) + 8*G(0,u1)*G(1,v1) - 8
         *G(0,v1) - 8*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G( - v1,u1) + 8*G(0,v1)
         *G(1,u1) + 8*G(0,0,v1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) + 8*G(1
         ,v1) - 8*G(1,0,v1) )

       + N*u1^2*[1-u1-v1]^-2 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1) - 
         G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N*u1^2*[1-u1-v1]^-1 * ( 8*G(0,u1) - 8*G(0,v1) )

       + N*u1^2 * ( 16/3*Pi^2 - 8*G(1 - v1,0,u1) + 8*G( - v1,0,u1) - 8*G(0,1
          - v1,u1) + 8*G(0,u1)*G(0,v1) - 8*G(0,u1)*G(1,v1) + 8*G(0,v1)*G(1 - 
         v1,u1) - 8*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(1,u1) - 8*G(0,0,v1) + 8*
         G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1) + 8*G(1,0,v1) )

       + i_*N^-1*u1^-2 * ( 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( 2*Pi - 2*G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-2 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1 * (  - 2*Pi - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi
          + G(0,v1)*Pi + 2*G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( 2*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * ( 4*Pi )

       + i_*N^-1*u1 * ( 2*Pi + 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1
         )*Pi - 2*G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi )

       + i_*N^-1*u1^2*[1-u1-v1]^-2 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-2 * (  - 2*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-1 * (  - 2*Pi )

       + i_*N^-1*u1^2 * (  - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*
         Pi + 2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*Nf*[1-u1-v1]^-1 * ( 4/3*Pi )

       + i_*Nf*u1*[1-u1-v1]^-1 * (  - 4/3*Pi )

       + i_*N*u1^-2 * ( 9*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 9*Pi - 12*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-2 * ( 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 5/3*Pi - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi )

       + i_*N * (  - 8*Pi - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*
         Pi + 2*G(0,v1)*Pi + 3*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 6*G( - v1,u1)*Pi + 6*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 2/3*Pi )

       + i_*N*u1 * ( 8*Pi + 8*G(1 - v1,u1)*Pi - 8*G( - v1,u1)*Pi + 8*G(0,u1)*
         Pi - 8*G(0,v1)*Pi - 8*G(1,u1)*Pi + 8*G(1,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-2 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 8*Pi )

       + i_*N*u1^2 * (  - 8*G(1 - v1,u1)*Pi + 8*G( - v1,u1)*Pi - 8*G(0,u1)*Pi
          + 8*G(0,v1)*Pi + 8*G(1,u1)*Pi - 8*G(1,v1)*Pi ) ;
g [theta3_2L] =  + N^-1*u1^-2 * ( 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1,u1)
          + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1,u1) - 2*
         G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( 2*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(
         1,u1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2*G(1,v1) )

       + N^-1*u1^-1*v1 * (  - 2*G(1 - v1,u1) + 2*G(0,v1) + G(0,v1)*G(1 - v1,u1
         ) - G(0,v1)*G(1,u1) + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) - 2*G(1,v1) )

       + N^-1*[1-u1-v1]^-1 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1) + 2*
         G(0,v1) - G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*[1-v1]^-1 * (  - 2*G(0,v1) )

       + N^-1 * (  - 6 + 2/3*Pi^2 - 2*G(1 - v1,u1) - G(1 - v1,0,u1) + G( - v1,
         0,u1) - G(0,1 - v1,u1) + G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + 2*G(0,v1
         ) + 2*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,u1)
          - G(0,0,v1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) - 2*G(1,v1) + G(1
         ,0,v1) )

       + N^-1*v1*[1-u1]^-1 * (  - 2*G(1 - v1,u1) + 2*G(0,v1) - 2*G(1,v1) )

       + N^-1*v1 * (  - 2/3*Pi^2 + 2*G(1 - v1,u1) + G(1 - v1,0,u1) - G( - v1,0
         ,u1) + G(0,1 - v1,u1) - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 2*G(0,v1)
          - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + G(0
         ,0,v1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) + 2*G(1,v1) - G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) + 2*G(0,u1)*G(0,
         v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2*G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * (  - 1/6*Pi^2 - G( - v1,0,u1) + 2*G(0,u1) - G(
         0,u1)*G(0,v1) - 2*G(0,v1) + G(0,v1)*G( - v1,u1) + G(0,0,v1) + G(1,0,
         v1) )

       + N^-1*u1*[u1+v1]^-1 * ( 2*G(0,u1) - 2*G(0,v1) )

       + N^-1*u1 * (  - 4/3*Pi^2 + 2*G(1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G( - 
         v1,0,u1) + 2*G(0,1 - v1,u1) - 2*G(0,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,
         u1)*G(1,v1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,
         v1)*G(1,u1) + 2*G(0,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 2*
         G(1,v1) - 2*G(1,0,v1) )

       + N^-1*u1*v1 * ( 4/3*Pi^2 - 2*G(1 - v1,0,u1) + 2*G( - v1,0,u1) - 2*G(0,
         1 - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) + 2*G(0,v1)*G(1 - 
         v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 2*
         G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) + 2*G(1,0,v1) )

       + N^-1*u1^2 * ( 4/3*Pi^2 - 2*G(1 - v1,0,u1) + 2*G( - v1,0,u1) - 2*G(0,1
          - v1,u1) + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,v1) + 2*G(0,v1)*G(1 - 
         v1,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,u1) - 2*G(0,0,v1) + 2*
         G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1) + 2*G(1,0,v1) )

       + Nf * ( 8/3*G(0,v1) )

       + N*u1^-2 * ( 9*G(0,v1)*G(1 - v1,u1) - 9*G(0,v1)*G(1,u1) + 9*G(1,1 - v1
         ,u1) + 9*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 9*G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1,u1) - 9*G(1,
         1 - v1,u1) - 9*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 9*G(1 - v1,u1) - 12*G(0,v1)*G(1 - v1,u1) + 12*G(0,v1)*G(1
         ,u1) - 12*G(1,1 - v1,u1) - 12*G(1,u1)*G(1,v1) + 9*G(1,v1) )

       + N*u1^-1*v1 * (  - 9*G(1 - v1,u1) + 9*G(0,v1) + 5*G(0,v1)*G(1 - v1,u1)
          - 5*G(0,v1)*G(1,u1) + 5*G(1,1 - v1,u1) + 5*G(1,u1)*G(1,v1) - 9*G(1,
         v1) )

       + N*[1-u1-v1]^-1 * ( 1/3*Pi^2 + 2*G( - v1,0,u1) + 2*G(0,u1)*G(0,v1) + 9
         *G(0,v1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,0,v1) - 2*G(1,0,v1) )

       + N*[1-v1]^-1 * (  - 2*G(0,v1) )

       + N * (  - 2 + 2/3*Pi^2 - 8*G(1 - v1,u1) - 2*G(1 - v1,0,u1) - 2*G( - v1
         ,0,u1) - 2*G(0,1 - v1,u1) + 9*G(0,u1) - 2*G(0,u1)*G(0,v1) - 2*G(0,u1)
         *G(1,v1) - 65/3*G(0,v1) + 3*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,
         u1) - 3*G(0,v1)*G(1,u1) + 2*G(0,0,v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*
         G(1,v1) - 8*G(1,v1) + 6*G(1,0,v1) )

       + N*v1 * (  - 4/3*Pi^2 + 8*G(1 - v1,u1) + 2*G(1 - v1,0,u1) - 2*G( - v1,
         0,u1) + 2*G(0,1 - v1,u1) - 2*G(0,u1)*G(0,v1) + 2*G(0,u1)*G(1,v1) - 8*
         G(0,v1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*
         G(1,u1) + 2*G(0,0,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) + 8*G(1,
         v1) - 2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-2 * ( 3/2*Pi^2 + 9*G( - v1,0,u1) + 9*G(0,u1)*G(0,v1)
          - 9*G(0,v1)*G( - v1,u1) - 9*G(0,0,v1) - 9*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 5/6*Pi^2 - 5*G( - v1,0,u1) + 9*G(0,u1) - 5*
         G(0,u1)*G(0,v1) - 9*G(0,v1) + 5*G(0,v1)*G( - v1,u1) + 5*G(0,0,v1) + 5
         *G(1,0,v1) )

       + N*u1 * (  - 16/3*Pi^2 + 8*G(1 - v1,u1) + 8*G(1 - v1,0,u1) - 8*G( - v1
         ,0,u1) + 8*G(0,1 - v1,u1) - 8*G(0,u1) - 8*G(0,u1)*G(0,v1) + 8*G(0,u1)
         *G(1,v1) - 8*G(0,v1)*G(1 - v1,u1) + 8*G(0,v1)*G( - v1,u1) + 8*G(0,v1)
         *G(1,u1) + 8*G(0,0,v1) - 8*G(1,1 - v1,u1) - 8*G(1,u1)*G(1,v1) + 8*G(1
         ,v1) - 8*G(1,0,v1) )

       + N*u1*v1 * ( 16/3*Pi^2 - 8*G(1 - v1,0,u1) + 8*G( - v1,0,u1) - 8*G(0,1
          - v1,u1) + 8*G(0,u1)*G(0,v1) - 8*G(0,u1)*G(1,v1) + 8*G(0,v1)*G(1 - 
         v1,u1) - 8*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(1,u1) - 8*G(0,0,v1) + 8*
         G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1) + 8*G(1,0,v1) )

       + N*u1^2 * ( 16/3*Pi^2 - 8*G(1 - v1,0,u1) + 8*G( - v1,0,u1) - 8*G(0,1
          - v1,u1) + 8*G(0,u1)*G(0,v1) - 8*G(0,u1)*G(1,v1) + 8*G(0,v1)*G(1 - 
         v1,u1) - 8*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(1,u1) - 8*G(0,0,v1) + 8*
         G(1,1 - v1,u1) + 8*G(1,u1)*G(1,v1) + 8*G(1,0,v1) )

       + i_*N^-1*u1^-2 * ( 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( 2*Pi - 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - 2*Pi + G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1 * (  - 2*Pi - G(1 - v1,u1)*Pi + G( - v1,u1)*Pi - G(0,u1)*Pi
          + G(0,v1)*Pi + 2*G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * (  - 2*Pi )

       + i_*N^-1*v1 * ( 2*Pi + G(1 - v1,u1)*Pi - G( - v1,u1)*Pi + G(0,u1)*Pi
          - G(0,v1)*Pi - G(1,u1)*Pi + G(1,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( 2*Pi - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * ( 2*Pi )

       + i_*N^-1*u1 * ( 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1)*Pi - 
         2*G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi )

       + i_*N^-1*u1*v1 * (  - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)
         *Pi + 2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*N^-1*u1^2 * (  - 2*G(1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi - 2*G(0,u1)*
         Pi + 2*G(0,v1)*Pi + 2*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*Nf * ( 8/3*Pi )

       + i_*N*u1^-2 * ( 9*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 9*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 9*Pi - 12*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 9*Pi + 5*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 2*G( - v1,u1)*Pi + 2*G(0,v1)*Pi )

       + i_*N * (  - 41/3*Pi - 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi - 2*G(0,u1
         )*Pi - 2*G(0,v1)*Pi + 3*G(1,u1)*Pi - 2*G(1,v1)*Pi )

       + i_*N*v1 * ( 8*Pi + 2*G(1 - v1,u1)*Pi - 2*G( - v1,u1)*Pi + 2*G(0,u1)*
         Pi - 2*G(0,v1)*Pi - 2*G(1,u1)*Pi + 2*G(1,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 9*G( - v1,u1)*Pi + 9*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * ( 9*Pi - 5*G( - v1,u1)*Pi - 5*G(0,v1)*Pi )

       + i_*N*u1 * ( 8*G(1 - v1,u1)*Pi - 8*G( - v1,u1)*Pi + 8*G(0,u1)*Pi - 8*
         G(0,v1)*Pi - 8*G(1,u1)*Pi + 8*G(1,v1)*Pi )

       + i_*N*u1*v1 * (  - 8*G(1 - v1,u1)*Pi + 8*G( - v1,u1)*Pi - 8*G(0,u1)*Pi
          + 8*G(0,v1)*Pi + 8*G(1,u1)*Pi - 8*G(1,v1)*Pi )

       + i_*N*u1^2 * (  - 8*G(1 - v1,u1)*Pi + 8*G( - v1,u1)*Pi - 8*G(0,u1)*Pi
          + 8*G(0,v1)*Pi + 8*G(1,u1)*Pi - 8*G(1,v1)*Pi ) ;
g [tau1_2L] =  + N^-1*u1^-1 * (  - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1,u1)
          - 2*G(1,1 - v1,u1) - 2*G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*v1^2 * (  - G(1 - v1,1,1 - v1,u1) - G(0,v1)*G(1 - v1,1 - 
         v1,u1) + G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(
         1,1,u1) + G(0,1,1 - v1,u1) - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) + 
         G(0,1,v1)*G(1,u1) - G(1,1 - v1,1 - v1,u1) + 5/6*G(1,u1)*Pi^2 - G(1,v1
         )*G(1 - v1,1,u1) - G(1,v1)*G(1,1 - v1,u1) - G(1,1,1 - v1,u1) - G(1,1,
         u1)*G(1,v1) - G(1,1,v1)*G(1,u1) )

       + N^-1*[1-u1-v1]^-1 * (  - G(0,v1) )

       + N^-1*[1-u1]^-2 * (  - 1/6*Pi^2 - G( - v1,0,u1) - G(0,u1)*G(0,v1) + G(
         0,v1)*G( - v1,u1) + G(0,0,v1) + G(1,0,v1) )

       + N^-1*[1-u1]^-1 * ( 5/6*Pi^2 + 5*G( - v1,0,u1) - G(0,u1) + 5*G(0,u1)*
         G(0,v1) - 5*G(0,v1)*G( - v1,u1) - 5*G(0,0,v1) - 5*G(1,0,v1) )

       + N^-1 * (  - 2/3*Pi^2 - 2*G(1 - v1,u1) - 4*G( - v1,0,u1) + G(0,u1) - 4
         *G(0,u1)*G(0,v1) + G(0,v1) + 8*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G( - 
         v1,u1) - 8*G(0,v1)*G(1,u1) + 4*G(0,0,v1) + 8*G(1,1 - v1,u1) + 8*G(1,
         u1)*G(1,v1) - 2*G(1,v1) + 4*G(1,0,v1) )

       + N^-1*v1*[1-u1]^-3 * (  - 4*zeta3 + Pi^2 - 4*G(1 - v1, - v1,0,u1) - 2/
         3*G(1 - v1,u1)*Pi^2 + 6*G( - v1,0,u1) - 4*G(0, - v1,0,u1) + 4/3*G(0,
         u1)*Pi^2 + 6*G(0,u1)*G(0,v1) - 4*G(0,u1)*G(1,0,v1) + 2/3*G(0,v1)*Pi^2
          + 4*G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1) - 6*G(0,v1
         )*G( - v1,u1) + 4*G(0,v1)*G(0, - v1,u1) - 6*G(0,0,v1) + 4*G(0,0,v1)*
         G(1 - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 4*G(0,0,0,v1) - 4*G(0,1,0,v1) - 
         2/3*G(1,v1)*Pi^2 - 6*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,0
         ,v1) + 4*G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-2 * ( 8*zeta3 + 1/3*Pi^2 + 8*G(1 - v1, - v1,0,u1) + 4/
         3*G(1 - v1,u1)*Pi^2 - 10*G( - v1,0,u1) + 8*G(0, - v1,0,u1) + 3*G(0,u1
         ) - 8/3*G(0,u1)*Pi^2 - 6*G(0,u1)*G(0,v1) + 8*G(0,u1)*G(1,0,v1) - 4/3*
         G(0,v1)*Pi^2 - 8*G(0,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1,0,u1
         ) + 10*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G(0, - v1,u1) + 10*G(0,0,v1)
          - 8*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G(0,u1) + 8*G(0,0,0,v1) + 8
         *G(0,1,0,v1) + 4/3*G(1,v1)*Pi^2 + 2*G(1,0,v1) - 8*G(1,0,v1)*G(1 - v1,
         u1) - 8*G(1,0,0,v1) - 8*G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-1 * (  - 2*zeta3 + 4/3*Pi^2 + 2*G(1 - v1,1 - v1,u1)
          - 2*G(1 - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1,0,u1) + 4*G(1 - v1,u1)
          + 4/3*G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,0,1 - v1,u1) - 5*G(1 - v1,0,u1)
          + 9*G( - v1,0,u1) - 2*G(0,1 - v1,1 - v1,u1) - 5*G(0,1 - v1,u1) - 2*
         G(0,1 - v1,u1)*G(1,v1) + 2*G(0, - v1,0,u1) - 3*G(0,u1) + G(0,u1)*Pi^2
          + 7*G(0,u1)*G(0,v1) - 5*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) - 2*G(
         0,u1)*G(1,1,v1) - G(0,v1) - 4/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - 
         v1,u1) + 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 9*G(0,v1
         )*G( - v1,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 
         4*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1) - 9*G(0,0,v1) - 2*G(0,0,v1)*
         G(1 - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 2*G(0,0,0,v1) + 2*G(0,1,1 - v1,
         u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1) + 2*G(0
         ,1,v1)*G(0,u1) - 2*G(0,1,0,v1) + 4*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1
         ) + 2*G(1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) + 4*G(1,v1) + 4/3*G(1,v1)*Pi^2
          + 2*G(1,v1)*G(1 - v1,u1) - 2*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,0,1 - v1
         ,u1) - 2*G(1,0,u1)*G(1,v1) + 5*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1)
          - 2*G(1,0,0,v1) + 2*G(1,1,v1) + 2*G(1,1,0,v1) )

       + N^-1*v1 * (  - 2*zeta3 - 8/3*Pi^2 - 2*G(1 - v1,1 - v1,u1) + 2*G(1 - 
         v1,1 - v1,0,u1) - 6*G(1 - v1, - v1,0,u1) - 4*G(1 - v1,u1) - 2*G(1 - 
         v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) + 5*G(1 - v1,0,u1) + 2*G(1 - v1
         ,1,1 - v1,u1) - 5*G( - v1,0,u1) + 2*G(0,1 - v1,1 - v1,u1) + 5*G(0,1
          - v1,u1) + 2*G(0,1 - v1,u1)*G(1,v1) - 6*G(0, - v1,0,u1) + 1/3*G(0,u1
         )*Pi^2 - 7*G(0,u1)*G(0,v1) + 5*G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,0,v1)
          + 2*G(0,u1)*G(1,1,v1) + 2*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,
         u1) + 6*G(0,v1)*G(1 - v1, - v1,u1) - 9*G(0,v1)*G(1 - v1,u1) - 6*G(0,
         v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) + 5*G(0,v1)*G( - v1,u1)
          - 6*G(0,v1)*G(0,1 - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) + 11*G(0,v1)*G(
         1,u1) - 2*G(0,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) + 5*G(0,0,v1) + 6*
         G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) - 4*G(0,
         1,1 - v1,u1) + 4*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1
         ) - 2*G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) + 2*G(1
         ,1 - v1,1 - v1,u1) - 11*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 11/3*G(
         1,u1)*Pi^2 - 11*G(1,u1)*G(1,v1) - 4*G(1,v1) - 2*G(1,v1)*Pi^2 - 2*G(1,
         v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,1,u1
         ) + 2*G(1,v1)*G(1,1 - v1,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,
         v1) - G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,0,v1) + 2*G(1,1,
         1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) - 2*G(1,1,v1) + 2*G(1,1,v1)*G(1,u1)
          + 2*G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-4 * ( 6*zeta3 + 6*G(1 - v1, - v1,0,u1) + G(1 - v1,
         u1)*Pi^2 + 6*G(0, - v1,0,u1) - 2*G(0,u1)*Pi^2 + 6*G(0,u1)*G(1,0,v1)
          - G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1, - v1,u1) + 6*G(0,v1)*G(1 - v1,0
         ,u1) - 6*G(0,v1)*G(0, - v1,u1) - 6*G(0,0,v1)*G(1 - v1,u1) - 6*G(0,0,
         v1)*G(0,u1) + 6*G(0,0,0,v1) + 6*G(0,1,0,v1) + G(1,v1)*Pi^2 - 6*G(1,0,
         v1)*G(1 - v1,u1) - 6*G(1,0,0,v1) - 6*G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-3 * (  - 6*zeta3 - 2*Pi^2 - 6*G(1 - v1, - v1,0,u1)
          - G(1 - v1,u1)*Pi^2 + 6*G( - v1,0,u1) - 6*G(0, - v1,0,u1) + 2*G(0,u1
         )*Pi^2 - 6*G(0,u1)*G(1,0,v1) + G(0,v1)*Pi^2 + 6*G(0,v1)*G(1 - v1, - 
         v1,u1) - 6*G(0,v1)*G(1 - v1,0,u1) - 6*G(0,v1)*G( - v1,u1) + 6*G(0,v1)
         *G(0, - v1,u1) - 6*G(0,0,v1) + 6*G(0,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)
         *G(0,u1) - 6*G(0,0,0,v1) - 6*G(0,1,0,v1) - G(1,v1)*Pi^2 + 6*G(1,0,v1)
          + 6*G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,0,v1) + 6*G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-2 * ( zeta3 + Pi^2 - G(1 - v1,1 - v1,0,u1) + 3*G(1
          - v1, - v1,0,u1) - 3*G(1 - v1,u1) + G(1 - v1,u1)*Pi^2 - G(1 - v1,0,1
          - v1,u1) + 2*G(1 - v1,1,1 - v1,u1) - 3*G( - v1,0,u1) - G(0,1 - v1,1
          - v1,u1) - G(0,1 - v1,u1)*G(1,v1) + 3*G(0, - v1,0,u1) - 1/6*G(0,u1)*
         Pi^2 + 3*G(0,u1)*G(1,0,v1) - G(0,u1)*G(1,1,v1) + 3*G(0,v1) - G(0,v1)*
         Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1, - v1,u1)
          + 3*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)*G(
          - v1,u1) - 3*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,0,u1) - 2*G(0,v1)*
         G(1,1,u1) + 3*G(0,0,v1) - 3*G(0,0,v1)*G(1 - v1,u1) - 3*G(0,0,v1)*G(0,
         u1) + 3*G(0,0,0,v1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1
         )*G(1,v1) + G(0,1,v1)*G(0,u1) - 2*G(0,1,v1)*G(1,u1) + G(0,1,0,v1) + 2
         *G(1,1 - v1,1 - v1,u1) - G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 - 3*G(1,
         v1) + G(1,v1)*Pi^2 - G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,1,u1
         ) + 2*G(1,v1)*G(1,1 - v1,u1) - G(1,0,1 - v1,u1) - G(1,0,u1)*G(1,v1)
          - 3*G(1,0,v1) - G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,0,v1) + 2*G(1,1,1
          - v1,u1) + 2*G(1,1,u1)*G(1,v1) + 2*G(1,1,v1)*G(1,u1) - G(1,1,0,v1) )

       + N^-1*v1^2*[1-u1]^-1 * ( zeta3 - 13/6*Pi^2 + 3*G(1 - v1,1 - v1,u1) - 
         G(1 - v1,1 - v1,0,u1) + 3*G(1 - v1, - v1,0,u1) + G(1 - v1,u1)*Pi^2 - 
         G(1 - v1,0,1 - v1,u1) - G(1 - v1,0,u1) + 2*G(1 - v1,1,1 - v1,u1) + 2*
         G( - v1,0,u1) - G(0,1 - v1,1 - v1,u1) - G(0,1 - v1,u1) - G(0,1 - v1,
         u1)*G(1,v1) + 3*G(0, - v1,0,u1) - 1/6*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1)
          - G(0,u1)*G(1,v1) + 3*G(0,u1)*G(1,0,v1) - G(0,u1)*G(1,1,v1) - G(0,v1
         )*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,u1) - 3*G(0,v1)*G(1 - v1, - v1,u1)
          + 3*G(0,v1)*G(1 - v1,0,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(
          - v1,u1) - 3*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) + G(0,v1)*G(1
         ,0,u1) - 2*G(0,v1)*G(1,1,u1) - 2*G(0,0,v1) - 3*G(0,0,v1)*G(1 - v1,u1)
          - 3*G(0,0,v1)*G(0,u1) + 3*G(0,0,0,v1) - G(0,1,1 - v1,u1) + G(0,1,u1)
         *G(0,v1) - G(0,1,u1)*G(1,v1) - 3*G(0,1,v1) + G(0,1,v1)*G(0,u1) - 2*G(
         0,1,v1)*G(1,u1) + G(0,1,0,v1) + 2*G(1,1 - v1,1 - v1,u1) + 3*G(1,1 - 
         v1,u1) - G(1,1 - v1,0,u1) - 2/3*G(1,u1)*Pi^2 + 3*G(1,u1)*G(1,v1) + G(
         1,v1)*Pi^2 + 3*G(1,v1)*G(1 - v1,u1) - G(1,v1)*G(1 - v1,0,u1) + 2*G(1,
         v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G(1,1 - v1,u1) - G(1,0,1 - v1,u1) - G(
         1,0,u1)*G(1,v1) + 2*G(1,0,v1) - G(1,0,v1)*G(1 - v1,u1) - 3*G(1,0,0,v1
         ) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) + 3*G(1,1,v1) + 2*G(1,1,
         v1)*G(1,u1) - G(1,1,0,v1) )

       + N^-1*v1^2 * (  - 2*zeta3 + 4*Pi^2 - 4*G(1 - v1,1 - v1,u1) + 2*G(1 - 
         v1,1 - v1,0,u1) - 6*G(1 - v1, - v1,0,u1) + 4*G(1 - v1,u1) - 2*G(1 - 
         v1,u1)*Pi^2 + 2*G(1 - v1,0,1 - v1,u1) + G(1 - v1,0,u1) - 6*G(1 - v1,1
         ,1 - v1,u1) - 5*G( - v1,0,u1) + 2*G(0,1 - v1,1 - v1,u1) + G(0,1 - v1,
         u1) + 2*G(0,1 - v1,u1)*G(1,v1) - 6*G(0, - v1,0,u1) + 1/3*G(0,u1)*Pi^2
          - G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,0,v1) + 2*G(0,u1
         )*G(1,1,v1) - 4*G(0,v1) + 2*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1 - v1,1 - v1,
         u1) + 6*G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1,u1) - 6*G(0,
         v1)*G(1 - v1,0,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 5*G(0,v1)*G( - v1,u1)
          + 2*G(0,v1)*G(0,1 - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) + G(0,v1)*G(1,
         u1) - 2*G(0,v1)*G(1,0,u1) + 6*G(0,v1)*G(1,1,u1) + 5*G(0,0,v1) + 6*G(0
         ,0,v1)*G(1 - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 6*G(0,0,0,v1) + 4*G(0,1,1
          - v1,u1) - 4*G(0,1,u1)*G(0,v1) + 4*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1)
          - 2*G(0,1,v1)*G(0,u1) + 6*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) - 6*G(1,
         1 - v1,1 - v1,u1) - G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) + 3*G(1,u1)*
         Pi^2 - G(1,u1)*G(1,v1) + 4*G(1,v1) - 2*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1
          - v1,u1) + 2*G(1,v1)*G(1 - v1,0,u1) - 6*G(1,v1)*G(1 - v1,1,u1) - 6*
         G(1,v1)*G(1,1 - v1,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 5
         *G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,0,v1) - 6*G(1,1,1 - 
         v1,u1) - 6*G(1,1,u1)*G(1,v1) - 4*G(1,1,v1) - 6*G(1,1,v1)*G(1,u1) + 2*
         G(1,1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * (  - 1/6*Pi^2 - G( - v1,0,u1) - G(0,u1)*G(0,v1
         ) + G(0,v1)*G( - v1,u1) + G(0,0,v1) + G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 2/3*Pi^2 + 4*G( - v1,0,u1) - G(0,u1) + 4*G(0
         ,u1)*G(0,v1) + G(0,v1) - 4*G(0,v1)*G( - v1,u1) - 4*G(0,0,v1) - 4*G(1,
         0,v1) )

       + N^-1*u1*[1-v1]^-2 * (  - 2*G(0,v1) )

       + N^-1*u1*[1-v1]^-1 * (  - 2 + 2*G(0,v1) )

       + N^-1*u1 * (  - 3*zeta3 - 7/2*Pi^2 - 11/180*Pi^4 + G(1 - v1,1 - v1,u1)
          - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3*G(1 - v1,1 - v1,0,u1) - 2*G(1 - 
         v1,1 - v1,0,0,u1) + 6*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1
         ,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 2/3*G(1 - v1, - v1,u1)
         *Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) - G(1 - v1, - v1,0,u1) + 2*G(1
          - v1, - v1,0,0,u1) - 4*G(1 - v1,u1) - 4*G(1 - v1,u1)*zeta3 + 10/3*G(
         1 - v1,u1)*Pi^2 - 3*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1)
          + 2*G(1 - v1,0, - v1,0,u1) + 6*G(1 - v1,0,u1) + 4/3*G(1 - v1,0,u1)*
         Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 3*G(1 - v1,0,0,u1) + 6*G(1 - v1,0,
         1,1 - v1,u1) + 4/3*G( - v1,1 - v1,u1)*Pi^2 + 3*G( - v1,1 - v1,0,u1)
          + 2*G( - v1,1 - v1,0,0,u1) - 6*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - 
         v1, - v1,1 - v1,0,u1) - 2*G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - 
         v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - G( - v1, - v1,0,u1) - 2*
         G( - v1, - v1,0,0,u1) + 4*G( - v1,u1)*zeta3 - 7/3*G( - v1,u1)*Pi^2 + 
         3*G( - v1,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,0,u1) - 2*G( - v1,0, - v1
         ,0,u1) - 7*G( - v1,0,u1) - 4/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,1
          - v1,u1) - G( - v1,0,0,u1) - 6*G( - v1,0,1,1 - v1,u1) - 3*G(0,1 - v1
         ,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1) + 
         6*G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*Pi^2 - 3*G(0,1 - v1,u1)*G(1,v1)
          + 2*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0,1 - v1,0,1 - v1,u1) + 3*G(0,1
          - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 6*G(0,1 - v1,1,1 - v1,u1)
          + 6*G(0,1 - v1,1,u1)*G(1,v1) - 2*G(0,u1)*zeta3 + 1/2*G(0,u1)*Pi^2 - 
         7*G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(0,v1)*Pi^2 + 6*G(0,u1)*G(1,v1) + 4/
         3*G(0,u1)*G(1,v1)*Pi^2 - 4*G(0,u1)*G(1,0,v1) - 2*G(0,u1)*G(1,0,0,v1)
          - 3*G(0,u1)*G(1,1,v1) + 2*G(0,u1)*G(1,1,0,v1) + 4*G(0,v1)*zeta3 - 7/
         3*G(0,v1)*Pi^2 + 9*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1
          - v1,0,u1) - 6*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - v1,
          - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1, - v1,u1) + G(0,v1)*G(1
          - v1, - v1,u1) - 11*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*
         Pi^2 + 6*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0, - v1,
         u1) - 4*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1) - 6*G(0,
         v1)*G(1 - v1,0,1,u1) - 3*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - 
         v1,1 - v1,0,u1) + 6*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1,
          - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1, - v1,u1) + G(0,v1)*G( - 
         v1, - v1,u1) + 7*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,u1)*Pi^2
          - 6*G(0,v1)*G( - v1,0,1 - v1,u1) + 2*G(0,v1)*G( - v1,0, - v1,u1) - 2
         *G(0,v1)*G( - v1,0,0,u1) + 6*G(0,v1)*G( - v1,0,1,u1) + 6*G(0,v1)*G(0,
         1 - v1,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 12*G(0,v1)*G(0,1
          - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 6*G(0,v1)*G(0,1 - v1,1,u1)
          - 6*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1,1 - v1, - v1,u1)
          - 2*G(0,v1)*G(1,1 - v1,0,u1) + 6*G(0,v1)*G(1,1 - v1,1,u1) + 11*G(0,
         v1)*G(1,u1) + 4/3*G(0,v1)*G(1,u1)*Pi^2 + 2*G(0,v1)*G(1,0,1 - v1,u1)
          + 2*G(0,v1)*G(1,0, - v1,u1) + 3*G(0,v1)*G(1,0,u1) - 4*G(0,v1)*G(1,0,
         1,u1) - 9*G(0,v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 6*G(0,v1)*G(1,1
         ,1,u1) - 2*G(0,0,1 - v1,1 - v1,u1) + 3*G(0,0,1 - v1,u1) - 2*G(0,0,1
          - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0, - v1,u1)*G(
         0,v1) + 2*G(0,0, - v1,0,u1) - 3*G(0,0,u1) + G(0,0,u1)*Pi^2 - G(0,0,u1
         )*G(0,v1) - 2*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 3*G(0,0,
         u1)*G(1,v1) + 2*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*G(1,1,v1) + 7*G(0,0
         ,v1) + 2/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1, - v1,u1) + G(0,0,v1
         )*G(1 - v1,u1) - 2*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G( - v1, - 
         v1,u1) + G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,
         v1)*G(0,1 - v1,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) + 2*G(0,0,v1)*G(1,0,
         u1) + G(0,0,0,v1) + 2*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1) - 2
         *G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0
         ,0,1,u1)*G(1,v1) - 3*G(0,0,1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1) - 2*G(0
         ,0,1,v1)*G( - v1,u1) + 6*G(0,1,1 - v1,1 - v1,u1) - 15*G(0,1,1 - v1,u1
         ) + 6*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 3*G(0,1,u1)*
         Pi^2 + 15*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(0,1,v1) - 15*G(0,1,u1)*G(
         1,v1) + 6*G(0,1,u1)*G(1,1,v1) + 4/3*G(0,1,v1)*Pi^2 - 6*G(0,1,v1)*G(1
          - v1,1 - v1,u1) + 2*G(0,1,v1)*G(1 - v1, - v1,u1) + 9*G(0,1,v1)*G(1
          - v1,u1) + 6*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - 
         v1,u1) - 3*G(0,1,v1)*G( - v1,u1) + 3*G(0,1,v1)*G(0,u1) - 9*G(0,1,v1)*
         G(1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 6*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1
          - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 3*G(0,1,0
         ,v1) - 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,v1)*G(1,u1) + 6*G(0,1,0,1,v1
         ) + 6*G(0,1,1,1 - v1,u1) - 6*G(0,1,1,u1)*G(0,v1) + 6*G(0,1,1,u1)*G(1,
         v1) - 4*G(0,1,1,0,v1) + 9*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,1 - v1
         ,0,u1) - 2*G(1,1 - v1, - v1,0,u1) - 11*G(1,1 - v1,u1) - 4/3*G(1,1 - 
         v1,u1)*Pi^2 + 2*G(1,1 - v1,0,1 - v1,u1) - 3*G(1,1 - v1,0,u1) - 6*G(1,
         1 - v1,1,1 - v1,u1) + 2*G(1,u1)*zeta3 - 9/2*G(1,u1)*Pi^2 - 11*G(1,u1)
         *G(1,v1) - 4/3*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1) - 4*G(1,v1)*zeta3 + 
         10/3*G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,v1)*G(1
          - v1, - v1,0,u1) + G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*G(1 - v1,u1)*
         Pi^2 - 3*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 6*G(1,
         v1)*G(1 - v1,0,1,u1) - 6*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(1,v1)*G(
          - v1, - v1,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 3*G(1,v1)*G( - v1,
         0,u1) + 2*G(1,v1)*G( - v1,0,0,u1) - 6*G(1,v1)*G( - v1,0,1,u1) + 9*G(1
         ,v1)*G(1,1 - v1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 6*G(1,v1)*G(1,1 - 
         v1,1,u1) + 2*G(1,0,1 - v1,1 - v1,u1) - 3*G(1,0,1 - v1,u1) + 2*G(1,0,1
          - v1,u1)*G(1,v1) - 2*G(1,0, - v1,0,u1) - G(1,0,u1)*Pi^2 - 3*G(1,0,u1
         )*G(1,v1) - 2*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,u1)*G(1,1,v1) - 3*G(1,0,
         v1) - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,0,
         v1)*G(1 - v1, - v1,u1) + G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(1 - 
         v1,0,u1) - 4*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1
         ,u1) - 3*G(1,0,v1)*G( - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) - 2*G(1,0,
         v1)*G(1,1 - v1,u1) + G(1,0,0,v1) + 2*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,
         1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) + 9*G(1,0,1,v1)
          - 6*G(1,0,1,v1)*G(1 - v1,u1) + 6*G(1,0,1,v1)*G( - v1,u1) - 6*G(1,1,1
          - v1,1 - v1,u1) + 9*G(1,1,1 - v1,u1) - 6*G(1,1,1 - v1,u1)*G(1,v1) + 
         2*G(1,1,1 - v1,0,u1) + 3*G(1,1,u1)*Pi^2 + 9*G(1,1,u1)*G(1,v1) - 6*G(1
         ,1,u1)*G(1,1,v1) + G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2 + 9*G(1,1,v1)*G(1,
         u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) + G(1,1,0,v1) + 4*
         G(1,1,0,v1)*G(1 - v1,u1) - 4*G(1,1,0,v1)*G( - v1,u1) - 2*G(1,1,0,v1)*
         G(1,u1) - 6*G(1,1,0,1,v1) - 6*G(1,1,1,1 - v1,u1) - 6*G(1,1,1,u1)*G(1,
         v1) + 4*G(1,1,1,0,v1) )

       + N^-1*u1*v1 * (  - 20*zeta3 + 2/3*Pi^2 + 11/90*Pi^4 - 8*G(1 - v1,1 - 
         v1,u1) + 8/3*G(1 - v1,1 - v1,u1)*Pi^2 + 8*G(1 - v1,1 - v1,0,u1) + 4*
         G(1 - v1,1 - v1,0,0,u1) - 12*G(1 - v1,1 - v1,1,1 - v1,u1) + 4*G(1 - 
         v1, - v1,1 - v1,0,u1) - 4*G(1 - v1, - v1, - v1,0,u1) - 4/3*G(1 - v1,
          - v1,u1)*Pi^2 + 4*G(1 - v1, - v1,0,1 - v1,u1) - 20*G(1 - v1, - v1,0,
         u1) - 4*G(1 - v1, - v1,0,0,u1) + 8*G(1 - v1,u1) + 8*G(1 - v1,u1)*
         zeta3 - 22/3*G(1 - v1,u1)*Pi^2 + 8*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1
         ,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 5*G(1 - v1,0,u1) - 8/3*
         G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 6*G(1 - v1,0,0,u1)
          - 12*G(1 - v1,0,1,1 - v1,u1) - 6*G(1 - v1,1,1 - v1,u1) - 8/3*G( - v1
         ,1 - v1,u1)*Pi^2 - 6*G( - v1,1 - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1)
          + 12*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 4*
         G( - v1, - v1, - v1,0,u1) + 4/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1,
          - v1,0,1 - v1,u1) + 10*G( - v1, - v1,0,u1) + 4*G( - v1, - v1,0,0,u1)
          - 8*G( - v1,u1)*zeta3 - 2/3*G( - v1,u1)*Pi^2 - 6*G( - v1,0,1 - v1,u1
         ) - 4*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - v1,0,u1) - 13*G( - v1,0
         ,u1) + 8/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 10*G( - v1
         ,0,0,u1) + 12*G( - v1,0,1,1 - v1,u1) + 8*G(0,1 - v1,1 - v1,u1) + 4*G(
         0,1 - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,0,u1) + 5*G(0,1 - v1,u1)
          - 8/3*G(0,1 - v1,u1)*Pi^2 + 8*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,
         u1)*G(1,0,v1) + 4*G(0,1 - v1,0,1 - v1,u1) - 6*G(0,1 - v1,0,u1) + 4*G(
         0,1 - v1,0,u1)*G(1,v1) - 12*G(0,1 - v1,1,1 - v1,u1) - 12*G(0,1 - v1,1
         ,u1)*G(1,v1) - 6*G(0, - v1,0,u1) - 4*G(0,u1) + 4*G(0,u1)*zeta3 + 10/3
         *G(0,u1)*Pi^2 - 9*G(0,u1)*G(0,v1) + 8/3*G(0,u1)*G(0,v1)*Pi^2 + 5*G(0,
         u1)*G(1,v1) - 8/3*G(0,u1)*G(1,v1)*Pi^2 - 14*G(0,u1)*G(1,0,v1) + 4*G(0
         ,u1)*G(1,0,0,v1) + 8*G(0,u1)*G(1,1,v1) - 4*G(0,u1)*G(1,1,0,v1) - 4*G(
         0,v1) - 8*G(0,v1)*zeta3 + 4/3*G(0,v1)*Pi^2 - 16*G(0,v1)*G(1 - v1,1 - 
         v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 12*G(0,v1)*G(1 - v1,1 - v1
         ,1,u1) - 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1, - 
         v1, - v1,u1) + 20*G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1,u1)
          + 4/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 12*G(0,v1)*G(1 - v1,0,1 - v1,u1)
          + 4*G(0,v1)*G(1 - v1,0, - v1,u1) - 14*G(0,v1)*G(1 - v1,0,u1) - 4*G(0
         ,v1)*G(1 - v1,0,0,u1) + 12*G(0,v1)*G(1 - v1,0,1,u1) + 6*G(0,v1)*G(1
          - v1,1,u1) + 6*G(0,v1)*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1
         ,0,u1) - 12*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1
          - v1,u1) - 4*G(0,v1)*G( - v1, - v1, - v1,u1) - 10*G(0,v1)*G( - v1,
          - v1,u1) + 13*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)*G( - v1,u1)*Pi^2 + 
         12*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)*G( - v1,0, - v1,u1) + 4*
         G(0,v1)*G( - v1,0,0,u1) - 12*G(0,v1)*G( - v1,0,1,u1) - 12*G(0,v1)*G(0
         ,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1, - v1,u1) + 10*G(0,v1)*G(0,
         1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 12*G(0,v1)*G(0,1 - v1,1,u1)
          + 6*G(0,v1)*G(0, - v1,u1) + 12*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0
         ,v1)*G(1,1 - v1, - v1,u1) + 4*G(0,v1)*G(1,1 - v1,0,u1) - 12*G(0,v1)*
         G(1,1 - v1,1,u1) + G(0,v1)*G(1,u1) - 8/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0
         ,v1)*G(1,0,1 - v1,u1) - 4*G(0,v1)*G(1,0, - v1,u1) - 8*G(0,v1)*G(1,0,
         u1) + 8*G(0,v1)*G(1,0,1,u1) + 16*G(0,v1)*G(1,1,u1) + 4*G(0,v1)*G(1,1,
         0,u1) - 12*G(0,v1)*G(1,1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) - 6*G(0,0,
         1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1)
          + 4*G(0,0, - v1,u1)*G(0,v1) - 4*G(0,0, - v1,0,u1) + 4*G(0,0,u1) - 2*
         G(0,0,u1)*Pi^2 + 10*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(0,0,v1) - 4*G(0
         ,0,u1)*G(0,1,v1) - 6*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,0,v1) + 4*G(
         0,0,u1)*G(1,1,v1) + 13*G(0,0,v1) - 4/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*
         G(1 - v1, - v1,u1) + 20*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G(1 - v1
         ,0,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1) - 10*G(0,0,v1)*G( - v1,u1) - 4
         *G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) + 6*G(0,0,v1)*
         G(0,u1) - 4*G(0,0,v1)*G(1,1 - v1,u1) - 4*G(0,0,v1)*G(1,0,u1) - 16*G(0
         ,0,0,v1) - 4*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,v1)*G(1,u1) + 4*G(0,0,0,
         1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(0,v1) + 8*G(0,0,1,u1)*
         G(1,v1) + 6*G(0,0,1,v1) - 4*G(0,0,1,v1)*G(1 - v1,u1) + 4*G(0,0,1,v1)*
         G( - v1,u1) - 12*G(0,1,1 - v1,1 - v1,u1) + 18*G(0,1,1 - v1,u1) - 12*
         G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1,0,u1) + 6*G(0,1,u1)*Pi^2 - 
         18*G(0,1,u1)*G(0,v1) + 12*G(0,1,u1)*G(0,1,v1) + 18*G(0,1,u1)*G(1,v1)
          - 12*G(0,1,u1)*G(1,1,v1) + 4*G(0,1,v1) - 8/3*G(0,1,v1)*Pi^2 + 12*G(0
         ,1,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1, - v1,u1) - 10*G(0,
         1,v1)*G(1 - v1,u1) - 12*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G(
          - v1, - v1,u1) + 6*G(0,1,v1)*G( - v1,u1) - 8*G(0,1,v1)*G(0,u1) + 16*
         G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,u1) - 12*G(0,1,v1)*G(1,1,u1) + 
         4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(0,v1) + 4*G(0,1,0,u1)*G(1,v1)
          + 4*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*G(1,u1) - 12
         *G(0,1,0,1,v1) - 12*G(0,1,1,1 - v1,u1) + 12*G(0,1,1,u1)*G(0,v1) - 12*
         G(0,1,1,u1)*G(1,v1) + 8*G(0,1,1,0,v1) - 16*G(1,1 - v1,1 - v1,u1) - 4*
         G(1,1 - v1,1 - v1,0,u1) + 4*G(1,1 - v1, - v1,0,u1) - G(1,1 - v1,u1)
          + 8/3*G(1,1 - v1,u1)*Pi^2 - 4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1
         ,0,u1) + 12*G(1,1 - v1,1,1 - v1,u1) - 4*G(1,u1)*zeta3 + 16/3*G(1,u1)*
         Pi^2 - G(1,u1)*G(1,v1) + 8/3*G(1,u1)*G(1,v1)*Pi^2 + 8*G(1,v1) + 8*G(1
         ,v1)*zeta3 - 22/3*G(1,v1)*Pi^2 - 12*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 4
         *G(1,v1)*G(1 - v1, - v1,0,u1) - 8*G(1,v1)*G(1 - v1,u1) + 8/3*G(1,v1)*
         G(1 - v1,u1)*Pi^2 + 8*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0
         ,u1) - 12*G(1,v1)*G(1 - v1,0,1,u1) - 6*G(1,v1)*G(1 - v1,1,u1) + 12*G(
         1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 8/3*G(1,
         v1)*G( - v1,u1)*Pi^2 - 6*G(1,v1)*G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,
         0,u1) + 12*G(1,v1)*G( - v1,0,1,u1) - 16*G(1,v1)*G(1,1 - v1,u1) - 4*G(
         1,v1)*G(1,1 - v1,0,u1) + 12*G(1,v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1
         ,1 - v1,u1) + 8*G(1,0,1 - v1,u1) - 4*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1
         ,0, - v1,0,u1) + 2*G(1,0,u1)*Pi^2 + 8*G(1,0,u1)*G(1,v1) + 4*G(1,0,u1)
         *G(1,0,v1) - 4*G(1,0,u1)*G(1,1,v1) - 5*G(1,0,v1) + 4/3*G(1,0,v1)*Pi^2
          - 8*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1, - v1,u1)
          + 8*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 8*G(1,0,v1
         )*G( - v1,1 - v1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 6*G(1,0,v1)*G(
          - v1,u1) + 4*G(1,0,v1)*G( - v1,0,u1) + 4*G(1,0,v1)*G(1,1 - v1,u1) + 
         20*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1,u1) - 4*G(1,0,0,1,v1) - 8*G(1,0,1,
         1 - v1,u1) - 8*G(1,0,1,u1)*G(1,v1) - 10*G(1,0,1,v1) + 12*G(1,0,1,v1)*
         G(1 - v1,u1) - 12*G(1,0,1,v1)*G( - v1,u1) + 12*G(1,1,1 - v1,1 - v1,u1
         ) - 16*G(1,1,1 - v1,u1) + 12*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1 - 
         v1,0,u1) - 6*G(1,1,u1)*Pi^2 - 16*G(1,1,u1)*G(1,v1) + 12*G(1,1,u1)*G(1
         ,1,v1) - 8*G(1,1,v1) + 8/3*G(1,1,v1)*Pi^2 - 16*G(1,1,v1)*G(1,u1) - 4*
         G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) + 8*G(1,1,0,v1) - 8*G(1,1,
         0,v1)*G(1 - v1,u1) + 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,v1)*G(1,u1
         ) + 12*G(1,1,0,1,v1) + 12*G(1,1,1,1 - v1,u1) + 12*G(1,1,1,u1)*G(1,v1)
          - 8*G(1,1,1,0,v1) )

       + N^-1*u1*v1^2 * ( 8/3*Pi^2 + 14/45*Pi^4 - 4*G(1 - v1,1 - v1, - v1,0,u1
         ) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,0,u1) + 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) + 8*G(1 - 
         v1, - v1, - v1,0,u1) - 4/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1
         ,0,1 - v1,u1) + 8*G(1 - v1, - v1,0,0,u1) - 16*G(1 - v1,u1)*zeta3 - 4*
         G(1 - v1,0,1 - v1,0,u1) + 8*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1)
          + 10/3*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 8*G(1 - v1,
         0,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) + 4/3*G( - v1,1 - v1,u1
         )*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1,u1) + 4
         *G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 4/3*G( - 
         v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 8*G( - v1, - v1,0,
         0,u1) + 16*G( - v1,u1)*zeta3 + 4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0
         , - v1,0,u1) + 4*G( - v1,0,u1) - 10/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,
         0,0,1 - v1,u1) - 8*G( - v1,0,1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1)
          + 8*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 10/3*G(0,1 - v1,u1)*
         Pi^2 - 4*G(0,1 - v1,0,1 - v1,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0
         ,1 - v1,1,1 - v1,u1) + 8*G(0,1 - v1,1,u1)*G(1,v1) + 4*G(0,u1)*G(0,v1)
          - 10/3*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 10/3*G(0,u1)*G(1,
         v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 16*G(0,v1)*zeta3 + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 4*G(
         0,v1)*G(1 - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0, - v1,u1) + 8*G(0,v1)*G(1
          - v1,0,0,u1) - 8*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1, - v1,u1) - 4*G(0,v1)*G( - v1,
         u1) + 14/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 8*G(0,v1)*G( - v1,0, - v1,u1) - 8*G(0,v1)*G( - v1,0,0,u1) + 8*G(0,
         v1)*G( - v1,0,1,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1
         ,1,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) - 8*G(0,v1)*G(1,1 - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1) - 4*G(
         0,v1)*G(1,u1) + 10/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,v1)*G(1,0, - v1,u1)
          - 4*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(1,1,0,u1) + 8*G(0,v1)*G(1,1,1,
         u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 8*G(0,
         0, - v1,u1)*G(0,v1) + 8*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 8*G(
         0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4
         *G(0,0,u1)*G(1,1,v1) - 4*G(0,0,v1) + 14/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 8*G(0,0,v1)*
         G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1
         , - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1)
          + 8*G(0,0,v1)*G(1,1 - v1,u1) + 8*G(0,0,v1)*G(1,0,u1) + 8*G(0,0,0,v1)
         *G(0,u1) - 8*G(0,0,0,v1)*G(1,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1
         ,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*
         G(1 - v1,u1) - 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,0,v1) + 8*G(0,1,
         1 - v1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - v1,0,u1)
          - 8/3*G(0,1,u1)*Pi^2 - 8*G(0,1,u1)*G(0,1,v1) + 8*G(0,1,u1)*G(1,1,v1)
          + 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G(
          - v1, - v1,u1) - 4*G(0,1,v1)*G(1,0,u1) + 8*G(0,1,v1)*G(1,1,u1) - 4*
         G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) + 
         4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,
         v1) + 8*G(0,1,0,1,v1) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1)
          + 8*G(0,1,1,u1)*G(1,v1) - 8*G(0,1,1,0,v1) + 4*G(1,1 - v1,1 - v1,0,u1
         ) - 8*G(1,1 - v1, - v1,0,u1) + 4*G(1,1 - v1,u1) - 10/3*G(1,1 - v1,u1)
         *Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 4*G(1
         ,u1)*G(1,v1) - 10/3*G(1,u1)*G(1,v1)*Pi^2 - 16*G(1,v1)*zeta3 + 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - 
         v1,0,1,u1) - 8*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1
         ,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) - 8
         *G(1,v1)*G( - v1,0,1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1
         ,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - v1,u1)*G(1,v1
         ) - 8*G(1,0, - v1,0,u1) - 2/3*G(1,0,u1)*Pi^2 - 8*G(1,0,u1)*G(1,0,v1)
          + 4*G(1,0,u1)*G(1,1,v1) + 4*G(1,0,v1) - 14/3*G(1,0,v1)*Pi^2 + 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1
         )*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,0,v1)*G(1,u1) + 
         4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 8*G(
         1,0,1,v1)*G(1 - v1,u1) + 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1)
          - 8*G(1,1,1 - v1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1
          - v1,0,u1) + 8/3*G(1,1,u1)*Pi^2 - 8*G(1,1,u1)*G(1,1,v1) - 4/3*G(1,1,
         v1)*Pi^2 + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) + 8*G(1,1,0,
         v1)*G(1 - v1,u1) - 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 8*G(
         1,1,0,1,v1) - 8*G(1,1,1,1 - v1,u1) - 8*G(1,1,1,u1)*G(1,v1) + 8*G(1,1,
         1,0,v1) )

       + N^-1*u1^2 * (  - 18*zeta3 - 10/3*Pi^2 + 11/90*Pi^4 - 4*G(1 - v1,1 - 
         v1,u1) + 8/3*G(1 - v1,1 - v1,u1)*Pi^2 + 6*G(1 - v1,1 - v1,0,u1) + 4*
         G(1 - v1,1 - v1,0,0,u1) - 12*G(1 - v1,1 - v1,1,1 - v1,u1) + 4*G(1 - 
         v1, - v1,1 - v1,0,u1) - 4*G(1 - v1, - v1, - v1,0,u1) - 4/3*G(1 - v1,
          - v1,u1)*Pi^2 + 4*G(1 - v1, - v1,0,1 - v1,u1) - 14*G(1 - v1, - v1,0,
         u1) - 4*G(1 - v1, - v1,0,0,u1) + 4*G(1 - v1,u1) + 8*G(1 - v1,u1)*
         zeta3 - 16/3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1
         ,0,1 - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 4*G(1 - v1,0,u1) - 8/3*
         G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 6*G(1 - v1,0,0,u1)
          - 12*G(1 - v1,0,1,1 - v1,u1) - 8/3*G( - v1,1 - v1,u1)*Pi^2 - 6*G( - 
         v1,1 - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 12*G( - v1,1 - v1,1,1 - 
         v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 4*G( - v1, - v1, - v1,0,u1)
          + 4/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 10*G(
          - v1, - v1,0,u1) + 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 - 2/
         3*G( - v1,u1)*Pi^2 - 6*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,u1
         ) + 4*G( - v1,0, - v1,0,u1) - 8*G( - v1,0,u1) + 8/3*G( - v1,0,u1)*
         Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 10*G( - v1,0,0,u1) + 12*G( - v1,0,1
         ,1 - v1,u1) + 6*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) - 4
         *G(0,1 - v1, - v1,0,u1) + 4*G(0,1 - v1,u1) - 8/3*G(0,1 - v1,u1)*Pi^2
          + 6*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,u1)*G(1,0,v1) + 4*G(0,1 - 
         v1,0,1 - v1,u1) - 6*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) - 
         12*G(0,1 - v1,1,1 - v1,u1) - 12*G(0,1 - v1,1,u1)*G(1,v1) - 4*G(0,u1)
          + 4*G(0,u1)*zeta3 + 3*G(0,u1)*Pi^2 - 8*G(0,u1)*G(0,v1) + 8/3*G(0,u1)
         *G(0,v1)*Pi^2 + 4*G(0,u1)*G(1,v1) - 8/3*G(0,u1)*G(1,v1)*Pi^2 - 8*G(0,
         u1)*G(1,0,v1) + 4*G(0,u1)*G(1,0,0,v1) + 6*G(0,u1)*G(1,1,v1) - 4*G(0,
         u1)*G(1,1,0,v1) - 8*G(0,v1)*zeta3 - 2/3*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1
          - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 12*G(0,v1)*G(1
          - v1,1 - v1,1,u1) - 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1, - v1,u1) + 14*G(0,v1)*G(1 - v1, - v1,u1) + 4/3*G(0,v1
         )*G(1 - v1,u1)*Pi^2 - 12*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 4*G(0,v1)*G(
         1 - v1,0, - v1,u1) - 8*G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,0,
         0,u1) + 12*G(0,v1)*G(1 - v1,0,1,u1) + 6*G(0,v1)*G( - v1,1 - v1,u1) + 
         4*G(0,v1)*G( - v1,1 - v1,0,u1) - 12*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*
         G(0,v1)*G( - v1, - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1, - v1, - v1,u1)
          - 10*G(0,v1)*G( - v1, - v1,u1) + 8*G(0,v1)*G( - v1,u1) - 4/3*G(0,v1)
         *G( - v1,u1)*Pi^2 + 12*G(0,v1)*G( - v1,0,1 - v1,u1) - 4*G(0,v1)*G( - 
         v1,0, - v1,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 12*G(0,v1)*G( - v1,0,1,
         u1) - 12*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(0,1 - v1, - v1,
         u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,1 - v1,0,u1) + 12*G(0,
         v1)*G(0,1 - v1,1,u1) + 12*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*
         G(1,1 - v1, - v1,u1) + 4*G(0,v1)*G(1,1 - v1,0,u1) - 12*G(0,v1)*G(1,1
          - v1,1,u1) - 8/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0,1 - v1,u1)
          - 4*G(0,v1)*G(1,0, - v1,u1) - 6*G(0,v1)*G(1,0,u1) + 8*G(0,v1)*G(1,0,
         1,u1) + 10*G(0,v1)*G(1,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 12*G(0,v1)*G(1
         ,1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) - 6*G(0,0,1 - v1,u1) + 4*G(0,0,1
          - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0, - v1,u1)*G(
         0,v1) - 4*G(0,0, - v1,0,u1) + 4*G(0,0,u1) - 2*G(0,0,u1)*Pi^2 + 10*G(0
         ,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 6*G(
         0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) + 8*
         G(0,0,v1) - 4/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 14*
         G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G(
          - v1, - v1,u1) - 10*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - v1,0,u1
         ) + 4*G(0,0,v1)*G(0,1 - v1,u1) - 4*G(0,0,v1)*G(1,1 - v1,u1) - 4*G(0,0
         ,v1)*G(1,0,u1) - 10*G(0,0,0,v1) - 4*G(0,0,0,v1)*G(0,u1) + 4*G(0,0,0,
         v1)*G(1,u1) + 4*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*
         G(0,v1) + 8*G(0,0,1,u1)*G(1,v1) + 6*G(0,0,1,v1) - 4*G(0,0,1,v1)*G(1
          - v1,u1) + 4*G(0,0,1,v1)*G( - v1,u1) - 12*G(0,1,1 - v1,1 - v1,u1) + 
         14*G(0,1,1 - v1,u1) - 12*G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1,0,
         u1) + 6*G(0,1,u1)*Pi^2 - 14*G(0,1,u1)*G(0,v1) + 12*G(0,1,u1)*G(0,1,v1
         ) + 14*G(0,1,u1)*G(1,v1) - 12*G(0,1,u1)*G(1,1,v1) - 8/3*G(0,1,v1)*
         Pi^2 + 12*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1, - v1,
         u1) - 10*G(0,1,v1)*G(1 - v1,u1) - 12*G(0,1,v1)*G( - v1,1 - v1,u1) + 4
         *G(0,1,v1)*G( - v1, - v1,u1) + 6*G(0,1,v1)*G( - v1,u1) - 6*G(0,1,v1)*
         G(0,u1) + 10*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,u1) - 12*G(0,1,v1)
         *G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(0,v1) + 4*G(0,1,0
         ,u1)*G(1,v1) + 6*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,v1)*
         G(1,u1) - 12*G(0,1,0,1,v1) - 12*G(0,1,1,1 - v1,u1) + 12*G(0,1,1,u1)*
         G(0,v1) - 12*G(0,1,1,u1)*G(1,v1) + 8*G(0,1,1,0,v1) - 10*G(1,1 - v1,1
          - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1) + 4*G(1,1 - v1, - v1,0,u1) + 8/
         3*G(1,1 - v1,u1)*Pi^2 - 4*G(1,1 - v1,0,1 - v1,u1) + 6*G(1,1 - v1,0,u1
         ) + 12*G(1,1 - v1,1,1 - v1,u1) - 4*G(1,u1)*zeta3 + 7/3*G(1,u1)*Pi^2
          + 8/3*G(1,u1)*G(1,v1)*Pi^2 + 4*G(1,v1) + 8*G(1,v1)*zeta3 - 16/3*G(1,
         v1)*Pi^2 - 12*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(1,v1)*G(1 - v1, - 
         v1,0,u1) - 4*G(1,v1)*G(1 - v1,u1) + 8/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 6
         *G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1) - 12*G(1,v1)*G(1
          - v1,0,1,u1) + 12*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1,
          - v1,0,u1) - 8/3*G(1,v1)*G( - v1,u1)*Pi^2 - 6*G(1,v1)*G( - v1,0,u1)
          - 4*G(1,v1)*G( - v1,0,0,u1) + 12*G(1,v1)*G( - v1,0,1,u1) - 10*G(1,v1
         )*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 12*G(1,v1)*G(1,1 - v1
         ,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) + 6*G(1,0,1 - v1,u1) - 4*G(1,0,1
          - v1,u1)*G(1,v1) + 4*G(1,0, - v1,0,u1) + 2*G(1,0,u1)*Pi^2 + 6*G(1,0,
         u1)*G(1,v1) + 4*G(1,0,u1)*G(1,0,v1) - 4*G(1,0,u1)*G(1,1,v1) + 4/3*G(1
         ,0,v1)*Pi^2 - 8*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,
          - v1,u1) + 6*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 8
         *G(1,0,v1)*G( - v1,1 - v1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 6*G(1
         ,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G( - v1,0,u1) + 4*G(1,0,v1)*G(1,1 - 
         v1,u1) + 14*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1,u1) - 4*G(1,0,0,1,v1) - 8
         *G(1,0,1,1 - v1,u1) - 8*G(1,0,1,u1)*G(1,v1) - 10*G(1,0,1,v1) + 12*G(1
         ,0,1,v1)*G(1 - v1,u1) - 12*G(1,0,1,v1)*G( - v1,u1) + 12*G(1,1,1 - v1,
         1 - v1,u1) - 10*G(1,1,1 - v1,u1) + 12*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(
         1,1,1 - v1,0,u1) - 6*G(1,1,u1)*Pi^2 - 10*G(1,1,u1)*G(1,v1) + 12*G(1,1
         ,u1)*G(1,1,v1) - 4*G(1,1,v1) + 8/3*G(1,1,v1)*Pi^2 - 10*G(1,1,v1)*G(1,
         u1) - 4*G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) + 6*G(1,1,0,v1) - 
         8*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,v1
         )*G(1,u1) + 12*G(1,1,0,1,v1) + 12*G(1,1,1,1 - v1,u1) + 12*G(1,1,1,u1)
         *G(1,v1) - 8*G(1,1,1,0,v1) )

       + N^-1*u1^2*v1 * ( 16/3*Pi^2 + 28/45*Pi^4 - 8*G(1 - v1,1 - v1, - v1,0,
         u1) - 8/3*G(1 - v1,1 - v1,u1)*Pi^2 - 8*G(1 - v1,1 - v1,0,0,u1) + 16*
         G(1 - v1,1 - v1,1,1 - v1,u1) - 8*G(1 - v1, - v1,1 - v1,0,u1) + 16*G(1
          - v1, - v1, - v1,0,u1) - 8/3*G(1 - v1, - v1,u1)*Pi^2 - 8*G(1 - v1,
          - v1,0,1 - v1,u1) + 16*G(1 - v1, - v1,0,0,u1) - 32*G(1 - v1,u1)*
         zeta3 - 8*G(1 - v1,0,1 - v1,0,u1) + 16*G(1 - v1,0, - v1,0,u1) - 8*G(1
          - v1,0,u1) + 20/3*G(1 - v1,0,u1)*Pi^2 - 8*G(1 - v1,0,0,1 - v1,u1) + 
         16*G(1 - v1,0,1,1 - v1,u1) + 8*G( - v1,1 - v1, - v1,0,u1) + 8/3*G( - 
         v1,1 - v1,u1)*Pi^2 + 8*G( - v1,1 - v1,0,0,u1) - 16*G( - v1,1 - v1,1,1
          - v1,u1) + 8*G( - v1, - v1,1 - v1,0,u1) - 16*G( - v1, - v1, - v1,0,
         u1) + 8/3*G( - v1, - v1,u1)*Pi^2 + 8*G( - v1, - v1,0,1 - v1,u1) - 16*
         G( - v1, - v1,0,0,u1) + 32*G( - v1,u1)*zeta3 + 8*G( - v1,0,1 - v1,0,
         u1) - 16*G( - v1,0, - v1,0,u1) + 8*G( - v1,0,u1) - 20/3*G( - v1,0,u1)
         *Pi^2 + 8*G( - v1,0,0,1 - v1,u1) - 16*G( - v1,0,1,1 - v1,u1) - 8*G(0,
         1 - v1,1 - v1,0,u1) + 16*G(0,1 - v1, - v1,0,u1) - 8*G(0,1 - v1,u1) + 
         20/3*G(0,1 - v1,u1)*Pi^2 - 8*G(0,1 - v1,0,1 - v1,u1) - 8*G(0,1 - v1,0
         ,u1)*G(1,v1) + 16*G(0,1 - v1,1,1 - v1,u1) + 16*G(0,1 - v1,1,u1)*G(1,
         v1) + 8*G(0,u1)*G(0,v1) - 20/3*G(0,u1)*G(0,v1)*Pi^2 - 8*G(0,u1)*G(1,
         v1) + 20/3*G(0,u1)*G(1,v1)*Pi^2 - 16*G(0,u1)*G(1,0,0,v1) + 32*G(0,v1)
         *zeta3 + 8*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 16*G(0,v1)*G(1 - v1,1
          - v1,1,u1) + 8*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - 
         v1, - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1,u1) - 28/3*G(0,v1)*G(1 - v1,
         u1)*Pi^2 + 16*G(0,v1)*G(1 - v1,0,1 - v1,u1) - 16*G(0,v1)*G(1 - v1,0,
          - v1,u1) + 16*G(0,v1)*G(1 - v1,0,0,u1) - 16*G(0,v1)*G(1 - v1,0,1,u1)
          - 8*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 16*G(0,v1)*G( - v1,1 - v1,1,
         u1) - 8*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G( - v1, - v1,
          - v1,u1) - 8*G(0,v1)*G( - v1,u1) + 28/3*G(0,v1)*G( - v1,u1)*Pi^2 - 
         16*G(0,v1)*G( - v1,0,1 - v1,u1) + 16*G(0,v1)*G( - v1,0, - v1,u1) - 16
         *G(0,v1)*G( - v1,0,0,u1) + 16*G(0,v1)*G( - v1,0,1,u1) + 16*G(0,v1)*G(
         0,1 - v1,1 - v1,u1) - 16*G(0,v1)*G(0,1 - v1, - v1,u1) + 16*G(0,v1)*G(
         0,1 - v1,0,u1) - 16*G(0,v1)*G(0,1 - v1,1,u1) - 16*G(0,v1)*G(1,1 - v1,
         1 - v1,u1) + 16*G(0,v1)*G(1,1 - v1, - v1,u1) - 16*G(0,v1)*G(1,1 - v1,
         0,u1) + 16*G(0,v1)*G(1,1 - v1,1,u1) - 8*G(0,v1)*G(1,u1) + 20/3*G(0,v1
         )*G(1,u1)*Pi^2 + 16*G(0,v1)*G(1,0, - v1,u1) - 8*G(0,v1)*G(1,0,1,u1)
          - 8*G(0,v1)*G(1,1,0,u1) + 16*G(0,v1)*G(1,1,1,u1) - 8*G(0,0,1 - v1,1
          - v1,u1) - 8*G(0,0,1 - v1,u1)*G(1,v1) - 16*G(0,0, - v1,u1)*G(0,v1)
          + 16*G(0,0, - v1,0,u1) + 4/3*G(0,0,u1)*Pi^2 - 16*G(0,0,u1)*G(0,0,v1)
          + 8*G(0,0,u1)*G(0,1,v1) + 16*G(0,0,u1)*G(1,0,v1) - 8*G(0,0,u1)*G(1,1
         ,v1) - 8*G(0,0,v1) + 28/3*G(0,0,v1)*Pi^2 + 8*G(0,0,v1)*G(1 - v1,1 - 
         v1,u1) - 16*G(0,0,v1)*G(1 - v1, - v1,u1) - 16*G(0,0,v1)*G(1 - v1,0,u1
         ) - 8*G(0,0,v1)*G( - v1,1 - v1,u1) + 16*G(0,0,v1)*G( - v1, - v1,u1)
          + 16*G(0,0,v1)*G( - v1,0,u1) - 16*G(0,0,v1)*G(0,1 - v1,u1) + 16*G(0,
         0,v1)*G(1,1 - v1,u1) + 16*G(0,0,v1)*G(1,0,u1) + 16*G(0,0,0,v1)*G(0,u1
         ) - 16*G(0,0,0,v1)*G(1,u1) - 8*G(0,0,0,1,v1) - 8*G(0,0,1,1 - v1,u1)
          + 8*G(0,0,1,u1)*G(0,v1) - 8*G(0,0,1,u1)*G(1,v1) + 8*G(0,0,1,v1)*G(1
          - v1,u1) - 8*G(0,0,1,v1)*G( - v1,u1) - 8*G(0,0,1,0,v1) + 16*G(0,1,1
          - v1,1 - v1,u1) + 16*G(0,1,1 - v1,u1)*G(1,v1) - 8*G(0,1,1 - v1,0,u1)
          - 16/3*G(0,1,u1)*Pi^2 - 16*G(0,1,u1)*G(0,1,v1) + 16*G(0,1,u1)*G(1,1,
         v1) + 8/3*G(0,1,v1)*Pi^2 - 16*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,1
         ,v1)*G(1 - v1, - v1,u1) + 16*G(0,1,v1)*G( - v1,1 - v1,u1) - 8*G(0,1,
         v1)*G( - v1, - v1,u1) - 8*G(0,1,v1)*G(1,0,u1) + 16*G(0,1,v1)*G(1,1,u1
         ) - 8*G(0,1,0,1 - v1,u1) + 8*G(0,1,0,u1)*G(0,v1) - 8*G(0,1,0,u1)*G(1,
         v1) + 8*G(0,1,0,v1)*G(1 - v1,u1) - 8*G(0,1,0,v1)*G( - v1,u1) - 8*G(0,
         1,0,0,v1) + 16*G(0,1,0,1,v1) + 16*G(0,1,1,1 - v1,u1) - 16*G(0,1,1,u1)
         *G(0,v1) + 16*G(0,1,1,u1)*G(1,v1) - 16*G(0,1,1,0,v1) + 8*G(1,1 - v1,1
          - v1,0,u1) - 16*G(1,1 - v1, - v1,0,u1) + 8*G(1,1 - v1,u1) - 20/3*G(1
         ,1 - v1,u1)*Pi^2 + 8*G(1,1 - v1,0,1 - v1,u1) - 16*G(1,1 - v1,1,1 - v1
         ,u1) + 8*G(1,u1)*G(1,v1) - 20/3*G(1,u1)*G(1,v1)*Pi^2 - 32*G(1,v1)*
         zeta3 + 16*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 8*G(1,v1)*G(1 - v1, - v1,0
         ,u1) - 8/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 8*G(1,v1)*G(1 - v1,0,0,u1) + 
         16*G(1,v1)*G(1 - v1,0,1,u1) - 16*G(1,v1)*G( - v1,1 - v1,1,u1) + 8*G(1
         ,v1)*G( - v1, - v1,0,u1) + 8/3*G(1,v1)*G( - v1,u1)*Pi^2 + 8*G(1,v1)*
         G( - v1,0,0,u1) - 16*G(1,v1)*G( - v1,0,1,u1) + 8*G(1,v1)*G(1,1 - v1,0
         ,u1) - 16*G(1,v1)*G(1,1 - v1,1,u1) + 8*G(1,0,1 - v1,1 - v1,u1) + 8*G(
         1,0,1 - v1,u1)*G(1,v1) - 16*G(1,0, - v1,0,u1) - 4/3*G(1,0,u1)*Pi^2 - 
         16*G(1,0,u1)*G(1,0,v1) + 8*G(1,0,u1)*G(1,1,v1) + 8*G(1,0,v1) - 28/3*
         G(1,0,v1)*Pi^2 + 16*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 8*G(1,0,v1)*G(1
          - v1, - v1,u1) - 16*G(1,0,v1)*G( - v1,1 - v1,u1) - 8*G(1,0,v1)*G( - 
         v1, - v1,u1) + 8*G(1,0,0,v1)*G(1 - v1,u1) - 8*G(1,0,0,v1)*G( - v1,u1)
          + 16*G(1,0,0,v1)*G(1,u1) + 8*G(1,0,0,1,v1) + 8*G(1,0,1,1 - v1,u1) + 
         8*G(1,0,1,u1)*G(1,v1) - 16*G(1,0,1,v1)*G(1 - v1,u1) + 16*G(1,0,1,v1)*
         G( - v1,u1) + 8*G(1,0,1,0,v1) - 16*G(1,1,1 - v1,1 - v1,u1) - 16*G(1,1
         ,1 - v1,u1)*G(1,v1) + 8*G(1,1,1 - v1,0,u1) + 16/3*G(1,1,u1)*Pi^2 - 16
         *G(1,1,u1)*G(1,1,v1) - 8/3*G(1,1,v1)*Pi^2 + 8*G(1,1,0,1 - v1,u1) + 8*
         G(1,1,0,u1)*G(1,v1) + 16*G(1,1,0,v1)*G(1 - v1,u1) - 16*G(1,1,0,v1)*G(
          - v1,u1) + 8*G(1,1,0,0,v1) - 16*G(1,1,0,1,v1) - 16*G(1,1,1,1 - v1,u1
         ) - 16*G(1,1,1,u1)*G(1,v1) + 16*G(1,1,1,0,v1) )

       + N^-1*u1^3 * ( 8/3*Pi^2 + 14/45*Pi^4 - 4*G(1 - v1,1 - v1, - v1,0,u1)
          - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,0,u1) + 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) + 8*G(1 - 
         v1, - v1, - v1,0,u1) - 4/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1
         ,0,1 - v1,u1) + 8*G(1 - v1, - v1,0,0,u1) - 16*G(1 - v1,u1)*zeta3 - 4*
         G(1 - v1,0,1 - v1,0,u1) + 8*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1)
          + 10/3*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 8*G(1 - v1,
         0,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) + 4/3*G( - v1,1 - v1,u1
         )*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1,u1) + 4
         *G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 4/3*G( - 
         v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 8*G( - v1, - v1,0,
         0,u1) + 16*G( - v1,u1)*zeta3 + 4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0
         , - v1,0,u1) + 4*G( - v1,0,u1) - 10/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,
         0,0,1 - v1,u1) - 8*G( - v1,0,1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1)
          + 8*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 10/3*G(0,1 - v1,u1)*
         Pi^2 - 4*G(0,1 - v1,0,1 - v1,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0
         ,1 - v1,1,1 - v1,u1) + 8*G(0,1 - v1,1,u1)*G(1,v1) + 4*G(0,u1)*G(0,v1)
          - 10/3*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 10/3*G(0,u1)*G(1,
         v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 16*G(0,v1)*zeta3 + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 4*G(
         0,v1)*G(1 - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0, - v1,u1) + 8*G(0,v1)*G(1
          - v1,0,0,u1) - 8*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1, - v1,u1) - 4*G(0,v1)*G( - v1,
         u1) + 14/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 8*G(0,v1)*G( - v1,0, - v1,u1) - 8*G(0,v1)*G( - v1,0,0,u1) + 8*G(0,
         v1)*G( - v1,0,1,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1
         ,1,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) - 8*G(0,v1)*G(1,1 - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1) - 4*G(
         0,v1)*G(1,u1) + 10/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,v1)*G(1,0, - v1,u1)
          - 4*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(1,1,0,u1) + 8*G(0,v1)*G(1,1,1,
         u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 8*G(0,
         0, - v1,u1)*G(0,v1) + 8*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 8*G(
         0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4
         *G(0,0,u1)*G(1,1,v1) - 4*G(0,0,v1) + 14/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 8*G(0,0,v1)*
         G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1
         , - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1)
          + 8*G(0,0,v1)*G(1,1 - v1,u1) + 8*G(0,0,v1)*G(1,0,u1) + 8*G(0,0,0,v1)
         *G(0,u1) - 8*G(0,0,0,v1)*G(1,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1
         ,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*
         G(1 - v1,u1) - 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,0,v1) + 8*G(0,1,
         1 - v1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - v1,0,u1)
          - 8/3*G(0,1,u1)*Pi^2 - 8*G(0,1,u1)*G(0,1,v1) + 8*G(0,1,u1)*G(1,1,v1)
          + 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G(
          - v1, - v1,u1) - 4*G(0,1,v1)*G(1,0,u1) + 8*G(0,1,v1)*G(1,1,u1) - 4*
         G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) + 
         4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,
         v1) + 8*G(0,1,0,1,v1) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1)
          + 8*G(0,1,1,u1)*G(1,v1) - 8*G(0,1,1,0,v1) + 4*G(1,1 - v1,1 - v1,0,u1
         ) - 8*G(1,1 - v1, - v1,0,u1) + 4*G(1,1 - v1,u1) - 10/3*G(1,1 - v1,u1)
         *Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 4*G(1
         ,u1)*G(1,v1) - 10/3*G(1,u1)*G(1,v1)*Pi^2 - 16*G(1,v1)*zeta3 + 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - 
         v1,0,1,u1) - 8*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1
         ,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) - 8
         *G(1,v1)*G( - v1,0,1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1
         ,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - v1,u1)*G(1,v1
         ) - 8*G(1,0, - v1,0,u1) - 2/3*G(1,0,u1)*Pi^2 - 8*G(1,0,u1)*G(1,0,v1)
          + 4*G(1,0,u1)*G(1,1,v1) + 4*G(1,0,v1) - 14/3*G(1,0,v1)*Pi^2 + 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1
         )*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,0,v1)*G(1,u1) + 
         4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 8*G(
         1,0,1,v1)*G(1 - v1,u1) + 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1)
          - 8*G(1,1,1 - v1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1
          - v1,0,u1) + 8/3*G(1,1,u1)*Pi^2 - 8*G(1,1,u1)*G(1,1,v1) - 4/3*G(1,1,
         v1)*Pi^2 + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) + 8*G(1,1,0,
         v1)*G(1 - v1,u1) - 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 8*G(
         1,1,0,1,v1) - 8*G(1,1,1,1 - v1,u1) - 8*G(1,1,1,u1)*G(1,v1) + 8*G(1,1,
         1,0,v1) )

       + Nf*v1*[1-u1]^-1 * ( 4/3*G(0,v1) )

       + Nf*v1 * (  - 4/3*G(0,v1) )

       + Nf*v1^2*[1-u1]^-2 * (  - 4/3*Pi^2 + 4/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(
         0,0,v1) + 4/3*G(0,1,v1) + 4/3*G(1,0,v1) )

       + Nf*v1^2*[1-u1]^-1 * (  - 4/3*Pi^2 + 4/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(
         0,0,v1) + 4/3*G(0,1,v1) + 4/3*G(1,0,v1) )

       + Nf*v1^2 * ( 8/3*Pi^2 - 8/3*G(0,v1)*G(1 - v1,u1) + 16/3*G(0,0,v1) - 8/
         3*G(0,1,v1) - 8/3*G(1,0,v1) )

       + Nf*u1 * (  - 4/3*G(1 - v1,u1)*Pi^2 + 4/3*G( - v1,u1)*Pi^2 - 4/3*G(0,
         u1)*Pi^2 - 4/3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(1,0,v1) - 4/3*G(0,v1)
          + 4/9*G(0,v1)*Pi^2 + 4/3*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1
         ,0,u1) - 4/3*G(0,v1)*G( - v1,0,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3
         *G(0,v1)*G(1,1 - v1,u1) - 8/3*G(0,0,v1)*G(1 - v1,u1) + 8/3*G(0,0,v1)*
         G( - v1,u1) - 8/3*G(0,0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 4*G(0,0
         ,0,v1) + 4/3*G(0,1,v1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(1,u1
         ) - 4/3*G(0,1,0,v1) + 4/3*G(1,u1)*Pi^2 - 4/3*G(1,v1)*Pi^2 + 4/3*G(1,0
         ,v1) - 4/3*G(1,0,v1)*G(1,u1) - 8/3*G(1,0,0,v1) )

       + Nf*u1*v1 * ( 8/3*Pi^2 + 8/3*G(1 - v1,u1)*Pi^2 - 8/3*G( - v1,u1)*Pi^2
          + 8/3*G(0,u1)*Pi^2 + 8/3*G(0,u1)*G(0,v1) - 8/3*G(0,u1)*G(1,0,v1) - 8/
         9*G(0,v1)*Pi^2 - 16/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,0,
         u1) + 8/3*G(0,v1)*G( - v1,0,u1) - 8/3*G(0,v1)*G(0,1 - v1,u1) + 8/3*G(
         0,v1)*G(1,1 - v1,u1) + 16/3*G(0,0,v1) + 16/3*G(0,0,v1)*G(1 - v1,u1)
          - 16/3*G(0,0,v1)*G( - v1,u1) + 16/3*G(0,0,v1)*G(0,u1) - 16/3*G(0,0,
         v1)*G(1,u1) - 8*G(0,0,0,v1) - 16/3*G(0,1,v1) - 8/3*G(0,1,v1)*G(0,u1)
          + 8/3*G(0,1,v1)*G(1,u1) + 8/3*G(0,1,0,v1) - 8/3*G(1,u1)*Pi^2 + 8/3*
         G(1,v1)*Pi^2 - 16/3*G(1,0,v1) + 8/3*G(1,0,v1)*G(1,u1) + 16/3*G(1,0,0,
         v1) )

       + Nf*u1*v1^2 * (  - 8/3*G(1 - v1,u1)*Pi^2 + 8/3*G( - v1,u1)*Pi^2 - 8/3*
         G(0,u1)*Pi^2 + 8/3*G(0,u1)*G(1,0,v1) + 8/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)
         *G(1 - v1,0,u1) - 8/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)*G(0,1 - v1,
         u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 16/3*G(0,0,v1)*G(1 - v1,u1) + 16/3
         *G(0,0,v1)*G( - v1,u1) - 16/3*G(0,0,v1)*G(0,u1) + 16/3*G(0,0,v1)*G(1,
         u1) + 8*G(0,0,0,v1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1)
          - 8/3*G(0,1,0,v1) + 8/3*G(1,u1)*Pi^2 - 8/3*G(1,v1)*Pi^2 - 8/3*G(1,0,
         v1)*G(1,u1) - 16/3*G(1,0,0,v1) )

       + Nf*u1^2 * ( 8/3*G(1 - v1,u1)*Pi^2 - 8/3*G( - v1,u1)*Pi^2 + 8/3*G(0,u1
         )*Pi^2 + 8/3*G(0,u1)*G(0,v1) - 8/3*G(0,u1)*G(1,0,v1) - 8/9*G(0,v1)*
         Pi^2 - 8/3*G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,0,u1) + 8/3*G(
         0,v1)*G( - v1,0,u1) - 8/3*G(0,v1)*G(0,1 - v1,u1) + 8/3*G(0,v1)*G(1,1
          - v1,u1) + 16/3*G(0,0,v1)*G(1 - v1,u1) - 16/3*G(0,0,v1)*G( - v1,u1)
          + 16/3*G(0,0,v1)*G(0,u1) - 16/3*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1) - 
         8/3*G(0,1,v1) - 8/3*G(0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/3*
         G(0,1,0,v1) - 8/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 - 8/3*G(1,0,v1) + 8/
         3*G(1,0,v1)*G(1,u1) + 16/3*G(1,0,0,v1) )

       + Nf*u1^2*v1 * (  - 16/3*G(1 - v1,u1)*Pi^2 + 16/3*G( - v1,u1)*Pi^2 - 16/
         3*G(0,u1)*Pi^2 + 16/3*G(0,u1)*G(1,0,v1) + 16/9*G(0,v1)*Pi^2 + 16/3*G(
         0,v1)*G(1 - v1,0,u1) - 16/3*G(0,v1)*G( - v1,0,u1) + 16/3*G(0,v1)*G(0,
         1 - v1,u1) - 16/3*G(0,v1)*G(1,1 - v1,u1) - 32/3*G(0,0,v1)*G(1 - v1,u1
         ) + 32/3*G(0,0,v1)*G( - v1,u1) - 32/3*G(0,0,v1)*G(0,u1) + 32/3*G(0,0,
         v1)*G(1,u1) + 16*G(0,0,0,v1) + 16/3*G(0,1,v1)*G(0,u1) - 16/3*G(0,1,v1
         )*G(1,u1) - 16/3*G(0,1,0,v1) + 16/3*G(1,u1)*Pi^2 - 16/3*G(1,v1)*Pi^2
          - 16/3*G(1,0,v1)*G(1,u1) - 32/3*G(1,0,0,v1) )

       + Nf*u1^3 * (  - 8/3*G(1 - v1,u1)*Pi^2 + 8/3*G( - v1,u1)*Pi^2 - 8/3*G(0
         ,u1)*Pi^2 + 8/3*G(0,u1)*G(1,0,v1) + 8/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)*G(
         1 - v1,0,u1) - 8/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)*G(0,1 - v1,u1)
          - 8/3*G(0,v1)*G(1,1 - v1,u1) - 16/3*G(0,0,v1)*G(1 - v1,u1) + 16/3*G(
         0,0,v1)*G( - v1,u1) - 16/3*G(0,0,v1)*G(0,u1) + 16/3*G(0,0,v1)*G(1,u1)
          + 8*G(0,0,0,v1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/
         3*G(0,1,0,v1) + 8/3*G(1,u1)*Pi^2 - 8/3*G(1,v1)*Pi^2 - 8/3*G(1,0,v1)*
         G(1,u1) - 16/3*G(1,0,0,v1) )

       + N*u1^-1 * (  - 9*G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1,u1) - 9*G(1,1
          - v1,u1) - 9*G(1,u1)*G(1,v1) )

       + N*u1^-1*v1 * ( 2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1,u1) + 2*G(1,1
          - v1,u1) + 2*G(1,u1)*G(1,v1) )

       + N*u1^-1*v1^2 * (  - 2*G(1 - v1,1,1 - v1,u1) - 2*G( - v1,1 - v1,0,u1)
          - 2*G( - v1, - v1,0,u1) + 7/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,
         u1) - 2*G(0,v1)*G(1 - v1,1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1,u1) + 2*G(
         0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - 
         v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(1,1 - v1,u1) - 
         1/2*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1) - 2*G(0,0,v1)*G(1,u1) + 2*
         G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) + 2*G(0,
         1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,1 - v1,u1) + 1/
         2*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1) + 3*G(1,u1)*Pi^2 + 1/2*G(1,u1)*
         G(1,v1) - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) - 2*G(1,
         v1)*G(1,1 - v1,u1) - 2*G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) + 2*G(1
         ,0,v1)*G( - v1,u1) + 2*G(1,0,v1)*G(1,u1) - 2*G(1,1,v1)*G(1,u1) )

       + N*[1-u1-v1]^-1 * (  - 9/2*G(0,v1) )

       + N*[1-u1]^-2 * (  - 3/4*Pi^2 - 9/2*G( - v1,0,u1) - 9/2*G(0,u1)*G(0,v1)
          + 9/2*G(0,v1)*G( - v1,u1) + 9/2*G(0,0,v1) + 9/2*G(1,0,v1) )

       + N*[1-u1]^-1 * ( 1/12*Pi^2 + 1/2*G( - v1,0,u1) - 9/2*G(0,u1) + 1/2*G(0
         ,u1)*G(0,v1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,0,v1) - 1/2*G(1,0,v1
         ) )

       + N * ( 2/3*Pi^2 - 9*G(1 - v1,u1) + 4*G( - v1,0,u1) + 9/2*G(0,u1) + 4*
         G(0,u1)*G(0,v1) + 9/2*G(0,v1) - 8*G(0,v1)*G(1 - v1,u1) - 4*G(0,v1)*G(
          - v1,u1) + 8*G(0,v1)*G(1,u1) - 4*G(0,0,v1) - 8*G(1,1 - v1,u1) - 8*G(
         1,u1)*G(1,v1) - 9*G(1,v1) - 4*G(1,0,v1) )

       + N*v1*[1-u1]^-3 * (  - 18*zeta3 + 9/2*Pi^2 - 18*G(1 - v1, - v1,0,u1)
          - 3*G(1 - v1,u1)*Pi^2 + 27*G( - v1,0,u1) - 18*G(0, - v1,0,u1) + 6*G(
         0,u1)*Pi^2 + 27*G(0,u1)*G(0,v1) - 18*G(0,u1)*G(1,0,v1) + 3*G(0,v1)*
         Pi^2 + 18*G(0,v1)*G(1 - v1, - v1,u1) - 18*G(0,v1)*G(1 - v1,0,u1) - 27
         *G(0,v1)*G( - v1,u1) + 18*G(0,v1)*G(0, - v1,u1) - 27*G(0,0,v1) + 18*
         G(0,0,v1)*G(1 - v1,u1) + 18*G(0,0,v1)*G(0,u1) - 18*G(0,0,0,v1) - 18*
         G(0,1,0,v1) - 3*G(1,v1)*Pi^2 - 27*G(1,0,v1) + 18*G(1,0,v1)*G(1 - v1,
         u1) + 18*G(1,0,0,v1) + 18*G(1,1,0,v1) )

       + N*v1*[1-u1]^-2 * ( 20*zeta3 - 1/2*Pi^2 + 20*G(1 - v1, - v1,0,u1) + 10/
         3*G(1 - v1,u1)*Pi^2 - 57*G( - v1,0,u1) + 20*G(0, - v1,0,u1) + 27/2*G(
         0,u1) - 20/3*G(0,u1)*Pi^2 - 39*G(0,u1)*G(0,v1) + 20*G(0,u1)*G(1,0,v1)
          - 10/3*G(0,v1)*Pi^2 - 20*G(0,v1)*G(1 - v1, - v1,u1) + 20*G(0,v1)*G(1
          - v1,0,u1) + 57*G(0,v1)*G( - v1,u1) - 20*G(0,v1)*G(0, - v1,u1) + 57*
         G(0,0,v1) - 20*G(0,0,v1)*G(1 - v1,u1) - 20*G(0,0,v1)*G(0,u1) + 20*G(0
         ,0,0,v1) + 20*G(0,1,0,v1) + 10/3*G(1,v1)*Pi^2 + 21*G(1,0,v1) - 20*G(1
         ,0,v1)*G(1 - v1,u1) - 20*G(1,0,0,v1) - 20*G(1,1,0,v1) )

       + N*v1*[1-u1]^-1 * (  - 2*zeta3 - 26/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) + 
         18*G(1 - v1,u1) - 1/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,u1) + 25*G( - 
         v1,0,u1) + 3*G(0,1 - v1,u1) - 2*G(0, - v1,0,u1) - 27/2*G(0,u1) + 2/3*
         G(0,u1)*Pi^2 + 9*G(0,u1)*G(0,v1) + 3*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,
         0,v1) - 71/6*G(0,v1) + 1/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1
         ) + 4*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) - 25*G(0,v1)*G(
          - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 10*G(0,v1)*G(1,u1) - 23*G(0,0,
         v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)
          - 6*G(0,1,v1) - 2*G(0,1,0,v1) + 10*G(1,1 - v1,u1) + 10*G(1,u1)*G(1,
         v1) + 18*G(1,v1) - 1/3*G(1,v1)*Pi^2 + 5*G(1,0,v1) + 2*G(1,0,v1)*G(1
          - v1,u1) + 2*G(1,0,0,v1) + 2*G(1,1,0,v1) )

       + N*v1 * ( 7/3*Pi^2 - 18*G(1 - v1,u1) - G(1 - v1,0,u1) + 7*G( - v1,0,u1
         ) - G(0,1 - v1,u1) + 3*G(0,u1)*G(0,v1) - G(0,u1)*G(1,v1) + 22/3*G(0,
         v1) - G(0,v1)*G(1 - v1,u1) - 7*G(0,v1)*G( - v1,u1) + 5*G(0,v1)*G(1,u1
         ) - 7*G(0,0,v1) + 4*G(0,1,v1) - 5*G(1,1 - v1,u1) - 5*G(1,u1)*G(1,v1)
          - 18*G(1,v1) - G(1,0,v1) )

       + N*v1^2*[1-u1]^-4 * ( 27*zeta3 + 27*G(1 - v1, - v1,0,u1) + 9/2*G(1 - 
         v1,u1)*Pi^2 + 27*G(0, - v1,0,u1) - 9*G(0,u1)*Pi^2 + 27*G(0,u1)*G(1,0,
         v1) - 9/2*G(0,v1)*Pi^2 - 27*G(0,v1)*G(1 - v1, - v1,u1) + 27*G(0,v1)*
         G(1 - v1,0,u1) - 27*G(0,v1)*G(0, - v1,u1) - 27*G(0,0,v1)*G(1 - v1,u1)
          - 27*G(0,0,v1)*G(0,u1) + 27*G(0,0,0,v1) + 27*G(0,1,0,v1) + 9/2*G(1,
         v1)*Pi^2 - 27*G(1,0,v1)*G(1 - v1,u1) - 27*G(1,0,0,v1) - 27*G(1,1,0,v1
         ) )

       + N*v1^2*[1-u1]^-3 * (  - 39*zeta3 - 9*Pi^2 - 39*G(1 - v1, - v1,0,u1)
          - 13/2*G(1 - v1,u1)*Pi^2 + 27*G( - v1,0,u1) - 39*G(0, - v1,0,u1) + 
         13*G(0,u1)*Pi^2 - 39*G(0,u1)*G(1,0,v1) + 13/2*G(0,v1)*Pi^2 + 39*G(0,
         v1)*G(1 - v1, - v1,u1) - 39*G(0,v1)*G(1 - v1,0,u1) - 27*G(0,v1)*G( - 
         v1,u1) + 39*G(0,v1)*G(0, - v1,u1) - 27*G(0,0,v1) + 39*G(0,0,v1)*G(1
          - v1,u1) + 39*G(0,0,v1)*G(0,u1) - 39*G(0,0,0,v1) - 39*G(0,1,0,v1) - 
         13/2*G(1,v1)*Pi^2 + 27*G(1,0,v1) + 39*G(1,0,v1)*G(1 - v1,u1) + 39*G(1
         ,0,0,v1) + 39*G(1,1,0,v1) )

       + N*v1^2*[1-u1]^-2 * ( 18*zeta3 + 59/6*Pi^2 + 7*G(1 - v1,1 - v1,u1) + 
         14*G(1 - v1, - v1,0,u1) - 27/2*G(1 - v1,u1) + 10/3*G(1 - v1,u1)*Pi^2
          + 7/2*G(1 - v1,0,u1) - 6*G(1 - v1,1,1 - v1,u1) - 51/2*G( - v1,0,u1)
          + 7/2*G(0,1 - v1,u1) + 14*G(0, - v1,0,u1) - 4*G(0,u1)*Pi^2 - 7/2*G(0
         ,u1)*G(0,v1) + 7/2*G(0,u1)*G(1,v1) + 12*G(0,u1)*G(1,0,v1) + 27/2*G(0,
         v1) - 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 14*G(0,v1)*
         G(1 - v1, - v1,u1) - 28/3*G(0,v1)*G(1 - v1,u1) + 12*G(0,v1)*G(1 - v1,
         0,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 51/2*G(0,v1)*G( - v1,u1) + 2*G(0,
         v1)*G(0,1 - v1,u1) - 14*G(0,v1)*G(0, - v1,u1) + 8*G(0,v1)*G(1,1 - v1,
         u1) + 3*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1) - 12*G(0,v1)*G(1,1,u1)
          + 205/6*G(0,0,v1) - 12*G(0,0,v1)*G(1 - v1,u1) - 12*G(0,0,v1)*G(0,u1)
          + 12*G(0,0,0,v1) + 2*G(0,0,1,v1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*
         G(0,v1) + 2*G(0,1,u1)*G(1,v1) - 19/3*G(0,1,v1) + 2*G(0,1,v1)*G(1 - v1
         ,u1) - 4*G(0,1,v1)*G(1,u1) + 10*G(0,1,0,v1) - 4*G(1,1 - v1,1 - v1,u1)
          - 3*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1) - 3*G(1,u1)*G(1,v1) - 27/2*
         G(1,v1) + 10/3*G(1,v1)*Pi^2 + 7*G(1,v1)*G(1 - v1,u1) - 6*G(1,v1)*G(1
          - v1,1,u1) - 4*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,0,1 - v1,u1) - 2*G(1,0
         ,u1)*G(1,v1) - 209/6*G(1,0,v1) - 14*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,
         v1)*G(1,u1) - 12*G(1,0,0,v1) + 2*G(1,0,1,v1) + 12*G(1,1,1 - v1,u1) + 
         12*G(1,1,u1)*G(1,v1) + 7*G(1,1,v1) - 4*G(1,1,v1)*G(1,u1) - 14*G(1,1,0
         ,v1) )

       + N*v1^2*[1-u1]^-1 * ( 6*zeta3 - 23/6*Pi^2 + 7*G(1 - v1,1 - v1,u1) + 2*
         G(1 - v1, - v1,0,u1) + 4/3*G(1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,0,u1) - 6
         *G(1 - v1,1,1 - v1,u1) + 7/2*G( - v1,0,u1) + 3/2*G(0,1 - v1,u1) + 2*
         G(0, - v1,0,u1) - 3/2*G(0,u1)*G(0,v1) + 3/2*G(0,u1)*G(1,v1) + 4/3*G(0
         ,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,
         u1) + 2/3*G(0,v1)*G(1 - v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) - 7/2*G(0,
         v1)*G( - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0, - v1,u1)
          + 8*G(0,v1)*G(1,1 - v1,u1) - 19*G(0,v1)*G(1,u1) + 2*G(0,v1)*G(1,0,u1
         ) - 12*G(0,v1)*G(1,1,u1) + 67/6*G(0,0,v1) + 2*G(0,0,1,v1) + 2*G(0,1,1
          - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) - 55/3*G(0,1,v1
         ) + 2*G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(1,u1) - 2*G(0,1,0,v1) - 
         4*G(1,1 - v1,1 - v1,u1) + 19*G(1,1 - v1,u1) - 2*G(1,1 - v1,0,u1) + 19
         *G(1,u1)*G(1,v1) + 4/3*G(1,v1)*Pi^2 + 7*G(1,v1)*G(1 - v1,u1) - 6*G(1,
         v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,0,1 - v1,u1) - 
         2*G(1,0,u1)*G(1,v1) + 1/6*G(1,0,v1) - 2*G(1,0,v1)*G(1 - v1,u1) + 8*G(
         1,0,v1)*G(1,u1) + 2*G(1,0,1,v1) + 12*G(1,1,1 - v1,u1) + 12*G(1,1,u1)*
         G(1,v1) + 7*G(1,1,v1) - 4*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,v1) )

       + N*v1^2 * (  - 12*zeta3 + 6*Pi^2 - 16*G(1 - v1,1 - v1,u1) - 4*G(1 - v1
         , - v1,0,u1) + 18*G(1 - v1,u1) - 8/3*G(1 - v1,u1)*Pi^2 - 7*G(1 - v1,0
         ,u1) + 8*G(1 - v1,1,1 - v1,u1) - 4*G( - v1,1 - v1,0,u1) - 4*G( - v1,
          - v1,0,u1) + 14/3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) - 5*G(
          - v1,0,u1) - 7*G(0,1 - v1,u1) - 4*G(0, - v1,0,u1) + 7*G(0,u1)*G(0,v1
         ) - 7*G(0,u1)*G(1,v1) - 18*G(0,v1) - 8/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1
          - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,u1) + 29/3*G(0,v1)*G(1 - 
         v1,u1) - 8*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) + 4*
         G(0,v1)*G( - v1, - v1,u1) + 5*G(0,v1)*G( - v1,u1) + 4*G(0,v1)*G(0, - 
         v1,u1) - 12*G(0,v1)*G(1,1 - v1,u1) + 17*G(0,v1)*G(1,u1) + 24*G(0,v1)*
         G(1,1,u1) - 61/3*G(0,0,v1) - 4*G(0,0,v1)*G(1,u1) - 4*G(0,0,1,v1) + 80/
         3*G(0,1,v1) - 4*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) + 12
         *G(0,1,v1)*G(1,u1) + 4*G(0,1,0,v1) + 4*G(1,1 - v1,1 - v1,u1) - 17*G(1
         ,1 - v1,u1) + 6*G(1,u1)*Pi^2 - 17*G(1,u1)*G(1,v1) + 18*G(1,v1) - 8/3*
         G(1,v1)*Pi^2 - 16*G(1,v1)*G(1 - v1,u1) + 8*G(1,v1)*G(1 - v1,1,u1) - 4
         *G(1,v1)*G( - v1,0,u1) + 4*G(1,v1)*G(1,1 - v1,u1) + 29/3*G(1,0,v1) + 
         4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - v1,u1) - 12*G(1,0,v1)*G(1
         ,u1) - 4*G(1,0,1,v1) - 24*G(1,1,1 - v1,u1) - 24*G(1,1,u1)*G(1,v1) - 
         16*G(1,1,v1) + 4*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,v1) )

       + N*u1*[1-u1-v1]^-2 * (  - 3/4*Pi^2 - 9/2*G( - v1,0,u1) - 9/2*G(0,u1)*
         G(0,v1) + 9/2*G(0,v1)*G( - v1,u1) + 9/2*G(0,0,v1) + 9/2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * (  - 2/3*Pi^2 - 4*G( - v1,0,u1) - 9/2*G(0,u1) - 4
         *G(0,u1)*G(0,v1) + 9/2*G(0,v1) + 4*G(0,v1)*G( - v1,u1) + 4*G(0,0,v1)
          + 4*G(1,0,v1) )

       + N*u1*[1-v1]^-2 * (  - 2*G(0,v1) )

       + N*u1*[1-v1]^-1 * (  - 2 + 2*G(0,v1) )

       + N*u1 * ( 7*zeta3 + 17/2*Pi^2 - 19/45*Pi^4 + 2*G(1 - v1,1 - v1, - v1,0
         ,u1) + 7*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1
          - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,0,0,u1) + 2*G(1 - v1, - v1,1
          - v1,0,u1) + 8*G(1 - v1, - v1, - v1,0,u1) - 10/3*G(1 - v1, - v1,u1)*
         Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) + G(1 - v1, - v1,0,u1) - 18*G(1
          - v1,u1) + 11/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) - 2*G(1
          - v1,0,1 - v1,0,u1) - 13*G(1 - v1,0,u1) + 3*G(1 - v1,0,u1)*Pi^2 - 2*
         G(1 - v1,0,0,1 - v1,u1) + 5*G(1 - v1,0,0,u1) - 6*G(1 - v1,1,1 - v1,u1
         ) - 8/3*G(1 - v1,1,u1)*Pi^2 + 8*G(1 - v1,1,1,1 - v1,u1) - 2*G( - v1,1
          - v1, - v1,0,u1) + 2*G( - v1,1 - v1,u1)*Pi^2 - G( - v1,1 - v1,0,u1)
          - 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - 
         v1, - v1,1 - v1,0,u1) - 12*G( - v1, - v1, - v1,0,u1) - 2*G( - v1, - 
         v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 9*G( - v1, - v1,0,u1) + 
         4*G( - v1, - v1,0,0,u1) + 8*G( - v1,u1)*zeta3 - 10/3*G( - v1,u1)*Pi^2
          - G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - 
         v1,0,u1) + 8*G( - v1,0,u1) + 7/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1
          - v1,u1) - 3*G( - v1,0,0,u1) - 4*G( - v1,0,1,1 - v1,u1) + 3*G(0,1 - 
         v1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1) - 13*G(0,1 - v1,u1) + 3*G(0
         ,1 - v1,u1)*Pi^2 + 3*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,0,1 - v1,
         u1) + 5*G(0,1 - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0, - v1,
          - v1,0,u1) - 4/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,0,u1) + 1/6*G(0,u1
         )*Pi^2 + 46/3*G(0,u1)*G(0,v1) + 7/3*G(0,u1)*G(0,v1)*Pi^2 - 13*G(0,u1)
         *G(1,v1) + 3*G(0,u1)*G(1,v1)*Pi^2 - 28/3*G(0,u1)*G(1,0,v1) + 4*G(0,u1
         )*G(1,0,0,v1) + 3*G(0,u1)*G(1,1,v1) + 22/3*G(0,v1) + 8*G(0,v1)*zeta3
          + 14/9*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 5*G(0,v1
         )*G(1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 8*G(0,
         v1)*G(1 - v1, - v1, - v1,u1) - G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)
         *G(1 - v1, - v1,0,u1) + 38/3*G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G(1
          - v1,u1)*Pi^2 - 28/3*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,1
          - v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) + 2
         *G(0,v1)*G( - v1,1 - v1, - v1,u1) + G(0,v1)*G( - v1,1 - v1,u1) + 4*G(
         0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 12*
         G(0,v1)*G( - v1, - v1, - v1,u1) + 9*G(0,v1)*G( - v1, - v1,u1) - 8*G(0
         ,v1)*G( - v1, - v1,0,u1) - 8*G(0,v1)*G( - v1,u1) - 17/3*G(0,v1)*G( - 
         v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0, - v1,u1) + 10/3*G(0,v1)*G( - v1,0,
         u1) + 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G( - v1,0,1,u1) - 28/3*G(
         0,v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0, - v1, - v1,u1) - 2*G(0,v1)*G(0,
          - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1 - v1,1 - v1,
         u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) + 34/3*G(0,v1)*G(1,1 - v1,u1) - 
         4*G(0,v1)*G(1,1 - v1,1,u1) - 20*G(0,v1)*G(1,u1) - 11/3*G(0,v1)*G(1,u1
         )*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) + 3*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*
         G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1,u1) - 5*G(0,v1)*G(1,1,u1) - 2*G(
         0,v1)*G(1,1,0,u1) + 12*G(0,v1)*G(1,1,1,u1) - 2*G(0,0,1 - v1,1 - v1,u1
         ) + 5*G(0,0,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 9*G(0,0,u1) + 1/
         3*G(0,0,u1)*Pi^2 - 3*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(0,0,v1) - 2*G(
         0,0,u1)*G(0,1,v1) + 5*G(0,0,u1)*G(1,v1) - 2*G(0,0,u1)*G(1,1,v1) - 8*
         G(0,0,v1) - 17/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 8
         *G(0,0,v1)*G(1 - v1, - v1,u1) + 35/3*G(0,0,v1)*G(1 - v1,u1) + 4*G(0,0
         ,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 12*G(0,0,v1)*
         G( - v1, - v1,u1) - 11/3*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1)*G( - v1,
         0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1) + 32/3
         *G(0,0,v1)*G(0,u1) - 38/3*G(0,0,v1)*G(1,u1) - 11*G(0,0,0,v1) - 8*G(0,
         0,0,v1)*G(1 - v1,u1) + 12*G(0,0,0,v1)*G( - v1,u1) - 8*G(0,0,0,v1)*G(0
         ,u1) + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1,u1) - 2*
         G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) + G(0,0,1,v1) + 2*G(0,0,1
         ,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,v1)*G(0,u1)
          - 4*G(0,0,1,v1)*G(1,u1) - 2*G(0,0,1,0,v1) - G(0,1,1 - v1,u1) + 4*G(0
         ,1,1 - v1,u1)*G(0,v1) + 2*G(0,1,1 - v1,0,u1) - 14/3*G(0,1,u1)*Pi^2 + 
         G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) - G(0,1,u1)*G(1,v1) + 4*G(0
         ,1,u1)*G(1,0,v1) - 22/3*G(0,1,v1) + 2*G(0,1,v1)*Pi^2 - 2*G(0,1,v1)*G(
         1 - v1, - v1,u1) + G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*G(1 - v1,1,u1
         ) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1, - v1,u1) + 
         G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G( - v1,0,u1) - 25/3*G(0,1,v1)*G(
         0,u1) + 19/3*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0,u1) + 4*G(0,1,v1)*
         G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,
         u1)*G(1,v1) + 25/3*G(0,1,0,v1) - 2*G(0,1,0,v1)*G(1 - v1,u1) - 2*G(0,1
         ,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*G(0,1,0,1,v1) + 8*G(0,1,1,1
          - v1,u1) - 8*G(0,1,1,u1)*G(0,v1) + 8*G(0,1,1,u1)*G(1,v1) - 5*G(1,1
          - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1,1 - v1, - v1,0,
         u1) + 20*G(1,1 - v1,u1) + G(1,1 - v1,u1)*Pi^2 - 2*G(1,1 - v1,0,1 - v1
         ,u1) - 3*G(1,1 - v1,0,u1) + 4*G(1,1 - v1,1,1 - v1,u1) - 4*G(1,u1)*
         zeta3 - 7/2*G(1,u1)*Pi^2 + 20*G(1,u1)*G(1,v1) + G(1,u1)*G(1,v1)*Pi^2
          - 18*G(1,v1) + 11/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1, - v1,0,u1) + 
         7*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 3*G(1,v1)*G(
         1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) - 6*G(1,v1)*G(1 - v1,1,u1)
          + 8*G(1,v1)*G(1 - v1,1,1,u1) - 4*G(1,v1)*G( - v1,1 - v1,1,u1) + 2*G(
         1,v1)*G( - v1, - v1,0,u1) + 2*G(1,v1)*G( - v1,u1)*Pi^2 - G(1,v1)*G(
          - v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G( - v1,0,1,u1)
          - 5*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 4*G(1,v1)*
         G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1 - v1,u1) - 3*G(1,0,1 - v1,u1) - 2
         *G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) + 5/3*G(1,0,u1)*Pi^2
          - 3*G(1,0,u1)*G(1,v1) - 2*G(1,0,u1)*G(1,1,v1) + 38/3*G(1,0,v1) + 1/3
         *G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 5*G(1,0,v1)*G(1 - 
         v1,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1)
          + G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G(1,1 - v1,u1) + 34/3*G(1,0,v1
         )*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) + 35/3*G(1,0,0,v1) + 2*G(1,0,0,v1)*
         G(1 - v1,u1) - 2*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,0,0,0,v1) + 2*G(1,0,
         0,1,v1) - 2*G(1,0,1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) + G(1,0,1,v1)
          + 4*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1) + 4*G(1,1,1 - v1,1 - 
         v1,u1) + 5*G(1,1,1 - v1,u1) + 4*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1
          - v1,0,u1) + 5*G(1,1,u1)*G(1,v1) + 4*G(1,1,u1)*G(1,1,v1) + 7*G(1,1,
         v1) + 2/3*G(1,1,v1)*Pi^2 - 5*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,1 - v1,u1)
          + 2*G(1,1,0,u1)*G(1,v1) - 5*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1,u1) + 2*
         G(1,1,0,0,v1) - 12*G(1,1,1,1 - v1,u1) - 12*G(1,1,1,u1)*G(1,v1) )

       + N*u1*v1 * (  - 38*zeta3 - 52/3*Pi^2 + 38/45*Pi^4 - 4*G(1 - v1,1 - v1,
          - v1,0,u1) - 32*G(1 - v1,1 - v1,u1) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2
          - 10*G(1 - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,
          - v1,1 - v1,0,u1) - 16*G(1 - v1, - v1, - v1,0,u1) + 20/3*G(1 - v1,
          - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) + 6*G(1 - v1, - v1,0,
         u1) + 36*G(1 - v1,u1) - 22/3*G(1 - v1,u1)*Pi^2 - 10*G(1 - v1,0,1 - v1
         ,u1) + 4*G(1 - v1,0,1 - v1,0,u1) + 31*G(1 - v1,0,u1) - 6*G(1 - v1,0,
         u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 14*G(1 - v1,0,0,u1) + 28*G(1
          - v1,1,1 - v1,u1) + 16/3*G(1 - v1,1,u1)*Pi^2 - 16*G(1 - v1,1,1,1 - 
         v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) - 4*G( - v1,1 - v1,u1)*Pi^2 - 6
         *G( - v1,1 - v1,0,u1) + 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1
         ,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0
         ,u1) + 4*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 10*
         G( - v1, - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3
          + 14*G( - v1,u1)*Pi^2 - 6*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,1 - v1,
         0,u1) - 8*G( - v1,0, - v1,0,u1) - 31*G( - v1,0,u1) - 14/3*G( - v1,0,
         u1)*Pi^2 + 4*G( - v1,0,0,1 - v1,u1) + 10*G( - v1,0,0,u1) + 8*G( - v1,
         0,1,1 - v1,u1) - 10*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1)
          + 31*G(0,1 - v1,u1) - 6*G(0,1 - v1,u1)*Pi^2 - 10*G(0,1 - v1,u1)*G(1,
         v1) + 4*G(0,1 - v1,0,1 - v1,u1) - 14*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,
         0,u1)*G(1,v1) - 16*G(0, - v1, - v1,0,u1) + 8/3*G(0, - v1,u1)*Pi^2 - 
         18*G(0,u1) + 5/3*G(0,u1)*Pi^2 - 101/3*G(0,u1)*G(0,v1) - 14/3*G(0,u1)*
         G(0,v1)*Pi^2 + 31*G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,v1)*Pi^2 + 80/3*G(0
         ,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 10*G(0,u1)*G(1,1,v1) - 18*G(
         0,v1) - 16*G(0,v1)*zeta3 - 28/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1
          - v1, - v1,u1) + 18*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1
         , - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 6*G(0,v1)*
         G(1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) - 77/3*G(0,v1)*G(
         1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 80/3*G(0,v1)*G(1 - v1,0,
         u1) - 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 28*G(0,v1)*G(1 - v1,1,u1) + 
         16*G(0,v1)*G(1 - v1,1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 6*
         G(0,v1)*G( - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,
         v1)*G( - v1, - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 
         10*G(0,v1)*G( - v1, - v1,u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 31*G(
         0,v1)*G( - v1,u1) + 34/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1
         ,0, - v1,u1) - 20/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G( - v1,0,0,u1)
          - 8*G(0,v1)*G( - v1,0,1,u1) + 80/3*G(0,v1)*G(0,1 - v1,u1) + 16*G(0,
         v1)*G(0, - v1, - v1,u1) - 8*G(0,v1)*G(0, - v1,0,u1) - 8*G(0,v1)*G(1,1
          - v1,1 - v1,u1) - 8*G(0,v1)*G(1,1 - v1, - v1,u1) - 104/3*G(0,v1)*G(1
         ,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1) + 67*G(0,v1)*G(1,u1) + 22/3*
         G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,v1)*G(1,0, - v1,u1) - 2*G(0,v1)*G(1,0,u1
         ) - 4*G(0,v1)*G(1,0,1,u1) + 16*G(0,v1)*G(1,1,1 - v1,u1) + 38*G(0,v1)*
         G(1,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 24*G(0,v1)*G(1,1,1,u1) + 4*G(0,0,
         1 - v1,1 - v1,u1) - 14*G(0,0,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(1,v1)
          + 16*G(0,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 10*G(0,0,u1)*G(0,v1) - 8*G(0,0
         ,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) - 14*G(0,0,u1)*G(1,v1) + 4*G(0
         ,0,u1)*G(1,1,v1) + 17/3*G(0,0,v1) + 34/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)
         *G(1 - v1,1 - v1,u1) + 16*G(0,0,v1)*G(1 - v1, - v1,u1) - 82/3*G(0,0,
         v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1,1
          - v1,u1) - 24*G(0,0,v1)*G( - v1, - v1,u1) + 10/3*G(0,0,v1)*G( - v1,
         u1) + 16*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) + 16*G(
         0,0,v1)*G(0, - v1,u1) - 64/3*G(0,0,v1)*G(0,u1) + 40/3*G(0,0,v1)*G(1,
         u1) + 18*G(0,0,0,v1) + 16*G(0,0,0,v1)*G(1 - v1,u1) - 24*G(0,0,0,v1)*
         G( - v1,u1) + 16*G(0,0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 12*G(0,0,0,
         1,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*
         G(1,v1) - 2*G(0,0,1,v1) - 4*G(0,0,1,v1)*G(1 - v1,u1) + 12*G(0,0,1,v1)
         *G( - v1,u1) - 8*G(0,0,1,v1)*G(0,u1) + 8*G(0,0,1,v1)*G(1,u1) + 4*G(0,
         0,1,0,v1) + 14*G(0,1,1 - v1,u1) - 8*G(0,1,1 - v1,u1)*G(0,v1) - 4*G(0,
         1,1 - v1,0,u1) + 28/3*G(0,1,u1)*Pi^2 - 14*G(0,1,u1)*G(0,v1) + 8*G(0,1
         ,u1)*G(0,1,v1) + 14*G(0,1,u1)*G(1,v1) - 8*G(0,1,u1)*G(1,0,v1) + 124/3
         *G(0,1,v1) - 4*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1, - v1,u1) - 10*
         G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1,v1)*G(1 - v1,1,u1) - 8*G(0,1,v1)*G(
          - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1) + 6*G(0,1,v1)*G( - 
         v1,u1) - 8*G(0,1,v1)*G( - v1,0,u1) + 38/3*G(0,1,v1)*G(0,u1) + 10/3*G(
         0,1,v1)*G(1,u1) - 4*G(0,1,v1)*G(1,0,u1) - 8*G(0,1,v1)*G(1,1,u1) - 4*
         G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) - 
         26/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) + 4*G(0,1,0,v1)*G( - v1
         ,u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1,v1) - 16*G(0,1,1,1 - v1,u1) + 16
         *G(0,1,1,u1)*G(0,v1) - 16*G(0,1,1,u1)*G(1,v1) + 18*G(1,1 - v1,1 - v1,
         u1) + 4*G(1,1 - v1,1 - v1,0,u1) + 8*G(1,1 - v1, - v1,0,u1) - 67*G(1,1
          - v1,u1) - 2*G(1,1 - v1,u1)*Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) + 2*G(1
         ,1 - v1,0,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 8*G(1,u1)*zeta3 + 49/3*G(
         1,u1)*Pi^2 - 67*G(1,u1)*G(1,v1) - 2*G(1,u1)*G(1,v1)*Pi^2 + 36*G(1,v1)
          - 22/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 32*G(1,v1)*G(
         1 - v1,u1) - 4/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 10*G(1,v1)*G(1 - v1,0,u1
         ) + 4*G(1,v1)*G(1 - v1,0,0,u1) + 28*G(1,v1)*G(1 - v1,1,u1) - 16*G(1,
         v1)*G(1 - v1,1,1,u1) + 8*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G(
          - v1, - v1,0,u1) - 4*G(1,v1)*G( - v1,u1)*Pi^2 - 6*G(1,v1)*G( - v1,0,
         u1) + 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1,0,1,u1) + 18*G(1,
         v1)*G(1,1 - v1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1,1 - 
         v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 2*G(1,0,1 - v1,u1) + 4*G(1,0,1
          - v1,u1)*G(1,v1) + 8*G(1,0, - v1,0,u1) - 10/3*G(1,0,u1)*Pi^2 + 2*G(1
         ,0,u1)*G(1,v1) + 4*G(1,0,u1)*G(1,1,v1) - 77/3*G(1,0,v1) - 2/3*G(1,0,
         v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 18*G(1,0,v1)*G(1 - v1,u1)
          - 8*G(1,0,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 6*G(1
         ,0,v1)*G( - v1,u1) - 8*G(1,0,v1)*G(1,1 - v1,u1) - 104/3*G(1,0,v1)*G(1
         ,u1) + 16*G(1,0,v1)*G(1,1,u1) - 82/3*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1
          - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 16*G(1,0,0,0,v1) - 4*G(1,0,0,
         1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 10*G(1,0,1,v1)
          - 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1) - 8*G(1,1,1 - v1,1 - 
         v1,u1) - 38*G(1,1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1
          - v1,0,u1) - 38*G(1,1,u1)*G(1,v1) - 8*G(1,1,u1)*G(1,1,v1) - 32*G(1,1
         ,v1) - 4/3*G(1,1,v1)*Pi^2 + 18*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,1 - v1,
         u1) - 4*G(1,1,0,u1)*G(1,v1) + 18*G(1,1,0,v1) - 8*G(1,1,0,v1)*G(1,u1)
          - 4*G(1,1,0,0,v1) + 24*G(1,1,1,1 - v1,u1) + 24*G(1,1,1,u1)*G(1,v1) )

       + N*u1*v1^2 * ( 12*zeta3 + 76/3*Pi^2 - 38/45*Pi^4 + 4*G(1 - v1,1 - v1,
          - v1,0,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 12*G(1 - v1,1 - v1,0,u1)
          - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) + 16*G(1
          - v1, - v1, - v1,0,u1) - 20/3*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1,
          - v1,0,1 - v1,u1) - 12*G(1 - v1, - v1,0,u1) + 2/3*G(1 - v1,u1)*Pi^2
          + 12*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 38*G(1 - v1
         ,0,u1) + 6*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 12*G(1
          - v1,0,0,u1) - 12*G(1 - v1,1,1 - v1,u1) - 16/3*G(1 - v1,1,u1)*Pi^2
          + 16*G(1 - v1,1,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) + 4*G(
          - v1,1 - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1
         ,1 - v1,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 24*G( - v1, - v1, - v1,0
         ,u1) - 4*G( - v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) + 8*G(
          - v1, - v1,0,0,u1) + 16*G( - v1,u1)*zeta3 - 26/3*G( - v1,u1)*Pi^2 - 
         4*G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) + 38*G( - v1,0,u1)
          + 14/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) - 12*G( - v1,0,
         0,u1) - 8*G( - v1,0,1,1 - v1,u1) + 12*G(0,1 - v1,1 - v1,u1) - 4*G(0,1
          - v1,1 - v1,0,u1) - 38*G(0,1 - v1,u1) + 6*G(0,1 - v1,u1)*Pi^2 + 12*
         G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,1 - v1,u1) + 12*G(0,1 - v1,0,
         u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 16*G(0, - v1, - v1,0,u1) - 8/3*G(0
         , - v1,u1)*Pi^2 - 12*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 + 38*G(0,u1)*
         G(0,v1) + 14/3*G(0,u1)*G(0,v1)*Pi^2 - 38*G(0,u1)*G(1,v1) + 6*G(0,u1)*
         G(1,v1)*Pi^2 - 80/3*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 12*G(
         0,u1)*G(1,1,v1) + 16*G(0,v1)*zeta3 + 10/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) - 12*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 12*
         G(0,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 38*G(0,
         v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 80/3*G(0,v1)*G(1
          - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 12*G(0,v1)*G(1 - v1,1
         ,u1) - 16*G(0,v1)*G(1 - v1,1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) + 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 16*G(0,v1)*G( - v1, - v1,
         0,u1) - 38*G(0,v1)*G( - v1,u1) - 34/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(
         0,v1)*G( - v1,0, - v1,u1) + 44/3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(
          - v1,0,0,u1) + 8*G(0,v1)*G( - v1,0,1,u1) - 80/3*G(0,v1)*G(0,1 - v1,
         u1) - 16*G(0,v1)*G(0, - v1, - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) + 8*
         G(0,v1)*G(0, - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)
         *G(1,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(1,1 - v1,u1) - 8*G(0,v1)*G(1,1
          - v1,1,u1) - 38*G(0,v1)*G(1,u1) - 22/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,
         v1)*G(1,0, - v1,u1) + 4*G(0,v1)*G(1,0,1,u1) - 16*G(0,v1)*G(1,1,1 - v1
         ,u1) - 4*G(0,v1)*G(1,1,0,u1) + 24*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - 
         v1,1 - v1,u1) + 12*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 2/
         3*G(0,0,u1)*Pi^2 - 12*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 12*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,1,v1) - 
         38*G(0,0,v1) - 34/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          - 16*G(0,0,v1)*G(1 - v1, - v1,u1) + 88/3*G(0,0,v1)*G(1 - v1,u1) + 8*
         G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 24*G(0,0,
         v1)*G( - v1, - v1,u1) - 52/3*G(0,0,v1)*G( - v1,u1) - 16*G(0,0,v1)*G(
          - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - v1,u1)
          + 88/3*G(0,0,v1)*G(0,u1) - 52/3*G(0,0,v1)*G(1,u1) - 32*G(0,0,0,v1)
          - 16*G(0,0,0,v1)*G(1 - v1,u1) + 24*G(0,0,0,v1)*G( - v1,u1) - 16*G(0,
         0,0,v1)*G(0,u1) + 24*G(0,0,0,0,v1) - 12*G(0,0,0,1,v1) + 4*G(0,0,1,1
          - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1
         ,v1)*G(1 - v1,u1) - 12*G(0,0,1,v1)*G( - v1,u1) + 8*G(0,0,1,v1)*G(0,u1
         ) - 8*G(0,0,1,v1)*G(1,u1) - 4*G(0,0,1,0,v1) - 12*G(0,1,1 - v1,u1) + 8
         *G(0,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,0,u1) - 28/3*G(0,1,u1)*
         Pi^2 + 12*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) - 12*G(0,1,u1)*G(
         1,v1) + 8*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - 
         v1, - v1,u1) - 8*G(0,1,v1)*G(1 - v1,1,u1) + 8*G(0,1,v1)*G( - v1,1 - 
         v1,u1) - 4*G(0,1,v1)*G( - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,0,u1) - 
         44/3*G(0,1,v1)*G(0,u1) + 44/3*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,
         u1) + 8*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(
         0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 44/3*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1
          - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,v1) + 8*G(0,1,0,1
         ,v1) + 16*G(0,1,1,1 - v1,u1) - 16*G(0,1,1,u1)*G(0,v1) + 16*G(0,1,1,u1
         )*G(1,v1) - 12*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1) - 8*
         G(1,1 - v1, - v1,0,u1) + 38*G(1,1 - v1,u1) + 2*G(1,1 - v1,u1)*Pi^2 - 
         4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1,1,1 - v1,u1) - 8*G(1,u1)*
         zeta3 - 26/3*G(1,u1)*Pi^2 + 38*G(1,u1)*G(1,v1) + 2*G(1,u1)*G(1,v1)*
         Pi^2 + 2/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(1,v1
         )*G(1 - v1,u1)*Pi^2 + 12*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,
         0,0,u1) - 12*G(1,v1)*G(1 - v1,1,u1) + 16*G(1,v1)*G(1 - v1,1,1,u1) - 8
         *G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1,0,u1) + 4*G(1
         ,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) - 8*G(1,v1)*G( - v1
         ,0,1,u1) - 12*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 8
         *G(1,v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) - 4*G(1,0,1 - 
         v1,u1)*G(1,v1) - 8*G(1,0, - v1,0,u1) + 10/3*G(1,0,u1)*Pi^2 - 4*G(1,0,
         u1)*G(1,1,v1) + 38*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1
          - v1, - v1,u1) - 12*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G(1 - v1,1,
         u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 8*G(1,0,v1)*G(1,1 - v1,u1) + 44/
         3*G(1,0,v1)*G(1,u1) - 16*G(1,0,v1)*G(1,1,u1) + 88/3*G(1,0,0,v1) + 4*
         G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) - 16*G(1,0,0,0,
         v1) + 4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1)
          + 8*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1) + 8*G(1,1,1 - v1,1 - 
         v1,u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1 - v1,0,u1) + 8*G(1,1,
         u1)*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 12*G(1,1,v1)*G(1,u1) + 4*G(1,1,0
         ,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) - 12*G(1,1,0,v1) + 8*G(1,1,0,v1)*
         G(1,u1) + 4*G(1,1,0,0,v1) - 24*G(1,1,1,1 - v1,u1) - 24*G(1,1,1,u1)*G(
         1,v1) )

       + N*u1^2 * (  - 26*zeta3 - 70/3*Pi^2 + 38/45*Pi^4 - 4*G(1 - v1,1 - v1,
          - v1,0,u1) - 16*G(1 - v1,1 - v1,u1) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2
          - 10*G(1 - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,
          - v1,1 - v1,0,u1) - 16*G(1 - v1, - v1, - v1,0,u1) + 20/3*G(1 - v1,
          - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) + 10*G(1 - v1, - v1,0,
         u1) + 18*G(1 - v1,u1) - 14/3*G(1 - v1,u1)*Pi^2 - 10*G(1 - v1,0,1 - v1
         ,u1) + 4*G(1 - v1,0,1 - v1,0,u1) + 38*G(1 - v1,0,u1) - 6*G(1 - v1,0,
         u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 14*G(1 - v1,0,0,u1) + 20*G(1
          - v1,1,1 - v1,u1) + 16/3*G(1 - v1,1,u1)*Pi^2 - 16*G(1 - v1,1,1,1 - 
         v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) - 4*G( - v1,1 - v1,u1)*Pi^2 - 2
         *G( - v1,1 - v1,0,u1) + 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1
         ,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0
         ,u1) + 4*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 14*
         G( - v1, - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3
          + 28/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,1 - 
         v1,0,u1) - 8*G( - v1,0, - v1,0,u1) - 26*G( - v1,0,u1) - 14/3*G( - v1,
         0,u1)*Pi^2 + 4*G( - v1,0,0,1 - v1,u1) + 10*G( - v1,0,0,u1) + 8*G( - 
         v1,0,1,1 - v1,u1) - 10*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,
         u1) + 38*G(0,1 - v1,u1) - 6*G(0,1 - v1,u1)*Pi^2 - 10*G(0,1 - v1,u1)*
         G(1,v1) + 4*G(0,1 - v1,0,1 - v1,u1) - 14*G(0,1 - v1,0,u1) + 4*G(0,1
          - v1,0,u1)*G(1,v1) - 16*G(0, - v1, - v1,0,u1) + 8/3*G(0, - v1,u1)*
         Pi^2 + 4*G(0, - v1,0,u1) - 18*G(0,u1) + 5/3*G(0,u1)*Pi^2 - 122/3*G(0,
         u1)*G(0,v1) - 14/3*G(0,u1)*G(0,v1)*Pi^2 + 38*G(0,u1)*G(1,v1) - 6*G(0,
         u1)*G(1,v1)*Pi^2 + 80/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 
         10*G(0,u1)*G(1,1,v1) - 16*G(0,v1)*zeta3 - 4/9*G(0,v1)*Pi^2 + 4*G(0,v1
         )*G(1 - v1,1 - v1, - v1,u1) + 14*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,
         v1)*G(1 - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1)
          - 10*G(0,v1)*G(1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) - 
         106/3*G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 80/3*G(0
         ,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 20*G(0,v1)*G(
         1 - v1,1,u1) + 16*G(0,v1)*G(1 - v1,1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1,1 - v1,
         1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1
         , - v1,u1) - 14*G(0,v1)*G( - v1, - v1,u1) + 16*G(0,v1)*G( - v1, - v1,
         0,u1) + 26*G(0,v1)*G( - v1,u1) + 34/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(
         0,v1)*G( - v1,0, - v1,u1) - 20/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G(
          - v1,0,0,u1) - 8*G(0,v1)*G( - v1,0,1,u1) + 80/3*G(0,v1)*G(0,1 - v1,
         u1) + 16*G(0,v1)*G(0, - v1, - v1,u1) - 4*G(0,v1)*G(0, - v1,u1) - 8*G(
         0,v1)*G(0, - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 8*G(0,v1)*
         G(1,1 - v1, - v1,u1) - 68/3*G(0,v1)*G(1,1 - v1,u1) + 8*G(0,v1)*G(1,1
          - v1,1,u1) + 50*G(0,v1)*G(1,u1) + 22/3*G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,
         v1)*G(1,0, - v1,u1) - 2*G(0,v1)*G(1,0,u1) - 4*G(0,v1)*G(1,0,1,u1) + 
         16*G(0,v1)*G(1,1,1 - v1,u1) + 14*G(0,v1)*G(1,1,u1) + 4*G(0,v1)*G(1,1,
         0,u1) - 24*G(0,v1)*G(1,1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) - 14*G(0,0
         ,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 16*G(0,0,u1) - 2/3*G(0,0,
         u1)*Pi^2 + 10*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)
         *G(0,1,v1) - 14*G(0,0,u1)*G(1,v1) + 4*G(0,0,u1)*G(1,1,v1) + 26*G(0,0,
         v1) + 34/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,
         0,v1)*G(1 - v1, - v1,u1) - 82/3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*
         G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 24*G(0,0,v1)*G( - 
         v1, - v1,u1) + 10/3*G(0,0,v1)*G( - v1,u1) + 16*G(0,0,v1)*G( - v1,0,u1
         ) - 8*G(0,0,v1)*G(0,1 - v1,u1) + 16*G(0,0,v1)*G(0, - v1,u1) - 64/3*G(
         0,0,v1)*G(0,u1) + 52/3*G(0,0,v1)*G(1,u1) + 18*G(0,0,0,v1) + 16*G(0,0,
         0,v1)*G(1 - v1,u1) - 24*G(0,0,0,v1)*G( - v1,u1) + 16*G(0,0,0,v1)*G(0,
         u1) - 24*G(0,0,0,0,v1) + 12*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1,u1) + 4*
         G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,1,v1) - 4*G(0,0
         ,1,v1)*G(1 - v1,u1) + 12*G(0,0,1,v1)*G( - v1,u1) - 8*G(0,0,1,v1)*G(0,
         u1) + 8*G(0,0,1,v1)*G(1,u1) + 4*G(0,0,1,0,v1) + 14*G(0,1,1 - v1,u1)
          - 8*G(0,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,0,u1) + 28/3*G(0,1,u1)
         *Pi^2 - 14*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(0,1,v1) + 14*G(0,1,u1)*
         G(1,v1) - 8*G(0,1,u1)*G(1,0,v1) + 44/3*G(0,1,v1) - 4*G(0,1,v1)*Pi^2
          + 4*G(0,1,v1)*G(1 - v1, - v1,u1) - 6*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,
         1,v1)*G(1 - v1,1,u1) - 8*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*
         G( - v1, - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 8*G(0,1,v1)*G( - v1,0,
         u1) + 38/3*G(0,1,v1)*G(0,u1) - 26/3*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*
         G(1,0,u1) - 8*G(0,1,v1)*G(1,1,u1) - 4*G(0,1,0,1 - v1,u1) + 4*G(0,1,0,
         u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) - 38/3*G(0,1,0,v1) + 4*G(0,1,0,v1
         )*G(1 - v1,u1) + 4*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,0,v1) - 8*G(0,
         1,0,1,v1) - 16*G(0,1,1,1 - v1,u1) + 16*G(0,1,1,u1)*G(0,v1) - 16*G(0,1
         ,1,u1)*G(1,v1) + 14*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,1 - v1,0,u1)
          + 8*G(1,1 - v1, - v1,0,u1) - 50*G(1,1 - v1,u1) - 2*G(1,1 - v1,u1)*
         Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 8*G(1,1 - v1,
         1,1 - v1,u1) + 8*G(1,u1)*zeta3 + 31/3*G(1,u1)*Pi^2 - 50*G(1,u1)*G(1,
         v1) - 2*G(1,u1)*G(1,v1)*Pi^2 + 18*G(1,v1) - 14/3*G(1,v1)*Pi^2 - 4*G(1
         ,v1)*G(1 - v1, - v1,0,u1) - 16*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*G(1
          - v1,u1)*Pi^2 - 10*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,
         u1) + 20*G(1,v1)*G(1 - v1,1,u1) - 16*G(1,v1)*G(1 - v1,1,1,u1) + 8*G(1
         ,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4*G(1,v1)
         *G( - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,u1) + 4*G(1,v1)*G( - v1,0,0,
         u1) + 8*G(1,v1)*G( - v1,0,1,u1) + 14*G(1,v1)*G(1,1 - v1,u1) + 4*G(1,
         v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1,1 - v1,1,u1) + 4*G(1,0,1 - v1,1
          - v1,u1) + 2*G(1,0,1 - v1,u1) + 4*G(1,0,1 - v1,u1)*G(1,v1) + 8*G(1,0
         , - v1,0,u1) - 10/3*G(1,0,u1)*Pi^2 + 2*G(1,0,u1)*G(1,v1) + 4*G(1,0,u1
         )*G(1,1,v1) - 106/3*G(1,0,v1) - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1
          - v1, - v1,u1) + 14*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,v1)*G(1 - v1,1,
         u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 8*G(1
         ,0,v1)*G(1,1 - v1,u1) - 68/3*G(1,0,v1)*G(1,u1) + 16*G(1,0,v1)*G(1,1,
         u1) - 82/3*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1)*
         G( - v1,u1) + 16*G(1,0,0,0,v1) - 4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,
         u1) + 4*G(1,0,1,u1)*G(1,v1) - 6*G(1,0,1,v1) - 8*G(1,0,1,v1)*G( - v1,
         u1) + 4*G(1,0,1,0,v1) - 8*G(1,1,1 - v1,1 - v1,u1) - 14*G(1,1,1 - v1,
         u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1 - v1,0,u1) - 14*G(1,1,u1
         )*G(1,v1) - 8*G(1,1,u1)*G(1,1,v1) - 16*G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2
          + 14*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1
         ) + 14*G(1,1,0,v1) - 8*G(1,1,0,v1)*G(1,u1) - 4*G(1,1,0,0,v1) + 24*G(1
         ,1,1,1 - v1,u1) + 24*G(1,1,1,u1)*G(1,v1) )

       + N*u1^2*v1 * ( 24*zeta3 + 152/3*Pi^2 - 76/45*Pi^4 + 8*G(1 - v1,1 - v1,
          - v1,0,u1) + 8/3*G(1 - v1,1 - v1,u1)*Pi^2 + 24*G(1 - v1,1 - v1,0,u1)
          - 8*G(1 - v1,1 - v1,0,0,u1) + 8*G(1 - v1, - v1,1 - v1,0,u1) + 32*G(1
          - v1, - v1, - v1,0,u1) - 40/3*G(1 - v1, - v1,u1)*Pi^2 + 8*G(1 - v1,
          - v1,0,1 - v1,u1) - 24*G(1 - v1, - v1,0,u1) + 4/3*G(1 - v1,u1)*Pi^2
          + 24*G(1 - v1,0,1 - v1,u1) - 8*G(1 - v1,0,1 - v1,0,u1) - 76*G(1 - v1
         ,0,u1) + 12*G(1 - v1,0,u1)*Pi^2 - 8*G(1 - v1,0,0,1 - v1,u1) + 24*G(1
          - v1,0,0,u1) - 24*G(1 - v1,1,1 - v1,u1) - 32/3*G(1 - v1,1,u1)*Pi^2
          + 32*G(1 - v1,1,1,1 - v1,u1) - 8*G( - v1,1 - v1, - v1,0,u1) + 8*G(
          - v1,1 - v1,u1)*Pi^2 - 8*G( - v1,1 - v1,0,0,u1) - 16*G( - v1,1 - v1,
         1,1 - v1,u1) + 8*G( - v1, - v1,1 - v1,0,u1) - 48*G( - v1, - v1, - v1,
         0,u1) - 8*G( - v1, - v1,u1)*Pi^2 + 8*G( - v1, - v1,0,1 - v1,u1) + 16*
         G( - v1, - v1,0,0,u1) + 32*G( - v1,u1)*zeta3 - 52/3*G( - v1,u1)*Pi^2
          - 8*G( - v1,0,1 - v1,0,u1) + 16*G( - v1,0, - v1,0,u1) + 76*G( - v1,0
         ,u1) + 28/3*G( - v1,0,u1)*Pi^2 - 8*G( - v1,0,0,1 - v1,u1) - 24*G( - 
         v1,0,0,u1) - 16*G( - v1,0,1,1 - v1,u1) + 24*G(0,1 - v1,1 - v1,u1) - 8
         *G(0,1 - v1,1 - v1,0,u1) - 76*G(0,1 - v1,u1) + 12*G(0,1 - v1,u1)*Pi^2
          + 24*G(0,1 - v1,u1)*G(1,v1) - 8*G(0,1 - v1,0,1 - v1,u1) + 24*G(0,1
          - v1,0,u1) - 8*G(0,1 - v1,0,u1)*G(1,v1) + 32*G(0, - v1, - v1,0,u1)
          - 16/3*G(0, - v1,u1)*Pi^2 - 24*G(0, - v1,0,u1) + 4/3*G(0,u1)*Pi^2 + 
         76*G(0,u1)*G(0,v1) + 28/3*G(0,u1)*G(0,v1)*Pi^2 - 76*G(0,u1)*G(1,v1)
          + 12*G(0,u1)*G(1,v1)*Pi^2 - 160/3*G(0,u1)*G(1,0,v1) + 16*G(0,u1)*G(1
         ,0,0,v1) + 24*G(0,u1)*G(1,1,v1) + 32*G(0,v1)*zeta3 + 20/9*G(0,v1)*
         Pi^2 - 8*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 24*G(0,v1)*G(1 - v1,1 - 
         v1,u1) - 8*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 32*G(0,v1)*G(1 - v1,
          - v1, - v1,u1) + 24*G(0,v1)*G(1 - v1, - v1,u1) + 16*G(0,v1)*G(1 - v1
         , - v1,0,u1) + 76*G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,u1)*
         Pi^2 - 160/3*G(0,v1)*G(1 - v1,0,u1) + 16*G(0,v1)*G(1 - v1,1,1 - v1,u1
         ) + 24*G(0,v1)*G(1 - v1,1,u1) - 32*G(0,v1)*G(1 - v1,1,1,u1) + 8*G(0,
         v1)*G( - v1,1 - v1, - v1,u1) + 16*G(0,v1)*G( - v1,1 - v1,1,u1) - 8*G(
         0,v1)*G( - v1, - v1,1 - v1,u1) + 48*G(0,v1)*G( - v1, - v1, - v1,u1)
          - 32*G(0,v1)*G( - v1, - v1,0,u1) - 76*G(0,v1)*G( - v1,u1) - 68/3*G(0
         ,v1)*G( - v1,u1)*Pi^2 - 16*G(0,v1)*G( - v1,0, - v1,u1) + 88/3*G(0,v1)
         *G( - v1,0,u1) + 16*G(0,v1)*G( - v1,0,0,u1) + 16*G(0,v1)*G( - v1,0,1,
         u1) - 160/3*G(0,v1)*G(0,1 - v1,u1) - 32*G(0,v1)*G(0, - v1, - v1,u1)
          + 24*G(0,v1)*G(0, - v1,u1) + 16*G(0,v1)*G(0, - v1,0,u1) + 16*G(0,v1)
         *G(1,1 - v1,1 - v1,u1) + 16*G(0,v1)*G(1,1 - v1, - v1,u1) + 88/3*G(0,
         v1)*G(1,1 - v1,u1) - 16*G(0,v1)*G(1,1 - v1,1,u1) - 76*G(0,v1)*G(1,u1)
          - 44/3*G(0,v1)*G(1,u1)*Pi^2 + 16*G(0,v1)*G(1,0, - v1,u1) + 8*G(0,v1)
         *G(1,0,1,u1) - 32*G(0,v1)*G(1,1,1 - v1,u1) - 8*G(0,v1)*G(1,1,0,u1) + 
         48*G(0,v1)*G(1,1,1,u1) - 8*G(0,0,1 - v1,1 - v1,u1) + 24*G(0,0,1 - v1,
         u1) - 8*G(0,0,1 - v1,u1)*G(1,v1) + 4/3*G(0,0,u1)*Pi^2 - 24*G(0,0,u1)*
         G(0,v1) + 16*G(0,0,u1)*G(0,0,v1) - 8*G(0,0,u1)*G(0,1,v1) + 24*G(0,0,
         u1)*G(1,v1) - 8*G(0,0,u1)*G(1,1,v1) - 76*G(0,0,v1) - 68/3*G(0,0,v1)*
         Pi^2 + 8*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 32*G(0,0,v1)*G(1 - v1, - v1,
         u1) + 176/3*G(0,0,v1)*G(1 - v1,u1) + 16*G(0,0,v1)*G(1 - v1,0,u1) - 8*
         G(0,0,v1)*G( - v1,1 - v1,u1) + 48*G(0,0,v1)*G( - v1, - v1,u1) - 104/3
         *G(0,0,v1)*G( - v1,u1) - 32*G(0,0,v1)*G( - v1,0,u1) + 16*G(0,0,v1)*G(
         0,1 - v1,u1) - 32*G(0,0,v1)*G(0, - v1,u1) + 176/3*G(0,0,v1)*G(0,u1)
          - 104/3*G(0,0,v1)*G(1,u1) - 64*G(0,0,0,v1) - 32*G(0,0,0,v1)*G(1 - v1
         ,u1) + 48*G(0,0,0,v1)*G( - v1,u1) - 32*G(0,0,0,v1)*G(0,u1) + 48*G(0,0
         ,0,0,v1) - 24*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,1,u1)*G(
         0,v1) + 8*G(0,0,1,u1)*G(1,v1) + 8*G(0,0,1,v1)*G(1 - v1,u1) - 24*G(0,0
         ,1,v1)*G( - v1,u1) + 16*G(0,0,1,v1)*G(0,u1) - 16*G(0,0,1,v1)*G(1,u1)
          - 8*G(0,0,1,0,v1) - 24*G(0,1,1 - v1,u1) + 16*G(0,1,1 - v1,u1)*G(0,v1
         ) + 8*G(0,1,1 - v1,0,u1) - 56/3*G(0,1,u1)*Pi^2 + 24*G(0,1,u1)*G(0,v1)
          - 16*G(0,1,u1)*G(0,1,v1) - 24*G(0,1,u1)*G(1,v1) + 16*G(0,1,u1)*G(1,0
         ,v1) + 8*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1, - v1,u1) - 16*G(0,1,
         v1)*G(1 - v1,1,u1) + 16*G(0,1,v1)*G( - v1,1 - v1,u1) - 8*G(0,1,v1)*G(
          - v1, - v1,u1) + 16*G(0,1,v1)*G( - v1,0,u1) - 88/3*G(0,1,v1)*G(0,u1)
          + 88/3*G(0,1,v1)*G(1,u1) + 8*G(0,1,v1)*G(1,0,u1) + 16*G(0,1,v1)*G(1,
         1,u1) + 8*G(0,1,0,1 - v1,u1) - 8*G(0,1,0,u1)*G(0,v1) + 8*G(0,1,0,u1)*
         G(1,v1) + 88/3*G(0,1,0,v1) - 8*G(0,1,0,v1)*G(1 - v1,u1) - 8*G(0,1,0,
         v1)*G( - v1,u1) - 8*G(0,1,0,0,v1) + 16*G(0,1,0,1,v1) + 32*G(0,1,1,1
          - v1,u1) - 32*G(0,1,1,u1)*G(0,v1) + 32*G(0,1,1,u1)*G(1,v1) - 24*G(1,
         1 - v1,1 - v1,u1) - 8*G(1,1 - v1,1 - v1,0,u1) - 16*G(1,1 - v1, - v1,0
         ,u1) + 76*G(1,1 - v1,u1) + 4*G(1,1 - v1,u1)*Pi^2 - 8*G(1,1 - v1,0,1
          - v1,u1) + 16*G(1,1 - v1,1,1 - v1,u1) - 16*G(1,u1)*zeta3 - 52/3*G(1,
         u1)*Pi^2 + 76*G(1,u1)*G(1,v1) + 4*G(1,u1)*G(1,v1)*Pi^2 + 4/3*G(1,v1)*
         Pi^2 + 8*G(1,v1)*G(1 - v1, - v1,0,u1) + 8/3*G(1,v1)*G(1 - v1,u1)*Pi^2
          + 24*G(1,v1)*G(1 - v1,0,u1) - 8*G(1,v1)*G(1 - v1,0,0,u1) - 24*G(1,v1
         )*G(1 - v1,1,u1) + 32*G(1,v1)*G(1 - v1,1,1,u1) - 16*G(1,v1)*G( - v1,1
          - v1,1,u1) + 8*G(1,v1)*G( - v1, - v1,0,u1) + 8*G(1,v1)*G( - v1,u1)*
         Pi^2 - 8*G(1,v1)*G( - v1,0,0,u1) - 16*G(1,v1)*G( - v1,0,1,u1) - 24*G(
         1,v1)*G(1,1 - v1,u1) - 8*G(1,v1)*G(1,1 - v1,0,u1) + 16*G(1,v1)*G(1,1
          - v1,1,u1) - 8*G(1,0,1 - v1,1 - v1,u1) - 8*G(1,0,1 - v1,u1)*G(1,v1)
          - 16*G(1,0, - v1,0,u1) + 20/3*G(1,0,u1)*Pi^2 - 8*G(1,0,u1)*G(1,1,v1)
          + 76*G(1,0,v1) + 4/3*G(1,0,v1)*Pi^2 - 8*G(1,0,v1)*G(1 - v1, - v1,u1)
          - 24*G(1,0,v1)*G(1 - v1,u1) + 16*G(1,0,v1)*G(1 - v1,1,u1) - 8*G(1,0,
         v1)*G( - v1, - v1,u1) + 16*G(1,0,v1)*G(1,1 - v1,u1) + 88/3*G(1,0,v1)*
         G(1,u1) - 32*G(1,0,v1)*G(1,1,u1) + 176/3*G(1,0,0,v1) + 8*G(1,0,0,v1)*
         G(1 - v1,u1) - 8*G(1,0,0,v1)*G( - v1,u1) - 32*G(1,0,0,0,v1) + 8*G(1,0
         ,0,1,v1) - 8*G(1,0,1,1 - v1,u1) - 8*G(1,0,1,u1)*G(1,v1) + 16*G(1,0,1,
         v1)*G( - v1,u1) - 8*G(1,0,1,0,v1) + 16*G(1,1,1 - v1,1 - v1,u1) + 16*
         G(1,1,1 - v1,u1)*G(1,v1) + 8*G(1,1,1 - v1,0,u1) + 16*G(1,1,u1)*G(1,1,
         v1) + 8/3*G(1,1,v1)*Pi^2 - 24*G(1,1,v1)*G(1,u1) + 8*G(1,1,0,1 - v1,u1
         ) + 8*G(1,1,0,u1)*G(1,v1) - 24*G(1,1,0,v1) + 16*G(1,1,0,v1)*G(1,u1)
          + 8*G(1,1,0,0,v1) - 48*G(1,1,1,1 - v1,u1) - 48*G(1,1,1,u1)*G(1,v1) )

       + N*u1^3 * ( 12*zeta3 + 76/3*Pi^2 - 38/45*Pi^4 + 4*G(1 - v1,1 - v1, - 
         v1,0,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 12*G(1 - v1,1 - v1,0,u1) - 
         4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) + 16*G(1 - 
         v1, - v1, - v1,0,u1) - 20/3*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1, - 
         v1,0,1 - v1,u1) - 12*G(1 - v1, - v1,0,u1) + 2/3*G(1 - v1,u1)*Pi^2 + 
         12*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 38*G(1 - v1,0,
         u1) + 6*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 12*G(1 - v1
         ,0,0,u1) - 12*G(1 - v1,1,1 - v1,u1) - 16/3*G(1 - v1,1,u1)*Pi^2 + 16*
         G(1 - v1,1,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) + 4*G( - v1,1
          - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1
         ,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 24*G( - v1, - v1, - v1,0,u1) - 
         4*G( - v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) + 8*G( - v1,
          - v1,0,0,u1) + 16*G( - v1,u1)*zeta3 - 26/3*G( - v1,u1)*Pi^2 - 4*G(
          - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) + 38*G( - v1,0,u1) + 
         14/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) - 12*G( - v1,0,0,
         u1) - 8*G( - v1,0,1,1 - v1,u1) + 12*G(0,1 - v1,1 - v1,u1) - 4*G(0,1
          - v1,1 - v1,0,u1) - 38*G(0,1 - v1,u1) + 6*G(0,1 - v1,u1)*Pi^2 + 12*
         G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,1 - v1,u1) + 12*G(0,1 - v1,0,
         u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 16*G(0, - v1, - v1,0,u1) - 8/3*G(0
         , - v1,u1)*Pi^2 - 12*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 + 38*G(0,u1)*
         G(0,v1) + 14/3*G(0,u1)*G(0,v1)*Pi^2 - 38*G(0,u1)*G(1,v1) + 6*G(0,u1)*
         G(1,v1)*Pi^2 - 80/3*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 12*G(
         0,u1)*G(1,1,v1) + 16*G(0,v1)*zeta3 + 10/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) - 12*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 12*
         G(0,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 38*G(0,
         v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 80/3*G(0,v1)*G(1
          - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 12*G(0,v1)*G(1 - v1,1
         ,u1) - 16*G(0,v1)*G(1 - v1,1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) + 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 16*G(0,v1)*G( - v1, - v1,
         0,u1) - 38*G(0,v1)*G( - v1,u1) - 34/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(
         0,v1)*G( - v1,0, - v1,u1) + 44/3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(
          - v1,0,0,u1) + 8*G(0,v1)*G( - v1,0,1,u1) - 80/3*G(0,v1)*G(0,1 - v1,
         u1) - 16*G(0,v1)*G(0, - v1, - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) + 8*
         G(0,v1)*G(0, - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)
         *G(1,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(1,1 - v1,u1) - 8*G(0,v1)*G(1,1
          - v1,1,u1) - 38*G(0,v1)*G(1,u1) - 22/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,
         v1)*G(1,0, - v1,u1) + 4*G(0,v1)*G(1,0,1,u1) - 16*G(0,v1)*G(1,1,1 - v1
         ,u1) - 4*G(0,v1)*G(1,1,0,u1) + 24*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - 
         v1,1 - v1,u1) + 12*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 2/
         3*G(0,0,u1)*Pi^2 - 12*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 12*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,1,v1) - 
         38*G(0,0,v1) - 34/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          - 16*G(0,0,v1)*G(1 - v1, - v1,u1) + 88/3*G(0,0,v1)*G(1 - v1,u1) + 8*
         G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 24*G(0,0,
         v1)*G( - v1, - v1,u1) - 52/3*G(0,0,v1)*G( - v1,u1) - 16*G(0,0,v1)*G(
          - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - v1,u1)
          + 88/3*G(0,0,v1)*G(0,u1) - 52/3*G(0,0,v1)*G(1,u1) - 32*G(0,0,0,v1)
          - 16*G(0,0,0,v1)*G(1 - v1,u1) + 24*G(0,0,0,v1)*G( - v1,u1) - 16*G(0,
         0,0,v1)*G(0,u1) + 24*G(0,0,0,0,v1) - 12*G(0,0,0,1,v1) + 4*G(0,0,1,1
          - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1
         ,v1)*G(1 - v1,u1) - 12*G(0,0,1,v1)*G( - v1,u1) + 8*G(0,0,1,v1)*G(0,u1
         ) - 8*G(0,0,1,v1)*G(1,u1) - 4*G(0,0,1,0,v1) - 12*G(0,1,1 - v1,u1) + 8
         *G(0,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,0,u1) - 28/3*G(0,1,u1)*
         Pi^2 + 12*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) - 12*G(0,1,u1)*G(
         1,v1) + 8*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - 
         v1, - v1,u1) - 8*G(0,1,v1)*G(1 - v1,1,u1) + 8*G(0,1,v1)*G( - v1,1 - 
         v1,u1) - 4*G(0,1,v1)*G( - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,0,u1) - 
         44/3*G(0,1,v1)*G(0,u1) + 44/3*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,
         u1) + 8*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(
         0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 44/3*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1
          - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,v1) + 8*G(0,1,0,1
         ,v1) + 16*G(0,1,1,1 - v1,u1) - 16*G(0,1,1,u1)*G(0,v1) + 16*G(0,1,1,u1
         )*G(1,v1) - 12*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1) - 8*
         G(1,1 - v1, - v1,0,u1) + 38*G(1,1 - v1,u1) + 2*G(1,1 - v1,u1)*Pi^2 - 
         4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1,1,1 - v1,u1) - 8*G(1,u1)*
         zeta3 - 26/3*G(1,u1)*Pi^2 + 38*G(1,u1)*G(1,v1) + 2*G(1,u1)*G(1,v1)*
         Pi^2 + 2/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(1,v1
         )*G(1 - v1,u1)*Pi^2 + 12*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,
         0,0,u1) - 12*G(1,v1)*G(1 - v1,1,u1) + 16*G(1,v1)*G(1 - v1,1,1,u1) - 8
         *G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1,0,u1) + 4*G(1
         ,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) - 8*G(1,v1)*G( - v1
         ,0,1,u1) - 12*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 8
         *G(1,v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) - 4*G(1,0,1 - 
         v1,u1)*G(1,v1) - 8*G(1,0, - v1,0,u1) + 10/3*G(1,0,u1)*Pi^2 - 4*G(1,0,
         u1)*G(1,1,v1) + 38*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1
          - v1, - v1,u1) - 12*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G(1 - v1,1,
         u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 8*G(1,0,v1)*G(1,1 - v1,u1) + 44/
         3*G(1,0,v1)*G(1,u1) - 16*G(1,0,v1)*G(1,1,u1) + 88/3*G(1,0,0,v1) + 4*
         G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) - 16*G(1,0,0,0,
         v1) + 4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1)
          + 8*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1) + 8*G(1,1,1 - v1,1 - 
         v1,u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1 - v1,0,u1) + 8*G(1,1,
         u1)*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 12*G(1,1,v1)*G(1,u1) + 4*G(1,1,0
         ,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) - 12*G(1,1,0,v1) + 8*G(1,1,0,v1)*
         G(1,u1) + 4*G(1,1,0,0,v1) - 24*G(1,1,1,1 - v1,u1) - 24*G(1,1,1,u1)*G(
         1,v1) )

       + i_*N^-1*u1^-1 * (  - 2*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1^2 * (  - G(1 - v1,1,u1)*Pi + G(0,v1)*G(1,u1)*Pi + G(
         0,1,u1)*Pi - G(1,1 - v1,u1)*Pi - G(1,u1)*G(1,v1)*Pi - G(1,1,u1)*Pi )

       + i_*N^-1*[1-u1]^-2 * (  - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*[1-u1]^-1 * (  - Pi + 5*G( - v1,u1)*Pi + 5*G(0,v1)*Pi )

       + i_*N^-1 * (  - Pi - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi + 8*G(1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-3 * ( 4/3*Pi^3 - 4*G(1 - v1, - v1,u1)*Pi + 6*G( - 
         v1,u1)*Pi - 4*G(0, - v1,u1)*Pi + 6*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1
         )*Pi + 4*G(0,0,v1)*Pi - 4*G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( 3*Pi - 8/3*Pi^3 + 8*G(1 - v1, - v1,u1)*Pi - 
         10*G( - v1,u1)*Pi + 8*G(0, - v1,u1)*Pi - 6*G(0,v1)*Pi + 8*G(0,v1)*G(1
          - v1,u1)*Pi - 8*G(0,0,v1)*Pi + 8*G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * ( Pi + 2/3*Pi^3 - 2*G(1 - v1,1 - v1,u1)*Pi + 2
         *G(1 - v1, - v1,u1)*Pi - 3*G(1 - v1,u1)*Pi - 2*G(1 - v1,0,u1)*Pi + 9*
         G( - v1,u1)*Pi - 2*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 5*G(0,u1)
         *Pi + 2*G(0,u1)*G(0,v1)*Pi - 2*G(0,u1)*G(1,v1)*Pi + 5*G(0,v1)*Pi + 2*
         G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi - 2*G(0,0,v1)*Pi + 2*
         G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi - 2*G(1,1 - v1,u1)*Pi + 4*G(1,u1)*Pi - 
         2*G(1,u1)*G(1,v1)*Pi - 3*G(1,v1)*Pi - 2*G(1,v1)*G(1 - v1,u1)*Pi - 2*
         G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 2*G(1,1,v1)*Pi )

       + i_*N^-1*v1 * (  - 4*Pi + 2/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 6*G(1
          - v1, - v1,u1)*Pi + 3*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi + 2*G(1
          - v1,1,u1)*Pi - 5*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 6*G(0, - v1
         ,u1)*Pi + 5*G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi
          - 5*G(0,v1)*Pi - 6*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 
         6*G(0,0,v1)*Pi - 4*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi + 4*G(1,1 - v1,u1)*
         Pi - 11*G(1,u1)*Pi + 4*G(1,u1)*G(1,v1)*Pi + 3*G(1,v1)*Pi + 2*G(1,v1)*
         G(1 - v1,u1)*Pi + 2*G(1,0,u1)*Pi - 6*G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi + 
         2*G(1,1,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-4 * (  - 2*Pi^3 + 6*G(1 - v1, - v1,u1)*Pi + 6*G(
         0, - v1,u1)*Pi + 6*G(0,v1)*G(1 - v1,u1)*Pi - 6*G(0,0,v1)*Pi + 6*G(1,0
         ,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-3 * ( 2*Pi^3 - 6*G(1 - v1, - v1,u1)*Pi + 6*G( - 
         v1,u1)*Pi - 6*G(0, - v1,u1)*Pi - 6*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,0,
         v1)*Pi - 6*G(1,0,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-2 * (  - 3*Pi - 1/3*Pi^3 - G(1 - v1,1 - v1,u1)*
         Pi + 3*G(1 - v1, - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + 2*G(1 - v1,1,u1)*
         Pi - 3*G( - v1,u1)*Pi - G(0,1 - v1,u1)*Pi + 3*G(0, - v1,u1)*Pi + G(0,
         u1)*G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi - G(0
         ,v1)*G(1,u1)*Pi - 3*G(0,0,v1)*Pi - G(0,1,u1)*Pi + G(0,1,v1)*Pi + G(1,
         1 - v1,u1)*Pi + G(1,u1)*G(1,v1)*Pi - G(1,v1)*G(1 - v1,u1)*Pi - G(1,0,
         u1)*Pi + 3*G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi - G(1,1,v1)*Pi )

       + i_*N^-1*v1^2*[1-u1]^-1 * (  - 1/3*Pi^3 - G(1 - v1,1 - v1,u1)*Pi + 3*
         G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi - G(1 - v1,0,u1)*Pi + 2*G(1
          - v1,1,u1)*Pi + 2*G( - v1,u1)*Pi - G(0,1 - v1,u1)*Pi + 3*G(0, - v1,
         u1)*Pi - G(0,u1)*Pi + G(0,u1)*G(0,v1)*Pi - G(0,u1)*G(1,v1)*Pi - 2*G(0
         ,v1)*Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G(1,u1)*Pi - 3*G(0,0,v1
         )*Pi - G(0,1,u1)*Pi + G(0,1,v1)*Pi + G(1,1 - v1,u1)*Pi + 3*G(1,u1)*Pi
          + G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*Pi - G(1,v1)*G(1 - v1,u1)*Pi - G(1,
         0,u1)*Pi + 3*G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi - G(1,1,v1)*Pi )

       + i_*N^-1*v1^2 * ( 4*Pi + 2/3*Pi^3 + 2*G(1 - v1,1 - v1,u1)*Pi - 6*G(1
          - v1, - v1,u1)*Pi - 3*G(1 - v1,u1)*Pi + 2*G(1 - v1,0,u1)*Pi - 6*G(1
          - v1,1,u1)*Pi - 5*G( - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi - 6*G(0, - v1
         ,u1)*Pi + G(0,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi + 
         3*G(0,v1)*Pi - 6*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi + 6*
         G(0,0,v1)*Pi + 4*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi - 4*G(1,1 - v1,u1)*Pi
          - G(1,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi - 3*G(1,v1)*Pi + 2*G(1,v1)*G(1
          - v1,u1)*Pi + 2*G(1,0,u1)*Pi - 6*G(1,0,v1)*Pi - 6*G(1,1,u1)*Pi + 2*
         G(1,1,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * (  - G( - v1,u1)*Pi - G(0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - Pi + 4*G( - v1,u1)*Pi + 4*G(0,v1)*Pi )

       + i_*N^-1*u1 * (  - 4*Pi + 4*Pi*zeta3 + Pi^3 - 3*G(1 - v1,1 - v1,u1)*Pi
          - 2*G(1 - v1,1 - v1,0,u1)*Pi + 6*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(1 - 
         v1, - v1,1 - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi - G(1 - v1, - 
         v1,u1)*Pi + 7*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,
         1 - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi + 6
         *G(1 - v1,0,1,u1)*Pi + 3*G( - v1,1 - v1,u1)*Pi + 2*G( - v1,1 - v1,0,
         u1)*Pi - 6*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1, - v1,1 - v1,u1)*Pi - 
         2*G( - v1, - v1, - v1,u1)*Pi - G( - v1, - v1,u1)*Pi - 7*G( - v1,u1)*
         Pi - 2/3*G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 2*G( - v1,0,
          - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 6*G( - v1,
         0,1,u1)*Pi - 2*G(0,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi
          - 2*G(0,1 - v1,u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 6*G(0,1 - v1
         ,1,u1)*Pi + 3*G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3 + 2*G(0,u1)*G(0,v1)*Pi + 
         2*G(0,u1)*G(1,0,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi - 7*G(0,v1)*Pi - 2/3*
         G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi + 5*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*
         Pi + 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi
          - 3*G(0,v1)*G( - v1,u1)*Pi - 2*G(0,v1)*G( - v1,0,u1)*Pi + 2*G(0,v1)*
         G(0,1 - v1,u1)*Pi - 2*G(0,v1)*G(1,1 - v1,u1)*Pi - 6*G(0,v1)*G(1,u1)*
         Pi - 2*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1
         ,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 3*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)
         *Pi - 2*G(0,0,u1)*G(1,v1)*Pi - 3*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(0,u1)*
         Pi + 2*G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*
         Pi - 15*G(0,1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1)*
         Pi + 3*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi
          - 2*G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 6*G(0,1,1,u1)*Pi + 2*G(1,1
          - v1,1 - v1,u1)*Pi - 2*G(1,1 - v1, - v1,u1)*Pi + 6*G(1,1 - v1,u1)*Pi
          + 2*G(1,1 - v1,0,u1)*Pi - 6*G(1,1 - v1,1,u1)*Pi - 11*G(1,u1)*Pi - 2/
         3*G(1,u1)*Pi^3 + 6*G(1,u1)*G(1,v1)*Pi + 7*G(1,v1)*Pi + 2/3*G(1,v1)*
         Pi^3 - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,u1)*Pi - 
         2*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 3*G(1,
         v1)*G( - v1,u1)*Pi + 2*G(1,v1)*G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1,1 - 
         v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*Pi - 2*G(1,0, - v1,u1)*Pi - 3*G(1,0,u1
         )*Pi + 2*G(1,0,u1)*G(1,v1)*Pi + 5*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1
         ,u1)*Pi + 4*G(1,0,v1)*G( - v1,u1)*Pi - 2*G(1,0,v1)*G(1,u1)*Pi + 4*G(1
         ,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi + 9*G(1,1,u1)*Pi - 4*G(1,1,u1)*G(
         1,v1)*Pi - 3*G(1,1,v1)*Pi + 2*G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi
          - 4*G(1,1,0,v1)*Pi - 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1 * ( 4*Pi - 8*Pi*zeta3 + 8/3*Pi^3 + 8*G(1 - v1,1 - v1,u1
         )*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi - 12*G(1 - v1,1 - v1,1,u1)*Pi + 4*
         G(1 - v1, - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1, - v1,u1)*Pi - 20*G(1
          - v1, - v1,u1)*Pi - 3*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,u1)*Pi^3 + 4*G(
         1 - v1,0,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,u1)
         *Pi + 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,0,1,u1)*Pi - 6*G(1 - v1,1,
         u1)*Pi - 6*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 12*G(
          - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 4*G( - v1, - 
         v1, - v1,u1)*Pi + 10*G( - v1, - v1,u1)*Pi - 13*G( - v1,u1)*Pi + 4/3*
         G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*
         Pi + 4*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 12*G( - v1,0,1,u1)*
         Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1
          - v1,u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 
         12*G(0,1 - v1,1,u1)*Pi - 6*G(0, - v1,u1)*Pi + 9*G(0,u1)*Pi - 4/3*G(0,
         u1)*Pi^3 + 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(
         1,0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 5*G(0,v1)*Pi + 4/3*G(0,v1)*Pi^3
          + 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi
          - 24*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 8*G(0,
         v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,u1)*Pi + 6*G(0,v1
         )*G( - v1,u1)*Pi + 4*G(0,v1)*G( - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,
         u1)*Pi + 4*G(0,v1)*G(1,1 - v1,u1)*Pi + 8*G(0,v1)*G(1,u1)*Pi + 4*G(0,
         v1)*G(1,0,u1)*Pi - 8*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 4
         *G(0,0, - v1,u1)*Pi - 6*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0
         ,0,u1)*G(1,v1)*Pi + 12*G(0,0,v1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,
         0,v1)*G(1,u1)*Pi + 8*G(0,0,1,u1)*Pi - 8*G(0,1,1 - v1,u1)*Pi + 18*G(0,
         1,u1)*Pi + 8*G(0,1,u1)*G(0,v1)*Pi - 8*G(0,1,u1)*G(1,v1)*Pi - 8*G(0,1,
         v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,
         u1)*Pi - 8*G(0,1,0,v1)*Pi - 12*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,
         u1)*Pi + 4*G(1,1 - v1, - v1,u1)*Pi - 8*G(1,1 - v1,u1)*Pi - 4*G(1,1 - 
         v1,0,u1)*Pi + 12*G(1,1 - v1,1,u1)*Pi - G(1,u1)*Pi + 4/3*G(1,u1)*Pi^3
          - 8*G(1,u1)*G(1,v1)*Pi - 3*G(1,v1)*Pi - 4/3*G(1,v1)*Pi^3 + 4*G(1,v1)
         *G(1 - v1, - v1,u1)*Pi + 8*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - 
         v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 6*G(1,v1)*G( - v1,u1)*
         Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,v1)*G(1,1 - v1,u1)*Pi - 4*G(1
         ,0,1 - v1,u1)*Pi + 4*G(1,0, - v1,u1)*Pi + 8*G(1,0,u1)*Pi - 4*G(1,0,u1
         )*G(1,v1)*Pi - 24*G(1,0,v1)*Pi + 8*G(1,0,v1)*G(1 - v1,u1)*Pi - 8*G(1,
         0,v1)*G( - v1,u1)*Pi + 4*G(1,0,v1)*G(1,u1)*Pi - 8*G(1,0,1,u1)*Pi + 8*
         G(1,1,1 - v1,u1)*Pi - 16*G(1,1,u1)*Pi + 8*G(1,1,u1)*G(1,v1)*Pi + 8*G(
         1,1,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 8*G(1,1,0,v1
         )*Pi + 12*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1^2 * ( 4*Pi*zeta3 - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 4*
         G(1 - v1,1 - v1,0,u1)*Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1,
          - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 4*G(1 - v1, - 
         v1,0,u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,
         1 - v1,u1)*Pi + 8*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi + 8
         *G(1 - v1,0,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - 
         v1,0,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*
         Pi - 8*G( - v1, - v1, - v1,u1)*Pi - 4*G( - v1, - v1,0,u1)*Pi + 4*G(
          - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G(
          - v1,0, - v1,u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)*Pi - 
         4*G(0,1 - v1,1 - v1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1
         ,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi - 4*
         G(0,u1)*Pi + 8*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 4*G(0,
         v1)*Pi - 2*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1
         )*G(1 - v1, - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,0,u1)*Pi + 8*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G( - v1, - v1,u1)*Pi - 8*G(0,v1)*G(
          - v1,0,u1)*Pi + 8*G(0,v1)*G(0,1 - v1,u1)*Pi - 8*G(0,v1)*G(1,1 - v1,
         u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1
          - v1,u1)*Pi + 8*G(0,0, - v1,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,
         0,u1)*G(1,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,
         u1)*Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,0,
         v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 4*G(0,1,u1)*G(0,
         v1)*Pi + 4*G(0,1,u1)*G(1,v1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1
         )*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi
          + 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1
          - v1,0,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi
          + 2*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 4*G(1,v1)*G(1
          - v1,0,u1)*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0
         ,u1)*Pi + 4*G(1,v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi - 8*G(1
         ,0, - v1,u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi - 8*G(1,0,v1)*G(1 - v1,u1)*
         Pi + 8*G(1,0,v1)*G( - v1,u1)*Pi - 8*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,0,
         v1)*Pi + 4*G(1,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi - 4*G(1,1,u1)*G(1,
         v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 8*G(1,1,0,v1)*Pi
          - 8*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^2 * (  - 8*Pi*zeta3 + 2*Pi^3 + 6*G(1 - v1,1 - v1,u1)*Pi + 
         4*G(1 - v1,1 - v1,0,u1)*Pi - 12*G(1 - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1
         , - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1, - v1,u1)*Pi - 14*G(1 - v1,
          - v1,u1)*Pi - 4/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1,u1)*Pi - 4
         *G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,0,1,u1
         )*Pi - 6*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 12*G( - 
         v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 4*G( - v1, - v1,
          - v1,u1)*Pi + 10*G( - v1, - v1,u1)*Pi - 8*G( - v1,u1)*Pi + 4/3*G( - 
         v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi + 
         4*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 12*G( - v1,0,1,u1)*Pi + 4
         *G(0,1 - v1,1 - v1,u1)*Pi - 4*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,1 - v1,
         u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 12*G(0,1 - v1,1,u1)*Pi + 8*
         G(0,u1)*Pi - 4/3*G(0,u1)*Pi^3 + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,
         0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 8*G(0,v1)*Pi + 4/3*G(0,v1)*Pi^3
          + 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi
          - 18*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 8*G(0,
         v1)*G( - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,u1)*Pi + 6*G(0,v1
         )*G( - v1,u1)*Pi + 4*G(0,v1)*G( - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,
         u1)*Pi + 4*G(0,v1)*G(1,1 - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi + 4*G(0,
         v1)*G(1,0,u1)*Pi - 8*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 4
         *G(0,0, - v1,u1)*Pi - 6*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0
         ,0,u1)*G(1,v1)*Pi + 6*G(0,0,v1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0
         ,v1)*G(1,u1)*Pi + 8*G(0,0,1,u1)*Pi - 8*G(0,1,1 - v1,u1)*Pi + 14*G(0,1
         ,u1)*Pi + 8*G(0,1,u1)*G(0,v1)*Pi - 8*G(0,1,u1)*G(1,v1)*Pi - 6*G(0,1,
         v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,
         u1)*Pi - 8*G(0,1,0,v1)*Pi - 12*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,
         u1)*Pi + 4*G(1,1 - v1, - v1,u1)*Pi - 4*G(1,1 - v1,u1)*Pi - 4*G(1,1 - 
         v1,0,u1)*Pi + 12*G(1,1 - v1,1,u1)*Pi + 4/3*G(1,u1)*Pi^3 - 4*G(1,u1)*
         G(1,v1)*Pi - 4/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 6*
         G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 4*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 6*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,
         u1)*Pi - 4*G(1,v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi + 4*G(1,
         0, - v1,u1)*Pi + 6*G(1,0,u1)*Pi - 4*G(1,0,u1)*G(1,v1)*Pi - 18*G(1,0,
         v1)*Pi + 8*G(1,0,v1)*G(1 - v1,u1)*Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi + 4
         *G(1,0,v1)*G(1,u1)*Pi - 8*G(1,0,1,u1)*Pi + 8*G(1,1,1 - v1,u1)*Pi - 10
         *G(1,1,u1)*Pi + 8*G(1,1,u1)*G(1,v1)*Pi + 6*G(1,1,v1)*Pi - 4*G(1,1,v1)
         *G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 8*G(1,1,0,v1)*Pi + 12*G(1,1,1,u1)*Pi
          )

       + i_*N^-1*u1^2*v1 * ( 8*Pi*zeta3 - 8*G(1 - v1,1 - v1, - v1,u1)*Pi - 8*
         G(1 - v1,1 - v1,0,u1)*Pi + 16*G(1 - v1,1 - v1,1,u1)*Pi - 8*G(1 - v1,
          - v1,1 - v1,u1)*Pi + 16*G(1 - v1, - v1, - v1,u1)*Pi + 8*G(1 - v1, - 
         v1,0,u1)*Pi - 8*G(1 - v1,u1)*Pi + 4*G(1 - v1,u1)*Pi^3 - 8*G(1 - v1,0,
         1 - v1,u1)*Pi + 16*G(1 - v1,0, - v1,u1)*Pi - 8*G(1 - v1,0,0,u1)*Pi + 
         16*G(1 - v1,0,1,u1)*Pi + 8*G( - v1,1 - v1, - v1,u1)*Pi + 8*G( - v1,1
          - v1,0,u1)*Pi - 16*G( - v1,1 - v1,1,u1)*Pi + 8*G( - v1, - v1,1 - v1,
         u1)*Pi - 16*G( - v1, - v1, - v1,u1)*Pi - 8*G( - v1, - v1,0,u1)*Pi + 8
         *G( - v1,u1)*Pi - 4*G( - v1,u1)*Pi^3 + 8*G( - v1,0,1 - v1,u1)*Pi - 16
         *G( - v1,0, - v1,u1)*Pi + 8*G( - v1,0,0,u1)*Pi - 16*G( - v1,0,1,u1)*
         Pi - 8*G(0,1 - v1,1 - v1,u1)*Pi + 16*G(0,1 - v1, - v1,u1)*Pi - 8*G(0,
         1 - v1,u1)*G(1,v1)*Pi - 8*G(0,1 - v1,0,u1)*Pi + 16*G(0,1 - v1,1,u1)*
         Pi - 8*G(0,u1)*Pi + 16*G(0,u1)*G(1,0,v1)*Pi - 8*G(0,u1)*G(1,1,v1)*Pi
          + 8*G(0,v1)*Pi - 4*G(0,v1)*Pi^3 - 16*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi
          + 8*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 16*G(0,v1)*G(1 - v1,0,u1)*Pi + 
         16*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 8*G(0,v1)*G( - v1, - v1,u1)*Pi - 
         16*G(0,v1)*G( - v1,0,u1)*Pi + 16*G(0,v1)*G(0,1 - v1,u1)*Pi - 16*G(0,
         v1)*G(1,1 - v1,u1)*Pi - 8*G(0,v1)*G(1,0,u1)*Pi + 8*G(0,v1)*G(1,1,u1)*
         Pi - 8*G(0,0,1 - v1,u1)*Pi + 16*G(0,0, - v1,u1)*Pi + 8*G(0,0,u1)*G(0,
         v1)*Pi - 8*G(0,0,u1)*G(1,v1)*Pi - 8*G(0,0,v1)*G(1 - v1,u1)*Pi + 8*G(0
         ,0,v1)*G( - v1,u1)*Pi - 16*G(0,0,v1)*G(0,u1)*Pi + 16*G(0,0,v1)*G(1,u1
         )*Pi + 8*G(0,0,0,v1)*Pi - 8*G(0,0,1,u1)*Pi + 8*G(0,1,1 - v1,u1)*Pi - 
         8*G(0,1,u1)*G(0,v1)*Pi + 8*G(0,1,u1)*G(1,v1)*Pi + 8*G(0,1,v1)*G(0,u1)
         *Pi - 8*G(0,1,v1)*G(1,u1)*Pi - 8*G(0,1,0,u1)*Pi + 16*G(0,1,0,v1)*Pi
          + 16*G(0,1,1,u1)*Pi + 8*G(1,1 - v1,1 - v1,u1)*Pi - 16*G(1,1 - v1, - 
         v1,u1)*Pi + 8*G(1,1 - v1,0,u1)*Pi - 16*G(1,1 - v1,1,u1)*Pi + 8*G(1,u1
         )*Pi - 8*G(1,v1)*Pi + 4*G(1,v1)*Pi^3 - 8*G(1,v1)*G(1 - v1, - v1,u1)*
         Pi - 8*G(1,v1)*G(1 - v1,0,u1)*Pi + 8*G(1,v1)*G( - v1, - v1,u1)*Pi + 8
         *G(1,v1)*G( - v1,0,u1)*Pi + 8*G(1,v1)*G(1,1 - v1,u1)*Pi + 8*G(1,0,1
          - v1,u1)*Pi - 16*G(1,0, - v1,u1)*Pi + 8*G(1,0,u1)*G(1,v1)*Pi - 16*G(
         1,0,v1)*G(1 - v1,u1)*Pi + 16*G(1,0,v1)*G( - v1,u1)*Pi - 16*G(1,0,v1)*
         G(1,u1)*Pi - 8*G(1,0,0,v1)*Pi + 8*G(1,0,1,u1)*Pi - 8*G(1,1,1 - v1,u1)
         *Pi - 8*G(1,1,u1)*G(1,v1)*Pi + 8*G(1,1,v1)*G(1,u1)*Pi + 8*G(1,1,0,u1)
         *Pi - 16*G(1,1,0,v1)*Pi - 16*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^3 * ( 4*Pi*zeta3 - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 4*G(1
          - v1,1 - v1,0,u1)*Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1, - v1
         ,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,
         u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - 
         v1,u1)*Pi + 8*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi + 8*G(1
          - v1,0,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - v1,0
         ,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 8*G( - v1, - v1, - v1,u1)*Pi - 4*G( - v1, - v1,0,u1)*Pi + 4*G( - 
         v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G( - 
         v1,0, - v1,u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)*Pi - 4*
         G(0,1 - v1,1 - v1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1,
         u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi - 4*G(
         0,u1)*Pi + 8*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 4*G(0,v1
         )*Pi - 2*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1)*
         G(1 - v1, - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,0,u1)*Pi + 8*G(0,v1)*G( - 
         v1,1 - v1,u1)*Pi - 4*G(0,v1)*G( - v1, - v1,u1)*Pi - 8*G(0,v1)*G( - v1
         ,0,u1)*Pi + 8*G(0,v1)*G(0,1 - v1,u1)*Pi - 8*G(0,v1)*G(1,1 - v1,u1)*Pi
          - 4*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,
         u1)*Pi + 8*G(0,0, - v1,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*
         G(1,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,u1)*Pi
          - 8*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,0,v1)*Pi
          - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi
          + 4*G(0,1,u1)*G(1,v1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1,
         u1)*Pi - 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi + 4*
         G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1 - v1,0
         ,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi + 2*G(1
         ,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1
         )*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 
         4*G(1,v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,
         u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi - 8*G(1,0,v1)*G(1 - v1,u1)*Pi + 8*G(1
         ,0,v1)*G( - v1,u1)*Pi - 8*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,0,v1)*Pi + 4
         *G(1,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi - 4*G(1,1,u1)*G(1,v1)*Pi + 4*
         G(1,1,v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 8*G(1,1,0,v1)*Pi - 8*G(1,1,
         1,u1)*Pi )

       + i_*Nf*v1*[1-u1]^-1 * ( 4/3*Pi )

       + i_*Nf*v1 * (  - 4/3*Pi )

       + i_*Nf*v1^2*[1-u1]^-2 * ( 4/3*G(1 - v1,u1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*Nf*v1^2*[1-u1]^-1 * ( 4/3*G(1 - v1,u1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*Nf*v1^2 * (  - 8/3*G(1 - v1,u1)*Pi - 8/3*G(1,v1)*Pi )

       + i_*Nf*u1 * (  - 4/3*Pi - 8/9*Pi^3 + 4/3*G(1 - v1,u1)*Pi + 4/3*G(1 - 
         v1,0,u1)*Pi - 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi - 4/3*G(0,
         u1)*Pi + 4/3*G(0,u1)*G(1,v1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,v1)*Pi
          - 4/3*G(1,1 - v1,u1)*Pi - 4/3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*Nf*u1*v1 * ( 16/9*Pi^3 - 16/3*G(1 - v1,u1)*Pi - 8/3*G(1 - v1,0,u1)
         *Pi + 8/3*G( - v1,0,u1)*Pi - 8/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*Pi
          - 8/3*G(0,u1)*G(1,v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(0,1,v1)*Pi + 8/3
         *G(1,1 - v1,u1)*Pi + 8/3*G(1,u1)*G(1,v1)*Pi - 16/3*G(1,v1)*Pi )

       + i_*Nf*u1*v1^2 * (  - 16/9*Pi^3 + 8/3*G(1 - v1,0,u1)*Pi - 8/3*G( - v1,
         0,u1)*Pi + 8/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*G(1,v1)*Pi - 8/3*G(0,0
         ,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1,u1)*Pi - 8/3*G(1,u1)*G(1,
         v1)*Pi )

       + i_*Nf*u1^2 * ( 16/9*Pi^3 - 8/3*G(1 - v1,u1)*Pi - 8/3*G(1 - v1,0,u1)*
         Pi + 8/3*G( - v1,0,u1)*Pi - 8/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*Pi - 
         8/3*G(0,u1)*G(1,v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(0,1,v1)*Pi + 8/3*G(
         1,1 - v1,u1)*Pi + 8/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1)*Pi )

       + i_*Nf*u1^2*v1 * (  - 32/9*Pi^3 + 16/3*G(1 - v1,0,u1)*Pi - 16/3*G( - 
         v1,0,u1)*Pi + 16/3*G(0,1 - v1,u1)*Pi + 16/3*G(0,u1)*G(1,v1)*Pi - 16/3
         *G(0,0,v1)*Pi + 16/3*G(0,1,v1)*Pi - 16/3*G(1,1 - v1,u1)*Pi - 16/3*G(1
         ,u1)*G(1,v1)*Pi )

       + i_*Nf*u1^3 * (  - 16/9*Pi^3 + 8/3*G(1 - v1,0,u1)*Pi - 8/3*G( - v1,0,
         u1)*Pi + 8/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*G(1,v1)*Pi - 8/3*G(0,0,
         v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1,u1)*Pi - 8/3*G(1,u1)*G(1,
         v1)*Pi )

       + i_*N*u1^-1 * (  - 9*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * ( 2*G(1,u1)*Pi )

       + i_*N*u1^-1*v1^2 * (  - 2*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)*Pi
          - 2*G( - v1, - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi + 2*G(0,v1)*G( - v1,u1
         )*Pi + 4*G(0,v1)*G(1,u1)*Pi + 2*G(0,1,u1)*Pi - 4*G(1,1 - v1,u1)*Pi + 
         1/2*G(1,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 2*
         G(1,0,u1)*Pi )

       + i_*N*[1-u1]^-2 * (  - 9/2*G( - v1,u1)*Pi - 9/2*G(0,v1)*Pi )

       + i_*N*[1-u1]^-1 * (  - 9/2*Pi + 1/2*G( - v1,u1)*Pi + 1/2*G(0,v1)*Pi )

       + i_*N * (  - 9/2*Pi + 4*G( - v1,u1)*Pi + 4*G(0,v1)*Pi - 8*G(1,u1)*Pi )

       + i_*N*v1*[1-u1]^-3 * ( 6*Pi^3 - 18*G(1 - v1, - v1,u1)*Pi + 27*G( - v1,
         u1)*Pi - 18*G(0, - v1,u1)*Pi + 27*G(0,v1)*Pi - 18*G(0,v1)*G(1 - v1,u1
         )*Pi + 18*G(0,0,v1)*Pi - 18*G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-2 * ( 27/2*Pi - 20/3*Pi^3 + 20*G(1 - v1, - v1,u1)*Pi
          - 57*G( - v1,u1)*Pi + 20*G(0, - v1,u1)*Pi - 39*G(0,v1)*Pi + 20*G(0,
         v1)*G(1 - v1,u1)*Pi - 20*G(0,0,v1)*Pi + 20*G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-1 * (  - 17/6*Pi + 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi
          + 3*G(1 - v1,u1)*Pi + 25*G( - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi + 3*G(0
         ,u1)*Pi + 3*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi
          + 10*G(1,u1)*Pi + 3*G(1,v1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N*v1 * (  - 32/3*Pi - G(1 - v1,u1)*Pi + 7*G( - v1,u1)*Pi - G(0,u1)
         *Pi + 7*G(0,v1)*Pi - 5*G(1,u1)*Pi - G(1,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-4 * (  - 9*Pi^3 + 27*G(1 - v1, - v1,u1)*Pi + 27*G(0
         , - v1,u1)*Pi + 27*G(0,v1)*G(1 - v1,u1)*Pi - 27*G(0,0,v1)*Pi + 27*G(1
         ,0,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-3 * ( 13*Pi^3 - 39*G(1 - v1, - v1,u1)*Pi + 27*G( - 
         v1,u1)*Pi - 39*G(0, - v1,u1)*Pi - 39*G(0,v1)*G(1 - v1,u1)*Pi + 39*G(0
         ,0,v1)*Pi - 39*G(1,0,v1)*Pi )

       + i_*N*v1^2*[1-u1]^-2 * (  - 27/2*Pi - 11/3*Pi^3 + 14*G(1 - v1, - v1,u1
         )*Pi + 19/6*G(1 - v1,u1)*Pi - 6*G(1 - v1,1,u1)*Pi - 51/2*G( - v1,u1)*
         Pi + 14*G(0, - v1,u1)*Pi + 7/2*G(0,u1)*Pi - 5/2*G(0,v1)*Pi + 14*G(0,
         v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1,u1)*Pi - 10*G(0,0,v1)*Pi + 2*G(0,
         1,u1)*Pi - 6*G(1,1 - v1,u1)*Pi - 3*G(1,u1)*Pi - 6*G(1,u1)*G(1,v1)*Pi
          + 19/6*G(1,v1)*Pi - 2*G(1,0,u1)*Pi + 14*G(1,0,v1)*Pi + 12*G(1,1,u1)*
         Pi )

       + i_*N*v1^2*[1-u1]^-1 * ( 1/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi + 7/6*G(1
          - v1,u1)*Pi - 6*G(1 - v1,1,u1)*Pi + 7/2*G( - v1,u1)*Pi + 2*G(0, - v1
         ,u1)*Pi + 3/2*G(0,u1)*Pi - 25/2*G(0,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*
         Pi - 2*G(0,v1)*G(1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*G(0,1,u1)*Pi - 6*G(1,1
          - v1,u1)*Pi + 19*G(1,u1)*Pi - 6*G(1,u1)*G(1,v1)*Pi + 7/6*G(1,v1)*Pi
          - 2*G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi + 12*G(1,1,u1)*Pi )

       + i_*N*v1^2 * ( 18*Pi - 2/3*Pi^3 - 4*G(1 - v1, - v1,u1)*Pi - 25/3*G(1
          - v1,u1)*Pi + 8*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1,u1)*Pi - 4*G(
          - v1, - v1,u1)*Pi - 5*G( - v1,u1)*Pi - 4*G( - v1,0,u1)*Pi - 4*G(0,
          - v1,u1)*Pi - 7*G(0,u1)*Pi + 19*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*
         Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 12*G(0,v1)*G(1,u1)*Pi - 4*G(0,0,v1)*
         Pi + 4*G(1,1 - v1,u1)*Pi - 17*G(1,u1)*Pi + 4*G(1,u1)*G(1,v1)*Pi - 25/
         3*G(1,v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,0,v1)*Pi - 24*G(1,1,
         u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * (  - 9/2*G( - v1,u1)*Pi - 9/2*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 9/2*Pi - 4*G( - v1,u1)*Pi - 4*G(0,v1)*Pi
          )

       + i_*N*u1 * (  - 32/3*Pi - 14*Pi*zeta3 + 8/9*Pi^3 + 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 3*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi
          + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 
         G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1, - v1,0,u1)*Pi - 40/3*G(1 - v1,u1)
         *Pi + 5/3*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1,0,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi - 6*G(1 - v1,1,u1)*Pi + 8*G(1 - 
         v1,1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi - G( - v1,1 - v1,u1)*Pi
          - 2*G( - v1,1 - v1,0,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1,
          - v1,1 - v1,u1)*Pi - 12*G( - v1, - v1, - v1,u1)*Pi - 9*G( - v1, - v1
         ,u1)*Pi + 6*G( - v1, - v1,0,u1)*Pi + 8*G( - v1,u1)*Pi + G( - v1,u1)*
         Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi + 10/3*G(
          - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*G(0,
         1 - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,u1)*G(1,
         v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 8*G(0, - v1, - v1,u1)*Pi + 2*G(0, - 
         v1,u1)*Pi - 44/3*G(0,u1)*Pi + 4/3*G(0,u1)*Pi^3 - 4*G(0,u1)*G(0,v1)*Pi
          + 2/3*G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 8*G(0,v1)*Pi + 
         G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - G(0,v1)*G(1 - v1,u1)
         *Pi - 4*G(0,v1)*G(1 - v1,1,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi
          - 10*G(0,v1)*G( - v1, - v1,u1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi + 8*G(0
         ,v1)*G( - v1,0,u1)*Pi + 4*G(0,v1)*G(0, - v1,u1)*Pi + 2*G(0,v1)*G(1,u1
         )*Pi + 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - 
         v1,u1)*Pi + 5*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1
         ,v1)*Pi + 13/3*G(0,0,v1)*Pi + 6*G(0,0,v1)*G(1 - v1,u1)*Pi - 14*G(0,0,
         v1)*G( - v1,u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,v1)*G(1,u1)*Pi
          - 14*G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 2*G(0,1,
         1 - v1,u1)*Pi - G(0,1,u1)*Pi - 6*G(0,1,u1)*G(0,v1)*Pi + 2*G(0,1,u1)*
         G(1,v1)*Pi - 25/3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G( - v1,u1)*Pi - 2*G(0,1
         ,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi + 4*G(0,1
         ,0,v1)*Pi + 8*G(0,1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1
          - v1, - v1,u1)*Pi - 2/3*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0,u1)*Pi + 
         4*G(1,1 - v1,1,u1)*Pi + 20*G(1,u1)*Pi + 4/3*G(1,u1)*Pi^3 - 2/3*G(1,u1
         )*G(1,v1)*Pi - 40/3*G(1,v1)*Pi + 5/3*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - 
         v1, - v1,u1)*Pi + 3*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,0,u1
         )*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi - G(1,v1)*G( - v1,u1)*Pi - 2*G(
         1,v1)*G( - v1,0,u1)*Pi - 2*G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0,1 - v1
         ,u1)*Pi - 4*G(1,0, - v1,u1)*Pi - 3*G(1,0,u1)*Pi - 2*G(1,0,u1)*G(1,v1)
         *Pi - G(1,0,v1)*Pi + 4*G(1,0,v1)*G( - v1,u1)*Pi + 6*G(1,0,0,v1)*Pi - 
         2*G(1,0,1,u1)*Pi + 6*G(1,1,1 - v1,u1)*Pi + 5*G(1,1,u1)*Pi + 6*G(1,1,
         u1)*G(1,v1)*Pi + 3*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,
         u1)*Pi - 12*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1 * ( 18*Pi + 28*Pi*zeta3 - 34/9*Pi^3 - 4*G(1 - v1,1 - v1,
          - v1,u1)*Pi - 10*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi
          - 4*G(1 - v1, - v1,1 - v1,u1)*Pi - 16*G(1 - v1, - v1, - v1,u1)*Pi + 
         6*G(1 - v1, - v1,u1)*Pi - 4*G(1 - v1, - v1,0,u1)*Pi + 85/3*G(1 - v1,
         u1)*Pi - 10/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1,u1)*Pi - 28/3*
         G(1 - v1,0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi + 28*G(1 - v1,1,u1)*Pi - 16
         *G(1 - v1,1,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi - 6*G( - v1,1 - 
         v1,u1)*Pi + 4*G( - v1,1 - v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4
         *G( - v1, - v1,1 - v1,u1)*Pi + 24*G( - v1, - v1, - v1,u1)*Pi + 10*G(
          - v1, - v1,u1)*Pi - 12*G( - v1, - v1,0,u1)*Pi - 31*G( - v1,u1)*Pi - 
         2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G( - v1,0, - v1,u1
         )*Pi - 32/3*G( - v1,0,u1)*Pi + 4*G( - v1,0,0,u1)*Pi + 8*G( - v1,0,1,
         u1)*Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 28/3*G(0,1 - v1,u1)*Pi + 4*G(0,
         1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 16*G(0, - v1, - v1,u1
         )*Pi + 97/3*G(0,u1)*Pi - 8/3*G(0,u1)*Pi^3 + 8*G(0,u1)*G(0,v1)*Pi - 28/
         3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 7*G(0,v1)*Pi - 2*G(0,
         v1)*Pi^3 - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*
         Pi + 8*G(0,v1)*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 
         20*G(0,v1)*G( - v1, - v1,u1)*Pi + 14*G(0,v1)*G( - v1,u1)*Pi - 16*G(0,
         v1)*G( - v1,0,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi + 16*G(0,v1)*G(1,u1
         )*Pi - 4*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - 
         v1,u1)*Pi - 14*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(
         1,v1)*Pi - 26/3*G(0,0,v1)*Pi - 12*G(0,0,v1)*G(1 - v1,u1)*Pi + 28*G(0,
         0,v1)*G( - v1,u1)*Pi - 16*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*
         Pi + 28*G(0,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi - 8*G(0,0,1,v1)*Pi - 4*G(0,
         1,1 - v1,u1)*Pi + 14*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0,v1)*Pi - 4*G(0,1
         ,u1)*G(1,v1)*Pi + 38/3*G(0,1,v1)*Pi - 8*G(0,1,v1)*G( - v1,u1)*Pi + 4*
         G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi - 8*
         G(0,1,0,v1)*Pi - 16*G(0,1,1,u1)*Pi + 4*G(1,1 - v1,1 - v1,u1)*Pi + 8*
         G(1,1 - v1, - v1,u1)*Pi + 16/3*G(1,1 - v1,u1)*Pi + 4*G(1,1 - v1,0,u1)
         *Pi - 8*G(1,1 - v1,1,u1)*Pi - 67*G(1,u1)*Pi - 8/3*G(1,u1)*Pi^3 + 16/3
         *G(1,u1)*G(1,v1)*Pi + 85/3*G(1,v1)*Pi - 10/3*G(1,v1)*Pi^3 - 4*G(1,v1)
         *G(1 - v1, - v1,u1)*Pi - 10*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1
          - v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 6*G(1,v1)*G( - v1,
         u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 4*G(1,v1)*G(1,1 - v1,u1)*Pi + 4
         *G(1,0,1 - v1,u1)*Pi + 8*G(1,0, - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 4*G(1,
         0,u1)*G(1,v1)*Pi + 2*G(1,0,v1)*Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi - 12*
         G(1,0,0,v1)*Pi + 4*G(1,0,1,u1)*Pi - 12*G(1,1,1 - v1,u1)*Pi - 38*G(1,1
         ,u1)*Pi - 12*G(1,1,u1)*G(1,v1)*Pi - 10*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1
         ,u1)*Pi - 4*G(1,1,0,u1)*Pi + 24*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1^2 * (  - 28*Pi*zeta3 + 34/9*Pi^3 + 4*G(1 - v1,1 - v1, - v1
         ,u1)*Pi + 12*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi + 4*
         G(1 - v1, - v1,1 - v1,u1)*Pi + 16*G(1 - v1, - v1, - v1,u1)*Pi - 12*G(
         1 - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,u1)*Pi - 38*G(1 - v1,u1)*Pi
          + 10/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - v1,u1)*Pi + 28/3*G(1 - 
         v1,0,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,1,u1)*Pi + 16*G(1
          - v1,1,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - v1,0
         ,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 24*G( - v1, - v1, - v1,u1)*Pi + 12*G( - v1, - v1,0,u1)*Pi + 38*G(
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G(
          - v1,0, - v1,u1)*Pi + 8/3*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi - 
         8*G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi + 28/3*G(0,1 - v1,
         u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 16*G(0
         , - v1, - v1,u1)*Pi - 12*G(0, - v1,u1)*Pi - 38*G(0,u1)*Pi + 8/3*G(0,
         u1)*Pi^3 - 12*G(0,u1)*G(0,v1)*Pi + 28/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1
         )*G(1,1,v1)*Pi + 38*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi - 12*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,1,u1)*
         Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1)*
         Pi + 16*G(0,v1)*G( - v1,0,u1)*Pi + 8*G(0,v1)*G(0, - v1,u1)*Pi + 4*G(0
         ,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi + 
         12*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 
         44/3*G(0,0,v1)*Pi + 12*G(0,0,v1)*G(1 - v1,u1)*Pi - 28*G(0,0,v1)*G( - 
         v1,u1)*Pi + 16*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 28*G(0
         ,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 8*G(0,0,1,v1)*Pi + 4*G(0,1,1 - v1,u1
         )*Pi - 12*G(0,1,u1)*Pi - 12*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1
         )*Pi - 44/3*G(0,1,v1)*Pi + 8*G(0,1,v1)*G( - v1,u1)*Pi - 4*G(0,1,v1)*
         G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1
         )*Pi + 16*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1,
          - v1,u1)*Pi + 8/3*G(1,1 - v1,u1)*Pi - 4*G(1,1 - v1,0,u1)*Pi + 8*G(1,
         1 - v1,1,u1)*Pi + 38*G(1,u1)*Pi + 8/3*G(1,u1)*Pi^3 + 8/3*G(1,u1)*G(1,
         v1)*Pi - 38*G(1,v1)*Pi + 10/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1
         ,u1)*Pi + 12*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,u1)*Pi
          - 4*G(1,0,u1)*G(1,v1)*Pi - 12*G(1,0,v1)*Pi + 8*G(1,0,v1)*G( - v1,u1)
         *Pi + 12*G(1,0,0,v1)*Pi - 4*G(1,0,1,u1)*Pi + 12*G(1,1,1 - v1,u1)*Pi
          + 12*G(1,1,u1)*G(1,v1)*Pi + 12*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi
          + 4*G(1,1,0,u1)*Pi - 24*G(1,1,1,u1)*Pi )

       + i_*N*u1^2 * ( 28*Pi*zeta3 - 28/9*Pi^3 - 4*G(1 - v1,1 - v1, - v1,u1)*
         Pi - 10*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1
          - v1, - v1,1 - v1,u1)*Pi - 16*G(1 - v1, - v1, - v1,u1)*Pi + 10*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1, - v1,0,u1)*Pi + 110/3*G(1 - v1,u1)*
         Pi - 10/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1,u1)*Pi - 28/3*G(1
          - v1,0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi + 20*G(1 - v1,1,u1)*Pi - 16*G(
         1 - v1,1,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - v1,
         u1)*Pi + 4*G( - v1,1 - v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G(
          - v1, - v1,1 - v1,u1)*Pi + 24*G( - v1, - v1, - v1,u1)*Pi + 14*G( - 
         v1, - v1,u1)*Pi - 12*G( - v1, - v1,0,u1)*Pi - 26*G( - v1,u1)*Pi - 2*
         G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G( - v1,0, - v1,u1)*
         Pi - 20/3*G( - v1,0,u1)*Pi + 4*G( - v1,0,0,u1)*Pi + 8*G( - v1,0,1,u1)
         *Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 28/3*G(0,1 - v1,u1)*Pi + 4*G(0,1
          - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 16*G(0, - v1, - v1,u1)
         *Pi + 4*G(0, - v1,u1)*Pi + 118/3*G(0,u1)*Pi - 8/3*G(0,u1)*Pi^3 + 8*G(
         0,u1)*G(0,v1)*Pi - 28/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi
          - 26*G(0,v1)*Pi - 2*G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi
          + 6*G(0,v1)*G(1 - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,1,u1)*Pi - 8*G(0,v1
         )*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi + 10*G(0,v1
         )*G( - v1,u1)*Pi - 16*G(0,v1)*G( - v1,0,u1)*Pi - 8*G(0,v1)*G(0, - v1,
         u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(
         1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 14*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(
         0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 14/3*G(0,0,v1)*Pi - 12*G(0,0,v1)*
         G(1 - v1,u1)*Pi + 28*G(0,0,v1)*G( - v1,u1)*Pi - 16*G(0,0,v1)*G(0,u1)*
         Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 28*G(0,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi - 
         8*G(0,0,1,v1)*Pi - 4*G(0,1,1 - v1,u1)*Pi + 14*G(0,1,u1)*Pi + 12*G(0,1
         ,u1)*G(0,v1)*Pi - 4*G(0,1,u1)*G(1,v1)*Pi + 38/3*G(0,1,v1)*Pi - 8*G(0,
         1,v1)*G( - v1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1,u1)*
         Pi - 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 16*G(0,1,1,u1)*Pi + 4*G(1,
         1 - v1,1 - v1,u1)*Pi + 8*G(1,1 - v1, - v1,u1)*Pi + 4/3*G(1,1 - v1,u1)
         *Pi + 4*G(1,1 - v1,0,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi - 50*G(1,u1)*Pi
          - 8/3*G(1,u1)*Pi^3 + 4/3*G(1,u1)*G(1,v1)*Pi + 110/3*G(1,v1)*Pi - 10/
         3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 10*G(1,v1)*G(1 - 
         v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)
         *Pi - 2*G(1,v1)*G( - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi + 8*G(1,0, - v1,u1)*Pi
          + 2*G(1,0,u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi + 6*G(1,0,v1)*Pi - 8*G(1,0
         ,v1)*G( - v1,u1)*Pi - 12*G(1,0,0,v1)*Pi + 4*G(1,0,1,u1)*Pi - 12*G(1,1
         ,1 - v1,u1)*Pi - 14*G(1,1,u1)*Pi - 12*G(1,1,u1)*G(1,v1)*Pi - 10*G(1,1
         ,v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 24*G(1,1,1,u1)*
         Pi )

       + i_*N*u1^2*v1 * (  - 56*Pi*zeta3 + 68/9*Pi^3 + 8*G(1 - v1,1 - v1, - v1
         ,u1)*Pi + 24*G(1 - v1,1 - v1,u1)*Pi - 8*G(1 - v1,1 - v1,0,u1)*Pi + 8*
         G(1 - v1, - v1,1 - v1,u1)*Pi + 32*G(1 - v1, - v1, - v1,u1)*Pi - 24*G(
         1 - v1, - v1,u1)*Pi + 8*G(1 - v1, - v1,0,u1)*Pi - 76*G(1 - v1,u1)*Pi
          + 20/3*G(1 - v1,u1)*Pi^3 - 8*G(1 - v1,0,1 - v1,u1)*Pi + 56/3*G(1 - 
         v1,0,u1)*Pi - 8*G(1 - v1,0,0,u1)*Pi - 24*G(1 - v1,1,u1)*Pi + 32*G(1
          - v1,1,1,u1)*Pi - 8*G( - v1,1 - v1, - v1,u1)*Pi - 8*G( - v1,1 - v1,0
         ,u1)*Pi - 16*G( - v1,1 - v1,1,u1)*Pi + 8*G( - v1, - v1,1 - v1,u1)*Pi
          - 48*G( - v1, - v1, - v1,u1)*Pi + 24*G( - v1, - v1,0,u1)*Pi + 76*G(
          - v1,u1)*Pi + 4*G( - v1,u1)*Pi^3 - 8*G( - v1,0,1 - v1,u1)*Pi + 16*G(
          - v1,0, - v1,u1)*Pi + 16/3*G( - v1,0,u1)*Pi - 8*G( - v1,0,0,u1)*Pi
          - 16*G( - v1,0,1,u1)*Pi - 8*G(0,1 - v1,1 - v1,u1)*Pi + 56/3*G(0,1 - 
         v1,u1)*Pi - 8*G(0,1 - v1,u1)*G(1,v1)*Pi - 8*G(0,1 - v1,0,u1)*Pi + 32*
         G(0, - v1, - v1,u1)*Pi - 24*G(0, - v1,u1)*Pi - 76*G(0,u1)*Pi + 16/3*
         G(0,u1)*Pi^3 - 24*G(0,u1)*G(0,v1)*Pi + 56/3*G(0,u1)*G(1,v1)*Pi - 8*G(
         0,u1)*G(1,1,v1)*Pi + 76*G(0,v1)*Pi + 4*G(0,v1)*Pi^3 + 8*G(0,v1)*G(1
          - v1, - v1,u1)*Pi - 24*G(0,v1)*G(1 - v1,u1)*Pi - 16*G(0,v1)*G(1 - v1
         ,1,u1)*Pi + 16*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 40*G(0,v1)*G( - v1, - 
         v1,u1)*Pi + 32*G(0,v1)*G( - v1,0,u1)*Pi + 16*G(0,v1)*G(0, - v1,u1)*Pi
          + 8*G(0,v1)*G(1,0,u1)*Pi + 8*G(0,v1)*G(1,1,u1)*Pi - 8*G(0,0,1 - v1,
         u1)*Pi + 24*G(0,0,u1)*Pi - 8*G(0,0,u1)*G(0,v1)*Pi - 8*G(0,0,u1)*G(1,
         v1)*Pi + 88/3*G(0,0,v1)*Pi + 24*G(0,0,v1)*G(1 - v1,u1)*Pi - 56*G(0,0,
         v1)*G( - v1,u1)*Pi + 32*G(0,0,v1)*G(0,u1)*Pi - 16*G(0,0,v1)*G(1,u1)*
         Pi - 56*G(0,0,0,v1)*Pi + 8*G(0,0,1,u1)*Pi + 16*G(0,0,1,v1)*Pi + 8*G(0
         ,1,1 - v1,u1)*Pi - 24*G(0,1,u1)*Pi - 24*G(0,1,u1)*G(0,v1)*Pi + 8*G(0,
         1,u1)*G(1,v1)*Pi - 88/3*G(0,1,v1)*Pi + 16*G(0,1,v1)*G( - v1,u1)*Pi - 
         8*G(0,1,v1)*G(0,u1)*Pi + 8*G(0,1,v1)*G(1,u1)*Pi + 8*G(0,1,0,u1)*Pi + 
         16*G(0,1,0,v1)*Pi + 32*G(0,1,1,u1)*Pi - 8*G(1,1 - v1,1 - v1,u1)*Pi - 
         16*G(1,1 - v1, - v1,u1)*Pi + 16/3*G(1,1 - v1,u1)*Pi - 8*G(1,1 - v1,0,
         u1)*Pi + 16*G(1,1 - v1,1,u1)*Pi + 76*G(1,u1)*Pi + 16/3*G(1,u1)*Pi^3
          + 16/3*G(1,u1)*G(1,v1)*Pi - 76*G(1,v1)*Pi + 20/3*G(1,v1)*Pi^3 + 8*G(
         1,v1)*G(1 - v1, - v1,u1)*Pi + 24*G(1,v1)*G(1 - v1,u1)*Pi - 8*G(1,v1)*
         G(1 - v1,0,u1)*Pi + 8*G(1,v1)*G( - v1, - v1,u1)*Pi - 8*G(1,v1)*G( - 
         v1,0,u1)*Pi - 8*G(1,v1)*G(1,1 - v1,u1)*Pi - 8*G(1,0,1 - v1,u1)*Pi - 
         16*G(1,0, - v1,u1)*Pi - 8*G(1,0,u1)*G(1,v1)*Pi - 24*G(1,0,v1)*Pi + 16
         *G(1,0,v1)*G( - v1,u1)*Pi + 24*G(1,0,0,v1)*Pi - 8*G(1,0,1,u1)*Pi + 24
         *G(1,1,1 - v1,u1)*Pi + 24*G(1,1,u1)*G(1,v1)*Pi + 24*G(1,1,v1)*Pi - 8*
         G(1,1,v1)*G(1,u1)*Pi + 8*G(1,1,0,u1)*Pi - 48*G(1,1,1,u1)*Pi )

       + i_*N*u1^3 * (  - 28*Pi*zeta3 + 34/9*Pi^3 + 4*G(1 - v1,1 - v1, - v1,u1
         )*Pi + 12*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi + 4*G(1
          - v1, - v1,1 - v1,u1)*Pi + 16*G(1 - v1, - v1, - v1,u1)*Pi - 12*G(1
          - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,u1)*Pi - 38*G(1 - v1,u1)*Pi
          + 10/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - v1,u1)*Pi + 28/3*G(1 - 
         v1,0,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,1,u1)*Pi + 16*G(1
          - v1,1,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - v1,0
         ,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 24*G( - v1, - v1, - v1,u1)*Pi + 12*G( - v1, - v1,0,u1)*Pi + 38*G(
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G(
          - v1,0, - v1,u1)*Pi + 8/3*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi - 
         8*G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi + 28/3*G(0,1 - v1,
         u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 16*G(0
         , - v1, - v1,u1)*Pi - 12*G(0, - v1,u1)*Pi - 38*G(0,u1)*Pi + 8/3*G(0,
         u1)*Pi^3 - 12*G(0,u1)*G(0,v1)*Pi + 28/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1
         )*G(1,1,v1)*Pi + 38*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi - 12*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,1,u1)*
         Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1)*
         Pi + 16*G(0,v1)*G( - v1,0,u1)*Pi + 8*G(0,v1)*G(0, - v1,u1)*Pi + 4*G(0
         ,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi + 
         12*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 
         44/3*G(0,0,v1)*Pi + 12*G(0,0,v1)*G(1 - v1,u1)*Pi - 28*G(0,0,v1)*G( - 
         v1,u1)*Pi + 16*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 28*G(0
         ,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 8*G(0,0,1,v1)*Pi + 4*G(0,1,1 - v1,u1
         )*Pi - 12*G(0,1,u1)*Pi - 12*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1
         )*Pi - 44/3*G(0,1,v1)*Pi + 8*G(0,1,v1)*G( - v1,u1)*Pi - 4*G(0,1,v1)*
         G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1
         )*Pi + 16*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1,
          - v1,u1)*Pi + 8/3*G(1,1 - v1,u1)*Pi - 4*G(1,1 - v1,0,u1)*Pi + 8*G(1,
         1 - v1,1,u1)*Pi + 38*G(1,u1)*Pi + 8/3*G(1,u1)*Pi^3 + 8/3*G(1,u1)*G(1,
         v1)*Pi - 38*G(1,v1)*Pi + 10/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1
         ,u1)*Pi + 12*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,u1)*Pi
          - 4*G(1,0,u1)*G(1,v1)*Pi - 12*G(1,0,v1)*Pi + 8*G(1,0,v1)*G( - v1,u1)
         *Pi + 12*G(1,0,0,v1)*Pi - 4*G(1,0,1,u1)*Pi + 12*G(1,1,1 - v1,u1)*Pi
          + 12*G(1,1,u1)*G(1,v1)*Pi + 12*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi
          + 4*G(1,1,0,u1)*Pi - 24*G(1,1,1,u1)*Pi ) ;
g [tau2_2L] =  + N^-1*u1^-2 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,1
          - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( G(1 - v1,u1) - 5*G(0,v1)*G(1 - v1,u1) + 5*G(0,v1)*G(1,
         u1) - 5*G(1,1 - v1,u1) - 5*G(1,u1)*G(1,v1) + G(1,v1) )

       + N^-1*u1^-1*v1 * (  - G(1 - v1,u1) + G(0,v1) + 4*G(0,v1)*G(1 - v1,u1)
          - 4*G(0,v1)*G(1,u1) + 4*G(1,1 - v1,u1) + 4*G(1,u1)*G(1,v1) - G(1,v1)
          )

       + N^-1*[1-u1-v1]^-1 * (  - 2*zeta3 + 1/3*Pi^2 - G(1 - v1, - v1,0,u1) - 
         1/6*G(1 - v1,u1)*Pi^2 + G( - v1, - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 + 
         2*G( - v1,0,u1) + G( - v1,0,0,u1) + G(0, - v1,0,u1) + 1/6*G(0,u1)*
         Pi^2 + 2*G(0,u1)*G(0,v1) - G(0,u1)*G(1,0,v1) - 5/6*G(0,v1)*Pi^2 + G(0
         ,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G( - v1,
          - v1,u1) - 2*G(0,v1)*G( - v1,u1) - G(0,v1)*G(0, - v1,u1) + G(0,0,u1)
         *G(0,v1) - 2*G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,
         u1) - G(0,0,v1)*G(0,u1) + G(0,1,0,v1) - 1/6*G(1,v1)*Pi^2 - 2*G(1,0,v1
         ) + G(1,0,v1)*G(1 - v1,u1) + G(1,0,0,v1) + G(1,1,0,v1) )

       + N^-1*[1-v1]^-1 * ( 2*G(0,v1) )

       + N^-1*[u1+v1]^-2 * ( G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 5*
         G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(0,1 - 
         v1,u1) + 5*G(0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1)
          - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 5*G(1,1 - v1,u1)
          - 5*G(1,u1)*G(1,v1) + G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(
         1,0,v1)*G(1 - v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( Pi^2 - 2*G(1 - v1,u1) + G(1 - v1,u1)*Pi^2 - 2*G(1
          - v1,1,1 - v1,u1) + G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1)
          - 2*G(0,v1)*G(0,1 - v1,u1) + G(0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 
         2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) + 2*G(0,1,v1)
         *G(1 - v1,u1) - G(1,1 - v1,u1) - G(1,u1)*G(1,v1) - 2*G(1,v1) + G(1,v1
         )*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1) - 2*G(1,0,v1)*G(1 - 
         v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1 * ( 2 + 9*zeta3 + 1/6*Pi^2 + 11/180*Pi^4 - G(1 - v1,1 - v1,u1)
          + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1 - v1,1 - v1,0,u1) + 2*G(1 - 
         v1,1 - v1,0,0,u1) - 6*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1, - v1
         ,1 - v1,0,u1) - 2*G(1 - v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - v1,u1)
         *Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) + G(1 - v1, - v1,0,u1) - 2*G(1
          - v1, - v1,0,0,u1) + 5*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3 - 10/3*G(
         1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1)
          - 2*G(1 - v1,0, - v1,0,u1) - G(1 - v1,0,u1) - 4/3*G(1 - v1,0,u1)*
         Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 6*G(1 - v1,0,1,1 - v1,u1) - 5*G(1
          - v1,1,1 - v1,u1) - 4/3*G( - v1,1 - v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0
         ,0,u1) + 6*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1)
          + 2*G( - v1, - v1, - v1,0,u1) + 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - 
         v1, - v1,0,1 - v1,u1) - 2*G( - v1, - v1,0,u1) + 2*G( - v1, - v1,0,0,
         u1) - 4*G( - v1,u1)*zeta3 + 4/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1
         ,0,u1) + 2*G( - v1,0, - v1,0,u1) - 5*G( - v1,0,u1) + 4/3*G( - v1,0,u1
         )*Pi^2 - 2*G( - v1,0,0,1 - v1,u1) - 2*G( - v1,0,0,u1) + 6*G( - v1,0,1
         ,1 - v1,u1) + 3*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1) - 2
         *G(0,1 - v1, - v1,0,u1) - G(0,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*Pi^2 + 
         3*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,u1)*G(1,0,v1) + 2*G(0,1 - v1,
         0,1 - v1,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 6*G(0,1 - v1,1,1 - v1,u1)
          - 6*G(0,1 - v1,1,u1)*G(1,v1) - 3*G(0, - v1,0,u1) + G(0,u1) + 2*G(0,
         u1)*zeta3 - 5/2*G(0,u1)*Pi^2 - 3*G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(0,v1
         )*Pi^2 - G(0,u1)*G(1,v1) - 4/3*G(0,u1)*G(1,v1)*Pi^2 + G(0,u1)*G(1,0,
         v1) + 2*G(0,u1)*G(1,0,0,v1) + 3*G(0,u1)*G(1,1,v1) - 2*G(0,u1)*G(1,1,0
         ,v1) - 4*G(0,v1) - 4*G(0,v1)*zeta3 + 10/3*G(0,v1)*Pi^2 - 9*G(0,v1)*G(
         1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 6*G(0,v1)*G(1
          - v1,1 - v1,1,u1) - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 2*G(0,v1)*
         G(1 - v1, - v1, - v1,u1) - G(0,v1)*G(1 - v1, - v1,u1) + 12*G(0,v1)*G(
         1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1 - v1,0,1
          - v1,u1) + 2*G(0,v1)*G(1 - v1,0, - v1,u1) + G(0,v1)*G(1 - v1,0,u1)
          - 2*G(0,v1)*G(1 - v1,0,0,u1) + 6*G(0,v1)*G(1 - v1,0,1,u1) + 5*G(0,v1
         )*G(1 - v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 6*G(0,v1)*G( - v1
         ,1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G( - 
         v1, - v1, - v1,u1) + 2*G(0,v1)*G( - v1, - v1,u1) + 5*G(0,v1)*G( - v1,
         u1) - 2/3*G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - v1,u1)
          - 2*G(0,v1)*G( - v1,0, - v1,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 6*G(0,
         v1)*G( - v1,0,1,u1) - 6*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(0
         ,1 - v1, - v1,u1) + 7*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0
         ,u1) + 6*G(0,v1)*G(0,1 - v1,1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 6*G(0,
         v1)*G(1,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1, - v1,u1) + 2*G(0,v1
         )*G(1,1 - v1,0,u1) - 6*G(0,v1)*G(1,1 - v1,1,u1) - 13*G(0,v1)*G(1,u1)
          - 4/3*G(0,v1)*G(1,u1)*Pi^2 - 2*G(0,v1)*G(1,0,1 - v1,u1) - 2*G(0,v1)*
         G(1,0, - v1,u1) - 3*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,0,1,u1) + 9*G(0
         ,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 6*G(0,v1)*G(1,1,1,u1) + 2*G(
         0,0,1 - v1,1 - v1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - v1,
         u1)*G(1,v1) + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) + G(0,0
         ,u1) - G(0,0,u1)*Pi^2 - 2*G(0,0,u1)*G(0,v1) + 2*G(0,0,u1)*G(0,0,v1)
          - 2*G(0,0,u1)*G(0,1,v1) - 2*G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,
         v1) + 5*G(0,0,v1) - 2/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1, - v1,
         u1) - G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,
         v1)*G( - v1, - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1
         ,0,u1) + 2*G(0,0,v1)*G(0,1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 2*G(0,0,
         v1)*G(1,1 - v1,u1) - 2*G(0,0,v1)*G(1,0,u1) - G(0,0,0,v1) - 2*G(0,0,0,
         v1)*G(0,u1) + 2*G(0,0,0,v1)*G(1,u1) + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1
          - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) - 2*G(0,0,1
         ,v1)*G(1 - v1,u1) + 2*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,1,1 - v1,1 - v1
         ,u1) + 10*G(0,1,1 - v1,u1) - 6*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1
          - v1,0,u1) + 3*G(0,1,u1)*Pi^2 - 10*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*
         G(0,1,v1) + 10*G(0,1,u1)*G(1,v1) - 6*G(0,1,u1)*G(1,1,v1) - G(0,1,v1)
          - 4/3*G(0,1,v1)*Pi^2 + 6*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)
         *G(1 - v1, - v1,u1) - 4*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G( - v1,
         1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 9*
         G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0,u1) - 6*G(0,1,v1)*G(1,1,u1) + 2
         *G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1)
          + 3*G(0,1,0,v1) + 2*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) - 6*
         G(0,1,0,1,v1) - 6*G(0,1,1,1 - v1,u1) + 6*G(0,1,1,u1)*G(0,v1) - 6*G(0,
         1,1,u1)*G(1,v1) + 4*G(0,1,1,0,v1) - 9*G(1,1 - v1,1 - v1,u1) - 2*G(1,1
          - v1,1 - v1,0,u1) + 2*G(1,1 - v1, - v1,0,u1) + 13*G(1,1 - v1,u1) + 4/
         3*G(1,1 - v1,u1)*Pi^2 - 2*G(1,1 - v1,0,1 - v1,u1) + 3*G(1,1 - v1,0,u1
         ) + 6*G(1,1 - v1,1,1 - v1,u1) - 2*G(1,u1)*zeta3 + 9/2*G(1,u1)*Pi^2 + 
         13*G(1,u1)*G(1,v1) + 4/3*G(1,u1)*G(1,v1)*Pi^2 + 5*G(1,v1) + 4*G(1,v1)
         *zeta3 - 10/3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,
         v1)*G(1 - v1, - v1,0,u1) - G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - 
         v1,u1)*Pi^2 + 3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1)
          - 6*G(1,v1)*G(1 - v1,0,1,u1) - 5*G(1,v1)*G(1 - v1,1,u1) + 6*G(1,v1)*
         G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1)*G(
          - v1,u1)*Pi^2 - 2*G(1,v1)*G( - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,u1
         ) - 9*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 6*G(1,v1)
         *G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1 - v1,u1) + 3*G(1,0,1 - v1,u1) - 
         2*G(1,0,1 - v1,u1)*G(1,v1) + 2*G(1,0, - v1,0,u1) + G(1,0,u1)*Pi^2 + 3
         *G(1,0,u1)*G(1,v1) + 2*G(1,0,u1)*G(1,0,v1) - 2*G(1,0,u1)*G(1,1,v1) + 
         4*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 
         2*G(1,0,v1)*G(1 - v1, - v1,u1) - 3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,
         v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G(
          - v1, - v1,u1) + 2*G(1,0,v1)*G( - v1,0,u1) + 2*G(1,0,v1)*G(1,1 - v1,
         u1) - G(1,0,0,v1) - 2*G(1,0,0,v1)*G(1,u1) - 2*G(1,0,0,1,v1) - 4*G(1,0
         ,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1) - 4*G(1,0,1,v1) + 6*G(1,0,1,v1)
         *G(1 - v1,u1) - 6*G(1,0,1,v1)*G( - v1,u1) + 6*G(1,1,1 - v1,1 - v1,u1)
          - 9*G(1,1,1 - v1,u1) + 6*G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0
         ,u1) - 3*G(1,1,u1)*Pi^2 - 9*G(1,1,u1)*G(1,v1) + 6*G(1,1,u1)*G(1,1,v1)
          - G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 9*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1
          - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) - 3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1
          - v1,u1) + 4*G(1,1,0,v1)*G( - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) + 6*G(1
         ,1,0,1,v1) + 6*G(1,1,1,1 - v1,u1) + 6*G(1,1,1,u1)*G(1,v1) - 4*G(1,1,1
         ,0,v1) )

       + N^-1*v1 * (  - 5*zeta3 - 5/2*Pi^2 - 11/180*Pi^4 + G(1 - v1,1 - v1,u1)
          - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3*G(1 - v1,1 - v1,0,u1) - 2*G(1 - 
         v1,1 - v1,0,0,u1) + 6*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1, - v1
         ,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 2/3*G(1 - v1, - v1,u1)
         *Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + G(1 - v1, - v1,0,u1) + 2*G(1
          - v1, - v1,0,0,u1) - 4*G(1 - v1,u1) - 4*G(1 - v1,u1)*zeta3 + 5/3*G(1
          - v1,u1)*Pi^2 - 3*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1 - v1,0,u1)
          + 2*G(1 - v1,0, - v1,0,u1) + G(1 - v1,0,u1) + 4/3*G(1 - v1,0,u1)*
         Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 6*G(1 - v1,0,1,1 - v1,u1) + 9*G(1
          - v1,1,1 - v1,u1) + 4/3*G( - v1,1 - v1,u1)*Pi^2 + 2*G( - v1,1 - v1,0
         ,0,u1) - 6*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - v1,1 - v1,0,u1)
          - 2*G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,u1)*Pi^2 + 2*G( - 
         v1, - v1,0,1 - v1,u1) - 2*G( - v1, - v1,0,0,u1) + 4*G( - v1,u1)*zeta3
          + 2*G( - v1,0,1 - v1,0,u1) - 2*G( - v1,0, - v1,0,u1) + 2*G( - v1,0,
         u1) - 4/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,1 - v1,u1) - 6*G( - v1,0
         ,1,1 - v1,u1) - 3*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1)
          + 2*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1) + 4/3*G(0,1 - v1,u1)*
         Pi^2 - 3*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,u1)*G(1,0,v1) - 2*G(0,
         1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 6*G(0,1 - v1,1,1
          - v1,u1) + 6*G(0,1 - v1,1,u1)*G(1,v1) + G(0, - v1,0,u1) - 2*G(0,u1)*
         zeta3 + 13/6*G(0,u1)*Pi^2 - G(0,u1)*G(0,v1) - 4/3*G(0,u1)*G(0,v1)*
         Pi^2 + G(0,u1)*G(1,v1) + 4/3*G(0,u1)*G(1,v1)*Pi^2 + G(0,u1)*G(1,0,v1)
          - 2*G(0,u1)*G(1,0,0,v1) - 3*G(0,u1)*G(1,1,v1) + 2*G(0,u1)*G(1,1,0,v1
         ) + 4*G(0,v1) + 4*G(0,v1)*zeta3 - 5/3*G(0,v1)*Pi^2 + 9*G(0,v1)*G(1 - 
         v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 6*G(0,v1)*G(1 - v1,
         1 - v1,1,u1) + 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - 
         v1, - v1, - v1,u1) - G(0,v1)*G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,
         u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 6*G(0,v1)*G(1 - v1,0,1 - v1,u1)
          - 2*G(0,v1)*G(1 - v1,0, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1
         )*G(1 - v1,0,0,u1) - 6*G(0,v1)*G(1 - v1,0,1,u1) - 9*G(0,v1)*G(1 - v1,
         1,u1) - 2*G(0,v1)*G( - v1,1 - v1,0,u1) + 6*G(0,v1)*G( - v1,1 - v1,1,
         u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1,
          - v1,u1) - 2*G(0,v1)*G( - v1,u1) + 2/3*G(0,v1)*G( - v1,u1)*Pi^2 - 6*
         G(0,v1)*G( - v1,0,1 - v1,u1) + 2*G(0,v1)*G( - v1,0, - v1,u1) - 2*G(0,
         v1)*G( - v1,0,0,u1) + 6*G(0,v1)*G( - v1,0,1,u1) + 6*G(0,v1)*G(0,1 - 
         v1,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,u1) - 3*G(0,v1)*G(0,1 - v1
         ,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 6*G(0,v1)*G(0,1 - v1,1,u1) - G(0,
         v1)*G(0, - v1,u1) - 6*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1,1
          - v1, - v1,u1) - 2*G(0,v1)*G(1,1 - v1,0,u1) + 6*G(0,v1)*G(1,1 - v1,1
         ,u1) + 3*G(0,v1)*G(1,u1) + 4/3*G(0,v1)*G(1,u1)*Pi^2 + 2*G(0,v1)*G(1,0
         ,1 - v1,u1) + 2*G(0,v1)*G(1,0, - v1,u1) + 3*G(0,v1)*G(1,0,u1) - 4*G(0
         ,v1)*G(1,0,1,u1) - 9*G(0,v1)*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 6*G(
         0,v1)*G(1,1,1,u1) - 2*G(0,0,1 - v1,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(
         0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1) - 2*G(0,0, - v1,u1)*G(0,v1) + 2*G(
         0,0, - v1,0,u1) + G(0,0,u1)*Pi^2 - 2*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1
         )*G(0,1,v1) + 2*G(0,0,u1)*G(1,0,v1) - 2*G(0,0,u1)*G(1,1,v1) - 2*G(0,0
         ,v1) + 2/3*G(0,0,v1)*Pi^2 - 2*G(0,0,v1)*G(1 - v1, - v1,u1) - G(0,0,v1
         )*G(1 - v1,u1) - 2*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G( - v1, - 
         v1,u1) + 2*G(0,0,v1)*G( - v1,0,u1) - 2*G(0,0,v1)*G(0,1 - v1,u1) - G(0
         ,0,v1)*G(0,u1) + 2*G(0,0,v1)*G(1,1 - v1,u1) + 2*G(0,0,v1)*G(1,0,u1)
          + G(0,0,0,v1) + 2*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1) - 2*G(
         0,0,0,1,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,
         1,u1)*G(1,v1) + 2*G(0,0,1,v1)*G(1 - v1,u1) - 2*G(0,0,1,v1)*G( - v1,u1
         ) + 6*G(0,1,1 - v1,1 - v1,u1) - 6*G(0,1,1 - v1,u1) + 6*G(0,1,1 - v1,
         u1)*G(1,v1) - 2*G(0,1,1 - v1,0,u1) - 3*G(0,1,u1)*Pi^2 + 6*G(0,1,u1)*
         G(0,v1) - 6*G(0,1,u1)*G(0,1,v1) - 6*G(0,1,u1)*G(1,v1) + 6*G(0,1,u1)*
         G(1,1,v1) - G(0,1,v1) + 4/3*G(0,1,v1)*Pi^2 - 6*G(0,1,v1)*G(1 - v1,1
          - v1,u1) + 2*G(0,1,v1)*G(1 - v1, - v1,u1) + 6*G(0,1,v1)*G( - v1,1 - 
         v1,u1) - 2*G(0,1,v1)*G( - v1, - v1,u1) + 3*G(0,1,v1)*G(0,u1) - 9*G(0,
         1,v1)*G(1,u1) - 2*G(0,1,v1)*G(1,0,u1) + 6*G(0,1,v1)*G(1,1,u1) - 2*G(0
         ,1,0,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 5*
         G(0,1,0,v1) - 2*G(0,1,0,v1)*G(0,u1) + 2*G(0,1,0,v1)*G(1,u1) + 6*G(0,1
         ,0,1,v1) + 6*G(0,1,1,1 - v1,u1) - 6*G(0,1,1,u1)*G(0,v1) + 6*G(0,1,1,
         u1)*G(1,v1) - 4*G(0,1,1,0,v1) + 9*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - 
         v1,1 - v1,0,u1) - 2*G(1,1 - v1, - v1,0,u1) - 3*G(1,1 - v1,u1) - 4/3*
         G(1,1 - v1,u1)*Pi^2 + 2*G(1,1 - v1,0,1 - v1,u1) - 3*G(1,1 - v1,0,u1)
          - 6*G(1,1 - v1,1,1 - v1,u1) + 2*G(1,u1)*zeta3 - 9/2*G(1,u1)*Pi^2 - 3
         *G(1,u1)*G(1,v1) - 4/3*G(1,u1)*G(1,v1)*Pi^2 - 4*G(1,v1) - 4*G(1,v1)*
         zeta3 + 5/3*G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,v1
         )*G(1 - v1, - v1,0,u1) + G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*G(1 - v1,
         u1)*Pi^2 - 3*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 6*
         G(1,v1)*G(1 - v1,0,1,u1) + 9*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,v1)*G( - 
         v1,1 - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 4/3*G(1,v1)*G( - v1
         ,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,0,u1) - 6*G(1,v1)*G( - v1,0,1,u1) + 9
         *G(1,v1)*G(1,1 - v1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 6*G(1,v1)*G(1,
         1 - v1,1,u1) + 2*G(1,0,1 - v1,1 - v1,u1) - 3*G(1,0,1 - v1,u1) + 2*G(1
         ,0,1 - v1,u1)*G(1,v1) - 2*G(1,0, - v1,0,u1) - G(1,0,u1)*Pi^2 - 3*G(1,
         0,u1)*G(1,v1) - 2*G(1,0,u1)*G(1,0,v1) + 2*G(1,0,u1)*G(1,1,v1) + 2*G(1
         ,0,v1) - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1
         ,0,v1)*G(1 - v1, - v1,u1) + 5*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(
         1 - v1,0,u1) - 4*G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1,
          - v1,u1) - 2*G(1,0,v1)*G( - v1,0,u1) - 2*G(1,0,v1)*G(1,1 - v1,u1) - 
         G(1,0,0,v1) + 2*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,1,v1) + 4*G(1,0,1,1
          - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 6*G(1,0,1,v1)*G(1 - v1,u1) + 6*G(
         1,0,1,v1)*G( - v1,u1) - 6*G(1,1,1 - v1,1 - v1,u1) + 9*G(1,1,1 - v1,u1
         ) - 6*G(1,1,1 - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1) + 3*G(1,1,u1)*
         Pi^2 + 9*G(1,1,u1)*G(1,v1) - 6*G(1,1,u1)*G(1,1,v1) + G(1,1,v1) - 4/3*
         G(1,1,v1)*Pi^2 + 9*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1
         ,0,u1)*G(1,v1) + 5*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) - 4*G(1,1
         ,0,v1)*G( - v1,u1) - 2*G(1,1,0,v1)*G(1,u1) - 6*G(1,1,0,1,v1) - 6*G(1,
         1,1,1 - v1,u1) - 6*G(1,1,1,u1)*G(1,v1) + 4*G(1,1,1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 4*zeta3 + 2*G(1 - v1, - v1,0,u1) + 1/3*G(1
          - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,u1) + 4/3*G( - v1,u1)*Pi^2 - 2*G(
          - v1,0,0,u1) - 2*G(0, - v1,0,u1) - 1/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(1,
         0,v1) + 5/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*
         G(1 - v1,0,u1) + 2*G(0,v1)*G( - v1, - v1,u1) + 2*G(0,v1)*G(0, - v1,u1
         ) - 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G(
          - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 2*G(0,1,0,v1) + 1/3*G(1,v1)*Pi^2 - 
         2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1) - 2*G(1,1,0,v1) )

       + N^-1*u1*[1-v1]^-2 * (  - 2*G(0,v1) )

       + N^-1*u1*[1-v1]^-1 * (  - 2 + 2*G(0,v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - 4*G(1 - v1,u1)*Pi^2 + 8*G(1 - v1,1,1 - v1,
         u1) + 6*G(0,v1)*G(1 - v1,u1) - 8*G(0,v1)*G(1 - v1,1,u1) + 8*G(0,v1)*
         G(0,1 - v1,u1) - 6*G(0,v1)*G(1,u1) + 8*G(0,1,1 - v1,u1) - 8*G(0,1,u1)
         *G(0,v1) + 8*G(0,1,u1)*G(1,v1) - 8*G(0,1,v1)*G(1 - v1,u1) + 6*G(1,1
          - v1,u1) + 6*G(1,u1)*G(1,v1) - 4*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1
         ,u1) + 8*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,1,v1) + 8*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - 4*Pi^2 + 3*G(1 - v1,u1) + 2*G(1 - v1,u1)*
         Pi^2 - 4*G(1 - v1,1,1 - v1,u1) - 6*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1,1,u1) - 4*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(1,u1) - 4*G(0
         ,1,1 - v1,u1) + 4*G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(1,v1) - 8*G(0,1,
         v1) + 4*G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,u1) + 2*G(1,u1)*G(1,v1)
          + 3*G(1,v1) + 2*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1,1,u1) + 8*G(1,0,v1
         ) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,1,v1) - 4*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-1 * (  - 8*zeta3 + 7/2*Pi^2 - 3*G(1 - v1,u1) - 2/3*
         G(1 - v1,u1)*Pi^2 - 5*G(1 - v1,0,u1) - 4*G(1 - v1,0,0,u1) + 8*G(1 - 
         v1,1,1 - v1,u1) - 4*G( - v1,1 - v1,0,u1) + 4*G( - v1, - v1,0,u1) + 4/
         3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,u1) + 4*G(
          - v1,0,0,u1) - 5*G(0,1 - v1,u1) - 4*G(0,1 - v1,0,u1) + 4*G(0, - v1,0
         ,u1) - 2*G(0,u1) + 8/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) - 5*G(0,u1)*
         G(1,v1) + 4*G(0,u1)*G(1,0,v1) + 5*G(0,v1) - 4/3*G(0,v1)*Pi^2 + 7*G(0,
         v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,u1
         ) + 4*G(0,v1)*G( - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1, - v1,u1) - 4*G(
         0,v1)*G( - v1,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0, - v1,u1
         ) - 3*G(0,v1)*G(1,u1) - 4*G(0,0,1 - v1,u1) + 2*G(0,0,u1) + 4*G(0,0,u1
         )*G(0,v1) - 4*G(0,0,u1)*G(1,v1) - 4*G(0,0,v1) - 4*G(0,0,v1)*G( - v1,
         u1) - 4*G(0,0,v1)*G(0,u1) + 4*G(0,0,1,v1) + 8*G(0,1,1 - v1,u1) - 8*G(
         0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - 8*G(0,1,v1)*G(1
          - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(
         1,v1) - 3*G(1,v1) - 2/3*G(1,v1)*Pi^2 + 8*G(1,v1)*G(1 - v1,1,u1) - 4*
         G(1,v1)*G( - v1,0,u1) + 4*G(1,0,v1) + 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(
         1,0,v1)*G( - v1,u1) - 8*G(1,0,1,v1) + 4*G(1,1,0,v1) )

       + N^-1*u1 * ( 9*zeta3 - 13/6*Pi^2 - 11/60*Pi^4 + 5*G(1 - v1,1 - v1,u1)
          - 4*G(1 - v1,1 - v1,u1)*Pi^2 - 9*G(1 - v1,1 - v1,0,u1) - 6*G(1 - v1,
         1 - v1,0,0,u1) + 18*G(1 - v1,1 - v1,1,1 - v1,u1) - 6*G(1 - v1, - v1,1
          - v1,0,u1) + 6*G(1 - v1, - v1, - v1,0,u1) + 2*G(1 - v1, - v1,u1)*
         Pi^2 - 6*G(1 - v1, - v1,0,1 - v1,u1) + 11*G(1 - v1, - v1,0,u1) + 6*G(
         1 - v1, - v1,0,0,u1) - 8*G(1 - v1,u1) - 12*G(1 - v1,u1)*zeta3 + 23/3*
         G(1 - v1,u1)*Pi^2 - 9*G(1 - v1,0,1 - v1,u1) - 6*G(1 - v1,0,1 - v1,0,
         u1) + 6*G(1 - v1,0, - v1,0,u1) + G(1 - v1,0,u1) + 4*G(1 - v1,0,u1)*
         Pi^2 - 6*G(1 - v1,0,0,1 - v1,u1) + 8*G(1 - v1,0,0,u1) + 18*G(1 - v1,0
         ,1,1 - v1,u1) + 3*G(1 - v1,1,1 - v1,u1) + 4*G( - v1,1 - v1,u1)*Pi^2
          + 8*G( - v1,1 - v1,0,u1) + 6*G( - v1,1 - v1,0,0,u1) - 18*G( - v1,1
          - v1,1,1 - v1,u1) + 6*G( - v1, - v1,1 - v1,0,u1) - 6*G( - v1, - v1,
          - v1,0,u1) - 2*G( - v1, - v1,u1)*Pi^2 + 6*G( - v1, - v1,0,1 - v1,u1)
          - 8*G( - v1, - v1,0,u1) - 6*G( - v1, - v1,0,0,u1) + 12*G( - v1,u1)*
         zeta3 - 8/3*G( - v1,u1)*Pi^2 + 8*G( - v1,0,1 - v1,u1) + 6*G( - v1,0,1
          - v1,0,u1) - 6*G( - v1,0, - v1,0,u1) + 4*G( - v1,0,u1) - 4*G( - v1,0
         ,u1)*Pi^2 + 6*G( - v1,0,0,1 - v1,u1) - 8*G( - v1,0,0,u1) - 18*G( - v1
         ,0,1,1 - v1,u1) - 9*G(0,1 - v1,1 - v1,u1) - 6*G(0,1 - v1,1 - v1,0,u1)
          + 6*G(0,1 - v1, - v1,0,u1) + G(0,1 - v1,u1) + 4*G(0,1 - v1,u1)*Pi^2
          - 9*G(0,1 - v1,u1)*G(1,v1) + 6*G(0,1 - v1,u1)*G(1,0,v1) - 6*G(0,1 - 
         v1,0,1 - v1,u1) + 8*G(0,1 - v1,0,u1) - 6*G(0,1 - v1,0,u1)*G(1,v1) + 
         18*G(0,1 - v1,1,1 - v1,u1) + 18*G(0,1 - v1,1,u1)*G(1,v1) + 3*G(0, - 
         v1,0,u1) + 4*G(0,u1) - 6*G(0,u1)*zeta3 - 3/2*G(0,u1)*Pi^2 + G(0,u1)*
         G(0,v1) - 4*G(0,u1)*G(0,v1)*Pi^2 + G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,v1
         )*Pi^2 + 3*G(0,u1)*G(1,0,v1) - 6*G(0,u1)*G(1,0,0,v1) - 9*G(0,u1)*G(1,
         1,v1) + 6*G(0,u1)*G(1,1,0,v1) + 12*G(0,v1)*zeta3 - 11/3*G(0,v1)*Pi^2
          + 19*G(0,v1)*G(1 - v1,1 - v1,u1) + 6*G(0,v1)*G(1 - v1,1 - v1,0,u1)
          - 18*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 6*G(0,v1)*G(1 - v1, - v1,1 - v1
         ,u1) - 6*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 11*G(0,v1)*G(1 - v1, - v1
         ,u1) - 10*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,u1)*Pi^2 + 18*G(0
         ,v1)*G(1 - v1,0,1 - v1,u1) - 6*G(0,v1)*G(1 - v1,0, - v1,u1) + 3*G(0,
         v1)*G(1 - v1,0,u1) + 6*G(0,v1)*G(1 - v1,0,0,u1) - 18*G(0,v1)*G(1 - v1
         ,0,1,u1) - 3*G(0,v1)*G(1 - v1,1,u1) - 8*G(0,v1)*G( - v1,1 - v1,u1) - 
         6*G(0,v1)*G( - v1,1 - v1,0,u1) + 18*G(0,v1)*G( - v1,1 - v1,1,u1) - 6*
         G(0,v1)*G( - v1, - v1,1 - v1,u1) + 6*G(0,v1)*G( - v1, - v1, - v1,u1)
          + 8*G(0,v1)*G( - v1, - v1,u1) - 4*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(
          - v1,u1)*Pi^2 - 18*G(0,v1)*G( - v1,0,1 - v1,u1) + 6*G(0,v1)*G( - v1,
         0, - v1,u1) - 6*G(0,v1)*G( - v1,0,0,u1) + 18*G(0,v1)*G( - v1,0,1,u1)
          + 18*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 6*G(0,v1)*G(0,1 - v1, - v1,u1)
          - 17*G(0,v1)*G(0,1 - v1,u1) + 6*G(0,v1)*G(0,1 - v1,0,u1) - 18*G(0,v1
         )*G(0,1 - v1,1,u1) - 3*G(0,v1)*G(0, - v1,u1) - 18*G(0,v1)*G(1,1 - v1,
         1 - v1,u1) + 6*G(0,v1)*G(1,1 - v1, - v1,u1) - 6*G(0,v1)*G(1,1 - v1,0,
         u1) + 18*G(0,v1)*G(1,1 - v1,1,u1) + 9*G(0,v1)*G(1,u1) + 4*G(0,v1)*G(1
         ,u1)*Pi^2 + 6*G(0,v1)*G(1,0,1 - v1,u1) + 6*G(0,v1)*G(1,0, - v1,u1) + 
         9*G(0,v1)*G(1,0,u1) - 12*G(0,v1)*G(1,0,1,u1) - 19*G(0,v1)*G(1,1,u1)
          - 6*G(0,v1)*G(1,1,0,u1) + 18*G(0,v1)*G(1,1,1,u1) - 6*G(0,0,1 - v1,1
          - v1,u1) + 8*G(0,0,1 - v1,u1) - 6*G(0,0,1 - v1,u1)*G(0,v1) - 6*G(0,0
         ,1 - v1,u1)*G(1,v1) - 6*G(0,0, - v1,u1)*G(0,v1) + 6*G(0,0, - v1,0,u1)
          - 4*G(0,0,u1) + 3*G(0,0,u1)*Pi^2 - 8*G(0,0,u1)*G(0,v1) - 6*G(0,0,u1)
         *G(0,0,v1) + 6*G(0,0,u1)*G(0,1,v1) + 8*G(0,0,u1)*G(1,v1) + 6*G(0,0,u1
         )*G(1,0,v1) - 6*G(0,0,u1)*G(1,1,v1) - 4*G(0,0,v1) + 2*G(0,0,v1)*Pi^2
          - 6*G(0,0,v1)*G(1 - v1, - v1,u1) - 11*G(0,0,v1)*G(1 - v1,u1) - 6*G(0
         ,0,v1)*G(1 - v1,0,u1) + 6*G(0,0,v1)*G( - v1, - v1,u1) + 8*G(0,0,v1)*
         G( - v1,u1) + 6*G(0,0,v1)*G( - v1,0,u1) - 6*G(0,0,v1)*G(0,1 - v1,u1)
          - 3*G(0,0,v1)*G(0,u1) + 6*G(0,0,v1)*G(1,1 - v1,u1) + 6*G(0,0,v1)*G(1
         ,0,u1) + 11*G(0,0,0,v1) + 6*G(0,0,0,v1)*G(0,u1) - 6*G(0,0,0,v1)*G(1,
         u1) - 6*G(0,0,0,1,v1) - 12*G(0,0,1,1 - v1,u1) + 12*G(0,0,1,u1)*G(0,v1
         ) - 12*G(0,0,1,u1)*G(1,v1) - 8*G(0,0,1,v1) + 6*G(0,0,1,v1)*G(1 - v1,
         u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 18*G(0,1,1 - v1,1 - v1,u1) - 26*G(0
         ,1,1 - v1,u1) + 18*G(0,1,1 - v1,u1)*G(1,v1) - 6*G(0,1,1 - v1,0,u1) - 
         9*G(0,1,u1)*Pi^2 + 26*G(0,1,u1)*G(0,v1) - 18*G(0,1,u1)*G(0,1,v1) - 26
         *G(0,1,u1)*G(1,v1) + 18*G(0,1,u1)*G(1,1,v1) - G(0,1,v1) + 4*G(0,1,v1)
         *Pi^2 - 18*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 6*G(0,1,v1)*G(1 - v1, - v1
         ,u1) + 16*G(0,1,v1)*G(1 - v1,u1) + 18*G(0,1,v1)*G( - v1,1 - v1,u1) - 
         6*G(0,1,v1)*G( - v1, - v1,u1) - 8*G(0,1,v1)*G( - v1,u1) + 9*G(0,1,v1)
         *G(0,u1) - 19*G(0,1,v1)*G(1,u1) - 6*G(0,1,v1)*G(1,0,u1) + 18*G(0,1,v1
         )*G(1,1,u1) - 6*G(0,1,0,1 - v1,u1) + 6*G(0,1,0,u1)*G(0,v1) - 6*G(0,1,
         0,u1)*G(1,v1) - 7*G(0,1,0,v1) - 6*G(0,1,0,v1)*G(0,u1) + 6*G(0,1,0,v1)
         *G(1,u1) + 18*G(0,1,0,1,v1) + 18*G(0,1,1,1 - v1,u1) - 18*G(0,1,1,u1)*
         G(0,v1) + 18*G(0,1,1,u1)*G(1,v1) - 12*G(0,1,1,0,v1) + 19*G(1,1 - v1,1
          - v1,u1) + 6*G(1,1 - v1,1 - v1,0,u1) - 6*G(1,1 - v1, - v1,0,u1) - 9*
         G(1,1 - v1,u1) - 4*G(1,1 - v1,u1)*Pi^2 + 6*G(1,1 - v1,0,1 - v1,u1) - 
         9*G(1,1 - v1,0,u1) - 18*G(1,1 - v1,1,1 - v1,u1) + 6*G(1,u1)*zeta3 - 
         41/6*G(1,u1)*Pi^2 - 9*G(1,u1)*G(1,v1) - 4*G(1,u1)*G(1,v1)*Pi^2 - 8*G(
         1,v1) - 12*G(1,v1)*zeta3 + 23/3*G(1,v1)*Pi^2 + 18*G(1,v1)*G(1 - v1,1
          - v1,1,u1) - 6*G(1,v1)*G(1 - v1, - v1,0,u1) + 5*G(1,v1)*G(1 - v1,u1)
          - 4*G(1,v1)*G(1 - v1,u1)*Pi^2 - 9*G(1,v1)*G(1 - v1,0,u1) - 6*G(1,v1)
         *G(1 - v1,0,0,u1) + 18*G(1,v1)*G(1 - v1,0,1,u1) + 3*G(1,v1)*G(1 - v1,
         1,u1) - 18*G(1,v1)*G( - v1,1 - v1,1,u1) + 6*G(1,v1)*G( - v1, - v1,0,
         u1) + 4*G(1,v1)*G( - v1,u1)*Pi^2 + 8*G(1,v1)*G( - v1,0,u1) + 6*G(1,v1
         )*G( - v1,0,0,u1) - 18*G(1,v1)*G( - v1,0,1,u1) + 19*G(1,v1)*G(1,1 - 
         v1,u1) + 6*G(1,v1)*G(1,1 - v1,0,u1) - 18*G(1,v1)*G(1,1 - v1,1,u1) + 6
         *G(1,0,1 - v1,1 - v1,u1) - 9*G(1,0,1 - v1,u1) + 6*G(1,0,1 - v1,u1)*G(
         1,v1) - 6*G(1,0, - v1,0,u1) - 3*G(1,0,u1)*Pi^2 - 9*G(1,0,u1)*G(1,v1)
          - 6*G(1,0,u1)*G(1,0,v1) + 6*G(1,0,u1)*G(1,1,v1) - 2*G(1,0,v1)*Pi^2
          + 12*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 6*G(1,0,v1)*G(1 - v1, - v1,u1)
          - G(1,0,v1)*G(1 - v1,u1) + 6*G(1,0,v1)*G(1 - v1,0,u1) - 12*G(1,0,v1)
         *G( - v1,1 - v1,u1) - 6*G(1,0,v1)*G( - v1, - v1,u1) - 8*G(1,0,v1)*G(
          - v1,u1) - 6*G(1,0,v1)*G( - v1,0,u1) - 6*G(1,0,v1)*G(1,1 - v1,u1) - 
         11*G(1,0,0,v1) + 6*G(1,0,0,v1)*G(1,u1) + 6*G(1,0,0,1,v1) + 12*G(1,0,1
         ,1 - v1,u1) + 12*G(1,0,1,u1)*G(1,v1) + 16*G(1,0,1,v1) - 18*G(1,0,1,v1
         )*G(1 - v1,u1) + 18*G(1,0,1,v1)*G( - v1,u1) - 18*G(1,1,1 - v1,1 - v1,
         u1) + 19*G(1,1,1 - v1,u1) - 18*G(1,1,1 - v1,u1)*G(1,v1) + 6*G(1,1,1
          - v1,0,u1) + 9*G(1,1,u1)*Pi^2 + 19*G(1,1,u1)*G(1,v1) - 18*G(1,1,u1)*
         G(1,1,v1) + 5*G(1,1,v1) - 4*G(1,1,v1)*Pi^2 + 19*G(1,1,v1)*G(1,u1) + 6
         *G(1,1,0,1 - v1,u1) + 6*G(1,1,0,u1)*G(1,v1) - G(1,1,0,v1) + 12*G(1,1,
         0,v1)*G(1 - v1,u1) - 12*G(1,1,0,v1)*G( - v1,u1) - 6*G(1,1,0,v1)*G(1,
         u1) - 18*G(1,1,0,1,v1) - 18*G(1,1,1,1 - v1,u1) - 18*G(1,1,1,u1)*G(1,
         v1) + 12*G(1,1,1,0,v1) )

       + N^-1*u1*v1 * (  - 6*zeta3 + 4/3*Pi^2 + 11/90*Pi^4 - 4*G(1 - v1,1 - v1
         ,u1) + 8/3*G(1 - v1,1 - v1,u1)*Pi^2 + 6*G(1 - v1,1 - v1,0,u1) + 4*G(1
          - v1,1 - v1,0,0,u1) - 12*G(1 - v1,1 - v1,1,1 - v1,u1) + 4*G(1 - v1,
          - v1,1 - v1,0,u1) - 4*G(1 - v1, - v1, - v1,0,u1) - 4/3*G(1 - v1, - 
         v1,u1)*Pi^2 + 4*G(1 - v1, - v1,0,1 - v1,u1) - 10*G(1 - v1, - v1,0,u1)
          - 4*G(1 - v1, - v1,0,0,u1) + 4*G(1 - v1,u1) + 8*G(1 - v1,u1)*zeta3
          - 10/3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1
          - v1,0,u1) - 4*G(1 - v1,0, - v1,0,u1) + 5*G(1 - v1,0,u1) - 8/3*G(1
          - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 4*G(1 - v1,0,0,u1) - 
         12*G(1 - v1,0,1,1 - v1,u1) - 6*G(1 - v1,1,1 - v1,u1) - 8/3*G( - v1,1
          - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) + 
         12*G( - v1,1 - v1,1,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 4*G(
          - v1, - v1, - v1,0,u1) + 4/3*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - 
         v1,0,1 - v1,u1) + 4*G( - v1, - v1,0,u1) + 4*G( - v1, - v1,0,0,u1) - 8
         *G( - v1,u1)*zeta3 + 4/3*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) - 
         4*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - v1,0,u1) - 9*G( - v1,0,u1)
          + 8/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) + 4*G( - v1,0,0,
         u1) + 12*G( - v1,0,1,1 - v1,u1) + 6*G(0,1 - v1,1 - v1,u1) + 4*G(0,1
          - v1,1 - v1,0,u1) - 4*G(0,1 - v1, - v1,0,u1) + 5*G(0,1 - v1,u1) - 8/
         3*G(0,1 - v1,u1)*Pi^2 + 6*G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,u1)*
         G(1,0,v1) + 4*G(0,1 - v1,0,1 - v1,u1) - 4*G(0,1 - v1,0,u1) + 4*G(0,1
          - v1,0,u1)*G(1,v1) - 12*G(0,1 - v1,1,1 - v1,u1) - 12*G(0,1 - v1,1,u1
         )*G(1,v1) - 6*G(0, - v1,0,u1) + 4*G(0,u1)*zeta3 + G(0,u1)*Pi^2 - 5*G(
         0,u1)*G(0,v1) + 8/3*G(0,u1)*G(0,v1)*Pi^2 + 5*G(0,u1)*G(1,v1) - 8/3*G(
         0,u1)*G(1,v1)*Pi^2 - 6*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,0,0,v1) + 6*
         G(0,u1)*G(1,1,v1) - 4*G(0,u1)*G(1,1,0,v1) - 4*G(0,v1) - 8*G(0,v1)*
         zeta3 + 10/3*G(0,v1)*Pi^2 - 10*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1
         )*G(1 - v1,1 - v1,0,u1) + 12*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(0,v1
         )*G(1 - v1, - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 10
         *G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1
          - v1,u1)*Pi^2 - 12*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 4*G(0,v1)*G(1 - 
         v1,0, - v1,u1) - 6*G(0,v1)*G(1 - v1,0,u1) - 4*G(0,v1)*G(1 - v1,0,0,u1
         ) + 12*G(0,v1)*G(1 - v1,0,1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 4*G(0,v1
         )*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,0,u1) - 12*G(0,v1)*G(
          - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 4*G(0,v1)*
         G( - v1, - v1, - v1,u1) - 4*G(0,v1)*G( - v1, - v1,u1) + 9*G(0,v1)*G(
          - v1,u1) - 4/3*G(0,v1)*G( - v1,u1)*Pi^2 + 12*G(0,v1)*G( - v1,0,1 - 
         v1,u1) - 4*G(0,v1)*G( - v1,0, - v1,u1) + 4*G(0,v1)*G( - v1,0,0,u1) - 
         12*G(0,v1)*G( - v1,0,1,u1) - 12*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 4*G(0
         ,v1)*G(0,1 - v1, - v1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(0,
         1 - v1,0,u1) + 12*G(0,v1)*G(0,1 - v1,1,u1) + 6*G(0,v1)*G(0, - v1,u1)
          + 12*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1, - v1,u1)
          + 4*G(0,v1)*G(1,1 - v1,0,u1) - 12*G(0,v1)*G(1,1 - v1,1,u1) + 5*G(0,
         v1)*G(1,u1) - 8/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0,1 - v1,u1)
          - 4*G(0,v1)*G(1,0, - v1,u1) - 6*G(0,v1)*G(1,0,u1) + 8*G(0,v1)*G(1,0,
         1,u1) + 10*G(0,v1)*G(1,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 12*G(0,v1)*G(1
         ,1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) - 4*G(0,0,1 - v1,u1) + 4*G(0,0,1
          - v1,u1)*G(0,v1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 4*G(0,0, - v1,u1)*G(
         0,v1) - 4*G(0,0, - v1,0,u1) - 2*G(0,0,u1)*Pi^2 + 4*G(0,0,u1)*G(0,v1)
          + 4*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 4*G(0,0,u1)*G(1,v1
         ) - 4*G(0,0,u1)*G(1,0,v1) + 4*G(0,0,u1)*G(1,1,v1) + 9*G(0,0,v1) - 4/3
         *G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1, - v1,u1) + 10*G(0,0,v1)*G(1
          - v1,u1) + 4*G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1, - v1,u1
         ) - 4*G(0,0,v1)*G( - v1,u1) - 4*G(0,0,v1)*G( - v1,0,u1) + 4*G(0,0,v1)
         *G(0,1 - v1,u1) + 6*G(0,0,v1)*G(0,u1) - 4*G(0,0,v1)*G(1,1 - v1,u1) - 
         4*G(0,0,v1)*G(1,0,u1) - 10*G(0,0,0,v1) - 4*G(0,0,0,v1)*G(0,u1) + 4*G(
         0,0,0,v1)*G(1,u1) + 4*G(0,0,0,1,v1) + 8*G(0,0,1,1 - v1,u1) - 8*G(0,0,
         1,u1)*G(0,v1) + 8*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1) - 4*G(0,0,1,v1)
         *G(1 - v1,u1) + 4*G(0,0,1,v1)*G( - v1,u1) - 12*G(0,1,1 - v1,1 - v1,u1
         ) + 8*G(0,1,1 - v1,u1) - 12*G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1
         ,0,u1) + 6*G(0,1,u1)*Pi^2 - 8*G(0,1,u1)*G(0,v1) + 12*G(0,1,u1)*G(0,1,
         v1) + 8*G(0,1,u1)*G(1,v1) - 12*G(0,1,u1)*G(1,1,v1) + 4*G(0,1,v1) - 8/
         3*G(0,1,v1)*Pi^2 + 12*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,1,v1)*G(1
          - v1, - v1,u1) - 4*G(0,1,v1)*G(1 - v1,u1) - 12*G(0,1,v1)*G( - v1,1
          - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1) + 4*G(0,1,v1)*G( - v1,u1)
          - 6*G(0,1,v1)*G(0,u1) + 10*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,u1)
          - 12*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(0,
         v1) + 4*G(0,1,0,u1)*G(1,v1) + 2*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(0,u1)
          - 4*G(0,1,0,v1)*G(1,u1) - 12*G(0,1,0,1,v1) - 12*G(0,1,1,1 - v1,u1)
          + 12*G(0,1,1,u1)*G(0,v1) - 12*G(0,1,1,u1)*G(1,v1) + 8*G(0,1,1,0,v1)
          - 10*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1) + 4*G(1,1 - 
         v1, - v1,0,u1) - 5*G(1,1 - v1,u1) + 8/3*G(1,1 - v1,u1)*Pi^2 - 4*G(1,1
          - v1,0,1 - v1,u1) + 6*G(1,1 - v1,0,u1) + 12*G(1,1 - v1,1,1 - v1,u1)
          - 4*G(1,u1)*zeta3 + 7/3*G(1,u1)*Pi^2 - 5*G(1,u1)*G(1,v1) + 8/3*G(1,
         u1)*G(1,v1)*Pi^2 + 4*G(1,v1) + 8*G(1,v1)*zeta3 - 10/3*G(1,v1)*Pi^2 - 
         12*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4
         *G(1,v1)*G(1 - v1,u1) + 8/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 6*G(1,v1)*G(1
          - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1) - 12*G(1,v1)*G(1 - v1,0,1,u1
         ) - 6*G(1,v1)*G(1 - v1,1,u1) + 12*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(
         1,v1)*G( - v1, - v1,0,u1) - 8/3*G(1,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*
         G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,0,u1) + 12*G(1,v1)*G( - v1,0,1,u1
         ) - 10*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 12*G(1,
         v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) + 6*G(1,0,1 - v1,u1)
          - 4*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1,0, - v1,0,u1) + 2*G(1,0,u1)*
         Pi^2 + 6*G(1,0,u1)*G(1,v1) + 4*G(1,0,u1)*G(1,0,v1) - 4*G(1,0,u1)*G(1,
         1,v1) - 9*G(1,0,v1) + 4/3*G(1,0,v1)*Pi^2 - 8*G(1,0,v1)*G(1 - v1,1 - 
         v1,u1) - 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 2*G(1,0,v1)*G(1 - v1,u1) - 
         4*G(1,0,v1)*G(1 - v1,0,u1) + 8*G(1,0,v1)*G( - v1,1 - v1,u1) + 4*G(1,0
         ,v1)*G( - v1, - v1,u1) + 4*G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G( - 
         v1,0,u1) + 4*G(1,0,v1)*G(1,1 - v1,u1) + 10*G(1,0,0,v1) - 4*G(1,0,0,v1
         )*G(1,u1) - 4*G(1,0,0,1,v1) - 8*G(1,0,1,1 - v1,u1) - 8*G(1,0,1,u1)*G(
         1,v1) - 4*G(1,0,1,v1) + 12*G(1,0,1,v1)*G(1 - v1,u1) - 12*G(1,0,1,v1)*
         G( - v1,u1) + 12*G(1,1,1 - v1,1 - v1,u1) - 10*G(1,1,1 - v1,u1) + 12*
         G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1 - v1,0,u1) - 6*G(1,1,u1)*Pi^2 - 
         10*G(1,1,u1)*G(1,v1) + 12*G(1,1,u1)*G(1,1,v1) - 4*G(1,1,v1) + 8/3*G(1
         ,1,v1)*Pi^2 - 10*G(1,1,v1)*G(1,u1) - 4*G(1,1,0,1 - v1,u1) - 4*G(1,1,0
         ,u1)*G(1,v1) - 2*G(1,1,0,v1) - 8*G(1,1,0,v1)*G(1 - v1,u1) + 8*G(1,1,0
         ,v1)*G( - v1,u1) + 4*G(1,1,0,v1)*G(1,u1) + 12*G(1,1,0,1,v1) + 12*G(1,
         1,1,1 - v1,u1) + 12*G(1,1,1,u1)*G(1,v1) - 8*G(1,1,1,0,v1) )

       + N^-1*u1^2*[1-u1-v1]^-1 * (  - 2*zeta3 - G(1 - v1, - v1,0,u1) - 1/6*G(
         1 - v1,u1)*Pi^2 + G( - v1, - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 + G( - 
         v1,0,0,u1) + G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2 - G(0,u1)*G(1,0,v1)
          - 5/6*G(0,v1)*Pi^2 + G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,0
         ,u1) - G(0,v1)*G( - v1, - v1,u1) - G(0,v1)*G(0, - v1,u1) + G(0,0,u1)*
         G(0,v1) + G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1,u1) - G(0,0,v1)*
         G(0,u1) + G(0,1,0,v1) - 1/6*G(1,v1)*Pi^2 + G(1,0,v1)*G(1 - v1,u1) + 
         G(1,0,0,v1) + G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-4 * ( 3*G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,1,1 - v1,u1
         ) + 6*G(0,v1)*G(1 - v1,1,u1) - 6*G(0,v1)*G(0,1 - v1,u1) - 6*G(0,1,1
          - v1,u1) + 6*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(1,v1) + 6*G(0,1,v1)*
         G(1 - v1,u1) + 3*G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,0,v1
         )*G(1 - v1,u1) + 6*G(1,0,1,v1) - 6*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-3 * ( 3*Pi^2 - 3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,1,
         1 - v1,u1) - 6*G(0,v1)*G(1 - v1,1,u1) + 6*G(0,v1)*G(0,1 - v1,u1) + 6*
         G(0,v1)*G(1,u1) + 6*G(0,1,1 - v1,u1) - 6*G(0,1,u1)*G(0,v1) + 6*G(0,1,
         u1)*G(1,v1) + 6*G(0,1,v1) - 6*G(0,1,v1)*G(1 - v1,u1) - 6*G(1,1 - v1,
         u1) - 6*G(1,u1)*G(1,v1) - 3*G(1,v1)*Pi^2 + 6*G(1,v1)*G(1 - v1,1,u1)
          - 6*G(1,0,v1) + 6*G(1,0,v1)*G(1 - v1,u1) - 6*G(1,0,1,v1) + 6*G(1,1,0
         ,v1) )

       + N^-1*u1^2*[u1+v1]^-2 * ( 4*zeta3 - 3/2*Pi^2 + G(1 - v1, - v1,0,u1) + 
         5/6*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,0,u1) - 3*G(1 - v1,1,1 - v1,u1) + 
         G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,0,u1) + 1/3*G( - v1,u1)*Pi^2
          + G( - v1,0,1 - v1,u1) - 2*G( - v1,0,0,u1) + G(0,1 - v1,0,u1) - 2*G(
         0, - v1,0,u1) + 3*G(0,u1) - 5/6*G(0,u1)*Pi^2 - 3*G(0,v1) + 7/6*G(0,v1
         )*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) - G(0,
         v1)*G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1)*G(0,
         1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) + G(0,0,1 - 
         v1,u1) - 2*G(0,0,u1)*G(0,v1) + G(0,0,u1)*G(1,v1) - G(0,0,v1)*G(1 - v1
         ,u1) + 2*G(0,0,v1)*G( - v1,u1) + 2*G(0,0,v1)*G(0,u1) - G(0,0,1,v1) - 
         3*G(0,1,1 - v1,u1) + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) - 3*G(
         0,1,v1) + 3*G(0,1,v1)*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) - G(0,1,0,
         v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) + 5/6*G(1,v1)*Pi^2 - 3*G(1
         ,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,0,u1) + 3*G(1,0,v1) - 3*G(1,0,
         v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1) + 3*G(1,0,1,v1
         ) - 3*G(1,1,0,v1) )

       + N^-1*u1^2*[u1+v1]^-1 * ( 4*zeta3 + 2*Pi^2 + G(1 - v1, - v1,0,u1) + 5/
         6*G(1 - v1,u1)*Pi^2 + G(1 - v1,0,u1) + G(1 - v1,0,0,u1) - 3*G(1 - v1,
         1,1 - v1,u1) + G( - v1,1 - v1,0,u1) - 2*G( - v1, - v1,0,u1) + 1/3*G(
          - v1,u1)*Pi^2 + G( - v1,0,1 - v1,u1) - 3*G( - v1,0,u1) - 2*G( - v1,0
         ,0,u1) + G(0,1 - v1,u1) + G(0,1 - v1,0,u1) - 2*G(0, - v1,0,u1) - 5/6*
         G(0,u1)*Pi^2 + G(0,u1)*G(1,v1) + 7/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1,
          - v1,u1) - G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G(1 - v1,1,u1) - G(0,v1)
         *G( - v1,1 - v1,u1) + 2*G(0,v1)*G( - v1, - v1,u1) + 3*G(0,v1)*G( - v1
         ,u1) - 3*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)
         *G(1,u1) + G(0,0,1 - v1,u1) - 3*G(0,0,u1) - 2*G(0,0,u1)*G(0,v1) + G(0
         ,0,u1)*G(1,v1) + 3*G(0,0,v1) - G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*
         G( - v1,u1) + 2*G(0,0,v1)*G(0,u1) - G(0,0,1,v1) - 3*G(0,1,1 - v1,u1)
          + 3*G(0,1,u1)*G(0,v1) - 3*G(0,1,u1)*G(1,v1) + G(0,1,v1) + 3*G(0,1,v1
         )*G(1 - v1,u1) - G(0,1,v1)*G( - v1,u1) - G(0,1,0,v1) - 2*G(1,1 - v1,
         u1) - 2*G(1,u1)*G(1,v1) + 5/6*G(1,v1)*Pi^2 - 3*G(1,v1)*G(1 - v1,1,u1)
          + G(1,v1)*G( - v1,0,u1) - 3*G(1,0,v1) - 3*G(1,0,v1)*G(1 - v1,u1) - 
         G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1) + 3*G(1,0,1,v1) - 3*G(1,1,0,v1) )

       + N^-1*u1^2 * (  - 18*zeta3 - 6*Pi^2 - 17/90*Pi^4 + 4*G(1 - v1,1 - v1,
          - v1,0,u1) - 4*G(1 - v1,1 - v1,u1) + 4*G(1 - v1,1 - v1,u1)*Pi^2 + 6*
         G(1 - v1,1 - v1,0,u1) + 8*G(1 - v1,1 - v1,0,0,u1) - 20*G(1 - v1,1 - 
         v1,1,1 - v1,u1) + 8*G(1 - v1, - v1,1 - v1,0,u1) - 12*G(1 - v1, - v1,
          - v1,0,u1) + 8*G(1 - v1, - v1,0,1 - v1,u1) - 14*G(1 - v1, - v1,0,u1)
          - 12*G(1 - v1, - v1,0,0,u1) + 4*G(1 - v1,u1) + 24*G(1 - v1,u1)*zeta3
          - 16/3*G(1 - v1,u1)*Pi^2 + 6*G(1 - v1,0,1 - v1,u1) + 8*G(1 - v1,0,1
          - v1,0,u1) - 12*G(1 - v1,0, - v1,0,u1) + 8*G(1 - v1,0,u1) - 6*G(1 - 
         v1,0,u1)*Pi^2 + 8*G(1 - v1,0,0,1 - v1,u1) - 6*G(1 - v1,0,0,u1) - 20*
         G(1 - v1,0,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) - 4*G( - v1,1
          - v1,u1)*Pi^2 - 6*G( - v1,1 - v1,0,u1) - 8*G( - v1,1 - v1,0,0,u1) + 
         20*G( - v1,1 - v1,1,1 - v1,u1) - 8*G( - v1, - v1,1 - v1,0,u1) + 12*G(
          - v1, - v1, - v1,0,u1) - 8*G( - v1, - v1,0,1 - v1,u1) + 10*G( - v1,
          - v1,0,u1) + 12*G( - v1, - v1,0,0,u1) - 24*G( - v1,u1)*zeta3 - 2/3*
         G( - v1,u1)*Pi^2 - 6*G( - v1,0,1 - v1,u1) - 8*G( - v1,0,1 - v1,0,u1)
          + 12*G( - v1,0, - v1,0,u1) - 12*G( - v1,0,u1) + 6*G( - v1,0,u1)*Pi^2
          - 8*G( - v1,0,0,1 - v1,u1) + 10*G( - v1,0,0,u1) + 20*G( - v1,0,1,1
          - v1,u1) + 6*G(0,1 - v1,1 - v1,u1) + 8*G(0,1 - v1,1 - v1,0,u1) - 12*
         G(0,1 - v1, - v1,0,u1) + 8*G(0,1 - v1,u1) - 6*G(0,1 - v1,u1)*Pi^2 + 6
         *G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,u1)*G(1,0,v1) + 8*G(0,1 - v1,0
         ,1 - v1,u1) - 6*G(0,1 - v1,0,u1) + 8*G(0,1 - v1,0,u1)*G(1,v1) - 20*G(
         0,1 - v1,1,1 - v1,u1) - 20*G(0,1 - v1,1,u1)*G(1,v1) - 4*G(0,u1) + 4*
         G(0,u1)*zeta3 + 3*G(0,u1)*Pi^2 - 12*G(0,u1)*G(0,v1) + 6*G(0,u1)*G(0,
         v1)*Pi^2 + 8*G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,v1)*Pi^2 - 8*G(0,u1)*G(1
         ,0,v1) + 12*G(0,u1)*G(1,0,0,v1) + 6*G(0,u1)*G(1,1,v1) - 4*G(0,u1)*G(1
         ,1,0,v1) - 24*G(0,v1)*zeta3 - 2/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1,1
          - v1, - v1,u1) - 10*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - v1
         ,1 - v1,0,u1) + 20*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 8*G(0,v1)*G(1 - v1
         , - v1,1 - v1,u1) + 12*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 14*G(0,v1)*
         G(1 - v1, - v1,u1) - 4*G(0,v1)*G(1 - v1,u1) + 6*G(0,v1)*G(1 - v1,u1)*
         Pi^2 - 20*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 12*G(0,v1)*G(1 - v1,0, - v1
         ,u1) - 8*G(0,v1)*G(1 - v1,0,u1) - 12*G(0,v1)*G(1 - v1,0,0,u1) + 20*G(
         0,v1)*G(1 - v1,0,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 6*G(0,
         v1)*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,0,u1) - 20*G(0,v1)*
         G( - v1,1 - v1,1,u1) + 8*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 12*G(0,v1
         )*G( - v1, - v1, - v1,u1) - 10*G(0,v1)*G( - v1, - v1,u1) + 12*G(0,v1)
         *G( - v1,u1) - 6*G(0,v1)*G( - v1,u1)*Pi^2 + 20*G(0,v1)*G( - v1,0,1 - 
         v1,u1) - 12*G(0,v1)*G( - v1,0, - v1,u1) + 12*G(0,v1)*G( - v1,0,0,u1)
          - 20*G(0,v1)*G( - v1,0,1,u1) - 20*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 12
         *G(0,v1)*G(0,1 - v1, - v1,u1) + 8*G(0,v1)*G(0,1 - v1,u1) - 12*G(0,v1)
         *G(0,1 - v1,0,u1) + 20*G(0,v1)*G(0,1 - v1,1,u1) + 20*G(0,v1)*G(1,1 - 
         v1,1 - v1,u1) - 12*G(0,v1)*G(1,1 - v1, - v1,u1) + 12*G(0,v1)*G(1,1 - 
         v1,0,u1) - 20*G(0,v1)*G(1,1 - v1,1,u1) + 4*G(0,v1)*G(1,u1) - 6*G(0,v1
         )*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0,1 - v1,u1) - 12*G(0,v1)*G(1,0, - v1,
         u1) - 6*G(0,v1)*G(1,0,u1) + 12*G(0,v1)*G(1,0,1,u1) + 10*G(0,v1)*G(1,1
         ,u1) + 8*G(0,v1)*G(1,1,0,u1) - 20*G(0,v1)*G(1,1,1,u1) + 8*G(0,0,1 - 
         v1,1 - v1,u1) - 6*G(0,0,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(0,v1) + 8*
         G(0,0,1 - v1,u1)*G(1,v1) + 12*G(0,0, - v1,u1)*G(0,v1) - 12*G(0,0, - 
         v1,0,u1) + 4*G(0,0,u1) - 8/3*G(0,0,u1)*Pi^2 + 10*G(0,0,u1)*G(0,v1) + 
         12*G(0,0,u1)*G(0,0,v1) - 8*G(0,0,u1)*G(0,1,v1) - 6*G(0,0,u1)*G(1,v1)
          - 12*G(0,0,u1)*G(1,0,v1) + 8*G(0,0,u1)*G(1,1,v1) + 12*G(0,0,v1) - 6*
         G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 12*G(0,0,v1)*G(1
          - v1, - v1,u1) + 14*G(0,0,v1)*G(1 - v1,u1) + 12*G(0,0,v1)*G(1 - v1,0
         ,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 12*G(0,0,v1)*G( - v1, - v1,u1
         ) - 10*G(0,0,v1)*G( - v1,u1) - 12*G(0,0,v1)*G( - v1,0,u1) + 12*G(0,0,
         v1)*G(0,1 - v1,u1) - 12*G(0,0,v1)*G(1,1 - v1,u1) - 12*G(0,0,v1)*G(1,0
         ,u1) - 10*G(0,0,0,v1) - 12*G(0,0,0,v1)*G(0,u1) + 12*G(0,0,0,v1)*G(1,
         u1) + 8*G(0,0,0,1,v1) + 12*G(0,0,1,1 - v1,u1) - 12*G(0,0,1,u1)*G(0,v1
         ) + 12*G(0,0,1,u1)*G(1,v1) + 6*G(0,0,1,v1) - 8*G(0,0,1,v1)*G(1 - v1,
         u1) + 8*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,0,v1) - 20*G(0,1,1 - v1,1
          - v1,u1) + 14*G(0,1,1 - v1,u1) - 20*G(0,1,1 - v1,u1)*G(1,v1) + 8*G(0
         ,1,1 - v1,0,u1) + 26/3*G(0,1,u1)*Pi^2 - 14*G(0,1,u1)*G(0,v1) + 20*G(0
         ,1,u1)*G(0,1,v1) + 14*G(0,1,u1)*G(1,v1) - 20*G(0,1,u1)*G(1,1,v1) - 4*
         G(0,1,v1)*Pi^2 + 20*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 8*G(0,1,v1)*G(1
          - v1, - v1,u1) - 10*G(0,1,v1)*G(1 - v1,u1) - 20*G(0,1,v1)*G( - v1,1
          - v1,u1) + 8*G(0,1,v1)*G( - v1, - v1,u1) + 6*G(0,1,v1)*G( - v1,u1)
          - 6*G(0,1,v1)*G(0,u1) + 10*G(0,1,v1)*G(1,u1) + 8*G(0,1,v1)*G(1,0,u1)
          - 20*G(0,1,v1)*G(1,1,u1) + 8*G(0,1,0,1 - v1,u1) - 8*G(0,1,0,u1)*G(0,
         v1) + 8*G(0,1,0,u1)*G(1,v1) + 6*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1 - v1,
         u1) + 4*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,v1)*G(0,u1) - 4*G(0,1,0,
         v1)*G(1,u1) + 4*G(0,1,0,0,v1) - 20*G(0,1,0,1,v1) - 20*G(0,1,1,1 - v1,
         u1) + 20*G(0,1,1,u1)*G(0,v1) - 20*G(0,1,1,u1)*G(1,v1) + 16*G(0,1,1,0,
         v1) - 10*G(1,1 - v1,1 - v1,u1) - 8*G(1,1 - v1,1 - v1,0,u1) + 12*G(1,1
          - v1, - v1,0,u1) - 4*G(1,1 - v1,u1) + 6*G(1,1 - v1,u1)*Pi^2 - 8*G(1,
         1 - v1,0,1 - v1,u1) + 6*G(1,1 - v1,0,u1) + 20*G(1,1 - v1,1,1 - v1,u1)
          - 4*G(1,u1)*zeta3 + 7/3*G(1,u1)*Pi^2 - 4*G(1,u1)*G(1,v1) + 6*G(1,u1)
         *G(1,v1)*Pi^2 + 4*G(1,v1) + 24*G(1,v1)*zeta3 - 16/3*G(1,v1)*Pi^2 - 20
         *G(1,v1)*G(1 - v1,1 - v1,1,u1) + 8*G(1,v1)*G(1 - v1, - v1,0,u1) - 4*
         G(1,v1)*G(1 - v1,u1) + 4*G(1,v1)*G(1 - v1,u1)*Pi^2 + 6*G(1,v1)*G(1 - 
         v1,0,u1) + 8*G(1,v1)*G(1 - v1,0,0,u1) - 20*G(1,v1)*G(1 - v1,0,1,u1)
          + 20*G(1,v1)*G( - v1,1 - v1,1,u1) - 8*G(1,v1)*G( - v1, - v1,0,u1) - 
         4*G(1,v1)*G( - v1,u1)*Pi^2 - 6*G(1,v1)*G( - v1,0,u1) - 8*G(1,v1)*G(
          - v1,0,0,u1) + 20*G(1,v1)*G( - v1,0,1,u1) - 10*G(1,v1)*G(1,1 - v1,u1
         ) - 8*G(1,v1)*G(1,1 - v1,0,u1) + 20*G(1,v1)*G(1,1 - v1,1,u1) - 8*G(1,
         0,1 - v1,1 - v1,u1) + 6*G(1,0,1 - v1,u1) - 8*G(1,0,1 - v1,u1)*G(1,v1)
          + 12*G(1,0, - v1,0,u1) + 8/3*G(1,0,u1)*Pi^2 + 6*G(1,0,u1)*G(1,v1) + 
         12*G(1,0,u1)*G(1,0,v1) - 8*G(1,0,u1)*G(1,1,v1) - 4*G(1,0,v1) + 6*G(1,
         0,v1)*Pi^2 - 16*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 8*G(1,0,v1)*G(1 - v1,
          - v1,u1) + 6*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,0,u1) + 
         16*G(1,0,v1)*G( - v1,1 - v1,u1) + 8*G(1,0,v1)*G( - v1, - v1,u1) + 6*
         G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G( - v1,0,u1) + 4*G(1,0,v1)*G(1,1
          - v1,u1) + 14*G(1,0,0,v1) - 4*G(1,0,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,
         v1)*G( - v1,u1) - 12*G(1,0,0,v1)*G(1,u1) - 8*G(1,0,0,1,v1) - 12*G(1,0
         ,1,1 - v1,u1) - 12*G(1,0,1,u1)*G(1,v1) - 10*G(1,0,1,v1) + 20*G(1,0,1,
         v1)*G(1 - v1,u1) - 20*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1) + 20*
         G(1,1,1 - v1,1 - v1,u1) - 10*G(1,1,1 - v1,u1) + 20*G(1,1,1 - v1,u1)*
         G(1,v1) - 8*G(1,1,1 - v1,0,u1) - 26/3*G(1,1,u1)*Pi^2 - 10*G(1,1,u1)*
         G(1,v1) + 20*G(1,1,u1)*G(1,1,v1) - 4*G(1,1,v1) + 4*G(1,1,v1)*Pi^2 - 
         10*G(1,1,v1)*G(1,u1) - 8*G(1,1,0,1 - v1,u1) - 8*G(1,1,0,u1)*G(1,v1)
          + 6*G(1,1,0,v1) - 16*G(1,1,0,v1)*G(1 - v1,u1) + 16*G(1,1,0,v1)*G( - 
         v1,u1) + 4*G(1,1,0,v1)*G(1,u1) - 4*G(1,1,0,0,v1) + 20*G(1,1,0,1,v1)
          + 20*G(1,1,1,1 - v1,u1) + 20*G(1,1,1,u1)*G(1,v1) - 16*G(1,1,1,0,v1)
          )

       + N^-1*u1^2*v1 * ( 8/3*Pi^2 + 14/45*Pi^4 - 4*G(1 - v1,1 - v1, - v1,0,u1
         ) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,0,u1) + 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) + 8*G(1 - 
         v1, - v1, - v1,0,u1) - 4/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1
         ,0,1 - v1,u1) + 8*G(1 - v1, - v1,0,0,u1) - 16*G(1 - v1,u1)*zeta3 - 4*
         G(1 - v1,0,1 - v1,0,u1) + 8*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1)
          + 10/3*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 8*G(1 - v1,
         0,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) + 4/3*G( - v1,1 - v1,u1
         )*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1,u1) + 4
         *G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 4/3*G( - 
         v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 8*G( - v1, - v1,0,
         0,u1) + 16*G( - v1,u1)*zeta3 + 4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0
         , - v1,0,u1) + 4*G( - v1,0,u1) - 10/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,
         0,0,1 - v1,u1) - 8*G( - v1,0,1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1)
          + 8*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 10/3*G(0,1 - v1,u1)*
         Pi^2 - 4*G(0,1 - v1,0,1 - v1,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0
         ,1 - v1,1,1 - v1,u1) + 8*G(0,1 - v1,1,u1)*G(1,v1) + 4*G(0,u1)*G(0,v1)
          - 10/3*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 10/3*G(0,u1)*G(1,
         v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 16*G(0,v1)*zeta3 + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 4*G(
         0,v1)*G(1 - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0, - v1,u1) + 8*G(0,v1)*G(1
          - v1,0,0,u1) - 8*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1, - v1,u1) - 4*G(0,v1)*G( - v1,
         u1) + 14/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 8*G(0,v1)*G( - v1,0, - v1,u1) - 8*G(0,v1)*G( - v1,0,0,u1) + 8*G(0,
         v1)*G( - v1,0,1,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1
         ,1,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) - 8*G(0,v1)*G(1,1 - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1) - 4*G(
         0,v1)*G(1,u1) + 10/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,v1)*G(1,0, - v1,u1)
          - 4*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(1,1,0,u1) + 8*G(0,v1)*G(1,1,1,
         u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 8*G(0,
         0, - v1,u1)*G(0,v1) + 8*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 8*G(
         0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4
         *G(0,0,u1)*G(1,1,v1) - 4*G(0,0,v1) + 14/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 8*G(0,0,v1)*
         G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1
         , - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1)
          + 8*G(0,0,v1)*G(1,1 - v1,u1) + 8*G(0,0,v1)*G(1,0,u1) + 8*G(0,0,0,v1)
         *G(0,u1) - 8*G(0,0,0,v1)*G(1,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1
         ,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*
         G(1 - v1,u1) - 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,0,v1) + 8*G(0,1,
         1 - v1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - v1,0,u1)
          - 8/3*G(0,1,u1)*Pi^2 - 8*G(0,1,u1)*G(0,1,v1) + 8*G(0,1,u1)*G(1,1,v1)
          + 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G(
          - v1, - v1,u1) - 4*G(0,1,v1)*G(1,0,u1) + 8*G(0,1,v1)*G(1,1,u1) - 4*
         G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) + 
         4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,
         v1) + 8*G(0,1,0,1,v1) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1)
          + 8*G(0,1,1,u1)*G(1,v1) - 8*G(0,1,1,0,v1) + 4*G(1,1 - v1,1 - v1,0,u1
         ) - 8*G(1,1 - v1, - v1,0,u1) + 4*G(1,1 - v1,u1) - 10/3*G(1,1 - v1,u1)
         *Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 4*G(1
         ,u1)*G(1,v1) - 10/3*G(1,u1)*G(1,v1)*Pi^2 - 16*G(1,v1)*zeta3 + 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - 
         v1,0,1,u1) - 8*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1
         ,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) - 8
         *G(1,v1)*G( - v1,0,1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1
         ,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - v1,u1)*G(1,v1
         ) - 8*G(1,0, - v1,0,u1) - 2/3*G(1,0,u1)*Pi^2 - 8*G(1,0,u1)*G(1,0,v1)
          + 4*G(1,0,u1)*G(1,1,v1) + 4*G(1,0,v1) - 14/3*G(1,0,v1)*Pi^2 + 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1
         )*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,0,v1)*G(1,u1) + 
         4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 8*G(
         1,0,1,v1)*G(1 - v1,u1) + 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1)
          - 8*G(1,1,1 - v1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1
          - v1,0,u1) + 8/3*G(1,1,u1)*Pi^2 - 8*G(1,1,u1)*G(1,1,v1) - 4/3*G(1,1,
         v1)*Pi^2 + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) + 8*G(1,1,0,
         v1)*G(1 - v1,u1) - 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 8*G(
         1,1,0,1,v1) - 8*G(1,1,1,1 - v1,u1) - 8*G(1,1,1,u1)*G(1,v1) + 8*G(1,1,
         1,0,v1) )

       + N^-1*u1^3 * ( 8/3*Pi^2 + 14/45*Pi^4 - 4*G(1 - v1,1 - v1, - v1,0,u1)
          - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 4*G(1 - v1,1 - v1,0,0,u1) + 8*G(1
          - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) + 8*G(1 - 
         v1, - v1, - v1,0,u1) - 4/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1, - v1
         ,0,1 - v1,u1) + 8*G(1 - v1, - v1,0,0,u1) - 16*G(1 - v1,u1)*zeta3 - 4*
         G(1 - v1,0,1 - v1,0,u1) + 8*G(1 - v1,0, - v1,0,u1) - 4*G(1 - v1,0,u1)
          + 10/3*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 8*G(1 - v1,
         0,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) + 4/3*G( - v1,1 - v1,u1
         )*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1,u1) + 4
         *G( - v1, - v1,1 - v1,0,u1) - 8*G( - v1, - v1, - v1,0,u1) + 4/3*G( - 
         v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 8*G( - v1, - v1,0,
         0,u1) + 16*G( - v1,u1)*zeta3 + 4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0
         , - v1,0,u1) + 4*G( - v1,0,u1) - 10/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,
         0,0,1 - v1,u1) - 8*G( - v1,0,1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1)
          + 8*G(0,1 - v1, - v1,0,u1) - 4*G(0,1 - v1,u1) + 10/3*G(0,1 - v1,u1)*
         Pi^2 - 4*G(0,1 - v1,0,1 - v1,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0
         ,1 - v1,1,1 - v1,u1) + 8*G(0,1 - v1,1,u1)*G(1,v1) + 4*G(0,u1)*G(0,v1)
          - 10/3*G(0,u1)*G(0,v1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 10/3*G(0,u1)*G(1,
         v1)*Pi^2 - 8*G(0,u1)*G(1,0,0,v1) + 16*G(0,v1)*zeta3 + 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 4*G(
         0,v1)*G(1 - v1,u1) - 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) - 8*G(0,v1)*G(1 - v1,0, - v1,u1) + 8*G(0,v1)*G(1
          - v1,0,0,u1) - 8*G(0,v1)*G(1 - v1,0,1,u1) - 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) + 8*G(0,v1)*G( - v1, - v1, - v1,u1) - 4*G(0,v1)*G( - v1,
         u1) + 14/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          + 8*G(0,v1)*G( - v1,0, - v1,u1) - 8*G(0,v1)*G( - v1,0,0,u1) + 8*G(0,
         v1)*G( - v1,0,1,u1) + 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) + 8*G(0,v1)*G(0,1 - v1,0,u1) - 8*G(0,v1)*G(0,1 - v1
         ,1,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) - 8*G(0,v1)*G(1,1 - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1) - 4*G(
         0,v1)*G(1,u1) + 10/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,v1)*G(1,0, - v1,u1)
          - 4*G(0,v1)*G(1,0,1,u1) - 4*G(0,v1)*G(1,1,0,u1) + 8*G(0,v1)*G(1,1,1,
         u1) - 4*G(0,0,1 - v1,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 8*G(0,
         0, - v1,u1)*G(0,v1) + 8*G(0,0, - v1,0,u1) + 2/3*G(0,0,u1)*Pi^2 - 8*G(
         0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 8*G(0,0,u1)*G(1,0,v1) - 4
         *G(0,0,u1)*G(1,1,v1) - 4*G(0,0,v1) + 14/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 8*G(0,0,v1)*
         G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 8*G(0,0,v1)*G( - v1
         , - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1)
          + 8*G(0,0,v1)*G(1,1 - v1,u1) + 8*G(0,0,v1)*G(1,0,u1) + 8*G(0,0,0,v1)
         *G(0,u1) - 8*G(0,0,0,v1)*G(1,u1) - 4*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1
         ,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*
         G(1 - v1,u1) - 4*G(0,0,1,v1)*G( - v1,u1) - 4*G(0,0,1,0,v1) + 8*G(0,1,
         1 - v1,1 - v1,u1) + 8*G(0,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - v1,0,u1)
          - 8/3*G(0,1,u1)*Pi^2 - 8*G(0,1,u1)*G(0,1,v1) + 8*G(0,1,u1)*G(1,1,v1)
          + 4/3*G(0,1,v1)*Pi^2 - 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G(
          - v1, - v1,u1) - 4*G(0,1,v1)*G(1,0,u1) + 8*G(0,1,v1)*G(1,1,u1) - 4*
         G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) + 
         4*G(0,1,0,v1)*G(1 - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,
         v1) + 8*G(0,1,0,1,v1) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1)
          + 8*G(0,1,1,u1)*G(1,v1) - 8*G(0,1,1,0,v1) + 4*G(1,1 - v1,1 - v1,0,u1
         ) - 8*G(1,1 - v1, - v1,0,u1) + 4*G(1,1 - v1,u1) - 10/3*G(1,1 - v1,u1)
         *Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 4*G(1
         ,u1)*G(1,v1) - 10/3*G(1,u1)*G(1,v1)*Pi^2 - 16*G(1,v1)*zeta3 + 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 - 4*G(1,v1)*G(1 - v1,0,0,u1) + 8*G(1,v1)*G(1 - 
         v1,0,1,u1) - 8*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1
         ,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) - 8
         *G(1,v1)*G( - v1,0,1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(1,v1)*G(1
         ,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - v1,u1)*G(1,v1
         ) - 8*G(1,0, - v1,0,u1) - 2/3*G(1,0,u1)*Pi^2 - 8*G(1,0,u1)*G(1,0,v1)
          + 4*G(1,0,u1)*G(1,1,v1) + 4*G(1,0,v1) - 14/3*G(1,0,v1)*Pi^2 + 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 4*G(1,0,0,v1
         )*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) + 8*G(1,0,0,v1)*G(1,u1) + 
         4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1) - 8*G(
         1,0,1,v1)*G(1 - v1,u1) + 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1)
          - 8*G(1,1,1 - v1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1
          - v1,0,u1) + 8/3*G(1,1,u1)*Pi^2 - 8*G(1,1,u1)*G(1,1,v1) - 4/3*G(1,1,
         v1)*Pi^2 + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) + 8*G(1,1,0,
         v1)*G(1 - v1,u1) - 8*G(1,1,0,v1)*G( - v1,u1) + 4*G(1,1,0,0,v1) - 8*G(
         1,1,0,1,v1) - 8*G(1,1,1,1 - v1,u1) - 8*G(1,1,1,u1)*G(1,v1) + 8*G(1,1,
         1,0,v1) )

       + Nf * ( 4/3*Pi^2 + 4/3*G(1 - v1,u1)*Pi^2 - 4/3*G( - v1,u1)*Pi^2 + 4/3*
         G(0,u1)*Pi^2 - 4/3*G(0,u1)*G(1,0,v1) - 4/9*G(0,v1)*Pi^2 - 4/3*G(0,v1)
         *G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 4/3*G(0,v1)*G( - v1,0,u1
         ) - 4/3*G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) + 8/3*G(0
         ,0,v1) + 8/3*G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,0,v1)*G( - v1,u1) + 8/3
         *G(0,0,v1)*G(0,u1) - 8/3*G(0,0,v1)*G(1,u1) - 4*G(0,0,0,v1) - 4/3*G(0,
         1,v1) - 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(0,1,0,
         v1) - 4/3*G(1,u1)*Pi^2 + 4/3*G(1,v1)*Pi^2 - 4/3*G(1,0,v1) + 4/3*G(1,0
         ,v1)*G(1,u1) + 8/3*G(1,0,0,v1) )

       + Nf*v1 * (  - 4/3*Pi^2 - 4/3*G(1 - v1,u1)*Pi^2 + 4/3*G( - v1,u1)*Pi^2
          - 4/3*G(0,u1)*Pi^2 + 4/3*G(0,u1)*G(1,0,v1) + 4/9*G(0,v1)*Pi^2 + 4/3*
         G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G( - 
         v1,0,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) - 
         8/3*G(0,0,v1) - 8/3*G(0,0,v1)*G(1 - v1,u1) + 8/3*G(0,0,v1)*G( - v1,u1
         ) - 8/3*G(0,0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 4*G(0,0,0,v1) + 4/
         3*G(0,1,v1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) - 4/3*G(0
         ,1,0,v1) + 4/3*G(1,u1)*Pi^2 - 4/3*G(1,v1)*Pi^2 + 4/3*G(1,0,v1) - 4/3*
         G(1,0,v1)*G(1,u1) - 8/3*G(1,0,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 8/3*Pi^2 + 8/3*G(0,u1)*G(0,v1) + 4/3*G(0,v1)
          - 16/3*G(0,0,v1) )

       + Nf*u1 * (  - 4/3*Pi^2 - 4*G(1 - v1,u1)*Pi^2 + 4*G( - v1,u1)*Pi^2 - 4*
         G(0,u1)*Pi^2 - 8/3*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,0,v1) - 4/3*G(0,v1
         ) + 4/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,
         u1) - 4*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*
         G(1,1 - v1,u1) - 8/3*G(0,0,v1) - 8*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,
         v1)*G( - v1,u1) - 8*G(0,0,v1)*G(0,u1) + 8*G(0,0,v1)*G(1,u1) + 12*G(0,
         0,0,v1) + 4*G(0,1,v1) + 4*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,u1) - 4
         *G(0,1,0,v1) + 4*G(1,u1)*Pi^2 - 4*G(1,v1)*Pi^2 + 4*G(1,0,v1) - 4*G(1,
         0,v1)*G(1,u1) - 8*G(1,0,0,v1) )

       + Nf*u1*v1 * ( 8/3*Pi^2 + 8/3*G(1 - v1,u1)*Pi^2 - 8/3*G( - v1,u1)*Pi^2
          + 8/3*G(0,u1)*Pi^2 - 8/3*G(0,u1)*G(1,0,v1) - 8/9*G(0,v1)*Pi^2 - 8/3*
         G(0,v1)*G(1 - v1,u1) - 8/3*G(0,v1)*G(1 - v1,0,u1) + 8/3*G(0,v1)*G( - 
         v1,0,u1) - 8/3*G(0,v1)*G(0,1 - v1,u1) + 8/3*G(0,v1)*G(1,1 - v1,u1) + 
         16/3*G(0,0,v1) + 16/3*G(0,0,v1)*G(1 - v1,u1) - 16/3*G(0,0,v1)*G( - v1
         ,u1) + 16/3*G(0,0,v1)*G(0,u1) - 16/3*G(0,0,v1)*G(1,u1) - 8*G(0,0,0,v1
         ) - 8/3*G(0,1,v1) - 8/3*G(0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/
         3*G(0,1,0,v1) - 8/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 - 8/3*G(1,0,v1)
          + 8/3*G(1,0,v1)*G(1,u1) + 16/3*G(1,0,0,v1) )

       + Nf*u1^2*[u1+v1]^-2 * ( 4/3*Pi^2 - 4/3*G(0,u1)*G(0,v1) + 8/3*G(0,0,v1)
          )

       + Nf*u1^2*[u1+v1]^-1 * ( 4/3*Pi^2 - 4/3*G(0,u1)*G(0,v1) + 8/3*G(0,0,v1)
          )

       + Nf*u1^2 * ( 16/3*G(1 - v1,u1)*Pi^2 - 16/3*G( - v1,u1)*Pi^2 + 16/3*G(0
         ,u1)*Pi^2 + 8/3*G(0,u1)*G(0,v1) - 16/3*G(0,u1)*G(1,0,v1) - 16/9*G(0,
         v1)*Pi^2 - 8/3*G(0,v1)*G(1 - v1,u1) - 16/3*G(0,v1)*G(1 - v1,0,u1) + 
         16/3*G(0,v1)*G( - v1,0,u1) - 16/3*G(0,v1)*G(0,1 - v1,u1) + 16/3*G(0,
         v1)*G(1,1 - v1,u1) + 32/3*G(0,0,v1)*G(1 - v1,u1) - 32/3*G(0,0,v1)*G(
          - v1,u1) + 32/3*G(0,0,v1)*G(0,u1) - 32/3*G(0,0,v1)*G(1,u1) - 16*G(0,
         0,0,v1) - 8/3*G(0,1,v1) - 16/3*G(0,1,v1)*G(0,u1) + 16/3*G(0,1,v1)*G(1
         ,u1) + 16/3*G(0,1,0,v1) - 16/3*G(1,u1)*Pi^2 + 16/3*G(1,v1)*Pi^2 - 8/3
         *G(1,0,v1) + 16/3*G(1,0,v1)*G(1,u1) + 32/3*G(1,0,0,v1) )

       + Nf*u1^2*v1 * (  - 8/3*G(1 - v1,u1)*Pi^2 + 8/3*G( - v1,u1)*Pi^2 - 8/3*
         G(0,u1)*Pi^2 + 8/3*G(0,u1)*G(1,0,v1) + 8/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)
         *G(1 - v1,0,u1) - 8/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)*G(0,1 - v1,
         u1) - 8/3*G(0,v1)*G(1,1 - v1,u1) - 16/3*G(0,0,v1)*G(1 - v1,u1) + 16/3
         *G(0,0,v1)*G( - v1,u1) - 16/3*G(0,0,v1)*G(0,u1) + 16/3*G(0,0,v1)*G(1,
         u1) + 8*G(0,0,0,v1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1)
          - 8/3*G(0,1,0,v1) + 8/3*G(1,u1)*Pi^2 - 8/3*G(1,v1)*Pi^2 - 8/3*G(1,0,
         v1)*G(1,u1) - 16/3*G(1,0,0,v1) )

       + Nf*u1^3 * (  - 8/3*G(1 - v1,u1)*Pi^2 + 8/3*G( - v1,u1)*Pi^2 - 8/3*G(0
         ,u1)*Pi^2 + 8/3*G(0,u1)*G(1,0,v1) + 8/9*G(0,v1)*Pi^2 + 8/3*G(0,v1)*G(
         1 - v1,0,u1) - 8/3*G(0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)*G(0,1 - v1,u1)
          - 8/3*G(0,v1)*G(1,1 - v1,u1) - 16/3*G(0,0,v1)*G(1 - v1,u1) + 16/3*G(
         0,0,v1)*G( - v1,u1) - 16/3*G(0,0,v1)*G(0,u1) + 16/3*G(0,0,v1)*G(1,u1)
          + 8*G(0,0,0,v1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/
         3*G(0,1,0,v1) + 8/3*G(1,u1)*Pi^2 - 8/3*G(1,v1)*Pi^2 - 8/3*G(1,0,v1)*
         G(1,u1) - 16/3*G(1,0,0,v1) )

       + N*u1^-2 * ( 9/2*G(0,v1)*G(1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 9/2*G(1,
         1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 9/2*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1,u1) - 9/
         2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 9/2*G(1 - v1,u1) - 1/2*G(0,v1)*G(1 - v1,u1) + 1/2*G(0,v1)
         *G(1,u1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*G(1,v1) + 9/2*G(1,v1) )

       + N*u1^-1*v1 * (  - 9/2*G(1 - v1,u1) + 9/2*G(0,v1) - 4*G(0,v1)*G(1 - v1
         ,u1) + 4*G(0,v1)*G(1,u1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - 9/2
         *G(1,v1) )

       + N*[1-u1-v1]^-1 * ( 13/12*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/3*G(1 - v1
         ,u1)*Pi^2 + 2*G( - v1,1 - v1,0,u1) - 3*G( - v1,u1)*Pi^2 + 2*G( - v1,0
         ,1 - v1,u1) + 13/2*G( - v1,0,u1) + 2*G( - v1,0,0,u1) + 2*G(0, - v1,0,
         u1) + 1/3*G(0,u1)*Pi^2 + 13/2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1)
          - 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*G(1 - 
         v1,0,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1) - 13/2*G(0,v1)*G( - v1,u1) - 
         2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1,0,
         u1) - 2*G(0,v1)*G(1,1,u1) + 2*G(0,0,u1)*G(0,v1) - 13/2*G(0,0,v1) + 2*
         G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1
         ) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,0,v1) - 2*G(0,1,v1)*G( - v1,u1) - 2
         *G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 - 1/3*G(1,
         v1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)
         *G(1,v1) - 13/2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(
          - v1,u1) + 2*G(1,0,0,v1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1)
          + 2*G(1,1,0,v1) )

       + N*[1-v1]^-1 * ( 2*G(0,v1) )

       + N*[u1+v1]^-2 * ( 9/2*G(1 - v1,u1)*Pi^2 - 9*G(1 - v1,1,1 - v1,u1) - 45/
         2*G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1 - v1,1,u1) - 9*G(0,v1)*G(0,1
          - v1,u1) + 45/2*G(0,v1)*G(1,u1) - 9*G(0,1,1 - v1,u1) + 9*G(0,1,u1)*
         G(0,v1) - 9*G(0,1,u1)*G(1,v1) + 9*G(0,1,v1)*G(1 - v1,u1) - 45/2*G(1,1
          - v1,u1) - 45/2*G(1,u1)*G(1,v1) + 9/2*G(1,v1)*Pi^2 - 9*G(1,v1)*G(1
          - v1,1,u1) - 9*G(1,0,v1)*G(1 - v1,u1) + 9*G(1,0,1,v1) - 9*G(1,1,0,v1
         ) )

       + N*[u1+v1]^-1 * ( 9/2*Pi^2 - 9*G(1 - v1,u1) - 19/2*G(1 - v1,u1)*Pi^2
          + 19*G(1 - v1,1,1 - v1,u1) + 77/2*G(0,v1)*G(1 - v1,u1) - 19*G(0,v1)*
         G(1 - v1,1,u1) + 19*G(0,v1)*G(0,1 - v1,u1) - 59/2*G(0,v1)*G(1,u1) + 
         19*G(0,1,1 - v1,u1) - 19*G(0,1,u1)*G(0,v1) + 19*G(0,1,u1)*G(1,v1) + 9
         *G(0,1,v1) - 19*G(0,1,v1)*G(1 - v1,u1) + 59/2*G(1,1 - v1,u1) + 59/2*
         G(1,u1)*G(1,v1) - 9*G(1,v1) - 19/2*G(1,v1)*Pi^2 + 19*G(1,v1)*G(1 - v1
         ,1,u1) - 9*G(1,0,v1) + 19*G(1,0,v1)*G(1 - v1,u1) - 19*G(1,0,1,v1) + 
         19*G(1,1,0,v1) )

       + N * ( 2 - 3*zeta3 - 55/6*Pi^2 + 19/45*Pi^4 - 2*G(1 - v1,1 - v1, - v1,
         0,u1) - 7*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3*G(1
          - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,0,0,u1) - 2*G(1 - v1, - v1,1
          - v1,0,u1) - 8*G(1 - v1, - v1, - v1,0,u1) + 10/3*G(1 - v1, - v1,u1)*
         Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) - G(1 - v1, - v1,0,u1) + 45/2*G(
         1 - v1,u1) + 5/3*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,0,1 - v1,u1) + 2*G(1
          - v1,0,1 - v1,0,u1) + 13/2*G(1 - v1,0,u1) - 3*G(1 - v1,0,u1)*Pi^2 + 
         2*G(1 - v1,0,0,1 - v1,u1) - 5*G(1 - v1,0,0,u1) - 6*G(1 - v1,1,1 - v1,
         u1) + 8/3*G(1 - v1,1,u1)*Pi^2 - 8*G(1 - v1,1,1,1 - v1,u1) + 2*G( - v1
         ,1 - v1, - v1,0,u1) - 2*G( - v1,1 - v1,u1)*Pi^2 + G( - v1,1 - v1,0,u1
         ) + 2*G( - v1,1 - v1,0,0,u1) + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*G(
          - v1, - v1,1 - v1,0,u1) + 12*G( - v1, - v1, - v1,0,u1) + 2*G( - v1,
          - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) - 3*G( - v1, - v1,0,u1)
          - 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 + 13/3*G( - v1,u1)*
         Pi^2 + G( - v1,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0,
          - v1,0,u1) - 9/2*G( - v1,0,u1) - 7/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,
         0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) + 4*G( - v1,0,1,1 - v1,u1) - 3*G(0
         ,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1) + 13/2*G(0,1 - v1,u1)
          - 3*G(0,1 - v1,u1)*Pi^2 - 3*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,
         1 - v1,u1) - 5*G(0,1 - v1,0,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0,
          - v1, - v1,0,u1) + 4/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,0,u1) + 9/2*
         G(0,u1) - 1/2*G(0,u1)*Pi^2 + 1/2*G(0,u1)*G(0,v1) - 7/3*G(0,u1)*G(0,v1
         )*Pi^2 + 13/2*G(0,u1)*G(1,v1) - 3*G(0,u1)*G(1,v1)*Pi^2 + 28/3*G(0,u1)
         *G(1,0,v1) - 4*G(0,u1)*G(1,0,0,v1) - 3*G(0,u1)*G(1,1,v1) - 11*G(0,v1)
          - 8*G(0,v1)*zeta3 - 38/9*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,
          - v1,u1) + 5*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,
         1 - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + G(0,v1)*G(1 - v1,
          - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) - 157/6*G(0,v1)*G(1 - v1,
         u1) - 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 28/3*G(0,v1)*G(1 - v1,0,u1) - 4
         *G(0,v1)*G(1 - v1,1,1 - v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 8*G(0,v1)
         *G(1 - v1,1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - G(0,v1)*G(
          - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1
         , - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1, - v1, - v1,u1) + 3*G(0,v1)*G(
          - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 9/2*G(0,v1)*G( - v1
         ,u1) + 17/3*G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0,v1)*G( - v1,0, - v1,u1)
          - 28/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1)
         *G( - v1,0,1,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0, - v1,
          - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) - 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 34/3
         *G(0,v1)*G(1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1,1,u1) + 55/2*G(0,v1)*
         G(1,u1) + 11/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0, - v1,u1) - G(0
         ,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) + 8*G(0,v1)*G(1,1,1 - v1,u1)
          + 7*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 12*G(0,v1)*G(1,1,1,
         u1) + 2*G(0,0,1 - v1,1 - v1,u1) - 5*G(0,0,1 - v1,u1) + 2*G(0,0,1 - v1
         ,u1)*G(1,v1) + 2*G(0,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1)
          - 4*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1) - 5*G(0,0,u1)*G(1,v1
         ) + 2*G(0,0,u1)*G(1,1,v1) - 37/6*G(0,0,v1) + 17/3*G(0,0,v1)*Pi^2 - 2*
         G(0,0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 41/3
         *G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G(
          - v1,1 - v1,u1) - 12*G(0,0,v1)*G( - v1, - v1,u1) + 41/3*G(0,0,v1)*G(
          - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 
         8*G(0,0,v1)*G(0, - v1,u1) - 50/3*G(0,0,v1)*G(0,u1) + 32/3*G(0,0,v1)*
         G(1,u1) + 21*G(0,0,0,v1) + 8*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1
         )*G( - v1,u1) + 8*G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 6*G(0,0,0,
         1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*
         G(1,v1) - 5*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) + 6*G(0,0,1,v1)*
         G( - v1,u1) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 2*G(0,0
         ,1,0,v1) - 11*G(0,1,1 - v1,u1) - 4*G(0,1,1 - v1,u1)*G(0,v1) - 2*G(0,1
         ,1 - v1,0,u1) + 14/3*G(0,1,u1)*Pi^2 + 11*G(0,1,u1)*G(0,v1) + 4*G(0,1,
         u1)*G(0,1,v1) - 11*G(0,1,u1)*G(1,v1) - 4*G(0,1,u1)*G(1,0,v1) + 4/3*G(
         0,1,v1) - 2*G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*G(1 - v1, - v1,u1) + 11*G(0,
         1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 4*G(0,1,v1)*G( - v1
         ,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - G(0,1,v1)*G( - v1,u1)
          - 4*G(0,1,v1)*G( - v1,0,u1) + 31/3*G(0,1,v1)*G(0,u1) - 13/3*G(0,1,v1
         )*G(1,u1) - 2*G(0,1,v1)*G(1,0,u1) - 4*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0
         ,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 25/3*G(
         0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,u1) + 
         2*G(0,1,0,0,v1) - 4*G(0,1,0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,
         u1)*G(0,v1) - 8*G(0,1,1,u1)*G(1,v1) + 5*G(1,1 - v1,1 - v1,u1) + 2*G(1
         ,1 - v1,1 - v1,0,u1) + 4*G(1,1 - v1, - v1,0,u1) - 55/2*G(1,1 - v1,u1)
          - G(1,1 - v1,u1)*Pi^2 + 2*G(1,1 - v1,0,1 - v1,u1) + G(1,1 - v1,0,u1)
          - 4*G(1,1 - v1,1,1 - v1,u1) + 4*G(1,u1)*zeta3 + 37/6*G(1,u1)*Pi^2 - 
         55/2*G(1,u1)*G(1,v1) - G(1,u1)*G(1,v1)*Pi^2 + 45/2*G(1,v1) + 5/3*G(1,
         v1)*Pi^2 - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 7*G(1,v1)*G(1 - v1,u1) - 
         2/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*
         G(1 - v1,0,0,u1) - 6*G(1,v1)*G(1 - v1,1,u1) - 8*G(1,v1)*G(1 - v1,1,1,
         u1) + 4*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1)
          - 2*G(1,v1)*G( - v1,u1)*Pi^2 + G(1,v1)*G( - v1,0,u1) + 2*G(1,v1)*G(
          - v1,0,0,u1) + 4*G(1,v1)*G( - v1,0,1,u1) + 5*G(1,v1)*G(1,1 - v1,u1)
          + 2*G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,u1) + 2*G(1,0,
         1 - v1,1 - v1,u1) + G(1,0,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1,v1) + 4
         *G(1,0, - v1,0,u1) - 5/3*G(1,0,u1)*Pi^2 + G(1,0,u1)*G(1,v1) + 2*G(1,0
         ,u1)*G(1,1,v1) - 25/6*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(
         1 - v1, - v1,u1) - 5*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,1,
         u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) - G(1,0,v1)*G( - v1,u1) - 4*G(1,0
         ,v1)*G(1,1 - v1,u1) - 34/3*G(1,0,v1)*G(1,u1) + 8*G(1,0,v1)*G(1,1,u1)
          - 41/3*G(1,0,0,v1) - 2*G(1,0,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1)*G(
          - v1,u1) + 8*G(1,0,0,0,v1) - 2*G(1,0,0,1,v1) + 2*G(1,0,1,1 - v1,u1)
          + 2*G(1,0,1,u1)*G(1,v1) + 11*G(1,0,1,v1) - 4*G(1,0,1,v1)*G( - v1,u1)
          + 2*G(1,0,1,0,v1) - 4*G(1,1,1 - v1,1 - v1,u1) - 7*G(1,1,1 - v1,u1)
          - 4*G(1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 7*G(1,1,u1)*G(
         1,v1) - 4*G(1,1,u1)*G(1,1,v1) - 7*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 5*
         G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) - 5*
         G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1,u1) - 2*G(1,1,0,0,v1) + 12*G(1,1,1,1
          - v1,u1) + 12*G(1,1,1,u1)*G(1,v1) )

       + N*v1 * ( 3*zeta3 + 11/2*Pi^2 - 19/45*Pi^4 + 2*G(1 - v1,1 - v1, - v1,0
         ,u1) + 7*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1
          - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,0,0,u1) + 2*G(1 - v1, - v1,1
          - v1,0,u1) + 8*G(1 - v1, - v1, - v1,0,u1) - 10/3*G(1 - v1, - v1,u1)*
         Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) + G(1 - v1, - v1,0,u1) - 18*G(1
          - v1,u1) + 10/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) - 2*G(1
          - v1,0,1 - v1,0,u1) - 13/2*G(1 - v1,0,u1) + 3*G(1 - v1,0,u1)*Pi^2 - 
         2*G(1 - v1,0,0,1 - v1,u1) + 5*G(1 - v1,0,0,u1) - 4*G(1 - v1,1,1 - v1,
         u1) - 8/3*G(1 - v1,1,u1)*Pi^2 + 8*G(1 - v1,1,1,1 - v1,u1) - 2*G( - v1
         ,1 - v1, - v1,0,u1) + 2*G( - v1,1 - v1,u1)*Pi^2 - G( - v1,1 - v1,0,u1
         ) - 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*G(
          - v1, - v1,1 - v1,0,u1) - 12*G( - v1, - v1, - v1,0,u1) - 2*G( - v1,
          - v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) + 3*G( - v1, - v1,0,u1)
          + 4*G( - v1, - v1,0,0,u1) + 8*G( - v1,u1)*zeta3 - 13/3*G( - v1,u1)*
         Pi^2 - G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0,
          - v1,0,u1) + 23/2*G( - v1,0,u1) + 7/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1
         ,0,0,1 - v1,u1) - 5*G( - v1,0,0,u1) - 4*G( - v1,0,1,1 - v1,u1) + 3*G(
         0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1) - 13/2*G(0,1 - v1,u1)
          + 3*G(0,1 - v1,u1)*Pi^2 + 3*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,0,
         1 - v1,u1) + 5*G(0,1 - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0,
          - v1, - v1,0,u1) - 4/3*G(0, - v1,u1)*Pi^2 - 2*G(0, - v1,0,u1) + 1/2*
         G(0,u1)*Pi^2 + 13/2*G(0,u1)*G(0,v1) + 7/3*G(0,u1)*G(0,v1)*Pi^2 - 13/2
         *G(0,u1)*G(1,v1) + 3*G(0,u1)*G(1,v1)*Pi^2 - 28/3*G(0,u1)*G(1,0,v1) + 
         4*G(0,u1)*G(1,0,0,v1) + 3*G(0,u1)*G(1,1,v1) + 18*G(0,v1) + 8*G(0,v1)*
         zeta3 + 38/9*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 5*
         G(0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 8
         *G(0,v1)*G(1 - v1, - v1, - v1,u1) - G(0,v1)*G(1 - v1, - v1,u1) + 4*G(
         0,v1)*G(1 - v1, - v1,0,u1) + 25/6*G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*
         G(1 - v1,u1)*Pi^2 - 28/3*G(0,v1)*G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,
         1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1,1,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1)
          + 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) + G(0,v1)*G( - v1,1 - v1,u1) + 
         4*G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1)
          + 12*G(0,v1)*G( - v1, - v1, - v1,u1) - 3*G(0,v1)*G( - v1, - v1,u1)
          - 8*G(0,v1)*G( - v1, - v1,0,u1) - 23/2*G(0,v1)*G( - v1,u1) - 17/3*G(
         0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*G( - v1,0, - v1,u1) + 28/3*G(0,v1)
         *G( - v1,0,u1) + 4*G(0,v1)*G( - v1,0,0,u1) + 4*G(0,v1)*G( - v1,0,1,u1
         ) - 28/3*G(0,v1)*G(0,1 - v1,u1) - 8*G(0,v1)*G(0, - v1, - v1,u1) + 2*
         G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)*G(1,1
          - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) + 34/3*G(0,v1)*G(1,
         1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1,1,u1) - 29/2*G(0,v1)*G(1,u1) - 11/3
         *G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) + G(0,v1)*G(1,0,u1)
          + 2*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1,u1) - 7*G(0,v1)*G(1
         ,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 12*G(0,v1)*G(1,1,1,u1) - 2*G(0,0,1
          - v1,1 - v1,u1) + 5*G(0,0,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1) + 
         1/3*G(0,0,u1)*Pi^2 - 5*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(0,0,v1) - 2*
         G(0,0,u1)*G(0,1,v1) + 5*G(0,0,u1)*G(1,v1) - 2*G(0,0,u1)*G(1,1,v1) - 5/
         6*G(0,0,v1) - 17/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          - 8*G(0,0,v1)*G(1 - v1, - v1,u1) + 41/3*G(0,0,v1)*G(1 - v1,u1) + 4*
         G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 12*G(0,0,
         v1)*G( - v1, - v1,u1) - 41/3*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1)*G(
          - v1,0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,u1)
          + 50/3*G(0,0,v1)*G(0,u1) - 32/3*G(0,0,v1)*G(1,u1) - 21*G(0,0,0,v1)
          - 8*G(0,0,0,v1)*G(1 - v1,u1) + 12*G(0,0,0,v1)*G( - v1,u1) - 8*G(0,0,
         0,v1)*G(0,u1) + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) + 2*G(0,0,1,1 - v1
         ,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) + 5*G(0,0,1,v1)
          + 2*G(0,0,1,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1
         ,v1)*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 2*G(0,0,1,0,v1) + G(0,1,1 - v1
         ,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) + 2*G(0,1,1 - v1,0,u1) - 14/3*G(0,1
         ,u1)*Pi^2 - G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) + G(0,1,u1)*G(1
         ,v1) + 4*G(0,1,u1)*G(1,0,v1) - 31/3*G(0,1,v1) + 2*G(0,1,v1)*Pi^2 - 2*
         G(0,1,v1)*G(1 - v1, - v1,u1) - G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,v1)*
         G(1 - v1,1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G( - v1
         , - v1,u1) + G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G( - v1,0,u1) - 31/3
         *G(0,1,v1)*G(0,u1) + 13/3*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0,u1)
          + 4*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*G(0,
         v1) + 2*G(0,1,0,u1)*G(1,v1) + 25/3*G(0,1,0,v1) - 2*G(0,1,0,v1)*G(1 - 
         v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*G(0,1,0,1,v1
         ) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1) + 8*G(0,1,1,u1)*G(1,
         v1) - 5*G(1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1,1
          - v1, - v1,0,u1) + 29/2*G(1,1 - v1,u1) + G(1,1 - v1,u1)*Pi^2 - 2*G(1
         ,1 - v1,0,1 - v1,u1) - G(1,1 - v1,0,u1) + 4*G(1,1 - v1,1,1 - v1,u1)
          - 4*G(1,u1)*zeta3 - 37/6*G(1,u1)*Pi^2 + 29/2*G(1,u1)*G(1,v1) + G(1,
         u1)*G(1,v1)*Pi^2 - 18*G(1,v1) + 10/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - 
         v1, - v1,0,u1) + 7*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*
         Pi^2 + 3*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) - 4*G(1,
         v1)*G(1 - v1,1,u1) + 8*G(1,v1)*G(1 - v1,1,1,u1) - 4*G(1,v1)*G( - v1,1
          - v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 2*G(1,v1)*G( - v1,u1)*
         Pi^2 - G(1,v1)*G( - v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*
         G( - v1,0,1,u1) - 5*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,
         u1) + 4*G(1,v1)*G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1 - v1,u1) - G(1,0,
         1 - v1,u1) - 2*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) + 5/3*
         G(1,0,u1)*Pi^2 - G(1,0,u1)*G(1,v1) - 2*G(1,0,u1)*G(1,1,v1) + 25/6*G(1
         ,0,v1) + 1/3*G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 5*G(1,
         0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1)*G( - v1
         , - v1,u1) + G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G(1,1 - v1,u1) + 34/
         3*G(1,0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) + 41/3*G(1,0,0,v1) + 2*G(
         1,0,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,0,0,0,v1)
          + 2*G(1,0,0,1,v1) - 2*G(1,0,1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) - 
         G(1,0,1,v1) + 4*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1) + 4*G(1,1,1
          - v1,1 - v1,u1) + 7*G(1,1,1 - v1,u1) + 4*G(1,1,1 - v1,u1)*G(1,v1) + 
         2*G(1,1,1 - v1,0,u1) + 7*G(1,1,u1)*G(1,v1) + 4*G(1,1,u1)*G(1,1,v1) + 
         7*G(1,1,v1) + 2/3*G(1,1,v1)*Pi^2 - 5*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,1
          - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 5*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1
         ,u1) + 2*G(1,1,0,0,v1) - 12*G(1,1,1,1 - v1,u1) - 12*G(1,1,1,u1)*G(1,
         v1) )

       + N*u1*[1-u1-v1]^-1 * ( 1/2*Pi^2 + 4*G(1 - v1, - v1,0,u1) + 2/3*G(1 - 
         v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,u1) + 6*G( - v1,u1)*Pi^2 - 4*G( - v1
         ,0,1 - v1,u1) + 3*G( - v1,0,u1) - 4*G( - v1,0,0,u1) - 4*G(0, - v1,0,
         u1) - 2/3*G(0,u1)*Pi^2 + 3*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,0,v1) + 4/
         3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1,0,
         u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) - 3*G(0,v1)*G( - v1,u1) + 4*G(0,v1
         )*G( - v1,0,u1) + 4*G(0,v1)*G(0, - v1,u1) + 4*G(0,v1)*G(1,0,u1) + 4*
         G(0,v1)*G(1,1,u1) - 4*G(0,0,u1)*G(0,v1) - 3*G(0,0,v1) - 4*G(0,0,v1)*
         G(1 - v1,u1) - 4*G(0,0,v1)*G( - v1,u1) + 4*G(0,0,v1)*G(0,u1) - 4*G(0,
         0,v1)*G(1,u1) - 4*G(0,0,0,v1) + 4*G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)
         *G(1,u1) - 4*G(1,1 - v1,0,u1) + 16/3*G(1,u1)*Pi^2 + 2/3*G(1,v1)*Pi^2
          - 4*G(1,v1)*G( - v1,0,u1) - 4*G(1,0,1 - v1,u1) - 4*G(1,0,u1)*G(1,v1)
          - 3*G(1,0,v1) - 4*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - v1,u1)
          - 4*G(1,0,0,v1) - 4*G(1,1,1 - v1,u1) - 4*G(1,1,u1)*G(1,v1) - 4*G(1,1
         ,0,v1) )

       + N*u1*[1-v1]^-2 * (  - 2*G(0,v1) )

       + N*u1*[1-v1]^-1 * (  - 2 + 2*G(0,v1) )

       + N*u1*[u1+v1]^-3 * (  - 18*G(1 - v1,u1)*Pi^2 + 36*G(1 - v1,1,1 - v1,u1
         ) + 27*G(0,v1)*G(1 - v1,u1) - 36*G(0,v1)*G(1 - v1,1,u1) + 36*G(0,v1)*
         G(0,1 - v1,u1) - 27*G(0,v1)*G(1,u1) + 36*G(0,1,1 - v1,u1) - 36*G(0,1,
         u1)*G(0,v1) + 36*G(0,1,u1)*G(1,v1) - 36*G(0,1,v1)*G(1 - v1,u1) + 27*
         G(1,1 - v1,u1) + 27*G(1,u1)*G(1,v1) - 18*G(1,v1)*Pi^2 + 36*G(1,v1)*G(
         1 - v1,1,u1) + 36*G(1,0,v1)*G(1 - v1,u1) - 36*G(1,0,1,v1) + 36*G(1,1,
         0,v1) )

       + N*u1*[u1+v1]^-2 * (  - 18*Pi^2 + 27/2*G(1 - v1,u1) + 29*G(1 - v1,u1)*
         Pi^2 - 58*G(1 - v1,1,1 - v1,u1) - 39*G(0,v1)*G(1 - v1,u1) + 58*G(0,v1
         )*G(1 - v1,1,u1) - 58*G(0,v1)*G(0,1 - v1,u1) + 3*G(0,v1)*G(1,u1) - 58
         *G(0,1,1 - v1,u1) + 58*G(0,1,u1)*G(0,v1) - 58*G(0,1,u1)*G(1,v1) - 36*
         G(0,1,v1) + 58*G(0,1,v1)*G(1 - v1,u1) - 3*G(1,1 - v1,u1) - 3*G(1,u1)*
         G(1,v1) + 27/2*G(1,v1) + 29*G(1,v1)*Pi^2 - 58*G(1,v1)*G(1 - v1,1,u1)
          + 36*G(1,0,v1) - 58*G(1,0,v1)*G(1 - v1,u1) + 58*G(1,0,1,v1) - 58*G(1
         ,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 8*zeta3 + 16*Pi^2 + 4*G(1 - v1, - v1,0,u1) - 
         27/2*G(1 - v1,u1) - 11*G(1 - v1,u1)*Pi^2 + 10*G(1 - v1,0,u1) + 26*G(1
          - v1,1,1 - v1,u1) - 4*G( - v1,1 - v1,0,u1) + 24*G( - v1, - v1,0,u1)
          + 4*G( - v1,u1)*Pi^2 - 4*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,u1) - 8*
         G( - v1,0,0,u1) + 10*G(0,1 - v1,u1) - 12*G(0, - v1,0,u1) - 9*G(0,u1)
          - 44/3*G(0,u1)*G(0,v1) + 10*G(0,u1)*G(1,v1) + 4*G(0,u1)*G(1,0,v1) + 
         91/6*G(0,v1) + 20/3*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - v1, - v1,u1) + 2*
         G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 26*G(0,v1)*G(1 - v1
         ,1,u1) + 4*G(0,v1)*G( - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1,u1)
          - 4*G(0,v1)*G( - v1,u1) + 16*G(0,v1)*G( - v1,0,u1) + 22*G(0,v1)*G(0,
         1 - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) + 26*G(0,v1)*G(1,u1) + 14*G(0,0
         ,u1) - 8*G(0,0,u1)*G(0,v1) + 46/3*G(0,0,v1) - 24*G(0,0,v1)*G( - v1,u1
         ) + 16*G(0,0,v1)*G(0,u1) - 24*G(0,0,0,v1) + 8*G(0,0,1,v1) + 26*G(0,1,
         1 - v1,u1) - 26*G(0,1,u1)*G(0,v1) + 26*G(0,1,u1)*G(1,v1) + 28*G(0,1,
         v1) - 26*G(0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G( - v1,u1) - 4*G(0,1,
         v1)*G(0,u1) - 26*G(1,1 - v1,u1) - 26*G(1,u1)*G(1,v1) - 27/2*G(1,v1)
          - 11*G(1,v1)*Pi^2 + 26*G(1,v1)*G(1 - v1,1,u1) - 4*G(1,v1)*G( - v1,0,
         u1) - 48*G(1,0,v1) + 18*G(1,0,v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G( - v1,
         u1) - 26*G(1,0,1,v1) + 18*G(1,1,0,v1) )

       + N*u1 * ( 29*zeta3 + 61/2*Pi^2 - 19/15*Pi^4 + 6*G(1 - v1,1 - v1, - v1,
         0,u1) + 23*G(1 - v1,1 - v1,u1) + 2*G(1 - v1,1 - v1,u1)*Pi^2 + 13*G(1
          - v1,1 - v1,0,u1) - 6*G(1 - v1,1 - v1,0,0,u1) + 6*G(1 - v1, - v1,1
          - v1,0,u1) + 24*G(1 - v1, - v1, - v1,0,u1) - 10*G(1 - v1, - v1,u1)*
         Pi^2 + 6*G(1 - v1, - v1,0,1 - v1,u1) - 9*G(1 - v1, - v1,0,u1) - 36*G(
         1 - v1,u1) + 8*G(1 - v1,u1)*Pi^2 + 13*G(1 - v1,0,1 - v1,u1) - 6*G(1
          - v1,0,1 - v1,0,u1) - 99/2*G(1 - v1,0,u1) + 9*G(1 - v1,0,u1)*Pi^2 - 
         6*G(1 - v1,0,0,1 - v1,u1) + 19*G(1 - v1,0,0,u1) - 24*G(1 - v1,1,1 - 
         v1,u1) - 8*G(1 - v1,1,u1)*Pi^2 + 24*G(1 - v1,1,1,1 - v1,u1) - 6*G( - 
         v1,1 - v1, - v1,0,u1) + 6*G( - v1,1 - v1,u1)*Pi^2 + G( - v1,1 - v1,0,
         u1) - 6*G( - v1,1 - v1,0,0,u1) - 12*G( - v1,1 - v1,1,1 - v1,u1) + 6*
         G( - v1, - v1,1 - v1,0,u1) - 36*G( - v1, - v1, - v1,0,u1) - 6*G( - v1
         , - v1,u1)*Pi^2 + 6*G( - v1, - v1,0,1 - v1,u1) - 11*G( - v1, - v1,0,
         u1) + 12*G( - v1, - v1,0,0,u1) + 24*G( - v1,u1)*zeta3 - 41/3*G( - v1,
         u1)*Pi^2 + G( - v1,0,1 - v1,u1) - 6*G( - v1,0,1 - v1,0,u1) + 12*G( - 
         v1,0, - v1,0,u1) + 105/2*G( - v1,0,u1) + 7*G( - v1,0,u1)*Pi^2 - 6*G(
          - v1,0,0,1 - v1,u1) - 15*G( - v1,0,0,u1) - 12*G( - v1,0,1,1 - v1,u1)
          + 13*G(0,1 - v1,1 - v1,u1) - 6*G(0,1 - v1,1 - v1,0,u1) - 99/2*G(0,1
          - v1,u1) + 9*G(0,1 - v1,u1)*Pi^2 + 13*G(0,1 - v1,u1)*G(1,v1) - 6*G(0
         ,1 - v1,0,1 - v1,u1) + 19*G(0,1 - v1,0,u1) - 6*G(0,1 - v1,0,u1)*G(1,
         v1) + 24*G(0, - v1, - v1,0,u1) - 4*G(0, - v1,u1)*Pi^2 - 6*G(0, - v1,0
         ,u1) + 18*G(0,u1) - 7/6*G(0,u1)*Pi^2 + 337/6*G(0,u1)*G(0,v1) + 7*G(0,
         u1)*G(0,v1)*Pi^2 - 99/2*G(0,u1)*G(1,v1) + 9*G(0,u1)*G(1,v1)*Pi^2 - 36
         *G(0,u1)*G(1,0,v1) + 12*G(0,u1)*G(1,0,0,v1) + 13*G(0,u1)*G(1,1,v1) + 
         22/3*G(0,v1) + 24*G(0,v1)*zeta3 + 14/3*G(0,v1)*Pi^2 - 6*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) - 19*G(0,v1)*G(1 - v1,1 - v1,u1) - 6*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 24*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 9*
         G(0,v1)*G(1 - v1, - v1,u1) + 12*G(0,v1)*G(1 - v1, - v1,0,u1) + 93/2*
         G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1 - v1,u1)*Pi^2 - 36*G(0,v1)*G(1 - 
         v1,0,u1) + 12*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 24*G(0,v1)*G(1 - v1,1,
         u1) - 24*G(0,v1)*G(1 - v1,1,1,u1) + 6*G(0,v1)*G( - v1,1 - v1, - v1,u1
         ) - G(0,v1)*G( - v1,1 - v1,u1) + 12*G(0,v1)*G( - v1,1 - v1,1,u1) - 6*
         G(0,v1)*G( - v1, - v1,1 - v1,u1) + 36*G(0,v1)*G( - v1, - v1, - v1,u1)
          + 11*G(0,v1)*G( - v1, - v1,u1) - 24*G(0,v1)*G( - v1, - v1,0,u1) - 
         105/2*G(0,v1)*G( - v1,u1) - 17*G(0,v1)*G( - v1,u1)*Pi^2 - 12*G(0,v1)*
         G( - v1,0, - v1,u1) + 16*G(0,v1)*G( - v1,0,u1) + 12*G(0,v1)*G( - v1,0
         ,0,u1) + 12*G(0,v1)*G( - v1,0,1,u1) - 36*G(0,v1)*G(0,1 - v1,u1) - 24*
         G(0,v1)*G(0, - v1, - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) + 12*G(0,v1)*G(
         0, - v1,0,u1) + 12*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 12*G(0,v1)*G(1,1
          - v1, - v1,u1) + 34*G(0,v1)*G(1,1 - v1,u1) - 12*G(0,v1)*G(1,1 - v1,1
         ,u1) - 147/2*G(0,v1)*G(1,u1) - 11*G(0,v1)*G(1,u1)*Pi^2 + 12*G(0,v1)*
         G(1,0, - v1,u1) + 3*G(0,v1)*G(1,0,u1) + 6*G(0,v1)*G(1,0,1,u1) - 24*G(
         0,v1)*G(1,1,1 - v1,u1) - 21*G(0,v1)*G(1,1,u1) - 6*G(0,v1)*G(1,1,0,u1)
          + 36*G(0,v1)*G(1,1,1,u1) - 6*G(0,0,1 - v1,1 - v1,u1) + 19*G(0,0,1 - 
         v1,u1) - 6*G(0,0,1 - v1,u1)*G(1,v1) - 18*G(0,0,u1) + G(0,0,u1)*Pi^2
          - 15*G(0,0,u1)*G(0,v1) + 12*G(0,0,u1)*G(0,0,v1) - 6*G(0,0,u1)*G(0,1,
         v1) + 19*G(0,0,u1)*G(1,v1) - 6*G(0,0,u1)*G(1,1,v1) - 227/6*G(0,0,v1)
          - 17*G(0,0,v1)*Pi^2 + 6*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 24*G(0,0,v1)
         *G(1 - v1, - v1,u1) + 41*G(0,0,v1)*G(1 - v1,u1) + 12*G(0,0,v1)*G(1 - 
         v1,0,u1) - 6*G(0,0,v1)*G( - v1,1 - v1,u1) + 36*G(0,0,v1)*G( - v1, - 
         v1,u1) - 17*G(0,0,v1)*G( - v1,u1) - 24*G(0,0,v1)*G( - v1,0,u1) + 12*
         G(0,0,v1)*G(0,1 - v1,u1) - 24*G(0,0,v1)*G(0, - v1,u1) + 38*G(0,0,v1)*
         G(0,u1) - 28*G(0,0,v1)*G(1,u1) - 39*G(0,0,0,v1) - 24*G(0,0,0,v1)*G(1
          - v1,u1) + 36*G(0,0,0,v1)*G( - v1,u1) - 24*G(0,0,0,v1)*G(0,u1) + 36*
         G(0,0,0,0,v1) - 18*G(0,0,0,1,v1) + 6*G(0,0,1,1 - v1,u1) - 6*G(0,0,1,
         u1)*G(0,v1) + 6*G(0,0,1,u1)*G(1,v1) + 3*G(0,0,1,v1) + 6*G(0,0,1,v1)*
         G(1 - v1,u1) - 18*G(0,0,1,v1)*G( - v1,u1) + 12*G(0,0,1,v1)*G(0,u1) - 
         12*G(0,0,1,v1)*G(1,u1) - 6*G(0,0,1,0,v1) - 13*G(0,1,1 - v1,u1) + 12*
         G(0,1,1 - v1,u1)*G(0,v1) + 6*G(0,1,1 - v1,0,u1) - 14*G(0,1,u1)*Pi^2
          + 13*G(0,1,u1)*G(0,v1) - 12*G(0,1,u1)*G(0,1,v1) - 13*G(0,1,u1)*G(1,
         v1) + 12*G(0,1,u1)*G(1,0,v1) - 27*G(0,1,v1) + 6*G(0,1,v1)*Pi^2 - 6*G(
         0,1,v1)*G(1 - v1, - v1,u1) + 5*G(0,1,v1)*G(1 - v1,u1) - 12*G(0,1,v1)*
         G(1 - v1,1,u1) + 12*G(0,1,v1)*G( - v1,1 - v1,u1) - 6*G(0,1,v1)*G( - 
         v1, - v1,u1) - G(0,1,v1)*G( - v1,u1) + 12*G(0,1,v1)*G( - v1,0,u1) - 
         23*G(0,1,v1)*G(0,u1) + 13*G(0,1,v1)*G(1,u1) + 6*G(0,1,v1)*G(1,0,u1)
          + 12*G(0,1,v1)*G(1,1,u1) + 6*G(0,1,0,1 - v1,u1) - 6*G(0,1,0,u1)*G(0,
         v1) + 6*G(0,1,0,u1)*G(1,v1) + 21*G(0,1,0,v1) - 6*G(0,1,0,v1)*G(1 - v1
         ,u1) - 6*G(0,1,0,v1)*G( - v1,u1) - 6*G(0,1,0,0,v1) + 12*G(0,1,0,1,v1)
          + 24*G(0,1,1,1 - v1,u1) - 24*G(0,1,1,u1)*G(0,v1) + 24*G(0,1,1,u1)*G(
         1,v1) - 19*G(1,1 - v1,1 - v1,u1) - 6*G(1,1 - v1,1 - v1,0,u1) - 12*G(1
         ,1 - v1, - v1,0,u1) + 147/2*G(1,1 - v1,u1) + 3*G(1,1 - v1,u1)*Pi^2 - 
         6*G(1,1 - v1,0,1 - v1,u1) - 3*G(1,1 - v1,0,u1) + 12*G(1,1 - v1,1,1 - 
         v1,u1) - 12*G(1,u1)*zeta3 - 33/2*G(1,u1)*Pi^2 + 147/2*G(1,u1)*G(1,v1)
          + 3*G(1,u1)*G(1,v1)*Pi^2 - 36*G(1,v1) + 8*G(1,v1)*Pi^2 + 6*G(1,v1)*
         G(1 - v1, - v1,0,u1) + 23*G(1,v1)*G(1 - v1,u1) + 2*G(1,v1)*G(1 - v1,
         u1)*Pi^2 + 13*G(1,v1)*G(1 - v1,0,u1) - 6*G(1,v1)*G(1 - v1,0,0,u1) - 
         24*G(1,v1)*G(1 - v1,1,u1) + 24*G(1,v1)*G(1 - v1,1,1,u1) - 12*G(1,v1)*
         G( - v1,1 - v1,1,u1) + 6*G(1,v1)*G( - v1, - v1,0,u1) + 6*G(1,v1)*G(
          - v1,u1)*Pi^2 + G(1,v1)*G( - v1,0,u1) - 6*G(1,v1)*G( - v1,0,0,u1) - 
         12*G(1,v1)*G( - v1,0,1,u1) - 19*G(1,v1)*G(1,1 - v1,u1) - 6*G(1,v1)*G(
         1,1 - v1,0,u1) + 12*G(1,v1)*G(1,1 - v1,1,u1) - 6*G(1,0,1 - v1,1 - v1,
         u1) - 3*G(1,0,1 - v1,u1) - 6*G(1,0,1 - v1,u1)*G(1,v1) - 12*G(1,0, - 
         v1,0,u1) + 5*G(1,0,u1)*Pi^2 - 3*G(1,0,u1)*G(1,v1) - 6*G(1,0,u1)*G(1,1
         ,v1) + 93/2*G(1,0,v1) + G(1,0,v1)*Pi^2 - 6*G(1,0,v1)*G(1 - v1, - v1,
         u1) - 19*G(1,0,v1)*G(1 - v1,u1) + 12*G(1,0,v1)*G(1 - v1,1,u1) - 6*G(1
         ,0,v1)*G( - v1, - v1,u1) - G(1,0,v1)*G( - v1,u1) + 12*G(1,0,v1)*G(1,1
          - v1,u1) + 34*G(1,0,v1)*G(1,u1) - 24*G(1,0,v1)*G(1,1,u1) + 41*G(1,0,
         0,v1) + 6*G(1,0,0,v1)*G(1 - v1,u1) - 6*G(1,0,0,v1)*G( - v1,u1) - 24*
         G(1,0,0,0,v1) + 6*G(1,0,0,1,v1) - 6*G(1,0,1,1 - v1,u1) - 6*G(1,0,1,u1
         )*G(1,v1) + 5*G(1,0,1,v1) + 12*G(1,0,1,v1)*G( - v1,u1) - 6*G(1,0,1,0,
         v1) + 12*G(1,1,1 - v1,1 - v1,u1) + 21*G(1,1,1 - v1,u1) + 12*G(1,1,1
          - v1,u1)*G(1,v1) + 6*G(1,1,1 - v1,0,u1) + 21*G(1,1,u1)*G(1,v1) + 12*
         G(1,1,u1)*G(1,1,v1) + 23*G(1,1,v1) + 2*G(1,1,v1)*Pi^2 - 19*G(1,1,v1)*
         G(1,u1) + 6*G(1,1,0,1 - v1,u1) + 6*G(1,1,0,u1)*G(1,v1) - 19*G(1,1,0,
         v1) + 12*G(1,1,0,v1)*G(1,u1) + 6*G(1,1,0,0,v1) - 36*G(1,1,1,1 - v1,u1
         ) - 36*G(1,1,1,u1)*G(1,v1) )

       + N*u1*v1 * (  - 18*zeta3 - 58/3*Pi^2 + 38/45*Pi^4 - 4*G(1 - v1,1 - v1,
          - v1,0,u1) - 16*G(1 - v1,1 - v1,u1) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2
          - 10*G(1 - v1,1 - v1,0,u1) + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,
          - v1,1 - v1,0,u1) - 16*G(1 - v1, - v1, - v1,0,u1) + 20/3*G(1 - v1,
          - v1,u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) + 10*G(1 - v1, - v1,0,
         u1) + 18*G(1 - v1,u1) - 4*G(1 - v1,u1)*Pi^2 - 10*G(1 - v1,0,1 - v1,u1
         ) + 4*G(1 - v1,0,1 - v1,0,u1) + 31*G(1 - v1,0,u1) - 6*G(1 - v1,0,u1)*
         Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 14*G(1 - v1,0,0,u1) + 16*G(1 - v1,
         1,1 - v1,u1) + 16/3*G(1 - v1,1,u1)*Pi^2 - 16*G(1 - v1,1,1,1 - v1,u1)
          + 4*G( - v1,1 - v1, - v1,0,u1) - 4*G( - v1,1 - v1,u1)*Pi^2 - 2*G( - 
         v1,1 - v1,0,u1) + 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1,1 - 
         v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0,u1)
          + 4*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) - 10*G( - 
         v1, - v1,0,u1) - 8*G( - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 + 34/
         3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,1 - v1,0,u1
         ) - 8*G( - v1,0, - v1,0,u1) - 43*G( - v1,0,u1) - 14/3*G( - v1,0,u1)*
         Pi^2 + 4*G( - v1,0,0,1 - v1,u1) + 14*G( - v1,0,0,u1) + 8*G( - v1,0,1,
         1 - v1,u1) - 10*G(0,1 - v1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1) + 
         31*G(0,1 - v1,u1) - 6*G(0,1 - v1,u1)*Pi^2 - 10*G(0,1 - v1,u1)*G(1,v1)
          + 4*G(0,1 - v1,0,1 - v1,u1) - 14*G(0,1 - v1,0,u1) + 4*G(0,1 - v1,0,
         u1)*G(1,v1) - 16*G(0, - v1, - v1,0,u1) + 8/3*G(0, - v1,u1)*Pi^2 + 12*
         G(0, - v1,0,u1) + G(0,u1)*Pi^2 - 31*G(0,u1)*G(0,v1) - 14/3*G(0,u1)*G(
         0,v1)*Pi^2 + 31*G(0,u1)*G(1,v1) - 6*G(0,u1)*G(1,v1)*Pi^2 + 80/3*G(0,
         u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 10*G(0,u1)*G(1,1,v1) - 18*G(0
         ,v1) - 16*G(0,v1)*zeta3 - 52/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - 
         v1, - v1,u1) + 14*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1,
          - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 10*G(0,v1)*
         G(1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) - 85/3*G(0,v1)*G(
         1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 80/3*G(0,v1)*G(1 - v1,0,
         u1) - 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1,1,u1) + 
         16*G(0,v1)*G(1 - v1,1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1, - v1,u1) + 2*
         G(0,v1)*G( - v1,1 - v1,u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,
         v1)*G( - v1, - v1,1 - v1,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) + 
         10*G(0,v1)*G( - v1, - v1,u1) + 16*G(0,v1)*G( - v1, - v1,0,u1) + 43*G(
         0,v1)*G( - v1,u1) + 34/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1
         ,0, - v1,u1) - 56/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G( - v1,0,0,u1)
          - 8*G(0,v1)*G( - v1,0,1,u1) + 80/3*G(0,v1)*G(0,1 - v1,u1) + 16*G(0,
         v1)*G(0, - v1, - v1,u1) - 12*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(0,
          - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1,1 - v1,
          - v1,u1) - 68/3*G(0,v1)*G(1,1 - v1,u1) + 8*G(0,v1)*G(1,1 - v1,1,u1)
          + 55*G(0,v1)*G(1,u1) + 22/3*G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,v1)*G(1,0,
          - v1,u1) + 2*G(0,v1)*G(1,0,u1) - 4*G(0,v1)*G(1,0,1,u1) + 16*G(0,v1)*
         G(1,1,1 - v1,u1) + 18*G(0,v1)*G(1,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 24*
         G(0,v1)*G(1,1,1,u1) + 4*G(0,0,1 - v1,1 - v1,u1) - 14*G(0,0,1 - v1,u1)
          + 4*G(0,0,1 - v1,u1)*G(1,v1) - 2/3*G(0,0,u1)*Pi^2 + 14*G(0,0,u1)*G(0
         ,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) - 14*G(0,0,u1)*
         G(1,v1) + 4*G(0,0,u1)*G(1,1,v1) + 53/3*G(0,0,v1) + 34/3*G(0,0,v1)*
         Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) + 16*G(0,0,v1)*G(1 - v1, - v1,
         u1) - 94/3*G(0,0,v1)*G(1 - v1,u1) - 8*G(0,0,v1)*G(1 - v1,0,u1) + 4*G(
         0,0,v1)*G( - v1,1 - v1,u1) - 24*G(0,0,v1)*G( - v1, - v1,u1) + 70/3*G(
         0,0,v1)*G( - v1,u1) + 16*G(0,0,v1)*G( - v1,0,u1) - 8*G(0,0,v1)*G(0,1
          - v1,u1) + 16*G(0,0,v1)*G(0, - v1,u1) - 100/3*G(0,0,v1)*G(0,u1) + 40/
         3*G(0,0,v1)*G(1,u1) + 38*G(0,0,0,v1) + 16*G(0,0,0,v1)*G(1 - v1,u1) - 
         24*G(0,0,0,v1)*G( - v1,u1) + 16*G(0,0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1
         ) + 12*G(0,0,0,1,v1) - 4*G(0,0,1,1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1)
          - 4*G(0,0,1,u1)*G(1,v1) - 6*G(0,0,1,v1) - 4*G(0,0,1,v1)*G(1 - v1,u1)
          + 12*G(0,0,1,v1)*G( - v1,u1) - 8*G(0,0,1,v1)*G(0,u1) + 8*G(0,0,1,v1)
         *G(1,u1) + 4*G(0,0,1,0,v1) + 10*G(0,1,1 - v1,u1) - 8*G(0,1,1 - v1,u1)
         *G(0,v1) - 4*G(0,1,1 - v1,0,u1) + 28/3*G(0,1,u1)*Pi^2 - 10*G(0,1,u1)*
         G(0,v1) + 8*G(0,1,u1)*G(0,1,v1) + 10*G(0,1,u1)*G(1,v1) - 8*G(0,1,u1)*
         G(1,0,v1) + 80/3*G(0,1,v1) - 4*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - v1,
          - v1,u1) - 2*G(0,1,v1)*G(1 - v1,u1) + 8*G(0,1,v1)*G(1 - v1,1,u1) - 8
         *G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1) + 2*G(0
         ,1,v1)*G( - v1,u1) - 8*G(0,1,v1)*G( - v1,0,u1) + 50/3*G(0,1,v1)*G(0,
         u1) - 14/3*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*G(1,0,u1) - 8*G(0,1,v1)*G(
         1,1,u1) - 4*G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1
         )*G(1,v1) - 38/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1 - v1,u1) + 4*G(0,1,0
         ,v1)*G( - v1,u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1,v1) - 16*G(0,1,1,1
          - v1,u1) + 16*G(0,1,1,u1)*G(0,v1) - 16*G(0,1,1,u1)*G(1,v1) + 14*G(1,
         1 - v1,1 - v1,u1) + 4*G(1,1 - v1,1 - v1,0,u1) + 8*G(1,1 - v1, - v1,0,
         u1) - 55*G(1,1 - v1,u1) - 2*G(1,1 - v1,u1)*Pi^2 + 4*G(1,1 - v1,0,1 - 
         v1,u1) - 2*G(1,1 - v1,0,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 8*G(1,u1)*
         zeta3 + 47/3*G(1,u1)*Pi^2 - 55*G(1,u1)*G(1,v1) - 2*G(1,u1)*G(1,v1)*
         Pi^2 + 18*G(1,v1) - 4*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1)
          - 16*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 10*G(1,
         v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,0,0,u1) + 16*G(1,v1)*G(1 - v1
         ,1,u1) - 16*G(1,v1)*G(1 - v1,1,1,u1) + 8*G(1,v1)*G( - v1,1 - v1,1,u1)
          - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4*G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1
         ,v1)*G( - v1,0,u1) + 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1,0,
         1,u1) + 14*G(1,v1)*G(1,1 - v1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8*G(
         1,v1)*G(1,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) - 2*G(1,0,1 - v1,
         u1) + 4*G(1,0,1 - v1,u1)*G(1,v1) + 8*G(1,0, - v1,0,u1) - 10/3*G(1,0,
         u1)*Pi^2 - 2*G(1,0,u1)*G(1,v1) + 4*G(1,0,u1)*G(1,1,v1) - 85/3*G(1,0,
         v1) - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 14*G(1,0,
         v1)*G(1 - v1,u1) - 8*G(1,0,v1)*G(1 - v1,1,u1) + 4*G(1,0,v1)*G( - v1,
          - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 8*G(1,0,v1)*G(1,1 - v1,u1) - 68/
         3*G(1,0,v1)*G(1,u1) + 16*G(1,0,v1)*G(1,1,u1) - 94/3*G(1,0,0,v1) - 4*
         G(1,0,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 16*G(1,0,0,0,
         v1) - 4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1)
          - 2*G(1,0,1,v1) - 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1) - 8*G(
         1,1,1 - v1,1 - v1,u1) - 18*G(1,1,1 - v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,
         v1) - 4*G(1,1,1 - v1,0,u1) - 18*G(1,1,u1)*G(1,v1) - 8*G(1,1,u1)*G(1,1
         ,v1) - 16*G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2 + 14*G(1,1,v1)*G(1,u1) - 4*
         G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) + 14*G(1,1,0,v1) - 8*G(1,1
         ,0,v1)*G(1,u1) - 4*G(1,1,0,0,v1) + 24*G(1,1,1,1 - v1,u1) + 24*G(1,1,1
         ,u1)*G(1,v1) )

       + N*u1^2*[1-u1-v1]^-1 * (  - 1/12*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/3*
         G(1 - v1,u1)*Pi^2 + 2*G( - v1,1 - v1,0,u1) - 3*G( - v1,u1)*Pi^2 + 2*
         G( - v1,0,1 - v1,u1) - 1/2*G( - v1,0,u1) + 2*G( - v1,0,0,u1) + 2*G(0,
          - v1,0,u1) + 1/3*G(0,u1)*Pi^2 - 1/2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,
         0,v1) - 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*
         G(1 - v1,0,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1) + 1/2*G(0,v1)*G( - v1,
         u1) - 2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*
         G(1,0,u1) - 2*G(0,v1)*G(1,1,u1) + 2*G(0,0,u1)*G(0,v1) + 1/2*G(0,0,v1)
          + 2*G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*
         G(0,u1) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,0,v1) - 2*G(0,1,v1)*G( - v1,
         u1) - 2*G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 - 1/
         3*G(1,v1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1
         ,0,u1)*G(1,v1) + 1/2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,
         v1)*G( - v1,u1) + 2*G(1,0,0,v1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(
         1,v1) + 2*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-4 * ( 27/2*G(1 - v1,u1)*Pi^2 - 27*G(1 - v1,1,1 - v1,
         u1) + 27*G(0,v1)*G(1 - v1,1,u1) - 27*G(0,v1)*G(0,1 - v1,u1) - 27*G(0,
         1,1 - v1,u1) + 27*G(0,1,u1)*G(0,v1) - 27*G(0,1,u1)*G(1,v1) + 27*G(0,1
         ,v1)*G(1 - v1,u1) + 27/2*G(1,v1)*Pi^2 - 27*G(1,v1)*G(1 - v1,1,u1) - 
         27*G(1,0,v1)*G(1 - v1,u1) + 27*G(1,0,1,v1) - 27*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-3 * ( 27/2*Pi^2 - 39/2*G(1 - v1,u1)*Pi^2 + 39*G(1 - 
         v1,1,1 - v1,u1) - 39*G(0,v1)*G(1 - v1,1,u1) + 39*G(0,v1)*G(0,1 - v1,
         u1) + 27*G(0,v1)*G(1,u1) + 39*G(0,1,1 - v1,u1) - 39*G(0,1,u1)*G(0,v1)
          + 39*G(0,1,u1)*G(1,v1) + 27*G(0,1,v1) - 39*G(0,1,v1)*G(1 - v1,u1) - 
         27*G(1,1 - v1,u1) - 27*G(1,u1)*G(1,v1) - 39/2*G(1,v1)*Pi^2 + 39*G(1,
         v1)*G(1 - v1,1,u1) - 27*G(1,0,v1) + 39*G(1,0,v1)*G(1 - v1,u1) - 39*G(
         1,0,1,v1) + 39*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-2 * ( 4*zeta3 - 163/12*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          + 6*G(1 - v1,u1)*Pi^2 - 7/2*G(1 - v1,0,u1) - 14*G(1 - v1,1,1 - v1,u1
         ) + 2*G( - v1,1 - v1,0,u1) - 12*G( - v1, - v1,0,u1) - 2*G( - v1,u1)*
         Pi^2 + 2*G( - v1,0,1 - v1,u1) + 3*G( - v1,0,u1) + 4*G( - v1,0,0,u1)
          - 7/2*G(0,1 - v1,u1) + 6*G(0, - v1,0,u1) + 27/2*G(0,u1) + 28/3*G(0,
         u1)*G(0,v1) - 7/2*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,0,v1) - 27/2*G(0,v1
         ) - 10/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 7/2*G(0,v1)*G(
         1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 14*G(0,v1)*G(1 - v1,1,u1) - 2
         *G(0,v1)*G( - v1,1 - v1,u1) + 12*G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1
         )*G( - v1,u1) - 8*G(0,v1)*G( - v1,0,u1) - 12*G(0,v1)*G(0,1 - v1,u1)
          - 6*G(0,v1)*G(0, - v1,u1) - 51/2*G(0,v1)*G(1,u1) - 7*G(0,0,u1) + 4*
         G(0,0,u1)*G(0,v1) - 35/3*G(0,0,v1) + 12*G(0,0,v1)*G( - v1,u1) - 8*G(0
         ,0,v1)*G(0,u1) + 12*G(0,0,0,v1) - 4*G(0,0,1,v1) - 14*G(0,1,1 - v1,u1)
          + 14*G(0,1,u1)*G(0,v1) - 14*G(0,1,u1)*G(1,v1) - 22*G(0,1,v1) + 14*G(
         0,1,v1)*G(1 - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(0,u1)
          + 51/2*G(1,1 - v1,u1) + 51/2*G(1,u1)*G(1,v1) + 6*G(1,v1)*Pi^2 - 14*
         G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1,0,u1) + 29*G(1,0,v1) - 10*
         G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G( - v1,u1) + 14*G(1,0,1,v1) - 
         10*G(1,1,0,v1) )

       + N*u1^2*[u1+v1]^-1 * ( 4*zeta3 + 5/4*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 3/
         2*G(1 - v1,0,u1) - 2*G(1 - v1,1,1 - v1,u1) + 2*G( - v1,1 - v1,0,u1)
          - 12*G( - v1, - v1,0,u1) - 2*G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,
         u1) - 19*G( - v1,0,u1) + 4*G( - v1,0,0,u1) - 3/2*G(0,1 - v1,u1) + 6*
         G(0, - v1,0,u1) - 2/3*G(0,u1)*G(0,v1) - 3/2*G(0,u1)*G(1,v1) - 2*G(0,
         u1)*G(1,0,v1) - 10/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) + 3/
         2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - 
         v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1) + 12*G(0,v1)*G( - v1, - v1,u1
         ) + 19*G(0,v1)*G( - v1,u1) - 8*G(0,v1)*G( - v1,0,u1) - 6*G(0,v1)*G(0,
          - v1,u1) + 7/2*G(0,v1)*G(1,u1) - 7*G(0,0,u1) + 4*G(0,0,u1)*G(0,v1)
          + 13/3*G(0,0,v1) + 12*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1)*G(0,u1) + 
         12*G(0,0,0,v1) - 4*G(0,0,1,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0
         ,v1) - 2*G(0,1,u1)*G(1,v1) + 5*G(0,1,v1) + 2*G(0,1,v1)*G(1 - v1,u1)
          - 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(0,u1) - 7/2*G(1,1 - v1,u1)
          - 7/2*G(1,u1)*G(1,v1) - 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1
         ,0,u1) + 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G( - v1
         ,u1) + 2*G(1,0,1,v1) + 2*G(1,1,0,v1) )

       + N*u1^2 * (  - 38*zeta3 - 146/3*Pi^2 + 76/45*Pi^4 - 8*G(1 - v1,1 - v1,
          - v1,0,u1) - 16*G(1 - v1,1 - v1,u1) - 8/3*G(1 - v1,1 - v1,u1)*Pi^2
          - 22*G(1 - v1,1 - v1,0,u1) + 8*G(1 - v1,1 - v1,0,0,u1) - 8*G(1 - v1,
          - v1,1 - v1,0,u1) - 32*G(1 - v1, - v1, - v1,0,u1) + 40/3*G(1 - v1,
          - v1,u1)*Pi^2 - 8*G(1 - v1, - v1,0,1 - v1,u1) + 22*G(1 - v1, - v1,0,
         u1) + 18*G(1 - v1,u1) - 16/3*G(1 - v1,u1)*Pi^2 - 22*G(1 - v1,0,1 - v1
         ,u1) + 8*G(1 - v1,0,1 - v1,0,u1) + 76*G(1 - v1,0,u1) - 12*G(1 - v1,0,
         u1)*Pi^2 + 8*G(1 - v1,0,0,1 - v1,u1) - 26*G(1 - v1,0,0,u1) + 32*G(1
          - v1,1,1 - v1,u1) + 32/3*G(1 - v1,1,u1)*Pi^2 - 32*G(1 - v1,1,1,1 - 
         v1,u1) + 8*G( - v1,1 - v1, - v1,0,u1) - 8*G( - v1,1 - v1,u1)*Pi^2 - 2
         *G( - v1,1 - v1,0,u1) + 8*G( - v1,1 - v1,0,0,u1) + 16*G( - v1,1 - v1,
         1,1 - v1,u1) - 8*G( - v1, - v1,1 - v1,0,u1) + 48*G( - v1, - v1, - v1,
         0,u1) + 8*G( - v1, - v1,u1)*Pi^2 - 8*G( - v1, - v1,0,1 - v1,u1) + 14*
         G( - v1, - v1,0,u1) - 16*G( - v1, - v1,0,0,u1) - 32*G( - v1,u1)*zeta3
          + 18*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1,u1) + 8*G( - v1,0,1 - v1,
         0,u1) - 16*G( - v1,0, - v1,0,u1) - 64*G( - v1,0,u1) - 28/3*G( - v1,0,
         u1)*Pi^2 + 8*G( - v1,0,0,1 - v1,u1) + 22*G( - v1,0,0,u1) + 16*G( - v1
         ,0,1,1 - v1,u1) - 22*G(0,1 - v1,1 - v1,u1) + 8*G(0,1 - v1,1 - v1,0,u1
         ) + 76*G(0,1 - v1,u1) - 12*G(0,1 - v1,u1)*Pi^2 - 22*G(0,1 - v1,u1)*G(
         1,v1) + 8*G(0,1 - v1,0,1 - v1,u1) - 26*G(0,1 - v1,0,u1) + 8*G(0,1 - 
         v1,0,u1)*G(1,v1) - 32*G(0, - v1, - v1,0,u1) + 16/3*G(0, - v1,u1)*Pi^2
          + 16*G(0, - v1,0,u1) - 18*G(0,u1) + G(0,u1)*Pi^2 - 236/3*G(0,u1)*G(0
         ,v1) - 28/3*G(0,u1)*G(0,v1)*Pi^2 + 76*G(0,u1)*G(1,v1) - 12*G(0,u1)*G(
         1,v1)*Pi^2 + 160/3*G(0,u1)*G(1,0,v1) - 16*G(0,u1)*G(1,0,0,v1) - 22*G(
         0,u1)*G(1,1,v1) - 32*G(0,v1)*zeta3 - 14/9*G(0,v1)*Pi^2 + 8*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) + 26*G(0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 32*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 22*
         G(0,v1)*G(1 - v1, - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1,0,u1) - 220/3*
         G(0,v1)*G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 160/3*G(0,v1)*
         G(1 - v1,0,u1) - 16*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 32*G(0,v1)*G(1 - 
         v1,1,u1) + 32*G(0,v1)*G(1 - v1,1,1,u1) - 8*G(0,v1)*G( - v1,1 - v1, - 
         v1,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1) - 16*G(0,v1)*G( - v1,1 - v1,1,
         u1) + 8*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 48*G(0,v1)*G( - v1, - v1,
          - v1,u1) - 14*G(0,v1)*G( - v1, - v1,u1) + 32*G(0,v1)*G( - v1, - v1,0
         ,u1) + 64*G(0,v1)*G( - v1,u1) + 68/3*G(0,v1)*G( - v1,u1)*Pi^2 + 16*G(
         0,v1)*G( - v1,0, - v1,u1) - 64/3*G(0,v1)*G( - v1,0,u1) - 16*G(0,v1)*
         G( - v1,0,0,u1) - 16*G(0,v1)*G( - v1,0,1,u1) + 160/3*G(0,v1)*G(0,1 - 
         v1,u1) + 32*G(0,v1)*G(0, - v1, - v1,u1) - 16*G(0,v1)*G(0, - v1,u1) - 
         16*G(0,v1)*G(0, - v1,0,u1) - 16*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 16*G(
         0,v1)*G(1,1 - v1, - v1,u1) - 112/3*G(0,v1)*G(1,1 - v1,u1) + 16*G(0,v1
         )*G(1,1 - v1,1,u1) + 88*G(0,v1)*G(1,u1) + 44/3*G(0,v1)*G(1,u1)*Pi^2
          - 16*G(0,v1)*G(1,0, - v1,u1) - 2*G(0,v1)*G(1,0,u1) - 8*G(0,v1)*G(1,0
         ,1,u1) + 32*G(0,v1)*G(1,1,1 - v1,u1) + 14*G(0,v1)*G(1,1,u1) + 8*G(0,
         v1)*G(1,1,0,u1) - 48*G(0,v1)*G(1,1,1,u1) + 8*G(0,0,1 - v1,1 - v1,u1)
          - 26*G(0,0,1 - v1,u1) + 8*G(0,0,1 - v1,u1)*G(1,v1) + 16*G(0,0,u1) - 
         4/3*G(0,0,u1)*Pi^2 + 22*G(0,0,u1)*G(0,v1) - 16*G(0,0,u1)*G(0,0,v1) + 
         8*G(0,0,u1)*G(0,1,v1) - 26*G(0,0,u1)*G(1,v1) + 8*G(0,0,u1)*G(1,1,v1)
          + 64*G(0,0,v1) + 68/3*G(0,0,v1)*Pi^2 - 8*G(0,0,v1)*G(1 - v1,1 - v1,
         u1) + 32*G(0,0,v1)*G(1 - v1, - v1,u1) - 170/3*G(0,0,v1)*G(1 - v1,u1)
          - 16*G(0,0,v1)*G(1 - v1,0,u1) + 8*G(0,0,v1)*G( - v1,1 - v1,u1) - 48*
         G(0,0,v1)*G( - v1, - v1,u1) + 62/3*G(0,0,v1)*G( - v1,u1) + 32*G(0,0,
         v1)*G( - v1,0,u1) - 16*G(0,0,v1)*G(0,1 - v1,u1) + 32*G(0,0,v1)*G(0,
          - v1,u1) - 152/3*G(0,0,v1)*G(0,u1) + 104/3*G(0,0,v1)*G(1,u1) + 50*G(
         0,0,0,v1) + 32*G(0,0,0,v1)*G(1 - v1,u1) - 48*G(0,0,0,v1)*G( - v1,u1)
          + 32*G(0,0,0,v1)*G(0,u1) - 48*G(0,0,0,0,v1) + 24*G(0,0,0,1,v1) - 8*
         G(0,0,1,1 - v1,u1) + 8*G(0,0,1,u1)*G(0,v1) - 8*G(0,0,1,u1)*G(1,v1) + 
         2*G(0,0,1,v1) - 8*G(0,0,1,v1)*G(1 - v1,u1) + 24*G(0,0,1,v1)*G( - v1,
         u1) - 16*G(0,0,1,v1)*G(0,u1) + 16*G(0,0,1,v1)*G(1,u1) + 8*G(0,0,1,0,
         v1) + 26*G(0,1,1 - v1,u1) - 16*G(0,1,1 - v1,u1)*G(0,v1) - 8*G(0,1,1
          - v1,0,u1) + 56/3*G(0,1,u1)*Pi^2 - 26*G(0,1,u1)*G(0,v1) + 16*G(0,1,
         u1)*G(0,1,v1) + 26*G(0,1,u1)*G(1,v1) - 16*G(0,1,u1)*G(1,0,v1) + 44/3*
         G(0,1,v1) - 8*G(0,1,v1)*Pi^2 + 8*G(0,1,v1)*G(1 - v1, - v1,u1) - 6*G(0
         ,1,v1)*G(1 - v1,u1) + 16*G(0,1,v1)*G(1 - v1,1,u1) - 16*G(0,1,v1)*G(
          - v1,1 - v1,u1) + 8*G(0,1,v1)*G( - v1, - v1,u1) + 2*G(0,1,v1)*G( - 
         v1,u1) - 16*G(0,1,v1)*G( - v1,0,u1) + 82/3*G(0,1,v1)*G(0,u1) - 70/3*
         G(0,1,v1)*G(1,u1) - 8*G(0,1,v1)*G(1,0,u1) - 16*G(0,1,v1)*G(1,1,u1) - 
         8*G(0,1,0,1 - v1,u1) + 8*G(0,1,0,u1)*G(0,v1) - 8*G(0,1,0,u1)*G(1,v1)
          - 82/3*G(0,1,0,v1) + 8*G(0,1,0,v1)*G(1 - v1,u1) + 8*G(0,1,0,v1)*G(
          - v1,u1) + 8*G(0,1,0,0,v1) - 16*G(0,1,0,1,v1) - 32*G(0,1,1,1 - v1,u1
         ) + 32*G(0,1,1,u1)*G(0,v1) - 32*G(0,1,1,u1)*G(1,v1) + 26*G(1,1 - v1,1
          - v1,u1) + 8*G(1,1 - v1,1 - v1,0,u1) + 16*G(1,1 - v1, - v1,0,u1) - 
         88*G(1,1 - v1,u1) - 4*G(1,1 - v1,u1)*Pi^2 + 8*G(1,1 - v1,0,1 - v1,u1)
          + 2*G(1,1 - v1,0,u1) - 16*G(1,1 - v1,1,1 - v1,u1) + 16*G(1,u1)*zeta3
          + 19*G(1,u1)*Pi^2 - 88*G(1,u1)*G(1,v1) - 4*G(1,u1)*G(1,v1)*Pi^2 + 18
         *G(1,v1) - 16/3*G(1,v1)*Pi^2 - 8*G(1,v1)*G(1 - v1, - v1,0,u1) - 16*G(
         1,v1)*G(1 - v1,u1) - 8/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 22*G(1,v1)*G(1
          - v1,0,u1) + 8*G(1,v1)*G(1 - v1,0,0,u1) + 32*G(1,v1)*G(1 - v1,1,u1)
          - 32*G(1,v1)*G(1 - v1,1,1,u1) + 16*G(1,v1)*G( - v1,1 - v1,1,u1) - 8*
         G(1,v1)*G( - v1, - v1,0,u1) - 8*G(1,v1)*G( - v1,u1)*Pi^2 - 2*G(1,v1)*
         G( - v1,0,u1) + 8*G(1,v1)*G( - v1,0,0,u1) + 16*G(1,v1)*G( - v1,0,1,u1
         ) + 26*G(1,v1)*G(1,1 - v1,u1) + 8*G(1,v1)*G(1,1 - v1,0,u1) - 16*G(1,
         v1)*G(1,1 - v1,1,u1) + 8*G(1,0,1 - v1,1 - v1,u1) + 2*G(1,0,1 - v1,u1)
          + 8*G(1,0,1 - v1,u1)*G(1,v1) + 16*G(1,0, - v1,0,u1) - 20/3*G(1,0,u1)
         *Pi^2 + 2*G(1,0,u1)*G(1,v1) + 8*G(1,0,u1)*G(1,1,v1) - 220/3*G(1,0,v1)
          - 4/3*G(1,0,v1)*Pi^2 + 8*G(1,0,v1)*G(1 - v1, - v1,u1) + 26*G(1,0,v1)
         *G(1 - v1,u1) - 16*G(1,0,v1)*G(1 - v1,1,u1) + 8*G(1,0,v1)*G( - v1, - 
         v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 16*G(1,0,v1)*G(1,1 - v1,u1) - 112/
         3*G(1,0,v1)*G(1,u1) + 32*G(1,0,v1)*G(1,1,u1) - 170/3*G(1,0,0,v1) - 8*
         G(1,0,0,v1)*G(1 - v1,u1) + 8*G(1,0,0,v1)*G( - v1,u1) + 32*G(1,0,0,0,
         v1) - 8*G(1,0,0,1,v1) + 8*G(1,0,1,1 - v1,u1) + 8*G(1,0,1,u1)*G(1,v1)
          - 6*G(1,0,1,v1) - 16*G(1,0,1,v1)*G( - v1,u1) + 8*G(1,0,1,0,v1) - 16*
         G(1,1,1 - v1,1 - v1,u1) - 14*G(1,1,1 - v1,u1) - 16*G(1,1,1 - v1,u1)*
         G(1,v1) - 8*G(1,1,1 - v1,0,u1) - 14*G(1,1,u1)*G(1,v1) - 16*G(1,1,u1)*
         G(1,1,v1) - 16*G(1,1,v1) - 8/3*G(1,1,v1)*Pi^2 + 26*G(1,1,v1)*G(1,u1)
          - 8*G(1,1,0,1 - v1,u1) - 8*G(1,1,0,u1)*G(1,v1) + 26*G(1,1,0,v1) - 16
         *G(1,1,0,v1)*G(1,u1) - 8*G(1,1,0,0,v1) + 48*G(1,1,1,1 - v1,u1) + 48*
         G(1,1,1,u1)*G(1,v1) )

       + N*u1^2*v1 * ( 12*zeta3 + 76/3*Pi^2 - 38/45*Pi^4 + 4*G(1 - v1,1 - v1,
          - v1,0,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 12*G(1 - v1,1 - v1,0,u1)
          - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) + 16*G(1
          - v1, - v1, - v1,0,u1) - 20/3*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1,
          - v1,0,1 - v1,u1) - 12*G(1 - v1, - v1,0,u1) + 2/3*G(1 - v1,u1)*Pi^2
          + 12*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 38*G(1 - v1
         ,0,u1) + 6*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 12*G(1
          - v1,0,0,u1) - 12*G(1 - v1,1,1 - v1,u1) - 16/3*G(1 - v1,1,u1)*Pi^2
          + 16*G(1 - v1,1,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) + 4*G(
          - v1,1 - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1
         ,1 - v1,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 24*G( - v1, - v1, - v1,0
         ,u1) - 4*G( - v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) + 8*G(
          - v1, - v1,0,0,u1) + 16*G( - v1,u1)*zeta3 - 26/3*G( - v1,u1)*Pi^2 - 
         4*G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) + 38*G( - v1,0,u1)
          + 14/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) - 12*G( - v1,0,
         0,u1) - 8*G( - v1,0,1,1 - v1,u1) + 12*G(0,1 - v1,1 - v1,u1) - 4*G(0,1
          - v1,1 - v1,0,u1) - 38*G(0,1 - v1,u1) + 6*G(0,1 - v1,u1)*Pi^2 + 12*
         G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,1 - v1,u1) + 12*G(0,1 - v1,0,
         u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 16*G(0, - v1, - v1,0,u1) - 8/3*G(0
         , - v1,u1)*Pi^2 - 12*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 + 38*G(0,u1)*
         G(0,v1) + 14/3*G(0,u1)*G(0,v1)*Pi^2 - 38*G(0,u1)*G(1,v1) + 6*G(0,u1)*
         G(1,v1)*Pi^2 - 80/3*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 12*G(
         0,u1)*G(1,1,v1) + 16*G(0,v1)*zeta3 + 10/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) - 12*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 12*
         G(0,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 38*G(0,
         v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 80/3*G(0,v1)*G(1
          - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 12*G(0,v1)*G(1 - v1,1
         ,u1) - 16*G(0,v1)*G(1 - v1,1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) + 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 16*G(0,v1)*G( - v1, - v1,
         0,u1) - 38*G(0,v1)*G( - v1,u1) - 34/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(
         0,v1)*G( - v1,0, - v1,u1) + 44/3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(
          - v1,0,0,u1) + 8*G(0,v1)*G( - v1,0,1,u1) - 80/3*G(0,v1)*G(0,1 - v1,
         u1) - 16*G(0,v1)*G(0, - v1, - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) + 8*
         G(0,v1)*G(0, - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)
         *G(1,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(1,1 - v1,u1) - 8*G(0,v1)*G(1,1
          - v1,1,u1) - 38*G(0,v1)*G(1,u1) - 22/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,
         v1)*G(1,0, - v1,u1) + 4*G(0,v1)*G(1,0,1,u1) - 16*G(0,v1)*G(1,1,1 - v1
         ,u1) - 4*G(0,v1)*G(1,1,0,u1) + 24*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - 
         v1,1 - v1,u1) + 12*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 2/
         3*G(0,0,u1)*Pi^2 - 12*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 12*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,1,v1) - 
         38*G(0,0,v1) - 34/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          - 16*G(0,0,v1)*G(1 - v1, - v1,u1) + 88/3*G(0,0,v1)*G(1 - v1,u1) + 8*
         G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 24*G(0,0,
         v1)*G( - v1, - v1,u1) - 52/3*G(0,0,v1)*G( - v1,u1) - 16*G(0,0,v1)*G(
          - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - v1,u1)
          + 88/3*G(0,0,v1)*G(0,u1) - 52/3*G(0,0,v1)*G(1,u1) - 32*G(0,0,0,v1)
          - 16*G(0,0,0,v1)*G(1 - v1,u1) + 24*G(0,0,0,v1)*G( - v1,u1) - 16*G(0,
         0,0,v1)*G(0,u1) + 24*G(0,0,0,0,v1) - 12*G(0,0,0,1,v1) + 4*G(0,0,1,1
          - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1
         ,v1)*G(1 - v1,u1) - 12*G(0,0,1,v1)*G( - v1,u1) + 8*G(0,0,1,v1)*G(0,u1
         ) - 8*G(0,0,1,v1)*G(1,u1) - 4*G(0,0,1,0,v1) - 12*G(0,1,1 - v1,u1) + 8
         *G(0,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,0,u1) - 28/3*G(0,1,u1)*
         Pi^2 + 12*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) - 12*G(0,1,u1)*G(
         1,v1) + 8*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - 
         v1, - v1,u1) - 8*G(0,1,v1)*G(1 - v1,1,u1) + 8*G(0,1,v1)*G( - v1,1 - 
         v1,u1) - 4*G(0,1,v1)*G( - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,0,u1) - 
         44/3*G(0,1,v1)*G(0,u1) + 44/3*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,
         u1) + 8*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(
         0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 44/3*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1
          - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,v1) + 8*G(0,1,0,1
         ,v1) + 16*G(0,1,1,1 - v1,u1) - 16*G(0,1,1,u1)*G(0,v1) + 16*G(0,1,1,u1
         )*G(1,v1) - 12*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1) - 8*
         G(1,1 - v1, - v1,0,u1) + 38*G(1,1 - v1,u1) + 2*G(1,1 - v1,u1)*Pi^2 - 
         4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1,1,1 - v1,u1) - 8*G(1,u1)*
         zeta3 - 26/3*G(1,u1)*Pi^2 + 38*G(1,u1)*G(1,v1) + 2*G(1,u1)*G(1,v1)*
         Pi^2 + 2/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(1,v1
         )*G(1 - v1,u1)*Pi^2 + 12*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,
         0,0,u1) - 12*G(1,v1)*G(1 - v1,1,u1) + 16*G(1,v1)*G(1 - v1,1,1,u1) - 8
         *G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1,0,u1) + 4*G(1
         ,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) - 8*G(1,v1)*G( - v1
         ,0,1,u1) - 12*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 8
         *G(1,v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) - 4*G(1,0,1 - 
         v1,u1)*G(1,v1) - 8*G(1,0, - v1,0,u1) + 10/3*G(1,0,u1)*Pi^2 - 4*G(1,0,
         u1)*G(1,1,v1) + 38*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1
          - v1, - v1,u1) - 12*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G(1 - v1,1,
         u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 8*G(1,0,v1)*G(1,1 - v1,u1) + 44/
         3*G(1,0,v1)*G(1,u1) - 16*G(1,0,v1)*G(1,1,u1) + 88/3*G(1,0,0,v1) + 4*
         G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) - 16*G(1,0,0,0,
         v1) + 4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1)
          + 8*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1) + 8*G(1,1,1 - v1,1 - 
         v1,u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1 - v1,0,u1) + 8*G(1,1,
         u1)*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 12*G(1,1,v1)*G(1,u1) + 4*G(1,1,0
         ,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) - 12*G(1,1,0,v1) + 8*G(1,1,0,v1)*
         G(1,u1) + 4*G(1,1,0,0,v1) - 24*G(1,1,1,1 - v1,u1) - 24*G(1,1,1,u1)*G(
         1,v1) )

       + N*u1^3 * ( 12*zeta3 + 76/3*Pi^2 - 38/45*Pi^4 + 4*G(1 - v1,1 - v1, - 
         v1,0,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 12*G(1 - v1,1 - v1,0,u1) - 
         4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) + 16*G(1 - 
         v1, - v1, - v1,0,u1) - 20/3*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1, - 
         v1,0,1 - v1,u1) - 12*G(1 - v1, - v1,0,u1) + 2/3*G(1 - v1,u1)*Pi^2 + 
         12*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0,u1) - 38*G(1 - v1,0,
         u1) + 6*G(1 - v1,0,u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 12*G(1 - v1
         ,0,0,u1) - 12*G(1 - v1,1,1 - v1,u1) - 16/3*G(1 - v1,1,u1)*Pi^2 + 16*
         G(1 - v1,1,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) + 4*G( - v1,1
          - v1,u1)*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1
         ,u1) + 4*G( - v1, - v1,1 - v1,0,u1) - 24*G( - v1, - v1, - v1,0,u1) - 
         4*G( - v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) + 8*G( - v1,
          - v1,0,0,u1) + 16*G( - v1,u1)*zeta3 - 26/3*G( - v1,u1)*Pi^2 - 4*G(
          - v1,0,1 - v1,0,u1) + 8*G( - v1,0, - v1,0,u1) + 38*G( - v1,0,u1) + 
         14/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,0,0,1 - v1,u1) - 12*G( - v1,0,0,
         u1) - 8*G( - v1,0,1,1 - v1,u1) + 12*G(0,1 - v1,1 - v1,u1) - 4*G(0,1
          - v1,1 - v1,0,u1) - 38*G(0,1 - v1,u1) + 6*G(0,1 - v1,u1)*Pi^2 + 12*
         G(0,1 - v1,u1)*G(1,v1) - 4*G(0,1 - v1,0,1 - v1,u1) + 12*G(0,1 - v1,0,
         u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 16*G(0, - v1, - v1,0,u1) - 8/3*G(0
         , - v1,u1)*Pi^2 - 12*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 + 38*G(0,u1)*
         G(0,v1) + 14/3*G(0,u1)*G(0,v1)*Pi^2 - 38*G(0,u1)*G(1,v1) + 6*G(0,u1)*
         G(1,v1)*Pi^2 - 80/3*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 12*G(
         0,u1)*G(1,1,v1) + 16*G(0,v1)*zeta3 + 10/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) - 12*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 12*
         G(0,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 38*G(0,
         v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 80/3*G(0,v1)*G(1
          - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 12*G(0,v1)*G(1 - v1,1
         ,u1) - 16*G(0,v1)*G(1 - v1,1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) + 24*G(0,v1)*G( - v1, - v1, - v1,u1) - 16*G(0,v1)*G( - v1, - v1,
         0,u1) - 38*G(0,v1)*G( - v1,u1) - 34/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(
         0,v1)*G( - v1,0, - v1,u1) + 44/3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G(
          - v1,0,0,u1) + 8*G(0,v1)*G( - v1,0,1,u1) - 80/3*G(0,v1)*G(0,1 - v1,
         u1) - 16*G(0,v1)*G(0, - v1, - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) + 8*
         G(0,v1)*G(0, - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)
         *G(1,1 - v1, - v1,u1) + 44/3*G(0,v1)*G(1,1 - v1,u1) - 8*G(0,v1)*G(1,1
          - v1,1,u1) - 38*G(0,v1)*G(1,u1) - 22/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,
         v1)*G(1,0, - v1,u1) + 4*G(0,v1)*G(1,0,1,u1) - 16*G(0,v1)*G(1,1,1 - v1
         ,u1) - 4*G(0,v1)*G(1,1,0,u1) + 24*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - 
         v1,1 - v1,u1) + 12*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) + 2/
         3*G(0,0,u1)*Pi^2 - 12*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*
         G(0,0,u1)*G(0,1,v1) + 12*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,1,v1) - 
         38*G(0,0,v1) - 34/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          - 16*G(0,0,v1)*G(1 - v1, - v1,u1) + 88/3*G(0,0,v1)*G(1 - v1,u1) + 8*
         G(0,0,v1)*G(1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 24*G(0,0,
         v1)*G( - v1, - v1,u1) - 52/3*G(0,0,v1)*G( - v1,u1) - 16*G(0,0,v1)*G(
          - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - v1,u1)
          + 88/3*G(0,0,v1)*G(0,u1) - 52/3*G(0,0,v1)*G(1,u1) - 32*G(0,0,0,v1)
          - 16*G(0,0,0,v1)*G(1 - v1,u1) + 24*G(0,0,0,v1)*G( - v1,u1) - 16*G(0,
         0,0,v1)*G(0,u1) + 24*G(0,0,0,0,v1) - 12*G(0,0,0,1,v1) + 4*G(0,0,1,1
          - v1,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1
         ,v1)*G(1 - v1,u1) - 12*G(0,0,1,v1)*G( - v1,u1) + 8*G(0,0,1,v1)*G(0,u1
         ) - 8*G(0,0,1,v1)*G(1,u1) - 4*G(0,0,1,0,v1) - 12*G(0,1,1 - v1,u1) + 8
         *G(0,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,0,u1) - 28/3*G(0,1,u1)*
         Pi^2 + 12*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) - 12*G(0,1,u1)*G(
         1,v1) + 8*G(0,1,u1)*G(1,0,v1) + 4*G(0,1,v1)*Pi^2 - 4*G(0,1,v1)*G(1 - 
         v1, - v1,u1) - 8*G(0,1,v1)*G(1 - v1,1,u1) + 8*G(0,1,v1)*G( - v1,1 - 
         v1,u1) - 4*G(0,1,v1)*G( - v1, - v1,u1) + 8*G(0,1,v1)*G( - v1,0,u1) - 
         44/3*G(0,1,v1)*G(0,u1) + 44/3*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*G(1,0,
         u1) + 8*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(
         0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 44/3*G(0,1,0,v1) - 4*G(0,1,0,v1)*G(1
          - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,v1) + 8*G(0,1,0,1
         ,v1) + 16*G(0,1,1,1 - v1,u1) - 16*G(0,1,1,u1)*G(0,v1) + 16*G(0,1,1,u1
         )*G(1,v1) - 12*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1) - 8*
         G(1,1 - v1, - v1,0,u1) + 38*G(1,1 - v1,u1) + 2*G(1,1 - v1,u1)*Pi^2 - 
         4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1,1,1 - v1,u1) - 8*G(1,u1)*
         zeta3 - 26/3*G(1,u1)*Pi^2 + 38*G(1,u1)*G(1,v1) + 2*G(1,u1)*G(1,v1)*
         Pi^2 + 2/3*G(1,v1)*Pi^2 + 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(1,v1
         )*G(1 - v1,u1)*Pi^2 + 12*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,
         0,0,u1) - 12*G(1,v1)*G(1 - v1,1,u1) + 16*G(1,v1)*G(1 - v1,1,1,u1) - 8
         *G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1,0,u1) + 4*G(1
         ,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) - 8*G(1,v1)*G( - v1
         ,0,1,u1) - 12*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 8
         *G(1,v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) - 4*G(1,0,1 - 
         v1,u1)*G(1,v1) - 8*G(1,0, - v1,0,u1) + 10/3*G(1,0,u1)*Pi^2 - 4*G(1,0,
         u1)*G(1,1,v1) + 38*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1
          - v1, - v1,u1) - 12*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G(1 - v1,1,
         u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) + 8*G(1,0,v1)*G(1,1 - v1,u1) + 44/
         3*G(1,0,v1)*G(1,u1) - 16*G(1,0,v1)*G(1,1,u1) + 88/3*G(1,0,0,v1) + 4*
         G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*G( - v1,u1) - 16*G(1,0,0,0,
         v1) + 4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1)
          + 8*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1) + 8*G(1,1,1 - v1,1 - 
         v1,u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1 - v1,0,u1) + 8*G(1,1,
         u1)*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2 - 12*G(1,1,v1)*G(1,u1) + 4*G(1,1,0
         ,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1) - 12*G(1,1,0,v1) + 8*G(1,1,0,v1)*
         G(1,u1) + 4*G(1,1,0,0,v1) - 24*G(1,1,1,1 - v1,u1) - 24*G(1,1,1,u1)*G(
         1,v1) )

       + i_*N^-1*u1^-2 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( Pi - 5*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - Pi + 4*G(1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 1/6*Pi^3 - G(1 - v1, - v1,u1)*Pi + G( - v1,
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi + G( - v1,0,u1)*Pi + G(0, - v1,u1)*Pi
          + G(0,u1)*G(0,v1)*Pi + 2*G(0,v1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi - G(0,
         0,v1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*G(1 - v1,u1
         )*Pi - 2*G(0,1,u1)*Pi - 5*G(1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - 2*Pi - 2*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*Pi
          + 2*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,1,u1)*Pi - G(1,u1)*Pi + 2*G(1,0,
         v1)*Pi )

       + i_*N^-1 * ( 6*Pi - 4*Pi*zeta3 - 2*Pi^3 + 3*G(1 - v1,1 - v1,u1)*Pi + 2
         *G(1 - v1,1 - v1,0,u1)*Pi - 6*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1, - v1,u1)*Pi + G(1 - v1, - v1,
         u1)*Pi - 2*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1
          - v1,u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi + 3*G(1 - v1,0,u1)*Pi + 2*G(
         1 - v1,0,0,u1)*Pi - 6*G(1 - v1,0,1,u1)*Pi - 5*G(1 - v1,1,u1)*Pi - 2*
         G( - v1,1 - v1,0,u1)*Pi + 6*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1
         ,1 - v1,u1)*Pi + 2*G( - v1, - v1, - v1,u1)*Pi - 2*G( - v1, - v1,u1)*
         Pi - 5*G( - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)
         *Pi + 2*G( - v1,0, - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi - 2*G( - v1,0,0,
         u1)*Pi + 6*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1,1 - v1,u1)*Pi - 2*G(0,1
          - v1, - v1,u1)*Pi + 3*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*
         Pi + 2*G(0,1 - v1,0,u1)*Pi - 6*G(0,1 - v1,1,u1)*Pi - 3*G(0, - v1,u1)*
         Pi - 2/3*G(0,u1)*Pi^3 - 5*G(0,u1)*G(0,v1)*Pi + 3*G(0,u1)*G(1,v1)*Pi
          - 2*G(0,u1)*G(1,0,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 4*G(0,v1)*Pi + 2/
         3*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - 
         v1, - v1,u1)*Pi - 3*G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,0,u1
         )*Pi - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*
         Pi + 2*G(0,v1)*G( - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,u1)*Pi + 2*G(0
         ,v1)*G(1,1 - v1,u1)*Pi + 6*G(0,v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*
         Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,u1)*Pi - 2*G(0,0, - v1,
         u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 3*G(0,0,v1
         )*Pi + 2*G(0,0,v1)*G(0,u1)*Pi - 2*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,1,u1
         )*Pi - 4*G(0,1,1 - v1,u1)*Pi + 10*G(0,1,u1)*Pi + 4*G(0,1,u1)*G(0,v1)*
         Pi - 4*G(0,1,u1)*G(1,v1)*Pi - 3*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi
          + 2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi - 4*G(0,1,0,v1)*Pi - 6*
         G(0,1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*Pi + 2*G(1,1 - v1, - v1,u1)*
         Pi - 6*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0,u1)*Pi + 6*G(1,1 - v1,1,u1)
         *Pi + 13*G(1,u1)*Pi + 2/3*G(1,u1)*Pi^3 - 6*G(1,u1)*G(1,v1)*Pi - 2*G(1
         ,v1)*Pi - 2/3*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3*G(1,
         v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G( - v1
         , - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2*G(1,v1)*G(1,1 - v1,u1)
         *Pi - 2*G(1,0,1 - v1,u1)*Pi + 2*G(1,0, - v1,u1)*Pi + 3*G(1,0,u1)*Pi
          - 2*G(1,0,u1)*G(1,v1)*Pi - 3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)
         *Pi - 4*G(1,0,v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,1
         ,u1)*Pi + 4*G(1,1,1 - v1,u1)*Pi - 9*G(1,1,u1)*Pi + 4*G(1,1,u1)*G(1,v1
         )*Pi + 3*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 4
         *G(1,1,0,v1)*Pi + 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*v1 * (  - 4*Pi + 4*Pi*zeta3 + 5/3*Pi^3 - 3*G(1 - v1,1 - v1,u1
         )*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi + 6*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(
         1 - v1, - v1,1 - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi + G(1 - v1
         , - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi^3 - 2*G(1 - 
         v1,0,1 - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 3*G(1 - v1,0,u1)*Pi
          - 2*G(1 - v1,0,0,u1)*Pi + 6*G(1 - v1,0,1,u1)*Pi + 9*G(1 - v1,1,u1)*
         Pi + 2*G( - v1,1 - v1,0,u1)*Pi - 6*G( - v1,1 - v1,1,u1)*Pi + 2*G( - 
         v1, - v1,1 - v1,u1)*Pi - 2*G( - v1, - v1, - v1,u1)*Pi + 2*G( - v1,u1)
         *Pi - 2/3*G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 2*G( - v1,0,
          - v1,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 6*G( - v1,0,1,u1)*Pi - 2*G(0,1
          - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi - 3*G(0,1 - v1,u1)*Pi
          - 2*G(0,1 - v1,u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 6*G(0,1 - v1
         ,1,u1)*Pi + G(0, - v1,u1)*Pi + G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3 + 3*G(0,
         u1)*G(0,v1)*Pi - 3*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*Pi - 2*G(
         0,u1)*G(1,1,v1)*Pi - 2*G(0,v1)*Pi - 2/3*G(0,v1)*Pi^3 - 4*G(0,v1)*G(1
          - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + G(0,v1)*G(1
          - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1
         ,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 2*G(0,v1)*G( - v1,0,u1)*Pi
          + 2*G(0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,v1)*G(1,1 - v1,u1)*Pi - 6*G(0,
         v1)*G(1,u1)*Pi - 2*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 2*
         G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi
          - 2*G(0,0,u1)*G(1,v1)*Pi - G(0,0,v1)*Pi - 2*G(0,0,v1)*G(0,u1)*Pi + 2
         *G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 6*
         G(0,1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1)*Pi + 3*G(
         0,1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi - 2*G(0,
         1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 6*G(0,1,1,u1)*Pi + 2*G(1,1 - v1,1 - 
         v1,u1)*Pi - 2*G(1,1 - v1, - v1,u1)*Pi + 6*G(1,1 - v1,u1)*Pi + 2*G(1,1
          - v1,0,u1)*Pi - 6*G(1,1 - v1,1,u1)*Pi - 3*G(1,u1)*Pi - 2/3*G(1,u1)*
         Pi^3 + 6*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3 - 2*G(1
         ,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,v1)*G(
         1 - v1,0,u1)*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 2*G(1,v1)*G( - v1,
         0,u1)*Pi + 2*G(1,v1)*G(1,1 - v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*Pi - 2*G(
         1,0, - v1,u1)*Pi - 3*G(1,0,u1)*Pi + 2*G(1,0,u1)*G(1,v1)*Pi + G(1,0,v1
         )*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*G( - v1,u1)*Pi - 2*
         G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi + 9*
         G(1,1,u1)*Pi - 4*G(1,1,u1)*G(1,v1)*Pi - 3*G(1,1,v1)*Pi + 2*G(1,1,v1)*
         G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4*G(1,1,0,v1)*Pi - 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * (  - 1/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi - 2
         *G( - v1, - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi - 2*G(0, - v1,u1)*Pi - 2*
         G(0,u1)*G(0,v1)*Pi + 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi + 2*
         G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( 8*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*G(1 - v1,u1
         )*Pi + 8*G(0,1,u1)*Pi + 6*G(1,u1)*Pi - 8*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * ( 3*Pi - 4*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*Pi
          + 4*G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,1,u1)*Pi + 2*G(1,u1)*Pi + 4*G(1,
         0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - 5*Pi + 4/3*Pi^3 - 5*G(1 - v1,u1)*Pi - 4*
         G(1 - v1,0,u1)*Pi + 8*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1,u1)*Pi + 4
         *G( - v1, - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 4*G(0,1 - v1,u1)*Pi + 4*G(
         0, - v1,u1)*Pi - 3*G(0,u1)*Pi + 4*G(0,u1)*G(0,v1)*Pi - 4*G(0,u1)*G(1,
         v1)*Pi + 6*G(0,v1)*Pi - 4*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1
         ,u1)*Pi - 4*G(0,0,u1)*Pi + 8*G(0,1,u1)*Pi + 3*G(1,u1)*Pi - 5*G(1,v1)*
         Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,0,v1)*Pi )

       + i_*N^-1*u1 * (  - 4*Pi + 12*Pi*zeta3 - 1/3*Pi^3 - 9*G(1 - v1,1 - v1,
         u1)*Pi - 6*G(1 - v1,1 - v1,0,u1)*Pi + 18*G(1 - v1,1 - v1,1,u1)*Pi - 6
         *G(1 - v1, - v1,1 - v1,u1)*Pi + 6*G(1 - v1, - v1, - v1,u1)*Pi + 11*G(
         1 - v1, - v1,u1)*Pi + 6*G(1 - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi^3 - 6*G(1
          - v1,0,1 - v1,u1)*Pi + 6*G(1 - v1,0, - v1,u1)*Pi - G(1 - v1,0,u1)*Pi
          - 6*G(1 - v1,0,0,u1)*Pi + 18*G(1 - v1,0,1,u1)*Pi + 3*G(1 - v1,1,u1)*
         Pi + 8*G( - v1,1 - v1,u1)*Pi + 6*G( - v1,1 - v1,0,u1)*Pi - 18*G( - v1
         ,1 - v1,1,u1)*Pi + 6*G( - v1, - v1,1 - v1,u1)*Pi - 6*G( - v1, - v1,
          - v1,u1)*Pi - 8*G( - v1, - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 2*G( - v1,
         u1)*Pi^3 + 6*G( - v1,0,1 - v1,u1)*Pi - 6*G( - v1,0, - v1,u1)*Pi + 6*
         G( - v1,0,0,u1)*Pi - 18*G( - v1,0,1,u1)*Pi - 6*G(0,1 - v1,1 - v1,u1)*
         Pi + 6*G(0,1 - v1, - v1,u1)*Pi - G(0,1 - v1,u1)*Pi - 6*G(0,1 - v1,u1)
         *G(1,v1)*Pi - 6*G(0,1 - v1,0,u1)*Pi + 18*G(0,1 - v1,1,u1)*Pi + 3*G(0,
          - v1,u1)*Pi - 3*G(0,u1)*Pi + 2*G(0,u1)*Pi^3 + G(0,u1)*G(0,v1)*Pi - 
         G(0,u1)*G(1,v1)*Pi + 6*G(0,u1)*G(1,0,v1)*Pi - 6*G(0,u1)*G(1,1,v1)*Pi
          - 2*G(0,v1)*Pi^3 - 12*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 6*G(0,v1)*G(1
          - v1, - v1,u1)*Pi + 19*G(0,v1)*G(1 - v1,u1)*Pi + 6*G(0,v1)*G(1 - v1,
         0,u1)*Pi + 12*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 6*G(0,v1)*G( - v1, - v1
         ,u1)*Pi - 8*G(0,v1)*G( - v1,u1)*Pi - 6*G(0,v1)*G( - v1,0,u1)*Pi + 6*
         G(0,v1)*G(0,1 - v1,u1)*Pi - 6*G(0,v1)*G(1,1 - v1,u1)*Pi - 10*G(0,v1)*
         G(1,u1)*Pi - 6*G(0,v1)*G(1,0,u1)*Pi + 12*G(0,v1)*G(1,1,u1)*Pi - 6*G(0
         ,0,1 - v1,u1)*Pi + 6*G(0,0, - v1,u1)*Pi + 8*G(0,0,u1)*Pi + 6*G(0,0,u1
         )*G(0,v1)*Pi - 6*G(0,0,u1)*G(1,v1)*Pi - 11*G(0,0,v1)*Pi - 6*G(0,0,v1)
         *G(0,u1)*Pi + 6*G(0,0,v1)*G(1,u1)*Pi - 12*G(0,0,1,u1)*Pi + 12*G(0,1,1
          - v1,u1)*Pi - 26*G(0,1,u1)*Pi - 12*G(0,1,u1)*G(0,v1)*Pi + 12*G(0,1,
         u1)*G(1,v1)*Pi + 9*G(0,1,v1)*Pi + 6*G(0,1,v1)*G(0,u1)*Pi - 6*G(0,1,v1
         )*G(1,u1)*Pi - 6*G(0,1,0,u1)*Pi + 12*G(0,1,0,v1)*Pi + 18*G(0,1,1,u1)*
         Pi + 6*G(1,1 - v1,1 - v1,u1)*Pi - 6*G(1,1 - v1, - v1,u1)*Pi + 10*G(1,
         1 - v1,u1)*Pi + 6*G(1,1 - v1,0,u1)*Pi - 18*G(1,1 - v1,1,u1)*Pi - 9*G(
         1,u1)*Pi - 2*G(1,u1)*Pi^3 + 10*G(1,u1)*G(1,v1)*Pi + 6*G(1,v1)*Pi + 2*
         G(1,v1)*Pi^3 - 6*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 9*G(1,v1)*G(1 - v1,
         u1)*Pi - 6*G(1,v1)*G(1 - v1,0,u1)*Pi + 6*G(1,v1)*G( - v1, - v1,u1)*Pi
          + 8*G(1,v1)*G( - v1,u1)*Pi + 6*G(1,v1)*G( - v1,0,u1)*Pi + 6*G(1,v1)*
         G(1,1 - v1,u1)*Pi + 6*G(1,0,1 - v1,u1)*Pi - 6*G(1,0, - v1,u1)*Pi - 9*
         G(1,0,u1)*Pi + 6*G(1,0,u1)*G(1,v1)*Pi + 19*G(1,0,v1)*Pi - 12*G(1,0,v1
         )*G(1 - v1,u1)*Pi + 12*G(1,0,v1)*G( - v1,u1)*Pi - 6*G(1,0,v1)*G(1,u1)
         *Pi + 12*G(1,0,1,u1)*Pi - 12*G(1,1,1 - v1,u1)*Pi + 19*G(1,1,u1)*Pi - 
         12*G(1,1,u1)*G(1,v1)*Pi - 9*G(1,1,v1)*Pi + 6*G(1,1,v1)*G(1,u1)*Pi + 6
         *G(1,1,0,u1)*Pi - 12*G(1,1,0,v1)*Pi - 18*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1 * ( 4*Pi - 8*Pi*zeta3 + 2/3*Pi^3 + 6*G(1 - v1,1 - v1,u1
         )*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi - 12*G(1 - v1,1 - v1,1,u1)*Pi + 4*
         G(1 - v1, - v1,1 - v1,u1)*Pi - 4*G(1 - v1, - v1, - v1,u1)*Pi - 10*G(1
          - v1, - v1,u1)*Pi + G(1 - v1,u1)*Pi - 4/3*G(1 - v1,u1)*Pi^3 + 4*G(1
          - v1,0,1 - v1,u1)*Pi - 4*G(1 - v1,0, - v1,u1)*Pi + 2*G(1 - v1,0,u1)*
         Pi + 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,0,1,u1)*Pi - 6*G(1 - v1,1,u1
         )*Pi - 4*G( - v1,1 - v1,u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi + 12*G( - 
         v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi + 4*G( - v1, - v1,
          - v1,u1)*Pi + 4*G( - v1, - v1,u1)*Pi - 9*G( - v1,u1)*Pi + 4/3*G( - 
         v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi - 
         4*G( - v1,0,0,u1)*Pi + 12*G( - v1,0,1,u1)*Pi + 4*G(0,1 - v1,1 - v1,u1
         )*Pi - 4*G(0,1 - v1, - v1,u1)*Pi + 2*G(0,1 - v1,u1)*Pi + 4*G(0,1 - v1
         ,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 12*G(0,1 - v1,1,u1)*Pi - 6*
         G(0, - v1,u1)*Pi + 5*G(0,u1)*Pi - 4/3*G(0,u1)*Pi^3 - 2*G(0,u1)*G(0,v1
         )*Pi + 2*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,u1)*G(1,
         1,v1)*Pi - G(0,v1)*Pi + 4/3*G(0,v1)*Pi^3 + 8*G(0,v1)*G(1 - v1,1 - v1,
         u1)*Pi - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 10*G(0,v1)*G(1 - v1,u1)*Pi
          - 4*G(0,v1)*G(1 - v1,0,u1)*Pi - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 4*
         G(0,v1)*G( - v1, - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 4*G(0,v1)*
         G( - v1,0,u1)*Pi - 4*G(0,v1)*G(0,1 - v1,u1)*Pi + 4*G(0,v1)*G(1,1 - v1
         ,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi - 8*G(0,v1)*
         G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 4*G(0,0, - v1,u1)*Pi - 4*G(0,0
         ,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi + 10*G(0,0,
         v1)*Pi + 4*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,v1)*G(1,u1)*Pi + 8*G(0,0,1,
         u1)*Pi - 8*G(0,1,1 - v1,u1)*Pi + 8*G(0,1,u1)*Pi + 8*G(0,1,u1)*G(0,v1)
         *Pi - 8*G(0,1,u1)*G(1,v1)*Pi - 6*G(0,1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*
         Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 
         12*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,u1)*Pi + 4*G(1,1 - v1, - v1,
         u1)*Pi - 4*G(1,1 - v1,u1)*Pi - 4*G(1,1 - v1,0,u1)*Pi + 12*G(1,1 - v1,
         1,u1)*Pi - 5*G(1,u1)*Pi + 4/3*G(1,u1)*Pi^3 - 4*G(1,u1)*G(1,v1)*Pi + 
         G(1,v1)*Pi - 4/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 6*
         G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 4*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,
         u1)*Pi - 4*G(1,v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi + 4*G(1,
         0, - v1,u1)*Pi + 6*G(1,0,u1)*Pi - 4*G(1,0,u1)*G(1,v1)*Pi - 10*G(1,0,
         v1)*Pi + 8*G(1,0,v1)*G(1 - v1,u1)*Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi + 4
         *G(1,0,v1)*G(1,u1)*Pi - 8*G(1,0,1,u1)*Pi + 8*G(1,1,1 - v1,u1)*Pi - 10
         *G(1,1,u1)*Pi + 8*G(1,1,u1)*G(1,v1)*Pi + 6*G(1,1,v1)*Pi - 4*G(1,1,v1)
         *G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 8*G(1,1,0,v1)*Pi + 12*G(1,1,1,u1)*Pi
          )

       + i_*N^-1*u1^2*[1-u1-v1]^-1 * ( 1/6*Pi^3 - G(1 - v1, - v1,u1)*Pi + G(
          - v1, - v1,u1)*Pi + G( - v1,0,u1)*Pi + G(0, - v1,u1)*Pi + G(0,u1)*G(
         0,v1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi - G(0,0,v1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-4 * (  - 6*G(1 - v1,1,u1)*Pi + 6*G(0,v1)*G(1 - 
         v1,u1)*Pi - 6*G(0,1,u1)*Pi + 6*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-3 * ( 6*G(1 - v1,1,u1)*Pi + 6*G(0,v1)*Pi - 6*G(
         0,v1)*G(1 - v1,u1)*Pi + 6*G(0,1,u1)*Pi - 6*G(1,u1)*Pi - 6*G(1,0,v1)*
         Pi )

       + i_*N^-1*u1^2*[u1+v1]^-2 * ( 3*Pi - 1/2*Pi^3 + G(1 - v1, - v1,u1)*Pi
          + G(1 - v1,0,u1)*Pi - 3*G(1 - v1,1,u1)*Pi + G( - v1,1 - v1,u1)*Pi - 
         2*G( - v1, - v1,u1)*Pi - G( - v1,0,u1)*Pi + G(0,1 - v1,u1)*Pi - 2*G(0
         , - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi - 3*G(0,v1)
         *Pi + 3*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi + G(0,0,u1)*
         Pi + G(0,0,v1)*Pi - 3*G(0,1,u1)*Pi + 3*G(1,u1)*Pi + G(1,v1)*G( - v1,
         u1)*Pi + 3*G(1,0,v1)*Pi )

       + i_*N^-1*u1^2*[u1+v1]^-1 * (  - 1/2*Pi^3 + G(1 - v1, - v1,u1)*Pi + G(1
          - v1,u1)*Pi + G(1 - v1,0,u1)*Pi - 3*G(1 - v1,1,u1)*Pi + G( - v1,1 - 
         v1,u1)*Pi - 2*G( - v1, - v1,u1)*Pi - 3*G( - v1,u1)*Pi - G( - v1,0,u1)
         *Pi + G(0,1 - v1,u1)*Pi - 2*G(0, - v1,u1)*Pi - 2*G(0,u1)*Pi - 2*G(0,
         u1)*G(0,v1)*Pi + G(0,u1)*G(1,v1)*Pi + G(0,v1)*Pi + 3*G(0,v1)*G(1 - v1
         ,u1)*Pi - G(0,v1)*G( - v1,u1)*Pi + G(0,0,u1)*Pi + G(0,0,v1)*Pi - 3*G(
         0,1,u1)*Pi - 2*G(1,u1)*Pi + G(1,v1)*Pi + G(1,v1)*G( - v1,u1)*Pi + 3*
         G(1,0,v1)*Pi )

       + i_*N^-1*u1^2 * (  - 12*Pi*zeta3 + 2*Pi^3 + 4*G(1 - v1,1 - v1, - v1,u1
         )*Pi + 6*G(1 - v1,1 - v1,u1)*Pi + 8*G(1 - v1,1 - v1,0,u1)*Pi - 20*G(1
          - v1,1 - v1,1,u1)*Pi + 8*G(1 - v1, - v1,1 - v1,u1)*Pi - 12*G(1 - v1,
          - v1, - v1,u1)*Pi - 14*G(1 - v1, - v1,u1)*Pi - 4*G(1 - v1, - v1,0,u1
         )*Pi + 4*G(1 - v1,u1)*Pi - 10/3*G(1 - v1,u1)*Pi^3 + 8*G(1 - v1,0,1 - 
         v1,u1)*Pi - 12*G(1 - v1,0, - v1,u1)*Pi + 8*G(1 - v1,0,0,u1)*Pi - 20*
         G(1 - v1,0,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 6*G( - v1,1 - 
         v1,u1)*Pi - 8*G( - v1,1 - v1,0,u1)*Pi + 20*G( - v1,1 - v1,1,u1)*Pi - 
         8*G( - v1, - v1,1 - v1,u1)*Pi + 12*G( - v1, - v1, - v1,u1)*Pi + 10*G(
          - v1, - v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 12*G( - v1,u1)*Pi + 
         10/3*G( - v1,u1)*Pi^3 - 8*G( - v1,0,1 - v1,u1)*Pi + 12*G( - v1,0, - 
         v1,u1)*Pi + 4*G( - v1,0,u1)*Pi - 8*G( - v1,0,0,u1)*Pi + 20*G( - v1,0,
         1,u1)*Pi + 8*G(0,1 - v1,1 - v1,u1)*Pi - 12*G(0,1 - v1, - v1,u1)*Pi + 
         8*G(0,1 - v1,u1)*G(1,v1)*Pi + 8*G(0,1 - v1,0,u1)*Pi - 20*G(0,1 - v1,1
         ,u1)*Pi + 12*G(0,u1)*Pi - 4/3*G(0,u1)*Pi^3 + 4*G(0,u1)*G(0,v1)*Pi - 
         12*G(0,u1)*G(1,0,v1)*Pi + 8*G(0,u1)*G(1,1,v1)*Pi - 12*G(0,v1)*Pi + 10/
         3*G(0,v1)*Pi^3 + 16*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 8*G(0,v1)*G(1 - 
         v1, - v1,u1)*Pi - 18*G(0,v1)*G(1 - v1,u1)*Pi - 12*G(0,v1)*G(1 - v1,0,
         u1)*Pi - 16*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 8*G(0,v1)*G( - v1, - v1,
         u1)*Pi + 6*G(0,v1)*G( - v1,u1)*Pi + 12*G(0,v1)*G( - v1,0,u1)*Pi - 12*
         G(0,v1)*G(0,1 - v1,u1)*Pi + 12*G(0,v1)*G(1,1 - v1,u1)*Pi + 4*G(0,v1)*
         G(1,u1)*Pi + 8*G(0,v1)*G(1,0,u1)*Pi - 12*G(0,v1)*G(1,1,u1)*Pi + 8*G(0
         ,0,1 - v1,u1)*Pi - 12*G(0,0, - v1,u1)*Pi - 6*G(0,0,u1)*Pi - 8*G(0,0,
         u1)*G(0,v1)*Pi + 8*G(0,0,u1)*G(1,v1)*Pi + 6*G(0,0,v1)*Pi + 4*G(0,0,v1
         )*G(1 - v1,u1)*Pi - 4*G(0,0,v1)*G( - v1,u1)*Pi + 12*G(0,0,v1)*G(0,u1)
         *Pi - 12*G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,0,v1)*Pi + 12*G(0,0,1,u1)*Pi
          - 12*G(0,1,1 - v1,u1)*Pi + 14*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0,v1)*Pi
          - 12*G(0,1,u1)*G(1,v1)*Pi - 6*G(0,1,v1)*Pi - 8*G(0,1,v1)*G(0,u1)*Pi
          + 8*G(0,1,v1)*G(1,u1)*Pi + 8*G(0,1,0,u1)*Pi - 16*G(0,1,0,v1)*Pi - 20
         *G(0,1,1,u1)*Pi - 8*G(1,1 - v1,1 - v1,u1)*Pi + 12*G(1,1 - v1, - v1,u1
         )*Pi - 4*G(1,1 - v1,u1)*Pi - 8*G(1,1 - v1,0,u1)*Pi + 20*G(1,1 - v1,1,
         u1)*Pi - 4*G(1,u1)*Pi + 4/3*G(1,u1)*Pi^3 - 4*G(1,u1)*G(1,v1)*Pi + 4*
         G(1,v1)*Pi - 10/3*G(1,v1)*Pi^3 + 8*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 6*
         G(1,v1)*G(1 - v1,u1)*Pi + 8*G(1,v1)*G(1 - v1,0,u1)*Pi - 8*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 6*G(1,v1)*G( - v1,u1)*Pi - 8*G(1,v1)*G( - v1,0,
         u1)*Pi - 8*G(1,v1)*G(1,1 - v1,u1)*Pi - 8*G(1,0,1 - v1,u1)*Pi + 12*G(1
         ,0, - v1,u1)*Pi + 6*G(1,0,u1)*Pi - 8*G(1,0,u1)*G(1,v1)*Pi - 18*G(1,0,
         v1)*Pi + 16*G(1,0,v1)*G(1 - v1,u1)*Pi - 16*G(1,0,v1)*G( - v1,u1)*Pi
          + 12*G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,0,v1)*Pi - 12*G(1,0,1,u1)*Pi + 
         12*G(1,1,1 - v1,u1)*Pi - 10*G(1,1,u1)*Pi + 12*G(1,1,u1)*G(1,v1)*Pi + 
         6*G(1,1,v1)*Pi - 8*G(1,1,v1)*G(1,u1)*Pi - 8*G(1,1,0,u1)*Pi + 16*G(1,1
         ,0,v1)*Pi + 20*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^2*v1 * ( 4*Pi*zeta3 - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 4*
         G(1 - v1,1 - v1,0,u1)*Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1,
          - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 4*G(1 - v1, - 
         v1,0,u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,
         1 - v1,u1)*Pi + 8*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi + 8
         *G(1 - v1,0,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - 
         v1,0,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*
         Pi - 8*G( - v1, - v1, - v1,u1)*Pi - 4*G( - v1, - v1,0,u1)*Pi + 4*G(
          - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G(
          - v1,0, - v1,u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)*Pi - 
         4*G(0,1 - v1,1 - v1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1
         ,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi - 4*
         G(0,u1)*Pi + 8*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 4*G(0,
         v1)*Pi - 2*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1
         )*G(1 - v1, - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,0,u1)*Pi + 8*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G( - v1, - v1,u1)*Pi - 8*G(0,v1)*G(
          - v1,0,u1)*Pi + 8*G(0,v1)*G(0,1 - v1,u1)*Pi - 8*G(0,v1)*G(1,1 - v1,
         u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1
          - v1,u1)*Pi + 8*G(0,0, - v1,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,
         0,u1)*G(1,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,
         u1)*Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,0,
         v1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 4*G(0,1,u1)*G(0,
         v1)*Pi + 4*G(0,1,u1)*G(1,v1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1
         )*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi
          + 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1
          - v1,0,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi
          + 2*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 4*G(1,v1)*G(1
          - v1,0,u1)*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0
         ,u1)*Pi + 4*G(1,v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi - 8*G(1
         ,0, - v1,u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi - 8*G(1,0,v1)*G(1 - v1,u1)*
         Pi + 8*G(1,0,v1)*G( - v1,u1)*Pi - 8*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,0,
         v1)*Pi + 4*G(1,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi - 4*G(1,1,u1)*G(1,
         v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 8*G(1,1,0,v1)*Pi
          - 8*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^3 * ( 4*Pi*zeta3 - 4*G(1 - v1,1 - v1, - v1,u1)*Pi - 4*G(1
          - v1,1 - v1,0,u1)*Pi + 8*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1, - v1
         ,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,
         u1)*Pi - 4*G(1 - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - 
         v1,u1)*Pi + 8*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi + 8*G(1
          - v1,0,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - v1,0
         ,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 8*G( - v1, - v1, - v1,u1)*Pi - 4*G( - v1, - v1,0,u1)*Pi + 4*G( - 
         v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G( - 
         v1,0, - v1,u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)*Pi - 4*
         G(0,1 - v1,1 - v1,u1)*Pi + 8*G(0,1 - v1, - v1,u1)*Pi - 4*G(0,1 - v1,
         u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 8*G(0,1 - v1,1,u1)*Pi - 4*G(
         0,u1)*Pi + 8*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 4*G(0,v1
         )*Pi - 2*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1)*
         G(1 - v1, - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,0,u1)*Pi + 8*G(0,v1)*G( - 
         v1,1 - v1,u1)*Pi - 4*G(0,v1)*G( - v1, - v1,u1)*Pi - 8*G(0,v1)*G( - v1
         ,0,u1)*Pi + 8*G(0,v1)*G(0,1 - v1,u1)*Pi - 8*G(0,v1)*G(1,1 - v1,u1)*Pi
          - 4*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,
         u1)*Pi + 8*G(0,0, - v1,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*
         G(1,v1)*Pi - 4*G(0,0,v1)*G(1 - v1,u1)*Pi + 4*G(0,0,v1)*G( - v1,u1)*Pi
          - 8*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,0,v1)*Pi
          - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi
          + 4*G(0,1,u1)*G(1,v1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1,
         u1)*Pi - 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi + 4*
         G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1 - v1,0
         ,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi + 4*G(1,u1)*Pi - 4*G(1,v1)*Pi + 2*G(1
         ,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1
         )*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 
         4*G(1,v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,
         u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi - 8*G(1,0,v1)*G(1 - v1,u1)*Pi + 8*G(1
         ,0,v1)*G( - v1,u1)*Pi - 8*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,0,v1)*Pi + 4
         *G(1,0,1,u1)*Pi - 4*G(1,1,1 - v1,u1)*Pi - 4*G(1,1,u1)*G(1,v1)*Pi + 4*
         G(1,1,v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 8*G(1,1,0,v1)*Pi - 8*G(1,1,
         1,u1)*Pi )

       + i_*Nf * ( 8/9*Pi^3 - 4/3*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 4/
         3*G( - v1,0,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi
          + 4/3*G(0,0,v1)*Pi - 4/3*G(0,1,v1)*Pi + 4/3*G(1,1 - v1,u1)*Pi + 4/3*
         G(1,u1)*G(1,v1)*Pi - 4/3*G(1,v1)*Pi )

       + i_*Nf*v1 * (  - 8/9*Pi^3 + 4/3*G(1 - v1,u1)*Pi + 4/3*G(1 - v1,0,u1)*
         Pi - 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi + 4/3*G(0,u1)*G(1,
         v1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,v1)*Pi - 4/3*G(1,1 - v1,u1)*Pi
          - 4/3*G(1,u1)*G(1,v1)*Pi + 4/3*G(1,v1)*Pi )

       + i_*Nf*u1*[u1+v1]^-1 * ( 4/3*Pi + 8/3*G(0,u1)*Pi )

       + i_*Nf*u1 * (  - 4/3*Pi - 8/3*Pi^3 + 4*G(1 - v1,u1)*Pi + 4*G(1 - v1,0,
         u1)*Pi - 4*G( - v1,0,u1)*Pi + 4*G(0,1 - v1,u1)*Pi - 8/3*G(0,u1)*Pi + 
         4*G(0,u1)*G(1,v1)*Pi - 4*G(0,0,v1)*Pi + 4*G(0,1,v1)*Pi - 4*G(1,1 - v1
         ,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi + 4*G(1,v1)*Pi )

       + i_*Nf*u1*v1 * ( 16/9*Pi^3 - 8/3*G(1 - v1,u1)*Pi - 8/3*G(1 - v1,0,u1)*
         Pi + 8/3*G( - v1,0,u1)*Pi - 8/3*G(0,1 - v1,u1)*Pi - 8/3*G(0,u1)*G(1,
         v1)*Pi + 8/3*G(0,0,v1)*Pi - 8/3*G(0,1,v1)*Pi + 8/3*G(1,1 - v1,u1)*Pi
          + 8/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-2 * (  - 4/3*G(0,u1)*Pi )

       + i_*Nf*u1^2*[u1+v1]^-1 * (  - 4/3*G(0,u1)*Pi )

       + i_*Nf*u1^2 * ( 32/9*Pi^3 - 8/3*G(1 - v1,u1)*Pi - 16/3*G(1 - v1,0,u1)*
         Pi + 16/3*G( - v1,0,u1)*Pi - 16/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*Pi
          - 16/3*G(0,u1)*G(1,v1)*Pi + 16/3*G(0,0,v1)*Pi - 16/3*G(0,1,v1)*Pi + 
         16/3*G(1,1 - v1,u1)*Pi + 16/3*G(1,u1)*G(1,v1)*Pi - 8/3*G(1,v1)*Pi )

       + i_*Nf*u1^2*v1 * (  - 16/9*Pi^3 + 8/3*G(1 - v1,0,u1)*Pi - 8/3*G( - v1,
         0,u1)*Pi + 8/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*G(1,v1)*Pi - 8/3*G(0,0
         ,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1,u1)*Pi - 8/3*G(1,u1)*G(1,
         v1)*Pi )

       + i_*Nf*u1^3 * (  - 16/9*Pi^3 + 8/3*G(1 - v1,0,u1)*Pi - 8/3*G( - v1,0,
         u1)*Pi + 8/3*G(0,1 - v1,u1)*Pi + 8/3*G(0,u1)*G(1,v1)*Pi - 8/3*G(0,0,
         v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(1,1 - v1,u1)*Pi - 8/3*G(1,u1)*G(1,
         v1)*Pi )

       + i_*N*u1^-2 * ( 9/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 9/2*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 9/2*Pi - 1/2*G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 9/2*Pi - 4*G(1,u1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi + 2*G( - v1,
         1 - v1,u1)*Pi + 13/2*G( - v1,u1)*Pi + 4*G( - v1,0,u1)*Pi + 2*G(0, - 
         v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 13/2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - 
         v1,u1)*Pi - 4*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi - 2*G(0,0
         ,v1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G(
          - v1,u1)*Pi + 2*G(1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*G(1 - v1,u1)*
         Pi - 9*G(0,1,u1)*Pi - 45/2*G(1,u1)*Pi + 9*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 9*Pi + 19*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*Pi - 
         19*G(0,v1)*G(1 - v1,u1)*Pi + 19*G(0,1,u1)*Pi + 59/2*G(1,u1)*Pi - 19*
         G(1,0,v1)*Pi )

       + i_*N * ( 27*Pi + 14*Pi*zeta3 - 14/9*Pi^3 - 2*G(1 - v1,1 - v1, - v1,u1
         )*Pi - 3*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,1 - v1,0,u1)*Pi - 2*G(1
          - v1, - v1,1 - v1,u1)*Pi - 8*G(1 - v1, - v1, - v1,u1)*Pi - G(1 - v1,
          - v1,u1)*Pi - 2*G(1 - v1, - v1,0,u1)*Pi + 41/6*G(1 - v1,u1)*Pi - 5/3
         *G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*
         Pi + 2*G(1 - v1,0,0,u1)*Pi - 6*G(1 - v1,1,u1)*Pi - 8*G(1 - v1,1,1,u1)
         *Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + G( - v1,1 - v1,u1)*Pi + 2*G( - 
         v1,1 - v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - 
         v1,u1)*Pi + 12*G( - v1, - v1, - v1,u1)*Pi - 3*G( - v1, - v1,u1)*Pi - 
         6*G( - v1, - v1,0,u1)*Pi - 9/2*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 + 2*
         G( - v1,0,1 - v1,u1)*Pi - 4*G( - v1,0, - v1,u1)*Pi - 4/3*G( - v1,0,u1
         )*Pi + 2*G( - v1,0,0,u1)*Pi + 4*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1,1
          - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 
         2*G(0,1 - v1,0,u1)*Pi - 8*G(0, - v1, - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi
          + 17/2*G(0,u1)*Pi - 4/3*G(0,u1)*Pi^3 + 8*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 11/2*G(0,v1)*Pi - G(0,v1)
         *Pi^3 - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 13*G(0,v1)*G(1 - v1,u1)*Pi
          + 4*G(0,v1)*G(1 - v1,1,u1)*Pi - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10
         *G(0,v1)*G( - v1, - v1,u1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi - 8*G(0,v1)*
         G( - v1,0,u1)*Pi - 4*G(0,v1)*G(0, - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi
          - 2*G(0,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,
         u1)*Pi - 5*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1
         )*Pi - 43/3*G(0,0,v1)*Pi - 6*G(0,0,v1)*G(1 - v1,u1)*Pi + 14*G(0,0,v1)
         *G( - v1,u1)*Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi + 
         14*G(0,0,0,v1)*Pi - 2*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 2*G(0,1,1
          - v1,u1)*Pi - 11*G(0,1,u1)*Pi + 6*G(0,1,u1)*G(0,v1)*Pi - 2*G(0,1,u1)
         *G(1,v1)*Pi + 31/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G( - v1,u1)*Pi + 2*G(0,
         1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi - 2*G(0,1,0,u1)*Pi - 4*G(0,
         1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi + 2*G(1,1 - v1,1 - v1,u1)*Pi + 4*G(1,1
          - v1, - v1,u1)*Pi - 4/3*G(1,1 - v1,u1)*Pi + 2*G(1,1 - v1,0,u1)*Pi - 
         4*G(1,1 - v1,1,u1)*Pi - 55/2*G(1,u1)*Pi - 4/3*G(1,u1)*Pi^3 - 4/3*G(1,
         u1)*G(1,v1)*Pi + 41/6*G(1,v1)*Pi - 5/3*G(1,v1)*Pi^3 - 2*G(1,v1)*G(1
          - v1, - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0
         ,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + G(1,v1)*G( - v1,u1)*Pi + 2
         *G(1,v1)*G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1,1 - v1,u1)*Pi + 2*G(1,0,1
          - v1,u1)*Pi + 4*G(1,0, - v1,u1)*Pi + G(1,0,u1)*Pi + 2*G(1,0,u1)*G(1,
         v1)*Pi + 13*G(1,0,v1)*Pi - 4*G(1,0,v1)*G( - v1,u1)*Pi - 6*G(1,0,0,v1)
         *Pi + 2*G(1,0,1,u1)*Pi - 6*G(1,1,1 - v1,u1)*Pi - 7*G(1,1,u1)*Pi - 6*
         G(1,1,u1)*G(1,v1)*Pi - 3*G(1,1,v1)*Pi + 2*G(1,1,v1)*G(1,u1)*Pi - 2*G(
         1,1,0,u1)*Pi + 12*G(1,1,1,u1)*Pi )

       + i_*N*v1 * (  - 18*Pi - 14*Pi*zeta3 + 14/9*Pi^3 + 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 3*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi
          + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 
         G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1, - v1,0,u1)*Pi - 41/6*G(1 - v1,u1)
         *Pi + 5/3*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,u1)*Pi + 2/3*G(1 - 
         v1,0,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi - 4*G(1 - v1,1,u1)*Pi + 8*G(1 - 
         v1,1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi - G( - v1,1 - v1,u1)*Pi
          - 2*G( - v1,1 - v1,0,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - v1,
          - v1,1 - v1,u1)*Pi - 12*G( - v1, - v1, - v1,u1)*Pi + 3*G( - v1, - v1
         ,u1)*Pi + 6*G( - v1, - v1,0,u1)*Pi + 23/2*G( - v1,u1)*Pi + G( - v1,u1
         )*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi + 4/3*
         G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*G(
         0,1 - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,u1)*G(1
         ,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 8*G(0, - v1, - v1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 13/2*G(0,u1)*Pi + 4/3*G(0,u1)*Pi^3 - 8*G(0,u1)*G(0,v1)
         *Pi + 2/3*G(0,u1)*G(1,v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi + 7/2*G(0,v1)*
         Pi + G(0,v1)*Pi^3 + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 3*G(0,v1)*G(1
          - v1,u1)*Pi - 4*G(0,v1)*G(1 - v1,1,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1
         ,u1)*Pi - 10*G(0,v1)*G( - v1, - v1,u1)*Pi + 3*G(0,v1)*G( - v1,u1)*Pi
          + 8*G(0,v1)*G( - v1,0,u1)*Pi + 4*G(0,v1)*G(0, - v1,u1)*Pi - 2*G(0,v1
         )*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(
         0,0,1 - v1,u1)*Pi + 5*G(0,0,u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0
         ,u1)*G(1,v1)*Pi + 43/3*G(0,0,v1)*Pi + 6*G(0,0,v1)*G(1 - v1,u1)*Pi - 
         14*G(0,0,v1)*G( - v1,u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,v1)*G(
         1,u1)*Pi - 14*G(0,0,0,v1)*Pi + 2*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 
         2*G(0,1,1 - v1,u1)*Pi + G(0,1,u1)*Pi - 6*G(0,1,u1)*G(0,v1)*Pi + 2*G(0
         ,1,u1)*G(1,v1)*Pi - 31/3*G(0,1,v1)*Pi + 4*G(0,1,v1)*G( - v1,u1)*Pi - 
         2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi + 
         4*G(0,1,0,v1)*Pi + 8*G(0,1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*Pi - 4*
         G(1,1 - v1, - v1,u1)*Pi + 4/3*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0,u1)*
         Pi + 4*G(1,1 - v1,1,u1)*Pi + 29/2*G(1,u1)*Pi + 4/3*G(1,u1)*Pi^3 + 4/3
         *G(1,u1)*G(1,v1)*Pi - 41/6*G(1,v1)*Pi + 5/3*G(1,v1)*Pi^3 + 2*G(1,v1)*
         G(1 - v1, - v1,u1)*Pi + 3*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,v1)*G(1 - 
         v1,0,u1)*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi - G(1,v1)*G( - v1,u1)*Pi
          - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2*G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0
         ,1 - v1,u1)*Pi - 4*G(1,0, - v1,u1)*Pi - G(1,0,u1)*Pi - 2*G(1,0,u1)*G(
         1,v1)*Pi - 3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G( - v1,u1)*Pi + 6*G(1,0,0,v1
         )*Pi - 2*G(1,0,1,u1)*Pi + 6*G(1,1,1 - v1,u1)*Pi + 7*G(1,1,u1)*Pi + 6*
         G(1,1,u1)*G(1,v1)*Pi + 3*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi + 2*G(
         1,1,0,u1)*Pi - 12*G(1,1,1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * (  - 2/3*Pi^3 + 4*G(1 - v1, - v1,u1)*Pi - 4*G(
          - v1,1 - v1,u1)*Pi + 3*G( - v1,u1)*Pi - 8*G( - v1,0,u1)*Pi - 4*G(0,
          - v1,u1)*Pi - 4*G(0,u1)*G(0,v1)*Pi + 3*G(0,v1)*Pi + 4*G(0,v1)*G(1 - 
         v1,u1)*Pi + 8*G(0,v1)*G( - v1,u1)*Pi + 8*G(0,v1)*G(1,u1)*Pi + 4*G(0,0
         ,v1)*Pi - 4*G(1,1 - v1,u1)*Pi - 4*G(1,u1)*G(1,v1)*Pi - 4*G(1,v1)*G(
          - v1,u1)*Pi - 4*G(1,0,u1)*Pi + 4*G(1,0,v1)*Pi - 4*G(1,1,u1)*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 36*G(1 - v1,1,u1)*Pi - 36*G(0,v1)*G(1 - v1,u1)
         *Pi + 36*G(0,1,u1)*Pi + 27*G(1,u1)*Pi - 36*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * ( 27/2*Pi - 58*G(1 - v1,1,u1)*Pi - 36*G(0,v1)*Pi
          + 58*G(0,v1)*G(1 - v1,u1)*Pi - 58*G(0,1,u1)*Pi - 3*G(1,u1)*Pi + 58*
         G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 179/6*Pi + 2/3*Pi^3 + 4*G(1 - v1, - v1,u1)*
         Pi + 10*G(1 - v1,u1)*Pi + 26*G(1 - v1,1,u1)*Pi - 4*G( - v1,1 - v1,u1)
         *Pi + 24*G( - v1, - v1,u1)*Pi + 4*G( - v1,u1)*Pi - 12*G( - v1,0,u1)*
         Pi - 12*G(0, - v1,u1)*Pi + 28/3*G(0,u1)*Pi - 12*G(0,u1)*G(0,v1)*Pi + 
         28*G(0,v1)*Pi - 22*G(0,v1)*G(1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1,u1)*
         Pi + 24*G(0,0,v1)*Pi + 26*G(0,1,u1)*Pi - 4*G(0,1,v1)*Pi - 26*G(1,u1)*
         Pi + 10*G(1,v1)*Pi - 4*G(1,v1)*G( - v1,u1)*Pi - 22*G(1,0,v1)*Pi )

       + i_*N*u1 * (  - 32/3*Pi - 42*Pi*zeta3 + 14/3*Pi^3 + 6*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 13*G(1 - v1,1 - v1,u1)*Pi - 6*G(1 - v1,1 - v1,0,u1)*Pi
          + 6*G(1 - v1, - v1,1 - v1,u1)*Pi + 24*G(1 - v1, - v1, - v1,u1)*Pi - 
         9*G(1 - v1, - v1,u1)*Pi + 6*G(1 - v1, - v1,0,u1)*Pi - 97/2*G(1 - v1,
         u1)*Pi + 5*G(1 - v1,u1)*Pi^3 - 6*G(1 - v1,0,1 - v1,u1)*Pi + 10*G(1 - 
         v1,0,u1)*Pi - 6*G(1 - v1,0,0,u1)*Pi - 24*G(1 - v1,1,u1)*Pi + 24*G(1
          - v1,1,1,u1)*Pi - 6*G( - v1,1 - v1, - v1,u1)*Pi + G( - v1,1 - v1,u1)
         *Pi - 6*G( - v1,1 - v1,0,u1)*Pi - 12*G( - v1,1 - v1,1,u1)*Pi + 6*G(
          - v1, - v1,1 - v1,u1)*Pi - 36*G( - v1, - v1, - v1,u1)*Pi - 11*G( - 
         v1, - v1,u1)*Pi + 18*G( - v1, - v1,0,u1)*Pi + 105/2*G( - v1,u1)*Pi + 
         3*G( - v1,u1)*Pi^3 - 6*G( - v1,0,1 - v1,u1)*Pi + 12*G( - v1,0, - v1,
         u1)*Pi + 8*G( - v1,0,u1)*Pi - 6*G( - v1,0,0,u1)*Pi - 12*G( - v1,0,1,
         u1)*Pi - 6*G(0,1 - v1,1 - v1,u1)*Pi + 10*G(0,1 - v1,u1)*Pi - 6*G(0,1
          - v1,u1)*G(1,v1)*Pi - 6*G(0,1 - v1,0,u1)*Pi + 24*G(0, - v1, - v1,u1)
         *Pi - 6*G(0, - v1,u1)*Pi - 317/6*G(0,u1)*Pi + 4*G(0,u1)*Pi^3 - 16*G(0
         ,u1)*G(0,v1)*Pi + 10*G(0,u1)*G(1,v1)*Pi - 6*G(0,u1)*G(1,1,v1)*Pi + 73/
         2*G(0,v1)*Pi + 3*G(0,v1)*Pi^3 + 6*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 9*
         G(0,v1)*G(1 - v1,u1)*Pi - 12*G(0,v1)*G(1 - v1,1,u1)*Pi + 12*G(0,v1)*
         G( - v1,1 - v1,u1)*Pi - 30*G(0,v1)*G( - v1, - v1,u1)*Pi - 7*G(0,v1)*
         G( - v1,u1)*Pi + 24*G(0,v1)*G( - v1,0,u1)*Pi + 12*G(0,v1)*G(0, - v1,
         u1)*Pi - 6*G(0,v1)*G(1,u1)*Pi + 6*G(0,v1)*G(1,0,u1)*Pi + 6*G(0,v1)*G(
         1,1,u1)*Pi - 6*G(0,0,1 - v1,u1)*Pi + 19*G(0,0,u1)*Pi - 6*G(0,0,u1)*G(
         0,v1)*Pi - 6*G(0,0,u1)*G(1,v1)*Pi + 19*G(0,0,v1)*Pi + 18*G(0,0,v1)*G(
         1 - v1,u1)*Pi - 42*G(0,0,v1)*G( - v1,u1)*Pi + 24*G(0,0,v1)*G(0,u1)*Pi
          - 12*G(0,0,v1)*G(1,u1)*Pi - 42*G(0,0,0,v1)*Pi + 6*G(0,0,1,u1)*Pi + 
         12*G(0,0,1,v1)*Pi + 6*G(0,1,1 - v1,u1)*Pi - 13*G(0,1,u1)*Pi - 18*G(0,
         1,u1)*G(0,v1)*Pi + 6*G(0,1,u1)*G(1,v1)*Pi - 23*G(0,1,v1)*Pi + 12*G(0,
         1,v1)*G( - v1,u1)*Pi - 6*G(0,1,v1)*G(0,u1)*Pi + 6*G(0,1,v1)*G(1,u1)*
         Pi + 6*G(0,1,0,u1)*Pi + 12*G(0,1,0,v1)*Pi + 24*G(0,1,1,u1)*Pi - 6*G(1
         ,1 - v1,1 - v1,u1)*Pi - 12*G(1,1 - v1, - v1,u1)*Pi - 6*G(1,1 - v1,0,
         u1)*Pi + 12*G(1,1 - v1,1,u1)*Pi + 147/2*G(1,u1)*Pi + 4*G(1,u1)*Pi^3
          - 97/2*G(1,v1)*Pi + 5*G(1,v1)*Pi^3 + 6*G(1,v1)*G(1 - v1, - v1,u1)*Pi
          + 13*G(1,v1)*G(1 - v1,u1)*Pi - 6*G(1,v1)*G(1 - v1,0,u1)*Pi + 6*G(1,
         v1)*G( - v1, - v1,u1)*Pi + G(1,v1)*G( - v1,u1)*Pi - 6*G(1,v1)*G( - v1
         ,0,u1)*Pi - 6*G(1,v1)*G(1,1 - v1,u1)*Pi - 6*G(1,0,1 - v1,u1)*Pi - 12*
         G(1,0, - v1,u1)*Pi - 3*G(1,0,u1)*Pi - 6*G(1,0,u1)*G(1,v1)*Pi - 9*G(1,
         0,v1)*Pi + 12*G(1,0,v1)*G( - v1,u1)*Pi + 18*G(1,0,0,v1)*Pi - 6*G(1,0,
         1,u1)*Pi + 18*G(1,1,1 - v1,u1)*Pi + 21*G(1,1,u1)*Pi + 18*G(1,1,u1)*G(
         1,v1)*Pi + 13*G(1,1,v1)*Pi - 6*G(1,1,v1)*G(1,u1)*Pi + 6*G(1,1,0,u1)*
         Pi - 36*G(1,1,1,u1)*Pi )

       + i_*N*u1*v1 * ( 18*Pi + 28*Pi*zeta3 - 40/9*Pi^3 - 4*G(1 - v1,1 - v1,
          - v1,u1)*Pi - 10*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi
          - 4*G(1 - v1, - v1,1 - v1,u1)*Pi - 16*G(1 - v1, - v1, - v1,u1)*Pi + 
         10*G(1 - v1, - v1,u1)*Pi - 4*G(1 - v1, - v1,0,u1)*Pi + 89/3*G(1 - v1,
         u1)*Pi - 10/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1,u1)*Pi - 28/3*
         G(1 - v1,0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi + 16*G(1 - v1,1,u1)*Pi - 16
         *G(1 - v1,1,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - 
         v1,u1)*Pi + 4*G( - v1,1 - v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4
         *G( - v1, - v1,1 - v1,u1)*Pi + 24*G( - v1, - v1, - v1,u1)*Pi - 10*G(
          - v1, - v1,u1)*Pi - 12*G( - v1, - v1,0,u1)*Pi - 43*G( - v1,u1)*Pi - 
         2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G( - v1,0, - v1,u1
         )*Pi - 8/3*G( - v1,0,u1)*Pi + 4*G( - v1,0,0,u1)*Pi + 8*G( - v1,0,1,u1
         )*Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 28/3*G(0,1 - v1,u1)*Pi + 4*G(0,1
          - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 16*G(0, - v1, - v1,u1)
         *Pi + 12*G(0, - v1,u1)*Pi + 31*G(0,u1)*Pi - 8/3*G(0,u1)*Pi^3 + 16*G(0
         ,u1)*G(0,v1)*Pi - 28/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 
         19*G(0,v1)*Pi - 2*G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 10
         *G(0,v1)*G(1 - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,1,u1)*Pi - 8*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*Pi - 2*G(0,v1)*G(
          - v1,u1)*Pi - 16*G(0,v1)*G( - v1,0,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*
         Pi + 12*G(0,v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1
         ,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 14*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,
         v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 74/3*G(0,0,v1)*Pi - 12*G(0,0,v1)*G(
         1 - v1,u1)*Pi + 28*G(0,0,v1)*G( - v1,u1)*Pi - 16*G(0,0,v1)*G(0,u1)*Pi
          + 8*G(0,0,v1)*G(1,u1)*Pi + 28*G(0,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi - 8*
         G(0,0,1,v1)*Pi - 4*G(0,1,1 - v1,u1)*Pi + 10*G(0,1,u1)*Pi + 12*G(0,1,
         u1)*G(0,v1)*Pi - 4*G(0,1,u1)*G(1,v1)*Pi + 50/3*G(0,1,v1)*Pi - 8*G(0,1
         ,v1)*G( - v1,u1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*G(1,u1)*Pi
          - 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 16*G(0,1,1,u1)*Pi + 4*G(1,1
          - v1,1 - v1,u1)*Pi + 8*G(1,1 - v1, - v1,u1)*Pi - 8/3*G(1,1 - v1,u1)*
         Pi + 4*G(1,1 - v1,0,u1)*Pi - 8*G(1,1 - v1,1,u1)*Pi - 55*G(1,u1)*Pi - 
         8/3*G(1,u1)*Pi^3 - 8/3*G(1,u1)*G(1,v1)*Pi + 89/3*G(1,v1)*Pi - 10/3*G(
         1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 10*G(1,v1)*G(1 - v1,u1
         )*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)*Pi
          - 2*G(1,v1)*G( - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 4*G(1,v1)*
         G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi + 8*G(1,0, - v1,u1)*Pi - 2*
         G(1,0,u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi + 10*G(1,0,v1)*Pi - 8*G(1,0,v1)
         *G( - v1,u1)*Pi - 12*G(1,0,0,v1)*Pi + 4*G(1,0,1,u1)*Pi - 12*G(1,1,1
          - v1,u1)*Pi - 18*G(1,1,u1)*Pi - 12*G(1,1,u1)*G(1,v1)*Pi - 10*G(1,1,
         v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 24*G(1,1,1,u1)*
         Pi )

       + i_*N*u1^2*[1-u1-v1]^-1 * ( 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi + 2*G(
          - v1,1 - v1,u1)*Pi - 1/2*G( - v1,u1)*Pi + 4*G( - v1,0,u1)*Pi + 2*G(0
         , - v1,u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi - 1/2*G(0,v1)*Pi - 2*G(0,v1)*G(1
          - v1,u1)*Pi - 4*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi - 2*G(
         0,0,v1)*Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*
         G( - v1,u1)*Pi + 2*G(1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*u1^2*[u1+v1]^-4 * (  - 27*G(1 - v1,1,u1)*Pi + 27*G(0,v1)*G(1 - 
         v1,u1)*Pi - 27*G(0,1,u1)*Pi + 27*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-3 * ( 39*G(1 - v1,1,u1)*Pi + 27*G(0,v1)*Pi - 39*G(
         0,v1)*G(1 - v1,u1)*Pi + 39*G(0,1,u1)*Pi - 27*G(1,u1)*Pi - 39*G(1,0,v1
         )*Pi )

       + i_*N*u1^2*[u1+v1]^-2 * ( 27/2*Pi - 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi
          - 7/2*G(1 - v1,u1)*Pi - 14*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*
         Pi - 12*G( - v1, - v1,u1)*Pi + 3*G( - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi
          + 6*G(0, - v1,u1)*Pi - 19/6*G(0,u1)*Pi + 6*G(0,u1)*G(0,v1)*Pi - 20*
         G(0,v1)*Pi + 12*G(0,v1)*G(1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1,u1)*Pi
          - 12*G(0,0,v1)*Pi - 14*G(0,1,u1)*Pi + 2*G(0,1,v1)*Pi + 51/2*G(1,u1)*
         Pi - 7/2*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1)*Pi + 12*G(1,0,v1)*Pi )

       + i_*N*u1^2*[u1+v1]^-1 * (  - 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 3/2*
         G(1 - v1,u1)*Pi - 2*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,u1)*Pi - 12*
         G( - v1, - v1,u1)*Pi - 19*G( - v1,u1)*Pi + 6*G( - v1,0,u1)*Pi + 6*G(0
         , - v1,u1)*Pi - 7/6*G(0,u1)*Pi + 6*G(0,u1)*G(0,v1)*Pi - 3*G(0,v1)*Pi
          - 10*G(0,v1)*G( - v1,u1)*Pi - 12*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi + 2*
         G(0,1,v1)*Pi - 7/2*G(1,u1)*Pi - 3/2*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1
         )*Pi )

       + i_*N*u1^2 * ( 56*Pi*zeta3 - 62/9*Pi^3 - 8*G(1 - v1,1 - v1, - v1,u1)*
         Pi - 22*G(1 - v1,1 - v1,u1)*Pi + 8*G(1 - v1,1 - v1,0,u1)*Pi - 8*G(1
          - v1, - v1,1 - v1,u1)*Pi - 32*G(1 - v1, - v1, - v1,u1)*Pi + 22*G(1
          - v1, - v1,u1)*Pi - 8*G(1 - v1, - v1,0,u1)*Pi + 224/3*G(1 - v1,u1)*
         Pi - 20/3*G(1 - v1,u1)*Pi^3 + 8*G(1 - v1,0,1 - v1,u1)*Pi - 56/3*G(1
          - v1,0,u1)*Pi + 8*G(1 - v1,0,0,u1)*Pi + 32*G(1 - v1,1,u1)*Pi - 32*G(
         1 - v1,1,1,u1)*Pi + 8*G( - v1,1 - v1, - v1,u1)*Pi - 2*G( - v1,1 - v1,
         u1)*Pi + 8*G( - v1,1 - v1,0,u1)*Pi + 16*G( - v1,1 - v1,1,u1)*Pi - 8*
         G( - v1, - v1,1 - v1,u1)*Pi + 48*G( - v1, - v1, - v1,u1)*Pi + 14*G(
          - v1, - v1,u1)*Pi - 24*G( - v1, - v1,0,u1)*Pi - 64*G( - v1,u1)*Pi - 
         4*G( - v1,u1)*Pi^3 + 8*G( - v1,0,1 - v1,u1)*Pi - 16*G( - v1,0, - v1,
         u1)*Pi - 28/3*G( - v1,0,u1)*Pi + 8*G( - v1,0,0,u1)*Pi + 16*G( - v1,0,
         1,u1)*Pi + 8*G(0,1 - v1,1 - v1,u1)*Pi - 56/3*G(0,1 - v1,u1)*Pi + 8*G(
         0,1 - v1,u1)*G(1,v1)*Pi + 8*G(0,1 - v1,0,u1)*Pi - 32*G(0, - v1, - v1,
         u1)*Pi + 16*G(0, - v1,u1)*Pi + 232/3*G(0,u1)*Pi - 16/3*G(0,u1)*Pi^3
          + 20*G(0,u1)*G(0,v1)*Pi - 56/3*G(0,u1)*G(1,v1)*Pi + 8*G(0,u1)*G(1,1,
         v1)*Pi - 64*G(0,v1)*Pi - 4*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1, - v1,u1
         )*Pi + 18*G(0,v1)*G(1 - v1,u1)*Pi + 16*G(0,v1)*G(1 - v1,1,u1)*Pi - 16
         *G(0,v1)*G( - v1,1 - v1,u1)*Pi + 40*G(0,v1)*G( - v1, - v1,u1)*Pi + 10
         *G(0,v1)*G( - v1,u1)*Pi - 32*G(0,v1)*G( - v1,0,u1)*Pi - 16*G(0,v1)*G(
         0, - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*Pi - 8*G(0,v1)*G(1,0,u1)*Pi - 8*G(
         0,v1)*G(1,1,u1)*Pi + 8*G(0,0,1 - v1,u1)*Pi - 26*G(0,0,u1)*Pi + 8*G(0,
         0,u1)*G(0,v1)*Pi + 8*G(0,0,u1)*G(1,v1)*Pi - 58/3*G(0,0,v1)*Pi - 24*G(
         0,0,v1)*G(1 - v1,u1)*Pi + 56*G(0,0,v1)*G( - v1,u1)*Pi - 32*G(0,0,v1)*
         G(0,u1)*Pi + 16*G(0,0,v1)*G(1,u1)*Pi + 56*G(0,0,0,v1)*Pi - 8*G(0,0,1,
         u1)*Pi - 16*G(0,0,1,v1)*Pi - 8*G(0,1,1 - v1,u1)*Pi + 26*G(0,1,u1)*Pi
          + 24*G(0,1,u1)*G(0,v1)*Pi - 8*G(0,1,u1)*G(1,v1)*Pi + 82/3*G(0,1,v1)*
         Pi - 16*G(0,1,v1)*G( - v1,u1)*Pi + 8*G(0,1,v1)*G(0,u1)*Pi - 8*G(0,1,
         v1)*G(1,u1)*Pi - 8*G(0,1,0,u1)*Pi - 16*G(0,1,0,v1)*Pi - 32*G(0,1,1,u1
         )*Pi + 8*G(1,1 - v1,1 - v1,u1)*Pi + 16*G(1,1 - v1, - v1,u1)*Pi - 4/3*
         G(1,1 - v1,u1)*Pi + 8*G(1,1 - v1,0,u1)*Pi - 16*G(1,1 - v1,1,u1)*Pi - 
         88*G(1,u1)*Pi - 16/3*G(1,u1)*Pi^3 - 4/3*G(1,u1)*G(1,v1)*Pi + 224/3*G(
         1,v1)*Pi - 20/3*G(1,v1)*Pi^3 - 8*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 22*
         G(1,v1)*G(1 - v1,u1)*Pi + 8*G(1,v1)*G(1 - v1,0,u1)*Pi - 8*G(1,v1)*G(
          - v1, - v1,u1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi + 8*G(1,v1)*G( - v1,0,
         u1)*Pi + 8*G(1,v1)*G(1,1 - v1,u1)*Pi + 8*G(1,0,1 - v1,u1)*Pi + 16*G(1
         ,0, - v1,u1)*Pi + 2*G(1,0,u1)*Pi + 8*G(1,0,u1)*G(1,v1)*Pi + 18*G(1,0,
         v1)*Pi - 16*G(1,0,v1)*G( - v1,u1)*Pi - 24*G(1,0,0,v1)*Pi + 8*G(1,0,1,
         u1)*Pi - 24*G(1,1,1 - v1,u1)*Pi - 14*G(1,1,u1)*Pi - 24*G(1,1,u1)*G(1,
         v1)*Pi - 22*G(1,1,v1)*Pi + 8*G(1,1,v1)*G(1,u1)*Pi - 8*G(1,1,0,u1)*Pi
          + 48*G(1,1,1,u1)*Pi )

       + i_*N*u1^2*v1 * (  - 28*Pi*zeta3 + 34/9*Pi^3 + 4*G(1 - v1,1 - v1, - v1
         ,u1)*Pi + 12*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi + 4*
         G(1 - v1, - v1,1 - v1,u1)*Pi + 16*G(1 - v1, - v1, - v1,u1)*Pi - 12*G(
         1 - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,u1)*Pi - 38*G(1 - v1,u1)*Pi
          + 10/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - v1,u1)*Pi + 28/3*G(1 - 
         v1,0,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,1,u1)*Pi + 16*G(1
          - v1,1,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - v1,0
         ,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 24*G( - v1, - v1, - v1,u1)*Pi + 12*G( - v1, - v1,0,u1)*Pi + 38*G(
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G(
          - v1,0, - v1,u1)*Pi + 8/3*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi - 
         8*G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi + 28/3*G(0,1 - v1,
         u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 16*G(0
         , - v1, - v1,u1)*Pi - 12*G(0, - v1,u1)*Pi - 38*G(0,u1)*Pi + 8/3*G(0,
         u1)*Pi^3 - 12*G(0,u1)*G(0,v1)*Pi + 28/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1
         )*G(1,1,v1)*Pi + 38*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi - 12*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,1,u1)*
         Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1)*
         Pi + 16*G(0,v1)*G( - v1,0,u1)*Pi + 8*G(0,v1)*G(0, - v1,u1)*Pi + 4*G(0
         ,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi + 
         12*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 
         44/3*G(0,0,v1)*Pi + 12*G(0,0,v1)*G(1 - v1,u1)*Pi - 28*G(0,0,v1)*G( - 
         v1,u1)*Pi + 16*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 28*G(0
         ,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 8*G(0,0,1,v1)*Pi + 4*G(0,1,1 - v1,u1
         )*Pi - 12*G(0,1,u1)*Pi - 12*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1
         )*Pi - 44/3*G(0,1,v1)*Pi + 8*G(0,1,v1)*G( - v1,u1)*Pi - 4*G(0,1,v1)*
         G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1
         )*Pi + 16*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1,
          - v1,u1)*Pi + 8/3*G(1,1 - v1,u1)*Pi - 4*G(1,1 - v1,0,u1)*Pi + 8*G(1,
         1 - v1,1,u1)*Pi + 38*G(1,u1)*Pi + 8/3*G(1,u1)*Pi^3 + 8/3*G(1,u1)*G(1,
         v1)*Pi - 38*G(1,v1)*Pi + 10/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1
         ,u1)*Pi + 12*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,u1)*Pi
          - 4*G(1,0,u1)*G(1,v1)*Pi - 12*G(1,0,v1)*Pi + 8*G(1,0,v1)*G( - v1,u1)
         *Pi + 12*G(1,0,0,v1)*Pi - 4*G(1,0,1,u1)*Pi + 12*G(1,1,1 - v1,u1)*Pi
          + 12*G(1,1,u1)*G(1,v1)*Pi + 12*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi
          + 4*G(1,1,0,u1)*Pi - 24*G(1,1,1,u1)*Pi )

       + i_*N*u1^3 * (  - 28*Pi*zeta3 + 34/9*Pi^3 + 4*G(1 - v1,1 - v1, - v1,u1
         )*Pi + 12*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi + 4*G(1
          - v1, - v1,1 - v1,u1)*Pi + 16*G(1 - v1, - v1, - v1,u1)*Pi - 12*G(1
          - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,u1)*Pi - 38*G(1 - v1,u1)*Pi
          + 10/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - v1,u1)*Pi + 28/3*G(1 - 
         v1,0,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 12*G(1 - v1,1,u1)*Pi + 16*G(1
          - v1,1,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - v1,0
         ,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 24*G( - v1, - v1, - v1,u1)*Pi + 12*G( - v1, - v1,0,u1)*Pi + 38*G(
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G(
          - v1,0, - v1,u1)*Pi + 8/3*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi - 
         8*G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi + 28/3*G(0,1 - v1,
         u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 16*G(0
         , - v1, - v1,u1)*Pi - 12*G(0, - v1,u1)*Pi - 38*G(0,u1)*Pi + 8/3*G(0,
         u1)*Pi^3 - 12*G(0,u1)*G(0,v1)*Pi + 28/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1
         )*G(1,1,v1)*Pi + 38*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi - 12*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,1,u1)*
         Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1)*
         Pi + 16*G(0,v1)*G( - v1,0,u1)*Pi + 8*G(0,v1)*G(0, - v1,u1)*Pi + 4*G(0
         ,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi + 
         12*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 
         44/3*G(0,0,v1)*Pi + 12*G(0,0,v1)*G(1 - v1,u1)*Pi - 28*G(0,0,v1)*G( - 
         v1,u1)*Pi + 16*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 28*G(0
         ,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 8*G(0,0,1,v1)*Pi + 4*G(0,1,1 - v1,u1
         )*Pi - 12*G(0,1,u1)*Pi - 12*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1
         )*Pi - 44/3*G(0,1,v1)*Pi + 8*G(0,1,v1)*G( - v1,u1)*Pi - 4*G(0,1,v1)*
         G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1
         )*Pi + 16*G(0,1,1,u1)*Pi - 4*G(1,1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1,
          - v1,u1)*Pi + 8/3*G(1,1 - v1,u1)*Pi - 4*G(1,1 - v1,0,u1)*Pi + 8*G(1,
         1 - v1,1,u1)*Pi + 38*G(1,u1)*Pi + 8/3*G(1,u1)*Pi^3 + 8/3*G(1,u1)*G(1,
         v1)*Pi - 38*G(1,v1)*Pi + 10/3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1
         ,u1)*Pi + 12*G(1,v1)*G(1 - v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,u1)*Pi
          - 4*G(1,0,u1)*G(1,v1)*Pi - 12*G(1,0,v1)*Pi + 8*G(1,0,v1)*G( - v1,u1)
         *Pi + 12*G(1,0,0,v1)*Pi - 4*G(1,0,1,u1)*Pi + 12*G(1,1,1 - v1,u1)*Pi
          + 12*G(1,1,u1)*G(1,v1)*Pi + 12*G(1,1,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi
          + 4*G(1,1,0,u1)*Pi - 24*G(1,1,1,u1)*Pi ) ;
g [tau3_2L] =  + N^-1*u1^-2 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(1,1
          - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-2*v1 * (  - G(0,v1)*G(1 - v1,u1) + G(0,v1)*G(1,u1) - G(1,1
          - v1,u1) - G(1,u1)*G(1,v1) )

       + N^-1*u1^-1*[u1+v1]^-1 * ( G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1) + G(
         1,1 - v1,u1) + G(1,u1)*G(1,v1) )

       + N^-1*u1^-1 * ( G(1 - v1,u1) - 4*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1,
         u1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) + G(1,v1) )

       + N^-1*u1^-1*v1 * (  - G(1 - v1,u1) + G(1 - v1,1,1 - v1,u1) + G(0,v1)
          + G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1
          - v1,1,u1) - G(0,v1)*G(0,1 - v1,u1) - 4*G(0,v1)*G(1,u1) - G(0,v1)*G(
         1,1,u1) - G(0,1,1 - v1,u1) + G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) - 
         G(0,1,v1)*G(1,u1) + G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,u1) - 5/6*G(
         1,u1)*Pi^2 + 4*G(1,u1)*G(1,v1) - G(1,v1) + G(1,v1)*G(1 - v1,1,u1) + 
         G(1,v1)*G(1,1 - v1,u1) + G(1,1,1 - v1,u1) + G(1,1,u1)*G(1,v1) + G(1,1
         ,v1)*G(1,u1) )

       + N^-1*[1-u1-v1]^-1*[1-u1]^-1 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(
         0,v1) - G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*[1-u1-v1]^-1 * (  - 2*zeta3 + 1/6*Pi^2 - G(1 - v1, - v1,0,u1) - 
         1/6*G(1 - v1,u1)*Pi^2 + G( - v1, - v1,0,u1) - 2/3*G( - v1,u1)*Pi^2 + 
         G( - v1,0,u1) + G( - v1,0,0,u1) + G(0, - v1,0,u1) + 1/6*G(0,u1)*Pi^2
          + G(0,u1)*G(0,v1) - G(0,u1)*G(1,0,v1) + G(0,v1) - 5/6*G(0,v1)*Pi^2
          + G(0,v1)*G(1 - v1, - v1,u1) - G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G(
          - v1, - v1,u1) - G(0,v1)*G( - v1,u1) - G(0,v1)*G(0, - v1,u1) + G(0,0
         ,u1)*G(0,v1) - G(0,0,v1) + G(0,0,v1)*G(1 - v1,u1) - G(0,0,v1)*G( - v1
         ,u1) - G(0,0,v1)*G(0,u1) + G(0,1,0,v1) - 1/6*G(1,v1)*Pi^2 - G(1,0,v1)
          + G(1,0,v1)*G(1 - v1,u1) + G(1,0,0,v1) + G(1,1,0,v1) )

       + N^-1*[1-u1]^-2 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) - 2*G(0,u1)*G(0,v1)
          + 2*G(0,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(1,0,v1) )

       + N^-1*[1-u1]^-1 * (  - 1/3*Pi^2 - 2*G( - v1,0,u1) - G(0,u1) - 2*G(0,u1
         )*G(0,v1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,0,v1) + 2*G(1,0,v1) )

       + N^-1*[1-v1]^-1 * ( 2*G(0,v1) )

       + N^-1*[u1+v1]^-2 * ( G(1 - v1,u1)*Pi^2 - 2*G(1 - v1,1,1 - v1,u1) - 2*
         G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(0,1 - 
         v1,u1) + 2*G(0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,v1)
          - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1)*G(1 - v1,u1) - 2*G(1,1 - v1,u1)
          - 2*G(1,u1)*G(1,v1) + G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(
         1,0,v1)*G(1 - v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1*[u1+v1]^-1 * ( Pi^2 - G(1 - v1,u1) + G(1 - v1,u1)*Pi^2 - 2*G(1
          - v1,1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1,u1
         ) - 2*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1)
          + 2*G(0,1,u1)*G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) + 2*G(0,1,
         v1)*G(1 - v1,u1) - 4*G(1,1 - v1,u1) - 4*G(1,u1)*G(1,v1) - G(1,v1) + 
         G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1) - 2*G(1,0,v1)*
         G(1 - v1,u1) + 2*G(1,0,1,v1) - 2*G(1,1,0,v1) )

       + N^-1 * ( 2 + 9*zeta3 + 5/6*Pi^2 + 11/180*Pi^4 - G(1 - v1,1 - v1,u1)
          + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1 - v1,1 - v1,0,u1) + 2*G(1 - 
         v1,1 - v1,0,0,u1) - 6*G(1 - v1,1 - v1,1,1 - v1,u1) + 2*G(1 - v1, - v1
         ,1 - v1,0,u1) - 2*G(1 - v1, - v1, - v1,0,u1) - 2/3*G(1 - v1, - v1,u1)
         *Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) + G(1 - v1, - v1,0,u1) - 2*G(1
          - v1, - v1,0,0,u1) + 6*G(1 - v1,u1) + 4*G(1 - v1,u1)*zeta3 - 10/3*G(
         1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) + 2*G(1 - v1,0,1 - v1,0,u1)
          - 2*G(1 - v1,0, - v1,0,u1) - G(1 - v1,0,u1) - 4/3*G(1 - v1,0,u1)*
         Pi^2 + 2*G(1 - v1,0,0,1 - v1,u1) - 6*G(1 - v1,0,1,1 - v1,u1) - 5*G(1
          - v1,1,1 - v1,u1) - 4/3*G( - v1,1 - v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0
         ,0,u1) + 6*G( - v1,1 - v1,1,1 - v1,u1) - 2*G( - v1, - v1,1 - v1,0,u1)
          + 2*G( - v1, - v1, - v1,0,u1) + 2/3*G( - v1, - v1,u1)*Pi^2 - 2*G( - 
         v1, - v1,0,1 - v1,u1) - 2*G( - v1, - v1,0,u1) + 2*G( - v1, - v1,0,0,
         u1) - 4*G( - v1,u1)*zeta3 + 4/3*G( - v1,u1)*Pi^2 - 2*G( - v1,0,1 - v1
         ,0,u1) + 2*G( - v1,0, - v1,0,u1) - G( - v1,0,u1) + 4/3*G( - v1,0,u1)*
         Pi^2 - 2*G( - v1,0,0,1 - v1,u1) - 2*G( - v1,0,0,u1) + 6*G( - v1,0,1,1
          - v1,u1) + 3*G(0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1) - 2*
         G(0,1 - v1, - v1,0,u1) - G(0,1 - v1,u1) - 4/3*G(0,1 - v1,u1)*Pi^2 + 3
         *G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,u1)*G(1,0,v1) + 2*G(0,1 - v1,0
         ,1 - v1,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 6*G(0,1 - v1,1,1 - v1,u1)
          - 6*G(0,1 - v1,1,u1)*G(1,v1) - 3*G(0, - v1,0,u1) + 2*G(0,u1) + 2*G(0
         ,u1)*zeta3 - 5/2*G(0,u1)*Pi^2 + G(0,u1)*G(0,v1) + 4/3*G(0,u1)*G(0,v1)
         *Pi^2 - G(0,u1)*G(1,v1) - 4/3*G(0,u1)*G(1,v1)*Pi^2 + G(0,u1)*G(1,0,v1
         ) + 2*G(0,u1)*G(1,0,0,v1) + 3*G(0,u1)*G(1,1,v1) - 2*G(0,u1)*G(1,1,0,
         v1) - 4*G(0,v1) - 4*G(0,v1)*zeta3 + 10/3*G(0,v1)*Pi^2 - 9*G(0,v1)*G(1
          - v1,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1 - v1,0,u1) + 6*G(0,v1)*G(1 - 
         v1,1 - v1,1,u1) - 2*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) + 2*G(0,v1)*G(1
          - v1, - v1, - v1,u1) - G(0,v1)*G(1 - v1, - v1,u1) + 5*G(0,v1)*G(1 - 
         v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 6*G(0,v1)*G(1 - v1,0,1 - v1,
         u1) + 2*G(0,v1)*G(1 - v1,0, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) - 2*G(0
         ,v1)*G(1 - v1,0,0,u1) + 6*G(0,v1)*G(1 - v1,0,1,u1) + 5*G(0,v1)*G(1 - 
         v1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - 6*G(0,v1)*G( - v1,1 - v1,
         1,u1) + 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,
          - v1,u1) + 2*G(0,v1)*G( - v1, - v1,u1) + G(0,v1)*G( - v1,u1) - 2/3*
         G(0,v1)*G( - v1,u1)*Pi^2 + 6*G(0,v1)*G( - v1,0,1 - v1,u1) - 2*G(0,v1)
         *G( - v1,0, - v1,u1) + 2*G(0,v1)*G( - v1,0,0,u1) - 6*G(0,v1)*G( - v1,
         0,1,u1) - 6*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 2*G(0,v1)*G(0,1 - v1, - 
         v1,u1) + 7*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1,0,u1) + 6*G(
         0,v1)*G(0,1 - v1,1,u1) + 3*G(0,v1)*G(0, - v1,u1) + 6*G(0,v1)*G(1,1 - 
         v1,1 - v1,u1) - 2*G(0,v1)*G(1,1 - v1, - v1,u1) + 2*G(0,v1)*G(1,1 - v1
         ,0,u1) - 6*G(0,v1)*G(1,1 - v1,1,u1) - 6*G(0,v1)*G(1,u1) - 4/3*G(0,v1)
         *G(1,u1)*Pi^2 - 2*G(0,v1)*G(1,0,1 - v1,u1) - 2*G(0,v1)*G(1,0, - v1,u1
         ) - 3*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,0,1,u1) + 9*G(0,v1)*G(1,1,u1)
          + 2*G(0,v1)*G(1,1,0,u1) - 6*G(0,v1)*G(1,1,1,u1) + 2*G(0,0,1 - v1,1
          - v1,u1) + 2*G(0,0,1 - v1,u1)*G(0,v1) + 2*G(0,0,1 - v1,u1)*G(1,v1)
          + 2*G(0,0, - v1,u1)*G(0,v1) - 2*G(0,0, - v1,0,u1) + G(0,0,u1) - G(0,
         0,u1)*Pi^2 - 2*G(0,0,u1)*G(0,v1) + 2*G(0,0,u1)*G(0,0,v1) - 2*G(0,0,u1
         )*G(0,1,v1) - 2*G(0,0,u1)*G(1,0,v1) + 2*G(0,0,u1)*G(1,1,v1) + G(0,0,
         v1) - 2/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1, - v1,u1) - G(0,0,v1)
         *G(1 - v1,u1) + 2*G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G( - v1, - 
         v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G( - v1,0,u1) + 2*G(0,
         0,v1)*G(0,1 - v1,u1) + 3*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,1 - v1,
         u1) - 2*G(0,0,v1)*G(1,0,u1) - G(0,0,0,v1) - 2*G(0,0,0,v1)*G(0,u1) + 2
         *G(0,0,0,v1)*G(1,u1) + 2*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*G(0
         ,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1)
          + 2*G(0,0,1,v1)*G( - v1,u1) - 6*G(0,1,1 - v1,1 - v1,u1) + 10*G(0,1,1
          - v1,u1) - 6*G(0,1,1 - v1,u1)*G(1,v1) + 2*G(0,1,1 - v1,0,u1) + 3*G(0
         ,1,u1)*Pi^2 - 10*G(0,1,u1)*G(0,v1) + 6*G(0,1,u1)*G(0,1,v1) + 10*G(0,1
         ,u1)*G(1,v1) - 6*G(0,1,u1)*G(1,1,v1) - G(0,1,v1) - 4/3*G(0,1,v1)*Pi^2
          + 6*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,1,v1)*G(1 - v1, - v1,u1)
          - 4*G(0,1,v1)*G(1 - v1,u1) - 6*G(0,1,v1)*G( - v1,1 - v1,u1) + 2*G(0,
         1,v1)*G( - v1, - v1,u1) - 3*G(0,1,v1)*G(0,u1) + 9*G(0,1,v1)*G(1,u1)
          + 2*G(0,1,v1)*G(1,0,u1) - 6*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,
         u1) - 2*G(0,1,0,u1)*G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) + 3*G(0,1,0,v1)
          + 2*G(0,1,0,v1)*G(0,u1) - 2*G(0,1,0,v1)*G(1,u1) - 6*G(0,1,0,1,v1) - 
         6*G(0,1,1,1 - v1,u1) + 6*G(0,1,1,u1)*G(0,v1) - 6*G(0,1,1,u1)*G(1,v1)
          + 4*G(0,1,1,0,v1) - 9*G(1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,0,
         u1) + 2*G(1,1 - v1, - v1,0,u1) + 6*G(1,1 - v1,u1) + 4/3*G(1,1 - v1,u1
         )*Pi^2 - 2*G(1,1 - v1,0,1 - v1,u1) + 3*G(1,1 - v1,0,u1) + 6*G(1,1 - 
         v1,1,1 - v1,u1) - 2*G(1,u1)*zeta3 + 9/2*G(1,u1)*Pi^2 + 6*G(1,u1)*G(1,
         v1) + 4/3*G(1,u1)*G(1,v1)*Pi^2 + 6*G(1,v1) + 4*G(1,v1)*zeta3 - 10/3*
         G(1,v1)*Pi^2 - 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(1,v1)*G(1 - v1,
          - v1,0,u1) - G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1 - v1,u1)*Pi^2 + 
         3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(1 - v1,0,0,u1) - 6*G(1,v1)*G(1
          - v1,0,1,u1) - 5*G(1,v1)*G(1 - v1,1,u1) + 6*G(1,v1)*G( - v1,1 - v1,1
         ,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 4/3*G(1,v1)*G( - v1,u1)*Pi^2
          - 2*G(1,v1)*G( - v1,0,0,u1) + 6*G(1,v1)*G( - v1,0,1,u1) - 9*G(1,v1)*
         G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1) + 6*G(1,v1)*G(1,1 - v1,1,
         u1) - 2*G(1,0,1 - v1,1 - v1,u1) + 3*G(1,0,1 - v1,u1) - 2*G(1,0,1 - v1
         ,u1)*G(1,v1) + 2*G(1,0, - v1,0,u1) + G(1,0,u1)*Pi^2 + 3*G(1,0,u1)*G(1
         ,v1) + 2*G(1,0,u1)*G(1,0,v1) - 2*G(1,0,u1)*G(1,1,v1) + 2/3*G(1,0,v1)*
         Pi^2 - 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1, - v1,
         u1) - 3*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0
         ,v1)*G( - v1,1 - v1,u1) + 2*G(1,0,v1)*G( - v1, - v1,u1) + 2*G(1,0,v1)
         *G( - v1,0,u1) + 2*G(1,0,v1)*G(1,1 - v1,u1) - G(1,0,0,v1) - 2*G(1,0,0
         ,v1)*G(1,u1) - 2*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)
         *G(1,v1) - 4*G(1,0,1,v1) + 6*G(1,0,1,v1)*G(1 - v1,u1) - 6*G(1,0,1,v1)
         *G( - v1,u1) + 6*G(1,1,1 - v1,1 - v1,u1) - 9*G(1,1,1 - v1,u1) + 6*G(1
         ,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 3*G(1,1,u1)*Pi^2 - 9*
         G(1,1,u1)*G(1,v1) + 6*G(1,1,u1)*G(1,1,v1) - G(1,1,v1) + 4/3*G(1,1,v1)
         *Pi^2 - 9*G(1,1,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(
         1,v1) - 3*G(1,1,0,v1) - 4*G(1,1,0,v1)*G(1 - v1,u1) + 4*G(1,1,0,v1)*G(
          - v1,u1) + 2*G(1,1,0,v1)*G(1,u1) + 6*G(1,1,0,1,v1) + 6*G(1,1,1,1 - 
         v1,u1) + 6*G(1,1,1,u1)*G(1,v1) - 4*G(1,1,1,0,v1) )

       + N^-1*v1*[1-u1]^-3 * (  - 2*zeta3 - 2*G(1 - v1, - v1,0,u1) - 1/3*G(1
          - v1,u1)*Pi^2 - 2*G(0, - v1,0,u1) + 2/3*G(0,u1)*Pi^2 - 2*G(0,u1)*G(1
         ,0,v1) + 1/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)*
         G(1 - v1,0,u1) + 2*G(0,v1)*G(0, - v1,u1) + 2*G(0,0,v1)*G(1 - v1,u1)
          + 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1) - 2*G(0,1,0,v1) - 1/3*G(1,v1)*
         Pi^2 + 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1) + 2*G(1,1,0,v1) )

       + N^-1*v1*[1-u1]^-2 * (  - 2*zeta3 + 2/3*Pi^2 - 2*G(1 - v1, - v1,0,u1)
          - 1/3*G(1 - v1,u1)*Pi^2 - 2*G( - v1,0,u1) - 2*G(0, - v1,0,u1) + 2/3*
         G(0,u1)*Pi^2 - 2*G(0,u1)*G(1,0,v1) + 1/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1
          - v1, - v1,u1) - 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G( - v1,u1) + 
         2*G(0,v1)*G(0, - v1,u1) + 2*G(0,0,v1) + 2*G(0,0,v1)*G(1 - v1,u1) + 2*
         G(0,0,v1)*G(0,u1) - 2*G(0,0,0,v1) - 2*G(0,1,0,v1) - 1/3*G(1,v1)*Pi^2
          - 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1) + 2*G(1,1,0
         ,v1) )

       + N^-1*v1*[1-u1]^-1 * ( zeta3 - 4/3*Pi^2 - 2*G(1 - v1,1 - v1,u1) + 3*G(
         1 - v1,1 - v1,0,u1) - 5*G(1 - v1, - v1,0,u1) + G(1 - v1,u1) - 7/3*G(1
          - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,u1) - 2*G(1
          - v1,1,1 - v1,u1) - 3*G( - v1,0,u1) + 3*G(0,1 - v1,1 - v1,u1) + 4*G(
         0,1 - v1,u1) + 3*G(0,1 - v1,u1)*G(1,v1) - 5*G(0, - v1,0,u1) - 5/6*G(0
         ,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + 4*G(0,u1)*G(1,v1) - 5*G(0,u1)*G(1,0,
         v1) + 3*G(0,u1)*G(1,1,v1) - G(0,v1) + 7/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(
         1 - v1,1 - v1,u1) + 5*G(0,v1)*G(1 - v1, - v1,u1) - 5*G(0,v1)*G(1 - v1
         ,0,u1) + 2*G(0,v1)*G(1 - v1,1,u1) + 3*G(0,v1)*G( - v1,u1) - 4*G(0,v1)
         *G(0,1 - v1,u1) + 5*G(0,v1)*G(0, - v1,u1) + 2*G(0,v1)*G(1,u1) - 3*G(0
         ,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) + 3*G(0,0,v1) + 5*G(0,0,v1)*G(1
          - v1,u1) + 5*G(0,0,v1)*G(0,u1) - 5*G(0,0,0,v1) - G(0,1,1 - v1,u1) + 
         G(0,1,u1)*G(0,v1) - G(0,1,u1)*G(1,v1) + 2*G(0,1,v1) - 3*G(0,1,v1)*G(0
         ,u1) + 2*G(0,1,v1)*G(1,u1) + G(0,1,0,v1) - 2*G(1,1 - v1,1 - v1,u1) - 
         2*G(1,1 - v1,u1) + 3*G(1,1 - v1,0,u1) - 4/3*G(1,u1)*Pi^2 - 2*G(1,u1)*
         G(1,v1) + G(1,v1) - 7/3*G(1,v1)*Pi^2 - 2*G(1,v1)*G(1 - v1,u1) + 3*G(1
         ,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G(1,1 - v1
         ,u1) + 3*G(1,0,1 - v1,u1) + 3*G(1,0,u1)*G(1,v1) - 3*G(1,0,v1) - G(1,0
         ,v1)*G(1 - v1,u1) + 5*G(1,0,0,v1) - 2*G(1,1,1 - v1,u1) - 2*G(1,1,u1)*
         G(1,v1) - 2*G(1,1,v1) - 2*G(1,1,v1)*G(1,u1) - G(1,1,0,v1) )

       + N^-1*v1 * (  - 2*zeta3 - 8/3*Pi^2 - 11/180*Pi^4 + 4*G(1 - v1,1 - v1,
         u1) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 6*G(1 - v1,1 - v1,0,u1) - 2*G(1
          - v1,1 - v1,0,0,u1) + 6*G(1 - v1,1 - v1,1,1 - v1,u1) - 2*G(1 - v1,
          - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1, - v1,0,u1) + 2/3*G(1 - v1, - 
         v1,u1)*Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) + 10*G(1 - v1, - v1,0,u1)
          + 2*G(1 - v1, - v1,0,0,u1) - 6*G(1 - v1,u1) - 4*G(1 - v1,u1)*zeta3
          + 14/3*G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,0,1 - v1,u1) - 2*G(1 - v1,0,1
          - v1,0,u1) + 2*G(1 - v1,0, - v1,0,u1) - 3*G(1 - v1,0,u1) + 4/3*G(1
          - v1,0,u1)*Pi^2 - 2*G(1 - v1,0,0,1 - v1,u1) + 6*G(1 - v1,0,1,1 - v1,
         u1) + 10*G(1 - v1,1,1 - v1,u1) + 4/3*G( - v1,1 - v1,u1)*Pi^2 + 2*G(
          - v1,1 - v1,0,0,u1) - 6*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - v1, - 
         v1,1 - v1,0,u1) - 2*G( - v1, - v1, - v1,0,u1) - 2/3*G( - v1, - v1,u1)
         *Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) - 2*G( - v1, - v1,0,0,u1) + 4*G(
          - v1,u1)*zeta3 + 2*G( - v1,0,1 - v1,0,u1) - 2*G( - v1,0, - v1,0,u1)
          + 7*G( - v1,0,u1) - 4/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1,0,0,1 - v1,u1
         ) - 6*G( - v1,0,1,1 - v1,u1) - 6*G(0,1 - v1,1 - v1,u1) - 2*G(0,1 - v1
         ,1 - v1,0,u1) + 2*G(0,1 - v1, - v1,0,u1) - 3*G(0,1 - v1,u1) + 4/3*G(0
         ,1 - v1,u1)*Pi^2 - 6*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,u1)*G(1,0,
         v1) - 2*G(0,1 - v1,0,1 - v1,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 6*G(0,
         1 - v1,1,1 - v1,u1) + 6*G(0,1 - v1,1,u1)*G(1,v1) + 10*G(0, - v1,0,u1)
          - 2*G(0,u1)*zeta3 + 5/3*G(0,u1)*Pi^2 + 3*G(0,u1)*G(0,v1) - 4/3*G(0,
         u1)*G(0,v1)*Pi^2 - 3*G(0,u1)*G(1,v1) + 4/3*G(0,u1)*G(1,v1)*Pi^2 + 10*
         G(0,u1)*G(1,0,v1) - 2*G(0,u1)*G(1,0,0,v1) - 6*G(0,u1)*G(1,1,v1) + 2*
         G(0,u1)*G(1,1,0,v1) + 6*G(0,v1) + 4*G(0,v1)*zeta3 - 14/3*G(0,v1)*Pi^2
          + 10*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1,1 - v1,0,u1)
          - 6*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 2*G(0,v1)*G(1 - v1, - v1,1 - v1,
         u1) - 2*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 10*G(0,v1)*G(1 - v1, - v1,
         u1) - G(0,v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 6*G(0,v1
         )*G(1 - v1,0,1 - v1,u1) - 2*G(0,v1)*G(1 - v1,0, - v1,u1) + 10*G(0,v1)
         *G(1 - v1,0,u1) + 2*G(0,v1)*G(1 - v1,0,0,u1) - 6*G(0,v1)*G(1 - v1,0,1
         ,u1) - 10*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1,0,u1) + 6
         *G(0,v1)*G( - v1,1 - v1,1,u1) - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 
         2*G(0,v1)*G( - v1, - v1, - v1,u1) - 7*G(0,v1)*G( - v1,u1) + 2/3*G(0,
         v1)*G( - v1,u1)*Pi^2 - 6*G(0,v1)*G( - v1,0,1 - v1,u1) + 2*G(0,v1)*G(
          - v1,0, - v1,u1) - 2*G(0,v1)*G( - v1,0,0,u1) + 6*G(0,v1)*G( - v1,0,1
         ,u1) + 6*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 2*G(0,v1)*G(0,1 - v1, - v1,
         u1) + 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,v1)*G(0,1 - v1,0,u1) - 6*G(0,
         v1)*G(0,1 - v1,1,u1) - 10*G(0,v1)*G(0, - v1,u1) - 6*G(0,v1)*G(1,1 - 
         v1,1 - v1,u1) + 2*G(0,v1)*G(1,1 - v1, - v1,u1) - 2*G(0,v1)*G(1,1 - v1
         ,0,u1) + 6*G(0,v1)*G(1,1 - v1,1,u1) - 3*G(0,v1)*G(1,u1) + 4/3*G(0,v1)
         *G(1,u1)*Pi^2 + 2*G(0,v1)*G(1,0,1 - v1,u1) + 2*G(0,v1)*G(1,0, - v1,u1
         ) + 6*G(0,v1)*G(1,0,u1) - 4*G(0,v1)*G(1,0,1,u1) - 10*G(0,v1)*G(1,1,u1
         ) - 2*G(0,v1)*G(1,1,0,u1) + 6*G(0,v1)*G(1,1,1,u1) - 2*G(0,0,1 - v1,1
          - v1,u1) - 2*G(0,0,1 - v1,u1)*G(0,v1) - 2*G(0,0,1 - v1,u1)*G(1,v1)
          - 2*G(0,0, - v1,u1)*G(0,v1) + 2*G(0,0, - v1,0,u1) + G(0,0,u1)*Pi^2
          - 2*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1) + 2*G(0,0,u1)*G(1,0,
         v1) - 2*G(0,0,u1)*G(1,1,v1) - 7*G(0,0,v1) + 2/3*G(0,0,v1)*Pi^2 - 2*G(
         0,0,v1)*G(1 - v1, - v1,u1) - 10*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*
         G(1 - v1,0,u1) + 2*G(0,0,v1)*G( - v1, - v1,u1) + 2*G(0,0,v1)*G( - v1,
         0,u1) - 2*G(0,0,v1)*G(0,1 - v1,u1) - 10*G(0,0,v1)*G(0,u1) + 2*G(0,0,
         v1)*G(1,1 - v1,u1) + 2*G(0,0,v1)*G(1,0,u1) + 10*G(0,0,0,v1) + 2*G(0,0
         ,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1) - 2*G(0,0,0,1,v1) - 4*G(0,0,1,
         1 - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) + 2*G(0,0,
         1,v1)*G(1 - v1,u1) - 2*G(0,0,1,v1)*G( - v1,u1) + 6*G(0,1,1 - v1,1 - 
         v1,u1) - 4*G(0,1,1 - v1,u1) + 6*G(0,1,1 - v1,u1)*G(1,v1) - 2*G(0,1,1
          - v1,0,u1) - 3*G(0,1,u1)*Pi^2 + 4*G(0,1,u1)*G(0,v1) - 6*G(0,1,u1)*G(
         0,1,v1) - 4*G(0,1,u1)*G(1,v1) + 6*G(0,1,u1)*G(1,1,v1) - 4*G(0,1,v1)
          + 4/3*G(0,1,v1)*Pi^2 - 6*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,1,v1)
         *G(1 - v1, - v1,u1) + 6*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G(
          - v1, - v1,u1) + 6*G(0,1,v1)*G(0,u1) - 10*G(0,1,v1)*G(1,u1) - 2*G(0,
         1,v1)*G(1,0,u1) + 6*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0,1 - v1,u1) + 2*G(
         0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 2*G(0,1,0,v1) - 2*G(0,1,0
         ,v1)*G(0,u1) + 2*G(0,1,0,v1)*G(1,u1) + 6*G(0,1,0,1,v1) + 6*G(0,1,1,1
          - v1,u1) - 6*G(0,1,1,u1)*G(0,v1) + 6*G(0,1,1,u1)*G(1,v1) - 4*G(0,1,1
         ,0,v1) + 10*G(1,1 - v1,1 - v1,u1) + 2*G(1,1 - v1,1 - v1,0,u1) - 2*G(1
         ,1 - v1, - v1,0,u1) + 3*G(1,1 - v1,u1) - 4/3*G(1,1 - v1,u1)*Pi^2 + 2*
         G(1,1 - v1,0,1 - v1,u1) - 6*G(1,1 - v1,0,u1) - 6*G(1,1 - v1,1,1 - v1,
         u1) + 2*G(1,u1)*zeta3 - 7/3*G(1,u1)*Pi^2 + 3*G(1,u1)*G(1,v1) - 4/3*G(
         1,u1)*G(1,v1)*Pi^2 - 6*G(1,v1) - 4*G(1,v1)*zeta3 + 14/3*G(1,v1)*Pi^2
          + 6*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 2*G(1,v1)*G(1 - v1, - v1,0,u1)
          + 4*G(1,v1)*G(1 - v1,u1) - 4/3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 6*G(1,v1)
         *G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) + 6*G(1,v1)*G(1 - v1,0,1
         ,u1) + 10*G(1,v1)*G(1 - v1,1,u1) - 6*G(1,v1)*G( - v1,1 - v1,1,u1) + 2
         *G(1,v1)*G( - v1, - v1,0,u1) + 4/3*G(1,v1)*G( - v1,u1)*Pi^2 + 2*G(1,
         v1)*G( - v1,0,0,u1) - 6*G(1,v1)*G( - v1,0,1,u1) + 10*G(1,v1)*G(1,1 - 
         v1,u1) + 2*G(1,v1)*G(1,1 - v1,0,u1) - 6*G(1,v1)*G(1,1 - v1,1,u1) + 2*
         G(1,0,1 - v1,1 - v1,u1) - 6*G(1,0,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1
         ,v1) - 2*G(1,0, - v1,0,u1) - G(1,0,u1)*Pi^2 - 6*G(1,0,u1)*G(1,v1) - 2
         *G(1,0,u1)*G(1,0,v1) + 2*G(1,0,u1)*G(1,1,v1) + 7*G(1,0,v1) - 2/3*G(1,
         0,v1)*Pi^2 + 4*G(1,0,v1)*G(1 - v1,1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1,
          - v1,u1) + 2*G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G(1 - v1,0,u1) - 4
         *G(1,0,v1)*G( - v1,1 - v1,u1) - 2*G(1,0,v1)*G( - v1, - v1,u1) - 2*G(1
         ,0,v1)*G( - v1,0,u1) - 2*G(1,0,v1)*G(1,1 - v1,u1) - 10*G(1,0,0,v1) + 
         2*G(1,0,0,v1)*G(1,u1) + 2*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(
         1,0,1,u1)*G(1,v1) - 6*G(1,0,1,v1)*G(1 - v1,u1) + 6*G(1,0,1,v1)*G( - 
         v1,u1) - 6*G(1,1,1 - v1,1 - v1,u1) + 10*G(1,1,1 - v1,u1) - 6*G(1,1,1
          - v1,u1)*G(1,v1) + 2*G(1,1,1 - v1,0,u1) + 3*G(1,1,u1)*Pi^2 + 10*G(1,
         1,u1)*G(1,v1) - 6*G(1,1,u1)*G(1,1,v1) + 4*G(1,1,v1) - 4/3*G(1,1,v1)*
         Pi^2 + 10*G(1,1,v1)*G(1,u1) + 2*G(1,1,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(
         1,v1) + 2*G(1,1,0,v1) + 4*G(1,1,0,v1)*G(1 - v1,u1) - 4*G(1,1,0,v1)*G(
          - v1,u1) - 2*G(1,1,0,v1)*G(1,u1) - 6*G(1,1,0,1,v1) - 6*G(1,1,1,1 - 
         v1,u1) - 6*G(1,1,1,u1)*G(1,v1) + 4*G(1,1,1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-2 * ( 1/6*Pi^2 + G( - v1,0,u1) + G(0,u1)*G(0,v1)
          - G(0,v1)*G( - v1,u1) - G(0,0,v1) - G(1,0,v1) )

       + N^-1*u1*[1-u1-v1]^-1 * ( 2*zeta3 - 2/3*Pi^2 + G(1 - v1, - v1,0,u1) + 
         1/6*G(1 - v1,u1)*Pi^2 - G( - v1, - v1,0,u1) + 2/3*G( - v1,u1)*Pi^2 - 
         4*G( - v1,0,u1) - G( - v1,0,0,u1) - G(0, - v1,0,u1) + G(0,u1) - 1/6*
         G(0,u1)*Pi^2 - 4*G(0,u1)*G(0,v1) + G(0,u1)*G(1,0,v1) - G(0,v1) + 5/6*
         G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,u1) + G(0,v1)*G(1 - v1,0,u1) + 
         G(0,v1)*G( - v1, - v1,u1) + 4*G(0,v1)*G( - v1,u1) + G(0,v1)*G(0, - v1
         ,u1) - G(0,0,u1)*G(0,v1) + 4*G(0,0,v1) - G(0,0,v1)*G(1 - v1,u1) + G(0
         ,0,v1)*G( - v1,u1) + G(0,0,v1)*G(0,u1) - G(0,1,0,v1) + 1/6*G(1,v1)*
         Pi^2 + 4*G(1,0,v1) - G(1,0,v1)*G(1 - v1,u1) - G(1,0,0,v1) - G(1,1,0,
         v1) )

       + N^-1*u1*[u1+v1]^-3 * (  - G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1 - v1,u1)
          - 2*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) + 2*G(0,1,1 - 
         v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1)*G(1
          - v1,u1) - G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) + 2*G(1,0,v1)*G(1
          - v1,u1) - 2*G(1,0,1,v1) + 2*G(1,1,0,v1) )

       + N^-1*u1*[u1+v1]^-2 * (  - Pi^2 - G(1 - v1,u1)*Pi^2 + 2*G(1 - v1,1,1
          - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) + 2*G(0,v1)*G(0,1 - v1,u1) - 2*
         G(0,v1)*G(1,u1) + 2*G(0,1,1 - v1,u1) - 2*G(0,1,u1)*G(0,v1) + 2*G(0,1,
         u1)*G(1,v1) - 2*G(0,1,v1) - 2*G(0,1,v1)*G(1 - v1,u1) + 2*G(1,1 - v1,
         u1) + 2*G(1,u1)*G(1,v1) - G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,1,u1) + 2
         *G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,1,v1) + 2*G(1,1,0,v1)
          )

       + N^-1*u1*[u1+v1]^-1 * (  - 4*zeta3 + 7/6*Pi^2 + G(1 - v1, - v1,0,u1)
          + 1/6*G(1 - v1,u1)*Pi^2 - 4*G(1 - v1,0,u1) - 3*G(1 - v1,0,0,u1) + 5*
         G(1 - v1,1,1 - v1,u1) - 3*G( - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1
         ) + 5/3*G( - v1,u1)*Pi^2 - 3*G( - v1,0,1 - v1,u1) + 2*G( - v1,0,u1)
          + 2*G( - v1,0,0,u1) - 4*G(0,1 - v1,u1) - 3*G(0,1 - v1,0,u1) + 2*G(0,
          - v1,0,u1) - G(0,u1) + 11/6*G(0,u1)*Pi^2 - 4*G(0,u1)*G(1,v1) + 4*G(0
         ,u1)*G(1,0,v1) + G(0,v1) - 1/6*G(0,v1)*Pi^2 - G(0,v1)*G(1 - v1, - v1,
         u1) + 4*G(0,v1)*G(1 - v1,u1) + 4*G(0,v1)*G(1 - v1,0,u1) - 5*G(0,v1)*
         G(1 - v1,1,u1) + 3*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - 
         v1,u1) - 2*G(0,v1)*G( - v1,u1) + 5*G(0,v1)*G(0,1 - v1,u1) - 2*G(0,v1)
         *G(0, - v1,u1) - 3*G(0,v1)*G(1,u1) - 3*G(0,0,1 - v1,u1) + 2*G(0,0,u1)
          + 2*G(0,0,u1)*G(0,v1) - 3*G(0,0,u1)*G(1,v1) - 2*G(0,0,v1) - G(0,0,v1
         )*G(1 - v1,u1) - 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1) + 3*G(
         0,0,1,v1) + 5*G(0,1,1 - v1,u1) - 5*G(0,1,u1)*G(0,v1) + 5*G(0,1,u1)*G(
         1,v1) + G(0,1,v1) - 5*G(0,1,v1)*G(1 - v1,u1) + 3*G(0,1,v1)*G( - v1,u1
         ) - G(0,1,0,v1) + 3*G(1,1 - v1,u1) + 3*G(1,u1)*G(1,v1) + 1/6*G(1,v1)*
         Pi^2 + 5*G(1,v1)*G(1 - v1,1,u1) - 3*G(1,v1)*G( - v1,0,u1) + 7*G(1,0,
         v1) + G(1,0,v1)*G(1 - v1,u1) + 3*G(1,0,v1)*G( - v1,u1) - G(1,0,0,v1)
          - 5*G(1,0,1,v1) + G(1,1,0,v1) )

       + N^-1*u1 * ( 18*zeta3 + 14/3*Pi^2 - 11/90*Pi^4 + 4*G(1 - v1,1 - v1,u1)
          - 8/3*G(1 - v1,1 - v1,u1)*Pi^2 - 6*G(1 - v1,1 - v1,0,u1) - 4*G(1 - 
         v1,1 - v1,0,0,u1) + 12*G(1 - v1,1 - v1,1,1 - v1,u1) - 4*G(1 - v1, - 
         v1,1 - v1,0,u1) + 4*G(1 - v1, - v1, - v1,0,u1) + 4/3*G(1 - v1, - v1,
         u1)*Pi^2 - 4*G(1 - v1, - v1,0,1 - v1,u1) + 14*G(1 - v1, - v1,0,u1) + 
         4*G(1 - v1, - v1,0,0,u1) - 6*G(1 - v1,u1) - 8*G(1 - v1,u1)*zeta3 + 16/
         3*G(1 - v1,u1)*Pi^2 - 6*G(1 - v1,0,1 - v1,u1) - 4*G(1 - v1,0,1 - v1,0
         ,u1) + 4*G(1 - v1,0, - v1,0,u1) - 6*G(1 - v1,0,u1) + 8/3*G(1 - v1,0,
         u1)*Pi^2 - 4*G(1 - v1,0,0,1 - v1,u1) + 6*G(1 - v1,0,0,u1) + 12*G(1 - 
         v1,0,1,1 - v1,u1) + 8/3*G( - v1,1 - v1,u1)*Pi^2 + 6*G( - v1,1 - v1,0,
         u1) + 4*G( - v1,1 - v1,0,0,u1) - 12*G( - v1,1 - v1,1,1 - v1,u1) + 4*
         G( - v1, - v1,1 - v1,0,u1) - 4*G( - v1, - v1, - v1,0,u1) - 4/3*G( - 
         v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 10*G( - v1, - v1,0
         ,u1) - 4*G( - v1, - v1,0,0,u1) + 8*G( - v1,u1)*zeta3 + 2/3*G( - v1,u1
         )*Pi^2 + 6*G( - v1,0,1 - v1,u1) + 4*G( - v1,0,1 - v1,0,u1) - 4*G( - 
         v1,0, - v1,0,u1) + 10*G( - v1,0,u1) - 8/3*G( - v1,0,u1)*Pi^2 + 4*G(
          - v1,0,0,1 - v1,u1) - 10*G( - v1,0,0,u1) - 12*G( - v1,0,1,1 - v1,u1)
          - 6*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1) + 4*G(0,1 - v1
         , - v1,0,u1) - 6*G(0,1 - v1,u1) + 8/3*G(0,1 - v1,u1)*Pi^2 - 6*G(0,1
          - v1,u1)*G(1,v1) + 4*G(0,1 - v1,u1)*G(1,0,v1) - 4*G(0,1 - v1,0,1 - 
         v1,u1) + 6*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,u1)*G(1,v1) + 12*G(0,1
          - v1,1,1 - v1,u1) + 12*G(0,1 - v1,1,u1)*G(1,v1) + 6*G(0,u1) - 4*G(0,
         u1)*zeta3 - 3*G(0,u1)*Pi^2 + 10*G(0,u1)*G(0,v1) - 8/3*G(0,u1)*G(0,v1)
         *Pi^2 - 6*G(0,u1)*G(1,v1) + 8/3*G(0,u1)*G(1,v1)*Pi^2 + 8*G(0,u1)*G(1,
         0,v1) - 4*G(0,u1)*G(1,0,0,v1) - 6*G(0,u1)*G(1,1,v1) + 4*G(0,u1)*G(1,1
         ,0,v1) + 8*G(0,v1)*zeta3 + 2/3*G(0,v1)*Pi^2 + 10*G(0,v1)*G(1 - v1,1
          - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,0,u1) - 12*G(0,v1)*G(1 - v1,1
          - v1,1,u1) + 4*G(0,v1)*G(1 - v1, - v1,1 - v1,u1) - 4*G(0,v1)*G(1 - 
         v1, - v1, - v1,u1) - 14*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*G(1 - 
         v1,u1) - 4/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 12*G(0,v1)*G(1 - v1,0,1 - v1
         ,u1) - 4*G(0,v1)*G(1 - v1,0, - v1,u1) + 8*G(0,v1)*G(1 - v1,0,u1) + 4*
         G(0,v1)*G(1 - v1,0,0,u1) - 12*G(0,v1)*G(1 - v1,0,1,u1) - 6*G(0,v1)*G(
          - v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,1 - v1,0,u1) + 12*G(0,v1)*G( - 
         v1,1 - v1,1,u1) - 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 4*G(0,v1)*G(
          - v1, - v1, - v1,u1) + 10*G(0,v1)*G( - v1, - v1,u1) - 10*G(0,v1)*G(
          - v1,u1) + 4/3*G(0,v1)*G( - v1,u1)*Pi^2 - 12*G(0,v1)*G( - v1,0,1 - 
         v1,u1) + 4*G(0,v1)*G( - v1,0, - v1,u1) - 4*G(0,v1)*G( - v1,0,0,u1) + 
         12*G(0,v1)*G( - v1,0,1,u1) + 12*G(0,v1)*G(0,1 - v1,1 - v1,u1) - 4*G(0
         ,v1)*G(0,1 - v1, - v1,u1) - 8*G(0,v1)*G(0,1 - v1,u1) + 4*G(0,v1)*G(0,
         1 - v1,0,u1) - 12*G(0,v1)*G(0,1 - v1,1,u1) - 12*G(0,v1)*G(1,1 - v1,1
          - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 4*G(0,v1)*G(1,1 - v1,0,
         u1) + 12*G(0,v1)*G(1,1 - v1,1,u1) - 2*G(0,v1)*G(1,u1) + 8/3*G(0,v1)*
         G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0,1 - v1,u1) + 4*G(0,v1)*G(1,0, - v1,u1)
          + 6*G(0,v1)*G(1,0,u1) - 8*G(0,v1)*G(1,0,1,u1) - 10*G(0,v1)*G(1,1,u1)
          - 4*G(0,v1)*G(1,1,0,u1) + 12*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - v1,1
          - v1,u1) + 6*G(0,0,1 - v1,u1) - 4*G(0,0,1 - v1,u1)*G(0,v1) - 4*G(0,0
         ,1 - v1,u1)*G(1,v1) - 4*G(0,0, - v1,u1)*G(0,v1) + 4*G(0,0, - v1,0,u1)
          - 4*G(0,0,u1) + 2*G(0,0,u1)*Pi^2 - 10*G(0,0,u1)*G(0,v1) - 4*G(0,0,u1
         )*G(0,0,v1) + 4*G(0,0,u1)*G(0,1,v1) + 6*G(0,0,u1)*G(1,v1) + 4*G(0,0,
         u1)*G(1,0,v1) - 4*G(0,0,u1)*G(1,1,v1) - 10*G(0,0,v1) + 4/3*G(0,0,v1)*
         Pi^2 - 4*G(0,0,v1)*G(1 - v1, - v1,u1) - 14*G(0,0,v1)*G(1 - v1,u1) - 4
         *G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1, - v1,u1) + 10*G(0,0,
         v1)*G( - v1,u1) + 4*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,
         u1) + 4*G(0,0,v1)*G(1,1 - v1,u1) + 4*G(0,0,v1)*G(1,0,u1) + 10*G(0,0,0
         ,v1) + 4*G(0,0,0,v1)*G(0,u1) - 4*G(0,0,0,v1)*G(1,u1) - 4*G(0,0,0,1,v1
         ) - 8*G(0,0,1,1 - v1,u1) + 8*G(0,0,1,u1)*G(0,v1) - 8*G(0,0,1,u1)*G(1,
         v1) - 6*G(0,0,1,v1) + 4*G(0,0,1,v1)*G(1 - v1,u1) - 4*G(0,0,1,v1)*G(
          - v1,u1) + 12*G(0,1,1 - v1,1 - v1,u1) - 14*G(0,1,1 - v1,u1) + 12*G(0
         ,1,1 - v1,u1)*G(1,v1) - 4*G(0,1,1 - v1,0,u1) - 6*G(0,1,u1)*Pi^2 + 14*
         G(0,1,u1)*G(0,v1) - 12*G(0,1,u1)*G(0,1,v1) - 14*G(0,1,u1)*G(1,v1) + 
         12*G(0,1,u1)*G(1,1,v1) + 8/3*G(0,1,v1)*Pi^2 - 12*G(0,1,v1)*G(1 - v1,1
          - v1,u1) + 4*G(0,1,v1)*G(1 - v1, - v1,u1) + 10*G(0,1,v1)*G(1 - v1,u1
         ) + 12*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*G( - v1, - v1,u1)
          - 6*G(0,1,v1)*G( - v1,u1) + 6*G(0,1,v1)*G(0,u1) - 10*G(0,1,v1)*G(1,
         u1) - 4*G(0,1,v1)*G(1,0,u1) + 12*G(0,1,v1)*G(1,1,u1) - 4*G(0,1,0,1 - 
         v1,u1) + 4*G(0,1,0,u1)*G(0,v1) - 4*G(0,1,0,u1)*G(1,v1) - 6*G(0,1,0,v1
         ) - 4*G(0,1,0,v1)*G(0,u1) + 4*G(0,1,0,v1)*G(1,u1) + 12*G(0,1,0,1,v1)
          + 12*G(0,1,1,1 - v1,u1) - 12*G(0,1,1,u1)*G(0,v1) + 12*G(0,1,1,u1)*G(
         1,v1) - 8*G(0,1,1,0,v1) + 10*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,1
          - v1,0,u1) - 4*G(1,1 - v1, - v1,0,u1) + 2*G(1,1 - v1,u1) - 8/3*G(1,1
          - v1,u1)*Pi^2 + 4*G(1,1 - v1,0,1 - v1,u1) - 6*G(1,1 - v1,0,u1) - 12*
         G(1,1 - v1,1,1 - v1,u1) + 4*G(1,u1)*zeta3 - 7/3*G(1,u1)*Pi^2 + 2*G(1,
         u1)*G(1,v1) - 8/3*G(1,u1)*G(1,v1)*Pi^2 - 6*G(1,v1) - 8*G(1,v1)*zeta3
          + 16/3*G(1,v1)*Pi^2 + 12*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(1,v1)*
         G(1 - v1, - v1,0,u1) + 4*G(1,v1)*G(1 - v1,u1) - 8/3*G(1,v1)*G(1 - v1,
         u1)*Pi^2 - 6*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,u1) + 12
         *G(1,v1)*G(1 - v1,0,1,u1) - 12*G(1,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,
         v1)*G( - v1, - v1,0,u1) + 8/3*G(1,v1)*G( - v1,u1)*Pi^2 + 6*G(1,v1)*G(
          - v1,0,u1) + 4*G(1,v1)*G( - v1,0,0,u1) - 12*G(1,v1)*G( - v1,0,1,u1)
          + 10*G(1,v1)*G(1,1 - v1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 12*G(1,v1
         )*G(1,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) - 6*G(1,0,1 - v1,u1)
          + 4*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) - 2*G(1,0,u1)*
         Pi^2 - 6*G(1,0,u1)*G(1,v1) - 4*G(1,0,u1)*G(1,0,v1) + 4*G(1,0,u1)*G(1,
         1,v1) + 2*G(1,0,v1) - 4/3*G(1,0,v1)*Pi^2 + 8*G(1,0,v1)*G(1 - v1,1 - 
         v1,u1) + 4*G(1,0,v1)*G(1 - v1, - v1,u1) - 6*G(1,0,v1)*G(1 - v1,u1) + 
         4*G(1,0,v1)*G(1 - v1,0,u1) - 8*G(1,0,v1)*G( - v1,1 - v1,u1) - 4*G(1,0
         ,v1)*G( - v1, - v1,u1) - 6*G(1,0,v1)*G( - v1,u1) - 4*G(1,0,v1)*G( - 
         v1,0,u1) - 4*G(1,0,v1)*G(1,1 - v1,u1) - 14*G(1,0,0,v1) + 4*G(1,0,0,v1
         )*G(1,u1) + 4*G(1,0,0,1,v1) + 8*G(1,0,1,1 - v1,u1) + 8*G(1,0,1,u1)*G(
         1,v1) + 10*G(1,0,1,v1) - 12*G(1,0,1,v1)*G(1 - v1,u1) + 12*G(1,0,1,v1)
         *G( - v1,u1) - 12*G(1,1,1 - v1,1 - v1,u1) + 10*G(1,1,1 - v1,u1) - 12*
         G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1 - v1,0,u1) + 6*G(1,1,u1)*Pi^2 + 
         10*G(1,1,u1)*G(1,v1) - 12*G(1,1,u1)*G(1,1,v1) + 4*G(1,1,v1) - 8/3*G(1
         ,1,v1)*Pi^2 + 10*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0
         ,u1)*G(1,v1) - 6*G(1,1,0,v1) + 8*G(1,1,0,v1)*G(1 - v1,u1) - 8*G(1,1,0
         ,v1)*G( - v1,u1) - 4*G(1,1,0,v1)*G(1,u1) - 12*G(1,1,0,1,v1) - 12*G(1,
         1,1,1 - v1,u1) - 12*G(1,1,1,u1)*G(1,v1) + 8*G(1,1,1,0,v1) )

       + N^-1*u1*v1 * (  - 4*Pi^2 - 14/45*Pi^4 + 4*G(1 - v1,1 - v1, - v1,0,u1)
          + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 4*G(1 - v1,1 - v1,0,0,u1) - 8*G(1
          - v1,1 - v1,1,1 - v1,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) - 8*G(1 - 
         v1, - v1, - v1,0,u1) + 4/3*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1, - v1
         ,0,1 - v1,u1) - 8*G(1 - v1, - v1,0,0,u1) + 16*G(1 - v1,u1)*zeta3 + 4*
         G(1 - v1,0,1 - v1,0,u1) - 8*G(1 - v1,0, - v1,0,u1) + 6*G(1 - v1,0,u1)
          - 10/3*G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 8*G(1 - v1,
         0,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) - 4/3*G( - v1,1 - v1,u1
         )*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1,1 - v1,u1) - 4
         *G( - v1, - v1,1 - v1,0,u1) + 8*G( - v1, - v1, - v1,0,u1) - 4/3*G( - 
         v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 8*G( - v1, - v1,0,
         0,u1) - 16*G( - v1,u1)*zeta3 - 4*G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0
         , - v1,0,u1) - 6*G( - v1,0,u1) + 10/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,
         0,0,1 - v1,u1) + 8*G( - v1,0,1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1)
          - 8*G(0,1 - v1, - v1,0,u1) + 6*G(0,1 - v1,u1) - 10/3*G(0,1 - v1,u1)*
         Pi^2 + 4*G(0,1 - v1,0,1 - v1,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0
         ,1 - v1,1,1 - v1,u1) - 8*G(0,1 - v1,1,u1)*G(1,v1) - 6*G(0,u1)*G(0,v1)
          + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 6*G(0,u1)*G(1,v1) - 10/3*G(0,u1)*G(1,
         v1)*Pi^2 + 8*G(0,u1)*G(1,0,0,v1) - 16*G(0,v1)*zeta3 - 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 6*G(
         0,v1)*G(1 - v1,u1) + 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,0, - v1,u1) - 8*G(0,v1)*G(1
          - v1,0,0,u1) + 8*G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) - 8*G(0,v1)*G( - v1, - v1, - v1,u1) + 6*G(0,v1)*G( - v1,
         u1) - 14/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          - 8*G(0,v1)*G( - v1,0, - v1,u1) + 8*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,
         v1)*G( - v1,0,1,u1) - 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1
         ,1,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) + 8*G(0,v1)*G(1,1 - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1,u1) + 6*G(
         0,v1)*G(1,u1) - 10/3*G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,v1)*G(1,0, - v1,u1)
          + 4*G(0,v1)*G(1,0,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 8*G(0,v1)*G(1,1,1,
         u1) + 4*G(0,0,1 - v1,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 8*G(0,
         0, - v1,u1)*G(0,v1) - 8*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 8*G(
         0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 8*G(0,0,u1)*G(1,0,v1) + 4
         *G(0,0,u1)*G(1,1,v1) + 6*G(0,0,v1) - 14/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) + 8*G(0,0,v1)*G(1 - v1, - v1,u1) + 8*G(0,0,v1)*
         G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1
         , - v1,u1) - 8*G(0,0,v1)*G( - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1)
          - 8*G(0,0,v1)*G(1,1 - v1,u1) - 8*G(0,0,v1)*G(1,0,u1) - 8*G(0,0,0,v1)
         *G(0,u1) + 8*G(0,0,0,v1)*G(1,u1) + 4*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1
         ,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1,v1)*
         G(1 - v1,u1) + 4*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,0,v1) - 8*G(0,1,
         1 - v1,1 - v1,u1) - 8*G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1,0,u1)
          + 8/3*G(0,1,u1)*Pi^2 + 8*G(0,1,u1)*G(0,1,v1) - 8*G(0,1,u1)*G(1,1,v1)
          - 4/3*G(0,1,v1)*Pi^2 + 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) - 8*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G(
          - v1, - v1,u1) + 4*G(0,1,v1)*G(1,0,u1) - 8*G(0,1,v1)*G(1,1,u1) + 4*
         G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(0,v1) + 4*G(0,1,0,u1)*G(1,v1) - 
         4*G(0,1,0,v1)*G(1 - v1,u1) + 4*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,0,
         v1) - 8*G(0,1,0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,u1)*G(0,v1)
          - 8*G(0,1,1,u1)*G(1,v1) + 8*G(0,1,1,0,v1) - 4*G(1,1 - v1,1 - v1,0,u1
         ) + 8*G(1,1 - v1, - v1,0,u1) - 6*G(1,1 - v1,u1) + 10/3*G(1,1 - v1,u1)
         *Pi^2 - 4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1,1,1 - v1,u1) - 6*G(1
         ,u1)*G(1,v1) + 10/3*G(1,u1)*G(1,v1)*Pi^2 + 16*G(1,v1)*zeta3 - 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) + 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,v1)*G(1 - v1,0,0,u1) - 8*G(1,v1)*G(1 - 
         v1,0,1,u1) + 8*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1
         ,0,u1) - 4/3*G(1,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) + 8
         *G(1,v1)*G( - v1,0,1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 8*G(1,v1)*G(1
         ,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) - 4*G(1,0,1 - v1,u1)*G(1,v1
         ) + 8*G(1,0, - v1,0,u1) + 2/3*G(1,0,u1)*Pi^2 + 8*G(1,0,u1)*G(1,0,v1)
          - 4*G(1,0,u1)*G(1,1,v1) - 6*G(1,0,v1) + 14/3*G(1,0,v1)*Pi^2 - 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) - 4*G(1,0,0,v1
         )*G(1 - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,0,0,v1)*G(1,u1) - 
         4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1) + 8*G(
         1,0,1,v1)*G(1 - v1,u1) - 8*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1)
          + 8*G(1,1,1 - v1,1 - v1,u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1
          - v1,0,u1) - 8/3*G(1,1,u1)*Pi^2 + 8*G(1,1,u1)*G(1,1,v1) + 4/3*G(1,1,
         v1)*Pi^2 - 4*G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) - 8*G(1,1,0,
         v1)*G(1 - v1,u1) + 8*G(1,1,0,v1)*G( - v1,u1) - 4*G(1,1,0,0,v1) + 8*G(
         1,1,0,1,v1) + 8*G(1,1,1,1 - v1,u1) + 8*G(1,1,1,u1)*G(1,v1) - 8*G(1,1,
         1,0,v1) )

       + N^-1*u1^2 * (  - 4*Pi^2 - 14/45*Pi^4 + 4*G(1 - v1,1 - v1, - v1,0,u1)
          + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 4*G(1 - v1,1 - v1,0,0,u1) - 8*G(1
          - v1,1 - v1,1,1 - v1,u1) + 4*G(1 - v1, - v1,1 - v1,0,u1) - 8*G(1 - 
         v1, - v1, - v1,0,u1) + 4/3*G(1 - v1, - v1,u1)*Pi^2 + 4*G(1 - v1, - v1
         ,0,1 - v1,u1) - 8*G(1 - v1, - v1,0,0,u1) + 16*G(1 - v1,u1)*zeta3 + 4*
         G(1 - v1,0,1 - v1,0,u1) - 8*G(1 - v1,0, - v1,0,u1) + 6*G(1 - v1,0,u1)
          - 10/3*G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 8*G(1 - v1,
         0,1,1 - v1,u1) - 4*G( - v1,1 - v1, - v1,0,u1) - 4/3*G( - v1,1 - v1,u1
         )*Pi^2 - 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1,1 - v1,u1) - 4
         *G( - v1, - v1,1 - v1,0,u1) + 8*G( - v1, - v1, - v1,0,u1) - 4/3*G( - 
         v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) + 8*G( - v1, - v1,0,
         0,u1) - 16*G( - v1,u1)*zeta3 - 4*G( - v1,0,1 - v1,0,u1) + 8*G( - v1,0
         , - v1,0,u1) - 6*G( - v1,0,u1) + 10/3*G( - v1,0,u1)*Pi^2 - 4*G( - v1,
         0,0,1 - v1,u1) + 8*G( - v1,0,1,1 - v1,u1) + 4*G(0,1 - v1,1 - v1,0,u1)
          - 8*G(0,1 - v1, - v1,0,u1) + 6*G(0,1 - v1,u1) - 10/3*G(0,1 - v1,u1)*
         Pi^2 + 4*G(0,1 - v1,0,1 - v1,u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0
         ,1 - v1,1,1 - v1,u1) - 8*G(0,1 - v1,1,u1)*G(1,v1) - 6*G(0,u1)*G(0,v1)
          + 10/3*G(0,u1)*G(0,v1)*Pi^2 + 6*G(0,u1)*G(1,v1) - 10/3*G(0,u1)*G(1,
         v1)*Pi^2 + 8*G(0,u1)*G(1,0,0,v1) - 16*G(0,v1)*zeta3 - 4*G(0,v1)*G(1
          - v1,1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 6*G(
         0,v1)*G(1 - v1,u1) + 14/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 8*G(0,v1)*G(1
          - v1,0,1 - v1,u1) + 8*G(0,v1)*G(1 - v1,0, - v1,u1) - 8*G(0,v1)*G(1
          - v1,0,0,u1) + 8*G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0,v1)*G( - v1,1 - v1
         , - v1,u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1
         ,1 - v1,u1) - 8*G(0,v1)*G( - v1, - v1, - v1,u1) + 6*G(0,v1)*G( - v1,
         u1) - 14/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(0,v1)*G( - v1,0,1 - v1,u1)
          - 8*G(0,v1)*G( - v1,0, - v1,u1) + 8*G(0,v1)*G( - v1,0,0,u1) - 8*G(0,
         v1)*G( - v1,0,1,u1) - 8*G(0,v1)*G(0,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(0
         ,1 - v1, - v1,u1) - 8*G(0,v1)*G(0,1 - v1,0,u1) + 8*G(0,v1)*G(0,1 - v1
         ,1,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 8*G(0,v1)*G(1,1 - v1, - v1
         ,u1) + 8*G(0,v1)*G(1,1 - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1,u1) + 6*G(
         0,v1)*G(1,u1) - 10/3*G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,v1)*G(1,0, - v1,u1)
          + 4*G(0,v1)*G(1,0,1,u1) + 4*G(0,v1)*G(1,1,0,u1) - 8*G(0,v1)*G(1,1,1,
         u1) + 4*G(0,0,1 - v1,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(1,v1) + 8*G(0,
         0, - v1,u1)*G(0,v1) - 8*G(0,0, - v1,0,u1) - 2/3*G(0,0,u1)*Pi^2 + 8*G(
         0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(0,1,v1) - 8*G(0,0,u1)*G(1,0,v1) + 4
         *G(0,0,u1)*G(1,1,v1) + 6*G(0,0,v1) - 14/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1
         )*G(1 - v1,1 - v1,u1) + 8*G(0,0,v1)*G(1 - v1, - v1,u1) + 8*G(0,0,v1)*
         G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 8*G(0,0,v1)*G( - v1
         , - v1,u1) - 8*G(0,0,v1)*G( - v1,0,u1) + 8*G(0,0,v1)*G(0,1 - v1,u1)
          - 8*G(0,0,v1)*G(1,1 - v1,u1) - 8*G(0,0,v1)*G(1,0,u1) - 8*G(0,0,0,v1)
         *G(0,u1) + 8*G(0,0,0,v1)*G(1,u1) + 4*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1
         ,u1) - 4*G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1,v1)*
         G(1 - v1,u1) + 4*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,0,v1) - 8*G(0,1,
         1 - v1,1 - v1,u1) - 8*G(0,1,1 - v1,u1)*G(1,v1) + 4*G(0,1,1 - v1,0,u1)
          + 8/3*G(0,1,u1)*Pi^2 + 8*G(0,1,u1)*G(0,1,v1) - 8*G(0,1,u1)*G(1,1,v1)
          - 4/3*G(0,1,v1)*Pi^2 + 8*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,1,v1)
         *G(1 - v1, - v1,u1) - 8*G(0,1,v1)*G( - v1,1 - v1,u1) + 4*G(0,1,v1)*G(
          - v1, - v1,u1) + 4*G(0,1,v1)*G(1,0,u1) - 8*G(0,1,v1)*G(1,1,u1) + 4*
         G(0,1,0,1 - v1,u1) - 4*G(0,1,0,u1)*G(0,v1) + 4*G(0,1,0,u1)*G(1,v1) - 
         4*G(0,1,0,v1)*G(1 - v1,u1) + 4*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,0,
         v1) - 8*G(0,1,0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,u1)*G(0,v1)
          - 8*G(0,1,1,u1)*G(1,v1) + 8*G(0,1,1,0,v1) - 4*G(1,1 - v1,1 - v1,0,u1
         ) + 8*G(1,1 - v1, - v1,0,u1) - 6*G(1,1 - v1,u1) + 10/3*G(1,1 - v1,u1)
         *Pi^2 - 4*G(1,1 - v1,0,1 - v1,u1) + 8*G(1,1 - v1,1,1 - v1,u1) - 6*G(1
         ,u1)*G(1,v1) + 10/3*G(1,u1)*G(1,v1)*Pi^2 + 16*G(1,v1)*zeta3 - 8*G(1,
         v1)*G(1 - v1,1 - v1,1,u1) + 4*G(1,v1)*G(1 - v1, - v1,0,u1) + 4/3*G(1,
         v1)*G(1 - v1,u1)*Pi^2 + 4*G(1,v1)*G(1 - v1,0,0,u1) - 8*G(1,v1)*G(1 - 
         v1,0,1,u1) + 8*G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1
         ,0,u1) - 4/3*G(1,v1)*G( - v1,u1)*Pi^2 - 4*G(1,v1)*G( - v1,0,0,u1) + 8
         *G(1,v1)*G( - v1,0,1,u1) - 4*G(1,v1)*G(1,1 - v1,0,u1) + 8*G(1,v1)*G(1
         ,1 - v1,1,u1) - 4*G(1,0,1 - v1,1 - v1,u1) - 4*G(1,0,1 - v1,u1)*G(1,v1
         ) + 8*G(1,0, - v1,0,u1) + 2/3*G(1,0,u1)*Pi^2 + 8*G(1,0,u1)*G(1,0,v1)
          - 4*G(1,0,u1)*G(1,1,v1) - 6*G(1,0,v1) + 14/3*G(1,0,v1)*Pi^2 - 8*G(1,
         0,v1)*G(1 - v1,1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1, - v1,u1) + 8*G(1,0,
         v1)*G( - v1,1 - v1,u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) - 4*G(1,0,0,v1
         )*G(1 - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,0,0,v1)*G(1,u1) - 
         4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,u1) - 4*G(1,0,1,u1)*G(1,v1) + 8*G(
         1,0,1,v1)*G(1 - v1,u1) - 8*G(1,0,1,v1)*G( - v1,u1) - 4*G(1,0,1,0,v1)
          + 8*G(1,1,1 - v1,1 - v1,u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1
          - v1,0,u1) - 8/3*G(1,1,u1)*Pi^2 + 8*G(1,1,u1)*G(1,1,v1) + 4/3*G(1,1,
         v1)*Pi^2 - 4*G(1,1,0,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) - 8*G(1,1,0,
         v1)*G(1 - v1,u1) + 8*G(1,1,0,v1)*G( - v1,u1) - 4*G(1,1,0,0,v1) + 8*G(
         1,1,0,1,v1) + 8*G(1,1,1,1 - v1,u1) + 8*G(1,1,1,u1)*G(1,v1) - 8*G(1,1,
         1,0,v1) )

       + Nf * ( 4/3*Pi^2 + 4/3*G(1 - v1,u1)*Pi^2 - 4/3*G( - v1,u1)*Pi^2 + 4/3*
         G(0,u1)*Pi^2 - 4/3*G(0,u1)*G(1,0,v1) - 4/9*G(0,v1)*Pi^2 - 4/3*G(0,v1)
         *G(1 - v1,u1) - 4/3*G(0,v1)*G(1 - v1,0,u1) + 4/3*G(0,v1)*G( - v1,0,u1
         ) - 4/3*G(0,v1)*G(0,1 - v1,u1) + 4/3*G(0,v1)*G(1,1 - v1,u1) + 8/3*G(0
         ,0,v1) + 8/3*G(0,0,v1)*G(1 - v1,u1) - 8/3*G(0,0,v1)*G( - v1,u1) + 8/3
         *G(0,0,v1)*G(0,u1) - 8/3*G(0,0,v1)*G(1,u1) - 4*G(0,0,0,v1) - 4/3*G(0,
         1,v1) - 4/3*G(0,1,v1)*G(0,u1) + 4/3*G(0,1,v1)*G(1,u1) + 4/3*G(0,1,0,
         v1) - 4/3*G(1,u1)*Pi^2 + 4/3*G(1,v1)*Pi^2 - 4/3*G(1,0,v1) + 4/3*G(1,0
         ,v1)*G(1,u1) + 8/3*G(1,0,0,v1) )

       + Nf*v1*[1-u1]^-1 * ( 4/3*Pi^2 - 4/3*G(0,v1)*G(1 - v1,u1) + 8/3*G(0,0,
         v1) - 4/3*G(0,1,v1) - 4/3*G(1,0,v1) )

       + Nf*v1 * (  - 8/3*Pi^2 - 4/3*G(1 - v1,u1)*Pi^2 + 4/3*G( - v1,u1)*Pi^2
          - 4/3*G(0,u1)*Pi^2 + 4/3*G(0,u1)*G(1,0,v1) + 4/9*G(0,v1)*Pi^2 + 8/3*
         G(0,v1)*G(1 - v1,u1) + 4/3*G(0,v1)*G(1 - v1,0,u1) - 4/3*G(0,v1)*G( - 
         v1,0,u1) + 4/3*G(0,v1)*G(0,1 - v1,u1) - 4/3*G(0,v1)*G(1,1 - v1,u1) - 
         16/3*G(0,0,v1) - 8/3*G(0,0,v1)*G(1 - v1,u1) + 8/3*G(0,0,v1)*G( - v1,
         u1) - 8/3*G(0,0,v1)*G(0,u1) + 8/3*G(0,0,v1)*G(1,u1) + 4*G(0,0,0,v1)
          + 8/3*G(0,1,v1) + 4/3*G(0,1,v1)*G(0,u1) - 4/3*G(0,1,v1)*G(1,u1) - 4/
         3*G(0,1,0,v1) + 4/3*G(1,u1)*Pi^2 - 4/3*G(1,v1)*Pi^2 + 8/3*G(1,0,v1)
          - 4/3*G(1,0,v1)*G(1,u1) - 8/3*G(1,0,0,v1) )

       + Nf*u1*[u1+v1]^-1 * (  - 4/3*Pi^2 + 4/3*G(0,u1)*G(0,v1) - 8/3*G(0,0,v1
         ) )

       + Nf*u1 * (  - 8/3*G(1 - v1,u1)*Pi^2 + 8/3*G( - v1,u1)*Pi^2 - 8/3*G(0,
         u1)*Pi^2 - 8/3*G(0,u1)*G(0,v1) + 8/3*G(0,u1)*G(1,0,v1) + 8/9*G(0,v1)*
         Pi^2 + 8/3*G(0,v1)*G(1 - v1,u1) + 8/3*G(0,v1)*G(1 - v1,0,u1) - 8/3*G(
         0,v1)*G( - v1,0,u1) + 8/3*G(0,v1)*G(0,1 - v1,u1) - 8/3*G(0,v1)*G(1,1
          - v1,u1) - 16/3*G(0,0,v1)*G(1 - v1,u1) + 16/3*G(0,0,v1)*G( - v1,u1)
          - 16/3*G(0,0,v1)*G(0,u1) + 16/3*G(0,0,v1)*G(1,u1) + 8*G(0,0,0,v1) + 
         8/3*G(0,1,v1) + 8/3*G(0,1,v1)*G(0,u1) - 8/3*G(0,1,v1)*G(1,u1) - 8/3*
         G(0,1,0,v1) + 8/3*G(1,u1)*Pi^2 - 8/3*G(1,v1)*Pi^2 + 8/3*G(1,0,v1) - 8/
         3*G(1,0,v1)*G(1,u1) - 16/3*G(1,0,0,v1) )

       + Nf*u1*v1 * ( 8/3*G(1 - v1,u1)*Pi^2 - 8/3*G( - v1,u1)*Pi^2 + 8/3*G(0,
         u1)*Pi^2 - 8/3*G(0,u1)*G(1,0,v1) - 8/9*G(0,v1)*Pi^2 - 8/3*G(0,v1)*G(1
          - v1,0,u1) + 8/3*G(0,v1)*G( - v1,0,u1) - 8/3*G(0,v1)*G(0,1 - v1,u1)
          + 8/3*G(0,v1)*G(1,1 - v1,u1) + 16/3*G(0,0,v1)*G(1 - v1,u1) - 16/3*G(
         0,0,v1)*G( - v1,u1) + 16/3*G(0,0,v1)*G(0,u1) - 16/3*G(0,0,v1)*G(1,u1)
          - 8*G(0,0,0,v1) - 8/3*G(0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/
         3*G(0,1,0,v1) - 8/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 + 8/3*G(1,0,v1)*
         G(1,u1) + 16/3*G(1,0,0,v1) )

       + Nf*u1^2 * ( 8/3*G(1 - v1,u1)*Pi^2 - 8/3*G( - v1,u1)*Pi^2 + 8/3*G(0,u1
         )*Pi^2 - 8/3*G(0,u1)*G(1,0,v1) - 8/9*G(0,v1)*Pi^2 - 8/3*G(0,v1)*G(1
          - v1,0,u1) + 8/3*G(0,v1)*G( - v1,0,u1) - 8/3*G(0,v1)*G(0,1 - v1,u1)
          + 8/3*G(0,v1)*G(1,1 - v1,u1) + 16/3*G(0,0,v1)*G(1 - v1,u1) - 16/3*G(
         0,0,v1)*G( - v1,u1) + 16/3*G(0,0,v1)*G(0,u1) - 16/3*G(0,0,v1)*G(1,u1)
          - 8*G(0,0,0,v1) - 8/3*G(0,1,v1)*G(0,u1) + 8/3*G(0,1,v1)*G(1,u1) + 8/
         3*G(0,1,0,v1) - 8/3*G(1,u1)*Pi^2 + 8/3*G(1,v1)*Pi^2 + 8/3*G(1,0,v1)*
         G(1,u1) + 16/3*G(1,0,0,v1) )

       + N*u1^-2 * ( 9/2*G(0,v1)*G(1 - v1,u1) - 9/2*G(0,v1)*G(1,u1) + 9/2*G(1,
         1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-2*v1 * (  - 9/2*G(0,v1)*G(1 - v1,u1) + 9/2*G(0,v1)*G(1,u1) - 9/
         2*G(1,1 - v1,u1) - 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-1*[u1+v1]^-1 * ( 9/2*G(0,v1)*G(1 - v1,u1) - 9/2*G(0,v1)*G(1,u1)
          + 9/2*G(1,1 - v1,u1) + 9/2*G(1,u1)*G(1,v1) )

       + N*u1^-1 * ( 9/2*G(1 - v1,u1) + G(0,v1)*G(1 - v1,u1) - G(0,v1)*G(1,u1)
          + G(1,1 - v1,u1) + G(1,u1)*G(1,v1) + 9/2*G(1,v1) )

       + N*u1^-1*v1 * (  - 9/2*G(1 - v1,u1) + 2*G(1 - v1,1,1 - v1,u1) + 2*G(
          - v1,1 - v1,0,u1) + 2*G( - v1, - v1,0,u1) - 7/3*G( - v1,u1)*Pi^2 + 2
         *G( - v1,0,1 - v1,u1) + 9/2*G(0,v1) + 2*G(0,v1)*G(1 - v1,1 - v1,u1)
          - 7/2*G(0,v1)*G(1 - v1,u1) - 2*G(0,v1)*G(1 - v1,1,u1) - 2*G(0,v1)*G(
          - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1) - 2*G(0,v1)*G(0,1 - v1
         ,u1) - 2*G(0,v1)*G(1,1 - v1,u1) + 7/2*G(0,v1)*G(1,u1) - 2*G(0,v1)*G(1
         ,0,u1) + 2*G(0,0,v1)*G(1,u1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*G(0,
         v1) - 2*G(0,1,u1)*G(1,v1) - 2*G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(1
         ,u1) + 2*G(1,1 - v1,1 - v1,u1) - 7/2*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,
         u1) - 3*G(1,u1)*Pi^2 - 7/2*G(1,u1)*G(1,v1) - 9/2*G(1,v1) + 2*G(1,v1)*
         G(1 - v1,1,u1) + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,v1)*G(1,1 - v1,u1)
          + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*G(1,v1) - 2*G(1,0,v1)*G( - v1,u1)
          - 2*G(1,0,v1)*G(1,u1) + 2*G(1,1,v1)*G(1,u1) )

       + N*[1-u1-v1]^-1*[1-u1]^-1 * ( 3/4*Pi^2 + 9/2*G( - v1,0,u1) + 9/2*G(0,
         u1)*G(0,v1) - 9/2*G(0,v1)*G( - v1,u1) - 9/2*G(0,0,v1) - 9/2*G(1,0,v1)
          )

       + N*[1-u1-v1]^-1 * ( 1/3*Pi^2 - 2*G(1 - v1, - v1,0,u1) - 1/3*G(1 - v1,
         u1)*Pi^2 + 2*G( - v1,1 - v1,0,u1) - 3*G( - v1,u1)*Pi^2 + 2*G( - v1,0,
         1 - v1,u1) + 2*G( - v1,0,u1) + 2*G( - v1,0,0,u1) + 2*G(0, - v1,0,u1)
          + 1/3*G(0,u1)*Pi^2 + 2*G(0,u1)*G(0,v1) - 2*G(0,u1)*G(1,0,v1) + 9/2*
         G(0,v1) - 2/3*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1, - v1,u1) - 2*G(0,v1)
         *G(1 - v1,0,u1) - 2*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G( - v1,u1
         ) - 2*G(0,v1)*G( - v1,0,u1) - 2*G(0,v1)*G(0, - v1,u1) - 2*G(0,v1)*G(1
         ,0,u1) - 2*G(0,v1)*G(1,1,u1) + 2*G(0,0,u1)*G(0,v1) - 2*G(0,0,v1) + 2*
         G(0,0,v1)*G(1 - v1,u1) + 2*G(0,0,v1)*G( - v1,u1) - 2*G(0,0,v1)*G(0,u1
         ) + 2*G(0,0,v1)*G(1,u1) + 2*G(0,0,0,v1) - 2*G(0,1,v1)*G( - v1,u1) - 2
         *G(0,1,v1)*G(1,u1) + 2*G(1,1 - v1,0,u1) - 8/3*G(1,u1)*Pi^2 - 1/3*G(1,
         v1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)
         *G(1,v1) - 2*G(1,0,v1) + 2*G(1,0,v1)*G(1 - v1,u1) - 2*G(1,0,v1)*G( - 
         v1,u1) + 2*G(1,0,0,v1) + 2*G(1,1,1 - v1,u1) + 2*G(1,1,u1)*G(1,v1) + 2
         *G(1,1,0,v1) )

       + N*[1-u1]^-2 * (  - 3/2*Pi^2 - 9*G( - v1,0,u1) - 9*G(0,u1)*G(0,v1) + 9
         *G(0,v1)*G( - v1,u1) + 9*G(0,0,v1) + 9*G(1,0,v1) )

       + N*[1-u1]^-1 * ( 19/6*Pi^2 + 19*G( - v1,0,u1) - 9/2*G(0,u1) + 19*G(0,
         u1)*G(0,v1) - 19*G(0,v1)*G( - v1,u1) - 19*G(0,0,v1) - 19*G(1,0,v1) )

       + N*[1-v1]^-1 * ( 2*G(0,v1) )

       + N*[u1+v1]^-2 * ( 9/2*G(1 - v1,u1)*Pi^2 - 9*G(1 - v1,1,1 - v1,u1) - 9*
         G(0,v1)*G(1 - v1,u1) + 9*G(0,v1)*G(1 - v1,1,u1) - 9*G(0,v1)*G(0,1 - 
         v1,u1) + 9*G(0,v1)*G(1,u1) - 9*G(0,1,1 - v1,u1) + 9*G(0,1,u1)*G(0,v1)
          - 9*G(0,1,u1)*G(1,v1) + 9*G(0,1,v1)*G(1 - v1,u1) - 9*G(1,1 - v1,u1)
          - 9*G(1,u1)*G(1,v1) + 9/2*G(1,v1)*Pi^2 - 9*G(1,v1)*G(1 - v1,1,u1) - 
         9*G(1,0,v1)*G(1 - v1,u1) + 9*G(1,0,1,v1) - 9*G(1,1,0,v1) )

       + N*[u1+v1]^-1 * ( 9/2*Pi^2 - 9/2*G(1 - v1,u1) - 19/2*G(1 - v1,u1)*Pi^2
          + 19*G(1 - v1,1,1 - v1,u1) + 19*G(0,v1)*G(1 - v1,u1) - 19*G(0,v1)*G(
         1 - v1,1,u1) + 19*G(0,v1)*G(0,1 - v1,u1) - 10*G(0,v1)*G(1,u1) + 19*G(
         0,1,1 - v1,u1) - 19*G(0,1,u1)*G(0,v1) + 19*G(0,1,u1)*G(1,v1) + 9*G(0,
         1,v1) - 19*G(0,1,v1)*G(1 - v1,u1) + 10*G(1,1 - v1,u1) + 10*G(1,u1)*G(
         1,v1) - 9/2*G(1,v1) - 19/2*G(1,v1)*Pi^2 + 19*G(1,v1)*G(1 - v1,1,u1)
          - 9*G(1,0,v1) + 19*G(1,0,v1)*G(1 - v1,u1) - 19*G(1,0,1,v1) + 19*G(1,
         1,0,v1) )

       + N * ( 2 - 3*zeta3 - 17/2*Pi^2 + 19/45*Pi^4 - 2*G(1 - v1,1 - v1, - v1,
         0,u1) - 7*G(1 - v1,1 - v1,u1) - 2/3*G(1 - v1,1 - v1,u1)*Pi^2 - 3*G(1
          - v1,1 - v1,0,u1) + 2*G(1 - v1,1 - v1,0,0,u1) - 2*G(1 - v1, - v1,1
          - v1,0,u1) - 8*G(1 - v1, - v1, - v1,0,u1) + 10/3*G(1 - v1, - v1,u1)*
         Pi^2 - 2*G(1 - v1, - v1,0,1 - v1,u1) - G(1 - v1, - v1,0,u1) + 26*G(1
          - v1,u1) + 5/3*G(1 - v1,u1)*Pi^2 - 3*G(1 - v1,0,1 - v1,u1) + 2*G(1
          - v1,0,1 - v1,0,u1) + 9/2*G(1 - v1,0,u1) - 3*G(1 - v1,0,u1)*Pi^2 + 2
         *G(1 - v1,0,0,1 - v1,u1) - 5*G(1 - v1,0,0,u1) - 6*G(1 - v1,1,1 - v1,
         u1) + 8/3*G(1 - v1,1,u1)*Pi^2 - 8*G(1 - v1,1,1,1 - v1,u1) + 2*G( - v1
         ,1 - v1, - v1,0,u1) - 2*G( - v1,1 - v1,u1)*Pi^2 + G( - v1,1 - v1,0,u1
         ) + 2*G( - v1,1 - v1,0,0,u1) + 4*G( - v1,1 - v1,1,1 - v1,u1) - 2*G(
          - v1, - v1,1 - v1,0,u1) + 12*G( - v1, - v1, - v1,0,u1) + 2*G( - v1,
          - v1,u1)*Pi^2 - 2*G( - v1, - v1,0,1 - v1,u1) - 3*G( - v1, - v1,0,u1)
          - 4*G( - v1, - v1,0,0,u1) - 8*G( - v1,u1)*zeta3 + 13/3*G( - v1,u1)*
         Pi^2 + G( - v1,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,0,u1) - 4*G( - v1,0,
          - v1,0,u1) - 33/2*G( - v1,0,u1) - 7/3*G( - v1,0,u1)*Pi^2 + 2*G( - v1
         ,0,0,1 - v1,u1) + 5*G( - v1,0,0,u1) + 4*G( - v1,0,1,1 - v1,u1) - 3*G(
         0,1 - v1,1 - v1,u1) + 2*G(0,1 - v1,1 - v1,0,u1) + 9/2*G(0,1 - v1,u1)
          - 3*G(0,1 - v1,u1)*Pi^2 - 3*G(0,1 - v1,u1)*G(1,v1) + 2*G(0,1 - v1,0,
         1 - v1,u1) - 5*G(0,1 - v1,0,u1) + 2*G(0,1 - v1,0,u1)*G(1,v1) - 8*G(0,
          - v1, - v1,0,u1) + 4/3*G(0, - v1,u1)*Pi^2 + 2*G(0, - v1,0,u1) + 9*G(
         0,u1) - 1/2*G(0,u1)*Pi^2 - 19/2*G(0,u1)*G(0,v1) - 7/3*G(0,u1)*G(0,v1)
         *Pi^2 + 9/2*G(0,u1)*G(1,v1) - 3*G(0,u1)*G(1,v1)*Pi^2 + 28/3*G(0,u1)*
         G(1,0,v1) - 4*G(0,u1)*G(1,0,0,v1) - 3*G(0,u1)*G(1,1,v1) - 11*G(0,v1)
          - 8*G(0,v1)*zeta3 - 38/9*G(0,v1)*Pi^2 + 2*G(0,v1)*G(1 - v1,1 - v1,
          - v1,u1) + 5*G(0,v1)*G(1 - v1,1 - v1,u1) + 2*G(0,v1)*G(1 - v1, - v1,
         1 - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1, - v1,u1) + G(0,v1)*G(1 - v1,
          - v1,u1) - 4*G(0,v1)*G(1 - v1, - v1,0,u1) - 31/6*G(0,v1)*G(1 - v1,u1
         ) - 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 28/3*G(0,v1)*G(1 - v1,0,u1) - 4*
         G(0,v1)*G(1 - v1,1,1 - v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + 8*G(0,v1)*
         G(1 - v1,1,1,u1) - 2*G(0,v1)*G( - v1,1 - v1, - v1,u1) - G(0,v1)*G( - 
         v1,1 - v1,u1) - 4*G(0,v1)*G( - v1,1 - v1,1,u1) + 2*G(0,v1)*G( - v1,
          - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1, - v1, - v1,u1) + 3*G(0,v1)*G(
          - v1, - v1,u1) + 8*G(0,v1)*G( - v1, - v1,0,u1) + 33/2*G(0,v1)*G( - 
         v1,u1) + 17/3*G(0,v1)*G( - v1,u1)*Pi^2 + 4*G(0,v1)*G( - v1,0, - v1,u1
         ) - 28/3*G(0,v1)*G( - v1,0,u1) - 4*G(0,v1)*G( - v1,0,0,u1) - 4*G(0,v1
         )*G( - v1,0,1,u1) - 2/3*G(0,v1)*G(0,1 - v1,u1) + 8*G(0,v1)*G(0, - v1,
          - v1,u1) - 2*G(0,v1)*G(0, - v1,u1) - 4*G(0,v1)*G(0, - v1,0,u1) - 4*
         G(0,v1)*G(1,1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1, - v1,u1) - 34/3
         *G(0,v1)*G(1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1,1,u1) + 17/2*G(0,v1)*
         G(1,u1) + 11/3*G(0,v1)*G(1,u1)*Pi^2 - 4*G(0,v1)*G(1,0, - v1,u1) - G(0
         ,v1)*G(1,0,u1) - 2*G(0,v1)*G(1,0,1,u1) + 8*G(0,v1)*G(1,1,1 - v1,u1)
          + 7*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,0,u1) - 12*G(0,v1)*G(1,1,1,
         u1) + 2*G(0,0,1 - v1,1 - v1,u1) - 5*G(0,0,1 - v1,u1) + 2*G(0,0,1 - v1
         ,u1)*G(1,v1) + 2*G(0,0,u1) - 1/3*G(0,0,u1)*Pi^2 + 5*G(0,0,u1)*G(0,v1)
          - 4*G(0,0,u1)*G(0,0,v1) + 2*G(0,0,u1)*G(0,1,v1) - 5*G(0,0,u1)*G(1,v1
         ) + 2*G(0,0,u1)*G(1,1,v1) + 23/6*G(0,0,v1) + 17/3*G(0,0,v1)*Pi^2 - 2*
         G(0,0,v1)*G(1 - v1,1 - v1,u1) + 8*G(0,0,v1)*G(1 - v1, - v1,u1) - 41/3
         *G(0,0,v1)*G(1 - v1,u1) - 4*G(0,0,v1)*G(1 - v1,0,u1) + 2*G(0,0,v1)*G(
          - v1,1 - v1,u1) - 12*G(0,0,v1)*G( - v1, - v1,u1) + 41/3*G(0,0,v1)*G(
          - v1,u1) + 8*G(0,0,v1)*G( - v1,0,u1) - 4*G(0,0,v1)*G(0,1 - v1,u1) + 
         8*G(0,0,v1)*G(0, - v1,u1) - 50/3*G(0,0,v1)*G(0,u1) + 32/3*G(0,0,v1)*
         G(1,u1) + 21*G(0,0,0,v1) + 8*G(0,0,0,v1)*G(1 - v1,u1) - 12*G(0,0,0,v1
         )*G( - v1,u1) + 8*G(0,0,0,v1)*G(0,u1) - 12*G(0,0,0,0,v1) + 6*G(0,0,0,
         1,v1) - 2*G(0,0,1,1 - v1,u1) + 2*G(0,0,1,u1)*G(0,v1) - 2*G(0,0,1,u1)*
         G(1,v1) - 5*G(0,0,1,v1) - 2*G(0,0,1,v1)*G(1 - v1,u1) + 6*G(0,0,1,v1)*
         G( - v1,u1) - 4*G(0,0,1,v1)*G(0,u1) + 4*G(0,0,1,v1)*G(1,u1) + 2*G(0,0
         ,1,0,v1) - 11*G(0,1,1 - v1,u1) - 4*G(0,1,1 - v1,u1)*G(0,v1) - 2*G(0,1
         ,1 - v1,0,u1) + 14/3*G(0,1,u1)*Pi^2 + 11*G(0,1,u1)*G(0,v1) + 4*G(0,1,
         u1)*G(0,1,v1) - 11*G(0,1,u1)*G(1,v1) - 4*G(0,1,u1)*G(1,0,v1) + 10/3*
         G(0,1,v1) - 2*G(0,1,v1)*Pi^2 + 2*G(0,1,v1)*G(1 - v1, - v1,u1) + 11*G(
         0,1,v1)*G(1 - v1,u1) + 4*G(0,1,v1)*G(1 - v1,1,u1) - 4*G(0,1,v1)*G( - 
         v1,1 - v1,u1) + 2*G(0,1,v1)*G( - v1, - v1,u1) - G(0,1,v1)*G( - v1,u1)
          - 4*G(0,1,v1)*G( - v1,0,u1) + 31/3*G(0,1,v1)*G(0,u1) - 13/3*G(0,1,v1
         )*G(1,u1) - 2*G(0,1,v1)*G(1,0,u1) - 4*G(0,1,v1)*G(1,1,u1) - 2*G(0,1,0
         ,1 - v1,u1) + 2*G(0,1,0,u1)*G(0,v1) - 2*G(0,1,0,u1)*G(1,v1) - 25/3*G(
         0,1,0,v1) + 2*G(0,1,0,v1)*G(1 - v1,u1) + 2*G(0,1,0,v1)*G( - v1,u1) + 
         2*G(0,1,0,0,v1) - 4*G(0,1,0,1,v1) - 8*G(0,1,1,1 - v1,u1) + 8*G(0,1,1,
         u1)*G(0,v1) - 8*G(0,1,1,u1)*G(1,v1) + 5*G(1,1 - v1,1 - v1,u1) + 2*G(1
         ,1 - v1,1 - v1,0,u1) + 4*G(1,1 - v1, - v1,0,u1) - 17/2*G(1,1 - v1,u1)
          - G(1,1 - v1,u1)*Pi^2 + 2*G(1,1 - v1,0,1 - v1,u1) + G(1,1 - v1,0,u1)
          - 4*G(1,1 - v1,1,1 - v1,u1) + 4*G(1,u1)*zeta3 + 37/6*G(1,u1)*Pi^2 - 
         17/2*G(1,u1)*G(1,v1) - G(1,u1)*G(1,v1)*Pi^2 + 26*G(1,v1) + 5/3*G(1,v1
         )*Pi^2 - 2*G(1,v1)*G(1 - v1, - v1,0,u1) - 7*G(1,v1)*G(1 - v1,u1) - 2/
         3*G(1,v1)*G(1 - v1,u1)*Pi^2 - 3*G(1,v1)*G(1 - v1,0,u1) + 2*G(1,v1)*G(
         1 - v1,0,0,u1) - 6*G(1,v1)*G(1 - v1,1,u1) - 8*G(1,v1)*G(1 - v1,1,1,u1
         ) + 4*G(1,v1)*G( - v1,1 - v1,1,u1) - 2*G(1,v1)*G( - v1, - v1,0,u1) - 
         2*G(1,v1)*G( - v1,u1)*Pi^2 + G(1,v1)*G( - v1,0,u1) + 2*G(1,v1)*G( - 
         v1,0,0,u1) + 4*G(1,v1)*G( - v1,0,1,u1) + 5*G(1,v1)*G(1,1 - v1,u1) + 2
         *G(1,v1)*G(1,1 - v1,0,u1) - 4*G(1,v1)*G(1,1 - v1,1,u1) + 2*G(1,0,1 - 
         v1,1 - v1,u1) + G(1,0,1 - v1,u1) + 2*G(1,0,1 - v1,u1)*G(1,v1) + 4*G(1
         ,0, - v1,0,u1) - 5/3*G(1,0,u1)*Pi^2 + G(1,0,u1)*G(1,v1) + 2*G(1,0,u1)
         *G(1,1,v1) + 47/6*G(1,0,v1) - 1/3*G(1,0,v1)*Pi^2 + 2*G(1,0,v1)*G(1 - 
         v1, - v1,u1) - 5*G(1,0,v1)*G(1 - v1,u1) - 4*G(1,0,v1)*G(1 - v1,1,u1)
          + 2*G(1,0,v1)*G( - v1, - v1,u1) - G(1,0,v1)*G( - v1,u1) - 4*G(1,0,v1
         )*G(1,1 - v1,u1) - 34/3*G(1,0,v1)*G(1,u1) + 8*G(1,0,v1)*G(1,1,u1) - 
         41/3*G(1,0,0,v1) - 2*G(1,0,0,v1)*G(1 - v1,u1) + 2*G(1,0,0,v1)*G( - v1
         ,u1) + 8*G(1,0,0,0,v1) - 2*G(1,0,0,1,v1) + 2*G(1,0,1,1 - v1,u1) + 2*
         G(1,0,1,u1)*G(1,v1) + 11*G(1,0,1,v1) - 4*G(1,0,1,v1)*G( - v1,u1) + 2*
         G(1,0,1,0,v1) - 4*G(1,1,1 - v1,1 - v1,u1) - 7*G(1,1,1 - v1,u1) - 4*G(
         1,1,1 - v1,u1)*G(1,v1) - 2*G(1,1,1 - v1,0,u1) - 7*G(1,1,u1)*G(1,v1)
          - 4*G(1,1,u1)*G(1,1,v1) - 7*G(1,1,v1) - 2/3*G(1,1,v1)*Pi^2 + 5*G(1,1
         ,v1)*G(1,u1) - 2*G(1,1,0,1 - v1,u1) - 2*G(1,1,0,u1)*G(1,v1) - 5*G(1,1
         ,0,v1) - 4*G(1,1,0,v1)*G(1,u1) - 2*G(1,1,0,0,v1) + 12*G(1,1,1,1 - v1,
         u1) + 12*G(1,1,1,u1)*G(1,v1) )

       + N*v1*[1-u1]^-3 * (  - 9*zeta3 - 9*G(1 - v1, - v1,0,u1) - 3/2*G(1 - v1
         ,u1)*Pi^2 - 9*G(0, - v1,0,u1) + 3*G(0,u1)*Pi^2 - 9*G(0,u1)*G(1,0,v1)
          + 3/2*G(0,v1)*Pi^2 + 9*G(0,v1)*G(1 - v1, - v1,u1) - 9*G(0,v1)*G(1 - 
         v1,0,u1) + 9*G(0,v1)*G(0, - v1,u1) + 9*G(0,0,v1)*G(1 - v1,u1) + 9*G(0
         ,0,v1)*G(0,u1) - 9*G(0,0,0,v1) - 9*G(0,1,0,v1) - 3/2*G(1,v1)*Pi^2 + 9
         *G(1,0,v1)*G(1 - v1,u1) + 9*G(1,0,0,v1) + 9*G(1,1,0,v1) )

       + N*v1*[1-u1]^-2 * ( 19*zeta3 + 3*Pi^2 + 19*G(1 - v1, - v1,0,u1) + 19/6
         *G(1 - v1,u1)*Pi^2 - 9*G( - v1,0,u1) + 19*G(0, - v1,0,u1) - 19/3*G(0,
         u1)*Pi^2 + 19*G(0,u1)*G(1,0,v1) - 19/6*G(0,v1)*Pi^2 - 19*G(0,v1)*G(1
          - v1, - v1,u1) + 19*G(0,v1)*G(1 - v1,0,u1) + 9*G(0,v1)*G( - v1,u1)
          - 19*G(0,v1)*G(0, - v1,u1) + 9*G(0,0,v1) - 19*G(0,0,v1)*G(1 - v1,u1)
          - 19*G(0,0,v1)*G(0,u1) + 19*G(0,0,0,v1) + 19*G(0,1,0,v1) + 19/6*G(1,
         v1)*Pi^2 - 9*G(1,0,v1) - 19*G(1,0,v1)*G(1 - v1,u1) - 19*G(1,0,0,v1)
          - 19*G(1,1,0,v1) )

       + N*v1*[1-u1]^-1 * (  - 16*zeta3 + 29/6*Pi^2 - 7*G(1 - v1,1 - v1,u1) - 
         12*G(1 - v1, - v1,0,u1) + 9/2*G(1 - v1,u1) - 3*G(1 - v1,u1)*Pi^2 - 21/
         2*G(1 - v1,0,u1) + 6*G(1 - v1,1,1 - v1,u1) + 29/2*G( - v1,0,u1) - 21/
         2*G(0,1 - v1,u1) - 12*G(0, - v1,0,u1) + 10/3*G(0,u1)*Pi^2 + 21/2*G(0,
         u1)*G(0,v1) - 21/2*G(0,u1)*G(1,v1) - 10*G(0,u1)*G(1,0,v1) - 9/2*G(0,
         v1) + 1/3*G(0,v1)*Pi^2 + 4*G(0,v1)*G(1 - v1,1 - v1,u1) + 12*G(0,v1)*
         G(1 - v1, - v1,u1) + 16/3*G(0,v1)*G(1 - v1,u1) - 10*G(0,v1)*G(1 - v1,
         0,u1) - 6*G(0,v1)*G(1 - v1,1,u1) - 29/2*G(0,v1)*G( - v1,u1) - 2*G(0,
         v1)*G(0,1 - v1,u1) + 12*G(0,v1)*G(0, - v1,u1) - 8*G(0,v1)*G(1,1 - v1,
         u1) + 9*G(0,v1)*G(1,u1) - 2*G(0,v1)*G(1,0,u1) + 12*G(0,v1)*G(1,1,u1)
          - 163/6*G(0,0,v1) + 10*G(0,0,v1)*G(1 - v1,u1) + 10*G(0,0,v1)*G(0,u1)
          - 10*G(0,0,0,v1) - 2*G(0,0,1,v1) - 2*G(0,1,1 - v1,u1) + 2*G(0,1,u1)*
         G(0,v1) - 2*G(0,1,u1)*G(1,v1) + 43/3*G(0,1,v1) - 2*G(0,1,v1)*G(1 - v1
         ,u1) + 4*G(0,1,v1)*G(1,u1) - 8*G(0,1,0,v1) + 4*G(1,1 - v1,1 - v1,u1)
          - 9*G(1,1 - v1,u1) + 2*G(1,1 - v1,0,u1) - 9*G(1,u1)*G(1,v1) + 9/2*G(
         1,v1) - 3*G(1,v1)*Pi^2 - 7*G(1,v1)*G(1 - v1,u1) + 6*G(1,v1)*G(1 - v1,
         1,u1) + 4*G(1,v1)*G(1,1 - v1,u1) + 2*G(1,0,1 - v1,u1) + 2*G(1,0,u1)*
         G(1,v1) + 119/6*G(1,0,v1) + 12*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,v1)*
         G(1,u1) + 10*G(1,0,0,v1) - 2*G(1,0,1,v1) - 12*G(1,1,1 - v1,u1) - 12*
         G(1,1,u1)*G(1,v1) - 7*G(1,1,v1) + 4*G(1,1,v1)*G(1,u1) + 12*G(1,1,0,v1
         ) )

       + N*v1 * ( 9*zeta3 - 16/3*Pi^2 - 19/45*Pi^4 + 2*G(1 - v1,1 - v1, - v1,0
         ,u1) + 16*G(1 - v1,1 - v1,u1) + 2/3*G(1 - v1,1 - v1,u1)*Pi^2 + 3*G(1
          - v1,1 - v1,0,u1) - 2*G(1 - v1,1 - v1,0,0,u1) + 2*G(1 - v1, - v1,1
          - v1,0,u1) + 8*G(1 - v1, - v1, - v1,0,u1) - 10/3*G(1 - v1, - v1,u1)*
         Pi^2 + 2*G(1 - v1, - v1,0,1 - v1,u1) + 3*G(1 - v1, - v1,0,u1) - 26*G(
         1 - v1,u1) + 14/3*G(1 - v1,u1)*Pi^2 + 3*G(1 - v1,0,1 - v1,u1) - 2*G(1
          - v1,0,1 - v1,0,u1) + 6*G(1 - v1,0,u1) + 3*G(1 - v1,0,u1)*Pi^2 - 2*
         G(1 - v1,0,0,1 - v1,u1) + 5*G(1 - v1,0,0,u1) - 8*G(1 - v1,1,1 - v1,u1
         ) - 8/3*G(1 - v1,1,u1)*Pi^2 + 8*G(1 - v1,1,1,1 - v1,u1) - 2*G( - v1,1
          - v1, - v1,0,u1) + 2*G( - v1,1 - v1,u1)*Pi^2 + G( - v1,1 - v1,0,u1)
          - 2*G( - v1,1 - v1,0,0,u1) - 4*G( - v1,1 - v1,1,1 - v1,u1) + 2*G( - 
         v1, - v1,1 - v1,0,u1) - 12*G( - v1, - v1, - v1,0,u1) - 2*G( - v1, - 
         v1,u1)*Pi^2 + 2*G( - v1, - v1,0,1 - v1,u1) + 5*G( - v1, - v1,0,u1) + 
         4*G( - v1, - v1,0,0,u1) + 8*G( - v1,u1)*zeta3 - 20/3*G( - v1,u1)*Pi^2
          + G( - v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,0,u1) + 4*G( - v1,0, - 
         v1,0,u1) + 6*G( - v1,0,u1) + 7/3*G( - v1,0,u1)*Pi^2 - 2*G( - v1,0,0,1
          - v1,u1) - 5*G( - v1,0,0,u1) - 4*G( - v1,0,1,1 - v1,u1) + 3*G(0,1 - 
         v1,1 - v1,u1) - 2*G(0,1 - v1,1 - v1,0,u1) + 6*G(0,1 - v1,u1) + 3*G(0,
         1 - v1,u1)*Pi^2 + 3*G(0,1 - v1,u1)*G(1,v1) - 2*G(0,1 - v1,0,1 - v1,u1
         ) + 5*G(0,1 - v1,0,u1) - 2*G(0,1 - v1,0,u1)*G(1,v1) + 8*G(0, - v1, - 
         v1,0,u1) - 4/3*G(0, - v1,u1)*Pi^2 + 1/2*G(0,u1)*Pi^2 - 6*G(0,u1)*G(0,
         v1) + 7/3*G(0,u1)*G(0,v1)*Pi^2 + 6*G(0,u1)*G(1,v1) + 3*G(0,u1)*G(1,v1
         )*Pi^2 - 28/3*G(0,u1)*G(1,0,v1) + 4*G(0,u1)*G(1,0,0,v1) + 3*G(0,u1)*
         G(1,1,v1) + 26*G(0,v1) + 8*G(0,v1)*zeta3 + 50/9*G(0,v1)*Pi^2 - 2*G(0,
         v1)*G(1 - v1,1 - v1, - v1,u1) - 7*G(0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0
         ,v1)*G(1 - v1, - v1,1 - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1, - v1,u1)
          - 3*G(0,v1)*G(1 - v1, - v1,u1) + 4*G(0,v1)*G(1 - v1, - v1,0,u1) - 26/
         3*G(0,v1)*G(1 - v1,u1) + 1/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 28/3*G(0,v1)
         *G(1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 8*G(0,v1)*G(1 - 
         v1,1,u1) - 8*G(0,v1)*G(1 - v1,1,1,u1) + 2*G(0,v1)*G( - v1,1 - v1, - 
         v1,u1) - G(0,v1)*G( - v1,1 - v1,u1) + 4*G(0,v1)*G( - v1,1 - v1,1,u1)
          - 2*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 12*G(0,v1)*G( - v1, - v1, - 
         v1,u1) - 5*G(0,v1)*G( - v1, - v1,u1) - 8*G(0,v1)*G( - v1, - v1,0,u1)
          - 6*G(0,v1)*G( - v1,u1) - 17/3*G(0,v1)*G( - v1,u1)*Pi^2 - 4*G(0,v1)*
         G( - v1,0, - v1,u1) + 28/3*G(0,v1)*G( - v1,0,u1) + 4*G(0,v1)*G( - v1,
         0,0,u1) + 4*G(0,v1)*G( - v1,0,1,u1) - 28/3*G(0,v1)*G(0,1 - v1,u1) - 8
         *G(0,v1)*G(0, - v1, - v1,u1) + 4*G(0,v1)*G(0, - v1,0,u1) + 4*G(0,v1)*
         G(1,1 - v1,1 - v1,u1) + 4*G(0,v1)*G(1,1 - v1, - v1,u1) + 52/3*G(0,v1)
         *G(1,1 - v1,u1) - 4*G(0,v1)*G(1,1 - v1,1,u1) - 18*G(0,v1)*G(1,u1) - 
         11/3*G(0,v1)*G(1,u1)*Pi^2 + 4*G(0,v1)*G(1,0, - v1,u1) + G(0,v1)*G(1,0
         ,u1) + 2*G(0,v1)*G(1,0,1,u1) - 8*G(0,v1)*G(1,1,1 - v1,u1) - 19*G(0,v1
         )*G(1,1,u1) - 2*G(0,v1)*G(1,1,0,u1) + 12*G(0,v1)*G(1,1,1,u1) - 2*G(0,
         0,1 - v1,1 - v1,u1) + 5*G(0,0,1 - v1,u1) - 2*G(0,0,1 - v1,u1)*G(1,v1)
          + 1/3*G(0,0,u1)*Pi^2 - 5*G(0,0,u1)*G(0,v1) + 4*G(0,0,u1)*G(0,0,v1)
          - 2*G(0,0,u1)*G(0,1,v1) + 5*G(0,0,u1)*G(1,v1) - 2*G(0,0,u1)*G(1,1,v1
         ) + 58/3*G(0,0,v1) - 17/3*G(0,0,v1)*Pi^2 + 2*G(0,0,v1)*G(1 - v1,1 - 
         v1,u1) - 8*G(0,0,v1)*G(1 - v1, - v1,u1) + 41/3*G(0,0,v1)*G(1 - v1,u1)
          + 4*G(0,0,v1)*G(1 - v1,0,u1) - 2*G(0,0,v1)*G( - v1,1 - v1,u1) + 12*
         G(0,0,v1)*G( - v1, - v1,u1) - 41/3*G(0,0,v1)*G( - v1,u1) - 8*G(0,0,v1
         )*G( - v1,0,u1) + 4*G(0,0,v1)*G(0,1 - v1,u1) - 8*G(0,0,v1)*G(0, - v1,
         u1) + 50/3*G(0,0,v1)*G(0,u1) - 26/3*G(0,0,v1)*G(1,u1) - 21*G(0,0,0,v1
         ) - 8*G(0,0,0,v1)*G(1 - v1,u1) + 12*G(0,0,0,v1)*G( - v1,u1) - 8*G(0,0
         ,0,v1)*G(0,u1) + 12*G(0,0,0,0,v1) - 6*G(0,0,0,1,v1) + 2*G(0,0,1,1 - 
         v1,u1) - 2*G(0,0,1,u1)*G(0,v1) + 2*G(0,0,1,u1)*G(1,v1) + 7*G(0,0,1,v1
         ) + 2*G(0,0,1,v1)*G(1 - v1,u1) - 6*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,
         1,v1)*G(0,u1) - 4*G(0,0,1,v1)*G(1,u1) - 2*G(0,0,1,0,v1) + G(0,1,1 - 
         v1,u1) + 4*G(0,1,1 - v1,u1)*G(0,v1) + 2*G(0,1,1 - v1,0,u1) - 14/3*G(0
         ,1,u1)*Pi^2 - G(0,1,u1)*G(0,v1) - 4*G(0,1,u1)*G(0,1,v1) + G(0,1,u1)*
         G(1,v1) + 4*G(0,1,u1)*G(1,0,v1) - 80/3*G(0,1,v1) + 2*G(0,1,v1)*Pi^2
          - 2*G(0,1,v1)*G(1 - v1, - v1,u1) + G(0,1,v1)*G(1 - v1,u1) - 4*G(0,1,
         v1)*G(1 - v1,1,u1) + 4*G(0,1,v1)*G( - v1,1 - v1,u1) - 2*G(0,1,v1)*G(
          - v1, - v1,u1) - G(0,1,v1)*G( - v1,u1) + 4*G(0,1,v1)*G( - v1,0,u1)
          - 31/3*G(0,1,v1)*G(0,u1) - 5/3*G(0,1,v1)*G(1,u1) + 2*G(0,1,v1)*G(1,0
         ,u1) + 4*G(0,1,v1)*G(1,1,u1) + 2*G(0,1,0,1 - v1,u1) - 2*G(0,1,0,u1)*
         G(0,v1) + 2*G(0,1,0,u1)*G(1,v1) + 19/3*G(0,1,0,v1) - 2*G(0,1,0,v1)*G(
         1 - v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) - 2*G(0,1,0,0,v1) + 4*G(0,1,0,
         1,v1) + 8*G(0,1,1,1 - v1,u1) - 8*G(0,1,1,u1)*G(0,v1) + 8*G(0,1,1,u1)*
         G(1,v1) - 7*G(1,1 - v1,1 - v1,u1) - 2*G(1,1 - v1,1 - v1,0,u1) - 4*G(1
         ,1 - v1, - v1,0,u1) + 18*G(1,1 - v1,u1) + G(1,1 - v1,u1)*Pi^2 - 2*G(1
         ,1 - v1,0,1 - v1,u1) - G(1,1 - v1,0,u1) + 4*G(1,1 - v1,1,1 - v1,u1)
          - 4*G(1,u1)*zeta3 - 55/6*G(1,u1)*Pi^2 + 18*G(1,u1)*G(1,v1) + G(1,u1)
         *G(1,v1)*Pi^2 - 26*G(1,v1) + 14/3*G(1,v1)*Pi^2 + 2*G(1,v1)*G(1 - v1,
          - v1,0,u1) + 16*G(1,v1)*G(1 - v1,u1) + 2/3*G(1,v1)*G(1 - v1,u1)*Pi^2
          + 3*G(1,v1)*G(1 - v1,0,u1) - 2*G(1,v1)*G(1 - v1,0,0,u1) - 8*G(1,v1)*
         G(1 - v1,1,u1) + 8*G(1,v1)*G(1 - v1,1,1,u1) - 4*G(1,v1)*G( - v1,1 - 
         v1,1,u1) + 2*G(1,v1)*G( - v1, - v1,0,u1) + 2*G(1,v1)*G( - v1,u1)*Pi^2
          + G(1,v1)*G( - v1,0,u1) - 2*G(1,v1)*G( - v1,0,0,u1) - 4*G(1,v1)*G(
          - v1,0,1,u1) - 7*G(1,v1)*G(1,1 - v1,u1) - 2*G(1,v1)*G(1,1 - v1,0,u1)
          + 4*G(1,v1)*G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1 - v1,u1) - G(1,0,1
          - v1,u1) - 2*G(1,0,1 - v1,u1)*G(1,v1) - 4*G(1,0, - v1,0,u1) + 5/3*G(
         1,0,u1)*Pi^2 - G(1,0,u1)*G(1,v1) - 2*G(1,0,u1)*G(1,1,v1) - 26/3*G(1,0
         ,v1) + 1/3*G(1,0,v1)*Pi^2 - 2*G(1,0,v1)*G(1 - v1, - v1,u1) - 7*G(1,0,
         v1)*G(1 - v1,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) - 2*G(1,0,v1)*G( - v1,
          - v1,u1) - G(1,0,v1)*G( - v1,u1) + 4*G(1,0,v1)*G(1,1 - v1,u1) + 52/3
         *G(1,0,v1)*G(1,u1) - 8*G(1,0,v1)*G(1,1,u1) + 41/3*G(1,0,0,v1) + 2*G(1
         ,0,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1)*G( - v1,u1) - 8*G(1,0,0,0,v1)
          + 2*G(1,0,0,1,v1) - 2*G(1,0,1,1 - v1,u1) - 2*G(1,0,1,u1)*G(1,v1) + 
         G(1,0,1,v1) + 4*G(1,0,1,v1)*G( - v1,u1) - 2*G(1,0,1,0,v1) + 4*G(1,1,1
          - v1,1 - v1,u1) + 19*G(1,1,1 - v1,u1) + 4*G(1,1,1 - v1,u1)*G(1,v1)
          + 2*G(1,1,1 - v1,0,u1) + 19*G(1,1,u1)*G(1,v1) + 4*G(1,1,u1)*G(1,1,v1
         ) + 16*G(1,1,v1) + 2/3*G(1,1,v1)*Pi^2 - 7*G(1,1,v1)*G(1,u1) + 2*G(1,1
         ,0,1 - v1,u1) + 2*G(1,1,0,u1)*G(1,v1) - 7*G(1,1,0,v1) + 4*G(1,1,0,v1)
         *G(1,u1) + 2*G(1,1,0,0,v1) - 12*G(1,1,1,1 - v1,u1) - 12*G(1,1,1,u1)*
         G(1,v1) )

       + N*u1*[1-u1-v1]^-2 * ( 3/4*Pi^2 + 9/2*G( - v1,0,u1) + 9/2*G(0,u1)*G(0,
         v1) - 9/2*G(0,v1)*G( - v1,u1) - 9/2*G(0,0,v1) - 9/2*G(1,0,v1) )

       + N*u1*[1-u1-v1]^-1 * ( 7/12*Pi^2 + 2*G(1 - v1, - v1,0,u1) + 1/3*G(1 - 
         v1,u1)*Pi^2 - 2*G( - v1,1 - v1,0,u1) + 3*G( - v1,u1)*Pi^2 - 2*G( - v1
         ,0,1 - v1,u1) + 7/2*G( - v1,0,u1) - 2*G( - v1,0,0,u1) - 2*G(0, - v1,0
         ,u1) + 9/2*G(0,u1) - 1/3*G(0,u1)*Pi^2 + 7/2*G(0,u1)*G(0,v1) + 2*G(0,
         u1)*G(1,0,v1) - 9/2*G(0,v1) + 2/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1,
          - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) + 2*G(0,v1)*G( - v1,1 - v1,u1)
          - 7/2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G( - v1,0,u1) + 2*G(0,v1)*G(0,
          - v1,u1) + 2*G(0,v1)*G(1,0,u1) + 2*G(0,v1)*G(1,1,u1) - 2*G(0,0,u1)*
         G(0,v1) - 7/2*G(0,0,v1) - 2*G(0,0,v1)*G(1 - v1,u1) - 2*G(0,0,v1)*G(
          - v1,u1) + 2*G(0,0,v1)*G(0,u1) - 2*G(0,0,v1)*G(1,u1) - 2*G(0,0,0,v1)
          + 2*G(0,1,v1)*G( - v1,u1) + 2*G(0,1,v1)*G(1,u1) - 2*G(1,1 - v1,0,u1)
          + 8/3*G(1,u1)*Pi^2 + 1/3*G(1,v1)*Pi^2 - 2*G(1,v1)*G( - v1,0,u1) - 2*
         G(1,0,1 - v1,u1) - 2*G(1,0,u1)*G(1,v1) - 7/2*G(1,0,v1) - 2*G(1,0,v1)*
         G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 2*G(1,0,0,v1) - 2*G(1,1,1 - 
         v1,u1) - 2*G(1,1,u1)*G(1,v1) - 2*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-3 * (  - 9/2*G(1 - v1,u1)*Pi^2 + 9*G(1 - v1,1,1 - v1,u1
         ) - 9*G(0,v1)*G(1 - v1,1,u1) + 9*G(0,v1)*G(0,1 - v1,u1) + 9*G(0,1,1
          - v1,u1) - 9*G(0,1,u1)*G(0,v1) + 9*G(0,1,u1)*G(1,v1) - 9*G(0,1,v1)*
         G(1 - v1,u1) - 9/2*G(1,v1)*Pi^2 + 9*G(1,v1)*G(1 - v1,1,u1) + 9*G(1,0,
         v1)*G(1 - v1,u1) - 9*G(1,0,1,v1) + 9*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-2 * (  - 9/2*Pi^2 + 19/2*G(1 - v1,u1)*Pi^2 - 19*G(1 - 
         v1,1,1 - v1,u1) + 19*G(0,v1)*G(1 - v1,1,u1) - 19*G(0,v1)*G(0,1 - v1,
         u1) - 9*G(0,v1)*G(1,u1) - 19*G(0,1,1 - v1,u1) + 19*G(0,1,u1)*G(0,v1)
          - 19*G(0,1,u1)*G(1,v1) - 9*G(0,1,v1) + 19*G(0,1,v1)*G(1 - v1,u1) + 9
         *G(1,1 - v1,u1) + 9*G(1,u1)*G(1,v1) + 19/2*G(1,v1)*Pi^2 - 19*G(1,v1)*
         G(1 - v1,1,u1) + 9*G(1,0,v1) - 19*G(1,0,v1)*G(1 - v1,u1) + 19*G(1,0,1
         ,v1) - 19*G(1,1,0,v1) )

       + N*u1*[u1+v1]^-1 * (  - 4*zeta3 - 11/12*Pi^2 + 2*G(1 - v1, - v1,0,u1)
          - 5*G(1 - v1,u1)*Pi^2 + 21/2*G(1 - v1,0,u1) + 12*G(1 - v1,1,1 - v1,
         u1) - 2*G( - v1,1 - v1,0,u1) + 12*G( - v1, - v1,0,u1) + 2*G( - v1,u1)
         *Pi^2 - 2*G( - v1,0,1 - v1,u1) + 9*G( - v1,0,u1) - 4*G( - v1,0,0,u1)
          + 21/2*G(0,1 - v1,u1) - 6*G(0, - v1,0,u1) - 9/2*G(0,u1) - 16/3*G(0,
         u1)*G(0,v1) + 21/2*G(0,u1)*G(1,v1) + 2*G(0,u1)*G(1,0,v1) + 9/2*G(0,v1
         ) + 10/3*G(0,v1)*Pi^2 - 2*G(0,v1)*G(1 - v1, - v1,u1) - 21/2*G(0,v1)*
         G(1 - v1,u1) + 2*G(0,v1)*G(1 - v1,0,u1) - 12*G(0,v1)*G(1 - v1,1,u1)
          + 2*G(0,v1)*G( - v1,1 - v1,u1) - 12*G(0,v1)*G( - v1, - v1,u1) - 9*G(
         0,v1)*G( - v1,u1) + 8*G(0,v1)*G( - v1,0,u1) + 10*G(0,v1)*G(0,1 - v1,
         u1) + 6*G(0,v1)*G(0, - v1,u1) + 29/2*G(0,v1)*G(1,u1) + 7*G(0,0,u1) - 
         4*G(0,0,u1)*G(0,v1) + 11/3*G(0,0,v1) - 12*G(0,0,v1)*G( - v1,u1) + 8*
         G(0,0,v1)*G(0,u1) - 12*G(0,0,0,v1) + 4*G(0,0,1,v1) + 12*G(0,1,1 - v1,
         u1) - 12*G(0,1,u1)*G(0,v1) + 12*G(0,1,u1)*G(1,v1) + 4*G(0,1,v1) - 12*
         G(0,1,v1)*G(1 - v1,u1) + 2*G(0,1,v1)*G( - v1,u1) - 2*G(0,1,v1)*G(0,u1
         ) - 29/2*G(1,1 - v1,u1) - 29/2*G(1,u1)*G(1,v1) - 5*G(1,v1)*Pi^2 + 12*
         G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*G( - v1,0,u1) - 25*G(1,0,v1) + 8*
         G(1,0,v1)*G(1 - v1,u1) + 2*G(1,0,v1)*G( - v1,u1) - 12*G(1,0,1,v1) + 8
         *G(1,1,0,v1) )

       + N*u1 * ( 26*zeta3 + 86/3*Pi^2 - 38/45*Pi^4 + 4*G(1 - v1,1 - v1, - v1,
         0,u1) + 16*G(1 - v1,1 - v1,u1) + 4/3*G(1 - v1,1 - v1,u1)*Pi^2 + 10*G(
         1 - v1,1 - v1,0,u1) - 4*G(1 - v1,1 - v1,0,0,u1) + 4*G(1 - v1, - v1,1
          - v1,0,u1) + 16*G(1 - v1, - v1, - v1,0,u1) - 20/3*G(1 - v1, - v1,u1)
         *Pi^2 + 4*G(1 - v1, - v1,0,1 - v1,u1) - 10*G(1 - v1, - v1,0,u1) - 26*
         G(1 - v1,u1) + 14/3*G(1 - v1,u1)*Pi^2 + 10*G(1 - v1,0,1 - v1,u1) - 4*
         G(1 - v1,0,1 - v1,0,u1) - 46*G(1 - v1,0,u1) + 6*G(1 - v1,0,u1)*Pi^2
          - 4*G(1 - v1,0,0,1 - v1,u1) + 14*G(1 - v1,0,0,u1) - 20*G(1 - v1,1,1
          - v1,u1) - 16/3*G(1 - v1,1,u1)*Pi^2 + 16*G(1 - v1,1,1,1 - v1,u1) - 4
         *G( - v1,1 - v1, - v1,0,u1) + 4*G( - v1,1 - v1,u1)*Pi^2 + 2*G( - v1,1
          - v1,0,u1) - 4*G( - v1,1 - v1,0,0,u1) - 8*G( - v1,1 - v1,1,1 - v1,u1
         ) + 4*G( - v1, - v1,1 - v1,0,u1) - 24*G( - v1, - v1, - v1,0,u1) - 4*
         G( - v1, - v1,u1)*Pi^2 + 4*G( - v1, - v1,0,1 - v1,u1) - 14*G( - v1,
          - v1,0,u1) + 8*G( - v1, - v1,0,0,u1) + 16*G( - v1,u1)*zeta3 - 28/3*
         G( - v1,u1)*Pi^2 + 2*G( - v1,0,1 - v1,u1) - 4*G( - v1,0,1 - v1,0,u1)
          + 8*G( - v1,0, - v1,0,u1) + 34*G( - v1,0,u1) + 14/3*G( - v1,0,u1)*
         Pi^2 - 4*G( - v1,0,0,1 - v1,u1) - 10*G( - v1,0,0,u1) - 8*G( - v1,0,1,
         1 - v1,u1) + 10*G(0,1 - v1,1 - v1,u1) - 4*G(0,1 - v1,1 - v1,0,u1) - 
         46*G(0,1 - v1,u1) + 6*G(0,1 - v1,u1)*Pi^2 + 10*G(0,1 - v1,u1)*G(1,v1)
          - 4*G(0,1 - v1,0,1 - v1,u1) + 14*G(0,1 - v1,0,u1) - 4*G(0,1 - v1,0,
         u1)*G(1,v1) + 16*G(0, - v1, - v1,0,u1) - 8/3*G(0, - v1,u1)*Pi^2 - 4*
         G(0, - v1,0,u1) + 26*G(0,u1) - 5/3*G(0,u1)*Pi^2 + 146/3*G(0,u1)*G(0,
         v1) + 14/3*G(0,u1)*G(0,v1)*Pi^2 - 46*G(0,u1)*G(1,v1) + 6*G(0,u1)*G(1,
         v1)*Pi^2 - 80/3*G(0,u1)*G(1,0,v1) + 8*G(0,u1)*G(1,0,0,v1) + 10*G(0,u1
         )*G(1,1,v1) + 16*G(0,v1)*zeta3 + 4/9*G(0,v1)*Pi^2 - 4*G(0,v1)*G(1 - 
         v1,1 - v1, - v1,u1) - 14*G(0,v1)*G(1 - v1,1 - v1,u1) - 4*G(0,v1)*G(1
          - v1, - v1,1 - v1,u1) - 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) + 10*G(0
         ,v1)*G(1 - v1, - v1,u1) + 8*G(0,v1)*G(1 - v1, - v1,0,u1) + 130/3*G(0,
         v1)*G(1 - v1,u1) + 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 - 80/3*G(0,v1)*G(1
          - v1,0,u1) + 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 20*G(0,v1)*G(1 - v1,1
         ,u1) - 16*G(0,v1)*G(1 - v1,1,1,u1) + 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) - 2*G(0,v1)*G( - v1,1 - v1,u1) + 8*G(0,v1)*G( - v1,1 - v1,1,u1)
          - 4*G(0,v1)*G( - v1, - v1,1 - v1,u1) + 24*G(0,v1)*G( - v1, - v1, - 
         v1,u1) + 14*G(0,v1)*G( - v1, - v1,u1) - 16*G(0,v1)*G( - v1, - v1,0,u1
         ) - 34*G(0,v1)*G( - v1,u1) - 34/3*G(0,v1)*G( - v1,u1)*Pi^2 - 8*G(0,v1
         )*G( - v1,0, - v1,u1) + 20/3*G(0,v1)*G( - v1,0,u1) + 8*G(0,v1)*G( - 
         v1,0,0,u1) + 8*G(0,v1)*G( - v1,0,1,u1) - 80/3*G(0,v1)*G(0,1 - v1,u1)
          - 16*G(0,v1)*G(0, - v1, - v1,u1) + 4*G(0,v1)*G(0, - v1,u1) + 8*G(0,
         v1)*G(0, - v1,0,u1) + 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) + 8*G(0,v1)*G(1
         ,1 - v1, - v1,u1) + 68/3*G(0,v1)*G(1,1 - v1,u1) - 8*G(0,v1)*G(1,1 - 
         v1,1,u1) - 58*G(0,v1)*G(1,u1) - 22/3*G(0,v1)*G(1,u1)*Pi^2 + 8*G(0,v1)
         *G(1,0, - v1,u1) + 2*G(0,v1)*G(1,0,u1) + 4*G(0,v1)*G(1,0,1,u1) - 16*
         G(0,v1)*G(1,1,1 - v1,u1) - 14*G(0,v1)*G(1,1,u1) - 4*G(0,v1)*G(1,1,0,
         u1) + 24*G(0,v1)*G(1,1,1,u1) - 4*G(0,0,1 - v1,1 - v1,u1) + 14*G(0,0,1
          - v1,u1) - 4*G(0,0,1 - v1,u1)*G(1,v1) - 16*G(0,0,u1) + 2/3*G(0,0,u1)
         *Pi^2 - 10*G(0,0,u1)*G(0,v1) + 8*G(0,0,u1)*G(0,0,v1) - 4*G(0,0,u1)*G(
         0,1,v1) + 14*G(0,0,u1)*G(1,v1) - 4*G(0,0,u1)*G(1,1,v1) - 34*G(0,0,v1)
          - 34/3*G(0,0,v1)*Pi^2 + 4*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 16*G(0,0,
         v1)*G(1 - v1, - v1,u1) + 82/3*G(0,0,v1)*G(1 - v1,u1) + 8*G(0,0,v1)*G(
         1 - v1,0,u1) - 4*G(0,0,v1)*G( - v1,1 - v1,u1) + 24*G(0,0,v1)*G( - v1,
          - v1,u1) - 10/3*G(0,0,v1)*G( - v1,u1) - 16*G(0,0,v1)*G( - v1,0,u1)
          + 8*G(0,0,v1)*G(0,1 - v1,u1) - 16*G(0,0,v1)*G(0, - v1,u1) + 64/3*G(0
         ,0,v1)*G(0,u1) - 52/3*G(0,0,v1)*G(1,u1) - 18*G(0,0,0,v1) - 16*G(0,0,0
         ,v1)*G(1 - v1,u1) + 24*G(0,0,0,v1)*G( - v1,u1) - 16*G(0,0,0,v1)*G(0,
         u1) + 24*G(0,0,0,0,v1) - 12*G(0,0,0,1,v1) + 4*G(0,0,1,1 - v1,u1) - 4*
         G(0,0,1,u1)*G(0,v1) + 4*G(0,0,1,u1)*G(1,v1) - 2*G(0,0,1,v1) + 4*G(0,0
         ,1,v1)*G(1 - v1,u1) - 12*G(0,0,1,v1)*G( - v1,u1) + 8*G(0,0,1,v1)*G(0,
         u1) - 8*G(0,0,1,v1)*G(1,u1) - 4*G(0,0,1,0,v1) - 14*G(0,1,1 - v1,u1)
          + 8*G(0,1,1 - v1,u1)*G(0,v1) + 4*G(0,1,1 - v1,0,u1) - 28/3*G(0,1,u1)
         *Pi^2 + 14*G(0,1,u1)*G(0,v1) - 8*G(0,1,u1)*G(0,1,v1) - 14*G(0,1,u1)*
         G(1,v1) + 8*G(0,1,u1)*G(1,0,v1) - 44/3*G(0,1,v1) + 4*G(0,1,v1)*Pi^2
          - 4*G(0,1,v1)*G(1 - v1, - v1,u1) + 6*G(0,1,v1)*G(1 - v1,u1) - 8*G(0,
         1,v1)*G(1 - v1,1,u1) + 8*G(0,1,v1)*G( - v1,1 - v1,u1) - 4*G(0,1,v1)*
         G( - v1, - v1,u1) - 2*G(0,1,v1)*G( - v1,u1) + 8*G(0,1,v1)*G( - v1,0,
         u1) - 38/3*G(0,1,v1)*G(0,u1) + 26/3*G(0,1,v1)*G(1,u1) + 4*G(0,1,v1)*
         G(1,0,u1) + 8*G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,1 - v1,u1) - 4*G(0,1,0,
         u1)*G(0,v1) + 4*G(0,1,0,u1)*G(1,v1) + 38/3*G(0,1,0,v1) - 4*G(0,1,0,v1
         )*G(1 - v1,u1) - 4*G(0,1,0,v1)*G( - v1,u1) - 4*G(0,1,0,0,v1) + 8*G(0,
         1,0,1,v1) + 16*G(0,1,1,1 - v1,u1) - 16*G(0,1,1,u1)*G(0,v1) + 16*G(0,1
         ,1,u1)*G(1,v1) - 14*G(1,1 - v1,1 - v1,u1) - 4*G(1,1 - v1,1 - v1,0,u1)
          - 8*G(1,1 - v1, - v1,0,u1) + 58*G(1,1 - v1,u1) + 2*G(1,1 - v1,u1)*
         Pi^2 - 4*G(1,1 - v1,0,1 - v1,u1) - 2*G(1,1 - v1,0,u1) + 8*G(1,1 - v1,
         1,1 - v1,u1) - 8*G(1,u1)*zeta3 - 31/3*G(1,u1)*Pi^2 + 58*G(1,u1)*G(1,
         v1) + 2*G(1,u1)*G(1,v1)*Pi^2 - 26*G(1,v1) + 14/3*G(1,v1)*Pi^2 + 4*G(1
         ,v1)*G(1 - v1, - v1,0,u1) + 16*G(1,v1)*G(1 - v1,u1) + 4/3*G(1,v1)*G(1
          - v1,u1)*Pi^2 + 10*G(1,v1)*G(1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,0,0,
         u1) - 20*G(1,v1)*G(1 - v1,1,u1) + 16*G(1,v1)*G(1 - v1,1,1,u1) - 8*G(1
         ,v1)*G( - v1,1 - v1,1,u1) + 4*G(1,v1)*G( - v1, - v1,0,u1) + 4*G(1,v1)
         *G( - v1,u1)*Pi^2 + 2*G(1,v1)*G( - v1,0,u1) - 4*G(1,v1)*G( - v1,0,0,
         u1) - 8*G(1,v1)*G( - v1,0,1,u1) - 14*G(1,v1)*G(1,1 - v1,u1) - 4*G(1,
         v1)*G(1,1 - v1,0,u1) + 8*G(1,v1)*G(1,1 - v1,1,u1) - 4*G(1,0,1 - v1,1
          - v1,u1) - 2*G(1,0,1 - v1,u1) - 4*G(1,0,1 - v1,u1)*G(1,v1) - 8*G(1,0
         , - v1,0,u1) + 10/3*G(1,0,u1)*Pi^2 - 2*G(1,0,u1)*G(1,v1) - 4*G(1,0,u1
         )*G(1,1,v1) + 130/3*G(1,0,v1) + 2/3*G(1,0,v1)*Pi^2 - 4*G(1,0,v1)*G(1
          - v1, - v1,u1) - 14*G(1,0,v1)*G(1 - v1,u1) + 8*G(1,0,v1)*G(1 - v1,1,
         u1) - 4*G(1,0,v1)*G( - v1, - v1,u1) - 2*G(1,0,v1)*G( - v1,u1) + 8*G(1
         ,0,v1)*G(1,1 - v1,u1) + 68/3*G(1,0,v1)*G(1,u1) - 16*G(1,0,v1)*G(1,1,
         u1) + 82/3*G(1,0,0,v1) + 4*G(1,0,0,v1)*G(1 - v1,u1) - 4*G(1,0,0,v1)*
         G( - v1,u1) - 16*G(1,0,0,0,v1) + 4*G(1,0,0,1,v1) - 4*G(1,0,1,1 - v1,
         u1) - 4*G(1,0,1,u1)*G(1,v1) + 6*G(1,0,1,v1) + 8*G(1,0,1,v1)*G( - v1,
         u1) - 4*G(1,0,1,0,v1) + 8*G(1,1,1 - v1,1 - v1,u1) + 14*G(1,1,1 - v1,
         u1) + 8*G(1,1,1 - v1,u1)*G(1,v1) + 4*G(1,1,1 - v1,0,u1) + 14*G(1,1,u1
         )*G(1,v1) + 8*G(1,1,u1)*G(1,1,v1) + 16*G(1,1,v1) + 4/3*G(1,1,v1)*Pi^2
          - 14*G(1,1,v1)*G(1,u1) + 4*G(1,1,0,1 - v1,u1) + 4*G(1,1,0,u1)*G(1,v1
         ) - 14*G(1,1,0,v1) + 8*G(1,1,0,v1)*G(1,u1) + 4*G(1,1,0,0,v1) - 24*G(1
         ,1,1,1 - v1,u1) - 24*G(1,1,1,u1)*G(1,v1) )

       + N*u1*v1 * (  - 12*zeta3 - 92/3*Pi^2 + 38/45*Pi^4 - 4*G(1 - v1,1 - v1,
          - v1,0,u1) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 12*G(1 - v1,1 - v1,0,u1)
          + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) - 16*G(1
          - v1, - v1, - v1,0,u1) + 20/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1,
          - v1,0,1 - v1,u1) + 12*G(1 - v1, - v1,0,u1) - 2/3*G(1 - v1,u1)*Pi^2
          - 12*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1 - v1,0,u1) + 46*G(1 - v1
         ,0,u1) - 6*G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 12*G(1
          - v1,0,0,u1) + 12*G(1 - v1,1,1 - v1,u1) + 16/3*G(1 - v1,1,u1)*Pi^2
          - 16*G(1 - v1,1,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) - 4*G(
          - v1,1 - v1,u1)*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1
         ,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0
         ,u1) + 4*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) - 8*G(
          - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 + 26/3*G( - v1,u1)*Pi^2 + 
         4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0, - v1,0,u1) - 46*G( - v1,0,u1)
          - 14/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,0,0,1 - v1,u1) + 12*G( - v1,0,
         0,u1) + 8*G( - v1,0,1,1 - v1,u1) - 12*G(0,1 - v1,1 - v1,u1) + 4*G(0,1
          - v1,1 - v1,0,u1) + 46*G(0,1 - v1,u1) - 6*G(0,1 - v1,u1)*Pi^2 - 12*
         G(0,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,0,1 - v1,u1) - 12*G(0,1 - v1,0,
         u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) - 16*G(0, - v1, - v1,0,u1) + 8/3*G(0
         , - v1,u1)*Pi^2 + 12*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 - 46*G(0,u1)*
         G(0,v1) - 14/3*G(0,u1)*G(0,v1)*Pi^2 + 46*G(0,u1)*G(1,v1) - 6*G(0,u1)*
         G(1,v1)*Pi^2 + 80/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 12*G(
         0,u1)*G(1,1,v1) - 16*G(0,v1)*zeta3 - 10/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) + 12*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 12*
         G(0,v1)*G(1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) - 46*G(0,
         v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 80/3*G(0,v1)*G(1
          - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 12*G(0,v1)*G(1 - v1,1
         ,u1) + 16*G(0,v1)*G(1 - v1,1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) + 16*G(0,v1)*G( - v1, - v1,
         0,u1) + 46*G(0,v1)*G( - v1,u1) + 34/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(
         0,v1)*G( - v1,0, - v1,u1) - 44/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G(
          - v1,0,0,u1) - 8*G(0,v1)*G( - v1,0,1,u1) + 80/3*G(0,v1)*G(0,1 - v1,
         u1) + 16*G(0,v1)*G(0, - v1, - v1,u1) - 12*G(0,v1)*G(0, - v1,u1) - 8*
         G(0,v1)*G(0, - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 8*G(0,v1)
         *G(1,1 - v1, - v1,u1) - 44/3*G(0,v1)*G(1,1 - v1,u1) + 8*G(0,v1)*G(1,1
          - v1,1,u1) + 46*G(0,v1)*G(1,u1) + 22/3*G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,
         v1)*G(1,0, - v1,u1) - 4*G(0,v1)*G(1,0,1,u1) + 16*G(0,v1)*G(1,1,1 - v1
         ,u1) + 4*G(0,v1)*G(1,1,0,u1) - 24*G(0,v1)*G(1,1,1,u1) + 4*G(0,0,1 - 
         v1,1 - v1,u1) - 12*G(0,0,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 2/
         3*G(0,0,u1)*Pi^2 + 12*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*
         G(0,0,u1)*G(0,1,v1) - 12*G(0,0,u1)*G(1,v1) + 4*G(0,0,u1)*G(1,1,v1) + 
         46*G(0,0,v1) + 34/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          + 16*G(0,0,v1)*G(1 - v1, - v1,u1) - 88/3*G(0,0,v1)*G(1 - v1,u1) - 8*
         G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 24*G(0,0,
         v1)*G( - v1, - v1,u1) + 52/3*G(0,0,v1)*G( - v1,u1) + 16*G(0,0,v1)*G(
          - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) + 16*G(0,0,v1)*G(0, - v1,u1)
          - 88/3*G(0,0,v1)*G(0,u1) + 52/3*G(0,0,v1)*G(1,u1) + 32*G(0,0,0,v1)
          + 16*G(0,0,0,v1)*G(1 - v1,u1) - 24*G(0,0,0,v1)*G( - v1,u1) + 16*G(0,
         0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 12*G(0,0,0,1,v1) - 4*G(0,0,1,1
          - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1
         ,v1)*G(1 - v1,u1) + 12*G(0,0,1,v1)*G( - v1,u1) - 8*G(0,0,1,v1)*G(0,u1
         ) + 8*G(0,0,1,v1)*G(1,u1) + 4*G(0,0,1,0,v1) + 12*G(0,1,1 - v1,u1) - 8
         *G(0,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,0,u1) + 28/3*G(0,1,u1)*
         Pi^2 - 12*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(0,1,v1) + 12*G(0,1,u1)*G(
         1,v1) - 8*G(0,1,u1)*G(1,0,v1) - 4*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - 
         v1, - v1,u1) + 8*G(0,1,v1)*G(1 - v1,1,u1) - 8*G(0,1,v1)*G( - v1,1 - 
         v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1) - 8*G(0,1,v1)*G( - v1,0,u1) + 
         44/3*G(0,1,v1)*G(0,u1) - 44/3*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*G(1,0,
         u1) - 8*G(0,1,v1)*G(1,1,u1) - 4*G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(
         0,v1) - 4*G(0,1,0,u1)*G(1,v1) - 44/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1
          - v1,u1) + 4*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1
         ,v1) - 16*G(0,1,1,1 - v1,u1) + 16*G(0,1,1,u1)*G(0,v1) - 16*G(0,1,1,u1
         )*G(1,v1) + 12*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,1 - v1,0,u1) + 8*
         G(1,1 - v1, - v1,0,u1) - 46*G(1,1 - v1,u1) - 2*G(1,1 - v1,u1)*Pi^2 + 
         4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 8*G(1,u1)*
         zeta3 + 26/3*G(1,u1)*Pi^2 - 46*G(1,u1)*G(1,v1) - 2*G(1,u1)*G(1,v1)*
         Pi^2 - 2/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,v1
         )*G(1 - v1,u1)*Pi^2 - 12*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,
         0,0,u1) + 12*G(1,v1)*G(1 - v1,1,u1) - 16*G(1,v1)*G(1 - v1,1,1,u1) + 8
         *G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4*G(1
         ,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1
         ,0,1,u1) + 12*G(1,v1)*G(1,1 - v1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8
         *G(1,v1)*G(1,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - 
         v1,u1)*G(1,v1) + 8*G(1,0, - v1,0,u1) - 10/3*G(1,0,u1)*Pi^2 + 4*G(1,0,
         u1)*G(1,1,v1) - 46*G(1,0,v1) - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1
          - v1, - v1,u1) + 12*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,v1)*G(1 - v1,1,
         u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) - 8*G(1,0,v1)*G(1,1 - v1,u1) - 44/
         3*G(1,0,v1)*G(1,u1) + 16*G(1,0,v1)*G(1,1,u1) - 88/3*G(1,0,0,v1) - 4*
         G(1,0,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 16*G(1,0,0,0,
         v1) - 4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1)
          - 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1) - 8*G(1,1,1 - v1,1 - 
         v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1 - v1,0,u1) - 8*G(1,1,
         u1)*G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2 + 12*G(1,1,v1)*G(1,u1) - 4*G(1,1,0
         ,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) + 12*G(1,1,0,v1) - 8*G(1,1,0,v1)*
         G(1,u1) - 4*G(1,1,0,0,v1) + 24*G(1,1,1,1 - v1,u1) + 24*G(1,1,1,u1)*G(
         1,v1) )

       + N*u1^2 * (  - 12*zeta3 - 92/3*Pi^2 + 38/45*Pi^4 - 4*G(1 - v1,1 - v1,
          - v1,0,u1) - 4/3*G(1 - v1,1 - v1,u1)*Pi^2 - 12*G(1 - v1,1 - v1,0,u1)
          + 4*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1, - v1,1 - v1,0,u1) - 16*G(1
          - v1, - v1, - v1,0,u1) + 20/3*G(1 - v1, - v1,u1)*Pi^2 - 4*G(1 - v1,
          - v1,0,1 - v1,u1) + 12*G(1 - v1, - v1,0,u1) - 2/3*G(1 - v1,u1)*Pi^2
          - 12*G(1 - v1,0,1 - v1,u1) + 4*G(1 - v1,0,1 - v1,0,u1) + 46*G(1 - v1
         ,0,u1) - 6*G(1 - v1,0,u1)*Pi^2 + 4*G(1 - v1,0,0,1 - v1,u1) - 12*G(1
          - v1,0,0,u1) + 12*G(1 - v1,1,1 - v1,u1) + 16/3*G(1 - v1,1,u1)*Pi^2
          - 16*G(1 - v1,1,1,1 - v1,u1) + 4*G( - v1,1 - v1, - v1,0,u1) - 4*G(
          - v1,1 - v1,u1)*Pi^2 + 4*G( - v1,1 - v1,0,0,u1) + 8*G( - v1,1 - v1,1
         ,1 - v1,u1) - 4*G( - v1, - v1,1 - v1,0,u1) + 24*G( - v1, - v1, - v1,0
         ,u1) + 4*G( - v1, - v1,u1)*Pi^2 - 4*G( - v1, - v1,0,1 - v1,u1) - 8*G(
          - v1, - v1,0,0,u1) - 16*G( - v1,u1)*zeta3 + 26/3*G( - v1,u1)*Pi^2 + 
         4*G( - v1,0,1 - v1,0,u1) - 8*G( - v1,0, - v1,0,u1) - 46*G( - v1,0,u1)
          - 14/3*G( - v1,0,u1)*Pi^2 + 4*G( - v1,0,0,1 - v1,u1) + 12*G( - v1,0,
         0,u1) + 8*G( - v1,0,1,1 - v1,u1) - 12*G(0,1 - v1,1 - v1,u1) + 4*G(0,1
          - v1,1 - v1,0,u1) + 46*G(0,1 - v1,u1) - 6*G(0,1 - v1,u1)*Pi^2 - 12*
         G(0,1 - v1,u1)*G(1,v1) + 4*G(0,1 - v1,0,1 - v1,u1) - 12*G(0,1 - v1,0,
         u1) + 4*G(0,1 - v1,0,u1)*G(1,v1) - 16*G(0, - v1, - v1,0,u1) + 8/3*G(0
         , - v1,u1)*Pi^2 + 12*G(0, - v1,0,u1) - 2/3*G(0,u1)*Pi^2 - 46*G(0,u1)*
         G(0,v1) - 14/3*G(0,u1)*G(0,v1)*Pi^2 + 46*G(0,u1)*G(1,v1) - 6*G(0,u1)*
         G(1,v1)*Pi^2 + 80/3*G(0,u1)*G(1,0,v1) - 8*G(0,u1)*G(1,0,0,v1) - 12*G(
         0,u1)*G(1,1,v1) - 16*G(0,v1)*zeta3 - 10/9*G(0,v1)*Pi^2 + 4*G(0,v1)*G(
         1 - v1,1 - v1, - v1,u1) + 12*G(0,v1)*G(1 - v1,1 - v1,u1) + 4*G(0,v1)*
         G(1 - v1, - v1,1 - v1,u1) + 16*G(0,v1)*G(1 - v1, - v1, - v1,u1) - 12*
         G(0,v1)*G(1 - v1, - v1,u1) - 8*G(0,v1)*G(1 - v1, - v1,0,u1) - 46*G(0,
         v1)*G(1 - v1,u1) - 2/3*G(0,v1)*G(1 - v1,u1)*Pi^2 + 80/3*G(0,v1)*G(1
          - v1,0,u1) - 8*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 12*G(0,v1)*G(1 - v1,1
         ,u1) + 16*G(0,v1)*G(1 - v1,1,1,u1) - 4*G(0,v1)*G( - v1,1 - v1, - v1,
         u1) - 8*G(0,v1)*G( - v1,1 - v1,1,u1) + 4*G(0,v1)*G( - v1, - v1,1 - v1
         ,u1) - 24*G(0,v1)*G( - v1, - v1, - v1,u1) + 16*G(0,v1)*G( - v1, - v1,
         0,u1) + 46*G(0,v1)*G( - v1,u1) + 34/3*G(0,v1)*G( - v1,u1)*Pi^2 + 8*G(
         0,v1)*G( - v1,0, - v1,u1) - 44/3*G(0,v1)*G( - v1,0,u1) - 8*G(0,v1)*G(
          - v1,0,0,u1) - 8*G(0,v1)*G( - v1,0,1,u1) + 80/3*G(0,v1)*G(0,1 - v1,
         u1) + 16*G(0,v1)*G(0, - v1, - v1,u1) - 12*G(0,v1)*G(0, - v1,u1) - 8*
         G(0,v1)*G(0, - v1,0,u1) - 8*G(0,v1)*G(1,1 - v1,1 - v1,u1) - 8*G(0,v1)
         *G(1,1 - v1, - v1,u1) - 44/3*G(0,v1)*G(1,1 - v1,u1) + 8*G(0,v1)*G(1,1
          - v1,1,u1) + 46*G(0,v1)*G(1,u1) + 22/3*G(0,v1)*G(1,u1)*Pi^2 - 8*G(0,
         v1)*G(1,0, - v1,u1) - 4*G(0,v1)*G(1,0,1,u1) + 16*G(0,v1)*G(1,1,1 - v1
         ,u1) + 4*G(0,v1)*G(1,1,0,u1) - 24*G(0,v1)*G(1,1,1,u1) + 4*G(0,0,1 - 
         v1,1 - v1,u1) - 12*G(0,0,1 - v1,u1) + 4*G(0,0,1 - v1,u1)*G(1,v1) - 2/
         3*G(0,0,u1)*Pi^2 + 12*G(0,0,u1)*G(0,v1) - 8*G(0,0,u1)*G(0,0,v1) + 4*
         G(0,0,u1)*G(0,1,v1) - 12*G(0,0,u1)*G(1,v1) + 4*G(0,0,u1)*G(1,1,v1) + 
         46*G(0,0,v1) + 34/3*G(0,0,v1)*Pi^2 - 4*G(0,0,v1)*G(1 - v1,1 - v1,u1)
          + 16*G(0,0,v1)*G(1 - v1, - v1,u1) - 88/3*G(0,0,v1)*G(1 - v1,u1) - 8*
         G(0,0,v1)*G(1 - v1,0,u1) + 4*G(0,0,v1)*G( - v1,1 - v1,u1) - 24*G(0,0,
         v1)*G( - v1, - v1,u1) + 52/3*G(0,0,v1)*G( - v1,u1) + 16*G(0,0,v1)*G(
          - v1,0,u1) - 8*G(0,0,v1)*G(0,1 - v1,u1) + 16*G(0,0,v1)*G(0, - v1,u1)
          - 88/3*G(0,0,v1)*G(0,u1) + 52/3*G(0,0,v1)*G(1,u1) + 32*G(0,0,0,v1)
          + 16*G(0,0,0,v1)*G(1 - v1,u1) - 24*G(0,0,0,v1)*G( - v1,u1) + 16*G(0,
         0,0,v1)*G(0,u1) - 24*G(0,0,0,0,v1) + 12*G(0,0,0,1,v1) - 4*G(0,0,1,1
          - v1,u1) + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0,0,1,u1)*G(1,v1) - 4*G(0,0,1
         ,v1)*G(1 - v1,u1) + 12*G(0,0,1,v1)*G( - v1,u1) - 8*G(0,0,1,v1)*G(0,u1
         ) + 8*G(0,0,1,v1)*G(1,u1) + 4*G(0,0,1,0,v1) + 12*G(0,1,1 - v1,u1) - 8
         *G(0,1,1 - v1,u1)*G(0,v1) - 4*G(0,1,1 - v1,0,u1) + 28/3*G(0,1,u1)*
         Pi^2 - 12*G(0,1,u1)*G(0,v1) + 8*G(0,1,u1)*G(0,1,v1) + 12*G(0,1,u1)*G(
         1,v1) - 8*G(0,1,u1)*G(1,0,v1) - 4*G(0,1,v1)*Pi^2 + 4*G(0,1,v1)*G(1 - 
         v1, - v1,u1) + 8*G(0,1,v1)*G(1 - v1,1,u1) - 8*G(0,1,v1)*G( - v1,1 - 
         v1,u1) + 4*G(0,1,v1)*G( - v1, - v1,u1) - 8*G(0,1,v1)*G( - v1,0,u1) + 
         44/3*G(0,1,v1)*G(0,u1) - 44/3*G(0,1,v1)*G(1,u1) - 4*G(0,1,v1)*G(1,0,
         u1) - 8*G(0,1,v1)*G(1,1,u1) - 4*G(0,1,0,1 - v1,u1) + 4*G(0,1,0,u1)*G(
         0,v1) - 4*G(0,1,0,u1)*G(1,v1) - 44/3*G(0,1,0,v1) + 4*G(0,1,0,v1)*G(1
          - v1,u1) + 4*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,0,v1) - 8*G(0,1,0,1
         ,v1) - 16*G(0,1,1,1 - v1,u1) + 16*G(0,1,1,u1)*G(0,v1) - 16*G(0,1,1,u1
         )*G(1,v1) + 12*G(1,1 - v1,1 - v1,u1) + 4*G(1,1 - v1,1 - v1,0,u1) + 8*
         G(1,1 - v1, - v1,0,u1) - 46*G(1,1 - v1,u1) - 2*G(1,1 - v1,u1)*Pi^2 + 
         4*G(1,1 - v1,0,1 - v1,u1) - 8*G(1,1 - v1,1,1 - v1,u1) + 8*G(1,u1)*
         zeta3 + 26/3*G(1,u1)*Pi^2 - 46*G(1,u1)*G(1,v1) - 2*G(1,u1)*G(1,v1)*
         Pi^2 - 2/3*G(1,v1)*Pi^2 - 4*G(1,v1)*G(1 - v1, - v1,0,u1) - 4/3*G(1,v1
         )*G(1 - v1,u1)*Pi^2 - 12*G(1,v1)*G(1 - v1,0,u1) + 4*G(1,v1)*G(1 - v1,
         0,0,u1) + 12*G(1,v1)*G(1 - v1,1,u1) - 16*G(1,v1)*G(1 - v1,1,1,u1) + 8
         *G(1,v1)*G( - v1,1 - v1,1,u1) - 4*G(1,v1)*G( - v1, - v1,0,u1) - 4*G(1
         ,v1)*G( - v1,u1)*Pi^2 + 4*G(1,v1)*G( - v1,0,0,u1) + 8*G(1,v1)*G( - v1
         ,0,1,u1) + 12*G(1,v1)*G(1,1 - v1,u1) + 4*G(1,v1)*G(1,1 - v1,0,u1) - 8
         *G(1,v1)*G(1,1 - v1,1,u1) + 4*G(1,0,1 - v1,1 - v1,u1) + 4*G(1,0,1 - 
         v1,u1)*G(1,v1) + 8*G(1,0, - v1,0,u1) - 10/3*G(1,0,u1)*Pi^2 + 4*G(1,0,
         u1)*G(1,1,v1) - 46*G(1,0,v1) - 2/3*G(1,0,v1)*Pi^2 + 4*G(1,0,v1)*G(1
          - v1, - v1,u1) + 12*G(1,0,v1)*G(1 - v1,u1) - 8*G(1,0,v1)*G(1 - v1,1,
         u1) + 4*G(1,0,v1)*G( - v1, - v1,u1) - 8*G(1,0,v1)*G(1,1 - v1,u1) - 44/
         3*G(1,0,v1)*G(1,u1) + 16*G(1,0,v1)*G(1,1,u1) - 88/3*G(1,0,0,v1) - 4*
         G(1,0,0,v1)*G(1 - v1,u1) + 4*G(1,0,0,v1)*G( - v1,u1) + 16*G(1,0,0,0,
         v1) - 4*G(1,0,0,1,v1) + 4*G(1,0,1,1 - v1,u1) + 4*G(1,0,1,u1)*G(1,v1)
          - 8*G(1,0,1,v1)*G( - v1,u1) + 4*G(1,0,1,0,v1) - 8*G(1,1,1 - v1,1 - 
         v1,u1) - 8*G(1,1,1 - v1,u1)*G(1,v1) - 4*G(1,1,1 - v1,0,u1) - 8*G(1,1,
         u1)*G(1,1,v1) - 4/3*G(1,1,v1)*Pi^2 + 12*G(1,1,v1)*G(1,u1) - 4*G(1,1,0
         ,1 - v1,u1) - 4*G(1,1,0,u1)*G(1,v1) + 12*G(1,1,0,v1) - 8*G(1,1,0,v1)*
         G(1,u1) - 4*G(1,1,0,0,v1) + 24*G(1,1,1,1 - v1,u1) + 24*G(1,1,1,u1)*G(
         1,v1) )

       + i_*N^-1*u1^-2 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-2*v1 * (  - G(1,u1)*Pi )

       + i_*N^-1*u1^-1*[u1+v1]^-1 * ( G(1,u1)*Pi )

       + i_*N^-1*u1^-1 * ( Pi - 4*G(1,u1)*Pi )

       + i_*N^-1*u1^-1*v1 * (  - Pi + G(1 - v1,1,u1)*Pi - G(0,v1)*G(1,u1)*Pi
          - G(0,1,u1)*Pi + G(1,1 - v1,u1)*Pi + 4*G(1,u1)*Pi + G(1,u1)*G(1,v1)*
         Pi + G(1,1,u1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1*[1-u1]^-1 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1*[1-u1-v1]^-1 * ( 1/6*Pi^3 - G(1 - v1, - v1,u1)*Pi + G( - v1,
          - v1,u1)*Pi + G( - v1,u1)*Pi + G( - v1,0,u1)*Pi + G(0, - v1,u1)*Pi
          + G(0,u1)*G(0,v1)*Pi + G(0,v1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi - G(0,0,
         v1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*[1-u1]^-2 * (  - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*N^-1*[1-u1]^-1 * (  - Pi - 2*G( - v1,u1)*Pi - 2*G(0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-2 * (  - 2*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*G(1 - v1,u1
         )*Pi - 2*G(0,1,u1)*Pi - 2*G(1,u1)*Pi + 2*G(1,0,v1)*Pi )

       + i_*N^-1*[u1+v1]^-1 * (  - Pi - 2*G(1 - v1,1,u1)*Pi + 2*G(0,v1)*Pi + 2
         *G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,1,u1)*Pi - 4*G(1,u1)*Pi + 2*G(1,0,v1
         )*Pi )

       + i_*N^-1 * ( 8*Pi - 4*Pi*zeta3 - 2*Pi^3 + 3*G(1 - v1,1 - v1,u1)*Pi + 2
         *G(1 - v1,1 - v1,0,u1)*Pi - 6*G(1 - v1,1 - v1,1,u1)*Pi + 2*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 2*G(1 - v1, - v1, - v1,u1)*Pi + G(1 - v1, - v1,
         u1)*Pi - 2*G(1 - v1,u1)*Pi - 2/3*G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1
          - v1,u1)*Pi - 2*G(1 - v1,0, - v1,u1)*Pi + 3*G(1 - v1,0,u1)*Pi + 2*G(
         1 - v1,0,0,u1)*Pi - 6*G(1 - v1,0,1,u1)*Pi - 5*G(1 - v1,1,u1)*Pi - 2*
         G( - v1,1 - v1,0,u1)*Pi + 6*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1
         ,1 - v1,u1)*Pi + 2*G( - v1, - v1, - v1,u1)*Pi - 2*G( - v1, - v1,u1)*
         Pi - G( - v1,u1)*Pi + 2/3*G( - v1,u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*
         Pi + 2*G( - v1,0, - v1,u1)*Pi - 2*G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1
         )*Pi + 6*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1,1 - v1,u1)*Pi - 2*G(0,1 - 
         v1, - v1,u1)*Pi + 3*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi
          + 2*G(0,1 - v1,0,u1)*Pi - 6*G(0,1 - v1,1,u1)*Pi - 3*G(0, - v1,u1)*Pi
          - 2/3*G(0,u1)*Pi^3 - 5*G(0,u1)*G(0,v1)*Pi + 3*G(0,u1)*G(1,v1)*Pi - 2
         *G(0,u1)*G(1,0,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi + 2/3*G(0,v1)*Pi^3 + 4
         *G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi - 3
         *G(0,v1)*G(1 - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,0,u1)*Pi - 4*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G( - v1, - v1,u1)*Pi + 2*G(0,v1)*G(
          - v1,0,u1)*Pi - 2*G(0,v1)*G(0,1 - v1,u1)*Pi + 2*G(0,v1)*G(1,1 - v1,
         u1)*Pi + 6*G(0,v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(
         1,1,u1)*Pi + 2*G(0,0,1 - v1,u1)*Pi - 2*G(0,0, - v1,u1)*Pi - 2*G(0,0,
         u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1)*Pi + 3*G(0,0,v1)*Pi + 2*G(0,0,v1
         )*G(0,u1)*Pi - 2*G(0,0,v1)*G(1,u1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,1,1
          - v1,u1)*Pi + 10*G(0,1,u1)*Pi + 4*G(0,1,u1)*G(0,v1)*Pi - 4*G(0,1,u1)
         *G(1,v1)*Pi - 3*G(0,1,v1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 2*G(0,1,v1)*
         G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi - 4*G(0,1,0,v1)*Pi - 6*G(0,1,1,u1)*Pi
          - 2*G(1,1 - v1,1 - v1,u1)*Pi + 2*G(1,1 - v1, - v1,u1)*Pi - 6*G(1,1
          - v1,u1)*Pi - 2*G(1,1 - v1,0,u1)*Pi + 6*G(1,1 - v1,1,u1)*Pi + 6*G(1,
         u1)*Pi + 2/3*G(1,u1)*Pi^3 - 6*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*Pi - 2/3
         *G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3*G(1,v1)*G(1 - v1,
         u1)*Pi + 2*G(1,v1)*G(1 - v1,0,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi
          - 2*G(1,v1)*G( - v1,0,u1)*Pi - 2*G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0
         ,1 - v1,u1)*Pi + 2*G(1,0, - v1,u1)*Pi + 3*G(1,0,u1)*Pi - 2*G(1,0,u1)*
         G(1,v1)*Pi - 3*G(1,0,v1)*Pi + 4*G(1,0,v1)*G(1 - v1,u1)*Pi - 4*G(1,0,
         v1)*G( - v1,u1)*Pi + 2*G(1,0,v1)*G(1,u1)*Pi - 4*G(1,0,1,u1)*Pi + 4*G(
         1,1,1 - v1,u1)*Pi - 9*G(1,1,u1)*Pi + 4*G(1,1,u1)*G(1,v1)*Pi + 3*G(1,1
         ,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi - 2*G(1,1,0,u1)*Pi + 4*G(1,1,0,v1)*
         Pi + 6*G(1,1,1,u1)*Pi )

       + i_*N^-1*v1*[1-u1]^-3 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 2*G(0,
          - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,v1)*Pi - 2*G(1,0,
         v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-2 * ( 2/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi - 2*G( - 
         v1,u1)*Pi - 2*G(0, - v1,u1)*Pi - 2*G(0,v1)*G(1 - v1,u1)*Pi + 2*G(0,0,
         v1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*v1*[1-u1]^-1 * ( Pi - 1/3*Pi^3 + 3*G(1 - v1,1 - v1,u1)*Pi - 5
         *G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1,u1)*Pi + 3*G(1 - v1,0,u1)*Pi - 2*
         G(1 - v1,1,u1)*Pi - 3*G( - v1,u1)*Pi + 3*G(0,1 - v1,u1)*Pi - 5*G(0,
          - v1,u1)*Pi + 4*G(0,u1)*Pi - 3*G(0,u1)*G(0,v1)*Pi + 3*G(0,u1)*G(1,v1
         )*Pi - 2*G(0,v1)*Pi - 5*G(0,v1)*G(1 - v1,u1)*Pi - G(0,v1)*G(1,u1)*Pi
          + 5*G(0,0,v1)*Pi - G(0,1,u1)*Pi - 3*G(0,1,v1)*Pi + G(1,1 - v1,u1)*Pi
          - 2*G(1,u1)*Pi + G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*Pi + 3*G(1,v1)*G(1
          - v1,u1)*Pi + 3*G(1,0,u1)*Pi - 5*G(1,0,v1)*Pi - 2*G(1,1,u1)*Pi + 3*
         G(1,1,v1)*Pi )

       + i_*N^-1*v1 * (  - 6*Pi + 4*Pi*zeta3 + 2/3*Pi^3 - 6*G(1 - v1,1 - v1,u1
         )*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi + 6*G(1 - v1,1 - v1,1,u1)*Pi - 2*G(
         1 - v1, - v1,1 - v1,u1)*Pi + 2*G(1 - v1, - v1, - v1,u1)*Pi + 10*G(1
          - v1, - v1,u1)*Pi + G(1 - v1,u1)*Pi + 2/3*G(1 - v1,u1)*Pi^3 - 2*G(1
          - v1,0,1 - v1,u1)*Pi + 2*G(1 - v1,0, - v1,u1)*Pi - 6*G(1 - v1,0,u1)*
         Pi - 2*G(1 - v1,0,0,u1)*Pi + 6*G(1 - v1,0,1,u1)*Pi + 10*G(1 - v1,1,u1
         )*Pi + 2*G( - v1,1 - v1,0,u1)*Pi - 6*G( - v1,1 - v1,1,u1)*Pi + 2*G(
          - v1, - v1,1 - v1,u1)*Pi - 2*G( - v1, - v1, - v1,u1)*Pi + 7*G( - v1,
         u1)*Pi - 2/3*G( - v1,u1)*Pi^3 + 2*G( - v1,0,1 - v1,u1)*Pi - 2*G( - v1
         ,0, - v1,u1)*Pi + 2*G( - v1,0,0,u1)*Pi - 6*G( - v1,0,1,u1)*Pi - 2*G(0
         ,1 - v1,1 - v1,u1)*Pi + 2*G(0,1 - v1, - v1,u1)*Pi - 6*G(0,1 - v1,u1)*
         Pi - 2*G(0,1 - v1,u1)*G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 6*G(0,1 - 
         v1,1,u1)*Pi + 10*G(0, - v1,u1)*Pi - 3*G(0,u1)*Pi + 2/3*G(0,u1)*Pi^3
          + 6*G(0,u1)*G(0,v1)*Pi - 6*G(0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,0,v1)*
         Pi - 2*G(0,u1)*G(1,1,v1)*Pi - G(0,v1)*Pi - 2/3*G(0,v1)*Pi^3 - 4*G(0,
         v1)*G(1 - v1,1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 10*G(0
         ,v1)*G(1 - v1,u1)*Pi + 2*G(0,v1)*G(1 - v1,0,u1)*Pi + 4*G(0,v1)*G( - 
         v1,1 - v1,u1)*Pi - 2*G(0,v1)*G( - v1, - v1,u1)*Pi - 2*G(0,v1)*G( - v1
         ,0,u1)*Pi + 2*G(0,v1)*G(0,1 - v1,u1)*Pi - 2*G(0,v1)*G(1,1 - v1,u1)*Pi
          - 4*G(0,v1)*G(1,u1)*Pi - 2*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(1,1,u1
         )*Pi - 2*G(0,0,1 - v1,u1)*Pi + 2*G(0,0, - v1,u1)*Pi + 2*G(0,0,u1)*G(0
         ,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi - 10*G(0,0,v1)*Pi - 2*G(0,0,v1)*G(0,
         u1)*Pi + 2*G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,1,u1)*Pi + 4*G(0,1,1 - v1,
         u1)*Pi - 4*G(0,1,u1)*Pi - 4*G(0,1,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1
         )*Pi + 6*G(0,1,v1)*Pi + 2*G(0,1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*
         Pi - 2*G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 6*G(0,1,1,u1)*Pi + 2*G(1,1
          - v1,1 - v1,u1)*Pi - 2*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1 - v1,u1)*Pi
          + 2*G(1,1 - v1,0,u1)*Pi - 6*G(1,1 - v1,1,u1)*Pi + 3*G(1,u1)*Pi - 2/3
         *G(1,u1)*Pi^3 + 4*G(1,u1)*G(1,v1)*Pi + G(1,v1)*Pi + 2/3*G(1,v1)*Pi^3
          - 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 6*G(1,v1)*G(1 - v1,u1)*Pi - 2*G(
         1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G( - v1, - v1,u1)*Pi + 2*G(1,v1)*
         G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1,1 - v1,u1)*Pi + 2*G(1,0,1 - v1,u1)*
         Pi - 2*G(1,0, - v1,u1)*Pi - 6*G(1,0,u1)*Pi + 2*G(1,0,u1)*G(1,v1)*Pi
          + 10*G(1,0,v1)*Pi - 4*G(1,0,v1)*G(1 - v1,u1)*Pi + 4*G(1,0,v1)*G( - 
         v1,u1)*Pi - 2*G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,1,u1)*Pi - 4*G(1,1,1 - 
         v1,u1)*Pi + 10*G(1,1,u1)*Pi - 4*G(1,1,u1)*G(1,v1)*Pi - 6*G(1,1,v1)*Pi
          + 2*G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 4*G(1,1,0,v1)*Pi - 6*
         G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-2 * ( G( - v1,u1)*Pi + G(0,v1)*Pi )

       + i_*N^-1*u1*[1-u1-v1]^-1 * ( Pi - 1/6*Pi^3 + G(1 - v1, - v1,u1)*Pi - 
         G( - v1, - v1,u1)*Pi - 4*G( - v1,u1)*Pi - G( - v1,0,u1)*Pi - G(0, - 
         v1,u1)*Pi - G(0,u1)*G(0,v1)*Pi - 4*G(0,v1)*Pi + G(0,v1)*G(1 - v1,u1)*
         Pi + G(0,0,v1)*Pi + G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-3 * ( 2*G(1 - v1,1,u1)*Pi - 2*G(0,v1)*G(1 - v1,u1
         )*Pi + 2*G(0,1,u1)*Pi - 2*G(1,0,v1)*Pi )

       + i_*N^-1*u1*[u1+v1]^-2 * ( 2*G(1 - v1,1,u1)*Pi - 2*G(0,v1)*Pi - 2*G(0,
         v1)*G(1 - v1,u1)*Pi + 2*G(0,1,u1)*Pi + 2*G(1,u1)*Pi - 2*G(1,0,v1)*Pi
          )

       + i_*N^-1*u1*[u1+v1]^-1 * (  - Pi + 5/6*Pi^3 + G(1 - v1, - v1,u1)*Pi - 
         4*G(1 - v1,u1)*Pi - 3*G(1 - v1,0,u1)*Pi + 5*G(1 - v1,1,u1)*Pi - 3*G(
          - v1,1 - v1,u1)*Pi + 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,u1)*Pi - G(
          - v1,0,u1)*Pi - 3*G(0,1 - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi - 2*G(0,u1)
         *Pi + 2*G(0,u1)*G(0,v1)*Pi - 3*G(0,u1)*G(1,v1)*Pi + G(0,v1)*Pi - G(0,
         v1)*G(1 - v1,u1)*Pi + 3*G(0,v1)*G( - v1,u1)*Pi - 3*G(0,0,u1)*Pi + G(0
         ,0,v1)*Pi + 5*G(0,1,u1)*Pi + 3*G(1,u1)*Pi - 4*G(1,v1)*Pi - 3*G(1,v1)*
         G( - v1,u1)*Pi - G(1,0,v1)*Pi )

       + i_*N^-1*u1 * ( 8*Pi*zeta3 - 2*Pi^3 - 6*G(1 - v1,1 - v1,u1)*Pi - 4*G(1
          - v1,1 - v1,0,u1)*Pi + 12*G(1 - v1,1 - v1,1,u1)*Pi - 4*G(1 - v1, - 
         v1,1 - v1,u1)*Pi + 4*G(1 - v1, - v1, - v1,u1)*Pi + 14*G(1 - v1, - v1,
         u1)*Pi - 2*G(1 - v1,u1)*Pi + 4/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1
          - v1,u1)*Pi + 4*G(1 - v1,0, - v1,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi + 12
         *G(1 - v1,0,1,u1)*Pi + 6*G( - v1,1 - v1,u1)*Pi + 4*G( - v1,1 - v1,0,
         u1)*Pi - 12*G( - v1,1 - v1,1,u1)*Pi + 4*G( - v1, - v1,1 - v1,u1)*Pi
          - 4*G( - v1, - v1, - v1,u1)*Pi - 10*G( - v1, - v1,u1)*Pi + 10*G( - 
         v1,u1)*Pi - 4/3*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 4*G(
          - v1,0, - v1,u1)*Pi - 4*G( - v1,0,u1)*Pi + 4*G( - v1,0,0,u1)*Pi - 12
         *G( - v1,0,1,u1)*Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi + 4*G(0,1 - v1, - v1
         ,u1)*Pi - 4*G(0,1 - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 12*G(
         0,1 - v1,1,u1)*Pi - 10*G(0,u1)*Pi + 4/3*G(0,u1)*Pi^3 - 4*G(0,u1)*G(0,
         v1)*Pi + 4*G(0,u1)*G(1,0,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi + 10*G(0,v1)
         *Pi - 4/3*G(0,v1)*Pi^3 - 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi + 4*G(0,v1)
         *G(1 - v1, - v1,u1)*Pi + 18*G(0,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G(1
          - v1,0,u1)*Pi + 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 4*G(0,v1)*G( - v1,
          - v1,u1)*Pi - 6*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G( - v1,0,u1)*Pi
          + 4*G(0,v1)*G(0,1 - v1,u1)*Pi - 4*G(0,v1)*G(1,1 - v1,u1)*Pi - 4*G(0,
         v1)*G(1,u1)*Pi - 4*G(0,v1)*G(1,0,u1)*Pi + 8*G(0,v1)*G(1,1,u1)*Pi - 4*
         G(0,0,1 - v1,u1)*Pi + 4*G(0,0, - v1,u1)*Pi + 6*G(0,0,u1)*Pi + 4*G(0,0
         ,u1)*G(0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi - 6*G(0,0,v1)*Pi - 4*G(0,0,
         v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi - 8*G(0,0,1,u1)*Pi + 8*G(0,1,
         1 - v1,u1)*Pi - 14*G(0,1,u1)*Pi - 8*G(0,1,u1)*G(0,v1)*Pi + 8*G(0,1,u1
         )*G(1,v1)*Pi + 6*G(0,1,v1)*Pi + 4*G(0,1,v1)*G(0,u1)*Pi - 4*G(0,1,v1)*
         G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 12*G(0,1,1,u1)*Pi
          + 4*G(1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi + 4*G(1,1
          - v1,u1)*Pi + 4*G(1,1 - v1,0,u1)*Pi - 12*G(1,1 - v1,1,u1)*Pi + 2*G(1
         ,u1)*Pi - 4/3*G(1,u1)*Pi^3 + 4*G(1,u1)*G(1,v1)*Pi - 2*G(1,v1)*Pi + 4/
         3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi - 6*G(1,v1)*G(1 - v1
         ,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 4*G(1,v1)*G( - v1, - v1,u1)*
         Pi + 6*G(1,v1)*G( - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 4*G(1,v1
         )*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi - 4*G(1,0, - v1,u1)*Pi - 
         6*G(1,0,u1)*Pi + 4*G(1,0,u1)*G(1,v1)*Pi + 18*G(1,0,v1)*Pi - 8*G(1,0,
         v1)*G(1 - v1,u1)*Pi + 8*G(1,0,v1)*G( - v1,u1)*Pi - 4*G(1,0,v1)*G(1,u1
         )*Pi + 8*G(1,0,1,u1)*Pi - 8*G(1,1,1 - v1,u1)*Pi + 10*G(1,1,u1)*Pi - 8
         *G(1,1,u1)*G(1,v1)*Pi - 6*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi + 4*
         G(1,1,0,u1)*Pi - 8*G(1,1,0,v1)*Pi - 12*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1*v1 * (  - 4*Pi*zeta3 + 4*G(1 - v1,1 - v1, - v1,u1)*Pi + 4*
         G(1 - v1,1 - v1,0,u1)*Pi - 8*G(1 - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 8*G(1 - v1, - v1, - v1,u1)*Pi - 4*G(1 - v1, - 
         v1,0,u1)*Pi + 6*G(1 - v1,u1)*Pi - 2*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,
         1 - v1,u1)*Pi - 8*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi - 8
         *G(1 - v1,0,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - 
         v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*
         Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 6*G(
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G(
          - v1,0, - v1,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 8*G( - v1,0,1,u1)*Pi + 
         4*G(0,1 - v1,1 - v1,u1)*Pi - 8*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,1 - v1
         ,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi + 6*
         G(0,u1)*Pi - 8*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 6*G(0,
         v1)*Pi + 2*G(0,v1)*Pi^3 + 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 4*G(0,v1
         )*G(1 - v1, - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,0,u1)*Pi - 8*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,u1)*Pi + 8*G(0,v1)*G(
          - v1,0,u1)*Pi - 8*G(0,v1)*G(0,1 - v1,u1)*Pi + 8*G(0,v1)*G(1,1 - v1,
         u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1
          - v1,u1)*Pi - 8*G(0,0, - v1,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,
         0,u1)*G(1,v1)*Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,v1)*G( - v1,
         u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,0,
         v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,1,1 - v1,u1)*Pi + 4*G(0,1,u1)*G(0,
         v1)*Pi - 4*G(0,1,u1)*G(1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1
         )*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi
          - 4*G(1,1 - v1,1 - v1,u1)*Pi + 8*G(1,1 - v1, - v1,u1)*Pi - 4*G(1,1
          - v1,0,u1)*Pi + 8*G(1,1 - v1,1,u1)*Pi - 6*G(1,u1)*Pi + 6*G(1,v1)*Pi
          - 2*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 4*G(1,v1)*G(1
          - v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0
         ,u1)*Pi - 4*G(1,v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi + 8*G(1
         ,0, - v1,u1)*Pi - 4*G(1,0,u1)*G(1,v1)*Pi + 8*G(1,0,v1)*G(1 - v1,u1)*
         Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi + 8*G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,0,
         v1)*Pi - 4*G(1,0,1,u1)*Pi + 4*G(1,1,1 - v1,u1)*Pi + 4*G(1,1,u1)*G(1,
         v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 8*G(1,1,0,v1)*Pi
          + 8*G(1,1,1,u1)*Pi )

       + i_*N^-1*u1^2 * (  - 4*Pi*zeta3 + 4*G(1 - v1,1 - v1, - v1,u1)*Pi + 4*
         G(1 - v1,1 - v1,0,u1)*Pi - 8*G(1 - v1,1 - v1,1,u1)*Pi + 4*G(1 - v1,
          - v1,1 - v1,u1)*Pi - 8*G(1 - v1, - v1, - v1,u1)*Pi - 4*G(1 - v1, - 
         v1,0,u1)*Pi + 6*G(1 - v1,u1)*Pi - 2*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,
         1 - v1,u1)*Pi - 8*G(1 - v1,0, - v1,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi - 8
         *G(1 - v1,0,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi - 4*G( - v1,1 - 
         v1,0,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*
         Pi + 8*G( - v1, - v1, - v1,u1)*Pi + 4*G( - v1, - v1,0,u1)*Pi - 6*G(
          - v1,u1)*Pi + 2*G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G(
          - v1,0, - v1,u1)*Pi - 4*G( - v1,0,0,u1)*Pi + 8*G( - v1,0,1,u1)*Pi + 
         4*G(0,1 - v1,1 - v1,u1)*Pi - 8*G(0,1 - v1, - v1,u1)*Pi + 4*G(0,1 - v1
         ,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 8*G(0,1 - v1,1,u1)*Pi + 6*
         G(0,u1)*Pi - 8*G(0,u1)*G(1,0,v1)*Pi + 4*G(0,u1)*G(1,1,v1)*Pi - 6*G(0,
         v1)*Pi + 2*G(0,v1)*Pi^3 + 8*G(0,v1)*G(1 - v1,1 - v1,u1)*Pi - 4*G(0,v1
         )*G(1 - v1, - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,0,u1)*Pi - 8*G(0,v1)*G(
          - v1,1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1, - v1,u1)*Pi + 8*G(0,v1)*G(
          - v1,0,u1)*Pi - 8*G(0,v1)*G(0,1 - v1,u1)*Pi + 8*G(0,v1)*G(1,1 - v1,
         u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1
          - v1,u1)*Pi - 8*G(0,0, - v1,u1)*Pi - 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,
         0,u1)*G(1,v1)*Pi + 4*G(0,0,v1)*G(1 - v1,u1)*Pi - 4*G(0,0,v1)*G( - v1,
         u1)*Pi + 8*G(0,0,v1)*G(0,u1)*Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 4*G(0,0,0,
         v1)*Pi + 4*G(0,0,1,u1)*Pi - 4*G(0,1,1 - v1,u1)*Pi + 4*G(0,1,u1)*G(0,
         v1)*Pi - 4*G(0,1,u1)*G(1,v1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1
         )*G(1,u1)*Pi + 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi
          - 4*G(1,1 - v1,1 - v1,u1)*Pi + 8*G(1,1 - v1, - v1,u1)*Pi - 4*G(1,1
          - v1,0,u1)*Pi + 8*G(1,1 - v1,1,u1)*Pi - 6*G(1,u1)*Pi + 6*G(1,v1)*Pi
          - 2*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 4*G(1,v1)*G(1
          - v1,0,u1)*Pi - 4*G(1,v1)*G( - v1, - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0
         ,u1)*Pi - 4*G(1,v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi + 8*G(1
         ,0, - v1,u1)*Pi - 4*G(1,0,u1)*G(1,v1)*Pi + 8*G(1,0,v1)*G(1 - v1,u1)*
         Pi - 8*G(1,0,v1)*G( - v1,u1)*Pi + 8*G(1,0,v1)*G(1,u1)*Pi + 4*G(1,0,0,
         v1)*Pi - 4*G(1,0,1,u1)*Pi + 4*G(1,1,1 - v1,u1)*Pi + 4*G(1,1,u1)*G(1,
         v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi - 4*G(1,1,0,u1)*Pi + 8*G(1,1,0,v1)*Pi
          + 8*G(1,1,1,u1)*Pi )

       + i_*Nf * ( 8/9*Pi^3 - 4/3*G(1 - v1,u1)*Pi - 4/3*G(1 - v1,0,u1)*Pi + 4/
         3*G( - v1,0,u1)*Pi - 4/3*G(0,1 - v1,u1)*Pi - 4/3*G(0,u1)*G(1,v1)*Pi
          + 4/3*G(0,0,v1)*Pi - 4/3*G(0,1,v1)*Pi + 4/3*G(1,1 - v1,u1)*Pi + 4/3*
         G(1,u1)*G(1,v1)*Pi - 4/3*G(1,v1)*Pi )

       + i_*Nf*v1*[1-u1]^-1 * (  - 4/3*G(1 - v1,u1)*Pi - 4/3*G(1,v1)*Pi )

       + i_*Nf*v1 * (  - 8/9*Pi^3 + 8/3*G(1 - v1,u1)*Pi + 4/3*G(1 - v1,0,u1)*
         Pi - 4/3*G( - v1,0,u1)*Pi + 4/3*G(0,1 - v1,u1)*Pi + 4/3*G(0,u1)*G(1,
         v1)*Pi - 4/3*G(0,0,v1)*Pi + 4/3*G(0,1,v1)*Pi - 4/3*G(1,1 - v1,u1)*Pi
          - 4/3*G(1,u1)*G(1,v1)*Pi + 8/3*G(1,v1)*Pi )

       + i_*Nf*u1*[u1+v1]^-1 * ( 4/3*G(0,u1)*Pi )

       + i_*Nf*u1 * (  - 16/9*Pi^3 + 8/3*G(1 - v1,u1)*Pi + 8/3*G(1 - v1,0,u1)*
         Pi - 8/3*G( - v1,0,u1)*Pi + 8/3*G(0,1 - v1,u1)*Pi - 8/3*G(0,u1)*Pi + 
         8/3*G(0,u1)*G(1,v1)*Pi - 8/3*G(0,0,v1)*Pi + 8/3*G(0,1,v1)*Pi - 8/3*G(
         1,1 - v1,u1)*Pi - 8/3*G(1,u1)*G(1,v1)*Pi + 8/3*G(1,v1)*Pi )

       + i_*Nf*u1*v1 * ( 16/9*Pi^3 - 8/3*G(1 - v1,0,u1)*Pi + 8/3*G( - v1,0,u1)
         *Pi - 8/3*G(0,1 - v1,u1)*Pi - 8/3*G(0,u1)*G(1,v1)*Pi + 8/3*G(0,0,v1)*
         Pi - 8/3*G(0,1,v1)*Pi + 8/3*G(1,1 - v1,u1)*Pi + 8/3*G(1,u1)*G(1,v1)*
         Pi )

       + i_*Nf*u1^2 * ( 16/9*Pi^3 - 8/3*G(1 - v1,0,u1)*Pi + 8/3*G( - v1,0,u1)*
         Pi - 8/3*G(0,1 - v1,u1)*Pi - 8/3*G(0,u1)*G(1,v1)*Pi + 8/3*G(0,0,v1)*
         Pi - 8/3*G(0,1,v1)*Pi + 8/3*G(1,1 - v1,u1)*Pi + 8/3*G(1,u1)*G(1,v1)*
         Pi )

       + i_*N*u1^-2 * ( 9/2*G(1,u1)*Pi )

       + i_*N*u1^-2*v1 * (  - 9/2*G(1,u1)*Pi )

       + i_*N*u1^-1*[u1+v1]^-1 * ( 9/2*G(1,u1)*Pi )

       + i_*N*u1^-1 * ( 9/2*Pi + G(1,u1)*Pi )

       + i_*N*u1^-1*v1 * (  - 9/2*Pi + 2*G(1 - v1,1,u1)*Pi + 2*G( - v1,1 - v1,
         u1)*Pi + 2*G( - v1, - v1,u1)*Pi + 2*G( - v1,0,u1)*Pi - 2*G(0,v1)*G(
          - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi - 2*G(0,1,u1)*Pi + 4*G(1,1 - v1,
         u1)*Pi - 7/2*G(1,u1)*Pi + 4*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,u1
         )*Pi + 2*G(1,0,u1)*Pi )

       + i_*N*[1-u1-v1]^-1*[1-u1]^-1 * ( 9/2*G( - v1,u1)*Pi + 9/2*G(0,v1)*Pi )

       + i_*N*[1-u1-v1]^-1 * ( 1/3*Pi^3 - 2*G(1 - v1, - v1,u1)*Pi + 2*G( - v1,
         1 - v1,u1)*Pi + 2*G( - v1,u1)*Pi + 4*G( - v1,0,u1)*Pi + 2*G(0, - v1,
         u1)*Pi + 2*G(0,u1)*G(0,v1)*Pi + 2*G(0,v1)*Pi - 2*G(0,v1)*G(1 - v1,u1)
         *Pi - 4*G(0,v1)*G( - v1,u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi - 2*G(0,0,v1)*
         Pi + 2*G(1,1 - v1,u1)*Pi + 2*G(1,u1)*G(1,v1)*Pi + 2*G(1,v1)*G( - v1,
         u1)*Pi + 2*G(1,0,u1)*Pi - 2*G(1,0,v1)*Pi + 2*G(1,1,u1)*Pi )

       + i_*N*[1-u1]^-2 * (  - 9*G( - v1,u1)*Pi - 9*G(0,v1)*Pi )

       + i_*N*[1-u1]^-1 * (  - 9/2*Pi + 19*G( - v1,u1)*Pi + 19*G(0,v1)*Pi )

       + i_*N*[u1+v1]^-2 * (  - 9*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*G(1 - v1,u1)*
         Pi - 9*G(0,1,u1)*Pi - 9*G(1,u1)*Pi + 9*G(1,0,v1)*Pi )

       + i_*N*[u1+v1]^-1 * (  - 9/2*Pi + 19*G(1 - v1,1,u1)*Pi + 9*G(0,v1)*Pi
          - 19*G(0,v1)*G(1 - v1,u1)*Pi + 19*G(0,1,u1)*Pi + 10*G(1,u1)*Pi - 19*
         G(1,0,v1)*Pi )

       + i_*N * ( 35*Pi + 14*Pi*zeta3 - 14/9*Pi^3 - 2*G(1 - v1,1 - v1, - v1,u1
         )*Pi - 3*G(1 - v1,1 - v1,u1)*Pi + 2*G(1 - v1,1 - v1,0,u1)*Pi - 2*G(1
          - v1, - v1,1 - v1,u1)*Pi - 8*G(1 - v1, - v1, - v1,u1)*Pi - G(1 - v1,
          - v1,u1)*Pi - 2*G(1 - v1, - v1,0,u1)*Pi + 29/6*G(1 - v1,u1)*Pi - 5/3
         *G(1 - v1,u1)*Pi^3 + 2*G(1 - v1,0,1 - v1,u1)*Pi - 2/3*G(1 - v1,0,u1)*
         Pi + 2*G(1 - v1,0,0,u1)*Pi - 6*G(1 - v1,1,u1)*Pi - 8*G(1 - v1,1,1,u1)
         *Pi + 2*G( - v1,1 - v1, - v1,u1)*Pi + G( - v1,1 - v1,u1)*Pi + 2*G( - 
         v1,1 - v1,0,u1)*Pi + 4*G( - v1,1 - v1,1,u1)*Pi - 2*G( - v1, - v1,1 - 
         v1,u1)*Pi + 12*G( - v1, - v1, - v1,u1)*Pi - 3*G( - v1, - v1,u1)*Pi - 
         6*G( - v1, - v1,0,u1)*Pi - 33/2*G( - v1,u1)*Pi - G( - v1,u1)*Pi^3 + 2
         *G( - v1,0,1 - v1,u1)*Pi - 4*G( - v1,0, - v1,u1)*Pi - 4/3*G( - v1,0,
         u1)*Pi + 2*G( - v1,0,0,u1)*Pi + 4*G( - v1,0,1,u1)*Pi + 2*G(0,1 - v1,1
          - v1,u1)*Pi - 2/3*G(0,1 - v1,u1)*Pi + 2*G(0,1 - v1,u1)*G(1,v1)*Pi + 
         2*G(0,1 - v1,0,u1)*Pi - 8*G(0, - v1, - v1,u1)*Pi + 2*G(0, - v1,u1)*Pi
          + 13/2*G(0,u1)*Pi - 4/3*G(0,u1)*Pi^3 + 8*G(0,u1)*G(0,v1)*Pi - 2/3*G(
         0,u1)*G(1,v1)*Pi + 2*G(0,u1)*G(1,1,v1)*Pi - 27/2*G(0,v1)*Pi - G(0,v1)
         *Pi^3 - 2*G(0,v1)*G(1 - v1, - v1,u1)*Pi + 13*G(0,v1)*G(1 - v1,u1)*Pi
          + 4*G(0,v1)*G(1 - v1,1,u1)*Pi - 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 10
         *G(0,v1)*G( - v1, - v1,u1)*Pi - 3*G(0,v1)*G( - v1,u1)*Pi - 8*G(0,v1)*
         G( - v1,0,u1)*Pi - 4*G(0,v1)*G(0, - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi
          - 2*G(0,v1)*G(1,0,u1)*Pi - 2*G(0,v1)*G(1,1,u1)*Pi + 2*G(0,0,1 - v1,
         u1)*Pi - 5*G(0,0,u1)*Pi + 2*G(0,0,u1)*G(0,v1)*Pi + 2*G(0,0,u1)*G(1,v1
         )*Pi - 43/3*G(0,0,v1)*Pi - 6*G(0,0,v1)*G(1 - v1,u1)*Pi + 14*G(0,0,v1)
         *G( - v1,u1)*Pi - 8*G(0,0,v1)*G(0,u1)*Pi + 4*G(0,0,v1)*G(1,u1)*Pi + 
         14*G(0,0,0,v1)*Pi - 2*G(0,0,1,u1)*Pi - 4*G(0,0,1,v1)*Pi - 2*G(0,1,1
          - v1,u1)*Pi - 11*G(0,1,u1)*Pi + 6*G(0,1,u1)*G(0,v1)*Pi - 2*G(0,1,u1)
         *G(1,v1)*Pi + 31/3*G(0,1,v1)*Pi - 4*G(0,1,v1)*G( - v1,u1)*Pi + 2*G(0,
         1,v1)*G(0,u1)*Pi - 2*G(0,1,v1)*G(1,u1)*Pi - 2*G(0,1,0,u1)*Pi - 4*G(0,
         1,0,v1)*Pi - 8*G(0,1,1,u1)*Pi + 2*G(1,1 - v1,1 - v1,u1)*Pi + 4*G(1,1
          - v1, - v1,u1)*Pi - 4/3*G(1,1 - v1,u1)*Pi + 2*G(1,1 - v1,0,u1)*Pi - 
         4*G(1,1 - v1,1,u1)*Pi - 17/2*G(1,u1)*Pi - 4/3*G(1,u1)*Pi^3 - 4/3*G(1,
         u1)*G(1,v1)*Pi + 29/6*G(1,v1)*Pi - 5/3*G(1,v1)*Pi^3 - 2*G(1,v1)*G(1
          - v1, - v1,u1)*Pi - 3*G(1,v1)*G(1 - v1,u1)*Pi + 2*G(1,v1)*G(1 - v1,0
         ,u1)*Pi - 2*G(1,v1)*G( - v1, - v1,u1)*Pi + G(1,v1)*G( - v1,u1)*Pi + 2
         *G(1,v1)*G( - v1,0,u1)*Pi + 2*G(1,v1)*G(1,1 - v1,u1)*Pi + 2*G(1,0,1
          - v1,u1)*Pi + 4*G(1,0, - v1,u1)*Pi + G(1,0,u1)*Pi + 2*G(1,0,u1)*G(1,
         v1)*Pi + 13*G(1,0,v1)*Pi - 4*G(1,0,v1)*G( - v1,u1)*Pi - 6*G(1,0,0,v1)
         *Pi + 2*G(1,0,1,u1)*Pi - 6*G(1,1,1 - v1,u1)*Pi - 7*G(1,1,u1)*Pi - 6*
         G(1,1,u1)*G(1,v1)*Pi - 3*G(1,1,v1)*Pi + 2*G(1,1,v1)*G(1,u1)*Pi - 2*G(
         1,1,0,u1)*Pi + 12*G(1,1,1,u1)*Pi )

       + i_*N*v1*[1-u1]^-3 * ( 3*Pi^3 - 9*G(1 - v1, - v1,u1)*Pi - 9*G(0, - v1,
         u1)*Pi - 9*G(0,v1)*G(1 - v1,u1)*Pi + 9*G(0,0,v1)*Pi - 9*G(1,0,v1)*Pi
          )

       + i_*N*v1*[1-u1]^-2 * (  - 19/3*Pi^3 + 19*G(1 - v1, - v1,u1)*Pi - 9*G(
          - v1,u1)*Pi + 19*G(0, - v1,u1)*Pi + 19*G(0,v1)*G(1 - v1,u1)*Pi - 19*
         G(0,0,v1)*Pi + 19*G(1,0,v1)*Pi )

       + i_*N*v1*[1-u1]^-1 * ( 9/2*Pi + 3*Pi^3 - 12*G(1 - v1, - v1,u1)*Pi - 61/
         6*G(1 - v1,u1)*Pi + 6*G(1 - v1,1,u1)*Pi + 29/2*G( - v1,u1)*Pi - 12*G(
         0, - v1,u1)*Pi - 21/2*G(0,u1)*Pi + 35/2*G(0,v1)*Pi - 12*G(0,v1)*G(1
          - v1,u1)*Pi + 2*G(0,v1)*G(1,u1)*Pi + 8*G(0,0,v1)*Pi - 2*G(0,1,u1)*Pi
          + 6*G(1,1 - v1,u1)*Pi - 9*G(1,u1)*Pi + 6*G(1,u1)*G(1,v1)*Pi - 61/6*
         G(1,v1)*Pi + 2*G(1,0,u1)*Pi - 12*G(1,0,v1)*Pi - 12*G(1,1,u1)*Pi )

       + i_*N*v1 * (  - 26*Pi - 14*Pi*zeta3 + 17/9*Pi^3 + 2*G(1 - v1,1 - v1,
          - v1,u1)*Pi + 3*G(1 - v1,1 - v1,u1)*Pi - 2*G(1 - v1,1 - v1,0,u1)*Pi
          + 2*G(1 - v1, - v1,1 - v1,u1)*Pi + 8*G(1 - v1, - v1, - v1,u1)*Pi + 3
         *G(1 - v1, - v1,u1)*Pi + 2*G(1 - v1, - v1,0,u1)*Pi + 22/3*G(1 - v1,u1
         )*Pi + 5/3*G(1 - v1,u1)*Pi^3 - 2*G(1 - v1,0,1 - v1,u1)*Pi + 2/3*G(1
          - v1,0,u1)*Pi - 2*G(1 - v1,0,0,u1)*Pi - 8*G(1 - v1,1,u1)*Pi + 8*G(1
          - v1,1,1,u1)*Pi - 2*G( - v1,1 - v1, - v1,u1)*Pi + G( - v1,1 - v1,u1)
         *Pi - 2*G( - v1,1 - v1,0,u1)*Pi - 4*G( - v1,1 - v1,1,u1)*Pi + 2*G( - 
         v1, - v1,1 - v1,u1)*Pi - 12*G( - v1, - v1, - v1,u1)*Pi + 5*G( - v1,
          - v1,u1)*Pi + 6*G( - v1, - v1,0,u1)*Pi + 6*G( - v1,u1)*Pi + G( - v1,
         u1)*Pi^3 - 2*G( - v1,0,1 - v1,u1)*Pi + 4*G( - v1,0, - v1,u1)*Pi + 10/
         3*G( - v1,0,u1)*Pi - 2*G( - v1,0,0,u1)*Pi - 4*G( - v1,0,1,u1)*Pi - 2*
         G(0,1 - v1,1 - v1,u1)*Pi + 2/3*G(0,1 - v1,u1)*Pi - 2*G(0,1 - v1,u1)*
         G(1,v1)*Pi - 2*G(0,1 - v1,0,u1)*Pi + 8*G(0, - v1, - v1,u1)*Pi + 6*G(0
         ,u1)*Pi + 4/3*G(0,u1)*Pi^3 - 8*G(0,u1)*G(0,v1)*Pi + 2/3*G(0,u1)*G(1,
         v1)*Pi - 2*G(0,u1)*G(1,1,v1)*Pi - 18*G(0,v1)*Pi + G(0,v1)*Pi^3 + 2*G(
         0,v1)*G(1 - v1, - v1,u1)*Pi - G(0,v1)*G(1 - v1,u1)*Pi - 4*G(0,v1)*G(1
          - v1,1,u1)*Pi + 4*G(0,v1)*G( - v1,1 - v1,u1)*Pi - 10*G(0,v1)*G( - v1
         , - v1,u1)*Pi + G(0,v1)*G( - v1,u1)*Pi + 8*G(0,v1)*G( - v1,0,u1)*Pi
          + 4*G(0,v1)*G(0, - v1,u1)*Pi - 8*G(0,v1)*G(1,u1)*Pi + 2*G(0,v1)*G(1,
         0,u1)*Pi + 2*G(0,v1)*G(1,1,u1)*Pi - 2*G(0,0,1 - v1,u1)*Pi + 5*G(0,0,
         u1)*Pi - 2*G(0,0,u1)*G(0,v1)*Pi - 2*G(0,0,u1)*G(1,v1)*Pi + 49/3*G(0,0
         ,v1)*Pi + 6*G(0,0,v1)*G(1 - v1,u1)*Pi - 14*G(0,0,v1)*G( - v1,u1)*Pi
          + 8*G(0,0,v1)*G(0,u1)*Pi - 4*G(0,0,v1)*G(1,u1)*Pi - 14*G(0,0,0,v1)*
         Pi + 2*G(0,0,1,u1)*Pi + 4*G(0,0,1,v1)*Pi + 2*G(0,1,1 - v1,u1)*Pi + G(
         0,1,u1)*Pi - 6*G(0,1,u1)*G(0,v1)*Pi + 2*G(0,1,u1)*G(1,v1)*Pi - 31/3*
         G(0,1,v1)*Pi + 4*G(0,1,v1)*G( - v1,u1)*Pi - 2*G(0,1,v1)*G(0,u1)*Pi + 
         2*G(0,1,v1)*G(1,u1)*Pi + 2*G(0,1,0,u1)*Pi + 4*G(0,1,0,v1)*Pi + 8*G(0,
         1,1,u1)*Pi - 2*G(1,1 - v1,1 - v1,u1)*Pi - 4*G(1,1 - v1, - v1,u1)*Pi
          - 2/3*G(1,1 - v1,u1)*Pi - 2*G(1,1 - v1,0,u1)*Pi + 4*G(1,1 - v1,1,u1)
         *Pi + 18*G(1,u1)*Pi + 4/3*G(1,u1)*Pi^3 - 2/3*G(1,u1)*G(1,v1)*Pi + 22/
         3*G(1,v1)*Pi + 5/3*G(1,v1)*Pi^3 + 2*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 3
         *G(1,v1)*G(1 - v1,u1)*Pi - 2*G(1,v1)*G(1 - v1,0,u1)*Pi + 2*G(1,v1)*G(
          - v1, - v1,u1)*Pi + G(1,v1)*G( - v1,u1)*Pi - 2*G(1,v1)*G( - v1,0,u1)
         *Pi - 2*G(1,v1)*G(1,1 - v1,u1)*Pi - 2*G(1,0,1 - v1,u1)*Pi - 4*G(1,0,
          - v1,u1)*Pi - G(1,0,u1)*Pi - 2*G(1,0,u1)*G(1,v1)*Pi - G(1,0,v1)*Pi
          + 4*G(1,0,v1)*G( - v1,u1)*Pi + 6*G(1,0,0,v1)*Pi - 2*G(1,0,1,u1)*Pi
          + 6*G(1,1,1 - v1,u1)*Pi + 19*G(1,1,u1)*Pi + 6*G(1,1,u1)*G(1,v1)*Pi
          + 3*G(1,1,v1)*Pi - 2*G(1,1,v1)*G(1,u1)*Pi + 2*G(1,1,0,u1)*Pi - 12*G(
         1,1,1,u1)*Pi )

       + i_*N*u1*[1-u1-v1]^-2 * ( 9/2*G( - v1,u1)*Pi + 9/2*G(0,v1)*Pi )

       + i_*N*u1*[1-u1-v1]^-1 * ( 9/2*Pi - 1/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi
          - 2*G( - v1,1 - v1,u1)*Pi + 7/2*G( - v1,u1)*Pi - 4*G( - v1,0,u1)*Pi
          - 2*G(0, - v1,u1)*Pi - 2*G(0,u1)*G(0,v1)*Pi + 7/2*G(0,v1)*Pi + 2*G(0
         ,v1)*G(1 - v1,u1)*Pi + 4*G(0,v1)*G( - v1,u1)*Pi + 4*G(0,v1)*G(1,u1)*
         Pi + 2*G(0,0,v1)*Pi - 2*G(1,1 - v1,u1)*Pi - 2*G(1,u1)*G(1,v1)*Pi - 2*
         G(1,v1)*G( - v1,u1)*Pi - 2*G(1,0,u1)*Pi + 2*G(1,0,v1)*Pi - 2*G(1,1,u1
         )*Pi )

       + i_*N*u1*[u1+v1]^-3 * ( 9*G(1 - v1,1,u1)*Pi - 9*G(0,v1)*G(1 - v1,u1)*
         Pi + 9*G(0,1,u1)*Pi - 9*G(1,0,v1)*Pi )

       + i_*N*u1*[u1+v1]^-2 * (  - 19*G(1 - v1,1,u1)*Pi - 9*G(0,v1)*Pi + 19*G(
         0,v1)*G(1 - v1,u1)*Pi - 19*G(0,1,u1)*Pi + 9*G(1,u1)*Pi + 19*G(1,0,v1)
         *Pi )

       + i_*N*u1*[u1+v1]^-1 * (  - 9/2*Pi + 1/3*Pi^3 + 2*G(1 - v1, - v1,u1)*Pi
          + 21/2*G(1 - v1,u1)*Pi + 12*G(1 - v1,1,u1)*Pi - 2*G( - v1,1 - v1,u1)
         *Pi + 12*G( - v1, - v1,u1)*Pi + 9*G( - v1,u1)*Pi - 6*G( - v1,0,u1)*Pi
          - 6*G(0, - v1,u1)*Pi + 61/6*G(0,u1)*Pi - 6*G(0,u1)*G(0,v1)*Pi + 6*G(
         0,v1)*Pi - 10*G(0,v1)*G(1 - v1,u1)*Pi + 10*G(0,v1)*G( - v1,u1)*Pi + 
         12*G(0,0,v1)*Pi + 12*G(0,1,u1)*Pi - 2*G(0,1,v1)*Pi - 29/2*G(1,u1)*Pi
          + 21/2*G(1,v1)*Pi - 2*G(1,v1)*G( - v1,u1)*Pi - 10*G(1,0,v1)*Pi )

       + i_*N*u1 * (  - 28*Pi*zeta3 + 28/9*Pi^3 + 4*G(1 - v1,1 - v1, - v1,u1)*
         Pi + 10*G(1 - v1,1 - v1,u1)*Pi - 4*G(1 - v1,1 - v1,0,u1)*Pi + 4*G(1
          - v1, - v1,1 - v1,u1)*Pi + 16*G(1 - v1, - v1, - v1,u1)*Pi - 10*G(1
          - v1, - v1,u1)*Pi + 4*G(1 - v1, - v1,0,u1)*Pi - 134/3*G(1 - v1,u1)*
         Pi + 10/3*G(1 - v1,u1)*Pi^3 - 4*G(1 - v1,0,1 - v1,u1)*Pi + 28/3*G(1
          - v1,0,u1)*Pi - 4*G(1 - v1,0,0,u1)*Pi - 20*G(1 - v1,1,u1)*Pi + 16*G(
         1 - v1,1,1,u1)*Pi - 4*G( - v1,1 - v1, - v1,u1)*Pi + 2*G( - v1,1 - v1,
         u1)*Pi - 4*G( - v1,1 - v1,0,u1)*Pi - 8*G( - v1,1 - v1,1,u1)*Pi + 4*G(
          - v1, - v1,1 - v1,u1)*Pi - 24*G( - v1, - v1, - v1,u1)*Pi - 14*G( - 
         v1, - v1,u1)*Pi + 12*G( - v1, - v1,0,u1)*Pi + 34*G( - v1,u1)*Pi + 2*
         G( - v1,u1)*Pi^3 - 4*G( - v1,0,1 - v1,u1)*Pi + 8*G( - v1,0, - v1,u1)*
         Pi + 20/3*G( - v1,0,u1)*Pi - 4*G( - v1,0,0,u1)*Pi - 8*G( - v1,0,1,u1)
         *Pi - 4*G(0,1 - v1,1 - v1,u1)*Pi + 28/3*G(0,1 - v1,u1)*Pi - 4*G(0,1
          - v1,u1)*G(1,v1)*Pi - 4*G(0,1 - v1,0,u1)*Pi + 16*G(0, - v1, - v1,u1)
         *Pi - 4*G(0, - v1,u1)*Pi - 142/3*G(0,u1)*Pi + 8/3*G(0,u1)*Pi^3 - 8*G(
         0,u1)*G(0,v1)*Pi + 28/3*G(0,u1)*G(1,v1)*Pi - 4*G(0,u1)*G(1,1,v1)*Pi
          + 34*G(0,v1)*Pi + 2*G(0,v1)*Pi^3 + 4*G(0,v1)*G(1 - v1, - v1,u1)*Pi
          - 6*G(0,v1)*G(1 - v1,u1)*Pi - 8*G(0,v1)*G(1 - v1,1,u1)*Pi + 8*G(0,v1
         )*G( - v1,1 - v1,u1)*Pi - 20*G(0,v1)*G( - v1, - v1,u1)*Pi - 10*G(0,v1
         )*G( - v1,u1)*Pi + 16*G(0,v1)*G( - v1,0,u1)*Pi + 8*G(0,v1)*G(0, - v1,
         u1)*Pi - 4*G(0,v1)*G(1,u1)*Pi + 4*G(0,v1)*G(1,0,u1)*Pi + 4*G(0,v1)*G(
         1,1,u1)*Pi - 4*G(0,0,1 - v1,u1)*Pi + 14*G(0,0,u1)*Pi - 4*G(0,0,u1)*G(
         0,v1)*Pi - 4*G(0,0,u1)*G(1,v1)*Pi + 14/3*G(0,0,v1)*Pi + 12*G(0,0,v1)*
         G(1 - v1,u1)*Pi - 28*G(0,0,v1)*G( - v1,u1)*Pi + 16*G(0,0,v1)*G(0,u1)*
         Pi - 8*G(0,0,v1)*G(1,u1)*Pi - 28*G(0,0,0,v1)*Pi + 4*G(0,0,1,u1)*Pi + 
         8*G(0,0,1,v1)*Pi + 4*G(0,1,1 - v1,u1)*Pi - 14*G(0,1,u1)*Pi - 12*G(0,1
         ,u1)*G(0,v1)*Pi + 4*G(0,1,u1)*G(1,v1)*Pi - 38/3*G(0,1,v1)*Pi + 8*G(0,
         1,v1)*G( - v1,u1)*Pi - 4*G(0,1,v1)*G(0,u1)*Pi + 4*G(0,1,v1)*G(1,u1)*
         Pi + 4*G(0,1,0,u1)*Pi + 8*G(0,1,0,v1)*Pi + 16*G(0,1,1,u1)*Pi - 4*G(1,
         1 - v1,1 - v1,u1)*Pi - 8*G(1,1 - v1, - v1,u1)*Pi - 4/3*G(1,1 - v1,u1)
         *Pi - 4*G(1,1 - v1,0,u1)*Pi + 8*G(1,1 - v1,1,u1)*Pi + 58*G(1,u1)*Pi
          + 8/3*G(1,u1)*Pi^3 - 4/3*G(1,u1)*G(1,v1)*Pi - 134/3*G(1,v1)*Pi + 10/
         3*G(1,v1)*Pi^3 + 4*G(1,v1)*G(1 - v1, - v1,u1)*Pi + 10*G(1,v1)*G(1 - 
         v1,u1)*Pi - 4*G(1,v1)*G(1 - v1,0,u1)*Pi + 4*G(1,v1)*G( - v1, - v1,u1)
         *Pi + 2*G(1,v1)*G( - v1,u1)*Pi - 4*G(1,v1)*G( - v1,0,u1)*Pi - 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi - 4*G(1,0,1 - v1,u1)*Pi - 8*G(1,0, - v1,u1)*Pi
          - 2*G(1,0,u1)*Pi - 4*G(1,0,u1)*G(1,v1)*Pi - 6*G(1,0,v1)*Pi + 8*G(1,0
         ,v1)*G( - v1,u1)*Pi + 12*G(1,0,0,v1)*Pi - 4*G(1,0,1,u1)*Pi + 12*G(1,1
         ,1 - v1,u1)*Pi + 14*G(1,1,u1)*Pi + 12*G(1,1,u1)*G(1,v1)*Pi + 10*G(1,1
         ,v1)*Pi - 4*G(1,1,v1)*G(1,u1)*Pi + 4*G(1,1,0,u1)*Pi - 24*G(1,1,1,u1)*
         Pi )

       + i_*N*u1*v1 * ( 28*Pi*zeta3 - 34/9*Pi^3 - 4*G(1 - v1,1 - v1, - v1,u1)*
         Pi - 12*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1
          - v1, - v1,1 - v1,u1)*Pi - 16*G(1 - v1, - v1, - v1,u1)*Pi + 12*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1, - v1,0,u1)*Pi + 46*G(1 - v1,u1)*Pi
          - 10/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1,u1)*Pi - 28/3*G(1 - 
         v1,0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi + 12*G(1 - v1,1,u1)*Pi - 16*G(1
          - v1,1,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - v1,0
         ,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi
          + 24*G( - v1, - v1, - v1,u1)*Pi - 12*G( - v1, - v1,0,u1)*Pi - 46*G(
          - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G(
          - v1,0, - v1,u1)*Pi - 8/3*G( - v1,0,u1)*Pi + 4*G( - v1,0,0,u1)*Pi + 
         8*G( - v1,0,1,u1)*Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 28/3*G(0,1 - v1,
         u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 16*G(0
         , - v1, - v1,u1)*Pi + 12*G(0, - v1,u1)*Pi + 46*G(0,u1)*Pi - 8/3*G(0,
         u1)*Pi^3 + 12*G(0,u1)*G(0,v1)*Pi - 28/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1
         )*G(1,1,v1)*Pi - 46*G(0,v1)*Pi - 2*G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi + 12*G(0,v1)*G(1 - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,1,u1)*
         Pi - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*
         Pi - 16*G(0,v1)*G( - v1,0,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi - 4*G(0
         ,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 
         12*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 
         44/3*G(0,0,v1)*Pi - 12*G(0,0,v1)*G(1 - v1,u1)*Pi + 28*G(0,0,v1)*G( - 
         v1,u1)*Pi - 16*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 28*G(0
         ,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi - 8*G(0,0,1,v1)*Pi - 4*G(0,1,1 - v1,u1
         )*Pi + 12*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0,v1)*Pi - 4*G(0,1,u1)*G(1,v1
         )*Pi + 44/3*G(0,1,v1)*Pi - 8*G(0,1,v1)*G( - v1,u1)*Pi + 4*G(0,1,v1)*
         G(0,u1)*Pi - 4*G(0,1,v1)*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1
         )*Pi - 16*G(0,1,1,u1)*Pi + 4*G(1,1 - v1,1 - v1,u1)*Pi + 8*G(1,1 - v1,
          - v1,u1)*Pi - 8/3*G(1,1 - v1,u1)*Pi + 4*G(1,1 - v1,0,u1)*Pi - 8*G(1,
         1 - v1,1,u1)*Pi - 46*G(1,u1)*Pi - 8/3*G(1,u1)*Pi^3 - 8/3*G(1,u1)*G(1,
         v1)*Pi + 46*G(1,v1)*Pi - 10/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1
         ,u1)*Pi - 12*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi + 8*G(1,0, - v1,u1)*Pi
          + 4*G(1,0,u1)*G(1,v1)*Pi + 12*G(1,0,v1)*Pi - 8*G(1,0,v1)*G( - v1,u1)
         *Pi - 12*G(1,0,0,v1)*Pi + 4*G(1,0,1,u1)*Pi - 12*G(1,1,1 - v1,u1)*Pi
          - 12*G(1,1,u1)*G(1,v1)*Pi - 12*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi
          - 4*G(1,1,0,u1)*Pi + 24*G(1,1,1,u1)*Pi )

       + i_*N*u1^2 * ( 28*Pi*zeta3 - 34/9*Pi^3 - 4*G(1 - v1,1 - v1, - v1,u1)*
         Pi - 12*G(1 - v1,1 - v1,u1)*Pi + 4*G(1 - v1,1 - v1,0,u1)*Pi - 4*G(1
          - v1, - v1,1 - v1,u1)*Pi - 16*G(1 - v1, - v1, - v1,u1)*Pi + 12*G(1
          - v1, - v1,u1)*Pi - 4*G(1 - v1, - v1,0,u1)*Pi + 46*G(1 - v1,u1)*Pi
          - 10/3*G(1 - v1,u1)*Pi^3 + 4*G(1 - v1,0,1 - v1,u1)*Pi - 28/3*G(1 - 
         v1,0,u1)*Pi + 4*G(1 - v1,0,0,u1)*Pi + 12*G(1 - v1,1,u1)*Pi - 16*G(1
          - v1,1,1,u1)*Pi + 4*G( - v1,1 - v1, - v1,u1)*Pi + 4*G( - v1,1 - v1,0
         ,u1)*Pi + 8*G( - v1,1 - v1,1,u1)*Pi - 4*G( - v1, - v1,1 - v1,u1)*Pi
          + 24*G( - v1, - v1, - v1,u1)*Pi - 12*G( - v1, - v1,0,u1)*Pi - 46*G(
          - v1,u1)*Pi - 2*G( - v1,u1)*Pi^3 + 4*G( - v1,0,1 - v1,u1)*Pi - 8*G(
          - v1,0, - v1,u1)*Pi - 8/3*G( - v1,0,u1)*Pi + 4*G( - v1,0,0,u1)*Pi + 
         8*G( - v1,0,1,u1)*Pi + 4*G(0,1 - v1,1 - v1,u1)*Pi - 28/3*G(0,1 - v1,
         u1)*Pi + 4*G(0,1 - v1,u1)*G(1,v1)*Pi + 4*G(0,1 - v1,0,u1)*Pi - 16*G(0
         , - v1, - v1,u1)*Pi + 12*G(0, - v1,u1)*Pi + 46*G(0,u1)*Pi - 8/3*G(0,
         u1)*Pi^3 + 12*G(0,u1)*G(0,v1)*Pi - 28/3*G(0,u1)*G(1,v1)*Pi + 4*G(0,u1
         )*G(1,1,v1)*Pi - 46*G(0,v1)*Pi - 2*G(0,v1)*Pi^3 - 4*G(0,v1)*G(1 - v1,
          - v1,u1)*Pi + 12*G(0,v1)*G(1 - v1,u1)*Pi + 8*G(0,v1)*G(1 - v1,1,u1)*
         Pi - 8*G(0,v1)*G( - v1,1 - v1,u1)*Pi + 20*G(0,v1)*G( - v1, - v1,u1)*
         Pi - 16*G(0,v1)*G( - v1,0,u1)*Pi - 8*G(0,v1)*G(0, - v1,u1)*Pi - 4*G(0
         ,v1)*G(1,0,u1)*Pi - 4*G(0,v1)*G(1,1,u1)*Pi + 4*G(0,0,1 - v1,u1)*Pi - 
         12*G(0,0,u1)*Pi + 4*G(0,0,u1)*G(0,v1)*Pi + 4*G(0,0,u1)*G(1,v1)*Pi - 
         44/3*G(0,0,v1)*Pi - 12*G(0,0,v1)*G(1 - v1,u1)*Pi + 28*G(0,0,v1)*G( - 
         v1,u1)*Pi - 16*G(0,0,v1)*G(0,u1)*Pi + 8*G(0,0,v1)*G(1,u1)*Pi + 28*G(0
         ,0,0,v1)*Pi - 4*G(0,0,1,u1)*Pi - 8*G(0,0,1,v1)*Pi - 4*G(0,1,1 - v1,u1
         )*Pi + 12*G(0,1,u1)*Pi + 12*G(0,1,u1)*G(0,v1)*Pi - 4*G(0,1,u1)*G(1,v1
         )*Pi + 44/3*G(0,1,v1)*Pi - 8*G(0,1,v1)*G( - v1,u1)*Pi + 4*G(0,1,v1)*
         G(0,u1)*Pi - 4*G(0,1,v1)*G(1,u1)*Pi - 4*G(0,1,0,u1)*Pi - 8*G(0,1,0,v1
         )*Pi - 16*G(0,1,1,u1)*Pi + 4*G(1,1 - v1,1 - v1,u1)*Pi + 8*G(1,1 - v1,
          - v1,u1)*Pi - 8/3*G(1,1 - v1,u1)*Pi + 4*G(1,1 - v1,0,u1)*Pi - 8*G(1,
         1 - v1,1,u1)*Pi - 46*G(1,u1)*Pi - 8/3*G(1,u1)*Pi^3 - 8/3*G(1,u1)*G(1,
         v1)*Pi + 46*G(1,v1)*Pi - 10/3*G(1,v1)*Pi^3 - 4*G(1,v1)*G(1 - v1, - v1
         ,u1)*Pi - 12*G(1,v1)*G(1 - v1,u1)*Pi + 4*G(1,v1)*G(1 - v1,0,u1)*Pi - 
         4*G(1,v1)*G( - v1, - v1,u1)*Pi + 4*G(1,v1)*G( - v1,0,u1)*Pi + 4*G(1,
         v1)*G(1,1 - v1,u1)*Pi + 4*G(1,0,1 - v1,u1)*Pi + 8*G(1,0, - v1,u1)*Pi
          + 4*G(1,0,u1)*G(1,v1)*Pi + 12*G(1,0,v1)*Pi - 8*G(1,0,v1)*G( - v1,u1)
         *Pi - 12*G(1,0,0,v1)*Pi + 4*G(1,0,1,u1)*Pi - 12*G(1,1,1 - v1,u1)*Pi
          - 12*G(1,1,u1)*G(1,v1)*Pi - 12*G(1,1,v1)*Pi + 4*G(1,1,v1)*G(1,u1)*Pi
          - 4*G(1,1,0,u1)*Pi + 24*G(1,1,1,u1)*Pi ) ;


==> anc/ggphV2L_2a.txt <==
(******
* Two-loop QCD helicity amplitudes for g g -> Z gamma  
* T. Gehrmann, L. Tancredi, E. Weihs
*
* This Mathematica-readable file contains the finite remainders of the 
* two-loop helicity coefficients, defined through (4.9) - (4.11), 
* after performing infrared subtraction according to (5.6).
* The expressions refer to the scattering kinematics defined in (4.16). 
*
* u1 = -s13/s12, v1 = q^2/s12, w1 = 1 - u1 - v1
* mu1p1 = 1-u1, mv1p1=1-v1, mw1p1=1-w1
******)

{eta1Region2a2L -> 2/N + (32*mu1p1^2*N)/81 + (32*mu1p1^2*N)/(81*u1^2) - 
   (32*mv1p1*N)/(81*u1^2) + (32*N)/(81*u1) + (32*mu1p1^2*N)/(81*u1) - 
   (32*N*v1)/(81*u1^2) + (32*N*u1*v1)/81 + 
   Pi^4*(11/(90*N) + (13*N)/45 + (2*mv1p1*N)/(5*w1^2) - 11/(45*N*w1) - 
     (14*N)/(45*w1) + (11*v1)/(90*N*w1) + (13*N*v1)/(45*w1)) + 
   Pi^2*(-8/(3*N) - 1/(2*mv1p1*N) - 1/(3*mw1p1^2*N) + 1/(mw1p1*N) + 
     (169*N)/18 + (5*N)/(2*mv1p1) - (3*N)/(2*mw1p1^2) + (11*N)/(6*mw1p1) + 
     (4*Nf)/3 + mv1p1/(6*N*u1^2) + (3*mv1p1*N)/(4*u1^2) - 
     (55*N)/(12*mv1p1*u1) + u1/(3*mv1p1^2*N) + (11*u1)/(3*mv1p1*N) - 
     (4*N*u1)/3 - (N*u1)/(3*mv1p1^2) - (N*u1)/mv1p1 + (2*u1^2)/(3*N) - 
     (4*u1^2)/(3*mv1p1^2*N) + (2*u1^2)/(3*mv1p1*N) + (4*N*u1^2)/(3*mv1p1^2) - 
     (2*N*u1^2)/(3*mv1p1) - 1/(6*mw1p1*N*v1) - (3*N)/(4*mw1p1*v1) + 
     1/(6*N*u1*v1) + (3*N)/(4*mv1p1*u1*v1) - (4*v1)/(3*N) + 
     (2*v1)/(3*mw1p1^2*N) + (2*v1)/(mw1p1*N) - (19*N*v1)/9 + 
     (3*N*v1)/mw1p1^2 - (21*N*v1)/(2*mw1p1) + (4*Nf*v1)/(3*mw1p1) + 
     v1/(3*N*u1) + (13*N*v1)/(3*mv1p1*u1) + (2*u1*v1)/(3*N) + (8*N*u1*v1)/3 - 
     (16*N*v1^2)/9 - (5*N*v1^2)/(6*mv1p1*u1) + (136*N)/(9*w1) - 
     (8*mv1p1*Nf)/(3*w1) + (2*v1)/(3*N*w1) - (146*N*v1)/(9*w1) + 
     (20*N*v1)/(3*mv1p1*w1) + (7*N*v1^2)/(9*w1) - (62*N*v1^2)/(9*mv1p1*w1) - 
     (4*N*v1^3)/(3*w1) - (5*N*v1^3)/(9*mv1p1*w1) + (4*N*v1^4)/(9*mv1p1*w1)) + 
   Pi^3*(((-19*I)/6)/N + ((7*I)/6)/(mv1p1*N) + ((7*I)/6)*N - 
     (((11*I)/6)*N)/mv1p1 - (I*u1)/(mv1p1^2*N) + (I*u1)/(mv1p1*N) + 
     ((I/3)*N*u1)/mv1p1^2 - ((I/3)*N*u1)/mv1p1 + ((I/3)*u1^2)/(mv1p1^3*N) - 
     ((I/3)*u1^2)/(mv1p1^2*N) - ((I/3)*N*u1^2)/mv1p1^3 + 
     ((I/3)*N*u1^2)/mv1p1^2 - ((I/2)*v1)/N + ((I/3)*v1)/(mw1p1^3*N) - 
     (I*v1)/(mw1p1^2*N) + (((3*I)/2)*v1)/(mw1p1*N) - I*N*v1 + 
     (((3*I)/2)*N*v1)/mw1p1^3 - (((11*I)/6)*N*v1)/mw1p1^2 + (I*N*v1)/mw1p1 - 
     ((I/6)*v1)/(N*u1) - ((I/6)*N*v1)/u1 - ((I/3)*N*v1)/(mv1p1^2*u1) + 
     ((4*I)/3)*N*v1^2 + (((4*I)/9)*N)/w1^2 - (((4*I)/9)*N)/(mv1p1*w1^2) - 
     (((16*I)/9)*N*v1)/w1^2 + (((20*I)/9)*N*v1)/(mv1p1*w1^2) + 
     (((2*I)/3)*N*v1^2)/w1^2 - (((22*I)/9)*N*v1^2)/(mv1p1*w1^2) - 
     (((2*I)/9)*N*v1^3)/w1^2 + (((4*I)/9)*N*v1^3)/(mv1p1*w1^2) + 
     (((8*I)/9)*N*v1^4)/w1^2 - (((5*I)/9)*N*v1^4)/(mv1p1*w1^2) + 
     (((4*I)/9)*N*v1^5)/(mv1p1*w1^2) + (((4*I)/3)*mv1p1)/(N*w1) - 
     (((59*I)/9)*N)/w1 + (((71*I)/9)*N)/(mv1p1^2*w1) + 
     (((191*I)/18)*N*v1)/w1 - (((415*I)/18)*N*v1)/(mv1p1^2*w1) - 
     (((4*I)/3)*N*v1^2)/w1 + (((202*I)/9)*N*v1^2)/(mv1p1^2*w1) + 
     (((8*I)/3)*N*v1^3)/w1 - (((173*I)/18)*N*v1^3)/(mv1p1^2*w1) + 
     (((10*I)/3)*N*v1^4)/(mv1p1^2*w1) - (((4*I)/3)*N*v1^5)/(mv1p1^2*w1)) - 
   (32*mv1p1*N)/(81*w1^2) + (32*N*u1)/(81*w1^2) + (32*N)/(81*w1) + 
   (32*N*u1*w1)/81 + 12*N*G[0, 0, 1, mu1p1, v1] + 
   (24*N*G[0, 0, 1, mu1p1, v1])/w1^2 - (24*N*v1*G[0, 0, 1, mu1p1, v1])/w1^2 - 
   (24*N*G[0, 0, 1, mu1p1, v1])/w1 + (12*N*v1*G[0, 0, 1, mu1p1, v1])/w1 + 
   (12*G[0, 0, 1, -u1, v1])/N + (16*G[0, 0, 1, -u1, v1])/(N*w1^2) - 
   (16*v1*G[0, 0, 1, -u1, v1])/(N*w1^2) - (24*G[0, 0, 1, -u1, v1])/(N*w1) + 
   (12*v1*G[0, 0, 1, -u1, v1])/(N*w1) + (12*G[0, 0, -u1, 1, v1])/N + 
   (16*G[0, 0, -u1, 1, v1])/(N*w1^2) - (16*v1*G[0, 0, -u1, 1, v1])/(N*w1^2) - 
   (24*G[0, 0, -u1, 1, v1])/(N*w1) + (12*v1*G[0, 0, -u1, 1, v1])/(N*w1) - 
   (4*G[0, 1, 0, mu1p1, v1])/N - 10*N*G[0, 1, 0, mu1p1, v1] - 
   (8*G[0, 1, 0, mu1p1, v1])/(N*w1^2) - (36*mv1p1*N*G[0, 1, 0, mu1p1, v1])/
    w1^2 + (8*v1*G[0, 1, 0, mu1p1, v1])/(N*w1^2) + 
   (8*G[0, 1, 0, mu1p1, v1])/(N*w1) + (44*N*G[0, 1, 0, mu1p1, v1])/w1 - 
   (4*v1*G[0, 1, 0, mu1p1, v1])/(N*w1) - (10*N*v1*G[0, 1, 0, mu1p1, v1])/w1 + 
   (4*G[0, 1, 0, -u1, v1])/N - 10*N*G[0, 1, 0, -u1, v1] - 
   (36*mv1p1*N*G[0, 1, 0, -u1, v1])/w1^2 - (8*G[0, 1, 0, -u1, v1])/(N*w1) + 
   (44*N*G[0, 1, 0, -u1, v1])/w1 + (4*v1*G[0, 1, 0, -u1, v1])/(N*w1) - 
   (10*N*v1*G[0, 1, 0, -u1, v1])/w1 - (8*G[0, 1, 1, mu1p1, v1])/N - 
   12*N*G[0, 1, 1, mu1p1, v1] - (12*G[0, 1, 1, mu1p1, v1])/(N*w1^2) - 
   (40*mv1p1*N*G[0, 1, 1, mu1p1, v1])/w1^2 + (12*v1*G[0, 1, 1, mu1p1, v1])/
    (N*w1^2) + (16*G[0, 1, 1, mu1p1, v1])/(N*w1) + 
   (48*N*G[0, 1, 1, mu1p1, v1])/w1 - (8*v1*G[0, 1, 1, mu1p1, v1])/(N*w1) - 
   (12*N*v1*G[0, 1, 1, mu1p1, v1])/w1 - (10*G[0, 1, mu1p1, 1, v1])/N - 
   10*N*G[0, 1, mu1p1, 1, v1] - (16*G[0, 1, mu1p1, 1, v1])/(N*w1^2) - 
   (36*mv1p1*N*G[0, 1, mu1p1, 1, v1])/w1^2 + (16*v1*G[0, 1, mu1p1, 1, v1])/
    (N*w1^2) + (20*G[0, 1, mu1p1, 1, v1])/(N*w1) + 
   (44*N*G[0, 1, mu1p1, 1, v1])/w1 - (10*v1*G[0, 1, mu1p1, 1, v1])/(N*w1) - 
   (10*N*v1*G[0, 1, mu1p1, 1, v1])/w1 - (2*G[0, 1, mu1p1, -u1, v1])/N - 
   10*N*G[0, 1, mu1p1, -u1, v1] - (8*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) - 
   (36*mv1p1*N*G[0, 1, mu1p1, -u1, v1])/w1^2 + (8*v1*G[0, 1, mu1p1, -u1, v1])/
    (N*w1^2) + (4*G[0, 1, mu1p1, -u1, v1])/(N*w1) + 
   (44*N*G[0, 1, mu1p1, -u1, v1])/w1 - (2*v1*G[0, 1, mu1p1, -u1, v1])/
    (N*w1) - (10*N*v1*G[0, 1, mu1p1, -u1, v1])/w1 + 
   (4*G[0, mu1p1, 1, mu1p1, v1])/N + 10*N*G[0, mu1p1, 1, mu1p1, v1] + 
   (8*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) + 
   (36*mv1p1*N*G[0, mu1p1, 1, mu1p1, v1])/w1^2 - 
   (8*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) - (8*G[0, mu1p1, 1, mu1p1, v1])/
    (N*w1) - (44*N*G[0, mu1p1, 1, mu1p1, v1])/w1 + 
   (4*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1) + 
   (10*N*v1*G[0, mu1p1, 1, mu1p1, v1])/w1 + (4*G[0, mu1p1, -u1, mu1p1, v1])/
    N + 14*N*G[0, mu1p1, -u1, mu1p1, v1] + (8*G[0, mu1p1, -u1, mu1p1, v1])/
    (N*w1^2) + (44*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 - 
   (8*v1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) - 
   (8*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1) - 
   (52*N*G[0, mu1p1, -u1, mu1p1, v1])/w1 + (4*v1*G[0, mu1p1, -u1, mu1p1, v1])/
    (N*w1) + (14*N*v1*G[0, mu1p1, -u1, mu1p1, v1])/w1 - 
   (4*G[0, -u1, 0, mu1p1, v1])/N - 14*N*G[0, -u1, 0, mu1p1, v1] - 
   (8*G[0, -u1, 0, mu1p1, v1])/(N*w1^2) - 
   (44*mv1p1*N*G[0, -u1, 0, mu1p1, v1])/w1^2 + (8*v1*G[0, -u1, 0, mu1p1, v1])/
    (N*w1^2) + (8*G[0, -u1, 0, mu1p1, v1])/(N*w1) + 
   (52*N*G[0, -u1, 0, mu1p1, v1])/w1 - (4*v1*G[0, -u1, 0, mu1p1, v1])/
    (N*w1) - (14*N*v1*G[0, -u1, 0, mu1p1, v1])/w1 - 
   (6*G[0, -u1, mu1p1, 1, v1])/N - (8*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) + 
   (8*v1*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) + (12*G[0, -u1, mu1p1, 1, v1])/
    (N*w1) - (6*v1*G[0, -u1, mu1p1, 1, v1])/(N*w1) - 
   (6*G[0, -u1, mu1p1, -u1, v1])/N - 24*N*G[0, -u1, mu1p1, -u1, v1] - 
   (16*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) - 
   (80*mv1p1*N*G[0, -u1, mu1p1, -u1, v1])/w1^2 + 
   (16*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) + 
   (12*G[0, -u1, mu1p1, -u1, v1])/(N*w1) + (96*N*G[0, -u1, mu1p1, -u1, v1])/
    w1 - (6*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1) - 
   (24*N*v1*G[0, -u1, mu1p1, -u1, v1])/w1 - (4*G[0, -u1, -u1, mu1p1, v1])/N - 
   26*N*G[0, -u1, -u1, mu1p1, v1] - (12*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) - 
   (84*mv1p1*N*G[0, -u1, -u1, mu1p1, v1])/w1^2 + 
   (12*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) + (8*G[0, -u1, -u1, mu1p1, v1])/
    (N*w1) + (100*N*G[0, -u1, -u1, mu1p1, v1])/w1 - 
   (4*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1) - 
   (26*N*v1*G[0, -u1, -u1, mu1p1, v1])/w1 + 
   Pi^3*(((-2*I)/3)/N - ((7*I)/3)*N - ((4*I)/3)/(N*w1^2) - 
     (((22*I)/3)*mv1p1*N)/w1^2 + (((4*I)/3)*v1)/(N*w1^2) + ((4*I)/3)/(N*w1) + 
     (((26*I)/3)*N)/w1 - (((2*I)/3)*v1)/(N*w1) - (((7*I)/3)*N*v1)/w1)*
    Log[mu1p1] + Pi*((-I)/N - (5*I)/(mv1p1*N) - (2*I)/(mw1p1^2*N) + 
     (6*I)/(mw1p1*N) + (54*I)*N + (I*N)/mv1p1 - ((9*I)*N)/mw1p1^2 + 
     ((11*I)*N)/mw1p1 + (I*mv1p1)/(N*u1^2) + (((9*I)/2)*mv1p1*N)/u1^2 - 
     (((55*I)/2)*N)/(mv1p1*u1) + ((2*I)*mu1p1*u1)/(mv1p1^2*N) + 
     ((4*I)*u1)/(mv1p1*N) - (2*I)*N*u1 - ((2*I)*mu1p1*N*u1)/mv1p1^2 + 
     (I*u1^2)/N + (I*u1^2)/(mv1p1*N) - (I*N*u1^2)/mv1p1 - I/(mw1p1*N*v1) - 
     (((9*I)/2)*N)/(mw1p1*v1) + I/(N*u1*v1) + (((9*I)/2)*N)/(mv1p1*u1*v1) - 
     ((2*I)*v1)/N - ((2*I)*v1)/(mw1p1^2*N) + ((5*I)*v1)/(mw1p1*N) - 
     ((11*I)/6)*N*v1 - ((9*I)*N*v1)/mw1p1^2 + (((13*I)/2)*N*v1)/mw1p1 + 
     ((2*I)*v1)/(N*u1) + ((26*I)*N*v1)/(mv1p1*u1) + (I*u1*v1)/N + 
     (4*I)*N*u1*v1 - ((8*I)/3)*N*v1^2 - ((5*I)*N*v1^2)/(mv1p1*u1) + 
     ((8*I)*v1)/(N*w1) + ((40*I)*N*v1)/(mv1p1*w1) - 
     (((124*I)/3)*N*v1^2)/(mv1p1*w1) - (((10*I)/3)*N*v1^3)/(mv1p1*w1) + 
     (((8*I)/3)*N*v1^4)/(mv1p1*w1))*Log[mu1p1] + 
   Pi^2*((-28*mv1p1*N)/9 + (16*mv1p1*N*u1)/9 - (32*mv1p1*N*v1)/9 - 
     (8*N*v1)/(3*mv1p1^2*u1) + (8*N*v1)/(3*mv1p1*w1^2) - 
     (4*N*v1^2)/(mv1p1*w1^2) - (16*N*v1^3)/(9*mv1p1*w1^2) + 
     (20*N*v1^4)/(9*mv1p1*w1^2) - (16*N*v1^5)/(9*mv1p1*w1^2) + 
     (8*N)/(3*mv1p1^2*w1) - (8*N*v1)/(mv1p1^2*w1) + 
     (32*N*v1^3)/(3*mv1p1^2*w1) - (40*N*v1^4)/(3*mv1p1^2*w1) + 
     (16*N*v1^5)/(3*mv1p1^2*w1))*Log[mu1p1] + 
   Pi^2*(2/(3*N) + (5*N)/3 + 4/(3*N*w1^2) + (6*mv1p1*N)/w1^2 - 
     (4*v1)/(3*N*w1^2) - 4/(3*N*w1) - (22*N)/(3*w1) + (2*v1)/(3*N*w1) + 
     (5*N*v1)/(3*w1))*Log[mu1p1]^2 + Pi*(((2*I)/3)*N + ((4*I)/3)*mv1p1*N*u1 - 
     (I/3)*N*v1 + (I*N*v1)/(mv1p1^2*u1) + ((8*I)/3)*N*v1^2 - 
     ((4*I)*N*v1)/(mv1p1*w1^2) + ((6*I)*N*v1^2)/(mv1p1*w1^2) - 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^2) + (((5*I)/3)*N*v1^4)/(mv1p1*w1^2) - 
     (((4*I)/3)*N*v1^5)/(mv1p1*w1^2) - ((4*I)*N)/(mv1p1^2*w1) + 
     ((12*I)*N*v1)/(mv1p1^2*w1) - ((12*I)*N*v1^2)/(mv1p1^2*w1) + 
     ((11*I)*N*v1^3)/(mv1p1^2*w1) - ((10*I)*N*v1^4)/(mv1p1^2*w1) + 
     ((4*I)*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]^2 + 
   Pi*(((4*I)/3)/N + ((10*I)/3)*N + ((8*I)/3)/(N*w1^2) + 
     ((12*I)*mv1p1*N)/w1^2 - (((8*I)/3)*v1)/(N*w1^2) - ((8*I)/3)/(N*w1) - 
     (((44*I)/3)*N)/w1 + (((4*I)/3)*v1)/(N*w1) + (((10*I)/3)*N*v1)/w1)*
    Log[mu1p1]^3 + ((2*N)/9 + (4*mv1p1*N*u1)/9 - (N*v1)/9 + 
     (N*v1)/(3*mv1p1^2*u1) + (8*N*v1^2)/9 - (4*N*v1)/(3*mv1p1*w1^2) + 
     (2*N*v1^2)/(mv1p1*w1^2) - (4*N*v1^3)/(9*mv1p1*w1^2) + 
     (5*N*v1^4)/(9*mv1p1*w1^2) - (4*N*v1^5)/(9*mv1p1*w1^2) - 
     (4*N)/(3*mv1p1^2*w1) + (4*N*v1)/(mv1p1^2*w1) - (4*N*v1^2)/(mv1p1^2*w1) + 
     (11*N*v1^3)/(3*mv1p1^2*w1) - (10*N*v1^4)/(3*mv1p1^2*w1) + 
     (4*N*v1^5)/(3*mv1p1^2*w1))*Log[mu1p1]^3 + 
   (-4/(3*N) - (10*N)/3 - 8/(3*N*w1^2) - (12*mv1p1*N)/w1^2 + 
     (8*v1)/(3*N*w1^2) + 8/(3*N*w1) + (44*N)/(3*w1) - (4*v1)/(3*N*w1) - 
     (10*N*v1)/(3*w1))*Log[mu1p1]^4 + 
   Pi^2*((4*N)/(9*w1^2) - (4*mv1p1*N)/(9*w1^2) - (10*N*v1)/(9*w1^2) + 
     (2*mv1p1*N*v1)/(3*w1^2) + (N*v1^2)/(3*w1^2) + (mv1p1*N*v1^2)/(3*w1^2) - 
     (N*v1^3)/(9*w1^2) + (4*mv1p1*N*v1^3)/(9*w1^2) + (4*N*v1^4)/(9*w1^2))*
    Log[mv1p1] + Pi^3*((-I)/N - ((4*I)/3)/(N*w1^2) + 
     (((4*I)/3)*v1)/(N*w1^2) + (2*I)/(N*w1) - (I*v1)/(N*w1))*Log[mv1p1] + 
   Pi^2*(-8/(3*N) - (16*N)/3 - 14/(3*N*w1^2) - (56*mv1p1*N)/(3*w1^2) + 
     (14*v1)/(3*N*w1^2) + 16/(3*N*w1) + (68*N)/(3*w1) - (8*v1)/(3*N*w1) - 
     (16*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1] + 
   Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + ((18*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*Log[mu1p1]^2*Log[mv1p1] + 
   (2/(3*N) + (5*N)/3 + 4/(3*N*w1^2) + (6*mv1p1*N)/w1^2 - (4*v1)/(3*N*w1^2) - 
     4/(3*N*w1) - (22*N)/(3*w1) + (2*v1)/(3*N*w1) + (5*N*v1)/(3*w1))*
    Log[mu1p1]^3*Log[mv1p1] + Pi*((2*I)/N + (5*I)*N + (4*I)/(N*w1^2) + 
     ((18*I)*mv1p1*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - 
     ((22*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((5*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]^2 + (2/N + 5*N + 4/(N*w1^2) + (18*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mu1p1]^2*Log[mv1p1]^2 + Pi*((2*I)/N + ((8*I)/3)/(N*w1^2) - 
     (((8*I)/3)*v1)/(N*w1^2) - (4*I)/(N*w1) + ((2*I)*v1)/(N*w1))*
    Log[mv1p1]^3 + (8/(3*N) + (20*N)/3 + 16/(3*N*w1^2) + (24*mv1p1*N)/w1^2 - 
     (16*v1)/(3*N*w1^2) - 16/(3*N*w1) - (88*N)/(3*w1) + (8*v1)/(3*N*w1) + 
     (20*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1]^3 + 
   Pi^3*(((2*I)/3)/N + ((7*I)/3)*N + ((4*I)/3)/(N*w1^2) + 
     (((22*I)/3)*mv1p1*N)/w1^2 - (((4*I)/3)*v1)/(N*w1^2) - ((4*I)/3)/(N*w1) - 
     (((26*I)/3)*N)/w1 + (((2*I)/3)*v1)/(N*w1) + (((7*I)/3)*N*v1)/w1)*
    Log[mw1p1] + Pi*((-2*I)/N + (5*I)/(mv1p1*N) + (19*I)*N - (I*N)/mv1p1 - 
     ((2*I)*u1)/(mv1p1^2*N) + ((8*I)*u1)/(mv1p1*N) - (2*I)*N*u1 + 
     ((2*I)*N*u1)/mv1p1^2 - ((4*I)*N*u1)/mv1p1 + (I*u1^2)/N - 
     ((2*I)*u1^2)/(mv1p1^2*N) + (I*u1^2)/(mv1p1*N) + ((2*I)*N*u1^2)/mv1p1^2 - 
     (I*N*u1^2)/mv1p1 - ((2*I)*v1)/N - ((2*I)*v1)/(mw1p1*N) - 
     ((11*I)/6)*N*v1 - ((9*I)*N*v1)/mw1p1 + (I*u1*v1)/N + (4*I)*N*u1*v1 - 
     ((8*I)/3)*N*v1^2 - (6*I)/(N*w1^2) - ((25*I)*N)/w1^2 + 
     ((6*I)*v1)/(N*w1^2) + (((59*I)/3)*N*v1)/w1^2 + (((2*I)/3)*N*v1^2)/w1^2 + 
     (((8*I)/3)*N*v1^3)/w1^2 + (2*I)/(N*w1) + ((16*I)*N)/w1 - 
     ((3*I)*v1)/(N*w1) + (((19*I)/6)*N*v1)/w1 + ((6*I)*N*v1^2)/w1 - 
     (((8*I)/3)*N*v1^3)/w1)*Log[mw1p1] + 
   Pi^2*((-70*N)/9 - (4*Nf)/3 - (20*mv1p1*N*u1)/9 - v1/(3*N) + 
     (7*v1)/(3*mw1p1*N) - (19*N*v1)/9 - (2*N*v1)/mw1p1 - 
     (7*N*v1)/(3*mv1p1^2*u1) + (20*N*v1^2)/9 + (49*N)/(9*mv1p1*w1^2) - 
     (8*Nf)/(3*w1^2) - (56*N*v1)/(9*mv1p1*w1^2) + (8*Nf*v1)/(3*w1^2) - 
     (14*N*v1^2)/(9*mv1p1*w1^2) - 8/(3*N*w1) + (44*N)/(3*mv1p1^2*w1) + 
     (8*Nf)/(3*w1) + (8*v1)/(3*N*w1) - (134*N*v1)/(3*mv1p1^2*w1) - 
     (4*Nf*v1)/(3*w1) + (122*N*v1^2)/(3*mv1p1^2*w1) - 
     (13*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1] + 
   Pi^2*(-2/N - 5*N - 10/(3*N*w1^2) - (46*mv1p1*N)/(3*w1^2) + 
     (10*v1)/(3*N*w1^2) + 4/(N*w1) + (18*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1] + Pi*((-2*I)/N - (7*I)*N - (4*I)/(N*w1^2) - 
     ((22*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + 
     ((26*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((7*I)*N*v1)/w1)*Log[mu1p1]^2*
    Log[mw1p1] + (14/(3*N) + (49*N)/3 + 28/(3*N*w1^2) + 
     (154*mv1p1*N)/(3*w1^2) - (28*v1)/(3*N*w1^2) - 28/(3*N*w1) - 
     (182*N)/(3*w1) + (14*v1)/(3*N*w1) + (49*N*v1)/(3*w1))*Log[mu1p1]^3*
    Log[mw1p1] + Pi*((3*I)/N + (4*I)/(N*w1^2) - ((4*I)*v1)/(N*w1^2) - 
     (6*I)/(N*w1) + ((3*I)*v1)/(N*w1))*Log[mv1p1]^2*Log[mw1p1] + 
   Pi^2*(-N^(-1) + N/3 - 4/(3*N*w1^2) + (2*N)/(3*w1^2) - (2*u1)/(3*N*w1^2) + 
     (4*v1)/(3*N*w1^2) - (2*N*v1)/(3*w1^2) + 4/(3*N*w1) - (2*N)/(3*w1) - 
     v1/(N*w1) + (N*v1)/(3*w1))*Log[mw1p1]^2 + 
   Pi*(((-9*I)/2)/N - ((13*I)/6)*N - ((4*I)/3)*mv1p1*N*u1 - ((I/2)*v1)/N - 
     (I*v1)/(mw1p1*N) - ((2*I)/3)*N*v1 - ((6*I)*N*v1)/mw1p1 + 
     (I*N*v1)/(mv1p1^2*u1) + ((4*I)/3)*N*v1^2 + (((5*I)/3)*N)/(mv1p1*w1^2) - 
     (((16*I)/3)*N*v1)/(mv1p1*w1^2) + (((14*I)/3)*N*v1^2)/(mv1p1*w1^2) + 
     ((5*I)*mv1p1)/(N*w1) + ((5*I)*N)/(mv1p1^2*w1) - 
     (((37*I)/2)*N*v1)/(mv1p1^2*w1) + ((24*I)*N*v1^2)/(mv1p1^2*w1) - 
     (((19*I)/2)*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1]^2 + 
   Pi*((-2*I)/N - (7*I)*N - (4*I)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + ((26*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((7*I)*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2 + 
   (6/N + 21*N + 12/(N*w1^2) + (66*mv1p1*N)/w1^2 - (12*v1)/(N*w1^2) - 
     12/(N*w1) - (78*N)/w1 + (6*v1)/(N*w1) + (21*N*v1)/w1)*Log[mu1p1]^2*
    Log[mw1p1]^2 + Pi*((3*I)/N + (4*I)/(N*w1^2) - ((4*I)*v1)/(N*w1^2) - 
     (6*I)/(N*w1) + ((3*I)*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]^2 + 
   Pi*(((4*I)/3)/N - ((5*I)/3)*N + (((2*I)/3)*mv1p1)/(N*w1^2) - 
     (((26*I)/3)*mv1p1*N)/w1^2 - ((8*I)/3)/(N*w1) + (((34*I)/3)*N)/w1 + 
     (((4*I)/3)*v1)/(N*w1) - (((5*I)/3)*N*v1)/w1)*Log[mw1p1]^3 + 
   (3/(2*N) + (13*N)/18 + (4*mv1p1*N*u1)/9 + v1/(6*N) + v1/(3*mw1p1*N) + 
     (2*N*v1)/9 + (2*N*v1)/mw1p1 - (N*v1)/(3*mv1p1^2*u1) - (4*N*v1^2)/9 - 
     (5*N)/(9*mv1p1*w1^2) + (16*N*v1)/(9*mv1p1*w1^2) - 
     (14*N*v1^2)/(9*mv1p1*w1^2) - (5*mv1p1)/(3*N*w1) - (5*N)/(3*mv1p1^2*w1) + 
     (37*N*v1)/(6*mv1p1^2*w1) - (8*N*v1^2)/(mv1p1^2*w1) + 
     (19*N*v1^3)/(6*mv1p1^2*w1))*Log[mw1p1]^3 + 
   (10/(3*N) + (29*N)/3 + 6/(N*w1^2) + (30*mv1p1*N)/w1^2 - (6*v1)/(N*w1^2) - 
     20/(3*N*w1) - (106*N)/(3*w1) + (10*v1)/(3*N*w1) + (29*N*v1)/(3*w1))*
    Log[mu1p1]*Log[mw1p1]^3 + (3/(4*N) + N/6 + 1/(N*w1^2) + N/(3*w1^2) - 
     v1/(N*w1^2) - (N*v1)/(3*w1^2) - 3/(2*N*w1) - N/(3*w1) + 
     (3*v1)/(4*N*w1) + (N*v1)/(6*w1))*Log[mw1p1]^4 + 
   Pi^3*(((-2*I)/3)/N - ((5*I)/3)*N - ((4*I)/3)/(N*w1^2) - 
     ((6*I)*mv1p1*N)/w1^2 + (((4*I)/3)*v1)/(N*w1^2) + ((4*I)/3)/(N*w1) + 
     (((22*I)/3)*N)/w1 - (((2*I)/3)*v1)/(N*w1) - (((5*I)/3)*N*v1)/w1)*
    Log[u1] + Pi*((2*I)/N - ((70*I)/3)*N - ((4*I)/3)*Nf - 
     ((6*I)*u1)/(mv1p1*N) + (2*I)*N*u1 + ((2*I)*N*u1)/mv1p1 - (I*u1^2)/N + 
     ((2*I)*u1^2)/(mv1p1^2*N) - (I*u1^2)/(mv1p1*N) - ((2*I)*N*u1^2)/mv1p1^2 + 
     (I*N*u1^2)/mv1p1 + ((2*I)*v1)/N - ((4*I)*v1)/(mw1p1*N) + 
     ((9*I)/2)*N*v1 + (((47*I)/6)*N*v1)/mw1p1 - (((4*I)/3)*Nf*v1)/mw1p1 - 
     (I*u1*v1)/N - (4*I)*N*u1*v1 + ((8*I)/3)*N*v1^2 + (4*I)/(N*w1) + 
     ((4*I)*N)/w1 + (((8*I)/3)*mv1p1*Nf)/w1 - ((4*I)*v1)/(N*w1) - 
     ((8*I)*N*v1)/w1 - (((2*I)/3)*N*v1^2)/w1 + (((8*I)/3)*N*v1^3)/w1)*
    Log[u1] + Pi^2*(-2/N - 2/(mv1p1*N) - (34*N)/9 + (2*N)/mv1p1 + 
     u1/(mv1p1^2*N) - u1/(mv1p1*N) - (N*u1)/(3*mv1p1^2) + (N*u1)/(3*mv1p1) - 
     (8*mv1p1*N*u1)/9 - u1^2/(3*mv1p1^3*N) + u1^2/(3*mv1p1^2*N) + 
     (N*u1^2)/(3*mv1p1^3) - (N*u1^2)/(3*mv1p1^2) - v1/(2*N) + 
     (3*v1)/(2*mw1p1*N) - (13*N*v1)/9 + (N*v1)/(3*mw1p1) - 
     (N*v1)/(3*mv1p1^2*u1) - (16*N*v1^2)/9 - (4*N)/(9*w1^2) - 
     N/(mv1p1*w1^2) + (10*N*v1)/(9*w1^2) + (10*N*v1)/(3*mv1p1*w1^2) - 
     (N*v1^2)/(3*w1^2) - (3*N*v1^2)/(mv1p1*w1^2) + (N*v1^3)/(9*w1^2) + 
     (4*N*v1^3)/(9*mv1p1*w1^2) - (4*N*v1^4)/(9*w1^2) - 
     (5*N*v1^4)/(9*mv1p1*w1^2) + (4*N*v1^5)/(9*mv1p1*w1^2) + 8/(3*N*w1) + 
     (3*N)/w1 + (7*N)/(3*mv1p1^2*w1) - (37*N*v1)/(6*w1) - 
     (11*N*v1)/(2*mv1p1^2*w1) + (2*N*v1^2)/(3*w1) + (4*N*v1^2)/(mv1p1^2*w1) - 
     (4*N*v1^3)/(3*w1) - (19*N*v1^3)/(6*mv1p1^2*w1) + 
     (10*N*v1^4)/(3*mv1p1^2*w1) - (4*N*v1^5)/(3*mv1p1^2*w1))*Log[u1] + 
   Pi^2*(10/(3*N) + (31*N)/3 + 6/(N*w1^2) + (94*mv1p1*N)/(3*w1^2) - 
     (6*v1)/(N*w1^2) - 20/(3*N*w1) - (110*N)/(3*w1) + (10*v1)/(3*N*w1) + 
     (31*N*v1)/(3*w1))*Log[mu1p1]*Log[u1] + 
   Pi*(((8*I)/3)*N - ((8*I)/3)*mv1p1*N*u1 + ((2*I)/3)*N*v1 + 
     ((2*I)*N*v1)/(mv1p1^2*u1) - ((16*I)/3)*N*v1^2 + 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^2) - (((10*I)/3)*N*v1^4)/(mv1p1*w1^2) + 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^2) + ((8*I)*N*v1^2)/(mv1p1^2*w1) - 
     ((18*I)*N*v1^3)/(mv1p1^2*w1) + ((20*I)*N*v1^4)/(mv1p1^2*w1) - 
     ((8*I)*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]*Log[u1] + 
   Pi*((2*I)*N + ((4*I)*N)/w1^2 - ((4*I)*N*v1)/w1^2 - ((4*I)*N)/w1 + 
     ((2*I)*N*v1)/w1)*Log[mu1p1]^2*Log[u1] + 
   (-8/(3*N) - 10*N - 16/(3*N*w1^2) - (92*mv1p1*N)/(3*w1^2) + 
     (16*v1)/(3*N*w1^2) + 16/(3*N*w1) + (36*N)/w1 - (8*v1)/(3*N*w1) - 
     (10*N*v1)/w1)*Log[mu1p1]^3*Log[u1] + 
   Pi^2*(-3/N - 4/(N*w1^2) + (4*v1)/(N*w1^2) + 6/(N*w1) - (3*v1)/(N*w1))*
    Log[mv1p1]*Log[u1] + Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - 
     ((36*I)*mv1p1*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + 
     ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*Log[u1] + Pi*((-3*I)/N - (4*I)/(N*w1^2) + 
     ((4*I)*v1)/(N*w1^2) + (6*I)/(N*w1) - ((3*I)*v1)/(N*w1))*Log[mv1p1]^2*
    Log[u1] + (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]^2*Log[u1] + 
   (2/N + 8/(3*N*w1^2) - (8*v1)/(3*N*w1^2) - 4/(N*w1) + (2*v1)/(N*w1))*
    Log[mv1p1]^3*Log[u1] + Pi^2*(4/(3*N) + (2*N)/3 + (4*mv1p1)/(3*N*w1^2) + 
     (4*N)/(3*w1^2) - (4*N*v1)/(3*w1^2) - 8/(3*N*w1) - (4*N)/(3*w1) + 
     (4*v1)/(3*N*w1) + (2*N*v1)/(3*w1))*Log[mw1p1]*Log[u1] + 
   (-2/N + 5/(mv1p1*N) + 19*N - N/mv1p1 - (2*u1)/(mv1p1^2*N) + 
     (8*u1)/(mv1p1*N) - 2*N*u1 + (2*N*u1)/mv1p1^2 - (4*N*u1)/mv1p1 + u1^2/N - 
     (2*u1^2)/(mv1p1^2*N) + u1^2/(mv1p1*N) + (2*N*u1^2)/mv1p1^2 - 
     (N*u1^2)/mv1p1 - (2*v1)/N - (2*v1)/(mw1p1*N) - (11*N*v1)/6 - 
     (9*N*v1)/mw1p1 + (u1*v1)/N + 4*N*u1*v1 - (8*N*v1^2)/3 - 6/(N*w1^2) - 
     (25*N)/w1^2 + (6*v1)/(N*w1^2) + (59*N*v1)/(3*w1^2) + 
     (2*N*v1^2)/(3*w1^2) + (8*N*v1^3)/(3*w1^2) + 2/(N*w1) + (16*N)/w1 - 
     (3*v1)/(N*w1) + (19*N*v1)/(6*w1) + (6*N*v1^2)/w1 - (8*N*v1^3)/(3*w1))*
    Log[mw1p1]*Log[u1] + Pi*((-3*I)/N + (11*I)*N + ((4*I)/3)*Nf + 
     ((8*I)/3)*mv1p1*N*u1 - ((3*I)*v1)/(mw1p1*N) + ((4*I)/3)*N*v1 + 
     ((6*I)*N*v1)/mw1p1 + ((2*I)*N*v1)/(mv1p1^2*u1) - ((8*I)/3)*N*v1^2 + 
     (((8*I)/3)*Nf)/w1^2 - ((4*I)*N*v1)/(mv1p1*w1^2) - 
     (((8*I)/3)*Nf*v1)/w1^2 + ((6*I)*N*v1^2)/(mv1p1*w1^2) + 
     ((6*I)*mv1p1)/(N*w1) - (((70*I)/3)*N)/(mv1p1^2*w1) - (((8*I)/3)*Nf)/w1 + 
     (((205*I)/3)*N*v1)/(mv1p1^2*w1) + (((4*I)/3)*Nf*v1)/w1 - 
     (((188*I)/3)*N*v1^2)/(mv1p1^2*w1) + (((59*I)/3)*N*v1^3)/(mv1p1^2*w1))*
    Log[mw1p1]*Log[u1] + Pi*((4*I)/N + (14*I)*N + (8*I)/(N*w1^2) + 
     ((44*I)*mv1p1*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - 
     ((52*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((14*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1] + (-8/N - 28*N - 16/(N*w1^2) - (88*mv1p1*N)/w1^2 + 
     (16*v1)/(N*w1^2) + 16/(N*w1) + (104*N)/w1 - (8*v1)/(N*w1) - 
     (28*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1]*Log[u1] + 
   (3/N + 4/(N*w1^2) - (4*v1)/(N*w1^2) - 6/(N*w1) + (3*v1)/(N*w1))*
    Log[mv1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*((3*I)/N + (4*I)*N + (6*I)/(N*w1^2) + ((16*I)*N)/w1^2 - 
     ((6*I)*v1)/(N*w1^2) - ((16*I)*N*v1)/w1^2 - (6*I)/(N*w1) - 
     ((20*I)*N)/w1 + ((3*I)*v1)/(N*w1) + ((4*I)*N*v1)/w1)*Log[mw1p1]^2*
    Log[u1] + (-9/(2*N) - (13*N)/6 - (4*mv1p1*N*u1)/3 - v1/(2*N) - 
     v1/(mw1p1*N) - (2*N*v1)/3 - (6*N*v1)/mw1p1 + (N*v1)/(mv1p1^2*u1) + 
     (4*N*v1^2)/3 + (5*N)/(3*mv1p1*w1^2) - (16*N*v1)/(3*mv1p1*w1^2) + 
     (14*N*v1^2)/(3*mv1p1*w1^2) + (5*mv1p1)/(N*w1) + (5*N)/(mv1p1^2*w1) - 
     (37*N*v1)/(2*mv1p1^2*w1) + (24*N*v1^2)/(mv1p1^2*w1) - 
     (19*N*v1^3)/(2*mv1p1^2*w1))*Log[mw1p1]^2*Log[u1] + 
   (-6/N - 21*N - 12/(N*w1^2) - (66*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 
     12/(N*w1) + (78*N)/w1 - (6*v1)/(N*w1) - (21*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]^2*Log[u1] + (3/N + 4/(N*w1^2) - (4*v1)/(N*w1^2) - 6/(N*w1) + 
     (3*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]^2*Log[u1] + 
   ((4*N)/3 + (8*N)/(3*w1^2) - (8*N*v1)/(3*w1^2) - (8*N)/(3*w1) + 
     (4*N*v1)/(3*w1))*Log[mw1p1]^3*Log[u1] + 
   Pi^2*(-1/3*1/N - (4*N)/3 - 2/(3*N*w1^2) - (16*N)/(3*w1^2) + 
     (2*v1)/(3*N*w1^2) + (16*N*v1)/(3*w1^2) + 2/(3*N*w1) + (20*N)/(3*w1) - 
     v1/(3*N*w1) - (4*N*v1)/(3*w1))*Log[u1]^2 + 
   (1/(2*N) - 5/(2*mv1p1*N) - 13*N + N/(2*mv1p1) + u1/(mv1p1^2*N) - 
     (4*u1)/(mv1p1*N) + N*u1 - (N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 - u1^2/(2*N) + 
     u1^2/(mv1p1^2*N) - u1^2/(2*mv1p1*N) - (N*u1^2)/mv1p1^2 + 
     (N*u1^2)/(2*mv1p1) + v1/N + (11*N*v1)/12 + (N*v1)/mw1p1 - 
     (u1*v1)/(2*N) - 2*N*u1*v1 + (4*N*v1^2)/3 + 3/(N*w1^2) + 
     (25*N)/(2*w1^2) - (3*v1)/(N*w1^2) - (59*N*v1)/(6*w1^2) - 
     (N*v1^2)/(3*w1^2) - (4*N*v1^3)/(3*w1^2) + 1/(N*w1) - v1/(2*N*w1) - 
     (115*N*v1)/(12*w1) - (3*N*v1^2)/w1 + (4*N*v1^3)/(3*w1))*Log[u1]^2 + 
   Pi*(((9*I)/2)/(mv1p1*N) + ((2*I)/3)*N - (((5*I)/2)*N)/mv1p1 - 
     ((2*I)/3)*Nf - ((3*I)*u1)/(mv1p1^2*N) + ((3*I)*u1)/(mv1p1*N) + 
     (I*N*u1)/mv1p1^2 - (I*N*u1)/mv1p1 + (I*u1^2)/(mv1p1^3*N) - 
     (I*u1^2)/(mv1p1^2*N) - (I*N*u1^2)/mv1p1^3 + (I*N*u1^2)/mv1p1^2 - 
     I*N*v1 - (I*N*v1)/(mv1p1^2*u1) + (4*I)*N*v1^2 + 
     (((13*I)/3)*mv1p1^2*N)/w1^2 - (((4*I)/3)*Nf)/w1^2 + 
     ((2*I)*N*v1)/(mv1p1*w1^2) + (((7*I)/3)*mv1p1^2*N*v1)/w1^2 + 
     (((4*I)/3)*Nf*v1)/w1^2 - ((3*I)*N*v1^2)/(mv1p1*w1^2) + 
     (((4*I)/3)*mv1p1^2*N*v1^2)/w1^2 - (5*I)/(N*w1) - ((10*I)*N)/w1 + 
     (((35*I)/3)*N)/(mv1p1^2*w1) + (((4*I)/3)*Nf)/w1 + (((23*I)/2)*N*v1)/w1 - 
     (((205*I)/6)*N*v1)/(mv1p1^2*w1) - (((2*I)/3)*Nf*v1)/w1 - 
     ((2*I)*N*v1^2)/w1 + (((94*I)/3)*N*v1^2)/(mv1p1^2*w1) + 
     ((4*I)*N*v1^3)/w1 - (((59*I)/6)*N*v1^3)/(mv1p1^2*w1))*Log[u1]^2 + 
   Pi*((-2*I)/N - (7*I)*N - (4*I)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + ((26*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((7*I)*N*v1)/w1)*Log[mu1p1]*Log[u1]^2 + 
   (-N - (2*N)/w1^2 + (2*N*v1)/w1^2 + (2*N)/w1 - (N*v1)/w1)*Log[mu1p1]^2*
    Log[u1]^2 + (-3/N - 4/(N*w1^2) + (4*v1)/(N*w1^2) + 6/(N*w1) - 
     (3*v1)/(N*w1))*Log[mv1p1]^2*Log[u1]^2 + 
   Pi*((-5*I)/N - (3*I)*N - (6*I)/(N*w1^2) - ((6*I)*N)/w1^2 + 
     ((6*I)*v1)/(N*w1^2) + ((6*I)*N*v1)/w1^2 + (10*I)/(N*w1) + ((6*I)*N)/w1 - 
     ((5*I)*v1)/(N*w1) - ((3*I)*N*v1)/w1)*Log[mw1p1]*Log[u1]^2 + 
   (-9/(2*N) + (5*N)/2 - v1/(2*N) - v1/(mw1p1*N) - N*v1 + (2*N*v1)/mw1p1 + 
     (6*mv1p1*N)/w1^2 + (5*mv1p1)/(N*w1) - (7*N)/w1 + (7*N*v1)/(2*w1))*
    Log[mw1p1]*Log[u1]^2 + (2/N + 13*N + 6/(N*w1^2) + (42*mv1p1*N)/w1^2 - 
     (6*v1)/(N*w1^2) - 4/(N*w1) - (50*N)/w1 + (2*v1)/(N*w1) + (13*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1]*Log[u1]^2 + 
   (3/(2*N) - N + 2/(N*w1^2) - (2*N)/w1^2 - (2*v1)/(N*w1^2) + (2*N*v1)/w1^2 - 
     3/(N*w1) + (2*N)/w1 + (3*v1)/(2*N*w1) - (N*v1)/w1)*Log[mw1p1]^2*
    Log[u1]^2 + Pi*(((4*I)/3)/N - ((2*I)/3)*N + (((2*I)/3)*mv1p1)/(N*w1^2) - 
     ((4*I)*N)/w1^2 + ((4*I)*N*v1)/w1^2 - ((8*I)/3)/(N*w1) + 
     (((16*I)/3)*N)/w1 + (((4*I)/3)*v1)/(N*w1) - (((2*I)/3)*N*v1)/w1)*
    Log[u1]^3 + (3/N + 3/(2*mv1p1*N) + (7*N)/9 - (5*N)/(6*mv1p1) - 
     u1/(mv1p1^2*N) + u1/(mv1p1*N) + (N*u1)/(3*mv1p1^2) - (N*u1)/(3*mv1p1) + 
     (8*mv1p1*N*u1)/9 + u1^2/(3*mv1p1^3*N) - u1^2/(3*mv1p1^2*N) - 
     (N*u1^2)/(3*mv1p1^3) + (N*u1^2)/(3*mv1p1^2) + v1/(3*N) + 
     (2*v1)/(3*mw1p1*N) + (4*N*v1)/9 + (5*N*v1)/(3*mw1p1) - 
     (N*v1)/(3*mv1p1^2*u1) + (4*N*v1^2)/9 - (23*N)/(9*w1^2) - 
     (5*N)/(9*mv1p1*w1^2) + (17*N*v1)/(9*w1^2) + (16*N*v1)/(9*mv1p1*w1^2) + 
     (N*v1^2)/(3*w1^2) - (14*N*v1^2)/(9*mv1p1*w1^2) - (N*v1^3)/(9*w1^2) + 
     (4*N*v1^4)/(9*w1^2) - 5/(N*w1) + (2*N)/w1 - (5*N)/(3*mv1p1^2*w1) + 
     (10*v1)/(3*N*w1) + (5*N*v1)/(6*w1) + (37*N*v1)/(6*mv1p1^2*w1) - 
     (2*N*v1^2)/(3*w1) - (8*N*v1^2)/(mv1p1^2*w1) + (4*N*v1^3)/(3*w1) + 
     (19*N*v1^3)/(6*mv1p1^2*w1))*Log[u1]^3 + 
   (2/N + (11*N)/3 + 8/(3*N*w1^2) + (10*mv1p1*N)/w1^2 - (8*v1)/(3*N*w1^2) - 
     4/(N*w1) - (34*N)/(3*w1) + (2*v1)/(N*w1) + (11*N*v1)/(3*w1))*Log[mu1p1]*
    Log[u1]^3 + (-2/N - 8/(3*N*w1^2) + (8*v1)/(3*N*w1^2) + 4/(N*w1) - 
     (2*v1)/(N*w1))*Log[mv1p1]*Log[u1]^3 + 
   (-3/N - 2*N - 4/(N*w1^2) - (4*N)/w1^2 + (4*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 
     6/(N*w1) + (4*N)/w1 - (3*v1)/(N*w1) - (2*N*v1)/w1)*Log[mw1p1]*
    Log[u1]^3 + (11/(12*N) + mv1p1/(N*w1^2) - (4*N)/(3*w1^2) + 
     (4*N*v1)/(3*w1^2) - 11/(6*N*w1) + (2*N)/w1 + (11*v1)/(12*N*w1))*
    Log[u1]^4 + Pi^3*(((2*I)/3)*N + (((4*I)/3)*N)/w1^2 - 
     (((4*I)/3)*N*v1)/w1^2 - (((4*I)/3)*N)/w1 + (((2*I)/3)*N*v1)/w1)*
    Log[v1] + Pi*((-2*I)/N + (2*I)/(mv1p1*N) - (14*I)*N + 
     (((64*I)/3)*N)/mv1p1 - (((4*I)/3)*Nf)/mv1p1 + ((2*I)*v1)/(mw1p1^2*N) - 
     (I*v1)/(mw1p1*N) + ((9*I)*N*v1)/mw1p1^2 - ((7*I)*N*v1)/mw1p1 - 
     (((44*I)/3)*N)/w1 + (((8*I)/3)*Nf)/w1 - ((4*I)*v1)/(N*w1) - 
     ((22*I)*N*v1)/w1)*Log[v1] + Pi^2*(29/(6*N) - 13/(6*mv1p1*N) + 
     (329*N)/18 + (3*N)/(2*mv1p1) + (2*u1)/(mv1p1^2*N) - (2*u1)/(mv1p1*N) - 
     (2*N*u1)/(3*mv1p1^2) + (2*N*u1)/(3*mv1p1) - (4*mv1p1*N*u1)/9 - 
     (2*u1^2)/(3*mv1p1^3*N) + (2*u1^2)/(3*mv1p1^2*N) + 
     (2*N*u1^2)/(3*mv1p1^3) - (2*N*u1^2)/(3*mv1p1^2) + v1/N + 
     v1/(mw1p1^3*N) - (3*v1)/(mw1p1^2*N) + (2*v1)/(mw1p1*N) + (37*N*v1)/9 + 
     (9*N*v1)/(2*mw1p1^3) - (11*N*v1)/(2*mw1p1^2) + (13*N*v1)/(3*mw1p1) + 
     v1/(6*N*u1) + (N*v1)/(6*u1) + (10*N*v1)/(3*mv1p1^2*u1) - (68*N*v1^2)/9 + 
     (40*N)/(9*w1^2) - (40*N)/(9*mv1p1*w1^2) - (10*N*v1)/(9*w1^2) + 
     (26*N*v1)/(9*mv1p1*w1^2) - (5*N*v1^2)/(3*w1^2) + 
     (41*N*v1^2)/(9*mv1p1*w1^2) + (5*N*v1^3)/(9*w1^2) + 
     (4*N*v1^3)/(9*mv1p1*w1^2) - (20*N*v1^4)/(9*w1^2) - 
     (5*N*v1^4)/(9*mv1p1*w1^2) + (4*N*v1^5)/(9*mv1p1*w1^2) - 16/(3*N*w1) - 
     (11*N)/w1 - (17*N)/(mv1p1^2*w1) + (6*v1)/(N*w1) + (47*N*v1)/(6*w1) + 
     (301*N*v1)/(6*mv1p1^2*w1) + (10*N*v1^2)/(3*w1) - 
     (42*N*v1^2)/(mv1p1^2*w1) - (20*N*v1^3)/(3*w1) + 
     (61*N*v1^3)/(6*mv1p1^2*w1) + (10*N*v1^4)/(3*mv1p1^2*w1) - 
     (4*N*v1^5)/(3*mv1p1^2*w1))*Log[v1] + 
   Pi^2*(2/(3*N) + (7*N)/3 + 4/(3*N*w1^2) + (22*mv1p1*N)/(3*w1^2) - 
     (4*v1)/(3*N*w1^2) - 4/(3*N*w1) - (26*N)/(3*w1) + (2*v1)/(3*N*w1) + 
     (7*N*v1)/(3*w1))*Log[mu1p1]*Log[v1] + 
   Pi*((-4*I)*N - ((4*I)*N*v1)/(mv1p1^2*u1) + ((8*I)*N*v1)/(mv1p1*w1^2) - 
     ((12*I)*N*v1^2)/(mv1p1*w1^2) + ((8*I)*N)/(mv1p1^2*w1) - 
     ((24*I)*N*v1)/(mv1p1^2*w1) + ((16*I)*N*v1^2)/(mv1p1^2*w1) - 
     ((4*I)*N*v1^3)/(mv1p1^2*w1))*Log[mu1p1]*Log[v1] + 
   (N^(-1) + 5/(mv1p1*N) + 2/(mw1p1^2*N) - 6/(mw1p1*N) - 54*N - N/mv1p1 + 
     (9*N)/mw1p1^2 - (11*N)/mw1p1 - mv1p1/(N*u1^2) - (9*mv1p1*N)/(2*u1^2) + 
     (55*N)/(2*mv1p1*u1) - (2*mu1p1*u1)/(mv1p1^2*N) - (4*u1)/(mv1p1*N) + 
     2*N*u1 + (2*mu1p1*N*u1)/mv1p1^2 - u1^2/N - u1^2/(mv1p1*N) + 
     (N*u1^2)/mv1p1 + 1/(mw1p1*N*v1) + (9*N)/(2*mw1p1*v1) - 1/(N*u1*v1) - 
     (9*N)/(2*mv1p1*u1*v1) + (2*v1)/N + (2*v1)/(mw1p1^2*N) - 
     (5*v1)/(mw1p1*N) + (11*N*v1)/6 + (9*N*v1)/mw1p1^2 - 
     (13*N*v1)/(2*mw1p1) - (2*v1)/(N*u1) - (26*N*v1)/(mv1p1*u1) - (u1*v1)/N - 
     4*N*u1*v1 + (8*N*v1^2)/3 + (5*N*v1^2)/(mv1p1*u1) - (8*v1)/(N*w1) - 
     (40*N*v1)/(mv1p1*w1) + (124*N*v1^2)/(3*mv1p1*w1) + 
     (10*N*v1^3)/(3*mv1p1*w1) - (8*N*v1^4)/(3*mv1p1*w1))*Log[mu1p1]*Log[v1] + 
   Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - ((18*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]^2*Log[v1] + 
   ((-2*N)/3 - (4*mv1p1*N*u1)/3 + (N*v1)/3 - (N*v1)/(mv1p1^2*u1) - 
     (8*N*v1^2)/3 + (4*N*v1)/(mv1p1*w1^2) - (6*N*v1^2)/(mv1p1*w1^2) + 
     (4*N*v1^3)/(3*mv1p1*w1^2) - (5*N*v1^4)/(3*mv1p1*w1^2) + 
     (4*N*v1^5)/(3*mv1p1*w1^2) + (4*N)/(mv1p1^2*w1) - 
     (12*N*v1)/(mv1p1^2*w1) + (12*N*v1^2)/(mv1p1^2*w1) - 
     (11*N*v1^3)/(mv1p1^2*w1) + (10*N*v1^4)/(mv1p1^2*w1) - 
     (4*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]^2*Log[v1] + 
   (2/(3*N) + (5*N)/3 + 4/(3*N*w1^2) + (6*mv1p1*N)/w1^2 - (4*v1)/(3*N*w1^2) - 
     4/(3*N*w1) - (22*N)/(3*w1) + (2*v1)/(3*N*w1) + (5*N*v1)/(3*w1))*
    Log[mu1p1]^3*Log[v1] + Pi^2*((2*N)/3 + 4/(3*N*w1^2) + (4*N)/w1^2 + 
     (2*u1)/(3*N*w1^2) - (4*v1)/(3*N*w1^2) - (4*N*v1)/w1^2 + 2/(3*N*w1) - 
     (16*N)/(3*w1) + (2*N*v1)/(3*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((-I)/N + (2*I)/(mv1p1*N) + ((37*I)/3)*N + ((6*I)*N)/mv1p1 - 
     ((4*I)/3)*Nf + (I*v1)/(N*u1) + (I*N*v1)/u1 + (((26*I)/3)*mv1p1*N)/w1^2 - 
     (((8*I)/3)*Nf)/w1^2 + (((8*I)/3)*Nf*v1)/w1^2 - (10*I)/(N*w1) - 
     (((74*I)/3)*N)/w1 + (((8*I)/3)*Nf)/w1 + (((4*I)/3)*N*v1)/w1 - 
     (((4*I)/3)*Nf*v1)/w1)*Log[mv1p1]*Log[v1] + 
   (3/N - 2/(mv1p1*N) + 2/(mw1p1^2*N) - 6/(mw1p1*N) + 5*N - (14*N)/mv1p1 + 
     (9*mv1p1*N)/mw1p1^2 - (11*N)/mw1p1 - mv1p1/(N*u1^2) - 
     (9*mv1p1*N)/(2*u1^2) + (55*N)/(2*mv1p1*u1) + 1/(mw1p1*N*v1) + 
     (9*N)/(2*mw1p1*v1) - 1/(N*u1*v1) - (9*N)/(2*mv1p1*u1*v1) - 
     (2*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) - 8*N*v1 + (13*N*v1)/(2*mw1p1) - 
     (2*v1)/(N*u1) - (26*N*v1)/(mv1p1*u1) + (5*N*v1^2)/(mv1p1*u1) + 
     6/(N*w1^2) + (25*N)/w1^2 - (6*v1)/(N*w1^2) - (59*N*v1)/(3*w1^2) - 
     (2*N*v1^2)/(3*w1^2) - (8*N*v1^3)/(3*w1^2) - 10/(N*w1) - (54*N)/w1 + 
     (7*v1)/(N*w1) + (169*N*v1)/(6*w1) - (8*N*v1)/(3*mv1p1*w1) - 
     (10*N*v1^2)/w1 + (20*N*v1^2)/(3*mv1p1*w1) - (8*N*v1^3)/(3*w1) + 
     (2*N*v1^3)/(3*mv1p1*w1) - (8*N*v1^4)/(3*mv1p1*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - ((36*I)*mv1p1*N)/w1^2 + 
     ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1] + 
   (-2/N - 5*N - 4/(N*w1^2) - (18*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]^2*
    Log[mv1p1]*Log[v1] + ((-4*N)/(3*w1^2) + (4*mv1p1*N)/(3*w1^2) + 
     (10*N*v1)/(3*w1^2) - (2*mv1p1*N*v1)/w1^2 - (N*v1^2)/w1^2 - 
     (mv1p1*N*v1^2)/w1^2 + (N*v1^3)/(3*w1^2) - (4*mv1p1*N*v1^3)/(3*w1^2) - 
     (4*N*v1^4)/(3*w1^2))*Log[mv1p1]^2*Log[v1] + 
   (-2/N - 9*N - 6/(N*w1^2) - (34*mv1p1*N)/w1^2 + (6*v1)/(N*w1^2) + 
     4/(N*w1) + (42*N)/w1 - (2*v1)/(N*w1) - (9*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]^2*Log[v1] + (-10/(3*N) - (26*N)/3 - 6/(N*w1^2) - 
     (92*mv1p1*N)/(3*w1^2) - (4*u1)/(3*N*w1^2) + (6*v1)/(N*w1^2) + 
     16/(3*N*w1) + (112*N)/(3*w1) - (10*v1)/(3*N*w1) - (26*N*v1)/(3*w1))*
    Log[mv1p1]^3*Log[v1] + Pi^2*(2/(3*N) + 2*N + (4*N)/w1^2 + 
     (4*u1)/(3*N*w1^2) - (4*N*v1)/w1^2 - (4*N)/w1 + (2*v1)/(3*N*w1) + 
     (2*N*v1)/w1)*Log[mw1p1]*Log[v1] + 
   (2/N - 5/(mv1p1*N) - 19*N + N/mv1p1 + (2*u1)/(mv1p1^2*N) - 
     (8*u1)/(mv1p1*N) + 2*N*u1 - (2*N*u1)/mv1p1^2 + (4*N*u1)/mv1p1 - u1^2/N + 
     (2*u1^2)/(mv1p1^2*N) - u1^2/(mv1p1*N) - (2*N*u1^2)/mv1p1^2 + 
     (N*u1^2)/mv1p1 + (2*v1)/N + (2*v1)/(mw1p1*N) + (11*N*v1)/6 + 
     (9*N*v1)/mw1p1 - (u1*v1)/N - 4*N*u1*v1 + (8*N*v1^2)/3 + 6/(N*w1^2) + 
     (25*N)/w1^2 - (6*v1)/(N*w1^2) - (59*N*v1)/(3*w1^2) - 
     (2*N*v1^2)/(3*w1^2) - (8*N*v1^3)/(3*w1^2) - 2/(N*w1) - (16*N)/w1 + 
     (3*v1)/(N*w1) - (19*N*v1)/(6*w1) - (6*N*v1^2)/w1 + (8*N*v1^3)/(3*w1))*
    Log[mw1p1]*Log[v1] + Pi*((3*I)/N - (13*I)*N + ((3*I)*v1)/(mw1p1*N) + 
     ((2*I)*N*v1)/mw1p1 - ((4*I)*N*v1)/(mv1p1^2*u1) - 
     ((6*I)*N)/(mv1p1*w1^2) + ((20*I)*N*v1)/(mv1p1*w1^2) - 
     ((18*I)*N*v1^2)/(mv1p1*w1^2) - ((6*I)*mv1p1)/(N*w1) + 
     ((22*I)*N)/(mv1p1^2*w1) - ((59*I)*N*v1)/(mv1p1^2*w1) + 
     ((44*I)*N*v1^2)/(mv1p1^2*w1) - ((11*I)*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1]*
    Log[v1] + (-2/N - 7*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (26*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*
    Log[mu1p1]^2*Log[mw1p1]*Log[v1] + 
   Pi*((-6*I)/N - (8*I)/(N*w1^2) + ((8*I)*v1)/(N*w1^2) + (12*I)/(N*w1) - 
     ((6*I)*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[v1] + 
   (-4/N - 5*N - 8/(N*w1^2) - (18*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (22*N)/w1 - (4*v1)/(N*w1) - (5*N*v1)/w1)*Log[mv1p1]^2*
    Log[mw1p1]*Log[v1] + Pi*((-4*I)/N + (3*I)*N - ((4*I)*mv1p1)/(N*w1^2) + 
     ((14*I)*mv1p1*N)/w1^2 + (8*I)/(N*w1) - ((18*I)*N)/w1 - 
     ((4*I)*v1)/(N*w1) + ((3*I)*N*v1)/w1)*Log[mw1p1]^2*Log[v1] + 
   (-2/N - N - (2*mv1p1)/(N*w1^2) - (2*N)/w1^2 + (2*N*v1)/w1^2 + 4/(N*w1) + 
     (2*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   (-4/N - 5*N - 8/(N*w1^2) - (18*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (22*N)/w1 - (4*v1)/(N*w1) - (5*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]^2*Log[v1] + (-8/(3*N) + 2*N - (8*mv1p1)/(3*N*w1^2) + 
     (28*mv1p1*N)/(3*w1^2) + 16/(3*N*w1) - (12*N)/w1 - (8*v1)/(3*N*w1) + 
     (2*N*v1)/w1)*Log[mw1p1]^3*Log[v1] + 
   Pi^2*(-2/(3*N) - 2*N - 4/(3*N*w1^2) - (4*N)/w1^2 + (4*v1)/(3*N*w1^2) + 
     (4*N*v1)/w1^2 + 4/(3*N*w1) + (4*N)/w1 - (2*v1)/(3*N*w1) - (2*N*v1)/w1)*
    Log[u1]*Log[v1] + Pi*((-3*I)/(mv1p1*N) - ((4*I)/3)*N + ((7*I)*N)/mv1p1 + 
     ((4*I)/3)*Nf - (((26*I)/3)*mv1p1*N)/w1^2 + (((8*I)/3)*Nf)/w1^2 - 
     (((8*I)/3)*Nf*v1)/w1^2 + (6*I)/(N*w1) - (((22*I)/3)*N)/w1 - 
     (((8*I)/3)*Nf)/w1 - (((4*I)/3)*N*v1)/w1 + (((4*I)/3)*Nf*v1)/w1)*Log[u1]*
    Log[v1] + (-N^(-1) + 4/(mv1p1*N) + (112*N)/3 - (12*N)/mv1p1 - (4*Nf)/3 + 
     (6*u1)/(mv1p1*N) - (22*N*u1)/3 + (8*N*u1)/mv1p1^2 - 
     (14*N*u1)/(3*mv1p1) + u1^2/N - (2*u1^2)/(mv1p1^2*N) + u1^2/(mv1p1*N) + 
     (2*N*u1^2)/mv1p1^2 - (N*u1^2)/mv1p1 - (2*v1)/N + (5*N*v1)/6 + 
     (16*N*v1)/(3*mw1p1) - (4*Nf*v1)/(3*mw1p1) + (u1*v1)/N + 4*N*u1*v1 - 
     (8*N*v1^2)/3 - 6/(N*w1^2) - (25*N)/w1^2 + (6*v1)/(N*w1^2) + 
     (59*N*v1)/(3*w1^2) + (2*N*v1^2)/(3*w1^2) + (8*N*v1^3)/(3*w1^2) + 
     2/(N*w1) + (4*N)/(3*w1) + (8*mv1p1*Nf)/(3*w1) + v1/(N*w1) + 
     (199*N*v1)/(6*w1) + (26*N*v1^2)/(3*w1) - (8*N*v1^3)/(3*w1))*Log[u1]*
    Log[v1] + ((-8*N)/3 + (8*mv1p1*N*u1)/3 - (2*N*v1)/3 - 
     (2*N*v1)/(mv1p1^2*u1) + (16*N*v1^2)/3 - (8*N*v1^3)/(3*mv1p1*w1^2) + 
     (10*N*v1^4)/(3*mv1p1*w1^2) - (8*N*v1^5)/(3*mv1p1*w1^2) - 
     (8*N*v1^2)/(mv1p1^2*w1) + (18*N*v1^3)/(mv1p1^2*w1) - 
     (20*N*v1^4)/(mv1p1^2*w1) + (8*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]*Log[u1]*
    Log[v1] + (4/N + 12*N + 8/(N*w1^2) + (40*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (48*N)/w1 + (4*v1)/(N*w1) + (12*N*v1)/w1)*
    Log[mu1p1]^2*Log[u1]*Log[v1] + 
   Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((4*I)*N)/w1^2 - 
     ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[v1] + 
   (3/(mv1p1*N) + (8*N)/3 - (7*N)/mv1p1 + (16*mv1p1*N*u1)/3 + (8*N*v1)/3 + 
     (8*N*v1^2)/3 - (10*N)/(3*w1^2) - (2*N*v1)/(3*w1^2) + (2*N*v1^2)/w1^2 - 
     (2*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) - 6/(N*w1) + (2*N)/w1 + 
     (12*N*v1)/w1 - (4*N*v1^2)/w1 + (8*N*v1^3)/w1)*Log[mv1p1]*Log[u1]*
    Log[v1] + (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]*Log[u1]*Log[v1] + 
   (2/N + 11*N + 4/(N*w1^2) + (38*mv1p1*N)/w1^2 + (2*u1)/(N*w1^2) - 
     (4*v1)/(N*w1^2) - (2*mv1p1)/(N*w1) - (46*N)/w1 + (11*N*v1)/w1)*
    Log[mv1p1]^2*Log[u1]*Log[v1] + Pi*((6*I)/N - (8*I)*N + (4*I)/(N*w1^2) - 
     ((32*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) + ((32*I)*N*v1)/w1^2 - 
     (12*I)/(N*w1) + ((40*I)*N)/w1 + ((6*I)*v1)/(N*w1) - ((8*I)*N*v1)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1] + (9/N - 7*N + (4*Nf)/3 + (8*mv1p1*N*u1)/3 + 
     v1/N + (2*v1)/(mw1p1*N) + (10*N*v1)/3 + (4*N*v1)/mw1p1 - 
     (2*N*v1)/(mv1p1^2*u1) - (8*N*v1^2)/3 - (10*N)/(3*mv1p1*w1^2) - 
     (44*mv1p1*N)/(3*w1^2) + (8*Nf)/(3*w1^2) + (32*N*v1)/(3*mv1p1*w1^2) - 
     (8*Nf*v1)/(3*w1^2) - (28*N*v1^2)/(3*mv1p1*w1^2) - (10*mv1p1)/(N*w1) + 
     (68*N)/(3*w1) - (10*N)/(mv1p1^2*w1) - (8*Nf)/(3*w1) - (52*N*v1)/(3*w1) + 
     (37*N*v1)/(mv1p1^2*w1) + (4*Nf*v1)/(3*w1) - (48*N*v1^2)/(mv1p1^2*w1) + 
     (19*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1]*Log[u1]*Log[v1] + 
   (4/N + 2*N + (4*mv1p1)/(N*w1^2) + (4*N)/w1^2 - (4*N*v1)/w1^2 - 8/(N*w1) - 
     (4*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[v1] + (-6/N - 8/(N*w1^2) + (8*v1)/(N*w1^2) + 12/(N*w1) - 
     (6*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   (-2/N - 7*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (26*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[mw1p1]^2*Log[u1]*
    Log[v1] + Pi*((-2*I)/N + (5*I)*N + ((18*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) - 
     ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) + ((5*I)*N*v1)/w1)*Log[u1]^2*Log[v1] + 
   (-9/(2*N) - 9/(2*mv1p1*N) + (5*N)/6 + (5*N)/(2*mv1p1) - (2*Nf)/3 + 
     (3*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) - (N*u1)/mv1p1^2 + (N*u1)/mv1p1 - 
     (8*mv1p1*N*u1)/3 - u1^2/(mv1p1^3*N) + u1^2/(mv1p1^2*N) + 
     (N*u1^2)/mv1p1^3 - (N*u1^2)/mv1p1^2 - v1/(2*N) - v1/(mw1p1*N) - 
     (4*N*v1)/3 - (3*N*v1)/mw1p1 + (N*v1)/(mv1p1^2*u1) - (4*N*v1^2)/3 + 
     (9*N)/w1^2 + (5*N)/(3*mv1p1*w1^2) - (4*Nf)/(3*w1^2) - (7*N*v1)/w1^2 - 
     (16*N*v1)/(3*mv1p1*w1^2) + (4*Nf*v1)/(3*w1^2) - (N*v1^2)/w1^2 + 
     (14*N*v1^2)/(3*mv1p1*w1^2) + (N*v1^3)/(3*w1^2) - (4*N*v1^4)/(3*w1^2) + 
     10/(N*w1) - (31*N)/(3*w1) + (5*N)/(mv1p1^2*w1) + (4*Nf)/(3*w1) - 
     (5*v1)/(N*w1) + (8*N*v1)/(3*w1) - (37*N*v1)/(2*mv1p1^2*w1) - 
     (2*Nf*v1)/(3*w1) + (2*N*v1^2)/w1 + (24*N*v1^2)/(mv1p1^2*w1) - 
     (4*N*v1^3)/w1 - (19*N*v1^3)/(2*mv1p1^2*w1))*Log[u1]^2*Log[v1] + 
   (-2/N - N - (2*mv1p1)/(N*w1^2) - (2*N)/w1^2 + (2*N*v1)/w1^2 + 4/(N*w1) + 
     (2*N)/w1 - (2*v1)/(N*w1) - (N*v1)/w1)*Log[mu1p1]*Log[u1]^2*Log[v1] + 
   (7/N + 5*N + (12*mv1p1)/(N*w1^2) + (18*mv1p1*N)/w1^2 - 14/(N*w1) - 
     (22*N)/w1 + (7*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*Log[u1]^2*Log[v1] + 
   (9/N + 6*N + 12/(N*w1^2) + (12*N)/w1^2 - (12*v1)/(N*w1^2) - 
     (12*N*v1)/w1^2 - 18/(N*w1) - (12*N)/w1 + (9*v1)/(N*w1) + (6*N*v1)/w1)*
    Log[mw1p1]*Log[u1]^2*Log[v1] + (-13/(3*N) - N - (16*mv1p1)/(3*N*w1^2) + 
     (2*mv1p1*N)/(3*w1^2) + 26/(3*N*w1) - (2*N)/w1 - (13*v1)/(3*N*w1) - 
     (N*v1)/w1)*Log[u1]^3*Log[v1] + 
   Pi^2*(1/(3*N) + (2*N)/3 + (4*N)/(3*w1^2) - (4*N*v1)/(3*w1^2) - 
     2/(3*N*w1) - (4*N)/(3*w1) + v1/(3*N*w1) + (2*N*v1)/(3*w1))*Log[v1]^2 + 
   (-1/2*1/N - 5/(2*mv1p1*N) - 1/(mw1p1^2*N) + 3/(mw1p1*N) + (67*N)/3 + 
     (31*N)/(6*mv1p1) - (9*N)/(2*mw1p1^2) + (11*N)/(2*mw1p1) + (4*Nf)/3 - 
     (4*Nf)/(3*mv1p1) + mv1p1/(2*N*u1^2) + (9*mv1p1*N)/(4*u1^2) - 
     (55*N)/(4*mv1p1*u1) + (mu1p1*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) - N*u1 - 
     (mu1p1*N*u1)/mv1p1^2 + u1^2/(2*N) + u1^2/(2*mv1p1*N) - 
     (N*u1^2)/(2*mv1p1) - 1/(2*mw1p1*N*v1) - (9*N)/(4*mw1p1*v1) + 
     1/(2*N*u1*v1) + (9*N)/(4*mv1p1*u1*v1) - v1/N - v1/(mw1p1^2*N) + 
     (5*v1)/(2*mw1p1*N) + (5*N*v1)/12 - (9*N*v1)/(2*mw1p1^2) - 
     (37*N*v1)/(12*mw1p1) + (4*Nf*v1)/(3*mw1p1) + v1/(N*u1) + 
     (13*N*v1)/(mv1p1*u1) + (u1*v1)/(2*N) + 2*N*u1*v1 - (4*N*v1^2)/3 - 
     (5*N*v1^2)/(2*mv1p1*u1) + (4*v1)/(N*w1) - (37*N*v1)/(3*w1) + 
     (20*N*v1)/(mv1p1*w1) + (8*Nf*v1)/(3*w1) + (4*N*v1^2)/(3*w1) - 
     (62*N*v1^2)/(3*mv1p1*w1) - (5*N*v1^3)/(3*mv1p1*w1) + 
     (4*N*v1^4)/(3*mv1p1*w1))*Log[v1]^2 + 
   Pi*(((5*I)/2)/N - ((5*I)/2)/(mv1p1*N) + ((19*I)/2)*N - 
     (((15*I)/2)*N)/mv1p1 + ((3*I)*u1)/(mv1p1^2*N) - ((3*I)*u1)/(mv1p1*N) - 
     (I*N*u1)/mv1p1^2 + (I*N*u1)/mv1p1 - (I*u1^2)/(mv1p1^3*N) + 
     (I*u1^2)/(mv1p1^2*N) + (I*N*u1^2)/mv1p1^3 - (I*N*u1^2)/mv1p1^2 + 
     ((I/2)*v1)/N + (I*v1)/(mw1p1^3*N) - ((3*I)*v1)/(mw1p1^2*N) + 
     (((5*I)/2)*v1)/(mw1p1*N) + (2*I)*N*v1 + (((9*I)/2)*N*v1)/mw1p1^3 - 
     (((11*I)/2)*N*v1)/mw1p1^2 + ((4*I)*N*v1)/mw1p1 - ((I/2)*v1)/(N*u1) - 
     ((I/2)*N*v1)/u1 + ((3*I)*N*v1)/(mv1p1^2*u1) - (4*I)*N*v1^2 + 
     (((13*I)/3)*N)/(mv1p1*w1^2) - (((13*I)/3)*mv1p1*N)/w1^2 - 
     (((38*I)/3)*N*v1)/(mv1p1*w1^2) + (((31*I)/3)*N*v1^2)/(mv1p1*w1^2) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^2) - (((5*I)/3)*N*v1^4)/(mv1p1*w1^2) + 
     (((4*I)/3)*N*v1^5)/(mv1p1*w1^2) + (((34*I)/3)*N)/w1 - 
     (((46*I)/3)*N)/(mv1p1^2*w1) + ((4*I)*v1)/(N*w1) + (((28*I)/3)*N*v1)/w1 + 
     (((130*I)/3)*N*v1)/(mv1p1^2*w1) - (((98*I)/3)*N*v1^2)/(mv1p1^2*w1) + 
     (((5*I)/3)*N*v1^3)/(mv1p1^2*w1) + ((10*I)*N*v1^4)/(mv1p1^2*w1) - 
     ((4*I)*N*v1^5)/(mv1p1^2*w1))*Log[v1]^2 + 
   ((2*N)/3 + (4*mv1p1*N*u1)/3 - (N*v1)/3 + (N*v1)/(mv1p1^2*u1) + 
     (8*N*v1^2)/3 - (4*N*v1)/(mv1p1*w1^2) + (6*N*v1^2)/(mv1p1*w1^2) - 
     (4*N*v1^3)/(3*mv1p1*w1^2) + (5*N*v1^4)/(3*mv1p1*w1^2) - 
     (4*N*v1^5)/(3*mv1p1*w1^2) - (4*N)/(mv1p1^2*w1) + 
     (12*N*v1)/(mv1p1^2*w1) - (12*N*v1^2)/(mv1p1^2*w1) + 
     (11*N*v1^3)/(mv1p1^2*w1) - (10*N*v1^4)/(mv1p1^2*w1) + 
     (4*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]*Log[v1]^2 + 
   (2/N + 5*N + 4/(N*w1^2) + (18*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]^2*Log[v1]^2 + 
   ((16*N)/3 - (4*Nf)/3 - 2*N*v1 + 4*N*v1^2 + (31*N)/(3*w1^2) - 
     (8*Nf)/(3*w1^2) - (37*N*v1)/(3*w1^2) + (8*Nf*v1)/(3*w1^2) + 
     (N*v1^2)/w1^2 - (N*v1^3)/(3*w1^2) + (4*N*v1^4)/(3*w1^2) - 
     (32*N)/(3*w1) + (8*Nf)/(3*w1) + (16*N*v1)/(3*w1) - (4*Nf*v1)/(3*w1) - 
     (2*N*v1^2)/w1 + (4*N*v1^3)/w1)*Log[mv1p1]*Log[v1]^2 + 
   (2/N + 5*N + 4/(N*w1^2) + (18*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (22*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*
    Log[v1]^2 + (3/N + 8*N + 8/(N*w1^2) + (32*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (32*N*v1)/w1^2 - 6/(N*w1) - (40*N)/w1 + (3*v1)/(N*w1) + (8*N*v1)/w1)*
    Log[mv1p1]^2*Log[v1]^2 + Pi*((2*I)*N + ((4*I)*N)/w1^2 - 
     ((4*I)*N*v1)/w1^2 - ((4*I)*N)/w1 + ((2*I)*N*v1)/w1)*Log[mw1p1]*
    Log[v1]^2 + ((20*N)/3 - (4*Nf)/3 - (4*mv1p1*N*u1)/3 - (5*N*v1)/3 + 
     (N*v1)/(mv1p1^2*u1) + (4*N*v1^2)/3 + (5*N)/(3*mv1p1*w1^2) + 
     (26*mv1p1*N)/(3*w1^2) - (8*Nf)/(3*w1^2) - (16*N*v1)/(3*mv1p1*w1^2) + 
     (8*Nf*v1)/(3*w1^2) + (14*N*v1^2)/(3*mv1p1*w1^2) - (47*N)/(3*w1) + 
     (5*N)/(mv1p1^2*w1) + (8*Nf)/(3*w1) + (83*N*v1)/(6*w1) - 
     (37*N*v1)/(2*mv1p1^2*w1) - (4*Nf*v1)/(3*w1) + (24*N*v1^2)/(mv1p1^2*w1) - 
     (19*N*v1^3)/(2*mv1p1^2*w1))*Log[mw1p1]*Log[v1]^2 + 
   (-2/N - 7*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (26*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[v1]^2 + (8/N + 10*N + 16/(N*w1^2) + (36*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (44*N)/w1 + (8*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mv1p1]*Log[mw1p1]*Log[v1]^2 + 
   (4/N - 3*N + (4*mv1p1)/(N*w1^2) - (14*mv1p1*N)/w1^2 - 8/(N*w1) + 
     (18*N)/w1 + (4*v1)/(N*w1) - (3*N*v1)/w1)*Log[mw1p1]^2*Log[v1]^2 + 
   Pi*((-2*I)*N - ((4*I)*N)/w1^2 + ((4*I)*N*v1)/w1^2 + ((4*I)*N)/w1 - 
     ((2*I)*N*v1)/w1)*Log[u1]*Log[v1]^2 + 
   ((-14*N)/3 - (2*N)/(3*mv1p1) + (4*Nf)/3 - (4*N*u1)/(3*mv1p1^2) + 
     (4*N*u1)/mv1p1 - (8*mv1p1*N*u1)/3 + (2*N*v1)/3 - (N*v1)/mw1p1 + 
     (N*v1)/(mv1p1^2*u1) - (16*N*v1^2)/3 - (31*N)/(3*w1^2) + 
     (8*Nf)/(3*w1^2) + (37*N*v1)/(3*w1^2) - (8*Nf*v1)/(3*w1^2) - 
     (N*v1^2)/w1^2 + (N*v1^3)/(3*w1^2) + (4*N*v1^3)/(3*mv1p1*w1^2) - 
     (4*N*v1^4)/(3*w1^2) - (5*N*v1^4)/(3*mv1p1*w1^2) + 
     (4*N*v1^5)/(3*mv1p1*w1^2) + (32*N)/(3*w1) - (8*Nf)/(3*w1) - 
     (28*N*v1)/(3*w1) + (4*Nf*v1)/(3*w1) + (2*N*v1^2)/w1 + 
     (4*N*v1^2)/(mv1p1^2*w1) - (4*N*v1^3)/w1 - (9*N*v1^3)/(mv1p1^2*w1) + 
     (10*N*v1^4)/(mv1p1^2*w1) - (4*N*v1^5)/(mv1p1^2*w1))*Log[u1]*Log[v1]^2 + 
   (2/N + 7*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (26*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mu1p1]*Log[u1]*Log[v1]^2 + 
   (-8/N - 8*N - 16/(N*w1^2) - (32*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (32*N*v1)/w1^2 + 16/(N*w1) + (40*N)/w1 - (8*v1)/(N*w1) - (8*N*v1)/w1)*
    Log[mv1p1]*Log[u1]*Log[v1]^2 + (-8/N + 8*N - (8*mv1p1)/(N*w1^2) + 
     (32*N)/w1^2 - (32*N*v1)/w1^2 + 16/(N*w1) - (40*N)/w1 - (8*v1)/(N*w1) + 
     (8*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   (4/N - 5*N + (4*mv1p1)/(N*w1^2) - (18*mv1p1*N)/w1^2 - 8/(N*w1) + 
     (22*N)/w1 + (4*v1)/(N*w1) - (5*N*v1)/w1)*Log[u1]^2*Log[v1]^2 + 
   (-1/3*1/N + 5/(3*mv1p1*N) + (41*N)/9 + (5*N)/mv1p1 - (2*u1)/(mv1p1^2*N) + 
     (2*u1)/(mv1p1*N) + (2*N*u1)/(3*mv1p1^2) - (2*N*u1)/(3*mv1p1) - 
     (8*mv1p1*N*u1)/9 + (2*u1^2)/(3*mv1p1^3*N) - (2*u1^2)/(3*mv1p1^2*N) - 
     (2*N*u1^2)/(3*mv1p1^3) + (2*N*u1^2)/(3*mv1p1^2) + (5*N*v1)/9 + 
     (N*v1)/(3*mw1p1) + v1/(3*N*u1) + (N*v1)/(3*u1) - (16*N*v1^2)/9 + 
     (5*N)/(9*w1^2) - (5*mv1p1*N)/(9*w1^2) + (N*v1)/(9*w1^2) + 
     (2*mv1p1*N*v1)/(3*w1^2) - (N*v1^2)/(3*w1^2) + (mv1p1*N*v1^2)/(3*w1^2) + 
     (N*v1^3)/(9*w1^2) + (4*mv1p1*N*v1^3)/(9*w1^2) - (4*N*v1^4)/(9*w1^2) - 
     8/(3*N*w1) - (12*N)/w1 + (4*N*v1^2)/(3*w1) - (8*N*v1^3)/(3*w1))*
    Log[v1]^3 + (-4/(3*N) - 3*N - (4*mv1p1)/(3*N*w1^2) - 
     (26*mv1p1*N)/(3*w1^2) + 8/(3*N*w1) + (10*N)/w1 - (4*v1)/(3*N*w1) - 
     (3*N*v1)/w1)*Log[mv1p1]*Log[v1]^3 + 
   (2/(3*N) + (5*N)/3 + 4/(3*N*w1^2) + (6*mv1p1*N)/w1^2 - (4*v1)/(3*N*w1^2) - 
     4/(3*N*w1) - (22*N)/(3*w1) + (2*v1)/(3*N*w1) + (5*N*v1)/(3*w1))*
    Log[mw1p1]*Log[v1]^3 + (-2/(3*N) - (5*N)/3 - 4/(3*N*w1^2) - 
     (6*mv1p1*N)/w1^2 + (4*v1)/(3*N*w1^2) + 4/(3*N*w1) + (22*N)/(3*w1) - 
     (2*v1)/(3*N*w1) - (5*N*v1)/(3*w1))*Log[u1]*Log[v1]^3 + 
   (1/(6*N) + (2*N)/3 + (4*N)/(3*w1^2) - (4*N*v1)/(3*w1^2) - 1/(3*N*w1) - 
     (4*N)/(3*w1) + v1/(6*N*w1) + (2*N*v1)/(3*w1))*Log[v1]^4 + 
   Pi^3*((I/3)/N - (I/3)*N + ((2*I)/3)/(N*w1^2) - (((2*I)/3)*N)/w1^2 - 
     (((2*I)/3)*v1)/(N*w1^2) + (((2*I)/3)*N*v1)/w1^2 - ((2*I)/3)/(N*w1) + 
     (((2*I)/3)*N)/w1 + ((I/3)*v1)/(N*w1) - ((I/3)*N*v1)/w1)*Log[w1] + 
   Pi*((3*I)/N - ((71*I)/3)*N - ((6*I)*u1)/(mv1p1*N) + (2*I)*N*u1 + 
     ((2*I)*N*u1)/mv1p1 - (I*u1^2)/N + ((2*I)*u1^2)/(mv1p1^2*N) - 
     (I*u1^2)/(mv1p1*N) - ((2*I)*N*u1^2)/mv1p1^2 + (I*N*u1^2)/mv1p1 + 
     ((2*I)*v1)/N - ((2*I)*v1)/(mw1p1*N) + ((9*I)/2)*N*v1 + 
     (((15*I)/2)*N*v1)/mw1p1 - (I*u1*v1)/N - (4*I)*N*u1*v1 + 
     ((8*I)/3)*N*v1^2 + (((8*I)/3)*N)/w1 - (((20*I)/3)*N*v1)/w1 - 
     (((2*I)/3)*N*v1^2)/w1 + (((8*I)/3)*N*v1^3)/w1)*Log[w1] + 
   Pi^2*(-11/(3*N) + 5/(3*mv1p1*N) + (40*N)/9 - (3*N)/mv1p1 - 
     u1/(mv1p1^2*N) + u1/(mv1p1*N) + (N*u1)/(3*mv1p1^2) - (N*u1)/(3*mv1p1) + 
     (8*mv1p1*N*u1)/9 + u1^2/(3*mv1p1^3*N) - u1^2/(3*mv1p1^2*N) - 
     (N*u1^2)/(3*mv1p1^3) + (N*u1^2)/(3*mv1p1^2) - v1/(2*N) + 
     v1/(3*mw1p1^3*N) - v1/(mw1p1^2*N) + v1/(mw1p1*N) + (N*v1)/9 + 
     (3*N*v1)/(2*mw1p1^3) - (11*N*v1)/(6*mw1p1^2) + (2*N*v1)/mw1p1 - 
     v1/(6*N*u1) - (N*v1)/(6*u1) + (4*N*v1^2)/9 + (4*mv1p1*N)/(9*w1^2) - 
     (2*mv1p1*N*v1)/(3*w1^2) - (mv1p1*N*v1^2)/(3*w1^2) - 
     (4*mv1p1*N*v1^3)/(9*w1^2) + 4/(3*N*w1) - (10*N)/(3*w1) - 
     (7*v1)/(3*N*w1) + (19*N*v1)/(2*w1) - (2*N*v1^2)/(3*w1) + 
     (4*N*v1^3)/(3*w1))*Log[w1] + Pi^2*(-4/(3*N) - 4*N - 8/(3*N*w1^2) - 
     (40*mv1p1*N)/(3*w1^2) + (8*v1)/(3*N*w1^2) + 8/(3*N*w1) + (16*N)/w1 - 
     (4*v1)/(3*N*w1) - (4*N*v1)/w1)*Log[mu1p1]*Log[w1] + 
   (-N^(-1) - 5/(mv1p1*N) - 2/(mw1p1^2*N) + 6/(mw1p1*N) + 54*N + N/mv1p1 - 
     (9*N)/mw1p1^2 + (11*N)/mw1p1 + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) - 
     (55*N)/(2*mv1p1*u1) + (2*mu1p1*u1)/(mv1p1^2*N) + (4*u1)/(mv1p1*N) - 
     2*N*u1 - (2*mu1p1*N*u1)/mv1p1^2 + u1^2/N + u1^2/(mv1p1*N) - 
     (N*u1^2)/mv1p1 - 1/(mw1p1*N*v1) - (9*N)/(2*mw1p1*v1) + 1/(N*u1*v1) + 
     (9*N)/(2*mv1p1*u1*v1) - (2*v1)/N - (2*v1)/(mw1p1^2*N) + 
     (5*v1)/(mw1p1*N) - (11*N*v1)/6 - (9*N*v1)/mw1p1^2 + 
     (13*N*v1)/(2*mw1p1) + (2*v1)/(N*u1) + (26*N*v1)/(mv1p1*u1) + (u1*v1)/N + 
     4*N*u1*v1 - (8*N*v1^2)/3 - (5*N*v1^2)/(mv1p1*u1) + (8*v1)/(N*w1) + 
     (40*N*v1)/(mv1p1*w1) - (124*N*v1^2)/(3*mv1p1*w1) - 
     (10*N*v1^3)/(3*mv1p1*w1) + (8*N*v1^4)/(3*mv1p1*w1))*Log[mu1p1]*Log[w1] + 
   Pi*(((8*I)/3)*N - ((8*I)/3)*mv1p1*N*u1 + ((2*I)/3)*N*v1 + 
     ((2*I)*N*v1)/(mv1p1^2*u1) - ((16*I)/3)*N*v1^2 + 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^2) - (((10*I)/3)*N*v1^4)/(mv1p1*w1^2) + 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^2) + ((8*I)*N*v1^2)/(mv1p1^2*w1) - 
     ((18*I)*N*v1^3)/(mv1p1^2*w1) + ((20*I)*N*v1^4)/(mv1p1^2*w1) - 
     ((8*I)*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]*Log[w1] + 
   Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - ((18*I)*mv1p1*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]^2*Log[w1] + 
   (14/(3*N) + (35*N)/3 + 28/(3*N*w1^2) + (42*mv1p1*N)/w1^2 - 
     (28*v1)/(3*N*w1^2) - 28/(3*N*w1) - (154*N)/(3*w1) + (14*v1)/(3*N*w1) + 
     (35*N*v1)/(3*w1))*Log[mu1p1]^3*Log[w1] + 
   Pi^2*(7/(3*N) + 2*N + (10*mv1p1)/(3*N*w1^2) + (20*mv1p1*N)/(3*w1^2) - 
     14/(3*N*w1) - (8*N)/w1 + (7*v1)/(3*N*w1) + (2*N*v1)/w1)*Log[mv1p1]*
    Log[w1] + Pi*((-3*I)/N - (4*I)/(N*w1^2) + ((4*I)*v1)/(N*w1^2) + 
     (6*I)/(N*w1) - ((3*I)*v1)/(N*w1))*Log[mv1p1]^2*Log[w1] + 
   Pi^2*(11/(3*N) + (10*N)/3 + (14*mv1p1)/(3*N*w1^2) + 
     (28*mv1p1*N)/(3*w1^2) - 22/(3*N*w1) - (32*N)/(3*w1) + (11*v1)/(3*N*w1) + 
     (10*N*v1)/(3*w1))*Log[mw1p1]*Log[w1] + 
   Pi*((6*I)/N + ((40*I)/3)*N + ((8*I)/3)*mv1p1*N*u1 + (I*v1)/N - 
     (I*v1)/(mw1p1*N) + ((10*I)/3)*N*v1 + ((2*I)*N*v1)/mw1p1 + 
     ((2*I)*N*v1)/(mv1p1^2*u1) - ((8*I)/3)*N*v1^2 + 
     (((8*I)/3)*N)/(mv1p1*w1^2) - (((28*I)/3)*N*v1)/(mv1p1*w1^2) + 
     (((26*I)/3)*N*v1^2)/(mv1p1*w1^2) - ((4*I)*mv1p1)/(N*w1) - 
     ((24*I)*N)/(mv1p1^2*w1) + ((70*I)*N*v1)/(mv1p1^2*w1) - 
     ((64*I)*N*v1^2)/(mv1p1^2*w1) + ((20*I)*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1]*
    Log[w1] + Pi*((4*I)/N + (14*I)*N + (8*I)/(N*w1^2) + 
     ((44*I)*mv1p1*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - 
     ((52*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((14*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[w1] + (-12/N - 42*N - 24/(N*w1^2) - (132*mv1p1*N)/w1^2 + 
     (24*v1)/(N*w1^2) + 24/(N*w1) + (156*N)/w1 - (12*v1)/(N*w1) - 
     (42*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*((-6*I)/N - (8*I)/(N*w1^2) + ((8*I)*v1)/(N*w1^2) + (12*I)/(N*w1) - 
     ((6*I)*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[w1] + 
   Pi*((-2*I)/N + (2*I)*N - (4*I)/(N*w1^2) + ((4*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) - ((4*I)*N*v1)/w1^2 + (4*I)/(N*w1) - ((4*I)*N)/w1 - 
     ((2*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1)*Log[mw1p1]^2*Log[w1] + 
   (-8/N - 28*N - 16/(N*w1^2) - (88*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (104*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]^2*Log[w1] + (-8/(3*N) - (28*N)/3 - 16/(3*N*w1^2) - 
     (88*mv1p1*N)/(3*w1^2) + (16*v1)/(3*N*w1^2) + 16/(3*N*w1) + 
     (104*N)/(3*w1) - (8*v1)/(3*N*w1) - (28*N*v1)/(3*w1))*Log[mw1p1]^3*
    Log[w1] + Pi*((6*I)/N + (2*I)*N + (I*v1)/N - (I*v1)/(mw1p1*N) + 
     (2*I)*N*v1 - ((4*I)*mv1p1)/(N*w1) - ((4*I)*mv1p1*N)/w1)*Log[u1]*
    Log[w1] + Pi^2*(-2/N - 7*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (26*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*
    Log[u1]*Log[w1] + (3/N - (71*N)/3 - (6*u1)/(mv1p1*N) + 2*N*u1 + 
     (2*N*u1)/mv1p1 - u1^2/N + (2*u1^2)/(mv1p1^2*N) - u1^2/(mv1p1*N) - 
     (2*N*u1^2)/mv1p1^2 + (N*u1^2)/mv1p1 + (2*v1)/N - (2*v1)/(mw1p1*N) + 
     (9*N*v1)/2 + (15*N*v1)/(2*mw1p1) - (u1*v1)/N - 4*N*u1*v1 + 
     (8*N*v1^2)/3 + (8*N)/(3*w1) - (20*N*v1)/(3*w1) - (2*N*v1^2)/(3*w1) + 
     (8*N*v1^3)/(3*w1))*Log[u1]*Log[w1] + 
   ((8*N)/3 - (8*mv1p1*N*u1)/3 + (2*N*v1)/3 + (2*N*v1)/(mv1p1^2*u1) - 
     (16*N*v1^2)/3 + (8*N*v1^3)/(3*mv1p1*w1^2) - (10*N*v1^4)/(3*mv1p1*w1^2) + 
     (8*N*v1^5)/(3*mv1p1*w1^2) + (8*N*v1^2)/(mv1p1^2*w1) - 
     (18*N*v1^3)/(mv1p1^2*w1) + (20*N*v1^4)/(mv1p1^2*w1) - 
     (8*N*v1^5)/(mv1p1^2*w1))*Log[mu1p1]*Log[u1]*Log[w1] + 
   (4/N + 18*N + 8/(N*w1^2) + (52*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (60*N)/w1 + (4*v1)/(N*w1) + (18*N*v1)/w1)*Log[mu1p1]^2*
    Log[u1]*Log[w1] + Pi*((6*I)/N + (8*I)/(N*w1^2) - ((8*I)*v1)/(N*w1^2) - 
     (12*I)/(N*w1) + ((6*I)*v1)/(N*w1))*Log[mv1p1]*Log[u1]*Log[w1] + 
   (-3/N - 4/(N*w1^2) + (4*v1)/(N*w1^2) + 6/(N*w1) - (3*v1)/(N*w1))*
    Log[mv1p1]^2*Log[u1]*Log[w1] + Pi*((2*I)/N - (2*I)*N + (4*I)/(N*w1^2) - 
     ((4*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 - 
     (4*I)/(N*w1) + ((4*I)*N)/w1 + ((2*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*
    Log[mw1p1]*Log[u1]*Log[w1] + (6/N + (40*N)/3 + (8*mv1p1*N*u1)/3 + v1/N - 
     v1/(mw1p1*N) + (10*N*v1)/3 + (2*N*v1)/mw1p1 + (2*N*v1)/(mv1p1^2*u1) - 
     (8*N*v1^2)/3 + (8*N)/(3*mv1p1*w1^2) - (28*N*v1)/(3*mv1p1*w1^2) + 
     (26*N*v1^2)/(3*mv1p1*w1^2) - (4*mv1p1)/(N*w1) - (24*N)/(mv1p1^2*w1) + 
     (70*N*v1)/(mv1p1^2*w1) - (64*N*v1^2)/(mv1p1^2*w1) + 
     (20*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1]*Log[u1]*Log[w1] + 
   (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1]*Log[w1] + (-6/N - 8/(N*w1^2) + (8*v1)/(N*w1^2) + 
     12/(N*w1) - (6*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   (2/N + 16*N + 4/(N*w1^2) + (48*N)/w1^2 - (4*v1)/(N*w1^2) - 
     (48*N*v1)/w1^2 - 4/(N*w1) - (56*N)/w1 + (2*v1)/(N*w1) + (16*N*v1)/w1)*
    Log[mw1p1]^2*Log[u1]*Log[w1] + (3/(2*N) + 9/(2*mv1p1*N) + (9*N)/2 - 
     (5*N)/(2*mv1p1) - (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) + 
     (N*u1)/mv1p1^2 - (N*u1)/mv1p1 + u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - 
     (N*u1^2)/mv1p1^3 + (N*u1^2)/mv1p1^2 + v1/(2*N) - (2*v1)/(mw1p1*N) + 
     2*N*v1 + (N*v1)/mw1p1 - 4/(N*w1) - (4*N)/w1 - v1/(N*w1) + 
     (15*N*v1)/(2*w1))*Log[u1]^2*Log[w1] + 
   (9/N + 12/(N*w1^2) - (12*v1)/(N*w1^2) - 18/(N*w1) + (9*v1)/(N*w1))*
    Log[mv1p1]*Log[u1]^2*Log[w1] + (5/N - 2*N + 8/(N*w1^2) - (4*N)/w1^2 - 
     (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 - 10/(N*w1) + (4*N)/w1 + (5*v1)/(N*w1) - 
     (2*N*v1)/w1)*Log[mw1p1]*Log[u1]^2*Log[w1] + 
   (-13/(3*N) - (14*N)/3 - (20*mv1p1)/(3*N*w1^2) - (44*mv1p1*N)/(3*w1^2) + 
     26/(3*N*w1) + (52*N)/(3*w1) - (13*v1)/(3*N*w1) - (14*N*v1)/(3*w1))*
    Log[u1]^3*Log[w1] + Pi^2*(-2*N - (20*mv1p1*N)/(3*w1^2) - 
     (2*u1)/(3*N*w1^2) - 2/(3*N*w1) + (8*N)/w1 - (2*N*v1)/w1)*Log[v1]*
    Log[w1] + (-3/N + 3/(mv1p1*N) - 25*N + (25*N)/mv1p1 - 
     (2*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) + (16*N*u1)/3 - (6*N*u1)/mv1p1^2 + 
     (2*N*u1)/(3*mv1p1) + (2*v1)/(mw1p1^2*N) - (3*v1)/(mw1p1*N) - 
     (8*N*v1)/3 + (9*N*v1)/mw1p1^2 - (14*N*v1)/mw1p1 - (8*v1)/(N*w1) - 
     (112*N*v1)/(3*mv1p1*w1) + (104*N*v1^2)/(3*mv1p1*w1) + 
     (8*N*v1^3)/(3*mv1p1*w1))*Log[v1]*Log[w1] + 
   Pi*((-6*I)/N + (6*I)/(mv1p1*N) - (2*I)*N + ((2*I)*mu1p1*N)/mv1p1 - 
     ((6*I)*u1)/(mv1p1^2*N) + ((6*I)*u1)/(mv1p1*N) + ((2*I)*N*u1)/mv1p1^2 + 
     ((2*I)*u1^2)/(mv1p1^3*N) - ((2*I)*u1^2)/(mv1p1^2*N) - 
     ((2*I)*N*u1^2)/mv1p1^3 + ((2*I)*N*u1^2)/mv1p1^2 - (I*v1)/N + 
     (I*v1)/(mw1p1*N) - (4*I)*N*v1 - ((2*I)*N*v1)/(mv1p1^2*u1) + 
     (8*I)*N*v1^2 - (((8*I)/3)*N*v1^3)/(mv1p1*w1^2) + 
     (((10*I)/3)*N*v1^4)/(mv1p1*w1^2) - (((8*I)/3)*N*v1^5)/(mv1p1*w1^2) - 
     ((4*I)*v1)/(N*w1) - ((4*I)*N*v1)/w1 - ((8*I)*N*v1^2)/(mv1p1^2*w1) + 
     ((18*I)*N*v1^3)/(mv1p1^2*w1) - ((20*I)*N*v1^4)/(mv1p1^2*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^2*w1))*Log[v1]*Log[w1] + 
   Pi*((4*I)/N + (10*I)*N + (8*I)/(N*w1^2) + ((36*I)*mv1p1*N)/w1^2 - 
     ((8*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - ((44*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*Log[v1]*Log[w1] + 
   (-6/N - 15*N - 12/(N*w1^2) - (54*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 
     12/(N*w1) + (66*N)/w1 - (6*v1)/(N*w1) - (15*N*v1)/w1)*Log[mu1p1]^2*
    Log[v1]*Log[w1] + Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + 
     ((4*I)*N)/w1^2 - ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + 
     ((4*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   (-N^(-1) - 1/(mv1p1*N) + (7*N)/3 + (13*N)/mv1p1 - (16*mv1p1*N*u1)/3 - 
     (8*N*v1)/3 + v1/(N*u1) + (N*v1)/u1 - (8*N*v1^2)/3 - (8*N)/(3*w1^2) + 
     (20*N*v1)/(3*w1^2) - (2*N*v1^2)/w1^2 + (2*N*v1^3)/(3*w1^2) - 
     (8*N*v1^4)/(3*w1^2) - 4/(N*w1) - (12*N)/w1 - (18*N*v1)/w1 + 
     (4*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   (4/N + 9*N + 8/(N*w1^2) + (34*mv1p1*N)/w1^2 + (2*u1)/(N*w1^2) - 
     (8*v1)/(N*w1^2) - 6/(N*w1) - (42*N)/w1 + (4*v1)/(N*w1) + (9*N*v1)/w1)*
    Log[mv1p1]^2*Log[v1]*Log[w1] + Pi*((-12*I)*N - ((4*I)*mv1p1)/(N*w1^2) - 
     ((40*I)*mv1p1*N)/w1^2 + ((48*I)*N)/w1 - ((12*I)*N*v1)/w1)*Log[mw1p1]*
    Log[v1]*Log[w1] + (-6/N - (40*N)/3 - (8*mv1p1*N*u1)/3 - v1/N + 
     v1/(mw1p1*N) - (10*N*v1)/3 - (2*N*v1)/mw1p1 - (2*N*v1)/(mv1p1^2*u1) + 
     (8*N*v1^2)/3 - (8*N)/(3*mv1p1*w1^2) + (28*N*v1)/(3*mv1p1*w1^2) - 
     (26*N*v1^2)/(3*mv1p1*w1^2) + (4*mv1p1)/(N*w1) + (24*N)/(mv1p1^2*w1) - 
     (70*N*v1)/(mv1p1^2*w1) + (64*N*v1^2)/(mv1p1^2*w1) - 
     (20*N*v1^3)/(mv1p1^2*w1))*Log[mw1p1]*Log[v1]*Log[w1] + 
   (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[v1]*Log[w1] + (8/N + 10*N + 16/(N*w1^2) + 
     (36*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 16/(N*w1) - (44*N)/w1 + 
     (8*v1)/(N*w1) + (10*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   (6/N + 12*N + 12/(N*w1^2) + (40*mv1p1*N)/w1^2 - (12*v1)/(N*w1^2) - 
     12/(N*w1) - (48*N)/w1 + (6*v1)/(N*w1) + (12*N*v1)/w1)*Log[mw1p1]^2*
    Log[v1]*Log[w1] + Pi*((8*I)*N + ((4*I)*mv1p1)/(N*w1^2) + 
     ((32*I)*N)/w1^2 - ((32*I)*N*v1)/w1^2 - ((40*I)*N)/w1 + ((8*I)*N*v1)/w1)*
    Log[u1]*Log[v1]*Log[w1] + (-3/N + 1/(mv1p1*N) - (97*N)/3 - (13*N)/mv1p1 + 
     (16*mv1p1*N*u1)/3 - v1/N - (2*v1)/(mw1p1^3*N) + (6*v1)/(mw1p1^2*N) - 
     (5*v1)/(mw1p1*N) - (10*N*v1)/3 - (9*N*v1)/mw1p1^3 + (11*N*v1)/mw1p1^2 - 
     (10*N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 - (2*N*v1)/(mv1p1^2*u1) + 
     (32*N*v1^2)/3 + (8*N)/(3*w1^2) - (20*N*v1)/(3*w1^2) + (2*N*v1^2)/w1^2 - 
     (2*N*v1^3)/(3*w1^2) - (8*N*v1^3)/(3*mv1p1*w1^2) + (8*N*v1^4)/(3*w1^2) + 
     (10*N*v1^4)/(3*mv1p1*w1^2) - (8*N*v1^5)/(3*mv1p1*w1^2) + 12/(N*w1) + 
     (56*N)/w1 - (8*v1)/(N*w1) - (26*N*v1)/w1 - (4*N*v1^2)/w1 - 
     (8*N*v1^2)/(mv1p1^2*w1) + (8*N*v1^3)/w1 + (18*N*v1^3)/(mv1p1^2*w1) - 
     (20*N*v1^4)/(mv1p1^2*w1) + (8*N*v1^5)/(mv1p1^2*w1))*Log[u1]*Log[v1]*
    Log[w1] + (-12/N - 42*N - 24/(N*w1^2) - (132*mv1p1*N)/w1^2 + 
     (24*v1)/(N*w1^2) + 24/(N*w1) + (156*N)/w1 - (12*v1)/(N*w1) - 
     (42*N*v1)/w1)*Log[mu1p1]*Log[u1]*Log[v1]*Log[w1] + 
   (-8/N - 18*N - 16/(N*w1^2) - (68*mv1p1*N)/w1^2 - (4*u1)/(N*w1^2) + 
     (16*v1)/(N*w1^2) + 12/(N*w1) + (84*N)/w1 - (8*v1)/(N*w1) - (18*N*v1)/w1)*
    Log[mv1p1]*Log[u1]*Log[v1]*Log[w1] + 
   (-12/N - 24*N - 24/(N*w1^2) - (80*mv1p1*N)/w1^2 + (24*v1)/(N*w1^2) + 
     24/(N*w1) + (96*N)/w1 - (12*v1)/(N*w1) - (24*N*v1)/w1)*Log[mw1p1]*
    Log[u1]*Log[v1]*Log[w1] + (6/N + 12*N + 12/(N*w1^2) + (40*mv1p1*N)/w1^2 - 
     (12*v1)/(N*w1^2) - 12/(N*w1) - (48*N)/w1 + (6*v1)/(N*w1) + (12*N*v1)/w1)*
    Log[u1]^2*Log[v1]*Log[w1] + (N^(-1) - 5/(mv1p1*N) - 15*N - 
     (43*N)/(3*mv1p1) + (6*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - 
     (2*N*u1)/(3*mv1p1^2) - (2*N*u1)/mv1p1 + 4*mv1p1*N*u1 - 
     (2*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) + (2*N*u1^2)/mv1p1^3 - 
     (2*N*u1^2)/mv1p1^2 + 2*N*v1 - (N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 - 
     (N*v1)/(mv1p1^2*u1) - (4*N*v1^3)/(3*mv1p1*w1^2) + 
     (5*N*v1^4)/(3*mv1p1*w1^2) - (4*N*v1^5)/(3*mv1p1*w1^2) + 8/(N*w1) + 
     (40*N)/w1 - (4*N*v1^2)/(mv1p1^2*w1) + (9*N*v1^3)/(mv1p1^2*w1) - 
     (10*N*v1^4)/(mv1p1^2*w1) + (4*N*v1^5)/(mv1p1^2*w1))*Log[v1]^2*Log[w1] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    Log[v1]^2*Log[w1] + (-2*N - (4*N)/w1^2 + (4*N*v1)/w1^2 + (4*N)/w1 - 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]^2*Log[w1] + 
   (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + (4*N*v1)/w1)*Log[u1]*
    Log[v1]^2*Log[w1] + ((-4*N)/3 - (8*N)/(3*w1^2) + (8*N*v1)/(3*w1^2) + 
     (8*N)/(3*w1) - (4*N*v1)/(3*w1))*Log[v1]^3*Log[w1] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]^2*
    Log[w1]^2 + (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + 
     (28*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   (2/N + 7*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 4/(N*w1) - 
     (26*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mw1p1]^2*Log[w1]^2 + 
   Pi*((-I)/N + I*N - (2*I)/(N*w1^2) + ((2*I)*N)/w1^2 + ((2*I)*v1)/(N*w1^2) - 
     ((2*I)*N*v1)/w1^2 + (2*I)/(N*w1) - ((2*I)*N)/w1 - (I*v1)/(N*w1) + 
     (I*N*v1)/w1)*Log[u1]*Log[w1]^2 + (-3/(2*N) - 9/(2*mv1p1*N) - (61*N)/6 + 
     (5*N)/(2*mv1p1) + (3*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) - 
     (N*u1)/mv1p1^2 + (N*u1)/mv1p1 - (4*mv1p1*N*u1)/3 - u1^2/(mv1p1^3*N) + 
     u1^2/(mv1p1^2*N) + (N*u1^2)/mv1p1^3 - (N*u1^2)/mv1p1^2 - v1/(2*N) + 
     (2*v1)/(mw1p1*N) - (8*N*v1)/3 - (2*N*v1)/mw1p1 - (N*v1)/(mv1p1^2*u1) + 
     (4*N*v1^2)/3 - (4*N)/(3*mv1p1*w1^2) + (14*N*v1)/(3*mv1p1*w1^2) - 
     (13*N*v1^2)/(3*mv1p1*w1^2) + 4/(N*w1) + (2*N)/w1 + (12*N)/(mv1p1^2*w1) + 
     v1/(N*w1) - (11*N*v1)/(2*w1) - (35*N*v1)/(mv1p1^2*w1) + 
     (32*N*v1^2)/(mv1p1^2*w1) - (10*N*v1^3)/(mv1p1^2*w1))*Log[u1]*Log[w1]^2 + 
   (-3/N - 4/(N*w1^2) + (4*v1)/(N*w1^2) + 6/(N*w1) - (3*v1)/(N*w1))*
    Log[mv1p1]*Log[u1]*Log[w1]^2 + (-3/N - 12*N - 8/(N*w1^2) - 
     (40*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 6/(N*w1) + (48*N)/w1 - 
     (3*v1)/(N*w1) - (12*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[w1]^2 + 
   (6*N + (2*mv1p1)/(N*w1^2) + (20*mv1p1*N)/w1^2 - (24*N)/w1 + (6*N*v1)/w1)*
    Log[u1]^2*Log[w1]^2 + Pi*((-2*I)/N - (5*I)*N - (4*I)/(N*w1^2) - 
     ((18*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (4*I)/(N*w1) + 
     ((22*I)*N)/w1 - ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*Log[v1]*Log[w1]^2 + 
   (3/(2*N) + 5/(2*mv1p1*N) + (131*N)/6 + (15*N)/(2*mv1p1) - 
     (3*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) + (N*u1)/mv1p1^2 - (N*u1)/mv1p1 - 
     (4*mv1p1*N*u1)/3 + u1^2/(mv1p1^3*N) - u1^2/(mv1p1^2*N) - 
     (N*u1^2)/mv1p1^3 + (N*u1^2)/mv1p1^2 + v1/(2*N) + v1/(mw1p1^3*N) - 
     (3*v1)/(mw1p1^2*N) + (5*v1)/(2*mw1p1*N) + (4*N*v1)/3 + 
     (9*N*v1)/(2*mw1p1^3) - (11*N*v1)/(2*mw1p1^2) + (6*N*v1)/mw1p1 + 
     v1/(2*N*u1) + (N*v1)/(2*u1) + (N*v1)/(mv1p1^2*u1) - (8*N*v1^2)/3 + 
     (4*N*v1^3)/(3*mv1p1*w1^2) - (5*N*v1^4)/(3*mv1p1*w1^2) + 
     (4*N*v1^5)/(3*mv1p1*w1^2) - 8/(N*w1) - (40*N)/w1 + (4*v1)/(N*w1) + 
     (22*N*v1)/w1 + (4*N*v1^2)/(mv1p1^2*w1) - (9*N*v1^3)/(mv1p1^2*w1) + 
     (10*N*v1^4)/(mv1p1^2*w1) - (4*N*v1^5)/(mv1p1^2*w1))*Log[v1]*Log[w1]^2 + 
   (10/N + 25*N + 20/(N*w1^2) + (90*mv1p1*N)/w1^2 - (20*v1)/(N*w1^2) - 
     20/(N*w1) - (110*N)/w1 + (10*v1)/(N*w1) + (25*N*v1)/w1)*Log[mu1p1]*
    Log[v1]*Log[w1]^2 + (-2/N - 5*N - 4/(N*w1^2) - (18*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*Log[w1]^2 + (-6/N - 21*N - 12/(N*w1^2) - 
     (66*mv1p1*N)/w1^2 + (12*v1)/(N*w1^2) + 12/(N*w1) + (78*N)/w1 - 
     (6*v1)/(N*w1) - (21*N*v1)/w1)*Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   (6/N + 21*N + 12/(N*w1^2) + (74*mv1p1*N)/w1^2 + (2*u1)/(N*w1^2) - 
     (12*v1)/(N*w1^2) - 10/(N*w1) - (90*N)/w1 + (6*v1)/(N*w1) + (21*N*v1)/w1)*
    Log[u1]*Log[v1]*Log[w1]^2 + (2/N + 7*N + 4/(N*w1^2) + (22*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (26*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*
    Log[v1]^2*Log[w1]^2 + Pi*((I/3)/N - (I/3)*N + ((2*I)/3)/(N*w1^2) - 
     (((2*I)/3)*N)/w1^2 - (((2*I)/3)*v1)/(N*w1^2) + (((2*I)/3)*N*v1)/w1^2 - 
     ((2*I)/3)/(N*w1) + (((2*I)/3)*N)/w1 + ((I/3)*v1)/(N*w1) - 
     ((I/3)*N*v1)/w1)*Log[w1]^3 + (1/(2*N) + 3/(2*mv1p1*N) + (61*N)/18 - 
     (5*N)/(6*mv1p1) - u1/(mv1p1^2*N) + u1/(mv1p1*N) + (N*u1)/(3*mv1p1^2) - 
     (N*u1)/(3*mv1p1) + (4*mv1p1*N*u1)/9 + u1^2/(3*mv1p1^3*N) - 
     u1^2/(3*mv1p1^2*N) - (N*u1^2)/(3*mv1p1^3) + (N*u1^2)/(3*mv1p1^2) + 
     v1/(6*N) - (2*v1)/(3*mw1p1*N) + (8*N*v1)/9 + (2*N*v1)/(3*mw1p1) + 
     (N*v1)/(3*mv1p1^2*u1) - (4*N*v1^2)/9 + (4*N)/(9*mv1p1*w1^2) - 
     (14*N*v1)/(9*mv1p1*w1^2) + (13*N*v1^2)/(9*mv1p1*w1^2) - 4/(3*N*w1) - 
     (2*N)/(3*w1) - (4*N)/(mv1p1^2*w1) - v1/(3*N*w1) + (11*N*v1)/(6*w1) + 
     (35*N*v1)/(3*mv1p1^2*w1) - (32*N*v1^2)/(3*mv1p1^2*w1) + 
     (10*N*v1^3)/(3*mv1p1^2*w1))*Log[w1]^3 + 
   (N^(-1) + 4/(3*N*w1^2) - (4*v1)/(3*N*w1^2) - 2/(N*w1) + v1/(N*w1))*
    Log[mv1p1]*Log[w1]^3 + (-1/3*1/N - (2*N)/3 - (4*N)/(3*w1^2) + 
     (4*N*v1)/(3*w1^2) + 2/(3*N*w1) + (4*N)/(3*w1) - v1/(3*N*w1) - 
     (2*N*v1)/(3*w1))*Log[mw1p1]*Log[w1]^3 + 
   (2/(3*N) + N/3 + (2*mv1p1)/(3*N*w1^2) + (2*N)/(3*w1^2) - 
     (2*N*v1)/(3*w1^2) - 4/(3*N*w1) - (2*N)/(3*w1) + (2*v1)/(3*N*w1) + 
     (N*v1)/(3*w1))*Log[u1]*Log[w1]^3 + 
   (-4/N - (38*N)/3 - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 - (2*u1)/(3*N*w1^2) + 
     (8*v1)/(N*w1^2) + 22/(3*N*w1) + (160*N)/(3*w1) - (4*v1)/(N*w1) - 
     (38*N*v1)/(3*w1))*Log[v1]*Log[w1]^3 + 
   Pi^2*((-2*N)/3 - (4*N)/(3*w1^2) + (4*N*v1)/(3*w1^2) + (4*N)/(3*w1) - 
     (2*N*v1)/(3*w1))*PolyLog[2, u1] + 
   Pi*((3*I)/N + (5*I)/(mv1p1*N) + ((131*I)/3)*N + ((15*I)*N)/mv1p1 - 
     ((6*I)*u1)/(mv1p1^2*N) + ((6*I)*u1)/(mv1p1*N) + ((2*I)*N*u1)/mv1p1^2 - 
     ((2*I)*N*u1)/mv1p1 - ((8*I)/3)*mv1p1*N*u1 + ((2*I)*u1^2)/(mv1p1^3*N) - 
     ((2*I)*u1^2)/(mv1p1^2*N) - ((2*I)*N*u1^2)/mv1p1^3 + 
     ((2*I)*N*u1^2)/mv1p1^2 + (I*v1)/N + ((2*I)*v1)/(mw1p1^3*N) - 
     ((6*I)*v1)/(mw1p1^2*N) + ((5*I)*v1)/(mw1p1*N) + ((8*I)/3)*N*v1 + 
     ((9*I)*N*v1)/mw1p1^3 - ((11*I)*N*v1)/mw1p1^2 + ((12*I)*N*v1)/mw1p1 + 
     (I*v1)/(N*u1) + (I*N*v1)/u1 + ((2*I)*N*v1)/(mv1p1^2*u1) - 
     ((16*I)/3)*N*v1^2 + (((8*I)/3)*N*v1^3)/(mv1p1*w1^2) - 
     (((10*I)/3)*N*v1^4)/(mv1p1*w1^2) + (((8*I)/3)*N*v1^5)/(mv1p1*w1^2) - 
     (16*I)/(N*w1) - ((80*I)*N)/w1 + ((8*I)*v1)/(N*w1) + ((44*I)*N*v1)/w1 + 
     ((8*I)*N*v1^2)/(mv1p1^2*w1) - ((18*I)*N*v1^3)/(mv1p1^2*w1) + 
     ((20*I)*N*v1^4)/(mv1p1^2*w1) - ((8*I)*N*v1^5)/(mv1p1^2*w1))*
    PolyLog[2, u1] + Pi*((4*I)*N + ((8*I)*N)/w1^2 - ((8*I)*N*v1)/w1^2 - 
     ((8*I)*N)/w1 + ((4*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, u1] + 
   (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, u1] + (-4/N - 14*N - 8/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 8/(N*w1) + (52*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, u1] + Pi*((-4*I)*N - ((8*I)*N)/w1^2 + ((8*I)*N*v1)/w1^2 + 
     ((8*I)*N)/w1 - ((4*I)*N*v1)/w1)*Log[v1]*PolyLog[2, u1] + 
   (-3/N - 5/(mv1p1*N) - (131*N)/3 - (15*N)/mv1p1 + (6*u1)/(mv1p1^2*N) - 
     (6*u1)/(mv1p1*N) - (2*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + 
     (8*mv1p1*N*u1)/3 - (2*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) + 
     (2*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 - v1/N - (2*v1)/(mw1p1^3*N) + 
     (6*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) - (8*N*v1)/3 - (9*N*v1)/mw1p1^3 + 
     (11*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 - 
     (2*N*v1)/(mv1p1^2*u1) + (16*N*v1^2)/3 - (8*N*v1^3)/(3*mv1p1*w1^2) + 
     (10*N*v1^4)/(3*mv1p1*w1^2) - (8*N*v1^5)/(3*mv1p1*w1^2) + 16/(N*w1) + 
     (80*N)/w1 - (8*v1)/(N*w1) - (44*N*v1)/w1 - (8*N*v1^2)/(mv1p1^2*w1) + 
     (18*N*v1^3)/(mv1p1^2*w1) - (20*N*v1^4)/(mv1p1^2*w1) + 
     (8*N*v1^5)/(mv1p1^2*w1))*Log[v1]*PolyLog[2, u1] + 
   (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - (4*N*v1)/w1)*Log[mu1p1]*
    Log[v1]*PolyLog[2, u1] + (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + 
     (4*N*v1)/w1)*Log[v1]^2*PolyLog[2, u1] + 
   (3/N + 5/(mv1p1*N) + (131*N)/3 + (15*N)/mv1p1 - (6*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - 
     (8*mv1p1*N*u1)/3 + (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - 
     (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 + v1/N + (2*v1)/(mw1p1^3*N) - 
     (6*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) + (8*N*v1)/3 + (9*N*v1)/mw1p1^3 - 
     (11*N*v1)/mw1p1^2 + (12*N*v1)/mw1p1 + v1/(N*u1) + (N*v1)/u1 + 
     (2*N*v1)/(mv1p1^2*u1) - (16*N*v1^2)/3 + (8*N*v1^3)/(3*mv1p1*w1^2) - 
     (10*N*v1^4)/(3*mv1p1*w1^2) + (8*N*v1^5)/(3*mv1p1*w1^2) - 16/(N*w1) - 
     (80*N)/w1 + (8*v1)/(N*w1) + (44*N*v1)/w1 + (8*N*v1^2)/(mv1p1^2*w1) - 
     (18*N*v1^3)/(mv1p1^2*w1) + (20*N*v1^4)/(mv1p1^2*w1) - 
     (8*N*v1^5)/(mv1p1^2*w1))*Log[w1]*PolyLog[2, u1] + 
   (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + (4*N*v1)/w1)*Log[mu1p1]*
    Log[w1]*PolyLog[2, u1] + (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, u1] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mw1p1]*Log[w1]*
    PolyLog[2, u1] + (-4/N - 14*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (52*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, u1] + (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + 
     (8*N)/w1 - (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, u1] + 
   Pi^2*(-8/(3*N) - (10*N)/3 - 10/(3*N*w1^2) - (28*mv1p1*N)/(3*w1^2) + 
     (10*v1)/(3*N*w1^2) + 16/(3*N*w1) + (32*N)/(3*w1) - (8*v1)/(3*N*w1) - 
     (10*N*v1)/(3*w1))*PolyLog[2, v1] + 
   Pi*((-I)/N + (2*I)/(mv1p1*N) + ((37*I)/3)*N + ((6*I)*N)/mv1p1 - 
     ((4*I)/3)*Nf + (I*v1)/(N*u1) + (I*N*v1)/u1 + ((6*I)*N)/w1^2 + 
     (((8*I)/3)*mv1p1*N)/w1^2 - (((8*I)/3)*Nf)/w1^2 - ((2*I)*N*v1)/w1^2 - 
     ((4*I)*mv1p1*N*v1)/w1^2 + (((8*I)/3)*Nf*v1)/w1^2 - ((2*I)*N*v1^2)/w1^2 - 
     ((2*I)*mv1p1*N*v1^2)/w1^2 + (((2*I)/3)*N*v1^3)/w1^2 - 
     (((8*I)/3)*mv1p1*N*v1^3)/w1^2 - (((8*I)/3)*N*v1^4)/w1^2 - 
     (10*I)/(N*w1) - (((74*I)/3)*N)/w1 + (((8*I)/3)*Nf)/w1 + 
     (((4*I)/3)*N*v1)/w1 - (((4*I)/3)*Nf*v1)/w1)*PolyLog[2, v1] + 
   (3/N - 2/(mv1p1*N) + 2/(mw1p1^2*N) - 6/(mw1p1*N) + 5*N - (14*N)/mv1p1 + 
     (9*mv1p1*N)/mw1p1^2 - (11*N)/mw1p1 - mv1p1/(N*u1^2) - 
     (9*mv1p1*N)/(2*u1^2) + (55*N)/(2*mv1p1*u1) + 1/(mw1p1*N*v1) + 
     (9*N)/(2*mw1p1*v1) - 1/(N*u1*v1) - (9*N)/(2*mv1p1*u1*v1) - 
     (2*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) - 8*N*v1 + (13*N*v1)/(2*mw1p1) - 
     (2*v1)/(N*u1) - (26*N*v1)/(mv1p1*u1) + (5*N*v1^2)/(mv1p1*u1) + 
     6/(N*w1^2) + (25*N)/w1^2 - (6*v1)/(N*w1^2) - (59*N*v1)/(3*w1^2) - 
     (2*N*v1^2)/(3*w1^2) - (8*N*v1^3)/(3*w1^2) - 10/(N*w1) - (54*N)/w1 + 
     (7*v1)/(N*w1) + (131*N*v1)/(2*w1) - (40*N*v1)/(mv1p1*w1) - 
     (22*N*v1^2)/(3*w1) + (124*N*v1^2)/(3*mv1p1*w1) - (8*N*v1^3)/(3*w1) + 
     (10*N*v1^3)/(3*mv1p1*w1) - (8*N*v1^4)/(3*mv1p1*w1))*PolyLog[2, v1] + 
   Pi*((-8*I)/N - (20*I)*N - (16*I)/(N*w1^2) - ((72*I)*mv1p1*N)/w1^2 + 
     ((16*I)*v1)/(N*w1^2) + (16*I)/(N*w1) + ((88*I)*N)/w1 - 
     ((8*I)*v1)/(N*w1) - ((20*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, v1] + 
   (-2/N - 5*N - 4/(N*w1^2) - (18*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]^2*
    PolyLog[2, v1] + ((-8*N)/(3*w1^2) + (8*mv1p1*N)/(3*w1^2) + 
     (20*N*v1)/(3*w1^2) - (4*mv1p1*N*v1)/w1^2 - (2*N*v1^2)/w1^2 - 
     (2*mv1p1*N*v1^2)/w1^2 + (2*N*v1^3)/(3*w1^2) - 
     (8*mv1p1*N*v1^3)/(3*w1^2) - (8*N*v1^4)/(3*w1^2))*Log[mv1p1]*
    PolyLog[2, v1] + (8/N + 12*N + 12/(N*w1^2) + (40*mv1p1*N)/w1^2 - 
     (12*v1)/(N*w1^2) - 16/(N*w1) - (48*N)/w1 + (8*v1)/(N*w1) + (12*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]*PolyLog[2, v1] + 
   Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((4*I)*N)/w1^2 - 
     ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*Log[u1]*PolyLog[2, v1] + 
   (3/(mv1p1*N) + (8*N)/3 - (7*N)/mv1p1 + (16*mv1p1*N*u1)/3 + (8*N*v1)/3 + 
     (8*N*v1^2)/3 - (10*mv1p1*N)/(3*w1^2) - (4*mv1p1*N*v1)/w1^2 - 
     (2*mv1p1*N*v1^2)/w1^2 - (8*mv1p1*N*v1^3)/(3*w1^2) - 6/(N*w1) + 
     (2*N)/w1 + (12*N*v1)/w1 - (4*N*v1^2)/w1 + (8*N*v1^3)/w1)*Log[u1]*
    PolyLog[2, v1] + Pi*((8*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((32*I)*N)/w1^2 - 
     ((32*I)*N*v1)/w1^2 - ((40*I)*N)/w1 + ((8*I)*N*v1)/w1)*Log[v1]*
    PolyLog[2, v1] + (2/N + 2/(mv1p1*N) - 14*N - (26*N)/mv1p1 - (4*Nf)/3 + 
     (16*mv1p1*N*u1)/3 + (8*N*v1)/3 - (2*v1)/(N*u1) - (2*N*v1)/u1 - 
     (2*N*v1)/(mv1p1^2*u1) + (8*N*v1^2)/3 + (34*N)/(3*w1^2) - 
     (8*N)/(3*mv1p1*w1^2) - (8*Nf)/(3*w1^2) - (46*N*v1)/(3*w1^2) + 
     (28*N*v1)/(3*mv1p1*w1^2) + (8*Nf*v1)/(3*w1^2) + (2*N*v1^2)/w1^2 - 
     (26*N*v1^2)/(3*mv1p1*w1^2) - (2*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) + 
     8/(N*w1) + (64*N)/(3*w1) + (24*N)/(mv1p1^2*w1) + (8*Nf)/(3*w1) + 
     (112*N*v1)/(3*w1) - (70*N*v1)/(mv1p1^2*w1) - (4*Nf*v1)/(3*w1) - 
     (4*N*v1^2)/w1 + (64*N*v1^2)/(mv1p1^2*w1) + (8*N*v1^3)/w1 - 
     (20*N*v1^3)/(mv1p1^2*w1))*Log[v1]*PolyLog[2, v1] + 
   (8/N + 20*N + 16/(N*w1^2) + (72*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, v1] + (8*N + (4*mv1p1)/(N*w1^2) + (32*N)/w1^2 - 
     (32*N*v1)/w1^2 - (40*N)/w1 + (8*N*v1)/w1)*Log[mv1p1]*Log[v1]*
    PolyLog[2, v1] + (-4/N + 2*N - (4*mv1p1)/(N*w1^2) + (4*N)/w1^2 - 
     (4*N*v1)/w1^2 + 8/(N*w1) - (4*N)/w1 - (4*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[u1]*Log[v1]*PolyLog[2, v1] + 
   (-2/N - 3*N - 4/(N*w1^2) - (14*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (18*N)/w1 - (2*v1)/(N*w1) - (3*N*v1)/w1)*Log[v1]^2*
    PolyLog[2, v1] + Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + 
     ((4*I)*N)/w1^2 - ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + 
     ((4*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1)*Log[w1]*PolyLog[2, v1] + 
   (-N^(-1) - 1/(mv1p1*N) + (7*N)/3 + (13*N)/mv1p1 - (16*mv1p1*N*u1)/3 - 
     (8*N*v1)/3 + v1/(N*u1) + (N*v1)/u1 - (8*N*v1^2)/3 - 
     (8*mv1p1*N)/(3*w1^2) + (4*mv1p1*N*v1)/w1^2 + (2*mv1p1*N*v1^2)/w1^2 + 
     (8*mv1p1*N*v1^3)/(3*w1^2) - 4/(N*w1) - (12*N)/w1 - (18*N*v1)/w1 + 
     (4*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[w1]*PolyLog[2, v1] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, v1] + (-8/N - 12*N - 12/(N*w1^2) - (40*mv1p1*N)/w1^2 + 
     (12*v1)/(N*w1^2) + 16/(N*w1) + (48*N)/w1 - (8*v1)/(N*w1) - (12*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, v1] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, v1] + (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - 
     (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, v1] + 
   (12*N + (4*mv1p1)/(N*w1^2) + (40*mv1p1*N)/w1^2 - (48*N)/w1 + (12*N*v1)/w1)*
    PolyLog[2, u1]*PolyLog[2, v1] + (-N^(-1) + 5*N + (18*mv1p1*N)/w1^2 + 
     2/(N*w1) - (22*N)/w1 - v1/(N*w1) + (5*N*v1)/w1)*PolyLog[2, v1]^2 + 
   Pi^2*(-2/N + N/3 - (2*mv1p1)/(N*w1^2) + (2*N)/(3*w1^2) - 
     (2*N*v1)/(3*w1^2) + 4/(N*w1) - (2*N)/(3*w1) - (2*v1)/(N*w1) + 
     (N*v1)/(3*w1))*PolyLog[2, -(v1/u1)] + 
   (2/N - 5/(mv1p1*N) - 19*N + N/mv1p1 + (2*u1)/(mv1p1^2*N) - 
     (8*u1)/(mv1p1*N) + 2*N*u1 - (2*N*u1)/mv1p1^2 + (4*N*u1)/mv1p1 - u1^2/N + 
     (2*u1^2)/(mv1p1^2*N) - u1^2/(mv1p1*N) - (2*N*u1^2)/mv1p1^2 + 
     (N*u1^2)/mv1p1 + (2*v1)/N + (2*v1)/(mw1p1*N) + (11*N*v1)/6 + 
     (9*N*v1)/mw1p1 - (u1*v1)/N - 4*N*u1*v1 + (8*N*v1^2)/3 + 6/(N*w1^2) + 
     (25*N)/w1^2 - (6*v1)/(N*w1^2) - (59*N*v1)/(3*w1^2) - 
     (2*N*v1^2)/(3*w1^2) - (8*N*v1^3)/(3*w1^2) - 2/(N*w1) - (16*N)/w1 + 
     (3*v1)/(N*w1) - (19*N*v1)/(6*w1) - (6*N*v1^2)/w1 + (8*N*v1^3)/(3*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((-6*I)/N + (9*I)/(mv1p1*N) - ((2*I)/3)*N - 
     ((5*I)*N)/mv1p1 - ((4*I)/3)*Nf - ((6*I)*u1)/(mv1p1^2*N) + 
     ((6*I)*u1)/(mv1p1*N) + ((2*I)*N*u1)/mv1p1^2 - ((2*I)*N*u1)/mv1p1 + 
     ((2*I)*u1^2)/(mv1p1^3*N) - ((2*I)*u1^2)/(mv1p1^2*N) - 
     ((2*I)*N*u1^2)/mv1p1^3 + ((2*I)*N*u1^2)/mv1p1^2 - (I*v1)/N + 
     (I*v1)/(mw1p1*N) - (4*I)*N*v1 - ((2*I)*N*v1)/(mv1p1^2*u1) + 
     (8*I)*N*v1^2 + (((26*I)/3)*mv1p1^2*N)/w1^2 - (((8*I)/3)*Nf)/w1^2 + 
     ((4*I)*N*v1)/(mv1p1*w1^2) + (((14*I)/3)*mv1p1^2*N*v1)/w1^2 + 
     (((8*I)/3)*Nf*v1)/w1^2 - ((6*I)*N*v1^2)/(mv1p1*w1^2) + 
     (((8*I)/3)*mv1p1^2*N*v1^2)/w1^2 - (6*I)/(N*w1) - ((16*I)*N)/w1 + 
     (((70*I)/3)*N)/(mv1p1^2*w1) + (((8*I)/3)*Nf)/w1 - ((4*I)*v1)/(N*w1) + 
     ((19*I)*N*v1)/w1 - (((205*I)/3)*N*v1)/(mv1p1^2*w1) - 
     (((4*I)/3)*Nf*v1)/w1 - ((4*I)*N*v1^2)/w1 + (((188*I)/3)*N*v1^2)/
      (mv1p1^2*w1) + ((8*I)*N*v1^3)/w1 - (((59*I)/3)*N*v1^3)/(mv1p1^2*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((-8*I)/N - (24*I)*N - (16*I)/(N*w1^2) - 
     ((80*I)*mv1p1*N)/w1^2 + ((16*I)*v1)/(N*w1^2) + (16*I)/(N*w1) + 
     ((96*I)*N)/w1 - ((8*I)*v1)/(N*w1) - ((24*I)*N*v1)/w1)*Log[mu1p1]*
    PolyLog[2, -(v1/u1)] + (-2/N - 7*N - 4/(N*w1^2) - (22*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 4/(N*w1) + (26*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*
    Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((-4*I)*N - ((8*I)*N)/w1^2 + ((8*I)*N*v1)/w1^2 + ((8*I)*N)/w1 - 
     ((4*I)*N*v1)/w1)*Log[mw1p1]*PolyLog[2, -(v1/u1)] + 
   (4/N + 26*N + 12/(N*w1^2) + (84*mv1p1*N)/w1^2 - (12*v1)/(N*w1^2) - 
     8/(N*w1) - (100*N)/w1 + (4*v1)/(N*w1) + (26*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*PolyLog[2, -(v1/u1)] + 
   Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((4*I)*N)/w1^2 - 
     ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (9/(mv1p1*N) + (16*N)/3 - (5*N)/mv1p1 - (6*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 + 
     (8*mv1p1*N*u1)/3 + (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - 
     (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 - (2*N*v1)/3 + (2*N*v1)/mw1p1 + 
     (16*N*v1^2)/3 - (10*N)/(3*w1^2) - (2*N*v1)/(3*w1^2) + (2*N*v1^2)/w1^2 - 
     (2*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) - 10/(N*w1) - (2*N)/w1 + 
     (12*N*v1)/w1 - (4*N*v1^2)/w1 + (8*N*v1^3)/w1)*Log[u1]*
    PolyLog[2, -(v1/u1)] + (-4/N - 26*N - 12/(N*w1^2) - (84*mv1p1*N)/w1^2 + 
     (12*v1)/(N*w1^2) + 8/(N*w1) + (100*N)/w1 - (4*v1)/(N*w1) - (26*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - (4*N*v1)/w1)*Log[mw1p1]*
    Log[u1]*PolyLog[2, -(v1/u1)] + (2*N + (4*N)/w1^2 - (4*N*v1)/w1^2 - 
     (4*N)/w1 + (2*N*v1)/w1)*Log[u1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((12*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((40*I)*mv1p1*N)/w1^2 - 
     ((48*I)*N)/w1 + ((12*I)*N*v1)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (9/N - 5/(mv1p1*N) - (67*N)/3 - (15*N)/mv1p1 - (4*Nf)/3 + 
     (6*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - (2*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 + (8*mv1p1*N*u1)/3 - (2*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) + (2*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + v1/N - 
     (2*v1)/(mw1p1^3*N) + (6*v1)/(mw1p1^2*N) - (7*v1)/(mw1p1*N) + 
     (10*N*v1)/3 - (9*N*v1)/mw1p1^3 + (11*N*v1)/mw1p1^2 - (6*N*v1)/mw1p1 - 
     v1/(N*u1) - (N*v1)/u1 - (8*N*v1^2)/3 + (26*mv1p1*N)/(3*w1^2) - 
     (8*Nf)/(3*w1^2) + (8*Nf*v1)/(3*w1^2) + 8/(N*w1) + (136*N)/(3*w1) + 
     (8*Nf)/(3*w1) - (38*N*v1)/(3*w1) - (4*Nf*v1)/(3*w1))*Log[v1]*
    PolyLog[2, -(v1/u1)] + (8/N + 24*N + 16/(N*w1^2) + (80*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (96*N)/w1 + (8*v1)/(N*w1) + (24*N*v1)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (12*N + (4*mv1p1)/(N*w1^2) + (40*mv1p1*N)/w1^2 - (48*N)/w1 + (12*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + (4*N*v1)/w1)*Log[mw1p1]*
    Log[v1]*PolyLog[2, -(v1/u1)] + (-4/N - 2*N - (4*mv1p1)/(N*w1^2) - 
     (4*N)/w1^2 + (4*N*v1)/w1^2 + 8/(N*w1) + (4*N)/w1 - (4*v1)/(N*w1) - 
     (2*N*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-2/N - 5*N - 4/(N*w1^2) - (18*mv1p1*N)/w1^2 + (4*v1)/(N*w1^2) + 
     4/(N*w1) + (22*N)/w1 - (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[v1]^2*
    PolyLog[2, -(v1/u1)] + Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + 
     ((4*I)*N)/w1^2 - ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + 
     ((4*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-6/N - (40*N)/3 - (8*mv1p1*N*u1)/3 - v1/N + v1/(mw1p1*N) - (10*N*v1)/3 - 
     (2*N*v1)/mw1p1 - (2*N*v1)/(mv1p1^2*u1) + (8*N*v1^2)/3 - 
     (8*N)/(3*mv1p1*w1^2) + (28*N*v1)/(3*mv1p1*w1^2) - 
     (26*N*v1^2)/(3*mv1p1*w1^2) + (4*mv1p1)/(N*w1) + (24*N)/(mv1p1^2*w1) - 
     (70*N*v1)/(mv1p1^2*w1) + (64*N*v1^2)/(mv1p1^2*w1) - 
     (20*N*v1^3)/(mv1p1^2*w1))*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + (-4/N - 26*N - 12/(N*w1^2) - (84*mv1p1*N)/w1^2 + 
     (12*v1)/(N*w1^2) + 8/(N*w1) + (100*N)/w1 - (4*v1)/(N*w1) - (26*N*v1)/w1)*
    Log[mw1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (4/N + 26*N + 12/(N*w1^2) + (84*mv1p1*N)/w1^2 - (12*v1)/(N*w1^2) - 
     8/(N*w1) - (100*N)/w1 + (4*v1)/(N*w1) + (26*N*v1)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - 
     (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-4/N - 2*N - (4*mv1p1)/(N*w1^2) - (4*N)/w1^2 + (4*N*v1)/w1^2 + 8/(N*w1) + 
     (4*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*PolyLog[2, u1]*
    PolyLog[2, -(v1/u1)] + (-6/N + 12*N - 4/(N*w1^2) + (40*mv1p1*N)/w1^2 + 
     (4*v1)/(N*w1^2) + 12/(N*w1) - (48*N)/w1 - (6*v1)/(N*w1) + (12*N*v1)/w1)*
    PolyLog[2, v1]*PolyLog[2, -(v1/u1)] + 
   (-3/N + 2*N - 4/(N*w1^2) + (4*N)/w1^2 + (4*v1)/(N*w1^2) - (4*N*v1)/w1^2 + 
     6/(N*w1) - (4*N)/w1 - (3*v1)/(N*w1) + (2*N*v1)/w1)*
    PolyLog[2, -(v1/u1)]^2 + Pi^2*(4/(3*N) - (10*N)/3 - (12*mv1p1*N)/w1^2 - 
     8/(3*N*w1) + (44*N)/(3*w1) + (4*v1)/(3*N*w1) - (10*N*v1)/(3*w1))*
    PolyLog[2, w1] + Pi*((3*I)/N + (9*I)/(mv1p1*N) + ((61*I)/3)*N - 
     ((5*I)*N)/mv1p1 - ((6*I)*u1)/(mv1p1^2*N) + ((6*I)*u1)/(mv1p1*N) + 
     ((2*I)*N*u1)/mv1p1^2 - ((2*I)*N*u1)/mv1p1 + ((8*I)/3)*mv1p1*N*u1 + 
     ((2*I)*u1^2)/(mv1p1^3*N) - ((2*I)*u1^2)/(mv1p1^2*N) - 
     ((2*I)*N*u1^2)/mv1p1^3 + ((2*I)*N*u1^2)/mv1p1^2 + (I*v1)/N - 
     ((4*I)*v1)/(mw1p1*N) + ((16*I)/3)*N*v1 + ((4*I)*N*v1)/mw1p1 + 
     ((2*I)*N*v1)/(mv1p1^2*u1) - ((8*I)/3)*N*v1^2 + 
     (((8*I)/3)*N)/(mv1p1*w1^2) - (((28*I)/3)*N*v1)/(mv1p1*w1^2) + 
     (((26*I)/3)*N*v1^2)/(mv1p1*w1^2) - (8*I)/(N*w1) - ((4*I)*N)/w1 - 
     ((24*I)*N)/(mv1p1^2*w1) - ((2*I)*v1)/(N*w1) + ((11*I)*N*v1)/w1 + 
     ((70*I)*N*v1)/(mv1p1^2*w1) - ((64*I)*N*v1^2)/(mv1p1^2*w1) + 
     ((20*I)*N*v1^3)/(mv1p1^2*w1))*PolyLog[2, w1] + 
   Pi*((4*I)*N + ((8*I)*N)/w1^2 - ((8*I)*N*v1)/w1^2 - ((8*I)*N)/w1 + 
     ((4*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, w1] + 
   Pi*((4*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((4*I)*N)/w1^2 - 
     ((4*I)*N*v1)/w1^2 - (8*I)/(N*w1) - ((4*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*Log[mw1p1]*PolyLog[2, w1] + 
   Pi*((-4*I)/N - (2*I)*N - ((4*I)*mv1p1)/(N*w1^2) - ((4*I)*N)/w1^2 + 
     ((4*I)*N*v1)/w1^2 + (8*I)/(N*w1) + ((4*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((2*I)*N*v1)/w1)*Log[u1]*PolyLog[2, w1] + 
   (3/N + 9/(mv1p1*N) + (61*N)/3 - (5*N)/mv1p1 - (6*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 + 
     (8*mv1p1*N*u1)/3 + (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - 
     (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 + v1/N - (4*v1)/(mw1p1*N) + 
     (16*N*v1)/3 + (4*N*v1)/mw1p1 + (2*N*v1)/(mv1p1^2*u1) - (8*N*v1^2)/3 + 
     (8*N)/(3*mv1p1*w1^2) - (28*N*v1)/(3*mv1p1*w1^2) + 
     (26*N*v1^2)/(3*mv1p1*w1^2) - 8/(N*w1) - (4*N)/w1 - (24*N)/(mv1p1^2*w1) - 
     (2*v1)/(N*w1) + (11*N*v1)/w1 + (70*N*v1)/(mv1p1^2*w1) - 
     (64*N*v1^2)/(mv1p1^2*w1) + (20*N*v1^3)/(mv1p1^2*w1))*Log[u1]*
    PolyLog[2, w1] + (4/N + 2*N + (4*mv1p1)/(N*w1^2) + (4*N)/w1^2 - 
     (4*N*v1)/w1^2 - 8/(N*w1) - (4*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[mw1p1]*Log[u1]*PolyLog[2, w1] + 
   (-4/N - 2*N - (4*mv1p1)/(N*w1^2) - (4*N)/w1^2 + (4*N*v1)/w1^2 + 8/(N*w1) + 
     (4*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]^2*PolyLog[2, w1] + 
   Pi*((-4*I)*N - ((8*I)*N)/w1^2 + ((8*I)*N*v1)/w1^2 + ((8*I)*N)/w1 - 
     ((4*I)*N*v1)/w1)*Log[v1]*PolyLog[2, w1] + 
   (-3/N - 5/(mv1p1*N) - (131*N)/3 - (15*N)/mv1p1 + (6*u1)/(mv1p1^2*N) - 
     (6*u1)/(mv1p1*N) - (2*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + 
     (8*mv1p1*N*u1)/3 - (2*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) + 
     (2*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 - v1/N - (2*v1)/(mw1p1^3*N) + 
     (6*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) - (8*N*v1)/3 - (9*N*v1)/mw1p1^3 + 
     (11*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 - 
     (2*N*v1)/(mv1p1^2*u1) + (16*N*v1^2)/3 + (8*N)/(3*w1^2) - 
     (8*N)/(3*mv1p1*w1^2) - (20*N*v1)/(3*w1^2) + (28*N*v1)/(3*mv1p1*w1^2) + 
     (2*N*v1^2)/w1^2 - (26*N*v1^2)/(3*mv1p1*w1^2) - (2*N*v1^3)/(3*w1^2) + 
     (8*N*v1^4)/(3*w1^2) + 16/(N*w1) + (56*N)/w1 + (24*N)/(mv1p1^2*w1) - 
     (8*v1)/(N*w1) - (22*N*v1)/w1 - (70*N*v1)/(mv1p1^2*w1) - (4*N*v1^2)/w1 + 
     (64*N*v1^2)/(mv1p1^2*w1) + (8*N*v1^3)/w1 - (20*N*v1^3)/(mv1p1^2*w1))*
    Log[v1]*PolyLog[2, w1] + (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - 
     (4*N*v1)/w1)*Log[mu1p1]*Log[v1]*PolyLog[2, w1] + 
   (12*N + (4*mv1p1)/(N*w1^2) + (40*mv1p1*N)/w1^2 - (48*N)/w1 + (12*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, w1] + 
   (-4/N - 2*N - (4*mv1p1)/(N*w1^2) - (4*N)/w1^2 + (4*N*v1)/w1^2 + 8/(N*w1) + 
     (4*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, w1] + (4/N + 2*N + (4*mv1p1)/(N*w1^2) + (4*N)/w1^2 - 
     (4*N*v1)/w1^2 - 8/(N*w1) - (4*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[u1]*Log[v1]*PolyLog[2, w1] + (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - 
     (8*N)/w1 + (4*N*v1)/w1)*Log[v1]^2*PolyLog[2, w1] + 
   (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + (4*N*v1)/w1)*Log[mu1p1]*
    Log[w1]*PolyLog[2, w1] + (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - 
     (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, w1] + 
   (12*N + (4*mv1p1)/(N*w1^2) + (40*mv1p1*N)/w1^2 - (48*N)/w1 + (12*N*v1)/w1)*
    PolyLog[2, v1]*PolyLog[2, w1] + (-4/N - 2*N - (4*mv1p1)/(N*w1^2) - 
     (4*N)/w1^2 + (4*N*v1)/w1^2 + 8/(N*w1) + (4*N)/w1 - (4*v1)/(N*w1) - 
     (2*N*v1)/w1)*PolyLog[2, -(v1/u1)]*PolyLog[2, w1] + 
   Pi^2*((-2*N)/3 - (4*N)/(3*w1^2) + (4*N*v1)/(3*w1^2) + (4*N)/(3*w1) - 
     (2*N*v1)/(3*w1))*PolyLog[2, -(w1/v1)] + 
   (-N^(-1) - 5/(mv1p1*N) - 2/(mw1p1^2*N) + 6/(mw1p1*N) + 54*N + N/mv1p1 - 
     (9*N)/mw1p1^2 + (11*N)/mw1p1 + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) - 
     (55*N)/(2*mv1p1*u1) + (2*mu1p1*u1)/(mv1p1^2*N) + (4*u1)/(mv1p1*N) - 
     2*N*u1 - (2*mu1p1*N*u1)/mv1p1^2 + u1^2/N + u1^2/(mv1p1*N) - 
     (N*u1^2)/mv1p1 - 1/(mw1p1*N*v1) - (9*N)/(2*mw1p1*v1) + 1/(N*u1*v1) + 
     (9*N)/(2*mv1p1*u1*v1) - (2*v1)/N - (2*v1)/(mw1p1^2*N) + 
     (5*v1)/(mw1p1*N) - (11*N*v1)/6 - (9*N*v1)/mw1p1^2 + 
     (13*N*v1)/(2*mw1p1) + (2*v1)/(N*u1) + (26*N*v1)/(mv1p1*u1) + (u1*v1)/N + 
     4*N*u1*v1 - (8*N*v1^2)/3 - (5*N*v1^2)/(mv1p1*u1) + (8*v1)/(N*w1) + 
     (40*N*v1)/(mv1p1*w1) - (124*N*v1^2)/(3*mv1p1*w1) - 
     (10*N*v1^3)/(3*mv1p1*w1) + (8*N*v1^4)/(3*mv1p1*w1))*
    PolyLog[2, -(w1/v1)] + Pi*((5*I)/N - (5*I)/(mv1p1*N) + (19*I)*N - 
     ((15*I)*N)/mv1p1 + ((6*I)*u1)/(mv1p1^2*N) - ((6*I)*u1)/(mv1p1*N) - 
     ((2*I)*N*u1)/mv1p1^2 + ((2*I)*N*u1)/mv1p1 - ((2*I)*u1^2)/(mv1p1^3*N) + 
     ((2*I)*u1^2)/(mv1p1^2*N) + ((2*I)*N*u1^2)/mv1p1^3 - 
     ((2*I)*N*u1^2)/mv1p1^2 + (I*v1)/N + ((2*I)*v1)/(mw1p1^3*N) - 
     ((6*I)*v1)/(mw1p1^2*N) + ((5*I)*v1)/(mw1p1*N) + (4*I)*N*v1 + 
     ((9*I)*N*v1)/mw1p1^3 - ((11*I)*N*v1)/mw1p1^2 + ((12*I)*N*v1)/mw1p1 - 
     (I*v1)/(N*u1) - (I*N*v1)/u1 + ((2*I)*N*v1)/(mv1p1^2*u1) - (8*I)*N*v1^2 + 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^2) - (((10*I)/3)*N*v1^4)/(mv1p1*w1^2) + 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^2) - ((8*I)*N)/w1 + ((8*I)*v1)/(N*w1) + 
     ((44*I)*N*v1)/w1 + ((8*I)*N*v1^2)/(mv1p1^2*w1) - 
     ((18*I)*N*v1^3)/(mv1p1^2*w1) + ((20*I)*N*v1^4)/(mv1p1^2*w1) - 
     ((8*I)*N*v1^5)/(mv1p1^2*w1))*PolyLog[2, -(w1/v1)] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, -(w1/v1)] + 
   (-4/N - 14*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (52*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*PolyLog[2, -(w1/v1)] + 
   ((8*N)/3 - (8*mv1p1*N*u1)/3 + (2*N*v1)/3 + (2*N*v1)/(mv1p1^2*u1) - 
     (16*N*v1^2)/3 + (8*N*v1^3)/(3*mv1p1*w1^2) - (10*N*v1^4)/(3*mv1p1*w1^2) + 
     (8*N*v1^5)/(3*mv1p1*w1^2) + (8*N*v1^2)/(mv1p1^2*w1) - 
     (18*N*v1^3)/(mv1p1^2*w1) + (20*N*v1^4)/(mv1p1^2*w1) - 
     (8*N*v1^5)/(mv1p1^2*w1))*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(w1/v1)] + (-5/N + 5/(mv1p1*N) - (49*N)/3 + (15*N)/mv1p1 - 
     (6*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - 
     (2*N*u1)/mv1p1 - (8*mv1p1*N*u1)/3 + (2*u1^2)/(mv1p1^3*N) - 
     (2*u1^2)/(mv1p1^2*N) - (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 - v1/N - 
     (2*v1)/(mw1p1^3*N) + (6*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) - 
     (10*N*v1)/3 - (9*N*v1)/mw1p1^3 + (11*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 + 
     v1/(N*u1) + (N*v1)/u1 + (8*N*v1^2)/3 + (8*N)/w1 - (8*v1)/(N*w1) - 
     (44*N*v1)/w1)*Log[v1]*PolyLog[2, -(w1/v1)] + 
   (5/N - 5/(mv1p1*N) + (49*N)/3 - (15*N)/mv1p1 + (6*u1)/(mv1p1^2*N) - 
     (6*u1)/(mv1p1*N) - (2*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + 
     (8*mv1p1*N*u1)/3 - (2*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) + 
     (2*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + v1/N + (2*v1)/(mw1p1^3*N) - 
     (6*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) + (10*N*v1)/3 + (9*N*v1)/mw1p1^3 - 
     (11*N*v1)/mw1p1^2 + (12*N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 - 
     (8*N*v1^2)/3 - (8*N)/w1 + (8*v1)/(N*w1) + (44*N*v1)/w1)*Log[w1]*
    PolyLog[2, -(w1/v1)] + (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mw1p1]*Log[w1]*
    PolyLog[2, -(w1/v1)] + (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + (4*N*v1)/w1)*PolyLog[2, u1]*
    PolyLog[2, -(w1/v1)] + (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    PolyLog[2, v1]*PolyLog[2, -(w1/v1)] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    PolyLog[2, -(v1/u1)]*PolyLog[2, -(w1/v1)] + 
   (4*N + (8*N)/w1^2 - (8*N*v1)/w1^2 - (8*N)/w1 + (4*N*v1)/w1)*PolyLog[2, w1]*
    PolyLog[2, -(w1/v1)] + Pi^2*(2/(3*N) + N/3 + (2*mv1p1)/(3*N*w1^2) + 
     (2*N)/(3*w1^2) - (2*N*v1)/(3*w1^2) - 4/(3*N*w1) - (2*N)/(3*w1) + 
     (2*v1)/(3*N*w1) + (N*v1)/(3*w1))*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((4*I)/N + (10*I)*N + (8*I)/(N*w1^2) + ((36*I)*mv1p1*N)/w1^2 - 
     ((8*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - ((44*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((-6*I)/N - (8*I)/(N*w1^2) + ((8*I)*v1)/(N*w1^2) + (12*I)/(N*w1) - 
     ((6*I)*v1)/(N*w1))*Log[mw1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-6/N - 8/(N*w1^2) + (8*v1)/(N*w1^2) + 12/(N*w1) - (6*v1)/(N*w1))*
    Log[mw1p1]*Log[u1]*PolyLog[2, -((v1*w1)/u1)] + 
   (3/N + 4/(N*w1^2) - (4*v1)/(N*w1^2) - 6/(N*w1) + (3*v1)/(N*w1))*Log[u1]^2*
    PolyLog[2, -((v1*w1)/u1)] + Pi*((-8*I)*N - ((4*I)*mv1p1)/(N*w1^2) - 
     ((32*I)*N)/w1^2 + ((32*I)*N*v1)/w1^2 + ((40*I)*N)/w1 - ((8*I)*N*v1)/w1)*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-4/(mv1p1*N) + (70*N)/3 + (20*N)/mv1p1 - (16*mv1p1*N*u1)/3 + 
     (2*v1)/(mw1p1^3*N) - (6*v1)/(mw1p1^2*N) + (9*v1)/(mw1p1*N) - 
     (8*N*v1)/3 + (9*N*v1)/mw1p1^3 - (11*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 + 
     v1/(N*u1) + (N*v1)/u1 - (8*N*v1^2)/3 - (8*N)/(3*w1^2) + 
     (20*N*v1)/(3*w1^2) - (2*N*v1^2)/w1^2 + (2*N*v1^3)/(3*w1^2) - 
     (8*N*v1^4)/(3*w1^2) - 8/(N*w1) - (52*N)/w1 + (10*v1)/(N*w1) + 
     (11*N*v1)/w1 + (4*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (-4/N - 10*N - 8/(N*w1^2) - 
     (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (2/N - 2*N + 4/(N*w1^2) - (4*N)/w1^2 - 
     (4*v1)/(N*w1^2) + (4*N*v1)/w1^2 - 4/(N*w1) + (4*N)/w1 + (2*v1)/(N*w1) - 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (6/N + 8/(N*w1^2) - (8*v1)/(N*w1^2) - 12/(N*w1) + (6*v1)/(N*w1))*
    Log[mw1p1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-2/N + 2*N - 4/(N*w1^2) + (4*N)/w1^2 + (4*v1)/(N*w1^2) - (4*N*v1)/w1^2 + 
     4/(N*w1) - (4*N)/w1 - (2*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (2/N + 3*N + 4/(N*w1^2) + (14*mv1p1*N)/w1^2 - 
     (4*v1)/(N*w1^2) - 4/(N*w1) - (18*N)/w1 + (2*v1)/(N*w1) + (3*N*v1)/w1)*
    Log[v1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -((v1*w1)/u1)] + (-4/N - 10*N - 8/(N*w1^2) - 
     (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[v1]*Log[w1]*
    PolyLog[2, -((v1*w1)/u1)] + (2/N - 2*N + 4/(N*w1^2) - (4*N)/w1^2 - 
     (4*v1)/(N*w1^2) + (4*N*v1)/w1^2 - 4/(N*w1) + (4*N)/w1 + (2*v1)/(N*w1) - 
     (2*N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (6/N + 8/(N*w1^2) - (8*v1)/(N*w1^2) - 12/(N*w1) + (6*v1)/(N*w1))*
    PolyLog[2, -(v1/u1)]*PolyLog[2, -((v1*w1)/u1)] + 
   (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    PolyLog[2, -(w1/v1)]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((8*I)/N + (4*I)*N + ((8*I)*mv1p1)/(N*w1^2) + ((8*I)*N)/w1^2 - 
     ((8*I)*N*v1)/w1^2 - (16*I)/(N*w1) - ((8*I)*N)/w1 + ((8*I)*v1)/(N*w1) + 
     ((4*I)*N*v1)/w1)*PolyLog[3, mv1p1] + 
   (-N^(-1) + 2/(mv1p1*N) + 9*N + (6*N)/mv1p1 - 4*N*v1 + v1/(N*u1) + 
     (N*v1)/u1 + 8*N*v1^2 + (8*mv1p1*N)/(3*w1^2) - (4*mv1p1*N*v1)/w1^2 - 
     (2*mv1p1*N*v1^2)/w1^2 - (8*mv1p1*N*v1^3)/(3*w1^2) - 10/(N*w1) - 
     (18*N)/w1 - (2*N*v1)/w1 - (4*N*v1^2)/w1 + (8*N*v1^3)/w1)*
    PolyLog[3, mv1p1] + (4/N + 2*N + (4*mv1p1)/(N*w1^2) + (4*N)/w1^2 - 
     (4*N*v1)/w1^2 - 8/(N*w1) - (4*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, mv1p1] + (4/N + 2*N + (4*mv1p1)/(N*w1^2) + 
     (4*N)/w1^2 - (4*N*v1)/w1^2 - 8/(N*w1) - (4*N)/w1 + (4*v1)/(N*w1) + 
     (2*N*v1)/w1)*Log[u1]*PolyLog[3, mv1p1] + 
   (-8/N - 8*N - (8*mv1p1)/(N*w1^2) - (16*N)/w1^2 + (16*N*v1)/w1^2 + 
     16/(N*w1) + (16*N)/w1 - (8*v1)/(N*w1) - (8*N*v1)/w1)*Log[v1]*
    PolyLog[3, mv1p1] + Pi*((2*I)/N - (8*I)*N - ((4*I)*mv1p1)/(N*w1^2) - 
     ((32*I)*N)/w1^2 + ((32*I)*N*v1)/w1^2 - (4*I)/(N*w1) + ((40*I)*N)/w1 + 
     ((2*I)*v1)/(N*w1) - ((8*I)*N*v1)/w1)*PolyLog[3, mw1p1] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, mw1p1] + (6/N + 6*N + 4/(N*w1^2) + (12*N)/w1^2 - 
     (4*v1)/(N*w1^2) - (12*N*v1)/w1^2 - 12/(N*w1) - (12*N)/w1 + 
     (6*v1)/(N*w1) + (6*N*v1)/w1)*Log[u1]*PolyLog[3, mw1p1] + 
   (-4/N - 2*N - (4*mv1p1)/(N*w1^2) - (4*N)/w1^2 + (4*N*v1)/w1^2 + 8/(N*w1) + 
     (4*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[v1]*PolyLog[3, mw1p1] + 
   (-8/N - 28*N - 16/(N*w1^2) - (88*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (104*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*Log[w1]*
    PolyLog[3, mw1p1] + (-3/N - 5/(mv1p1*N) - (131*N)/3 - (15*N)/mv1p1 + 
     (6*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - (2*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 + (8*mv1p1*N*u1)/3 - (2*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) + (2*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 - v1/N - 
     (2*v1)/(mw1p1^3*N) + (6*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) - 
     (8*N*v1)/3 - (9*N*v1)/mw1p1^3 + (11*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 - 
     v1/(N*u1) - (N*v1)/u1 - (2*N*v1)/(mv1p1^2*u1) + (16*N*v1^2)/3 - 
     (8*N*v1^3)/(3*mv1p1*w1^2) + (10*N*v1^4)/(3*mv1p1*w1^2) - 
     (8*N*v1^5)/(3*mv1p1*w1^2) + 16/(N*w1) + (80*N)/w1 - (8*v1)/(N*w1) - 
     (44*N*v1)/w1 - (8*N*v1^2)/(mv1p1^2*w1) + (18*N*v1^3)/(mv1p1^2*w1) - 
     (20*N*v1^4)/(mv1p1^2*w1) + (8*N*v1^5)/(mv1p1^2*w1))*PolyLog[3, u1] + 
   (-16/N - 56*N - 32/(N*w1^2) - (176*mv1p1*N)/w1^2 + (32*v1)/(N*w1^2) + 
     32/(N*w1) + (208*N)/w1 - (16*v1)/(N*w1) - (56*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, u1] + (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, u1] + (-12/N - 42*N - 24/(N*w1^2) - 
     (132*mv1p1*N)/w1^2 + (24*v1)/(N*w1^2) + 24/(N*w1) + (156*N)/w1 - 
     (12*v1)/(N*w1) - (42*N*v1)/w1)*Log[mw1p1]*PolyLog[3, u1] + 
   (12/N + 42*N + 24/(N*w1^2) + (132*mv1p1*N)/w1^2 - (24*v1)/(N*w1^2) - 
     24/(N*w1) - (156*N)/w1 + (12*v1)/(N*w1) + (42*N*v1)/w1)*Log[u1]*
    PolyLog[3, u1] + (16/N + 56*N + 32/(N*w1^2) + (176*mv1p1*N)/w1^2 - 
     (32*v1)/(N*w1^2) - 32/(N*w1) - (208*N)/w1 + (16*v1)/(N*w1) + 
     (56*N*v1)/w1)*Log[w1]*PolyLog[3, u1] + 
   Pi*((8*I)*N + ((4*I)*mv1p1)/(N*w1^2) + ((32*I)*N)/w1^2 - 
     ((32*I)*N*v1)/w1^2 - ((40*I)*N)/w1 + ((8*I)*N*v1)/w1)*
    PolyLog[3, u1/mw1p1] + (-9/N - (13*N)/3 - (8*mv1p1*N*u1)/3 - v1/N - 
     (2*v1)/(mw1p1*N) - (4*N*v1)/3 - (12*N*v1)/mw1p1 + 
     (2*N*v1)/(mv1p1^2*u1) + (8*N*v1^2)/3 + (10*N)/(3*mv1p1*w1^2) - 
     (32*N*v1)/(3*mv1p1*w1^2) + (28*N*v1^2)/(3*mv1p1*w1^2) + 
     (10*mv1p1)/(N*w1) + (10*N)/(mv1p1^2*w1) - (37*N*v1)/(mv1p1^2*w1) + 
     (48*N*v1^2)/(mv1p1^2*w1) - (19*N*v1^3)/(mv1p1^2*w1))*
    PolyLog[3, u1/mw1p1] + (12*N + (4*mv1p1)/(N*w1^2) + (40*mv1p1*N)/w1^2 - 
     (48*N)/w1 + (12*N*v1)/w1)*Log[mu1p1]*PolyLog[3, u1/mw1p1] + 
   (-4*N - (8*N)/w1^2 + (8*N*v1)/w1^2 + (8*N)/w1 - (4*N*v1)/w1)*Log[u1]*
    PolyLog[3, u1/mw1p1] + (-16*N - (8*mv1p1)/(N*w1^2) - (64*N)/w1^2 + 
     (64*N*v1)/w1^2 + (80*N)/w1 - (16*N*v1)/w1)*Log[v1]*
    PolyLog[3, u1/mw1p1] + Pi*((-6*I)/N - (8*I)/(N*w1^2) + 
     ((8*I)*v1)/(N*w1^2) + (12*I)/(N*w1) - ((6*I)*v1)/(N*w1))*
    PolyLog[3, u1/(mv1p1*mw1p1)] + (-6/N - 8/(N*w1^2) + (8*v1)/(N*w1^2) + 
     12/(N*w1) - (6*v1)/(N*w1))*Log[u1]*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   (8/N + 10*N + 16/(N*w1^2) + (36*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (44*N)/w1 + (8*v1)/(N*w1) + (10*N*v1)/w1)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + Pi*((8*I)/N + (12*I)*N + (12*I)/(N*w1^2) + 
     ((40*I)*mv1p1*N)/w1^2 - ((12*I)*v1)/(N*w1^2) - (16*I)/(N*w1) - 
     ((48*I)*N)/w1 + ((8*I)*v1)/(N*w1) + ((12*I)*N*v1)/w1)*PolyLog[3, v1] + 
   (-10/N - 10/(mv1p1*N) - 72*N + (2*N)/mv1p1 + (12*u1)/(mv1p1^2*N) - 
     (12*u1)/(mv1p1*N) - (4*N*u1)/mv1p1^2 + (4*N*u1)/mv1p1 - 
     (4*u1^2)/(mv1p1^3*N) + (4*u1^2)/(mv1p1^2*N) + (4*N*u1^2)/mv1p1^3 - 
     (4*N*u1^2)/mv1p1^2 - (2*v1)/N - (6*v1)/(mw1p1^3*N) + 
     (18*v1)/(mw1p1^2*N) - (19*v1)/(mw1p1*N) - 12*N*v1 - (27*N*v1)/mw1p1^3 + 
     (33*N*v1)/mw1p1^2 - (32*N*v1)/mw1p1 + v1/(N*u1) + (N*v1)/u1 + 
     16*N*v1^2 + (6*mv1p1*N)/w1^2 - (8*mv1p1*N*v1)/w1^2 - 
     (4*mv1p1*N*v1^2)/w1^2 - (16*mv1p1*N*v1^3)/(3*w1^2) + 24/(N*w1) + 
     (108*N)/w1 - (8*mv1p1*N)/w1 - (26*v1)/(N*w1) - (127*N*v1)/w1 - 
     (8*N*v1^2)/w1 + (16*N*v1^3)/w1)*PolyLog[3, v1] + 
   (-12/N - 42*N - 24/(N*w1^2) - (132*mv1p1*N)/w1^2 + (24*v1)/(N*w1^2) + 
     24/(N*w1) + (156*N)/w1 - (12*v1)/(N*w1) - (42*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, v1] + (-2/N + 10*N + (36*mv1p1*N)/w1^2 + 4/(N*w1) - 
     (44*N)/w1 - (2*v1)/(N*w1) + (10*N*v1)/w1)*Log[mv1p1]*PolyLog[3, v1] + 
   (-6/N - 18*N - 8/(N*w1^2) - (52*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     12/(N*w1) + (60*N)/w1 - (6*v1)/(N*w1) - (18*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, v1] + (10/N + 16*N + 12/(N*w1^2) + (48*N)/w1^2 - 
     (12*v1)/(N*w1^2) - (48*N*v1)/w1^2 - 20/(N*w1) - (56*N)/w1 + 
     (10*v1)/(N*w1) + (16*N*v1)/w1)*Log[u1]*PolyLog[3, v1] + 
   (-8/N - 24*N - 16/(N*w1^2) - (80*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (96*N)/w1 - (8*v1)/(N*w1) - (24*N*v1)/w1)*Log[v1]*
    PolyLog[3, v1] + (16/N + 56*N + 32/(N*w1^2) + (176*mv1p1*N)/w1^2 - 
     (32*v1)/(N*w1^2) - 32/(N*w1) - (208*N)/w1 + (16*v1)/(N*w1) + 
     (56*N*v1)/w1)*Log[w1]*PolyLog[3, v1] + 
   Pi*((-8*I)/N - (24*I)*N - (16*I)/(N*w1^2) - ((80*I)*mv1p1*N)/w1^2 + 
     ((16*I)*v1)/(N*w1^2) + (16*I)/(N*w1) + ((96*I)*N)/w1 - 
     ((8*I)*v1)/(N*w1) - ((24*I)*N*v1)/w1)*PolyLog[3, v1/mu1p1] + 
   ((-4*N)/3 - (8*mv1p1*N*u1)/3 + (2*N*v1)/3 - (2*N*v1)/(mv1p1^2*u1) - 
     (16*N*v1^2)/3 + (8*N*v1)/(mv1p1*w1^2) - (12*N*v1^2)/(mv1p1*w1^2) + 
     (8*N*v1^3)/(3*mv1p1*w1^2) - (10*N*v1^4)/(3*mv1p1*w1^2) + 
     (8*N*v1^5)/(3*mv1p1*w1^2) + (8*N)/(mv1p1^2*w1) - 
     (24*N*v1)/(mv1p1^2*w1) + (24*N*v1^2)/(mv1p1^2*w1) - 
     (22*N*v1^3)/(mv1p1^2*w1) + (20*N*v1^4)/(mv1p1^2*w1) - 
     (8*N*v1^5)/(mv1p1^2*w1))*PolyLog[3, v1/mu1p1] + 
   (8/N + 24*N + 16/(N*w1^2) + (80*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (96*N)/w1 + (8*v1)/(N*w1) + (24*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, v1/mu1p1] + (8/N + 24*N + 16/(N*w1^2) + (80*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (96*N)/w1 + (8*v1)/(N*w1) + (24*N*v1)/w1)*
    Log[v1]*PolyLog[3, v1/mu1p1] + (-16/N - 48*N - 32/(N*w1^2) - 
     (160*mv1p1*N)/w1^2 + (32*v1)/(N*w1^2) + 32/(N*w1) + (192*N)/w1 - 
     (16*v1)/(N*w1) - (48*N*v1)/w1)*Log[w1]*PolyLog[3, v1/mu1p1] + 
   Pi*((4*I)/N + (14*I)*N + (8*I)/(N*w1^2) + ((44*I)*mv1p1*N)/w1^2 - 
     ((8*I)*v1)/(N*w1^2) - (8*I)/(N*w1) - ((52*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((14*I)*N*v1)/w1)*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (-4/N - 14*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (52*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + (-4/N - 14*N - 8/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 8/(N*w1) + (52*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[v1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*Log[w1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + Pi*((8*I)/N + (12*I)*N + (12*I)/(N*w1^2) + 
     ((40*I)*mv1p1*N)/w1^2 - ((12*I)*v1)/(N*w1^2) - (16*I)/(N*w1) - 
     ((48*I)*N)/w1 + ((8*I)*v1)/(N*w1) + ((12*I)*N*v1)/w1)*
    PolyLog[3, -(v1/u1)] + (-21/N + 9/(mv1p1*N) - 9*N - (5*N)/mv1p1 - 
     (6*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - 
     (2*N*u1)/mv1p1 + (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - 
     (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 - (3*v1)/N - 10*N*v1 - 
     (8*N*v1)/mw1p1 + 16*N*v1^2 + (16*N)/(3*w1^2) + (2*mv1p1*N)/(3*w1^2) - 
     (40*N*v1)/(3*w1^2) + (4*N*v1^2)/w1^2 - (4*N*v1^3)/(3*w1^2) + 
     (16*N*v1^4)/(3*w1^2) + 8/(N*w1) + (20*N)/w1 - (18*v1)/(N*w1) - 
     (19*N*v1)/w1 - (8*N*v1^2)/w1 + (16*N*v1^3)/w1)*PolyLog[3, -(v1/u1)] + 
   (-12/N - 42*N - 24/(N*w1^2) - (132*mv1p1*N)/w1^2 + (24*v1)/(N*w1^2) + 
     24/(N*w1) + (156*N)/w1 - (12*v1)/(N*w1) - (42*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + (6/N + 8/(N*w1^2) - (8*v1)/(N*w1^2) - 12/(N*w1) + 
     (6*v1)/(N*w1))*Log[mv1p1]*PolyLog[3, -(v1/u1)] + 
   (-6/N - 24*N - 16/(N*w1^2) - (80*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     12/(N*w1) + (96*N)/w1 - (6*v1)/(N*w1) - (24*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -(v1/u1)] + (10/N + 22*N + 20/(N*w1^2) + (76*mv1p1*N)/w1^2 - 
     (20*v1)/(N*w1^2) - 20/(N*w1) - (92*N)/w1 + (10*v1)/(N*w1) + 
     (22*N*v1)/w1)*Log[u1]*PolyLog[3, -(v1/u1)] + 
   (-8/N - 24*N - 16/(N*w1^2) - (80*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (96*N)/w1 - (8*v1)/(N*w1) - (24*N*v1)/w1)*Log[v1]*
    PolyLog[3, -(v1/u1)] + (16/N + 56*N + 32/(N*w1^2) + (176*mv1p1*N)/w1^2 - 
     (32*v1)/(N*w1^2) - 32/(N*w1) - (208*N)/w1 + (16*v1)/(N*w1) + 
     (56*N*v1)/w1)*Log[w1]*PolyLog[3, -(v1/u1)] + 
   Pi*((2*I)/N + (12*I)*N + (4*I)/(N*w1^2) + ((40*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (4*I)/(N*w1) - ((48*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((12*I)*N*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   (-6/N - 14/(mv1p1*N) - 64*N - (10*N)/mv1p1 + (12*u1)/(mv1p1^2*N) - 
     (12*u1)/(mv1p1*N) - (4*N*u1)/mv1p1^2 + (4*N*u1)/mv1p1 - 
     (4*u1^2)/(mv1p1^3*N) + (4*u1^2)/(mv1p1^2*N) + (4*N*u1^2)/mv1p1^3 - 
     (4*N*u1^2)/mv1p1^2 - (2*v1)/N - (2*v1)/(mw1p1^3*N) + 
     (6*v1)/(mw1p1^2*N) - v1/(mw1p1*N) - 8*N*v1 - (9*N*v1)/mw1p1^3 + 
     (11*N*v1)/mw1p1^2 - (16*N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 - 
     (4*N*v1)/(mv1p1^2*u1) + 8*N*v1^2 - (8*N)/(3*mv1p1*w1^2) + 
     (28*N*v1)/(3*mv1p1*w1^2) - (26*N*v1^2)/(3*mv1p1*w1^2) - 
     (8*N*v1^3)/(3*mv1p1*w1^2) + (10*N*v1^4)/(3*mv1p1*w1^2) - 
     (8*N*v1^5)/(3*mv1p1*w1^2) + 24/(N*w1) + (84*N)/w1 + 
     (24*N)/(mv1p1^2*w1) - (6*v1)/(N*w1) - (55*N*v1)/w1 - 
     (70*N*v1)/(mv1p1^2*w1) + (56*N*v1^2)/(mv1p1^2*w1) - 
     (2*N*v1^3)/(mv1p1^2*w1) - (20*N*v1^4)/(mv1p1^2*w1) + 
     (8*N*v1^5)/(mv1p1^2*w1))*PolyLog[3, -(u1/w1)] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, -(u1/w1)] + (-2/N + 10*N + (36*mv1p1*N)/w1^2 + 4/(N*w1) - 
     (44*N)/w1 - (2*v1)/(N*w1) + (10*N*v1)/w1)*Log[mv1p1]*
    PolyLog[3, -(u1/w1)] + (-10/N - 38*N - (24*mv1p1)/(N*w1^2) - 
     (124*mv1p1*N)/w1^2 + 20/(N*w1) + (148*N)/w1 - (10*v1)/(N*w1) - 
     (38*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -(u1/w1)] + 
   (8/N + 40*N + 20/(N*w1^2) + (128*mv1p1*N)/w1^2 - (20*v1)/(N*w1^2) - 
     16/(N*w1) - (152*N)/w1 + (8*v1)/(N*w1) + (40*N*v1)/w1)*Log[u1]*
    PolyLog[3, -(u1/w1)] + (-4/N - 2*N - 8/(N*w1^2) - (4*N)/w1^2 + 
     (4*u1)/(N*w1^2) + (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 12/(N*w1) + 
     (4*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   (8/N + 20*N + 16/(N*w1^2) + (72*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, -(u1/w1)] + Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - 
     ((36*I)*mv1p1*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + 
     ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*
    PolyLog[3, -((u1*v1)/w1)] + (3/N + 5/(mv1p1*N) + (131*N)/3 + 
     (15*N)/mv1p1 - (6*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) + 
     (2*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - (8*mv1p1*N*u1)/3 + 
     (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - (2*N*u1^2)/mv1p1^3 + 
     (2*N*u1^2)/mv1p1^2 + v1/N + (2*v1)/(mw1p1^3*N) - (6*v1)/(mw1p1^2*N) + 
     (5*v1)/(mw1p1*N) + (8*N*v1)/3 + (9*N*v1)/mw1p1^3 - (11*N*v1)/mw1p1^2 + 
     (12*N*v1)/mw1p1 + v1/(N*u1) + (N*v1)/u1 + (2*N*v1)/(mv1p1^2*u1) - 
     (16*N*v1^2)/3 + (8*N*v1^3)/(3*mv1p1*w1^2) - (10*N*v1^4)/(3*mv1p1*w1^2) + 
     (8*N*v1^5)/(3*mv1p1*w1^2) - 16/(N*w1) - (80*N)/w1 + (8*v1)/(N*w1) + 
     (44*N*v1)/w1 + (8*N*v1^2)/(mv1p1^2*w1) - (18*N*v1^3)/(mv1p1^2*w1) + 
     (20*N*v1^4)/(mv1p1^2*w1) - (8*N*v1^5)/(mv1p1^2*w1))*
    PolyLog[3, -((u1*v1)/w1)] + (4/N + 10*N + 8/(N*w1^2) + 
     (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mv1p1]*
    PolyLog[3, -((u1*v1)/w1)] + (4/N + 14*N + 8/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - (52*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-4/N - 14*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (52*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[u1]*
    PolyLog[3, -((u1*v1)/w1)] + (4/N + 10*N + 8/(N*w1^2) + 
     (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-8/N - 20*N - 16/(N*w1^2) - (72*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (88*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, -((u1*v1)/w1)] + Pi*((4*I)/N + (2*I)*N + 
     ((4*I)*mv1p1)/(N*w1^2) + ((4*I)*N)/w1^2 - ((4*I)*N*v1)/w1^2 - 
     (8*I)/(N*w1) - ((4*I)*N)/w1 + ((4*I)*v1)/(N*w1) + ((2*I)*N*v1)/w1)*
    PolyLog[3, w1] + (-3/N - 9/(mv1p1*N) - (61*N)/3 + (5*N)/mv1p1 + 
     (6*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - (2*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 - (8*mv1p1*N*u1)/3 - (2*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) + (2*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 - v1/N + 
     (4*v1)/(mw1p1*N) - (16*N*v1)/3 - (4*N*v1)/mw1p1 - 
     (2*N*v1)/(mv1p1^2*u1) + (8*N*v1^2)/3 - (8*N)/(3*mv1p1*w1^2) + 
     (28*N*v1)/(3*mv1p1*w1^2) - (26*N*v1^2)/(3*mv1p1*w1^2) + 8/(N*w1) + 
     (4*N)/w1 + (24*N)/(mv1p1^2*w1) + (2*v1)/(N*w1) - (11*N*v1)/w1 - 
     (70*N*v1)/(mv1p1^2*w1) + (64*N*v1^2)/(mv1p1^2*w1) - 
     (20*N*v1^3)/(mv1p1^2*w1))*PolyLog[3, w1] + 
   (-6/N - 8/(N*w1^2) + (8*v1)/(N*w1^2) + 12/(N*w1) - (6*v1)/(N*w1))*
    Log[mv1p1]*PolyLog[3, w1] + (-6/N - 24*N - 16/(N*w1^2) - 
     (80*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 12/(N*w1) + (96*N)/w1 - 
     (6*v1)/(N*w1) - (24*N*v1)/w1)*Log[mw1p1]*PolyLog[3, w1] + 
   (10/N + 26*N + 20/(N*w1^2) + (84*mv1p1*N)/w1^2 - (20*v1)/(N*w1^2) - 
     20/(N*w1) - (100*N)/w1 + (10*v1)/(N*w1) + (26*N*v1)/w1)*Log[u1]*
    PolyLog[3, w1] + (-4/N - 14*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + 
     (8*v1)/(N*w1^2) + 8/(N*w1) + (52*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*
    Log[v1]*PolyLog[3, w1] + Pi*((-2*I)/N + (10*I)*N + 
     ((36*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) - ((44*I)*N)/w1 - 
     ((2*I)*v1)/(N*w1) + ((10*I)*N*v1)/w1)*PolyLog[3, w1/mv1p1] + 
   (-4/N - 10*N - 8/(N*w1^2) - (36*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (44*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, w1/mv1p1] + (-6/N - 8/(N*w1^2) + (8*v1)/(N*w1^2) + 12/(N*w1) - 
     (6*v1)/(N*w1))*Log[u1]*PolyLog[3, w1/mv1p1] + 
   (12*N + (40*mv1p1*N)/w1^2 + (4*u1)/(N*w1^2) + 4/(N*w1) - (48*N)/w1 + 
     (12*N*v1)/w1)*Log[v1]*PolyLog[3, w1/mv1p1] + 
   (8/N + 20*N + 16/(N*w1^2) + (72*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, w1/mv1p1] + Pi*((-4*I)/N - (10*I)*N - (8*I)/(N*w1^2) - 
     ((36*I)*mv1p1*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + (8*I)/(N*w1) + 
     ((44*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*
    PolyLog[3, w1/(mu1p1*mv1p1)] + (4/N + 10*N + 8/(N*w1^2) + 
     (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[v1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + (-8/N - 20*N - 16/(N*w1^2) - 
     (72*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 16/(N*w1) + (88*N)/w1 - 
     (8*v1)/(N*w1) - (20*N*v1)/w1)*Log[w1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (-13/N + 5/(mv1p1*N) - (229*N)/3 + (15*N)/mv1p1 - (6*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - 
     (8*mv1p1*N*u1)/3 + (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - 
     (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 - (3*v1)/N - 
     (6*v1)/(mw1p1^3*N) + (18*v1)/(mw1p1^2*N) - (15*v1)/(mw1p1*N) - 
     (28*N*v1)/3 - (27*N*v1)/mw1p1^3 + (33*N*v1)/mw1p1^2 - (36*N*v1)/mw1p1 + 
     v1/(N*u1) + (N*v1)/u1 - (2*N*v1)/(mv1p1^2*u1) + (32*N*v1^2)/3 - 
     (8*N*v1^3)/(3*mv1p1*w1^2) + (10*N*v1^4)/(3*mv1p1*w1^2) - 
     (8*N*v1^5)/(3*mv1p1*w1^2) + 16/(N*w1) + (96*N)/w1 - (24*v1)/(N*w1) - 
     (132*N*v1)/w1 - (8*N*v1^2)/(mv1p1^2*w1) + (18*N*v1^3)/(mv1p1^2*w1) - 
     (20*N*v1^4)/(mv1p1^2*w1) + (8*N*v1^5)/(mv1p1^2*w1))*
    PolyLog[3, -(w1/v1)] + (4/N + 10*N + 8/(N*w1^2) + (36*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (44*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, -(w1/v1)] + 
   (-4/N - 14*N - 8/(N*w1^2) - (44*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     8/(N*w1) + (52*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -(w1/v1)] + (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     (8*v1)/(N*w1^2) - 8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*
    Log[u1]*PolyLog[3, -(w1/v1)] + 
   Pi*((-4*I)/N - (2*I)*N - ((4*I)*mv1p1)/(N*w1^2) - ((4*I)*N)/w1^2 + 
     ((4*I)*N*v1)/w1^2 + (8*I)/(N*w1) + ((4*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((2*I)*N*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   (3/N + 9/(mv1p1*N) + (61*N)/3 - (5*N)/mv1p1 - (6*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (2*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 + 
     (8*mv1p1*N*u1)/3 + (2*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) - 
     (2*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 + v1/N - (4*v1)/(mw1p1*N) + 
     (16*N*v1)/3 + (4*N*v1)/mw1p1 + (2*N*v1)/(mv1p1^2*u1) - (8*N*v1^2)/3 + 
     (8*N)/(3*mv1p1*w1^2) - (28*N*v1)/(3*mv1p1*w1^2) + 
     (26*N*v1^2)/(3*mv1p1*w1^2) - 8/(N*w1) - (4*N)/w1 - (24*N)/(mv1p1^2*w1) - 
     (2*v1)/(N*w1) + (11*N*v1)/w1 + (70*N*v1)/(mv1p1^2*w1) - 
     (64*N*v1^2)/(mv1p1^2*w1) + (20*N*v1^3)/(mv1p1^2*w1))*
    PolyLog[3, -((v1*w1)/u1)] + (6/N + 8/(N*w1^2) - (8*v1)/(N*w1^2) - 
     12/(N*w1) + (6*v1)/(N*w1))*Log[mv1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   (6/N + 24*N + 16/(N*w1^2) + (80*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     12/(N*w1) - (96*N)/w1 + (6*v1)/(N*w1) + (24*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -((v1*w1)/u1)] + (-10/N - 26*N - 20/(N*w1^2) - 
     (84*mv1p1*N)/w1^2 + (20*v1)/(N*w1^2) + 20/(N*w1) + (100*N)/w1 - 
     (10*v1)/(N*w1) - (26*N*v1)/w1)*Log[u1]*PolyLog[3, -((v1*w1)/u1)] + 
   (4/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     8/(N*w1) - (52*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[v1]*
    PolyLog[3, -((v1*w1)/u1)] + (-8/N - 32*N - 16/(N*w1^2) - (96*N)/w1^2 + 
     (16*v1)/(N*w1^2) + (96*N*v1)/w1^2 + 16/(N*w1) + (112*N)/w1 - 
     (8*v1)/(N*w1) - (32*N*v1)/w1)*PolyLog[4, mu1p1] + 
   (6/N + 14*N + 8/(N*w1^2) + (44*mv1p1*N)/w1^2 - (8*v1)/(N*w1^2) - 
     12/(N*w1) - (52*N)/w1 + (6*v1)/(N*w1) + (14*N*v1)/w1)*
    PolyLog[4, mv1p1] + (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + 
     (28*N*v1)/w1)*PolyLog[4, mw1p1] + 
   (-8/N - 32*N - 16/(N*w1^2) - (96*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (96*N*v1)/w1^2 + 16/(N*w1) + (112*N)/w1 - (8*v1)/(N*w1) - (32*N*v1)/w1)*
    PolyLog[4, 1 - u1^(-1)] + (-8/N + 8*N + (48*N)/w1^2 - (48*N*v1)/w1^2 + 
     16/(N*w1) - (64*N)/w1 - (8*v1)/(N*w1) + (8*N*v1)/w1)*PolyLog[4, u1] + 
   (-8/N - 20*N - 16/(N*w1^2) - (72*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 
     16/(N*w1) + (88*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    PolyLog[4, u1/mv1p1] + (-2/N - 32*N - 8/(N*w1^2) - (96*N)/w1^2 + 
     (8*v1)/(N*w1^2) + (96*N*v1)/w1^2 + 4/(N*w1) + (112*N)/w1 - 
     (2*v1)/(N*w1) - (32*N*v1)/w1)*PolyLog[4, u1/mw1p1] + 
   (4/N + 8*N + (16*N)/w1^2 - (16*N*v1)/w1^2 - 8/(N*w1) - (16*N)/w1 + 
     (4*v1)/(N*w1) + (8*N*v1)/w1)*PolyLog[4, 1 - v1^(-1)] + 
   (12/N + 32*N + 32/(N*w1^2) + (128*N)/w1^2 - (32*v1)/(N*w1^2) - 
     (128*N*v1)/w1^2 - 24/(N*w1) - (160*N)/w1 + (12*v1)/(N*w1) + 
     (32*N*v1)/w1)*PolyLog[4, v1] + (-16/N - 48*N - 32/(N*w1^2) - 
     (160*mv1p1*N)/w1^2 + (32*v1)/(N*w1^2) + 32/(N*w1) + (192*N)/w1 - 
     (16*v1)/(N*w1) - (48*N*v1)/w1)*PolyLog[4, v1/mu1p1] + 
   (4/N - 20*N - (72*mv1p1*N)/w1^2 - 8/(N*w1) + (88*N)/w1 + (4*v1)/(N*w1) - 
     (20*N*v1)/w1)*PolyLog[4, v1/mw1p1] + 
   (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*
    PolyLog[4, v1/(mu1p1*mw1p1)] + (20/N + 32*N + 32/(N*w1^2) + (96*N)/w1^2 - 
     (32*v1)/(N*w1^2) - (96*N*v1)/w1^2 - 40/(N*w1) - (112*N)/w1 + 
     (20*v1)/(N*w1) + (32*N*v1)/w1)*PolyLog[4, -(v1/u1)] + 
   (8/N + 20*N + 16/(N*w1^2) + (72*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*
    PolyLog[4, (u1*v1)/(mu1p1*mv1p1)] + 
   (8/N + 28*N + 16/(N*w1^2) + (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 
     16/(N*w1) - (104*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*
    PolyLog[4, 1 - w1^(-1)] + (-8/N - 36*N - 16/(N*w1^2) - 
     (104*mv1p1*N)/w1^2 + (16*v1)/(N*w1^2) + 16/(N*w1) + (120*N)/w1 - 
     (8*v1)/(N*w1) - (36*N*v1)/w1)*PolyLog[4, -(u1/w1)] + 
   (8*N + (16*N)/w1^2 - (16*N*v1)/w1^2 - (16*N)/w1 + (8*N*v1)/w1)*
    PolyLog[4, -((u1*v1)/w1)] + (8/N + 28*N + 16/(N*w1^2) + 
     (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 16/(N*w1) - (104*N)/w1 + 
     (8*v1)/(N*w1) + (28*N*v1)/w1)*PolyLog[4, w1] + 
   (-16/N - 48*N - 32/(N*w1^2) - (160*mv1p1*N)/w1^2 + (32*v1)/(N*w1^2) + 
     32/(N*w1) + (192*N)/w1 - (16*v1)/(N*w1) - (48*N*v1)/w1)*
    PolyLog[4, w1/mu1p1] + (-8/N - 20*N - 16/(N*w1^2) - (72*mv1p1*N)/w1^2 + 
     (16*v1)/(N*w1^2) + 16/(N*w1) + (88*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    PolyLog[4, w1/mv1p1] + (8/N + 20*N + 16/(N*w1^2) + (72*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 16/(N*w1) - (88*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*
    PolyLog[4, w1/(mu1p1*mv1p1)] + (8/N + 28*N + 16/(N*w1^2) + 
     (88*mv1p1*N)/w1^2 - (16*v1)/(N*w1^2) - 16/(N*w1) - (104*N)/w1 + 
     (8*v1)/(N*w1) + (28*N*v1)/w1)*PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   (8*N + (16*N)/w1^2 - (16*N*v1)/w1^2 - (16*N)/w1 + (8*N*v1)/w1)*
    PolyLog[4, -(w1/v1)] + (-8/N - 28*N - 16/(N*w1^2) - (88*mv1p1*N)/w1^2 + 
     (16*v1)/(N*w1^2) + 16/(N*w1) + (104*N)/w1 - (8*v1)/(N*w1) - 
     (28*N*v1)/w1)*PolyLog[4, -((v1*w1)/u1)] + (22*Zeta[3])/N + 
   (10*Zeta[3])/(mv1p1*N) - (2*N*Zeta[3])/3 - (2*N*Zeta[3])/mv1p1 - 
   (12*u1*Zeta[3])/(mv1p1^2*N) + (12*u1*Zeta[3])/(mv1p1*N) + 
   (4*N*u1*Zeta[3])/mv1p1^2 - (4*N*u1*Zeta[3])/mv1p1 + 
   (8*mv1p1*N*u1*Zeta[3])/3 + (4*u1^2*Zeta[3])/(mv1p1^3*N) - 
   (4*u1^2*Zeta[3])/(mv1p1^2*N) - (4*N*u1^2*Zeta[3])/mv1p1^3 + 
   (4*N*u1^2*Zeta[3])/mv1p1^2 + (3*v1*Zeta[3])/N + (28*N*v1*Zeta[3])/3 + 
   (8*N*v1*Zeta[3])/mw1p1 - (v1*Zeta[3])/(N*u1) - (N*v1*Zeta[3])/u1 + 
   (2*N*v1*Zeta[3])/(mv1p1^2*u1) - (32*N*v1^2*Zeta[3])/3 - 
   (6*mv1p1*N*Zeta[3])/w1^2 + (8*N*v1^3*Zeta[3])/(3*mv1p1*w1^2) - 
   (10*N*v1^4*Zeta[3])/(3*mv1p1*w1^2) + (8*N*v1^5*Zeta[3])/(3*mv1p1*w1^2) - 
   (16*Zeta[3])/(N*w1) - (8*N*Zeta[3])/w1 + (18*v1*Zeta[3])/(N*w1) + 
   (27*N*v1*Zeta[3])/w1 + (8*N*v1^2*Zeta[3])/(mv1p1^2*w1) - 
   (18*N*v1^3*Zeta[3])/(mv1p1^2*w1) + (20*N*v1^4*Zeta[3])/(mv1p1^2*w1) - 
   (8*N*v1^5*Zeta[3])/(mv1p1^2*w1) + Log[u1]*(6/N + (83*N)/3 - u1/N + 
     u1/(mv1p1*N) - (16*N*u1)/3 + (7*N*u1)/mv1p1 + v1/(mw1p1*N) + 
     (4*N*v1)/3 + (9*N*v1)/(2*mw1p1) - (6*mv1p1)/(N*w1) - (83*N)/(3*w1) + 
     (79*N*v1)/(3*w1) + (4*N*v1^2)/(3*w1) - (10*Zeta[3])/N - 28*N*Zeta[3] - 
     (16*Zeta[3])/(N*w1^2) - (88*mv1p1*N*Zeta[3])/w1^2 + 
     (16*v1*Zeta[3])/(N*w1^2) + (20*Zeta[3])/(N*w1) + (104*N*Zeta[3])/w1 - 
     (10*v1*Zeta[3])/(N*w1) - (28*N*v1*Zeta[3])/w1) + 
   Log[mv1p1]*((2*Zeta[3])/N - 10*N*Zeta[3] - (36*mv1p1*N*Zeta[3])/w1^2 - 
     (4*Zeta[3])/(N*w1) + (44*N*Zeta[3])/w1 + (2*v1*Zeta[3])/(N*w1) - 
     (10*N*v1*Zeta[3])/w1) + Log[w1]*(-5/N - 26*N - (9*N)/(2*mw1p1) + 
     mv1p1/(N*u1) + (9*mv1p1*N)/(2*u1) - u1/(mv1p1*N) + (16*N*u1)/3 - 
     (7*N*u1)/mv1p1 + (2*v1)/(mu1p1*N) + 4*N*v1 - 1/(N*(u1 + v1)) - w1/N - 
     8*N*Zeta[3] - (16*N*Zeta[3])/w1^2 + (16*N*v1*Zeta[3])/w1^2 + 
     (16*N*Zeta[3])/w1 - (8*N*v1*Zeta[3])/w1) + 
   Pi*(((-I)*mv1p1)/(mw1p1*N) + ((5*I)/3)*N - (((9*I)/2)*mv1p1*N)/mw1p1 + 
     (I*mv1p1)/(N*u1) + (((9*I)/2)*mv1p1*N)/u1 + (I*v1)/N + 
     ((2*I)*v1)/(mu1p1*N) + ((16*I)/3)*N*v1 - (6*I)/(N*w1) - 
     (((83*I)/3)*N)/w1 + ((6*I)*v1)/(N*w1) + (((79*I)/3)*N*v1)/w1 + 
     (((4*I)/3)*N*v1^2)/w1 + (6*I)*N*Zeta[3] + ((8*I)*mv1p1*Zeta[3])/
      (N*w1^2) + ((28*I)*mv1p1*N*Zeta[3])/w1^2 - ((36*I)*N*Zeta[3])/w1 + 
     ((6*I)*N*v1*Zeta[3])/w1) + Log[v1]*(-N^(-1) + 1/(mv1p1*N) - 7*N + 
     (7*N)/mv1p1 - v1/N - (2*v1)/(mu1p1*N) - v1/(mw1p1*N) - (16*N*v1)/3 - 
     (9*N*v1)/(2*mw1p1) + v1/(N*u1) + (9*N*v1)/(2*u1) - (6*v1)/(N*w1) - 
     (83*N*v1)/(3*w1) - (4*N*v1^2)/(3*w1) + 6*N*Zeta[3] + 
     (12*N*Zeta[3])/w1^2 - (4*u1*Zeta[3])/(N*w1^2) - (12*N*v1*Zeta[3])/w1^2 - 
     (4*Zeta[3])/(N*w1) - (12*N*Zeta[3])/w1 + (6*N*v1*Zeta[3])/w1) + 
   Log[mu1p1]*((4*Zeta[3])/N + 18*N*Zeta[3] + (8*Zeta[3])/(N*w1^2) + 
     (52*mv1p1*N*Zeta[3])/w1^2 - (8*v1*Zeta[3])/(N*w1^2) - 
     (8*Zeta[3])/(N*w1) - (60*N*Zeta[3])/w1 + (4*v1*Zeta[3])/(N*w1) + 
     (18*N*v1*Zeta[3])/w1) + Log[mw1p1]*((6*Zeta[3])/N + 24*N*Zeta[3] + 
     (16*Zeta[3])/(N*w1^2) + (80*mv1p1*N*Zeta[3])/w1^2 - 
     (16*v1*Zeta[3])/(N*w1^2) - (12*Zeta[3])/(N*w1) - (96*N*Zeta[3])/w1 + 
     (6*v1*Zeta[3])/(N*w1) + (24*N*v1*Zeta[3])/w1), 
 eta2Region2a2L -> 2/(mu1p1*N) + (16*N)/(81*u1^2) - 
   (16*mv1p1*N)/(81*u1^2) - (16*N*u1)/81 + (16*mv1p1*N*u1)/81 - 
   (16*N*v1)/(81*u1^2) + (16*N*u1*v1)/81 + 
   Pi^4*((2*mv1p1^2*N)/(5*w1^3) - 11/(45*N*w1^2) - (14*mv1p1*N)/(45*w1^2) + 
     (11*v1)/(45*N*w1^2) + 11/(90*N*w1) + (13*N)/(45*w1)) + 
   Pi^3*((((-2*I)/3)*v1)/(mw1p1^3*N) + (((5*I)/3)*v1)/(mw1p1*N) - 
     ((3*I)*N*v1)/mw1p1^3 + (((14*I)/3)*N*v1)/mw1p1^2 - 
     (((4*I)/3)*N*v1)/mw1p1 + (I*v1^2)/(mw1p1^4*N) - (I*v1^2)/(mw1p1^3*N) - 
     ((I/6)*v1^2)/(mw1p1^2*N) + ((I/6)*v1^2)/(mw1p1*N) + 
     (((9*I)/2)*N*v1^2)/mw1p1^4 - (((13*I)/2)*N*v1^2)/mw1p1^3 + 
     (((7*I)/3)*N*v1^2)/mw1p1^2 - (((7*I)/3)*N*v1^2)/mw1p1 - 
     (((4*I)/9)*N*v1^3)/w1^3 + (((5*I)/9)*N*v1^4)/w1^3 - 
     (((4*I)/9)*N*v1^5)/w1^3 + (((4*I)/3)*mv1p1^2)/(N*w1^2) + 
     (((4*I)/3)*N)/w1^2 + ((2*I)*N*v1)/w1^2 - ((4*I)*N*v1^2)/w1^2 + 
     (((4*I)/3)*N*v1^3)/w1^2 - (((4*I)/3)*N*v1^4)/w1^2 - (2*I)/(N*w1) - 
     (((2*I)/3)*N)/w1 + (((8*I)/3)*v1)/(N*w1) - ((2*I)*N*v1)/w1 + 
     (((2*I)/3)*v1^2)/(N*w1) - (((2*I)/3)*N*v1^2)/w1 - 
     (((4*I)/3)*N*v1^3)/w1) + Pi^2*(-4/N + 1/(6*mw1p1^2*N) + 1/(2*mw1p1*N) + 
     2*N + (3*N)/(4*mw1p1^2) - (17*N)/(12*mw1p1) + mv1p1/(6*N*u1^2) + 
     (3*mv1p1*N)/(4*u1^2) + 1/(2*N*u1) - (17*N)/(12*u1) - (4*u1)/(3*N) - 
     2*N*u1 - (4*v1)/(3*N) - v1/(mw1p1^3*N) - v1/(3*mw1p1^2*N) + 
     (2*v1)/(mw1p1*N) - 2*N*v1 - (9*N*v1)/(2*mw1p1^3) + (N*v1)/(2*mw1p1^2) - 
     (23*N*v1)/(3*mw1p1) - (8*N*u1*v1)/3 + (2*v1^2)/(mw1p1^3*N) - 
     v1^2/(mw1p1^2*N) + v1^2/(6*mw1p1*N) + (8*N*v1^2)/3 + 
     (9*N*v1^2)/mw1p1^3 - (59*N*v1^2)/(6*mw1p1^2) + (5*N*v1^2)/(2*mw1p1) + 
     (4*Nf*v1^2)/(3*mw1p1^2) - (4*Nf*v1^2)/(3*mw1p1) + (136*N)/(9*w1^2) - 
     (8*mv1p1^2*Nf)/(3*w1^2) + (2*mv1p1*v1)/(3*N*w1^2) - (74*N*v1)/(3*w1^2) + 
     (91*N*v1^2)/(9*w1^2) - (8*N*v1^3)/(3*w1^2) + (16*N*v1^4)/(9*w1^2) + 
     8/(3*N*w1) + (80*N)/(9*w1) + (4*Nf)/(3*w1) - (8*v1)/(3*N*w1) - 
     (15*N*v1)/w1 + v1^2/(6*N*w1) - (11*N*v1^2)/(6*w1) - (4*Nf*v1^2)/(3*w1) + 
     (40*N*v1^3)/(9*w1)) - (16*mv1p1^2*N)/(81*w1^3) + (16*N*u1^2)/(81*w1^3) + 
   (16*mv1p1*N)/(81*w1^2) + (16*N*u1)/(81*w1^2) + 
   (24*mv1p1^2*N*G[0, 0, 1, mu1p1, v1])/w1^3 - 
   (24*mv1p1*N*G[0, 0, 1, mu1p1, v1])/w1^2 + (12*N*G[0, 0, 1, mu1p1, v1])/
    w1 + (16*mv1p1^2*G[0, 0, 1, -u1, v1])/(N*w1^3) - 
   (24*mv1p1*G[0, 0, 1, -u1, v1])/(N*w1^2) + (12*G[0, 0, 1, -u1, v1])/
    (N*w1) + (16*mv1p1^2*G[0, 0, -u1, 1, v1])/(N*w1^3) - 
   (24*mv1p1*G[0, 0, -u1, 1, v1])/(N*w1^2) + (12*G[0, 0, -u1, 1, v1])/
    (N*w1) - (8*mv1p1^2*G[0, 1, 0, mu1p1, v1])/(N*w1^3) - 
   (36*mv1p1^2*N*G[0, 1, 0, mu1p1, v1])/w1^3 + 
   (8*mv1p1*G[0, 1, 0, mu1p1, v1])/(N*w1^2) + 
   (44*mv1p1*N*G[0, 1, 0, mu1p1, v1])/w1^2 - (4*G[0, 1, 0, mu1p1, v1])/
    (N*w1) - (10*N*G[0, 1, 0, mu1p1, v1])/w1 - 
   (36*mv1p1^2*N*G[0, 1, 0, -u1, v1])/w1^3 - (8*G[0, 1, 0, -u1, v1])/
    (N*w1^2) + (44*mv1p1*N*G[0, 1, 0, -u1, v1])/w1^2 + 
   (8*v1*G[0, 1, 0, -u1, v1])/(N*w1^2) + (4*G[0, 1, 0, -u1, v1])/(N*w1) - 
   (10*N*G[0, 1, 0, -u1, v1])/w1 - (12*mv1p1^2*G[0, 1, 1, mu1p1, v1])/
    (N*w1^3) - (40*mv1p1^2*N*G[0, 1, 1, mu1p1, v1])/w1^3 + 
   (16*mv1p1*G[0, 1, 1, mu1p1, v1])/(N*w1^2) + 
   (48*mv1p1*N*G[0, 1, 1, mu1p1, v1])/w1^2 - (8*G[0, 1, 1, mu1p1, v1])/
    (N*w1) - (12*N*G[0, 1, 1, mu1p1, v1])/w1 - 
   (16*mv1p1^2*G[0, 1, mu1p1, 1, v1])/(N*w1^3) - 
   (36*mv1p1^2*N*G[0, 1, mu1p1, 1, v1])/w1^3 + 
   (20*mv1p1*G[0, 1, mu1p1, 1, v1])/(N*w1^2) + 
   (44*mv1p1*N*G[0, 1, mu1p1, 1, v1])/w1^2 - (10*G[0, 1, mu1p1, 1, v1])/
    (N*w1) - (10*N*G[0, 1, mu1p1, 1, v1])/w1 - 
   (8*mv1p1^2*G[0, 1, mu1p1, -u1, v1])/(N*w1^3) - 
   (36*mv1p1^2*N*G[0, 1, mu1p1, -u1, v1])/w1^3 + 
   (4*mv1p1*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) + 
   (44*mv1p1*N*G[0, 1, mu1p1, -u1, v1])/w1^2 - (2*G[0, 1, mu1p1, -u1, v1])/
    (N*w1) - (10*N*G[0, 1, mu1p1, -u1, v1])/w1 + 
   (8*mv1p1^2*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^3) + 
   (36*mv1p1^2*N*G[0, mu1p1, 1, mu1p1, v1])/w1^3 - 
   (8*mv1p1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) - 
   (44*mv1p1*N*G[0, mu1p1, 1, mu1p1, v1])/w1^2 + 
   (4*G[0, mu1p1, 1, mu1p1, v1])/(N*w1) + (10*N*G[0, mu1p1, 1, mu1p1, v1])/
    w1 + (8*mv1p1^2*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^3) + 
   (44*mv1p1^2*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^3 - 
   (8*mv1p1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) - 
   (52*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 + 
   (4*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1) + 
   (14*N*G[0, mu1p1, -u1, mu1p1, v1])/w1 - 
   (8*mv1p1^2*G[0, -u1, 0, mu1p1, v1])/(N*w1^3) - 
   (44*mv1p1^2*N*G[0, -u1, 0, mu1p1, v1])/w1^3 + 
   (8*mv1p1*G[0, -u1, 0, mu1p1, v1])/(N*w1^2) + 
   (52*mv1p1*N*G[0, -u1, 0, mu1p1, v1])/w1^2 - (4*G[0, -u1, 0, mu1p1, v1])/
    (N*w1) - (14*N*G[0, -u1, 0, mu1p1, v1])/w1 - 
   (8*mv1p1^2*G[0, -u1, mu1p1, 1, v1])/(N*w1^3) + 
   (12*mv1p1*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) - (6*G[0, -u1, mu1p1, 1, v1])/
    (N*w1) - (16*mv1p1^2*G[0, -u1, mu1p1, -u1, v1])/(N*w1^3) - 
   (80*mv1p1^2*N*G[0, -u1, mu1p1, -u1, v1])/w1^3 + 
   (12*mv1p1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) + 
   (96*mv1p1*N*G[0, -u1, mu1p1, -u1, v1])/w1^2 - 
   (6*G[0, -u1, mu1p1, -u1, v1])/(N*w1) - (24*N*G[0, -u1, mu1p1, -u1, v1])/
    w1 - (12*mv1p1^2*G[0, -u1, -u1, mu1p1, v1])/(N*w1^3) - 
   (84*mv1p1^2*N*G[0, -u1, -u1, mu1p1, v1])/w1^3 + 
   (8*mv1p1*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) + 
   (100*mv1p1*N*G[0, -u1, -u1, mu1p1, v1])/w1^2 - 
   (4*G[0, -u1, -u1, mu1p1, v1])/(N*w1) - (26*N*G[0, -u1, -u1, mu1p1, v1])/
    w1 + Pi^3*((((-4*I)/3)*mv1p1^2)/(N*w1^3) - (((22*I)/3)*mv1p1^2*N)/w1^3 + 
     (((4*I)/3)*mv1p1)/(N*w1^2) + (((26*I)/3)*mv1p1*N)/w1^2 - 
     ((2*I)/3)/(N*w1) - (((7*I)/3)*N)/w1)*Log[mu1p1] + 
   Pi^2*((-16*N)/9 + (8*N*v1)/9 - (16*N*v1^2)/9 + (8*N*v1)/(3*w1^3) - 
     (4*N*v1^2)/w1^3 - (16*N*v1^3)/(9*w1^3) + (20*N*v1^4)/(9*w1^3) - 
     (16*N*v1^5)/(9*w1^3) + (8*N)/(3*w1^2) - (16*N*v1)/(3*w1^2) - 
     (8*N*v1^2)/(3*w1^2) + (16*N*v1^3)/(3*w1^2) - (16*N*v1^4)/(3*w1^2) - 
     (4*N)/(3*w1) - (8*N*v1)/(3*w1) + (4*N*v1^2)/w1 - (16*N*v1^3)/(3*w1))*
    Log[mu1p1] + Pi*((-6*I)/N + I/(mw1p1^2*N) + (3*I)/(mw1p1*N) + (3*I)*N + 
     (((9*I)/2)*N)/mw1p1^2 - (((17*I)/2)*N)/mw1p1 + (I*mv1p1)/(N*u1^2) + 
     (((9*I)/2)*mv1p1*N)/u1^2 + (3*I)/(N*u1) - (((17*I)/2)*N)/u1 - 
     ((2*I)*u1)/N - (3*I)*N*u1 - ((2*I)*v1)/N - ((6*I)*v1)/(mw1p1^3*N) + 
     ((10*I)*v1)/(mw1p1^2*N) - (I*v1)/(mw1p1*N) - (3*I)*N*v1 - 
     ((27*I)*N*v1)/mw1p1^3 + ((57*I)*N*v1)/mw1p1^2 - ((39*I)*N*v1)/mw1p1 - 
     (4*I)*N*u1*v1 - ((6*I)*v1^2)/(mw1p1^3*N) + ((3*I)*v1^2)/(mw1p1^2*N) - 
     ((2*I)*v1^2)/(mw1p1*N) + (4*I)*N*v1^2 - ((27*I)*N*v1^2)/mw1p1^3 + 
     (((51*I)/2)*N*v1^2)/mw1p1^2 - (((19*I)/2)*N*v1^2)/mw1p1 + 
     ((8*I)*mv1p1*v1)/(N*w1^2) + ((40*I)*N*v1)/w1^2 - 
     (((124*I)/3)*N*v1^2)/w1^2 - (((10*I)/3)*N*v1^3)/w1^2 + 
     (((8*I)/3)*N*v1^4)/w1^2 + (8*I)/(N*w1) + ((40*I)*N)/w1 - 
     ((8*I)*v1)/(N*w1) - (((148*I)/3)*N*v1)/w1 - ((2*I)*v1^2)/(N*w1) - 
     (((52*I)/3)*N*v1^2)/w1 + (((20*I)/3)*N*v1^3)/w1)*Log[mu1p1] + 
   Pi^2*((4*mv1p1^2)/(3*N*w1^3) + (6*mv1p1^2*N)/w1^3 - (4*mv1p1)/(3*N*w1^2) - 
     (22*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + (5*N)/(3*w1))*Log[mu1p1]^2 + 
   Pi*(((-4*I)/3)*N + ((2*I)/3)*N*v1 - ((4*I)/3)*N*v1^2 - ((4*I)*N*v1)/w1^3 + 
     ((6*I)*N*v1^2)/w1^3 - (((4*I)/3)*N*v1^3)/w1^3 + 
     (((5*I)/3)*N*v1^4)/w1^3 - (((4*I)/3)*N*v1^5)/w1^3 - ((4*I)*N)/w1^2 + 
     ((8*I)*N*v1)/w1^2 - ((2*I)*N*v1^2)/w1^2 + ((4*I)*N*v1^3)/w1^2 - 
     ((4*I)*N*v1^4)/w1^2 + ((2*I)*N)/w1 - ((2*I)*N*v1)/w1 + 
     ((3*I)*N*v1^2)/w1 - ((4*I)*N*v1^3)/w1)*Log[mu1p1]^2 + 
   Pi*((((8*I)/3)*mv1p1^2)/(N*w1^3) + ((12*I)*mv1p1^2*N)/w1^3 - 
     (((8*I)/3)*mv1p1)/(N*w1^2) - (((44*I)/3)*mv1p1*N)/w1^2 + 
     ((4*I)/3)/(N*w1) + (((10*I)/3)*N)/w1)*Log[mu1p1]^3 + 
   ((-4*N)/9 + (2*N*v1)/9 - (4*N*v1^2)/9 - (4*N*v1)/(3*w1^3) + 
     (2*N*v1^2)/w1^3 - (4*N*v1^3)/(9*w1^3) + (5*N*v1^4)/(9*w1^3) - 
     (4*N*v1^5)/(9*w1^3) - (4*N)/(3*w1^2) + (8*N*v1)/(3*w1^2) - 
     (2*N*v1^2)/(3*w1^2) + (4*N*v1^3)/(3*w1^2) - (4*N*v1^4)/(3*w1^2) + 
     (2*N)/(3*w1) - (2*N*v1)/(3*w1) + (N*v1^2)/w1 - (4*N*v1^3)/(3*w1))*
    Log[mu1p1]^3 + ((-8*mv1p1^2)/(3*N*w1^3) - (12*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(3*N*w1^2) + (44*mv1p1*N)/(3*w1^2) - 4/(3*N*w1) - 
     (10*N)/(3*w1))*Log[mu1p1]^4 + Pi^3*((((-4*I)/3)*mv1p1^2)/(N*w1^3) + 
     ((2*I)*mv1p1)/(N*w1^2) - I/(N*w1))*Log[mv1p1] + 
   Pi^2*((-14*mv1p1^2)/(3*N*w1^3) - (56*mv1p1^2*N)/(3*w1^3) + 
     (16*mv1p1)/(3*N*w1^2) + (68*mv1p1*N)/(3*w1^2) - 8/(3*N*w1) - 
     (16*N)/(3*w1))*Log[mu1p1]*Log[mv1p1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((18*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((5*I)*N)/w1)*Log[mu1p1]^2*Log[mv1p1] + 
   ((4*mv1p1^2)/(3*N*w1^3) + (6*mv1p1^2*N)/w1^3 - (4*mv1p1)/(3*N*w1^2) - 
     (22*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + (5*N)/(3*w1))*Log[mu1p1]^3*
    Log[mv1p1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((18*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + 
     ((5*I)*N)/w1)*Log[mu1p1]*Log[mv1p1]^2 + 
   ((4*mv1p1^2)/(N*w1^3) + (18*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]^2*Log[mv1p1]^2 + 
   Pi*((((8*I)/3)*mv1p1^2)/(N*w1^3) - ((4*I)*mv1p1)/(N*w1^2) + (2*I)/(N*w1))*
    Log[mv1p1]^3 + ((16*mv1p1^2)/(3*N*w1^3) + (24*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(3*N*w1^2) - (88*mv1p1*N)/(3*w1^2) + 8/(3*N*w1) + 
     (20*N)/(3*w1))*Log[mu1p1]*Log[mv1p1]^3 + 
   Pi^3*((((4*I)/3)*mv1p1^2)/(N*w1^3) + (((22*I)/3)*mv1p1^2*N)/w1^3 - 
     (((4*I)/3)*mv1p1)/(N*w1^2) - (((26*I)/3)*mv1p1*N)/w1^2 + 
     ((2*I)/3)/(N*w1) + (((7*I)/3)*N)/w1)*Log[mw1p1] + 
   Pi^2*((20*N)/9 + (2*v1)/(mw1p1*N) - (10*N*v1)/9 + v1^2/(3*mw1p1^2*N) - 
     v1^2/(3*mw1p1*N) + (20*N*v1^2)/9 - (2*N*v1^2)/mw1p1^2 + 
     (2*N*v1^2)/mw1p1 + (49*N)/(9*w1^3) - (8*mv1p1^2*Nf)/(3*w1^3) - 
     (56*N*v1)/(9*w1^3) - (14*N*v1^2)/(9*w1^3) - 8/(3*N*w1^2) + 
     (44*N)/(3*w1^2) + (8*mv1p1*Nf)/(3*w1^2) + (8*v1)/(3*N*w1^2) - 
     (76*N*v1)/(3*w1^2) + (6*N*v1^2)/w1^2 - (10*N)/w1 - (4*Nf)/(3*w1) + 
     (8*v1)/(3*N*w1) + (3*N*v1^2)/w1)*Log[mw1p1] + 
   Pi*((-6*I)/N + (3*I)*N - ((2*I)*u1)/N - (3*I)*N*u1 - ((2*I)*v1)/N - 
     ((4*I)*v1)/(mw1p1*N) - (3*I)*N*v1 - ((10*I)*N*v1)/mw1p1 - 
     (4*I)*N*u1*v1 + ((3*I)*v1^2)/(mw1p1*N) + (4*I)*N*v1^2 + 
     ((3*I)*N*v1^2)/mw1p1^2 + ((11*I)*N*v1^2)/mw1p1 - 
     ((4*I)*mv1p1^2)/(N*w1^3) - ((16*I)*N)/w1^3 + (((80*I)/3)*N*v1)/w1^3 - 
     ((10*I)*N*v1^2)/w1^3 + ((2*I)*N*v1^3)/w1^3 - (((8*I)/3)*N*v1^4)/w1^3 + 
     ((2*I)*N)/w1^2 - (I*mv1p1*v1)/(N*w1^2) - ((I/3)*N*v1)/w1^2 + 
     (((19*I)/3)*N*v1^2)/w1^2 - (((26*I)/3)*N*v1^3)/w1^2 + 
     (((8*I)/3)*N*v1^4)/w1^2 + (11*I)/(N*w1) + ((20*I)*N)/w1 - 
     ((11*I)*v1)/(N*w1) - (((61*I)/3)*N*v1)/w1 + ((3*I)*v1^2)/(N*w1) + 
     (((19*I)/6)*N*v1^2)/w1 + (((20*I)/3)*N*v1^3)/w1)*Log[mw1p1] + 
   Pi^2*((-10*mv1p1^2)/(3*N*w1^3) - (46*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1)/(N*w1^2) + (18*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]*
    Log[mw1p1] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((22*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + ((26*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - 
     ((7*I)*N)/w1)*Log[mu1p1]^2*Log[mw1p1] + 
   ((28*mv1p1^2)/(3*N*w1^3) + (154*mv1p1^2*N)/(3*w1^3) - 
     (28*mv1p1)/(3*N*w1^2) - (182*mv1p1*N)/(3*w1^2) + 14/(3*N*w1) + 
     (49*N)/(3*w1))*Log[mu1p1]^3*Log[mw1p1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) - ((6*I)*mv1p1)/(N*w1^2) + (3*I)/(N*w1))*
    Log[mv1p1]^2*Log[mw1p1] + Pi^2*((-4*mv1p1^2)/(3*N*w1^3) + 
     (2*mv1p1^2*N)/(3*w1^3) - (2*u1^2)/(3*N*w1^3) + 2/(N*w1^2) - 
     (2*mv1p1*N)/(3*w1^2) - (4*u1)/(3*N*w1^2) - (2*v1)/(N*w1^2) - 
     5/(3*N*w1) + N/(3*w1))*Log[mw1p1]^2 + 
   Pi*(((4*I)/3)*N - ((2*I)/3)*N*v1 - (I*v1^2)/(mw1p1^2*N) + 
     (I*v1^2)/(mw1p1*N) + ((4*I)/3)*N*v1^2 - ((6*I)*N*v1^2)/mw1p1^2 + 
     ((6*I)*N*v1^2)/mw1p1 + (((5*I)/3)*N)/w1^3 - (((16*I)/3)*N*v1)/w1^3 + 
     (((14*I)/3)*N*v1^2)/w1^3 + (5*I)/(N*w1^2) + ((5*I)*N)/w1^2 - 
     ((8*I)*v1)/(N*w1^2) - ((15*I)*N*v1)/w1^2 + ((3*I)*v1^2)/(N*w1^2) + 
     ((12*I)*N*v1^2)/w1^2 - ((9*I)/2)/(N*w1) - (((7*I)/2)*N)/w1 + 
     (I*v1)/(N*w1) + (((3*I)/2)*v1^2)/(N*w1) + ((6*I)*N*v1^2)/w1)*
    Log[mw1p1]^2 + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((22*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + ((26*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - 
     ((7*I)*N)/w1)*Log[mu1p1]*Log[mw1p1]^2 + 
   ((12*mv1p1^2)/(N*w1^3) + (66*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - 
     (78*mv1p1*N)/w1^2 + 6/(N*w1) + (21*N)/w1)*Log[mu1p1]^2*Log[mw1p1]^2 + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) - ((6*I)*mv1p1)/(N*w1^2) + (3*I)/(N*w1))*
    Log[mv1p1]*Log[mw1p1]^2 + Pi*((((2*I)/3)*mv1p1^2)/(N*w1^3) - 
     (((26*I)/3)*mv1p1^2*N)/w1^3 - (((8*I)/3)*mv1p1)/(N*w1^2) + 
     (((34*I)/3)*mv1p1*N)/w1^2 + ((4*I)/3)/(N*w1) - (((5*I)/3)*N)/w1)*
    Log[mw1p1]^3 + ((-4*N)/9 + (2*N*v1)/9 + v1^2/(3*mw1p1^2*N) - 
     v1^2/(3*mw1p1*N) - (4*N*v1^2)/9 + (2*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/mw1p1 - (5*N)/(9*w1^3) + (16*N*v1)/(9*w1^3) - 
     (14*N*v1^2)/(9*w1^3) - 5/(3*N*w1^2) - (5*N)/(3*w1^2) + 
     (8*v1)/(3*N*w1^2) + (5*N*v1)/w1^2 - v1^2/(N*w1^2) - (4*N*v1^2)/w1^2 + 
     3/(2*N*w1) + (7*N)/(6*w1) - v1/(3*N*w1) - v1^2/(2*N*w1) - (2*N*v1^2)/w1)*
    Log[mw1p1]^3 + ((6*mv1p1^2)/(N*w1^3) + (30*mv1p1^2*N)/w1^3 - 
     (20*mv1p1)/(3*N*w1^2) - (106*mv1p1*N)/(3*w1^2) + 10/(3*N*w1) + 
     (29*N)/(3*w1))*Log[mu1p1]*Log[mw1p1]^3 + 
   (mv1p1^2/(N*w1^3) + (mv1p1^2*N)/(3*w1^3) - (3*mv1p1)/(2*N*w1^2) - 
     (mv1p1*N)/(3*w1^2) + 3/(4*N*w1) + N/(6*w1))*Log[mw1p1]^4 + 
   Pi^3*((((-4*I)/3)*mv1p1^2)/(N*w1^3) - ((6*I)*mv1p1^2*N)/w1^3 + 
     (((4*I)/3)*mv1p1)/(N*w1^2) + (((22*I)/3)*mv1p1*N)/w1^2 - 
     ((2*I)/3)/(N*w1) - (((5*I)/3)*N)/w1)*Log[u1] + 
   Pi*((6*I)/N - (3*I)*N + ((2*I)*u1)/N + (3*I)*N*u1 + ((2*I)*v1)/N - 
     ((3*I)*v1)/(mw1p1*N) + (3*I)*N*v1 + ((15*I)*N*v1)/mw1p1 + 
     (4*I)*N*u1*v1 + (I*v1^2)/(mw1p1*N) - (4*I)*N*v1^2 - 
     (((19*I)/6)*N*v1^2)/mw1p1^2 - (((5*I)/6)*N*v1^2)/mw1p1 - 
     (((4*I)/3)*Nf*v1^2)/mw1p1^2 + (((4*I)/3)*Nf*v1^2)/mw1p1 + 
     ((4*I)*mv1p1^2)/(N*w1^2) + ((4*I)*N)/w1^2 + (((8*I)/3)*mv1p1^2*Nf)/
      w1^2 - ((12*I)*N*v1)/w1^2 + (((22*I)/3)*N*v1^2)/w1^2 + 
     (((10*I)/3)*N*v1^3)/w1^2 - (((8*I)/3)*N*v1^4)/w1^2 - (5*I)/(N*w1) - 
     (((67*I)/3)*N)/w1 - (((4*I)/3)*Nf)/w1 + ((4*I)*v1)/(N*w1) + 
     (((80*I)/3)*N*v1)/w1 + (I*v1^2)/(N*w1) + (((13*I)/3)*N*v1^2)/w1 + 
     (((4*I)/3)*Nf*v1^2)/w1 - (((20*I)/3)*N*v1^3)/w1)*Log[u1] + 
   Pi^2*((8*N)/9 + (5*v1)/(3*mw1p1*N) - (4*N*v1)/9 - v1^2/(6*mw1p1^2*N) + 
     v1^2/(6*mw1p1*N) + (8*N*v1^2)/9 + (N*v1^2)/(3*mw1p1^2) - 
     (N*v1^2)/(3*mw1p1) - (13*N)/(9*w1^3) + (44*N*v1)/(9*w1^3) - 
     (40*N*v1^2)/(9*w1^3) + (8*N*v1^3)/(9*w1^3) - (10*N*v1^4)/(9*w1^3) + 
     (8*N*v1^5)/(9*w1^3) + 8/(3*N*w1^2) + (16*N)/(3*w1^2) - (4*v1)/(N*w1^2) - 
     (10*N*v1)/w1^2 + (4*v1^2)/(3*N*w1^2) + (4*N*v1^2)/w1^2 - 
     (8*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) - 4/(N*w1) - (8*N)/(3*w1) + 
     (8*v1)/(3*N*w1) + (4*N*v1)/(3*w1) + (2*v1^2)/(3*N*w1) - 
     (2*N*v1^2)/(3*w1) + (8*N*v1^3)/(3*w1))*Log[u1] + 
   Pi^2*((6*mv1p1^2)/(N*w1^3) + (94*mv1p1^2*N)/(3*w1^3) - 
     (20*mv1p1)/(3*N*w1^2) - (110*mv1p1*N)/(3*w1^2) + 10/(3*N*w1) + 
     (31*N)/(3*w1))*Log[mu1p1]*Log[u1] + 
   Pi*(((8*I)/3)*N - ((4*I)/3)*N*v1 + ((8*I)/3)*N*v1^2 + 
     (((8*I)/3)*N*v1^3)/w1^3 - (((10*I)/3)*N*v1^4)/w1^3 + 
     (((8*I)/3)*N*v1^5)/w1^3 + ((4*I)*N*v1^2)/w1^2 - ((8*I)*N*v1^3)/w1^2 + 
     ((8*I)*N*v1^4)/w1^2 + ((4*I)*N*v1)/w1 - ((6*I)*N*v1^2)/w1 + 
     ((8*I)*N*v1^3)/w1)*Log[mu1p1]*Log[u1] + 
   Pi*(((4*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1*N)/w1^2 + ((2*I)*N)/w1)*
    Log[mu1p1]^2*Log[u1] + ((-16*mv1p1^2)/(3*N*w1^3) - 
     (92*mv1p1^2*N)/(3*w1^3) + (16*mv1p1)/(3*N*w1^2) + (36*mv1p1*N)/w1^2 - 
     8/(3*N*w1) - (10*N)/w1)*Log[mu1p1]^3*Log[u1] + 
   Pi^2*((-4*mv1p1^2)/(N*w1^3) + (6*mv1p1)/(N*w1^2) - 3/(N*w1))*Log[mv1p1]*
    Log[u1] + Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - ((36*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) + ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((10*I)*N)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) + ((6*I)*mv1p1)/(N*w1^2) - (3*I)/(N*w1))*
    Log[mv1p1]^2*Log[u1] + ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*
    Log[mu1p1]*Log[mv1p1]^2*Log[u1] + 
   ((8*mv1p1^2)/(3*N*w1^3) - (4*mv1p1)/(N*w1^2) + 2/(N*w1))*Log[mv1p1]^3*
    Log[u1] + Pi^2*((4*mv1p1^2)/(3*N*w1^3) + (4*mv1p1^2*N)/(3*w1^3) - 
     (8*mv1p1)/(3*N*w1^2) - (4*mv1p1*N)/(3*w1^2) + 4/(3*N*w1) + (2*N)/(3*w1))*
    Log[mw1p1]*Log[u1] + Pi*(((-8*I)/3)*N - ((2*I)*v1)/(mw1p1*N) + 
     ((4*I)/3)*N*v1 - (I*v1^2)/(mw1p1^2*N) + (I*v1^2)/(mw1p1*N) - 
     ((8*I)/3)*N*v1^2 + ((6*I)*N*v1^2)/mw1p1^2 - ((6*I)*N*v1^2)/mw1p1 + 
     (((8*I)/3)*mv1p1^2*Nf)/w1^3 - ((4*I)*N*v1)/w1^3 + ((6*I)*N*v1^2)/w1^3 + 
     (6*I)/(N*w1^2) - (((70*I)/3)*N)/w1^2 - (((8*I)/3)*mv1p1*Nf)/w1^2 - 
     ((8*I)*v1)/(N*w1^2) + (((118*I)/3)*N*v1)/w1^2 + ((2*I)*v1^2)/(N*w1^2) - 
     ((12*I)*N*v1^2)/w1^2 - (3*I)/(N*w1) + (((41*I)/3)*N)/w1 + 
     (((4*I)/3)*Nf)/w1 - ((2*I)*v1)/(N*w1) + (I*v1^2)/(N*w1) - 
     ((6*I)*N*v1^2)/w1)*Log[mw1p1]*Log[u1] + 
   (-6/N + 3*N - (2*u1)/N - 3*N*u1 - (2*v1)/N - (4*v1)/(mw1p1*N) - 3*N*v1 - 
     (10*N*v1)/mw1p1 - 4*N*u1*v1 + (3*v1^2)/(mw1p1*N) + 4*N*v1^2 + 
     (3*N*v1^2)/mw1p1^2 + (11*N*v1^2)/mw1p1 - (4*mv1p1^2)/(N*w1^3) - 
     (16*N)/w1^3 + (80*N*v1)/(3*w1^3) - (10*N*v1^2)/w1^3 + (2*N*v1^3)/w1^3 - 
     (8*N*v1^4)/(3*w1^3) + (2*N)/w1^2 - (mv1p1*v1)/(N*w1^2) - 
     (N*v1)/(3*w1^2) + (19*N*v1^2)/(3*w1^2) - (26*N*v1^3)/(3*w1^2) + 
     (8*N*v1^4)/(3*w1^2) + 11/(N*w1) + (20*N)/w1 - (11*v1)/(N*w1) - 
     (61*N*v1)/(3*w1) + (3*v1^2)/(N*w1) + (19*N*v1^2)/(6*w1) + 
     (20*N*v1^3)/(3*w1))*Log[mw1p1]*Log[u1] + 
   Pi*(((8*I)*mv1p1^2)/(N*w1^3) + ((44*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((52*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((14*I)*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (104*mv1p1*N)/w1^2 - 8/(N*w1) - (28*N)/w1)*Log[mu1p1]^2*Log[mw1p1]*
    Log[u1] + ((4*mv1p1^2)/(N*w1^3) - (6*mv1p1)/(N*w1^2) + 3/(N*w1))*
    Log[mv1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*(((6*I)*mv1p1^2)/(N*w1^3) + ((16*I)*mv1p1^2*N)/w1^3 - 
     ((6*I)*mv1p1)/(N*w1^2) - ((20*I)*mv1p1*N)/w1^2 + (3*I)/(N*w1) + 
     ((4*I)*N)/w1)*Log[mw1p1]^2*Log[u1] + 
   ((4*N)/3 - (2*N*v1)/3 - v1^2/(mw1p1^2*N) + v1^2/(mw1p1*N) + (4*N*v1^2)/3 - 
     (6*N*v1^2)/mw1p1^2 + (6*N*v1^2)/mw1p1 + (5*N)/(3*w1^3) - 
     (16*N*v1)/(3*w1^3) + (14*N*v1^2)/(3*w1^3) + 5/(N*w1^2) + (5*N)/w1^2 - 
     (8*v1)/(N*w1^2) - (15*N*v1)/w1^2 + (3*v1^2)/(N*w1^2) + 
     (12*N*v1^2)/w1^2 - 9/(2*N*w1) - (7*N)/(2*w1) + v1/(N*w1) + 
     (3*v1^2)/(2*N*w1) + (6*N*v1^2)/w1)*Log[mw1p1]^2*Log[u1] + 
   ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (78*mv1p1*N)/w1^2 - 6/(N*w1) - (21*N)/w1)*Log[mu1p1]*Log[mw1p1]^2*
    Log[u1] + ((4*mv1p1^2)/(N*w1^3) - (6*mv1p1)/(N*w1^2) + 3/(N*w1))*
    Log[mv1p1]*Log[mw1p1]^2*Log[u1] + 
   ((8*mv1p1^2*N)/(3*w1^3) - (8*mv1p1*N)/(3*w1^2) + (4*N)/(3*w1))*
    Log[mw1p1]^3*Log[u1] + Pi^2*((-2*mv1p1^2)/(3*N*w1^3) - 
     (16*mv1p1^2*N)/(3*w1^3) + (2*mv1p1)/(3*N*w1^2) + (20*mv1p1*N)/(3*w1^2) - 
     1/(3*N*w1) - (4*N)/(3*w1))*Log[u1]^2 + 
   (3/N - (3*N)/2 + u1/N + (3*N*u1)/2 + v1/N + v1/(mw1p1*N) + (3*N*v1)/2 + 
     (5*N*v1)/mw1p1 + 2*N*u1*v1 - 2*N*v1^2 - (5*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/mw1p1 + (2*mv1p1^2)/(N*w1^3) + (8*N)/w1^3 - 
     (40*N*v1)/(3*w1^3) + (5*N*v1^2)/w1^3 - (N*v1^3)/w1^3 + 
     (4*N*v1^4)/(3*w1^3) + 2/(N*w1^2) + (7*N)/w1^2 - (7*v1)/(2*N*w1^2) - 
     (95*N*v1)/(6*w1^2) + (3*v1^2)/(2*N*w1^2) + (29*N*v1^2)/(6*w1^2) + 
     (13*N*v1^3)/(3*w1^2) - (4*N*v1^4)/(3*w1^2) - 6/(N*w1) - (27*N)/(2*w1) + 
     (9*v1)/(2*N*w1) + (61*N*v1)/(6*w1) + (23*N*v1^2)/(12*w1) - 
     (10*N*v1^3)/(3*w1))*Log[u1]^2 + 
   Pi*((((13*I)/3)*N)/w1^3 - (((4*I)/3)*mv1p1^2*Nf)/w1^3 - 
     (((26*I)/3)*N*v1)/w1^3 + (((13*I)/3)*N*v1^2)/w1^3 - 
     (((4*I)/3)*N*v1^3)/w1^3 + (((5*I)/3)*N*v1^4)/w1^3 - 
     (((4*I)/3)*N*v1^5)/w1^3 - ((5*I)*mv1p1)/(N*w1^2) + (((5*I)/3)*N)/w1^2 + 
     (((4*I)/3)*mv1p1*Nf)/w1^2 - (((5*I)/3)*N*v1)/w1^2 - 
     ((2*I)*N*v1^2)/w1^2 + ((4*I)*N*v1^3)/w1^2 - ((4*I)*N*v1^4)/w1^2 + 
     ((9*I)/2)/(N*w1) - (((11*I)/6)*N)/w1 - (((2*I)/3)*Nf)/w1 - 
     ((2*I)*N*v1)/w1 + ((3*I)*N*v1^2)/w1 - ((4*I)*N*v1^3)/w1)*Log[u1]^2 + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((22*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + ((26*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - 
     ((7*I)*N)/w1)*Log[mu1p1]*Log[u1]^2 + 
   ((-2*mv1p1^2*N)/w1^3 + (2*mv1p1*N)/w1^2 - N/w1)*Log[mu1p1]^2*Log[u1]^2 + 
   ((-4*mv1p1^2)/(N*w1^3) + (6*mv1p1)/(N*w1^2) - 3/(N*w1))*Log[mv1p1]^2*
    Log[u1]^2 + Pi*(((-6*I)*mv1p1^2)/(N*w1^3) - ((6*I)*mv1p1^2*N)/w1^3 + 
     ((10*I)*mv1p1)/(N*w1^2) + ((6*I)*mv1p1*N)/w1^2 - (5*I)/(N*w1) - 
     ((3*I)*N)/w1)*Log[mw1p1]*Log[u1]^2 + 
   (-(v1^2/(mw1p1^2*N)) + v1^2/(mw1p1*N) + (2*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/mw1p1 + (6*mv1p1^2*N)/w1^3 + 5/(N*w1^2) - (7*N)/w1^2 - 
     (8*v1)/(N*w1^2) + (9*N*v1)/w1^2 + (3*v1^2)/(N*w1^2) - (2*N*v1^2)/w1^2 - 
     9/(2*N*w1) + (5*N)/(2*w1) + v1/(N*w1) + (3*v1^2)/(2*N*w1) - (N*v1^2)/w1)*
    Log[mw1p1]*Log[u1]^2 + ((6*mv1p1^2)/(N*w1^3) + (42*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (50*mv1p1*N)/w1^2 + 2/(N*w1) + (13*N)/w1)*
    Log[mu1p1]*Log[mw1p1]*Log[u1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) - (2*mv1p1^2*N)/w1^3 - (3*mv1p1)/(N*w1^2) + 
     (2*mv1p1*N)/w1^2 + 3/(2*N*w1) - N/w1)*Log[mw1p1]^2*Log[u1]^2 + 
   Pi*((((2*I)/3)*mv1p1^2)/(N*w1^3) - ((4*I)*mv1p1^2*N)/w1^3 - 
     (((8*I)/3)*mv1p1)/(N*w1^2) + (((16*I)/3)*mv1p1*N)/w1^2 + 
     ((4*I)/3)/(N*w1) - (((2*I)/3)*N)/w1)*Log[u1]^3 + 
   ((-8*N)/9 + (4*N*v1)/9 + (2*v1^2)/(3*mw1p1^2*N) - (2*v1^2)/(3*mw1p1*N) - 
     (8*N*v1^2)/9 + (5*N*v1^2)/(3*mw1p1^2) - (5*N*v1^2)/(3*mw1p1) - 
     (28*N)/(9*w1^3) + (56*N*v1)/(9*w1^3) - (28*N*v1^2)/(9*w1^3) - 
     (4*N*v1^3)/(9*w1^3) + (5*N*v1^4)/(9*w1^3) - (4*N*v1^5)/(9*w1^3) - 
     5/(N*w1^2) + N/(3*w1^2) + (7*v1)/(N*w1^2) + (11*N*v1)/(3*w1^2) - 
     (2*v1^2)/(N*w1^2) - (14*N*v1^2)/(3*w1^2) + (4*N*v1^3)/(3*w1^2) - 
     (4*N*v1^4)/(3*w1^2) + 9/(2*N*w1) + (5*N)/(6*w1) - (2*v1)/(3*N*w1) - 
     (2*N*v1)/(3*w1) - v1^2/(N*w1) - (N*v1^2)/w1 - (4*N*v1^3)/(3*w1))*
    Log[u1]^3 + ((8*mv1p1^2)/(3*N*w1^3) + (10*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (34*mv1p1*N)/(3*w1^2) + 2/(N*w1) + (11*N)/(3*w1))*
    Log[mu1p1]*Log[u1]^3 + ((-8*mv1p1^2)/(3*N*w1^3) + (4*mv1p1)/(N*w1^2) - 
     2/(N*w1))*Log[mv1p1]*Log[u1]^3 + 
   ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (4*mv1p1*N)/w1^2 - 3/(N*w1) - (2*N)/w1)*Log[mw1p1]*Log[u1]^3 + 
   (mv1p1^2/(N*w1^3) - (4*mv1p1^2*N)/(3*w1^3) - (11*mv1p1)/(6*N*w1^2) + 
     (2*mv1p1*N)/w1^2 + 11/(12*N*w1))*Log[u1]^4 + 
   Pi^3*((((4*I)/3)*mv1p1^2*N)/w1^3 - (((4*I)/3)*mv1p1*N)/w1^2 + 
     (((2*I)/3)*N)/w1)*Log[v1] + Pi*(((-4*I)*v1)/(mw1p1^2*N) + 
     ((2*I)*v1)/(mw1p1*N) - ((18*I)*N*v1)/mw1p1^2 + ((12*I)*N*v1)/mw1p1 + 
     ((6*I)*v1^2)/(mw1p1^3*N) - ((3*I)*v1^2)/(mw1p1^2*N) + 
     (I*v1^2)/(mw1p1*N) + ((27*I)*N*v1^2)/mw1p1^3 - ((23*I)*N*v1^2)/mw1p1^2 - 
     (I*N*v1^2)/mw1p1 - (((44*I)/3)*N)/w1^2 + (((8*I)/3)*Nf)/w1^2 - 
     ((4*I)*mv1p1*v1)/(N*w1^2) - (((22*I)/3)*N*v1)/w1^2 - 
     (((8*I)/3)*Nf*v1)/w1^2 + ((22*I)*N*v1^2)/w1^2 + (((22*I)/3)*N)/w1 - 
     (((4*I)/3)*Nf)/w1 + ((2*I)*v1)/(N*w1) + ((12*I)*N*v1)/w1 + 
     (I*v1^2)/(N*w1) - (I*N*v1^2)/w1)*Log[v1] + 
   Pi^2*((4*N)/9 - (2*v1)/(mw1p1^3*N) - (2*N*v1)/9 - (9*N*v1)/mw1p1^3 + 
     (14*N*v1)/mw1p1^2 - (4*N*v1)/mw1p1 + (3*v1^2)/(mw1p1^4*N) - 
     (3*v1^2)/(mw1p1^3*N) + (2*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) + 
     (4*N*v1^2)/9 + (27*N*v1^2)/(2*mw1p1^4) - (39*N*v1^2)/(2*mw1p1^3) + 
     (25*N*v1^2)/(3*mw1p1^2) - (25*N*v1^2)/(3*mw1p1) - (8*N*v1)/(3*w1^3) + 
     (4*N*v1^2)/w1^3 + (8*N*v1^3)/(3*w1^3) - (10*N*v1^4)/(3*w1^3) + 
     (8*N*v1^5)/(3*w1^3) - 16/(3*N*w1^2) - (28*N)/w1^2 + (34*v1)/(3*N*w1^2) + 
     (52*N*v1)/w1^2 - (6*v1^2)/(N*w1^2) - (52*N*v1^2)/(3*w1^2) - 
     (8*N*v1^3)/w1^2 + (8*N*v1^4)/w1^2 + 8/(3*N*w1) + (58*N)/(3*w1) - 
     (2*v1)/(N*w1) - (3*v1^2)/(N*w1) - (50*N*v1^2)/(3*w1) + (8*N*v1^3)/w1)*
    Log[v1] + Pi*(((8*I)*N*v1)/w1^3 - ((12*I)*N*v1^2)/w1^3 + ((8*I)*N)/w1^2 - 
     ((16*I)*N*v1)/w1^2 - ((4*I)*N)/w1)*Log[mu1p1]*Log[v1] + 
   Pi^2*((4*mv1p1^2)/(3*N*w1^3) + (22*mv1p1^2*N)/(3*w1^3) - 
     (4*mv1p1)/(3*N*w1^2) - (26*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + 
     (7*N)/(3*w1))*Log[mu1p1]*Log[v1] + 
   (6/N - 1/(mw1p1^2*N) - 3/(mw1p1*N) - 3*N - (9*N)/(2*mw1p1^2) + 
     (17*N)/(2*mw1p1) - mv1p1/(N*u1^2) - (9*mv1p1*N)/(2*u1^2) - 3/(N*u1) + 
     (17*N)/(2*u1) + (2*u1)/N + 3*N*u1 + (2*v1)/N + (6*v1)/(mw1p1^3*N) - 
     (10*v1)/(mw1p1^2*N) + v1/(mw1p1*N) + 3*N*v1 + (27*N*v1)/mw1p1^3 - 
     (57*N*v1)/mw1p1^2 + (39*N*v1)/mw1p1 + 4*N*u1*v1 + (6*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(mw1p1^2*N) + (2*v1^2)/(mw1p1*N) - 4*N*v1^2 + 
     (27*N*v1^2)/mw1p1^3 - (51*N*v1^2)/(2*mw1p1^2) + (19*N*v1^2)/(2*mw1p1) - 
     (8*mv1p1*v1)/(N*w1^2) - (40*N*v1)/w1^2 + (124*N*v1^2)/(3*w1^2) + 
     (10*N*v1^3)/(3*w1^2) - (8*N*v1^4)/(3*w1^2) - 8/(N*w1) - (40*N)/w1 + 
     (8*v1)/(N*w1) + (148*N*v1)/(3*w1) + (2*v1^2)/(N*w1) + 
     (52*N*v1^2)/(3*w1) - (20*N*v1^3)/(3*w1))*Log[mu1p1]*Log[v1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((18*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - 
     ((5*I)*N)/w1)*Log[mu1p1]^2*Log[v1] + 
   ((4*N)/3 - (2*N*v1)/3 + (4*N*v1^2)/3 + (4*N*v1)/w1^3 - (6*N*v1^2)/w1^3 + 
     (4*N*v1^3)/(3*w1^3) - (5*N*v1^4)/(3*w1^3) + (4*N*v1^5)/(3*w1^3) + 
     (4*N)/w1^2 - (8*N*v1)/w1^2 + (2*N*v1^2)/w1^2 - (4*N*v1^3)/w1^2 + 
     (4*N*v1^4)/w1^2 - (2*N)/w1 + (2*N*v1)/w1 - (3*N*v1^2)/w1 + 
     (4*N*v1^3)/w1)*Log[mu1p1]^2*Log[v1] + 
   ((4*mv1p1^2)/(3*N*w1^3) + (6*mv1p1^2*N)/w1^3 - (4*mv1p1)/(3*N*w1^2) - 
     (22*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + (5*N)/(3*w1))*Log[mu1p1]^3*
    Log[v1] + Pi^2*((4*mv1p1^2)/(3*N*w1^3) + (4*mv1p1^2*N)/w1^3 + 
     (2*u1^2)/(3*N*w1^3) - (16*mv1p1*N)/(3*w1^2) + (4*u1)/(3*N*w1^2) + 
     2/(3*N*w1) + (2*N)/(3*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((((26*I)/3)*mv1p1^2*N)/w1^3 - (((8*I)/3)*mv1p1^2*Nf)/w1^3 - 
     ((10*I)*mv1p1)/(N*w1^2) - (((74*I)/3)*mv1p1*N)/w1^2 + 
     (((8*I)/3)*mv1p1*Nf)/w1^2 + I/(N*w1) + (((55*I)/3)*N)/w1 - 
     (((4*I)/3)*Nf)/w1)*Log[mv1p1]*Log[v1] + 
   (-(1/(mw1p1^2*N)) - 3/(mw1p1*N) - (9*N)/(2*mw1p1^2) + (17*N)/(2*mw1p1) - 
     mv1p1/(N*u1^2) - (9*mv1p1*N)/(2*u1^2) - 3/(N*u1) + (17*N)/(2*u1) + 
     (6*mv1p1*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) + 
     (27*mv1p1*N*v1)/mw1p1^3 - (21*N*v1)/mw1p1^2 - (3*N*v1)/mw1p1 + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) + (51*N*v1^2)/(2*mw1p1^2) - 
     (11*N*v1^2)/(2*mw1p1) + (4*mv1p1^2)/(N*w1^3) + (16*N)/w1^3 - 
     (80*N*v1)/(3*w1^3) + (10*N*v1^2)/w1^3 - (2*N*v1^3)/w1^3 + 
     (8*N*v1^4)/(3*w1^3) - 8/(N*w1^2) - (40*N)/w1^2 + (13*v1)/(N*w1^2) + 
     (67*N*v1)/w1^2 - (5*v1^2)/(N*w1^2) - (35*N*v1^2)/w1^2 + 
     (8*N*v1^3)/w1^2 - 7/(N*w1) + (2*N)/w1 + (5*v1)/(N*w1) - (7*N*v1)/w1 - 
     (2*v1^2)/(N*w1) + (5*N*v1^2)/(2*w1))*Log[mv1p1]*Log[v1] + 
   Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - ((36*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) + ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((10*I)*N)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]^2*Log[mv1p1]*
    Log[v1] + ((-6*mv1p1^2)/(N*w1^3) - (34*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (42*mv1p1*N)/w1^2 - 2/(N*w1) - (9*N)/w1)*Log[mu1p1]*
    Log[mv1p1]^2*Log[v1] + ((-6*mv1p1^2)/(N*w1^3) - (92*mv1p1^2*N)/(3*w1^3) - 
     (4*u1^2)/(3*N*w1^3) + 20/(3*N*w1^2) + (112*mv1p1*N)/(3*w1^2) - 
     (8*u1)/(3*N*w1^2) - (20*v1)/(3*N*w1^2) - 14/(3*N*w1) - (26*N)/(3*w1))*
    Log[mv1p1]^3*Log[v1] + Pi^2*((4*mv1p1^2*N)/w1^3 + (4*u1^2)/(3*N*w1^3) - 
     (4*mv1p1)/(3*N*w1^2) - (4*mv1p1*N)/w1^2 + (8*u1)/(3*N*w1^2) + 2/(N*w1) + 
     (2*N)/w1)*Log[mw1p1]*Log[v1] + 
   Pi*(((2*I)*v1)/(mw1p1*N) + (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) + 
     ((2*I)*N*v1^2)/mw1p1^2 - ((2*I)*N*v1^2)/mw1p1 - ((6*I)*N)/w1^3 + 
     ((20*I)*N*v1)/w1^3 - ((18*I)*N*v1^2)/w1^3 - (6*I)/(N*w1^2) + 
     ((22*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) - ((26*I)*N*v1)/w1^2 - 
     ((2*I)*v1^2)/(N*w1^2) - ((4*I)*N*v1^2)/w1^2 + (3*I)/(N*w1) - 
     ((13*I)*N)/w1 + ((2*I)*v1)/(N*w1) - (I*v1^2)/(N*w1) - ((2*I)*N*v1^2)/w1)*
    Log[mw1p1]*Log[v1] + (6/N - 3*N + (2*u1)/N + 3*N*u1 + (2*v1)/N + 
     (4*v1)/(mw1p1*N) + 3*N*v1 + (10*N*v1)/mw1p1 + 4*N*u1*v1 - 
     (3*v1^2)/(mw1p1*N) - 4*N*v1^2 - (3*N*v1^2)/mw1p1^2 - (11*N*v1^2)/mw1p1 + 
     (4*mv1p1^2)/(N*w1^3) + (16*N)/w1^3 - (80*N*v1)/(3*w1^3) + 
     (10*N*v1^2)/w1^3 - (2*N*v1^3)/w1^3 + (8*N*v1^4)/(3*w1^3) - (2*N)/w1^2 + 
     (mv1p1*v1)/(N*w1^2) + (N*v1)/(3*w1^2) - (19*N*v1^2)/(3*w1^2) + 
     (26*N*v1^3)/(3*w1^2) - (8*N*v1^4)/(3*w1^2) - 11/(N*w1) - (20*N)/w1 + 
     (11*v1)/(N*w1) + (61*N*v1)/(3*w1) - (3*v1^2)/(N*w1) - 
     (19*N*v1^2)/(6*w1) - (20*N*v1^3)/(3*w1))*Log[mw1p1]*Log[v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (26*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*Log[mu1p1]^2*Log[mw1p1]*
    Log[v1] + Pi*(((-8*I)*mv1p1^2)/(N*w1^3) + ((12*I)*mv1p1)/(N*w1^2) - 
     (6*I)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[v1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 4/(N*w1) - (5*N)/w1)*Log[mv1p1]^2*Log[mw1p1]*
    Log[v1] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) + ((14*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) - ((18*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) + 
     ((3*I)*N)/w1)*Log[mw1p1]^2*Log[v1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (2*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (2*mv1p1*N)/w1^2 - 2/(N*w1) - N/w1)*Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 4/(N*w1) - (5*N)/w1)*Log[mv1p1]*Log[mw1p1]^2*
    Log[v1] + ((-8*mv1p1^2)/(3*N*w1^3) + (28*mv1p1^2*N)/(3*w1^3) + 
     (16*mv1p1)/(3*N*w1^2) - (12*mv1p1*N)/w1^2 - 8/(3*N*w1) + (2*N)/w1)*
    Log[mw1p1]^3*Log[v1] + Pi^2*((-4*mv1p1^2)/(3*N*w1^3) - 
     (4*mv1p1^2*N)/w1^3 + (4*mv1p1)/(3*N*w1^2) + (4*mv1p1*N)/w1^2 - 
     2/(3*N*w1) - (2*N)/w1)*Log[u1]*Log[v1] + 
   Pi*((((-26*I)/3)*mv1p1^2*N)/w1^3 + (((8*I)/3)*mv1p1^2*Nf)/w1^3 + 
     (6*I)/(N*w1^2) - (((22*I)/3)*mv1p1*N)/w1^2 - (((8*I)/3)*mv1p1*Nf)/w1^2 - 
     ((6*I)*v1)/(N*w1^2) - (3*I)/(N*w1) + (((17*I)/3)*N)/w1 + 
     (((4*I)/3)*Nf)/w1)*Log[u1]*Log[v1] + 
   (-6/N + 3*N - (2*u1)/N - 3*N*u1 - (2*v1)/N - (2*v1)/(mw1p1*N) - 
     (25*N*v1)/3 - (4*N*v1)/mw1p1 - 4*N*u1*v1 + 4*N*v1^2 + 
     (28*N*v1^2)/(3*mw1p1^2) - (22*N*v1^2)/(3*mw1p1) - 
     (4*Nf*v1^2)/(3*mw1p1^2) + (4*Nf*v1^2)/(3*mw1p1) - (4*mv1p1^2)/(N*w1^3) - 
     (16*N)/w1^3 + (80*N*v1)/(3*w1^3) - (10*N*v1^2)/w1^3 + (2*N*v1^3)/w1^3 - 
     (8*N*v1^4)/(3*w1^3) - (38*N)/(3*w1^2) + (8*mv1p1^2*Nf)/(3*w1^2) + 
     (3*mv1p1*v1)/(N*w1^2) + (133*N*v1)/(3*w1^2) - (21*N*v1^2)/w1^2 - 
     (34*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) + 11/(N*w1) + (82*N)/(3*w1) - 
     (4*Nf)/(3*w1) - (9*v1)/(N*w1) - (43*N*v1)/(3*w1) - (139*N*v1^2)/(6*w1) + 
     (4*Nf*v1^2)/(3*w1) + (20*N*v1^3)/(3*w1))*Log[u1]*Log[v1] + 
   ((-8*N)/3 + (4*N*v1)/3 - (8*N*v1^2)/3 - (8*N*v1^3)/(3*w1^3) + 
     (10*N*v1^4)/(3*w1^3) - (8*N*v1^5)/(3*w1^3) - (4*N*v1^2)/w1^2 + 
     (8*N*v1^3)/w1^2 - (8*N*v1^4)/w1^2 - (4*N*v1)/w1 + (6*N*v1^2)/w1 - 
     (8*N*v1^3)/w1)*Log[mu1p1]*Log[u1]*Log[v1] + 
   ((8*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (48*mv1p1*N)/w1^2 + 4/(N*w1) + (12*N)/w1)*Log[mu1p1]^2*Log[u1]*Log[v1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((2*I)*N)/w1)*Log[mv1p1]*Log[u1]*Log[v1] + 
   ((-16*N)/3 + (8*N*v1)/3 - (16*N*v1^2)/3 - (10*mv1p1^2*N)/(3*w1^3) - 
     (4*mv1p1^2*N*v1)/w1^3 - (2*mv1p1^2*N*v1^2)/w1^3 - 
     (8*mv1p1^2*N*v1^3)/(3*w1^3) - 6/(N*w1^2) + (2*N)/w1^2 + 
     (6*v1)/(N*w1^2) + (6*N*v1)/w1^2 - (8*N*v1^2)/w1^2 + (8*N*v1^3)/w1^2 - 
     (8*N*v1^4)/w1^2 + 3/(N*w1) + N/w1 - (4*N*v1)/w1 + (4*N*v1^2)/w1 - 
     (8*N*v1^3)/w1)*Log[mv1p1]*Log[u1]*Log[v1] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1]*
    Log[v1] + ((4*mv1p1^2)/(N*w1^3) + (38*mv1p1^2*N)/w1^3 + 
     (2*u1^2)/(N*w1^3) - (46*mv1p1*N)/w1^2 + (11*N)/w1)*Log[mv1p1]^2*Log[u1]*
    Log[v1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) - ((32*I)*mv1p1^2*N)/w1^3 - 
     ((12*I)*mv1p1)/(N*w1^2) + ((40*I)*mv1p1*N)/w1^2 + (6*I)/(N*w1) - 
     ((8*I)*N)/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((-8*N)/3 + (4*N*v1)/3 + (2*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) - 
     (8*N*v1^2)/3 + (4*N*v1^2)/mw1p1^2 - (4*N*v1^2)/mw1p1 - (18*N)/w1^3 + 
     (8*mv1p1^2*Nf)/(3*w1^3) + (40*N*v1)/w1^3 - (24*N*v1^2)/w1^3 - 
     10/(N*w1^2) + (38*N)/(3*w1^2) - (8*mv1p1*Nf)/(3*w1^2) + 
     (16*v1)/(N*w1^2) - (14*N*v1)/(3*w1^2) - (6*v1^2)/(N*w1^2) - 
     (12*N*v1^2)/w1^2 + 9/(N*w1) - (13*N)/(3*w1) + (4*Nf)/(3*w1) - 
     (2*v1)/(N*w1) - (3*v1^2)/(N*w1) - (6*N*v1^2)/w1)*Log[mw1p1]*Log[u1]*
    Log[v1] + ((4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (4*mv1p1*N)/w1^2 + 4/(N*w1) + (2*N)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[u1]*Log[v1] + ((-8*mv1p1^2)/(N*w1^3) + 
     (12*mv1p1)/(N*w1^2) - 6/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (26*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*Log[mw1p1]^2*Log[u1]*Log[v1] + 
   Pi*(((18*I)*mv1p1^2*N)/w1^3 + (4*I)/(N*w1^2) - ((22*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (2*I)/(N*w1) + ((5*I)*N)/w1)*Log[u1]^2*Log[v1] + 
   ((8*N)/3 - (4*N*v1)/3 - v1^2/(mw1p1^2*N) + v1^2/(mw1p1*N) + (8*N*v1^2)/3 - 
     (3*N*v1^2)/mw1p1^2 + (3*N*v1^2)/mw1p1 + (32*N)/(3*w1^3) - 
     (4*mv1p1^2*Nf)/(3*w1^3) - (64*N*v1)/(3*w1^3) + (32*N*v1^2)/(3*w1^3) + 
     (4*N*v1^3)/(3*w1^3) - (5*N*v1^4)/(3*w1^3) + (4*N*v1^5)/(3*w1^3) + 
     10/(N*w1^2) - (16*N)/(3*w1^2) + (4*mv1p1*Nf)/(3*w1^2) - 
     (13*v1)/(N*w1^2) - (8*N*v1)/(3*w1^2) + (3*v1^2)/(N*w1^2) + 
     (10*N*v1^2)/w1^2 - (4*N*v1^3)/w1^2 + (4*N*v1^4)/w1^2 - 9/(N*w1) + 
     (2*N)/(3*w1) - (2*Nf)/(3*w1) + v1/(N*w1) + (2*N*v1)/w1 + 
     (3*v1^2)/(2*N*w1) + (N*v1^2)/w1 + (4*N*v1^3)/w1)*Log[u1]^2*Log[v1] + 
   ((-2*mv1p1^2)/(N*w1^3) - (2*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (2*mv1p1*N)/w1^2 - 2/(N*w1) - N/w1)*Log[mu1p1]*Log[u1]^2*Log[v1] + 
   ((12*mv1p1^2)/(N*w1^3) + (18*mv1p1^2*N)/w1^3 - (14*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 7/(N*w1) + (5*N)/w1)*Log[mv1p1]*Log[u1]^2*Log[v1] + 
   ((12*mv1p1^2)/(N*w1^3) + (12*mv1p1^2*N)/w1^3 - (18*mv1p1)/(N*w1^2) - 
     (12*mv1p1*N)/w1^2 + 9/(N*w1) + (6*N)/w1)*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   ((-16*mv1p1^2)/(3*N*w1^3) + (2*mv1p1^2*N)/(3*w1^3) + 
     (26*mv1p1)/(3*N*w1^2) - (2*mv1p1*N)/w1^2 - 13/(3*N*w1) - N/w1)*Log[u1]^3*
    Log[v1] + Pi^2*((2*mv1p1^2)/(3*N*w1^3) + (4*mv1p1^2*N)/(3*w1^3) - 
     (2*u1^2)/(3*N*w1^3) - 2/(3*N*w1^2) - (4*mv1p1*N)/(3*w1^2) - 
     (4*u1)/(3*N*w1^2) + (2*v1)/(3*N*w1^2) - 1/(3*N*w1) + (2*N)/(3*w1))*
    Log[v1]^2 + Pi*(((-2*I)*v1)/(mw1p1^3*N) + (I*v1)/(mw1p1*N) - 
     ((9*I)*N*v1)/mw1p1^3 + ((14*I)*N*v1)/mw1p1^2 - ((4*I)*N*v1)/mw1p1 + 
     ((3*I)*v1^2)/(mw1p1^4*N) - ((3*I)*v1^2)/(mw1p1^3*N) + 
     (((3*I)/2)*v1^2)/(mw1p1^2*N) - (((3*I)/2)*v1^2)/(mw1p1*N) + 
     (((27*I)/2)*N*v1^2)/mw1p1^4 - (((39*I)/2)*N*v1^2)/mw1p1^3 + 
     ((8*I)*N*v1^2)/mw1p1^2 - ((8*I)*N*v1^2)/mw1p1 - ((4*I)*N*v1)/w1^3 + 
     ((6*I)*N*v1^2)/w1^3 + (((4*I)/3)*N*v1^3)/w1^3 - 
     (((5*I)/3)*N*v1^4)/w1^3 + (((4*I)/3)*N*v1^5)/w1^3 - ((4*I)*N)/w1^2 + 
     ((4*I)*mv1p1*v1)/(N*w1^2) + ((26*I)*N*v1)/w1^2 - ((16*I)*N*v1^2)/w1^2 - 
     ((4*I)*N*v1^3)/w1^2 + ((4*I)*N*v1^4)/w1^2 + ((2*I)*mv1p1*N)/w1 - 
     ((2*I)*v1^2)/(N*w1) - ((12*I)*N*v1^2)/w1 + ((4*I)*N*v1^3)/w1)*
    Log[v1]^2 + (-3/N + 1/(2*mw1p1^2*N) + 3/(2*mw1p1*N) + (3*N)/2 + 
     (9*N)/(4*mw1p1^2) - (17*N)/(4*mw1p1) + mv1p1/(2*N*u1^2) + 
     (9*mv1p1*N)/(4*u1^2) + 3/(2*N*u1) - (17*N)/(4*u1) - u1/N - (3*N*u1)/2 - 
     v1/N - (3*v1)/(mw1p1^3*N) + (5*v1)/(mw1p1^2*N) - v1/(2*mw1p1*N) - 
     (3*N*v1)/2 - (27*N*v1)/(2*mw1p1^3) + (57*N*v1)/(2*mw1p1^2) - 
     (41*N*v1)/(2*mw1p1) - 2*N*u1*v1 - (3*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(2*mw1p1^2*N) - v1^2/(mw1p1*N) + 2*N*v1^2 - 
     (27*N*v1^2)/(2*mw1p1^3) + (101*N*v1^2)/(12*mw1p1^2) + 
     (31*N*v1^2)/(12*mw1p1) + (4*Nf*v1^2)/(3*mw1p1^2) - 
     (4*Nf*v1^2)/(3*mw1p1) + (4*mv1p1*v1)/(N*w1^2) + (23*N*v1)/(3*w1^2) + 
     (8*mv1p1*Nf*v1)/(3*w1^2) - (7*N*v1^2)/w1^2 - (3*N*v1^3)/w1^2 + 
     (4*N*v1^4)/(3*w1^2) + 4/(N*w1) + (20*N)/w1 - (4*v1)/(N*w1) - 
     (25*N*v1)/w1 - v1^2/(N*w1) - (8*N*v1^2)/(3*w1) - (4*Nf*v1^2)/(3*w1) + 
     (10*N*v1^3)/(3*w1))*Log[v1]^2 + ((-4*N)/3 + (2*N*v1)/3 - (4*N*v1^2)/3 - 
     (4*N*v1)/w1^3 + (6*N*v1^2)/w1^3 - (4*N*v1^3)/(3*w1^3) + 
     (5*N*v1^4)/(3*w1^3) - (4*N*v1^5)/(3*w1^3) - (4*N)/w1^2 + (8*N*v1)/w1^2 - 
     (2*N*v1^2)/w1^2 + (4*N*v1^3)/w1^2 - (4*N*v1^4)/w1^2 + (2*N)/w1 - 
     (2*N*v1)/w1 + (3*N*v1^2)/w1 - (4*N*v1^3)/w1)*Log[mu1p1]*Log[v1]^2 + 
   ((4*mv1p1^2)/(N*w1^3) + (18*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]^2*Log[v1]^2 + 
   ((31*mv1p1^2*N)/(3*w1^3) - (8*mv1p1^2*Nf)/(3*w1^3) - 
     (2*mv1p1^2*N*v1)/w1^3 - (mv1p1^2*N*v1^2)/w1^3 - 
     (4*mv1p1^2*N*v1^3)/(3*w1^3) - (32*N)/(3*w1^2) + (8*mv1p1*Nf)/(3*w1^2) + 
     (32*N*v1)/(3*w1^2) + (4*N*v1^3)/w1^2 - (4*N*v1^4)/w1^2 + (16*N)/(3*w1) - 
     (4*Nf)/(3*w1) - (2*N*v1)/w1 + (4*N*v1^2)/w1 - (4*N*v1^3)/w1)*Log[mv1p1]*
    Log[v1]^2 + ((4*mv1p1^2)/(N*w1^3) + (18*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (22*mv1p1*N)/w1^2 + 2/(N*w1) + (5*N)/w1)*Log[mu1p1]*
    Log[mv1p1]*Log[v1]^2 + ((8*mv1p1^2)/(N*w1^3) + (32*mv1p1^2*N)/w1^3 - 
     (6*mv1p1)/(N*w1^2) - (40*mv1p1*N)/w1^2 + 3/(N*w1) + (8*N)/w1)*
    Log[mv1p1]^2*Log[v1]^2 + Pi*(((4*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1*N)/w1^2 + ((2*I)*N)/w1)*Log[mw1p1]*Log[v1]^2 + 
   ((4*N)/3 - (2*N*v1)/3 + (4*N*v1^2)/3 + (31*N)/(3*w1^3) - 
     (8*mv1p1^2*Nf)/(3*w1^3) - (68*N*v1)/(3*w1^3) + (40*N*v1^2)/(3*w1^3) - 
     (32*N)/(3*w1^2) + (8*mv1p1*Nf)/(3*w1^2) + (32*N*v1)/(3*w1^2) + 
     (2*N*v1^2)/w1^2 + (16*N)/(3*w1) - (4*Nf)/(3*w1) + (N*v1^2)/w1)*
    Log[mw1p1]*Log[v1]^2 + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (26*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[v1]^2 + ((16*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 8/(N*w1) + (10*N)/w1)*
    Log[mv1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((4*mv1p1^2)/(N*w1^3) - (14*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) + 
     (18*mv1p1*N)/w1^2 + 4/(N*w1) - (3*N)/w1)*Log[mw1p1]^2*Log[v1]^2 + 
   Pi*(((-4*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1*N)/w1^2 - ((2*I)*N)/w1)*Log[u1]*
    Log[v1]^2 + ((8*N)/3 - (8*N)/(3*mv1p1) - (4*N*v1)/3 + (8*N*v1^2)/3 - 
     (N*v1^2)/mw1p1^2 + (N*v1^2)/mw1p1 - (31*N)/(3*w1^3) + 
     (8*mv1p1^2*Nf)/(3*w1^3) + (68*N*v1)/(3*w1^3) - (40*N*v1^2)/(3*w1^3) + 
     (8*N*v1^3)/(3*w1^3) - (10*N*v1^4)/(3*w1^3) + (8*N*v1^5)/(3*w1^3) + 
     (32*N)/(3*w1^2) - (8*mv1p1*Nf)/(3*w1^2) - (44*N*v1)/(3*w1^2) + 
     (6*N*v1^2)/w1^2 - (8*N*v1^3)/w1^2 + (8*N*v1^4)/w1^2 - (16*N)/(3*w1) + 
     (4*Nf)/(3*w1) + (4*N*v1)/w1 - (5*N*v1^2)/w1 + (8*N*v1^3)/w1)*Log[u1]*
    Log[v1]^2 + ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) - (26*mv1p1*N)/w1^2 + 2/(N*w1) + (7*N)/w1)*Log[mu1p1]*
    Log[u1]*Log[v1]^2 + ((-16*mv1p1^2)/(N*w1^3) - (32*mv1p1^2*N)/w1^3 + 
     (16*mv1p1)/(N*w1^2) + (40*mv1p1*N)/w1^2 - 8/(N*w1) - (8*N)/w1)*
    Log[mv1p1]*Log[u1]*Log[v1]^2 + 
   ((-8*mv1p1^2)/(N*w1^3) + (32*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) - 
     (40*mv1p1*N)/w1^2 - 8/(N*w1) + (8*N)/w1)*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   ((4*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 + 4/(N*w1) - (5*N)/w1)*Log[u1]^2*Log[v1]^2 + 
   ((8*N)/9 - (4*N*v1)/9 + (8*N*v1^2)/9 + (N*v1^2)/(3*mw1p1^2) - 
     (N*v1^2)/(3*mw1p1) + (4*mv1p1^2*N*v1)/(3*w1^3) + 
     (2*mv1p1^2*N*v1^2)/(3*w1^3) + (8*mv1p1^2*N*v1^3)/(9*w1^3) - 
     8/(3*N*w1^2) - (12*N)/w1^2 + (8*v1)/(3*N*w1^2) + (12*N*v1)/w1^2 - 
     (8*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) + 4/(3*N*w1) + (26*N)/(3*w1) + 
     (4*N*v1)/(3*w1) - (8*N*v1^2)/(3*w1) + (8*N*v1^3)/(3*w1))*Log[v1]^3 + 
   ((-4*mv1p1^2)/(3*N*w1^3) - (26*mv1p1^2*N)/(3*w1^3) + 
     (8*mv1p1)/(3*N*w1^2) + (10*mv1p1*N)/w1^2 - 4/(3*N*w1) - (3*N)/w1)*
    Log[mv1p1]*Log[v1]^3 + ((4*mv1p1^2)/(3*N*w1^3) + (6*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(3*N*w1^2) - (22*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + 
     (5*N)/(3*w1))*Log[mw1p1]*Log[v1]^3 + 
   ((-4*mv1p1^2)/(3*N*w1^3) - (6*mv1p1^2*N)/w1^3 + (4*mv1p1)/(3*N*w1^2) + 
     (22*mv1p1*N)/(3*w1^2) - 2/(3*N*w1) - (5*N)/(3*w1))*Log[u1]*Log[v1]^3 + 
   ((4*mv1p1^2*N)/(3*w1^3) - 1/(3*N*w1^2) - (4*mv1p1*N)/(3*w1^2) + 
     v1/(3*N*w1^2) + 1/(6*N*w1) + (2*N)/(3*w1))*Log[v1]^4 + 
   Pi^3*((((2*I)/3)*mv1p1^2)/(N*w1^3) - (((2*I)/3)*mv1p1^2*N)/w1^3 - 
     (((2*I)/3)*mv1p1)/(N*w1^2) + (((2*I)/3)*mv1p1*N)/w1^2 + (I/3)/(N*w1) - 
     ((I/3)*N)/w1)*Log[w1] + Pi^2*((-8*N)/9 - (2*v1)/(3*mw1p1^3*N) + 
     (4*v1)/(3*mw1p1*N) + (4*N*v1)/9 - (3*N*v1)/mw1p1^3 + 
     (14*N*v1)/(3*mw1p1^2) - (4*N*v1)/(3*mw1p1) + v1^2/(mw1p1^4*N) - 
     v1^2/(mw1p1^3*N) - v1^2/(3*mw1p1^2*N) + v1^2/(3*mw1p1*N) - 
     (8*N*v1^2)/9 + (9*N*v1^2)/(2*mw1p1^4) - (13*N*v1^2)/(2*mw1p1^3) + 
     (10*N*v1^2)/(3*mw1p1^2) - (10*N*v1^2)/(3*mw1p1) + 
     (4*mv1p1^2*N)/(9*w1^3) - (2*mv1p1^2*N*v1)/(3*w1^3) - 
     (mv1p1^2*N*v1^2)/(3*w1^3) - (4*mv1p1^2*N*v1^3)/(9*w1^3) + 4/(3*N*w1^2) - 
     (10*N)/(3*w1^2) - (3*v1)/(N*w1^2) + (32*N*v1)/(3*w1^2) + 
     (5*v1^2)/(3*N*w1^2) - (22*N*v1^2)/(3*w1^2) + (4*N*v1^3)/(3*w1^2) - 
     (4*N*v1^4)/(3*w1^2) - 2/(N*w1) + (7*N)/(3*w1) + (7*v1)/(3*N*w1) - 
     (2*N*v1)/w1 + (5*v1^2)/(6*N*w1) - (7*N*v1^2)/(3*w1) - (4*N*v1^3)/(3*w1))*
    Log[w1] + Pi*((6*I)/N - (3*I)*N + ((2*I)*u1)/N + (3*I)*N*u1 + 
     ((2*I)*v1)/N - (I*v1)/(mw1p1*N) + (3*I)*N*v1 + ((15*I)*N*v1)/mw1p1 + 
     (4*I)*N*u1*v1 - ((2*I)*v1^2)/(mw1p1*N) - (4*I)*N*v1^2 - 
     (((7*I)/2)*N*v1^2)/mw1p1^2 - ((I/2)*N*v1^2)/mw1p1 + (((8*I)/3)*N)/w1^2 - 
     (((28*I)/3)*N*v1)/w1^2 + ((6*I)*N*v1^2)/w1^2 + 
     (((10*I)/3)*N*v1^3)/w1^2 - (((8*I)/3)*N*v1^4)/w1^2 - (4*I)/(N*w1) - 
     (((68*I)/3)*N)/w1 + ((6*I)*v1)/(N*w1) + (((80*I)/3)*N*v1)/w1 - 
     ((2*I)*v1^2)/(N*w1) + (((14*I)/3)*N*v1^2)/w1 - (((20*I)/3)*N*v1^3)/w1)*
    Log[w1] + Pi^2*((-8*mv1p1^2)/(3*N*w1^3) - (40*mv1p1^2*N)/(3*w1^3) + 
     (8*mv1p1)/(3*N*w1^2) + (16*mv1p1*N)/w1^2 - 4/(3*N*w1) - (4*N)/w1)*
    Log[mu1p1]*Log[w1] + Pi*(((8*I)/3)*N - ((4*I)/3)*N*v1 + 
     ((8*I)/3)*N*v1^2 + (((8*I)/3)*N*v1^3)/w1^3 - (((10*I)/3)*N*v1^4)/w1^3 + 
     (((8*I)/3)*N*v1^5)/w1^3 + ((4*I)*N*v1^2)/w1^2 - ((8*I)*N*v1^3)/w1^2 + 
     ((8*I)*N*v1^4)/w1^2 + ((4*I)*N*v1)/w1 - ((6*I)*N*v1^2)/w1 + 
     ((8*I)*N*v1^3)/w1)*Log[mu1p1]*Log[w1] + 
   (-6/N + 1/(mw1p1^2*N) + 3/(mw1p1*N) + 3*N + (9*N)/(2*mw1p1^2) - 
     (17*N)/(2*mw1p1) + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) + 3/(N*u1) - 
     (17*N)/(2*u1) - (2*u1)/N - 3*N*u1 - (2*v1)/N - (6*v1)/(mw1p1^3*N) + 
     (10*v1)/(mw1p1^2*N) - v1/(mw1p1*N) - 3*N*v1 - (27*N*v1)/mw1p1^3 + 
     (57*N*v1)/mw1p1^2 - (39*N*v1)/mw1p1 - 4*N*u1*v1 - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) + 4*N*v1^2 - 
     (27*N*v1^2)/mw1p1^3 + (51*N*v1^2)/(2*mw1p1^2) - (19*N*v1^2)/(2*mw1p1) + 
     (8*mv1p1*v1)/(N*w1^2) + (40*N*v1)/w1^2 - (124*N*v1^2)/(3*w1^2) - 
     (10*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) + 8/(N*w1) + (40*N)/w1 - 
     (8*v1)/(N*w1) - (148*N*v1)/(3*w1) - (2*v1^2)/(N*w1) - 
     (52*N*v1^2)/(3*w1) + (20*N*v1^3)/(3*w1))*Log[mu1p1]*Log[w1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((18*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) + ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - 
     ((5*I)*N)/w1)*Log[mu1p1]^2*Log[w1] + 
   ((28*mv1p1^2)/(3*N*w1^3) + (42*mv1p1^2*N)/w1^3 - (28*mv1p1)/(3*N*w1^2) - 
     (154*mv1p1*N)/(3*w1^2) + 14/(3*N*w1) + (35*N)/(3*w1))*Log[mu1p1]^3*
    Log[w1] + Pi^2*((10*mv1p1^2)/(3*N*w1^3) + (20*mv1p1^2*N)/(3*w1^3) - 
     (14*mv1p1)/(3*N*w1^2) - (8*mv1p1*N)/w1^2 + 7/(3*N*w1) + (2*N)/w1)*
    Log[mv1p1]*Log[w1] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) + 
     ((6*I)*mv1p1)/(N*w1^2) - (3*I)/(N*w1))*Log[mv1p1]^2*Log[w1] + 
   Pi^2*((14*mv1p1^2)/(3*N*w1^3) + (28*mv1p1^2*N)/(3*w1^3) - 
     (22*mv1p1)/(3*N*w1^2) - (32*mv1p1*N)/(3*w1^2) + 11/(3*N*w1) + 
     (10*N)/(3*w1))*Log[mw1p1]*Log[w1] + 
   Pi*(((-8*I)/3)*N - ((2*I)*v1)/(mw1p1*N) + ((4*I)/3)*N*v1 + 
     (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) - ((8*I)/3)*N*v1^2 + 
     ((2*I)*N*v1^2)/mw1p1^2 - ((2*I)*N*v1^2)/mw1p1 + (((8*I)/3)*N)/w1^3 - 
     (((28*I)/3)*N*v1)/w1^3 + (((26*I)/3)*N*v1^2)/w1^3 - 
     ((4*I)*mv1p1^2)/(N*w1^2) - ((24*I)*N)/w1^2 + ((36*I)*N*v1)/w1^2 - 
     ((8*I)*N*v1^2)/w1^2 + (6*I)/(N*w1) + ((16*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((2*I)*v1^2)/(N*w1) - ((4*I)*N*v1^2)/w1)*Log[mw1p1]*Log[w1] + 
   Pi*(((8*I)*mv1p1^2)/(N*w1^3) + ((44*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((52*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((14*I)*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[w1] + 
   ((-24*mv1p1^2)/(N*w1^3) - (132*mv1p1^2*N)/w1^3 + (24*mv1p1)/(N*w1^2) + 
     (156*mv1p1*N)/w1^2 - 12/(N*w1) - (42*N)/w1)*Log[mu1p1]^2*Log[mw1p1]*
    Log[w1] + Pi*(((-8*I)*mv1p1^2)/(N*w1^3) + ((12*I)*mv1p1)/(N*w1^2) - 
     (6*I)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[w1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 + 
     ((4*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) + 
     ((2*I)*N)/w1)*Log[mw1p1]^2*Log[w1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (104*mv1p1*N)/w1^2 - 8/(N*w1) - (28*N)/w1)*Log[mu1p1]*Log[mw1p1]^2*
    Log[w1] + ((-16*mv1p1^2)/(3*N*w1^3) - (88*mv1p1^2*N)/(3*w1^3) + 
     (16*mv1p1)/(3*N*w1^2) + (104*mv1p1*N)/(3*w1^2) - 8/(3*N*w1) - 
     (28*N)/(3*w1))*Log[mw1p1]^3*Log[w1] + 
   Pi^2*((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (26*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*Log[u1]*Log[w1] + 
   Pi*(((-2*I)*v1)/(mw1p1*N) + (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) - 
     ((4*I)*mv1p1^2)/(N*w1^2) - ((4*I)*mv1p1^2*N)/w1^2 + (6*I)/(N*w1) + 
     ((2*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((2*I)*v1^2)/(N*w1) - 
     ((2*I)*N*v1^2)/w1)*Log[u1]*Log[w1] + 
   (6/N - 3*N + (2*u1)/N + 3*N*u1 + (2*v1)/N - v1/(mw1p1*N) + 3*N*v1 + 
     (15*N*v1)/mw1p1 + 4*N*u1*v1 - (2*v1^2)/(mw1p1*N) - 4*N*v1^2 - 
     (7*N*v1^2)/(2*mw1p1^2) - (N*v1^2)/(2*mw1p1) + (8*N)/(3*w1^2) - 
     (28*N*v1)/(3*w1^2) + (6*N*v1^2)/w1^2 + (10*N*v1^3)/(3*w1^2) - 
     (8*N*v1^4)/(3*w1^2) - 4/(N*w1) - (68*N)/(3*w1) + (6*v1)/(N*w1) + 
     (80*N*v1)/(3*w1) - (2*v1^2)/(N*w1) + (14*N*v1^2)/(3*w1) - 
     (20*N*v1^3)/(3*w1))*Log[u1]*Log[w1] + 
   ((8*N)/3 - (4*N*v1)/3 + (8*N*v1^2)/3 + (8*N*v1^3)/(3*w1^3) - 
     (10*N*v1^4)/(3*w1^3) + (8*N*v1^5)/(3*w1^3) + (4*N*v1^2)/w1^2 - 
     (8*N*v1^3)/w1^2 + (8*N*v1^4)/w1^2 + (4*N*v1)/w1 - (6*N*v1^2)/w1 + 
     (8*N*v1^3)/w1)*Log[mu1p1]*Log[u1]*Log[w1] + 
   ((8*mv1p1^2)/(N*w1^3) + (52*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (60*mv1p1*N)/w1^2 + 4/(N*w1) + (18*N)/w1)*Log[mu1p1]^2*Log[u1]*Log[w1] + 
   Pi*(((8*I)*mv1p1^2)/(N*w1^3) - ((12*I)*mv1p1)/(N*w1^2) + (6*I)/(N*w1))*
    Log[mv1p1]*Log[u1]*Log[w1] + ((-4*mv1p1^2)/(N*w1^3) + 
     (6*mv1p1)/(N*w1^2) - 3/(N*w1))*Log[mv1p1]^2*Log[u1]*Log[w1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) - ((4*I)*mv1p1^2*N)/w1^3 - 
     ((4*I)*mv1p1)/(N*w1^2) + ((4*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) - 
     ((2*I)*N)/w1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   ((-8*N)/3 - (2*v1)/(mw1p1*N) + (4*N*v1)/3 + v1^2/(mw1p1^2*N) - 
     v1^2/(mw1p1*N) - (8*N*v1^2)/3 + (2*N*v1^2)/mw1p1^2 - (2*N*v1^2)/mw1p1 + 
     (8*N)/(3*w1^3) - (28*N*v1)/(3*w1^3) + (26*N*v1^2)/(3*w1^3) - 
     (4*mv1p1^2)/(N*w1^2) - (24*N)/w1^2 + (36*N*v1)/w1^2 - (8*N*v1^2)/w1^2 + 
     6/(N*w1) + (16*N)/w1 - (4*v1)/(N*w1) - (2*v1^2)/(N*w1) - (4*N*v1^2)/w1)*
    Log[mw1p1]*Log[u1]*Log[w1] + ((16*mv1p1^2)/(N*w1^3) + 
     (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - (104*mv1p1*N)/w1^2 + 
     8/(N*w1) + (28*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   ((-8*mv1p1^2)/(N*w1^3) + (12*mv1p1)/(N*w1^2) - 6/(N*w1))*Log[mv1p1]*
    Log[mw1p1]*Log[u1]*Log[w1] + 
   ((4*mv1p1^2)/(N*w1^3) + (48*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (56*mv1p1*N)/w1^2 + 2/(N*w1) + (16*N)/w1)*Log[mw1p1]^2*Log[u1]*Log[w1] + 
   ((-2*v1)/(mw1p1*N) + (N*v1^2)/mw1p1^2 - (N*v1^2)/mw1p1 - 4/(N*w1^2) - 
     (4*N)/w1^2 + (5*v1)/(N*w1^2) + (10*N*v1)/w1^2 - v1^2/(N*w1^2) - 
     (6*N*v1^2)/w1^2 + 6/(N*w1) + (2*N)/w1 - (3*v1)/(N*w1) - v1^2/(2*N*w1) - 
     (3*N*v1^2)/w1)*Log[u1]^2*Log[w1] + 
   ((12*mv1p1^2)/(N*w1^3) - (18*mv1p1)/(N*w1^2) + 9/(N*w1))*Log[mv1p1]*
    Log[u1]^2*Log[w1] + ((8*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 - 
     (10*mv1p1)/(N*w1^2) + (4*mv1p1*N)/w1^2 + 5/(N*w1) - (2*N)/w1)*Log[mw1p1]*
    Log[u1]^2*Log[w1] + ((-20*mv1p1^2)/(3*N*w1^3) - (44*mv1p1^2*N)/(3*w1^3) + 
     (26*mv1p1)/(3*N*w1^2) + (52*mv1p1*N)/(3*w1^2) - 13/(3*N*w1) - 
     (14*N)/(3*w1))*Log[u1]^3*Log[w1] + 
   Pi^2*((-20*mv1p1^2*N)/(3*w1^3) - (2*u1^2)/(3*N*w1^3) + (8*mv1p1*N)/w1^2 - 
     (4*u1)/(3*N*w1^2) - 2/(3*N*w1) - (2*N)/w1)*Log[v1]*Log[w1] + 
   ((-4*v1)/(mw1p1^2*N) + (16*N*v1)/3 - (18*N*v1)/mw1p1^2 + (6*N*v1)/mw1p1 + 
     (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + (4*v1^2)/(mw1p1*N) + 
     (27*N*v1^2)/mw1p1^3 - (22*N*v1^2)/mw1p1^2 + (10*N*v1^2)/mw1p1 - 
     (8*mv1p1*v1)/(N*w1^2) - (112*N*v1)/(3*w1^2) + (104*N*v1^2)/(3*w1^2) + 
     (8*N*v1^3)/(3*w1^2) + (6*N*v1)/w1 + (4*v1^2)/(N*w1) + (18*N*v1^2)/w1)*
    Log[v1]*Log[w1] + Pi*(((2*I)*v1)/(mw1p1*N) - (I*v1^2)/(mw1p1^2*N) + 
     (I*v1^2)/(mw1p1*N) - (((8*I)/3)*N*v1^3)/w1^3 + 
     (((10*I)/3)*N*v1^4)/w1^3 - (((8*I)/3)*N*v1^5)/w1^3 - 
     ((4*I)*mv1p1*v1)/(N*w1^2) - ((4*I)*N*v1)/w1^2 + ((8*I)*N*v1^3)/w1^2 - 
     ((8*I)*N*v1^4)/w1^2 + ((4*I)*v1)/(N*w1) - ((4*I)*N*v1)/w1 + 
     ((2*I)*v1^2)/(N*w1) + ((8*I)*N*v1^2)/w1 - ((8*I)*N*v1^3)/w1)*Log[v1]*
    Log[w1] + Pi*(((8*I)*mv1p1^2)/(N*w1^3) + ((36*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((44*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((10*I)*N)/w1)*Log[mu1p1]*Log[v1]*Log[w1] + 
   ((-12*mv1p1^2)/(N*w1^3) - (54*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (66*mv1p1*N)/w1^2 - 6/(N*w1) - (15*N)/w1)*Log[mu1p1]^2*Log[v1]*Log[w1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((2*I)*N)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   ((16*N)/3 - (8*N*v1)/3 + (16*N*v1^2)/3 - (8*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1^2*N*v1)/w1^3 + (2*mv1p1^2*N*v1^2)/w1^3 + 
     (8*mv1p1^2*N*v1^3)/(3*w1^3) - 4/(N*w1^2) - (12*N)/w1^2 + 
     (4*v1)/(N*w1^2) + (4*N*v1)/w1^2 + (8*N*v1^2)/w1^2 - (8*N*v1^3)/w1^2 + 
     (8*N*v1^4)/w1^2 - 2/(N*w1) + (10*N)/w1 + (4*N*v1)/w1 - (4*N*v1^2)/w1 + 
     (8*N*v1^3)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   ((8*mv1p1^2)/(N*w1^3) + (34*mv1p1^2*N)/w1^3 + (2*u1^2)/(N*w1^3) - 
     8/(N*w1^2) - (42*mv1p1*N)/w1^2 + (4*u1)/(N*w1^2) + (8*v1)/(N*w1^2) + 
     6/(N*w1) + (9*N)/w1)*Log[mv1p1]^2*Log[v1]*Log[w1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((40*I)*mv1p1^2*N)/w1^3 + 
     ((48*I)*mv1p1*N)/w1^2 - ((12*I)*N)/w1)*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((8*N)/3 + (2*v1)/(mw1p1*N) - (4*N*v1)/3 - v1^2/(mw1p1^2*N) + 
     v1^2/(mw1p1*N) + (8*N*v1^2)/3 - (2*N*v1^2)/mw1p1^2 + (2*N*v1^2)/mw1p1 - 
     (8*N)/(3*w1^3) + (28*N*v1)/(3*w1^3) - (26*N*v1^2)/(3*w1^3) + 
     (4*mv1p1^2)/(N*w1^2) + (24*N)/w1^2 - (36*N*v1)/w1^2 + (8*N*v1^2)/w1^2 - 
     6/(N*w1) - (16*N)/w1 + (4*v1)/(N*w1) + (2*v1^2)/(N*w1) + (4*N*v1^2)/w1)*
    Log[mw1p1]*Log[v1]*Log[w1] + ((16*mv1p1^2)/(N*w1^3) + 
     (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - (104*mv1p1*N)/w1^2 + 
     8/(N*w1) + (28*N)/w1)*Log[mu1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((16*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 8/(N*w1) + (10*N)/w1)*Log[mv1p1]*Log[mw1p1]*Log[v1]*
    Log[w1] + ((12*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - 
     (12*mv1p1)/(N*w1^2) - (48*mv1p1*N)/w1^2 + 6/(N*w1) + (12*N)/w1)*
    Log[mw1p1]^2*Log[v1]*Log[w1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((32*I)*mv1p1^2*N)/w1^3 - ((40*I)*mv1p1*N)/w1^2 + ((8*I)*N)/w1)*Log[u1]*
    Log[v1]*Log[w1] + ((-16*N)/3 + (4*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1*N) + 
     (8*N*v1)/3 + (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) - (16*N*v1^2)/3 - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (18*N*v1^2)/mw1p1^2 + (18*N*v1^2)/mw1p1 + 
     (8*N)/(3*w1^3) - (28*N*v1)/(3*w1^3) + (26*N*v1^2)/(3*w1^3) - 
     (16*N*v1^3)/(3*w1^3) + (20*N*v1^4)/(3*w1^3) - (16*N*v1^5)/(3*w1^3) + 
     12/(N*w1^2) + (56*N)/w1^2 - (20*v1)/(N*w1^2) - (92*N*v1)/w1^2 + 
     (8*v1^2)/(N*w1^2) + (32*N*v1^2)/w1^2 + (16*N*v1^3)/w1^2 - 
     (16*N*v1^4)/w1^2 - 2/(N*w1) - (40*N)/w1 + (4*v1^2)/(N*w1) + 
     (32*N*v1^2)/w1 - (16*N*v1^3)/w1)*Log[u1]*Log[v1]*Log[w1] + 
   ((-24*mv1p1^2)/(N*w1^3) - (132*mv1p1^2*N)/w1^3 + (24*mv1p1)/(N*w1^2) + 
     (156*mv1p1*N)/w1^2 - 12/(N*w1) - (42*N)/w1)*Log[mu1p1]*Log[u1]*Log[v1]*
    Log[w1] + ((-16*mv1p1^2)/(N*w1^3) - (68*mv1p1^2*N)/w1^3 - 
     (4*u1^2)/(N*w1^3) + 16/(N*w1^2) + (84*mv1p1*N)/w1^2 - (8*u1)/(N*w1^2) - 
     (16*v1)/(N*w1^2) - 12/(N*w1) - (18*N)/w1)*Log[mv1p1]*Log[u1]*Log[v1]*
    Log[w1] + ((-24*mv1p1^2)/(N*w1^3) - (80*mv1p1^2*N)/w1^3 + 
     (24*mv1p1)/(N*w1^2) + (96*mv1p1*N)/w1^2 - 12/(N*w1) - (24*N)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((12*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - 
     (48*mv1p1*N)/w1^2 + 6/(N*w1) + (12*N)/w1)*Log[u1]^2*Log[v1]*Log[w1] + 
   (-4*N + (8*N)/(3*mv1p1) + 2*N*v1 - 4*N*v1^2 - (N*v1^2)/mw1p1^2 + 
     (N*v1^2)/mw1p1 - (4*N*v1^3)/(3*w1^3) + (5*N*v1^4)/(3*w1^3) - 
     (4*N*v1^5)/(3*w1^3) + 8/(N*w1^2) + (40*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (40*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + (4*N*v1^3)/w1^2 - (4*N*v1^4)/w1^2 - 
     4/(N*w1) - (28*N)/w1 - (2*N*v1)/w1 + (3*N*v1^2)/w1 - (4*N*v1^3)/w1)*
    Log[v1]^2*Log[w1] + ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*
    Log[mu1p1]*Log[v1]^2*Log[w1] + ((-4*mv1p1^2*N)/w1^3 + (4*mv1p1*N)/w1^2 - 
     (2*N)/w1)*Log[mv1p1]*Log[v1]^2*Log[w1] + 
   ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*Log[u1]*Log[v1]^2*
    Log[w1] + ((-8*mv1p1^2*N)/(3*w1^3) + (8*mv1p1*N)/(3*w1^2) - (4*N)/(3*w1))*
    Log[v1]^3*Log[w1] + ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*
    Log[mu1p1]^2*Log[w1]^2 + ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (104*mv1p1*N)/w1^2 + 8/(N*w1) + (28*N)/w1)*
    Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + 2/(N*w1) + (7*N)/w1)*Log[mw1p1]^2*Log[w1]^2 + 
   Pi*(((-2*I)*mv1p1^2)/(N*w1^3) + ((2*I)*mv1p1^2*N)/w1^3 + 
     ((2*I)*mv1p1)/(N*w1^2) - ((2*I)*mv1p1*N)/w1^2 - I/(N*w1) + (I*N)/w1)*
    Log[u1]*Log[w1]^2 + ((4*N)/3 + (2*v1)/(mw1p1*N) - (2*N*v1)/3 + 
     (4*N*v1^2)/3 - (2*N*v1^2)/mw1p1^2 + (2*N*v1^2)/mw1p1 - (4*N)/(3*w1^3) + 
     (14*N*v1)/(3*w1^3) - (13*N*v1^2)/(3*w1^3) + 4/(N*w1^2) + (14*N)/w1^2 - 
     (5*v1)/(N*w1^2) - (24*N*v1)/w1^2 + v1^2/(N*w1^2) + (8*N*v1^2)/w1^2 - 
     6/(N*w1) - (9*N)/w1 + (3*v1)/(N*w1) + v1^2/(2*N*w1) + (4*N*v1^2)/w1)*
    Log[u1]*Log[w1]^2 + ((-4*mv1p1^2)/(N*w1^3) + (6*mv1p1)/(N*w1^2) - 
     3/(N*w1))*Log[mv1p1]*Log[u1]*Log[w1]^2 + 
   ((-8*mv1p1^2)/(N*w1^3) - (40*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) + 
     (48*mv1p1*N)/w1^2 - 3/(N*w1) - (12*N)/w1)*Log[mw1p1]*Log[u1]*Log[w1]^2 + 
   ((2*mv1p1^2)/(N*w1^3) + (20*mv1p1^2*N)/w1^3 - (24*mv1p1*N)/w1^2 + 
     (6*N)/w1)*Log[u1]^2*Log[w1]^2 + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((18*I)*mv1p1^2*N)/w1^3 + ((4*I)*mv1p1)/(N*w1^2) + 
     ((22*I)*mv1p1*N)/w1^2 - (2*I)/(N*w1) - ((5*I)*N)/w1)*Log[v1]*Log[w1]^2 + 
   ((4*N)/3 - (2*v1)/(mw1p1^3*N) + v1/(mw1p1*N) - (2*N*v1)/3 - 
     (9*N*v1)/mw1p1^3 + (14*N*v1)/mw1p1^2 - (4*N*v1)/mw1p1 + 
     (3*v1^2)/(mw1p1^4*N) - (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) - 
     (3*v1^2)/(2*mw1p1*N) + (4*N*v1^2)/3 + (27*N*v1^2)/(2*mw1p1^4) - 
     (39*N*v1^2)/(2*mw1p1^3) + (10*N*v1^2)/mw1p1^2 - (10*N*v1^2)/mw1p1 + 
     (4*N*v1^3)/(3*w1^3) - (5*N*v1^4)/(3*w1^3) + (4*N*v1^5)/(3*w1^3) - 
     8/(N*w1^2) - (40*N)/w1^2 + (12*v1)/(N*w1^2) + (62*N*v1)/w1^2 - 
     (4*v1^2)/(N*w1^2) - (20*N*v1^2)/w1^2 - (4*N*v1^3)/w1^2 + 
     (4*N*v1^4)/w1^2 + 4/(N*w1) + (28*N)/w1 - (2*N*v1)/w1 - (2*v1^2)/(N*w1) - 
     (14*N*v1^2)/w1 + (4*N*v1^3)/w1)*Log[v1]*Log[w1]^2 + 
   ((20*mv1p1^2)/(N*w1^3) + (90*mv1p1^2*N)/w1^3 - (20*mv1p1)/(N*w1^2) - 
     (110*mv1p1*N)/w1^2 + 10/(N*w1) + (25*N)/w1)*Log[mu1p1]*Log[v1]*
    Log[w1]^2 + ((-4*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mv1p1]*
    Log[v1]*Log[w1]^2 + ((-12*mv1p1^2)/(N*w1^3) - (66*mv1p1^2*N)/w1^3 + 
     (12*mv1p1)/(N*w1^2) + (78*mv1p1*N)/w1^2 - 6/(N*w1) - (21*N)/w1)*
    Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   ((12*mv1p1^2)/(N*w1^3) + (74*mv1p1^2*N)/w1^3 + (2*u1^2)/(N*w1^3) - 
     12/(N*w1^2) - (90*mv1p1*N)/w1^2 + (4*u1)/(N*w1^2) + (12*v1)/(N*w1^2) + 
     8/(N*w1) + (21*N)/w1)*Log[u1]*Log[v1]*Log[w1]^2 + 
   ((4*mv1p1^2)/(N*w1^3) + (22*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (26*mv1p1*N)/w1^2 + 2/(N*w1) + (7*N)/w1)*Log[v1]^2*Log[w1]^2 + 
   Pi*((((2*I)/3)*mv1p1^2)/(N*w1^3) - (((2*I)/3)*mv1p1^2*N)/w1^3 - 
     (((2*I)/3)*mv1p1)/(N*w1^2) + (((2*I)/3)*mv1p1*N)/w1^2 + (I/3)/(N*w1) - 
     ((I/3)*N)/w1)*Log[w1]^3 + ((-4*N)/9 - (2*v1)/(3*mw1p1*N) + (2*N*v1)/9 - 
     (4*N*v1^2)/9 + (2*N*v1^2)/(3*mw1p1^2) - (2*N*v1^2)/(3*mw1p1) + 
     (4*N)/(9*w1^3) - (14*N*v1)/(9*w1^3) + (13*N*v1^2)/(9*w1^3) - 
     4/(3*N*w1^2) - (14*N)/(3*w1^2) + (5*v1)/(3*N*w1^2) + (8*N*v1)/w1^2 - 
     v1^2/(3*N*w1^2) - (8*N*v1^2)/(3*w1^2) + 2/(N*w1) + (3*N)/w1 - 
     v1/(N*w1) - v1^2/(6*N*w1) - (4*N*v1^2)/(3*w1))*Log[w1]^3 + 
   ((4*mv1p1^2)/(3*N*w1^3) - (2*mv1p1)/(N*w1^2) + 1/(N*w1))*Log[mv1p1]*
    Log[w1]^3 + ((-4*mv1p1^2*N)/(3*w1^3) + 2/(3*N*w1^2) + 
     (4*mv1p1*N)/(3*w1^2) - (2*v1)/(3*N*w1^2) - 1/(3*N*w1) - (2*N)/(3*w1))*
    Log[mw1p1]*Log[w1]^3 + ((2*mv1p1^2)/(3*N*w1^3) + (2*mv1p1^2*N)/(3*w1^3) - 
     (4*mv1p1)/(3*N*w1^2) - (2*mv1p1*N)/(3*w1^2) + 2/(3*N*w1) + N/(3*w1))*
    Log[u1]*Log[w1]^3 + ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 - 
     (2*u1^2)/(3*N*w1^3) + 8/(N*w1^2) + (160*mv1p1*N)/(3*w1^2) - 
     (4*u1)/(3*N*w1^2) - (8*v1)/(N*w1^2) - 14/(3*N*w1) - (38*N)/(3*w1))*
    Log[v1]*Log[w1]^3 + Pi^2*((-4*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1*N)/(3*w1^2) - (2*N)/(3*w1))*PolyLog[2, u1] + 
   Pi*(((8*I)/3)*N - ((4*I)*v1)/(mw1p1^3*N) + ((2*I)*v1)/(mw1p1*N) - 
     ((4*I)/3)*N*v1 - ((18*I)*N*v1)/mw1p1^3 + ((28*I)*N*v1)/mw1p1^2 - 
     ((8*I)*N*v1)/mw1p1 + ((6*I)*v1^2)/(mw1p1^4*N) - 
     ((6*I)*v1^2)/(mw1p1^3*N) + ((3*I)*v1^2)/(mw1p1^2*N) - 
     ((3*I)*v1^2)/(mw1p1*N) + ((8*I)/3)*N*v1^2 + ((27*I)*N*v1^2)/mw1p1^4 - 
     ((39*I)*N*v1^2)/mw1p1^3 + ((20*I)*N*v1^2)/mw1p1^2 - 
     ((20*I)*N*v1^2)/mw1p1 + (((8*I)/3)*N*v1^3)/w1^3 - 
     (((10*I)/3)*N*v1^4)/w1^3 + (((8*I)/3)*N*v1^5)/w1^3 - (16*I)/(N*w1^2) - 
     ((80*I)*N)/w1^2 + ((24*I)*v1)/(N*w1^2) + ((124*I)*N*v1)/w1^2 - 
     ((8*I)*v1^2)/(N*w1^2) - ((40*I)*N*v1^2)/w1^2 - ((8*I)*N*v1^3)/w1^2 + 
     ((8*I)*N*v1^4)/w1^2 + (8*I)/(N*w1) + ((56*I)*N)/w1 - ((4*I)*N*v1)/w1 - 
     ((4*I)*v1^2)/(N*w1) - ((28*I)*N*v1^2)/w1 + ((8*I)*N*v1^3)/w1)*
    PolyLog[2, u1] + Pi*(((8*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1*N)/w1^2 + 
     ((4*I)*N)/w1)*Log[mu1p1]*PolyLog[2, u1] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*Log[mv1p1]*
    PolyLog[2, u1] + ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*
    Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, u1] + Pi*(((-8*I)*mv1p1^2*N)/w1^3 + ((8*I)*mv1p1*N)/w1^2 - 
     ((4*I)*N)/w1)*Log[v1]*PolyLog[2, u1] + 
   ((-8*N)/3 + (4*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1*N) + (4*N*v1)/3 + 
     (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) - (8*N*v1^2)/3 - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (20*N*v1^2)/mw1p1^2 + (20*N*v1^2)/mw1p1 - 
     (8*N*v1^3)/(3*w1^3) + (10*N*v1^4)/(3*w1^3) - (8*N*v1^5)/(3*w1^3) + 
     16/(N*w1^2) + (80*N)/w1^2 - (24*v1)/(N*w1^2) - (124*N*v1)/w1^2 + 
     (8*v1^2)/(N*w1^2) + (40*N*v1^2)/w1^2 + (8*N*v1^3)/w1^2 - 
     (8*N*v1^4)/w1^2 - 8/(N*w1) - (56*N)/w1 + (4*N*v1)/w1 + (4*v1^2)/(N*w1) + 
     (28*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[v1]*PolyLog[2, u1] + 
   ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - (4*N)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, u1] + ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*
    Log[v1]^2*PolyLog[2, u1] + ((8*N)/3 - (4*v1)/(mw1p1^3*N) + 
     (2*v1)/(mw1p1*N) - (4*N*v1)/3 - (18*N*v1)/mw1p1^3 + (28*N*v1)/mw1p1^2 - 
     (8*N*v1)/mw1p1 + (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) + (8*N*v1^2)/3 + 
     (27*N*v1^2)/mw1p1^4 - (39*N*v1^2)/mw1p1^3 + (20*N*v1^2)/mw1p1^2 - 
     (20*N*v1^2)/mw1p1 + (8*N*v1^3)/(3*w1^3) - (10*N*v1^4)/(3*w1^3) + 
     (8*N*v1^5)/(3*w1^3) - 16/(N*w1^2) - (80*N)/w1^2 + (24*v1)/(N*w1^2) + 
     (124*N*v1)/w1^2 - (8*v1^2)/(N*w1^2) - (40*N*v1^2)/w1^2 - 
     (8*N*v1^3)/w1^2 + (8*N*v1^4)/w1^2 + 8/(N*w1) + (56*N)/w1 - (4*N*v1)/w1 - 
     (4*v1^2)/(N*w1) - (28*N*v1^2)/w1 + (8*N*v1^3)/w1)*Log[w1]*
    PolyLog[2, u1] + ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*
    Log[mu1p1]*Log[w1]*PolyLog[2, u1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mv1p1]*Log[w1]*
    PolyLog[2, u1] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*
    Log[mw1p1]*Log[w1]*PolyLog[2, u1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, u1] + ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - (4*N)/w1)*
    Log[v1]*Log[w1]*PolyLog[2, u1] + Pi^2*((-10*mv1p1^2)/(3*N*w1^3) - 
     (28*mv1p1^2*N)/(3*w1^3) + (16*mv1p1)/(3*N*w1^2) + 
     (32*mv1p1*N)/(3*w1^2) - 8/(3*N*w1) - (10*N)/(3*w1))*PolyLog[2, v1] + 
   Pi*((((26*I)/3)*mv1p1^2*N)/w1^3 - (((8*I)/3)*mv1p1^2*Nf)/w1^3 - 
     ((10*I)*mv1p1)/(N*w1^2) - (((74*I)/3)*mv1p1*N)/w1^2 + 
     (((8*I)/3)*mv1p1*Nf)/w1^2 + I/(N*w1) + (((55*I)/3)*N)/w1 - 
     (((4*I)/3)*Nf)/w1)*PolyLog[2, v1] + 
   (-(1/(mw1p1^2*N)) - 3/(mw1p1*N) - (9*N)/(2*mw1p1^2) + (17*N)/(2*mw1p1) - 
     mv1p1/(N*u1^2) - (9*mv1p1*N)/(2*u1^2) - 3/(N*u1) + (17*N)/(2*u1) + 
     (6*mv1p1*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) + 
     (27*mv1p1*N*v1)/mw1p1^3 - (21*N*v1)/mw1p1^2 - (3*N*v1)/mw1p1 + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) + (51*N*v1^2)/(2*mw1p1^2) - 
     (11*N*v1^2)/(2*mw1p1) + (4*mv1p1^2)/(N*w1^3) + (16*N)/w1^3 - 
     (80*N*v1)/(3*w1^3) + (10*N*v1^2)/w1^3 - (2*N*v1^3)/w1^3 + 
     (8*N*v1^4)/(3*w1^3) - 8/(N*w1^2) - (40*N)/w1^2 + (13*v1)/(N*w1^2) + 
     (67*N*v1)/w1^2 - (5*v1^2)/(N*w1^2) - (35*N*v1^2)/w1^2 + 
     (8*N*v1^3)/w1^2 - 7/(N*w1) + (2*N)/w1 + (5*v1)/(N*w1) - (7*N*v1)/w1 - 
     (2*v1^2)/(N*w1) + (5*N*v1^2)/(2*w1))*PolyLog[2, v1] + 
   Pi*(((-16*I)*mv1p1^2)/(N*w1^3) - ((72*I)*mv1p1^2*N)/w1^3 + 
     ((16*I)*mv1p1)/(N*w1^2) + ((88*I)*mv1p1*N)/w1^2 - (8*I)/(N*w1) - 
     ((20*I)*N)/w1)*Log[mu1p1]*PolyLog[2, v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[mu1p1]^2*PolyLog[2, v1] + 
   ((12*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (48*mv1p1*N)/w1^2 + 8/(N*w1) + (12*N)/w1)*Log[mu1p1]*Log[mv1p1]*
    PolyLog[2, v1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((2*I)*N)/w1)*Log[u1]*PolyLog[2, v1] + 
   ((-16*N)/3 + (8*N*v1)/3 - (16*N*v1^2)/3 - (10*mv1p1^2*N)/(3*w1^3) - 
     (4*mv1p1^2*N*v1)/w1^3 - (2*mv1p1^2*N*v1^2)/w1^3 - 
     (8*mv1p1^2*N*v1^3)/(3*w1^3) - 6/(N*w1^2) + (2*N)/w1^2 + 
     (6*v1)/(N*w1^2) + (6*N*v1)/w1^2 - (8*N*v1^2)/w1^2 + (8*N*v1^3)/w1^2 - 
     (8*N*v1^4)/w1^2 + 3/(N*w1) + N/w1 - (4*N*v1)/w1 + (4*N*v1^2)/w1 - 
     (8*N*v1^3)/w1)*Log[u1]*PolyLog[2, v1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((32*I)*mv1p1^2*N)/w1^3 - 
     ((40*I)*mv1p1*N)/w1^2 + ((8*I)*N)/w1)*Log[v1]*PolyLog[2, v1] + 
   ((-16*N)/3 + (8*N*v1)/3 - (16*N*v1^2)/3 + (26*N)/(3*w1^3) - 
     (8*mv1p1^2*Nf)/(3*w1^3) - (52*N*v1)/(3*w1^3) + (26*N*v1^2)/(3*w1^3) - 
     (8*N*v1^3)/(3*w1^3) + (10*N*v1^4)/(3*w1^3) - (8*N*v1^5)/(3*w1^3) + 
     8/(N*w1^2) + (136*N)/(3*w1^2) + (8*mv1p1*Nf)/(3*w1^2) - 
     (8*v1)/(N*w1^2) - (124*N*v1)/(3*w1^2) - (8*N*v1^2)/w1^2 + 
     (8*N*v1^3)/w1^2 - (8*N*v1^4)/w1^2 + 4/(N*w1) - (104*N)/(3*w1) - 
     (4*Nf)/(3*w1) - (4*N*v1)/w1 + (4*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[v1]*
    PolyLog[2, v1] + ((16*mv1p1^2)/(N*w1^3) + (72*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, v1] + 
   ((4*mv1p1^2)/(N*w1^3) + (32*mv1p1^2*N)/w1^3 - (40*mv1p1*N)/w1^2 + 
     (8*N)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, v1] + 
   ((-4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) - 
     (4*mv1p1*N)/w1^2 - 4/(N*w1) + (2*N)/w1)*Log[u1]*Log[v1]*PolyLog[2, v1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (14*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (18*mv1p1*N)/w1^2 - 2/(N*w1) - (3*N)/w1)*Log[v1]^2*PolyLog[2, v1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((2*I)*N)/w1)*Log[w1]*PolyLog[2, v1] + 
   ((16*N)/3 - (8*N*v1)/3 + (16*N*v1^2)/3 - (8*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1^2*N*v1)/w1^3 + (2*mv1p1^2*N*v1^2)/w1^3 + 
     (8*mv1p1^2*N*v1^3)/(3*w1^3) - 4/(N*w1^2) - (12*N)/w1^2 + 
     (4*v1)/(N*w1^2) + (4*N*v1)/w1^2 + (8*N*v1^2)/w1^2 - (8*N*v1^3)/w1^2 + 
     (8*N*v1^4)/w1^2 - 2/(N*w1) + (10*N)/w1 + (4*N*v1)/w1 - (4*N*v1^2)/w1 + 
     (8*N*v1^3)/w1)*Log[w1]*PolyLog[2, v1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, v1] + ((-12*mv1p1^2)/(N*w1^3) - (40*mv1p1^2*N)/w1^3 + 
     (16*mv1p1)/(N*w1^2) + (48*mv1p1*N)/w1^2 - 8/(N*w1) - (12*N)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, v1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, v1] + ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - (4*N)/w1)*
    Log[v1]*Log[w1]*PolyLog[2, v1] + 
   ((4*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (48*mv1p1*N)/w1^2 + 
     (12*N)/w1)*PolyLog[2, u1]*PolyLog[2, v1] + 
   ((18*mv1p1^2*N)/w1^3 + 2/(N*w1^2) - (22*mv1p1*N)/w1^2 - (2*v1)/(N*w1^2) - 
     1/(N*w1) + (5*N)/w1)*PolyLog[2, v1]^2 + 
   Pi^2*((-2*mv1p1^2)/(N*w1^3) + (2*mv1p1^2*N)/(3*w1^3) + 
     (4*mv1p1)/(N*w1^2) - (2*mv1p1*N)/(3*w1^2) - 2/(N*w1) + N/(3*w1))*
    PolyLog[2, -(v1/u1)] + (6/N - 3*N + (2*u1)/N + 3*N*u1 + (2*v1)/N + 
     (4*v1)/(mw1p1*N) + 3*N*v1 + (10*N*v1)/mw1p1 + 4*N*u1*v1 - 
     (3*v1^2)/(mw1p1*N) - 4*N*v1^2 - (3*N*v1^2)/mw1p1^2 - (11*N*v1^2)/mw1p1 + 
     (4*mv1p1^2)/(N*w1^3) + (16*N)/w1^3 - (80*N*v1)/(3*w1^3) + 
     (10*N*v1^2)/w1^3 - (2*N*v1^3)/w1^3 + (8*N*v1^4)/(3*w1^3) - (2*N)/w1^2 + 
     (mv1p1*v1)/(N*w1^2) + (N*v1)/(3*w1^2) - (19*N*v1^2)/(3*w1^2) + 
     (26*N*v1^3)/(3*w1^2) - (8*N*v1^4)/(3*w1^2) - 11/(N*w1) - (20*N)/w1 + 
     (11*v1)/(N*w1) + (61*N*v1)/(3*w1) - (3*v1^2)/(N*w1) - 
     (19*N*v1^2)/(6*w1) - (20*N*v1^3)/(3*w1))*PolyLog[2, -(v1/u1)] + 
   Pi*(((2*I)*v1)/(mw1p1*N) - (I*v1^2)/(mw1p1^2*N) + (I*v1^2)/(mw1p1*N) + 
     (((26*I)/3)*N)/w1^3 - (((8*I)/3)*mv1p1^2*Nf)/w1^3 - 
     (((52*I)/3)*N*v1)/w1^3 + (((26*I)/3)*N*v1^2)/w1^3 - 
     (((8*I)/3)*N*v1^3)/w1^3 + (((10*I)/3)*N*v1^4)/w1^3 - 
     (((8*I)/3)*N*v1^5)/w1^3 - (6*I)/(N*w1^2) + (((22*I)/3)*N)/w1^2 + 
     (((8*I)/3)*mv1p1*Nf)/w1^2 + ((2*I)*v1)/(N*w1^2) - 
     (((34*I)/3)*N*v1)/w1^2 + ((4*I)*v1^2)/(N*w1^2) + ((8*I)*N*v1^3)/w1^2 - 
     ((8*I)*N*v1^4)/w1^2 + (3*I)/(N*w1) - (((17*I)/3)*N)/w1 - 
     (((4*I)/3)*Nf)/w1 + ((4*I)*v1)/(N*w1) - ((4*I)*N*v1)/w1 + 
     ((2*I)*v1^2)/(N*w1) + ((8*I)*N*v1^2)/w1 - ((8*I)*N*v1^3)/w1)*
    PolyLog[2, -(v1/u1)] + Pi*(((-16*I)*mv1p1^2)/(N*w1^3) - 
     ((80*I)*mv1p1^2*N)/w1^3 + ((16*I)*mv1p1)/(N*w1^2) + 
     ((96*I)*mv1p1*N)/w1^2 - (8*I)/(N*w1) - ((24*I)*N)/w1)*Log[mu1p1]*
    PolyLog[2, -(v1/u1)] + ((-4*mv1p1^2)/(N*w1^3) - (22*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) + (26*mv1p1*N)/w1^2 - 2/(N*w1) - (7*N)/w1)*
    Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*(((-8*I)*mv1p1^2*N)/w1^3 + ((8*I)*mv1p1*N)/w1^2 - ((4*I)*N)/w1)*
    Log[mw1p1]*PolyLog[2, -(v1/u1)] + 
   ((12*mv1p1^2)/(N*w1^3) + (84*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (100*mv1p1*N)/w1^2 + 4/(N*w1) + (26*N)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((4*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + 
     (4*I)/(N*w1) + ((2*I)*N)/w1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   ((-8*N)/3 + (4*N*v1)/3 - (8*N*v1^2)/3 + (2*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/mw1p1 - (10*mv1p1^2*N)/(3*w1^3) - (4*mv1p1^2*N*v1)/w1^3 - 
     (2*mv1p1^2*N*v1^2)/w1^3 - (8*mv1p1^2*N*v1^3)/(3*w1^3) - 
     (10*mv1p1)/(N*w1^2) - (2*N)/w1^2 + (10*N*v1)/w1^2 - (8*N*v1^2)/w1^2 + 
     (8*N*v1^3)/w1^2 - (8*N*v1^4)/w1^2 + 9/(N*w1) + (3*N)/w1 - (4*N*v1)/w1 + 
     (4*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   ((-12*mv1p1^2)/(N*w1^3) - (84*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (100*mv1p1*N)/w1^2 - 4/(N*w1) - (26*N)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(v1/u1)] + ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - 
     (4*N)/w1)*Log[mw1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   ((4*mv1p1^2*N)/w1^3 - (4*mv1p1*N)/w1^2 + (2*N)/w1)*Log[u1]^2*
    PolyLog[2, -(v1/u1)] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((40*I)*mv1p1^2*N)/w1^3 - ((48*I)*mv1p1*N)/w1^2 + ((12*I)*N)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-8*N)/3 + (4*v1)/(mw1p1^3*N) - 
     (6*v1)/(mw1p1*N) + (4*N*v1)/3 + (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + 
     (8*N*v1)/mw1p1 - (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - 
     v1^2/(mw1p1^2*N) + v1^2/(mw1p1*N) - (8*N*v1^2)/3 - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (14*N*v1^2)/mw1p1^2 + (14*N*v1^2)/mw1p1 + 
     (26*mv1p1^2*N)/(3*w1^3) - (8*mv1p1^2*Nf)/(3*w1^3) + 8/(N*w1^2) + 
     (136*N)/(3*w1^2) + (8*mv1p1*Nf)/(3*w1^2) - (8*v1)/(N*w1^2) - 
     (208*N*v1)/(3*w1^2) + (24*N*v1^2)/w1^2 + 4/(N*w1) - (104*N)/(3*w1) - 
     (4*Nf)/(3*w1) - (8*v1)/(N*w1) + (8*N*v1)/w1 + (12*N*v1^2)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((16*mv1p1^2)/(N*w1^3) + (80*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (96*mv1p1*N)/w1^2 + 8/(N*w1) + (24*N)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (48*mv1p1*N)/w1^2 + 
     (12*N)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (4*mv1p1*N)/w1^2 - 4/(N*w1) - (2*N)/w1)*Log[u1]*
    Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (18*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (22*mv1p1*N)/w1^2 - 2/(N*w1) - (5*N)/w1)*Log[v1]^2*
    PolyLog[2, -(v1/u1)] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((4*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + 
     (4*I)/(N*w1) + ((2*I)*N)/w1)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((8*N)/3 + (2*v1)/(mw1p1*N) - (4*N*v1)/3 - v1^2/(mw1p1^2*N) + 
     v1^2/(mw1p1*N) + (8*N*v1^2)/3 - (2*N*v1^2)/mw1p1^2 + (2*N*v1^2)/mw1p1 - 
     (8*N)/(3*w1^3) + (28*N*v1)/(3*w1^3) - (26*N*v1^2)/(3*w1^3) + 
     (4*mv1p1^2)/(N*w1^2) + (24*N)/w1^2 - (36*N*v1)/w1^2 + (8*N*v1^2)/w1^2 - 
     6/(N*w1) - (16*N)/w1 + (4*v1)/(N*w1) + (2*v1^2)/(N*w1) + (4*N*v1^2)/w1)*
    Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + ((-12*mv1p1^2)/(N*w1^3) - (84*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (100*mv1p1*N)/w1^2 - 4/(N*w1) - (26*N)/w1)*
    Log[mw1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((12*mv1p1^2)/(N*w1^3) + (84*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (100*mv1p1*N)/w1^2 + 4/(N*w1) + (26*N)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - 
     (4*N)/w1)*Log[v1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (4*mv1p1*N)/w1^2 - 4/(N*w1) - (2*N)/w1)*PolyLog[2, u1]*
    PolyLog[2, -(v1/u1)] + ((-4*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 + 
     (12*mv1p1)/(N*w1^2) - (48*mv1p1*N)/w1^2 - 6/(N*w1) + (12*N)/w1)*
    PolyLog[2, v1]*PolyLog[2, -(v1/u1)] + 
   ((-4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 + (6*mv1p1)/(N*w1^2) - 
     (4*mv1p1*N)/w1^2 - 3/(N*w1) + (2*N)/w1)*PolyLog[2, -(v1/u1)]^2 + 
   Pi^2*((-12*mv1p1^2*N)/w1^3 - 8/(3*N*w1^2) + (44*mv1p1*N)/(3*w1^2) + 
     (8*v1)/(3*N*w1^2) + 4/(3*N*w1) - (10*N)/(3*w1))*PolyLog[2, w1] + 
   Pi*(((-8*I)/3)*N - ((4*I)*v1)/(mw1p1*N) + ((4*I)/3)*N*v1 - 
     ((8*I)/3)*N*v1^2 + ((4*I)*N*v1^2)/mw1p1^2 - ((4*I)*N*v1^2)/mw1p1 + 
     (((8*I)/3)*N)/w1^3 - (((28*I)/3)*N*v1)/w1^3 + (((26*I)/3)*N*v1^2)/w1^3 - 
     (8*I)/(N*w1^2) - ((28*I)*N)/w1^2 + ((10*I)*v1)/(N*w1^2) + 
     ((48*I)*N*v1)/w1^2 - ((2*I)*v1^2)/(N*w1^2) - ((16*I)*N*v1^2)/w1^2 + 
     (12*I)/(N*w1) + ((18*I)*N)/w1 - ((6*I)*v1)/(N*w1) - (I*v1^2)/(N*w1) - 
     ((8*I)*N*v1^2)/w1)*PolyLog[2, w1] + 
   Pi*(((8*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1*N)/w1^2 + ((4*I)*N)/w1)*
    Log[mu1p1]*PolyLog[2, w1] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((4*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + 
     (4*I)/(N*w1) + ((2*I)*N)/w1)*Log[mw1p1]*PolyLog[2, w1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((4*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) + ((4*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((2*I)*N)/w1)*Log[u1]*PolyLog[2, w1] + 
   ((-8*N)/3 - (4*v1)/(mw1p1*N) + (4*N*v1)/3 - (8*N*v1^2)/3 + 
     (4*N*v1^2)/mw1p1^2 - (4*N*v1^2)/mw1p1 + (8*N)/(3*w1^3) - 
     (28*N*v1)/(3*w1^3) + (26*N*v1^2)/(3*w1^3) - 8/(N*w1^2) - (28*N)/w1^2 + 
     (10*v1)/(N*w1^2) + (48*N*v1)/w1^2 - (2*v1^2)/(N*w1^2) - 
     (16*N*v1^2)/w1^2 + 12/(N*w1) + (18*N)/w1 - (6*v1)/(N*w1) - v1^2/(N*w1) - 
     (8*N*v1^2)/w1)*Log[u1]*PolyLog[2, w1] + 
   ((4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (4*mv1p1*N)/w1^2 + 4/(N*w1) + (2*N)/w1)*Log[mw1p1]*Log[u1]*
    PolyLog[2, w1] + ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (4*mv1p1*N)/w1^2 - 4/(N*w1) - (2*N)/w1)*Log[u1]^2*
    PolyLog[2, w1] + Pi*(((-8*I)*mv1p1^2*N)/w1^3 + ((8*I)*mv1p1*N)/w1^2 - 
     ((4*I)*N)/w1)*Log[v1]*PolyLog[2, w1] + 
   ((-8*N)/3 + (4*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1*N) + (4*N*v1)/3 + 
     (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) - (8*N*v1^2)/3 - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (20*N*v1^2)/mw1p1^2 + (20*N*v1^2)/mw1p1 - 
     (8*N*v1^3)/(3*w1^3) + (10*N*v1^4)/(3*w1^3) - (8*N*v1^5)/(3*w1^3) + 
     16/(N*w1^2) + (80*N)/w1^2 - (24*v1)/(N*w1^2) - (124*N*v1)/w1^2 + 
     (8*v1^2)/(N*w1^2) + (40*N*v1^2)/w1^2 + (8*N*v1^3)/w1^2 - 
     (8*N*v1^4)/w1^2 - 8/(N*w1) - (56*N)/w1 + (4*N*v1)/w1 + (4*v1^2)/(N*w1) + 
     (28*N*v1^2)/w1 - (8*N*v1^3)/w1)*Log[v1]*PolyLog[2, w1] + 
   ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - (4*N)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, w1] + ((4*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - 
     (48*mv1p1*N)/w1^2 + (12*N)/w1)*Log[mv1p1]*Log[v1]*PolyLog[2, w1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (4*mv1p1*N)/w1^2 - 4/(N*w1) - (2*N)/w1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, w1] + ((4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (4*mv1p1*N)/w1^2 + 4/(N*w1) + (2*N)/w1)*Log[u1]*
    Log[v1]*PolyLog[2, w1] + ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + 
     (4*N)/w1)*Log[v1]^2*PolyLog[2, w1] + 
   ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, w1] + ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - (4*N)/w1)*
    Log[v1]*Log[w1]*PolyLog[2, w1] + 
   ((4*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (48*mv1p1*N)/w1^2 + 
     (12*N)/w1)*PolyLog[2, v1]*PolyLog[2, w1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (4*mv1p1*N)/w1^2 - 4/(N*w1) - (2*N)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, w1] + Pi^2*((-4*mv1p1^2*N)/(3*w1^3) + (4*mv1p1*N)/(3*w1^2) - 
     (2*N)/(3*w1))*PolyLog[2, -(w1/v1)] + 
   Pi*(((-4*I)*v1)/(mw1p1^3*N) + ((2*I)*v1)/(mw1p1*N) - 
     ((18*I)*N*v1)/mw1p1^3 + ((28*I)*N*v1)/mw1p1^2 - ((8*I)*N*v1)/mw1p1 + 
     ((6*I)*v1^2)/(mw1p1^4*N) - ((6*I)*v1^2)/(mw1p1^3*N) + 
     ((3*I)*v1^2)/(mw1p1^2*N) - ((3*I)*v1^2)/(mw1p1*N) + 
     ((27*I)*N*v1^2)/mw1p1^4 - ((39*I)*N*v1^2)/mw1p1^3 + 
     ((20*I)*N*v1^2)/mw1p1^2 - ((20*I)*N*v1^2)/mw1p1 + 
     (((8*I)/3)*N*v1^3)/w1^3 - (((10*I)/3)*N*v1^4)/w1^3 + 
     (((8*I)/3)*N*v1^5)/w1^3 - ((8*I)*N)/w1^2 + ((8*I)*mv1p1*v1)/(N*w1^2) + 
     ((52*I)*N*v1)/w1^2 - ((40*I)*N*v1^2)/w1^2 - ((8*I)*N*v1^3)/w1^2 + 
     ((8*I)*N*v1^4)/w1^2 + ((4*I)*mv1p1*N)/w1 - ((4*I)*v1^2)/(N*w1) - 
     ((28*I)*N*v1^2)/w1 + ((8*I)*N*v1^3)/w1)*PolyLog[2, -(w1/v1)] + 
   (-6/N + 1/(mw1p1^2*N) + 3/(mw1p1*N) + 3*N + (9*N)/(2*mw1p1^2) - 
     (17*N)/(2*mw1p1) + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) + 3/(N*u1) - 
     (17*N)/(2*u1) - (2*u1)/N - 3*N*u1 - (2*v1)/N - (6*v1)/(mw1p1^3*N) + 
     (10*v1)/(mw1p1^2*N) - v1/(mw1p1*N) - 3*N*v1 - (27*N*v1)/mw1p1^3 + 
     (57*N*v1)/mw1p1^2 - (39*N*v1)/mw1p1 - 4*N*u1*v1 - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) + 4*N*v1^2 - 
     (27*N*v1^2)/mw1p1^3 + (51*N*v1^2)/(2*mw1p1^2) - (19*N*v1^2)/(2*mw1p1) + 
     (8*mv1p1*v1)/(N*w1^2) + (40*N*v1)/w1^2 - (124*N*v1^2)/(3*w1^2) - 
     (10*N*v1^3)/(3*w1^2) + (8*N*v1^4)/(3*w1^2) + 8/(N*w1) + (40*N)/w1 - 
     (8*v1)/(N*w1) - (148*N*v1)/(3*w1) - (2*v1^2)/(N*w1) - 
     (52*N*v1^2)/(3*w1) + (20*N*v1^3)/(3*w1))*PolyLog[2, -(w1/v1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]*Log[mv1p1]*
    PolyLog[2, -(w1/v1)] + ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*
    Log[mu1p1]*Log[mw1p1]*PolyLog[2, -(w1/v1)] + 
   ((8*N)/3 - (4*N*v1)/3 + (8*N*v1^2)/3 + (8*N*v1^3)/(3*w1^3) - 
     (10*N*v1^4)/(3*w1^3) + (8*N*v1^5)/(3*w1^3) + (4*N*v1^2)/w1^2 - 
     (8*N*v1^3)/w1^2 + (8*N*v1^4)/w1^2 + (4*N*v1)/w1 - (6*N*v1^2)/w1 + 
     (8*N*v1^3)/w1)*Log[u1]*PolyLog[2, -(w1/v1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(w1/v1)] + ((8*N)/3 + (4*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1*N) - 
     (4*N*v1)/3 + (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) + (8*N*v1^2)/3 - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (20*N*v1^2)/mw1p1^2 + (20*N*v1^2)/mw1p1 + 
     (8*N)/w1^2 - (8*mv1p1*v1)/(N*w1^2) - (52*N*v1)/w1^2 + (44*N*v1^2)/w1^2 - 
     (4*N)/w1 + (8*N*v1)/w1 + (4*v1^2)/(N*w1) + (22*N*v1^2)/w1)*Log[v1]*
    PolyLog[2, -(w1/v1)] + ((-8*N)/3 - (4*v1)/(mw1p1^3*N) + 
     (2*v1)/(mw1p1*N) + (4*N*v1)/3 - (18*N*v1)/mw1p1^3 + (28*N*v1)/mw1p1^2 - 
     (8*N*v1)/mw1p1 + (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) - (8*N*v1^2)/3 + 
     (27*N*v1^2)/mw1p1^4 - (39*N*v1^2)/mw1p1^3 + (20*N*v1^2)/mw1p1^2 - 
     (20*N*v1^2)/mw1p1 - (8*N)/w1^2 + (8*mv1p1*v1)/(N*w1^2) + 
     (52*N*v1)/w1^2 - (44*N*v1^2)/w1^2 + (4*N)/w1 - (8*N*v1)/w1 - 
     (4*v1^2)/(N*w1) - (22*N*v1^2)/w1)*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mv1p1]*Log[w1]*
    PolyLog[2, -(w1/v1)] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*
    Log[mw1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, -(w1/v1)] + ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*
    PolyLog[2, u1]*PolyLog[2, -(w1/v1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*PolyLog[2, v1]*
    PolyLog[2, -(w1/v1)] + ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*
    PolyLog[2, -(v1/u1)]*PolyLog[2, -(w1/v1)] + 
   ((8*mv1p1^2*N)/w1^3 - (8*mv1p1*N)/w1^2 + (4*N)/w1)*PolyLog[2, w1]*
    PolyLog[2, -(w1/v1)] + Pi^2*((2*mv1p1^2)/(3*N*w1^3) + 
     (2*mv1p1^2*N)/(3*w1^3) - (4*mv1p1)/(3*N*w1^2) - (2*mv1p1*N)/(3*w1^2) + 
     2/(3*N*w1) + N/(3*w1))*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*(((8*I)*mv1p1^2)/(N*w1^3) + ((36*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((44*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((10*I)*N)/w1)*Log[mu1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*(((-8*I)*mv1p1^2)/(N*w1^3) + ((12*I)*mv1p1)/(N*w1^2) - (6*I)/(N*w1))*
    Log[mw1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((-8*mv1p1^2)/(N*w1^3) + (12*mv1p1)/(N*w1^2) - 6/(N*w1))*Log[mw1p1]*
    Log[u1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) - (6*mv1p1)/(N*w1^2) + 3/(N*w1))*Log[u1]^2*
    PolyLog[2, -((v1*w1)/u1)] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((32*I)*mv1p1^2*N)/w1^3 + ((40*I)*mv1p1*N)/w1^2 - ((8*I)*N)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((16*N)/3 - (4*v1)/(mw1p1^3*N) + 
     (6*v1)/(mw1p1*N) - (8*N*v1)/3 - (18*N*v1)/mw1p1^3 + (28*N*v1)/mw1p1^2 - 
     (8*N*v1)/mw1p1 + (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) + (16*N*v1^2)/3 + 
     (27*N*v1^2)/mw1p1^4 - (39*N*v1^2)/mw1p1^3 + (16*N*v1^2)/mw1p1^2 - 
     (16*N*v1^2)/mw1p1 - (8*mv1p1^2*N)/(3*w1^3) + (4*mv1p1^2*N*v1)/w1^3 + 
     (2*mv1p1^2*N*v1^2)/w1^3 + (8*mv1p1^2*N*v1^3)/(3*w1^3) - 8/(N*w1^2) - 
     (52*N)/w1^2 + (14*v1)/(N*w1^2) + (76*N*v1)/w1^2 - (6*v1^2)/(N*w1^2) - 
     (24*N*v1^2)/w1^2 - (8*N*v1^3)/w1^2 + (8*N*v1^4)/w1^2 - 4/(N*w1) + 
     (38*N)/w1 + (6*v1)/(N*w1) - (4*N*v1)/w1 - (3*v1^2)/(N*w1) - 
     (20*N*v1^2)/w1 + (8*N*v1^3)/w1)*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) + (4*mv1p1*N)/w1^2 + 2/(N*w1) - (2*N)/w1)*Log[mv1p1]*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((8*mv1p1^2)/(N*w1^3) - (12*mv1p1)/(N*w1^2) + 6/(N*w1))*Log[mw1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + ((-4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 + 
     (4*mv1p1)/(N*w1^2) - (4*mv1p1*N)/w1^2 - 2/(N*w1) + (2*N)/w1)*Log[u1]*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((4*mv1p1^2)/(N*w1^3) + (14*mv1p1^2*N)/w1^3 - (4*mv1p1)/(N*w1^2) - 
     (18*mv1p1*N)/w1^2 + 2/(N*w1) + (3*N)/w1)*Log[v1]^2*
    PolyLog[2, -((v1*w1)/u1)] + ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*
    Log[mu1p1]*Log[w1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[v1]*Log[w1]*
    PolyLog[2, -((v1*w1)/u1)] + ((4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 - 
     (4*mv1p1)/(N*w1^2) + (4*mv1p1*N)/w1^2 + 2/(N*w1) - (2*N)/w1)*
    PolyLog[2, v1]*PolyLog[2, -((v1*w1)/u1)] + 
   ((8*mv1p1^2)/(N*w1^3) - (12*mv1p1)/(N*w1^2) + 6/(N*w1))*
    PolyLog[2, -(v1/u1)]*PolyLog[2, -((v1*w1)/u1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*PolyLog[2, -(w1/v1)]*
    PolyLog[2, -((v1*w1)/u1)] + Pi*(((8*I)*mv1p1^2)/(N*w1^3) + 
     ((8*I)*mv1p1^2*N)/w1^3 - ((16*I)*mv1p1)/(N*w1^2) - 
     ((8*I)*mv1p1*N)/w1^2 + (8*I)/(N*w1) + ((4*I)*N)/w1)*PolyLog[3, mv1p1] + 
   ((8*mv1p1^2*N)/(3*w1^3) - (4*mv1p1^2*N*v1)/w1^3 - 
     (2*mv1p1^2*N*v1^2)/w1^3 - (8*mv1p1^2*N*v1^3)/(3*w1^3) - 
     (10*mv1p1)/(N*w1^2) - (18*N)/w1^2 + (18*N*v1)/w1^2 + (8*N*v1^3)/w1^2 - 
     (8*N*v1^4)/w1^2 + 1/(N*w1) + (15*N)/w1 - (4*N*v1)/w1 + (8*N*v1^2)/w1 - 
     (8*N*v1^3)/w1)*PolyLog[3, mv1p1] + 
   ((4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (4*mv1p1*N)/w1^2 + 4/(N*w1) + (2*N)/w1)*Log[mu1p1]*PolyLog[3, mv1p1] + 
   ((4*mv1p1^2)/(N*w1^3) + (4*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (4*mv1p1*N)/w1^2 + 4/(N*w1) + (2*N)/w1)*Log[u1]*PolyLog[3, mv1p1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (16*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (16*mv1p1*N)/w1^2 - 8/(N*w1) - (8*N)/w1)*Log[v1]*PolyLog[3, mv1p1] + 
   Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - ((32*I)*mv1p1^2*N)/w1^3 - (4*I)/(N*w1^2) + 
     ((40*I)*mv1p1*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (2*I)/(N*w1) - 
     ((8*I)*N)/w1)*PolyLog[3, mw1p1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   ((4*mv1p1^2)/(N*w1^3) + (12*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - 
     (12*mv1p1*N)/w1^2 + 6/(N*w1) + (6*N)/w1)*Log[u1]*PolyLog[3, mw1p1] + 
   ((-4*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (4*mv1p1*N)/w1^2 - 4/(N*w1) - (2*N)/w1)*Log[v1]*PolyLog[3, mw1p1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (104*mv1p1*N)/w1^2 - 8/(N*w1) - (28*N)/w1)*Log[w1]*PolyLog[3, mw1p1] + 
   ((-8*N)/3 + (4*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1*N) + (4*N*v1)/3 + 
     (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) - (8*N*v1^2)/3 - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (20*N*v1^2)/mw1p1^2 + (20*N*v1^2)/mw1p1 - 
     (8*N*v1^3)/(3*w1^3) + (10*N*v1^4)/(3*w1^3) - (8*N*v1^5)/(3*w1^3) + 
     16/(N*w1^2) + (80*N)/w1^2 - (24*v1)/(N*w1^2) - (124*N*v1)/w1^2 + 
     (8*v1^2)/(N*w1^2) + (40*N*v1^2)/w1^2 + (8*N*v1^3)/w1^2 - 
     (8*N*v1^4)/w1^2 - 8/(N*w1) - (56*N)/w1 + (4*N*v1)/w1 + (4*v1^2)/(N*w1) + 
     (28*N*v1^2)/w1 - (8*N*v1^3)/w1)*PolyLog[3, u1] + 
   ((-32*mv1p1^2)/(N*w1^3) - (176*mv1p1^2*N)/w1^3 + (32*mv1p1)/(N*w1^2) + 
     (208*mv1p1*N)/w1^2 - 16/(N*w1) - (56*N)/w1)*Log[mu1p1]*PolyLog[3, u1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mv1p1]*PolyLog[3, u1] + 
   ((-24*mv1p1^2)/(N*w1^3) - (132*mv1p1^2*N)/w1^3 + (24*mv1p1)/(N*w1^2) + 
     (156*mv1p1*N)/w1^2 - 12/(N*w1) - (42*N)/w1)*Log[mw1p1]*PolyLog[3, u1] + 
   ((24*mv1p1^2)/(N*w1^3) + (132*mv1p1^2*N)/w1^3 - (24*mv1p1)/(N*w1^2) - 
     (156*mv1p1*N)/w1^2 + 12/(N*w1) + (42*N)/w1)*Log[u1]*PolyLog[3, u1] + 
   ((32*mv1p1^2)/(N*w1^3) + (176*mv1p1^2*N)/w1^3 - (32*mv1p1)/(N*w1^2) - 
     (208*mv1p1*N)/w1^2 + 16/(N*w1) + (56*N)/w1)*Log[w1]*PolyLog[3, u1] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((32*I)*mv1p1^2*N)/w1^3 - 
     ((40*I)*mv1p1*N)/w1^2 + ((8*I)*N)/w1)*PolyLog[3, u1/mw1p1] + 
   ((8*N)/3 - (4*N*v1)/3 - (2*v1^2)/(mw1p1^2*N) + (2*v1^2)/(mw1p1*N) + 
     (8*N*v1^2)/3 - (12*N*v1^2)/mw1p1^2 + (12*N*v1^2)/mw1p1 + 
     (10*N)/(3*w1^3) - (32*N*v1)/(3*w1^3) + (28*N*v1^2)/(3*w1^3) + 
     10/(N*w1^2) + (10*N)/w1^2 - (16*v1)/(N*w1^2) - (30*N*v1)/w1^2 + 
     (6*v1^2)/(N*w1^2) + (24*N*v1^2)/w1^2 - 9/(N*w1) - (7*N)/w1 + 
     (2*v1)/(N*w1) + (3*v1^2)/(N*w1) + (12*N*v1^2)/w1)*PolyLog[3, u1/mw1p1] + 
   ((4*mv1p1^2)/(N*w1^3) + (40*mv1p1^2*N)/w1^3 - (48*mv1p1*N)/w1^2 + 
     (12*N)/w1)*Log[mu1p1]*PolyLog[3, u1/mw1p1] + 
   ((-8*mv1p1^2*N)/w1^3 + (8*mv1p1*N)/w1^2 - (4*N)/w1)*Log[u1]*
    PolyLog[3, u1/mw1p1] + ((-8*mv1p1^2)/(N*w1^3) - (64*mv1p1^2*N)/w1^3 + 
     (80*mv1p1*N)/w1^2 - (16*N)/w1)*Log[v1]*PolyLog[3, u1/mw1p1] + 
   Pi*(((-8*I)*mv1p1^2)/(N*w1^3) + ((12*I)*mv1p1)/(N*w1^2) - (6*I)/(N*w1))*
    PolyLog[3, u1/(mv1p1*mw1p1)] + 
   ((-8*mv1p1^2)/(N*w1^3) + (12*mv1p1)/(N*w1^2) - 6/(N*w1))*Log[u1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 8/(N*w1) + (10*N)/w1)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + Pi*(((12*I)*mv1p1^2)/(N*w1^3) + 
     ((40*I)*mv1p1^2*N)/w1^3 - ((16*I)*mv1p1)/(N*w1^2) - 
     ((48*I)*mv1p1*N)/w1^2 + (8*I)/(N*w1) + ((12*I)*N)/w1)*PolyLog[3, v1] + 
   ((12*v1)/(mw1p1^3*N) - (10*v1)/(mw1p1*N) + (54*N*v1)/mw1p1^3 - 
     (84*N*v1)/mw1p1^2 + (24*N*v1)/mw1p1 - (18*v1^2)/(mw1p1^4*N) + 
     (18*v1^2)/(mw1p1^3*N) - (9*v1^2)/(mw1p1^2*N) + (9*v1^2)/(mw1p1*N) - 
     (81*N*v1^2)/mw1p1^4 + (117*N*v1^2)/mw1p1^3 - (56*N*v1^2)/mw1p1^2 + 
     (56*N*v1^2)/mw1p1 + (6*mv1p1^2*N)/w1^3 - (8*mv1p1^2*N*v1)/w1^3 - 
     (4*mv1p1^2*N*v1^2)/w1^3 - (16*mv1p1^2*N*v1^3)/(3*w1^3) + 24/(N*w1^2) + 
     (100*N)/w1^2 - (46*v1)/(N*w1^2) - (220*N*v1)/w1^2 + (22*v1^2)/(N*w1^2) + 
     (120*N*v1^2)/w1^2 + (16*N*v1^3)/w1^2 - (16*N*v1^4)/w1^2 - 20/(N*w1) - 
     (70*N)/w1 - (6*v1)/(N*w1) + (16*N*v1)/w1 + (11*v1^2)/(N*w1) + 
     (76*N*v1^2)/w1 - (16*N*v1^3)/w1)*PolyLog[3, v1] + 
   ((-24*mv1p1^2)/(N*w1^3) - (132*mv1p1^2*N)/w1^3 + (24*mv1p1)/(N*w1^2) + 
     (156*mv1p1*N)/w1^2 - 12/(N*w1) - (42*N)/w1)*Log[mu1p1]*PolyLog[3, v1] + 
   ((36*mv1p1^2*N)/w1^3 + 4/(N*w1^2) - (44*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 
     2/(N*w1) + (10*N)/w1)*Log[mv1p1]*PolyLog[3, v1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (52*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (60*mv1p1*N)/w1^2 - 6/(N*w1) - (18*N)/w1)*Log[mw1p1]*PolyLog[3, v1] + 
   ((12*mv1p1^2)/(N*w1^3) + (48*mv1p1^2*N)/w1^3 - (20*mv1p1)/(N*w1^2) - 
     (56*mv1p1*N)/w1^2 + 10/(N*w1) + (16*N)/w1)*Log[u1]*PolyLog[3, v1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (80*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (96*mv1p1*N)/w1^2 - 8/(N*w1) - (24*N)/w1)*Log[v1]*PolyLog[3, v1] + 
   ((32*mv1p1^2)/(N*w1^3) + (176*mv1p1^2*N)/w1^3 - (32*mv1p1)/(N*w1^2) - 
     (208*mv1p1*N)/w1^2 + 16/(N*w1) + (56*N)/w1)*Log[w1]*PolyLog[3, v1] + 
   Pi*(((-16*I)*mv1p1^2)/(N*w1^3) - ((80*I)*mv1p1^2*N)/w1^3 + 
     ((16*I)*mv1p1)/(N*w1^2) + ((96*I)*mv1p1*N)/w1^2 - (8*I)/(N*w1) - 
     ((24*I)*N)/w1)*PolyLog[3, v1/mu1p1] + 
   ((8*N)/3 - (4*N*v1)/3 + (8*N*v1^2)/3 + (8*N*v1)/w1^3 - (12*N*v1^2)/w1^3 + 
     (8*N*v1^3)/(3*w1^3) - (10*N*v1^4)/(3*w1^3) + (8*N*v1^5)/(3*w1^3) + 
     (8*N)/w1^2 - (16*N*v1)/w1^2 + (4*N*v1^2)/w1^2 - (8*N*v1^3)/w1^2 + 
     (8*N*v1^4)/w1^2 - (4*N)/w1 + (4*N*v1)/w1 - (6*N*v1^2)/w1 + 
     (8*N*v1^3)/w1)*PolyLog[3, v1/mu1p1] + 
   ((16*mv1p1^2)/(N*w1^3) + (80*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (96*mv1p1*N)/w1^2 + 8/(N*w1) + (24*N)/w1)*Log[mu1p1]*
    PolyLog[3, v1/mu1p1] + ((16*mv1p1^2)/(N*w1^3) + (80*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (96*mv1p1*N)/w1^2 + 8/(N*w1) + (24*N)/w1)*Log[v1]*
    PolyLog[3, v1/mu1p1] + ((-32*mv1p1^2)/(N*w1^3) - (160*mv1p1^2*N)/w1^3 + 
     (32*mv1p1)/(N*w1^2) + (192*mv1p1*N)/w1^2 - 16/(N*w1) - (48*N)/w1)*
    Log[w1]*PolyLog[3, v1/mu1p1] + Pi*(((8*I)*mv1p1^2)/(N*w1^3) + 
     ((44*I)*mv1p1^2*N)/w1^3 - ((8*I)*mv1p1)/(N*w1^2) - 
     ((52*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + ((14*I)*N)/w1)*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*Log[mu1p1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*Log[v1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (104*mv1p1*N)/w1^2 + 8/(N*w1) + (28*N)/w1)*Log[w1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + Pi*(((12*I)*mv1p1^2)/(N*w1^3) + 
     ((40*I)*mv1p1^2*N)/w1^3 - ((16*I)*mv1p1)/(N*w1^2) - 
     ((48*I)*mv1p1*N)/w1^2 + (8*I)/(N*w1) + ((12*I)*N)/w1)*
    PolyLog[3, -(v1/u1)] + ((4*v1)/(mw1p1*N) - (4*v1^2)/(mw1p1^2*N) + 
     (4*v1^2)/(mw1p1*N) - (8*N*v1^2)/mw1p1^2 + (8*N*v1^2)/mw1p1 + 
     (6*mv1p1^2*N)/w1^3 - (8*mv1p1^2*N*v1)/w1^3 - (4*mv1p1^2*N*v1^2)/w1^3 - 
     (16*mv1p1^2*N*v1^3)/(3*w1^3) + 8/(N*w1^2) + (20*N)/w1^2 - 
     (22*v1)/(N*w1^2) - (40*N*v1)/w1^2 + (14*v1^2)/(N*w1^2) + 
     (20*N*v1^2)/w1^2 + (16*N*v1^3)/w1^2 - (16*N*v1^4)/w1^2 - 12/(N*w1) - 
     (14*N)/w1 + (10*v1)/(N*w1) - (8*N*v1)/w1 + (7*v1^2)/(N*w1) + 
     (26*N*v1^2)/w1 - (16*N*v1^3)/w1)*PolyLog[3, -(v1/u1)] + 
   ((-24*mv1p1^2)/(N*w1^3) - (132*mv1p1^2*N)/w1^3 + (24*mv1p1)/(N*w1^2) + 
     (156*mv1p1*N)/w1^2 - 12/(N*w1) - (42*N)/w1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + ((8*mv1p1^2)/(N*w1^3) - (12*mv1p1)/(N*w1^2) + 
     6/(N*w1))*Log[mv1p1]*PolyLog[3, -(v1/u1)] + 
   ((-16*mv1p1^2)/(N*w1^3) - (80*mv1p1^2*N)/w1^3 + (12*mv1p1)/(N*w1^2) + 
     (96*mv1p1*N)/w1^2 - 6/(N*w1) - (24*N)/w1)*Log[mw1p1]*
    PolyLog[3, -(v1/u1)] + ((20*mv1p1^2)/(N*w1^3) + (76*mv1p1^2*N)/w1^3 - 
     (20*mv1p1)/(N*w1^2) - (92*mv1p1*N)/w1^2 + 10/(N*w1) + (22*N)/w1)*Log[u1]*
    PolyLog[3, -(v1/u1)] + ((-16*mv1p1^2)/(N*w1^3) - (80*mv1p1^2*N)/w1^3 + 
     (16*mv1p1)/(N*w1^2) + (96*mv1p1*N)/w1^2 - 8/(N*w1) - (24*N)/w1)*Log[v1]*
    PolyLog[3, -(v1/u1)] + ((32*mv1p1^2)/(N*w1^3) + (176*mv1p1^2*N)/w1^3 - 
     (32*mv1p1)/(N*w1^2) - (208*mv1p1*N)/w1^2 + 16/(N*w1) + (56*N)/w1)*
    Log[w1]*PolyLog[3, -(v1/u1)] + Pi*(((4*I)*mv1p1^2)/(N*w1^3) + 
     ((40*I)*mv1p1^2*N)/w1^3 - ((4*I)*mv1p1)/(N*w1^2) - 
     ((48*I)*mv1p1*N)/w1^2 + (2*I)/(N*w1) + ((12*I)*N)/w1)*
    PolyLog[3, -(u1/w1)] + ((4*v1)/(mw1p1^3*N) + (2*v1)/(mw1p1*N) + 
     (18*N*v1)/mw1p1^3 - (28*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) - (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - 
     (24*N*v1^2)/mw1p1^2 + (24*N*v1^2)/mw1p1 - (8*N)/(3*w1^3) + 
     (28*N*v1)/(3*w1^3) - (26*N*v1^2)/(3*w1^3) - (8*N*v1^3)/(3*w1^3) + 
     (10*N*v1^4)/(3*w1^3) - (8*N*v1^5)/(3*w1^3) + 24/(N*w1^2) + 
     (108*N)/w1^2 - (34*v1)/(N*w1^2) - (172*N*v1)/w1^2 + (10*v1^2)/(N*w1^2) + 
     (56*N*v1^2)/w1^2 + (8*N*v1^3)/w1^2 - (8*N*v1^4)/w1^2 - 20/(N*w1) - 
     (74*N)/w1 + (6*v1)/(N*w1) + (4*N*v1)/w1 + (5*v1^2)/(N*w1) + 
     (36*N*v1^2)/w1 - (8*N*v1^3)/w1)*PolyLog[3, -(u1/w1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*Log[mu1p1]*
    PolyLog[3, -(u1/w1)] + ((36*mv1p1^2*N)/w1^3 + 4/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 - (4*v1)/(N*w1^2) - 2/(N*w1) + (10*N)/w1)*Log[mv1p1]*
    PolyLog[3, -(u1/w1)] + ((-24*mv1p1^2)/(N*w1^3) - (124*mv1p1^2*N)/w1^3 + 
     (20*mv1p1)/(N*w1^2) + (148*mv1p1*N)/w1^2 - 10/(N*w1) - (38*N)/w1)*
    Log[mw1p1]*PolyLog[3, -(u1/w1)] + 
   ((20*mv1p1^2)/(N*w1^3) + (128*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (152*mv1p1*N)/w1^2 + 8/(N*w1) + (40*N)/w1)*Log[u1]*
    PolyLog[3, -(u1/w1)] + ((-8*mv1p1^2)/(N*w1^3) - (4*mv1p1^2*N)/w1^3 + 
     (4*u1^2)/(N*w1^3) + (8*mv1p1)/(N*w1^2) + (4*mv1p1*N)/w1^2 + 
     (8*u1)/(N*w1^2) - (2*N)/w1)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (72*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*Log[w1]*PolyLog[3, -(u1/w1)] + 
   Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - ((36*I)*mv1p1^2*N)/w1^3 + 
     ((8*I)*mv1p1)/(N*w1^2) + ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - 
     ((10*I)*N)/w1)*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*N)/3 - (4*v1)/(mw1p1^3*N) + (2*v1)/(mw1p1*N) - (4*N*v1)/3 - 
     (18*N*v1)/mw1p1^3 + (28*N*v1)/mw1p1^2 - (8*N*v1)/mw1p1 + 
     (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + (3*v1^2)/(mw1p1^2*N) - 
     (3*v1^2)/(mw1p1*N) + (8*N*v1^2)/3 + (27*N*v1^2)/mw1p1^4 - 
     (39*N*v1^2)/mw1p1^3 + (20*N*v1^2)/mw1p1^2 - (20*N*v1^2)/mw1p1 + 
     (8*N*v1^3)/(3*w1^3) - (10*N*v1^4)/(3*w1^3) + (8*N*v1^5)/(3*w1^3) - 
     16/(N*w1^2) - (80*N)/w1^2 + (24*v1)/(N*w1^2) + (124*N*v1)/w1^2 - 
     (8*v1^2)/(N*w1^2) - (40*N*v1^2)/w1^2 - (8*N*v1^3)/w1^2 + 
     (8*N*v1^4)/w1^2 + 8/(N*w1) + (56*N)/w1 - (4*N*v1)/w1 - (4*v1^2)/(N*w1) - 
     (28*N*v1^2)/w1 + (8*N*v1^3)/w1)*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*
    PolyLog[3, -((u1*v1)/w1)] + ((-8*mv1p1^2)/(N*w1^3) - 
     (36*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 
     4/(N*w1) - (10*N)/w1)*Log[mv1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[mw1p1]*
    PolyLog[3, -((u1*v1)/w1)] + ((-8*mv1p1^2)/(N*w1^3) - 
     (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + (52*mv1p1*N)/w1^2 - 
     4/(N*w1) - (14*N)/w1)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[v1]*
    PolyLog[3, -((u1*v1)/w1)] + ((-16*mv1p1^2)/(N*w1^3) - 
     (72*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + (88*mv1p1*N)/w1^2 - 
     8/(N*w1) - (20*N)/w1)*Log[w1]*PolyLog[3, -((u1*v1)/w1)] + 
   Pi*(((4*I)*mv1p1^2)/(N*w1^3) + ((4*I)*mv1p1^2*N)/w1^3 - 
     ((8*I)*mv1p1)/(N*w1^2) - ((4*I)*mv1p1*N)/w1^2 + (4*I)/(N*w1) + 
     ((2*I)*N)/w1)*PolyLog[3, w1] + ((8*N)/3 + (4*v1)/(mw1p1*N) - 
     (4*N*v1)/3 + (8*N*v1^2)/3 - (4*N*v1^2)/mw1p1^2 + (4*N*v1^2)/mw1p1 - 
     (8*N)/(3*w1^3) + (28*N*v1)/(3*w1^3) - (26*N*v1^2)/(3*w1^3) + 
     8/(N*w1^2) + (28*N)/w1^2 - (10*v1)/(N*w1^2) - (48*N*v1)/w1^2 + 
     (2*v1^2)/(N*w1^2) + (16*N*v1^2)/w1^2 - 12/(N*w1) - (18*N)/w1 + 
     (6*v1)/(N*w1) + v1^2/(N*w1) + (8*N*v1^2)/w1)*PolyLog[3, w1] + 
   ((-8*mv1p1^2)/(N*w1^3) + (12*mv1p1)/(N*w1^2) - 6/(N*w1))*Log[mv1p1]*
    PolyLog[3, w1] + ((-16*mv1p1^2)/(N*w1^3) - (80*mv1p1^2*N)/w1^3 + 
     (12*mv1p1)/(N*w1^2) + (96*mv1p1*N)/w1^2 - 6/(N*w1) - (24*N)/w1)*
    Log[mw1p1]*PolyLog[3, w1] + ((20*mv1p1^2)/(N*w1^3) + 
     (84*mv1p1^2*N)/w1^3 - (20*mv1p1)/(N*w1^2) - (100*mv1p1*N)/w1^2 + 
     10/(N*w1) + (26*N)/w1)*Log[u1]*PolyLog[3, w1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*Log[v1]*PolyLog[3, w1] + 
   Pi*(((36*I)*mv1p1^2*N)/w1^3 + (4*I)/(N*w1^2) - ((44*I)*mv1p1*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - (2*I)/(N*w1) + ((10*I)*N)/w1)*
    PolyLog[3, w1/mv1p1] + ((-8*mv1p1^2)/(N*w1^3) - (36*mv1p1^2*N)/w1^3 + 
     (8*mv1p1)/(N*w1^2) + (44*mv1p1*N)/w1^2 - 4/(N*w1) - (10*N)/w1)*
    Log[mu1p1]*PolyLog[3, w1/mv1p1] + 
   ((-8*mv1p1^2)/(N*w1^3) + (12*mv1p1)/(N*w1^2) - 6/(N*w1))*Log[u1]*
    PolyLog[3, w1/mv1p1] + ((40*mv1p1^2*N)/w1^3 + (4*u1^2)/(N*w1^3) - 
     (48*mv1p1*N)/w1^2 + (8*u1)/(N*w1^2) + 4/(N*w1) + (12*N)/w1)*Log[v1]*
    PolyLog[3, w1/mv1p1] + ((16*mv1p1^2)/(N*w1^3) + (72*mv1p1^2*N)/w1^3 - 
     (16*mv1p1)/(N*w1^2) - (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*Log[w1]*
    PolyLog[3, w1/mv1p1] + Pi*(((-8*I)*mv1p1^2)/(N*w1^3) - 
     ((36*I)*mv1p1^2*N)/w1^3 + ((8*I)*mv1p1)/(N*w1^2) + 
     ((44*I)*mv1p1*N)/w1^2 - (4*I)/(N*w1) - ((10*I)*N)/w1)*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[mu1p1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - (8*mv1p1)/(N*w1^2) - 
     (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*Log[v1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((-16*mv1p1^2)/(N*w1^3) - (72*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (88*mv1p1*N)/w1^2 - 8/(N*w1) - (20*N)/w1)*Log[w1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + ((8*N)/3 + (12*v1)/(mw1p1^3*N) - 
     (6*v1)/(mw1p1*N) - (4*N*v1)/3 + (54*N*v1)/mw1p1^3 - (84*N*v1)/mw1p1^2 + 
     (24*N*v1)/mw1p1 - (18*v1^2)/(mw1p1^4*N) + (18*v1^2)/(mw1p1^3*N) - 
     (9*v1^2)/(mw1p1^2*N) + (9*v1^2)/(mw1p1*N) + (8*N*v1^2)/3 - 
     (81*N*v1^2)/mw1p1^4 + (117*N*v1^2)/mw1p1^3 - (60*N*v1^2)/mw1p1^2 + 
     (60*N*v1^2)/mw1p1 - (8*N*v1^3)/(3*w1^3) + (10*N*v1^4)/(3*w1^3) - 
     (8*N*v1^5)/(3*w1^3) + 16/(N*w1^2) + (96*N)/w1^2 - (40*v1)/(N*w1^2) - 
     (228*N*v1)/w1^2 + (24*v1^2)/(N*w1^2) + (128*N*v1^2)/w1^2 + 
     (8*N*v1^3)/w1^2 - (8*N*v1^4)/w1^2 - 8/(N*w1) - (64*N)/w1 + 
     (20*N*v1)/w1 + (12*v1^2)/(N*w1) + (72*N*v1^2)/w1 - (8*N*v1^3)/w1)*
    PolyLog[3, -(w1/v1)] + ((8*mv1p1^2)/(N*w1^3) + (36*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (44*mv1p1*N)/w1^2 + 4/(N*w1) + (10*N)/w1)*
    Log[mv1p1]*PolyLog[3, -(w1/v1)] + 
   ((-8*mv1p1^2)/(N*w1^3) - (44*mv1p1^2*N)/w1^3 + (8*mv1p1)/(N*w1^2) + 
     (52*mv1p1*N)/w1^2 - 4/(N*w1) - (14*N)/w1)*Log[mw1p1]*
    PolyLog[3, -(w1/v1)] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[u1]*
    PolyLog[3, -(w1/v1)] + Pi*(((-4*I)*mv1p1^2)/(N*w1^3) - 
     ((4*I)*mv1p1^2*N)/w1^3 + ((8*I)*mv1p1)/(N*w1^2) + ((4*I)*mv1p1*N)/w1^2 - 
     (4*I)/(N*w1) - ((2*I)*N)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   ((-8*N)/3 - (4*v1)/(mw1p1*N) + (4*N*v1)/3 - (8*N*v1^2)/3 + 
     (4*N*v1^2)/mw1p1^2 - (4*N*v1^2)/mw1p1 + (8*N)/(3*w1^3) - 
     (28*N*v1)/(3*w1^3) + (26*N*v1^2)/(3*w1^3) - 8/(N*w1^2) - (28*N)/w1^2 + 
     (10*v1)/(N*w1^2) + (48*N*v1)/w1^2 - (2*v1^2)/(N*w1^2) - 
     (16*N*v1^2)/w1^2 + 12/(N*w1) + (18*N)/w1 - (6*v1)/(N*w1) - v1^2/(N*w1) - 
     (8*N*v1^2)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   ((8*mv1p1^2)/(N*w1^3) - (12*mv1p1)/(N*w1^2) + 6/(N*w1))*Log[mv1p1]*
    PolyLog[3, -((v1*w1)/u1)] + ((16*mv1p1^2)/(N*w1^3) + 
     (80*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - (96*mv1p1*N)/w1^2 + 
     6/(N*w1) + (24*N)/w1)*Log[mw1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((-20*mv1p1^2)/(N*w1^3) - (84*mv1p1^2*N)/w1^3 + (20*mv1p1)/(N*w1^2) + 
     (100*mv1p1*N)/w1^2 - 10/(N*w1) - (26*N)/w1)*Log[u1]*
    PolyLog[3, -((v1*w1)/u1)] + ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - 
     (8*mv1p1)/(N*w1^2) - (52*mv1p1*N)/w1^2 + 4/(N*w1) + (14*N)/w1)*Log[v1]*
    PolyLog[3, -((v1*w1)/u1)] + ((-16*mv1p1^2)/(N*w1^3) - 
     (96*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + (112*mv1p1*N)/w1^2 - 
     8/(N*w1) - (32*N)/w1)*PolyLog[4, mu1p1] + 
   ((8*mv1p1^2)/(N*w1^3) + (44*mv1p1^2*N)/w1^3 - (12*mv1p1)/(N*w1^2) - 
     (52*mv1p1*N)/w1^2 + 6/(N*w1) + (14*N)/w1)*PolyLog[4, mv1p1] + 
   ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (104*mv1p1*N)/w1^2 + 8/(N*w1) + (28*N)/w1)*PolyLog[4, mw1p1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (96*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (112*mv1p1*N)/w1^2 - 8/(N*w1) - (32*N)/w1)*PolyLog[4, 1 - u1^(-1)] + 
   ((48*mv1p1^2*N)/w1^3 + 16/(N*w1^2) - (64*mv1p1*N)/w1^2 - 
     (16*v1)/(N*w1^2) - 8/(N*w1) + (8*N)/w1)*PolyLog[4, u1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (72*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (88*mv1p1*N)/w1^2 - 8/(N*w1) - (20*N)/w1)*PolyLog[4, u1/mv1p1] + 
   ((-8*mv1p1^2)/(N*w1^3) - (96*mv1p1^2*N)/w1^3 + (4*mv1p1)/(N*w1^2) + 
     (112*mv1p1*N)/w1^2 - 2/(N*w1) - (32*N)/w1)*PolyLog[4, u1/mw1p1] + 
   ((16*mv1p1^2*N)/w1^3 - 8/(N*w1^2) - (16*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     4/(N*w1) + (8*N)/w1)*PolyLog[4, 1 - v1^(-1)] + 
   ((32*mv1p1^2)/(N*w1^3) + (128*mv1p1^2*N)/w1^3 - (24*mv1p1)/(N*w1^2) - 
     (160*mv1p1*N)/w1^2 + 12/(N*w1) + (32*N)/w1)*PolyLog[4, v1] + 
   ((-32*mv1p1^2)/(N*w1^3) - (160*mv1p1^2*N)/w1^3 + (32*mv1p1)/(N*w1^2) + 
     (192*mv1p1*N)/w1^2 - 16/(N*w1) - (48*N)/w1)*PolyLog[4, v1/mu1p1] + 
   ((-72*mv1p1^2*N)/w1^3 - 8/(N*w1^2) + (88*mv1p1*N)/w1^2 + (8*v1)/(N*w1^2) + 
     4/(N*w1) - (20*N)/w1)*PolyLog[4, v1/mw1p1] + 
   ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (104*mv1p1*N)/w1^2 + 8/(N*w1) + (28*N)/w1)*
    PolyLog[4, v1/(mu1p1*mw1p1)] + 
   ((32*mv1p1^2)/(N*w1^3) + (96*mv1p1^2*N)/w1^3 - (40*mv1p1)/(N*w1^2) - 
     (112*mv1p1*N)/w1^2 + 20/(N*w1) + (32*N)/w1)*PolyLog[4, -(v1/u1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (72*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*
    PolyLog[4, (u1*v1)/(mu1p1*mv1p1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (104*mv1p1*N)/w1^2 + 8/(N*w1) + (28*N)/w1)*PolyLog[4, 1 - w1^(-1)] + 
   ((-16*mv1p1^2)/(N*w1^3) - (104*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (120*mv1p1*N)/w1^2 - 8/(N*w1) - (36*N)/w1)*PolyLog[4, -(u1/w1)] + 
   ((16*mv1p1^2*N)/w1^3 - (16*mv1p1*N)/w1^2 + (8*N)/w1)*
    PolyLog[4, -((u1*v1)/w1)] + ((16*mv1p1^2)/(N*w1^3) + 
     (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - (104*mv1p1*N)/w1^2 + 
     8/(N*w1) + (28*N)/w1)*PolyLog[4, w1] + 
   ((-32*mv1p1^2)/(N*w1^3) - (160*mv1p1^2*N)/w1^3 + (32*mv1p1)/(N*w1^2) + 
     (192*mv1p1*N)/w1^2 - 16/(N*w1) - (48*N)/w1)*PolyLog[4, w1/mu1p1] + 
   ((-16*mv1p1^2)/(N*w1^3) - (72*mv1p1^2*N)/w1^3 + (16*mv1p1)/(N*w1^2) + 
     (88*mv1p1*N)/w1^2 - 8/(N*w1) - (20*N)/w1)*PolyLog[4, w1/mv1p1] + 
   ((16*mv1p1^2)/(N*w1^3) + (72*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (88*mv1p1*N)/w1^2 + 8/(N*w1) + (20*N)/w1)*PolyLog[4, w1/(mu1p1*mv1p1)] + 
   ((16*mv1p1^2)/(N*w1^3) + (88*mv1p1^2*N)/w1^3 - (16*mv1p1)/(N*w1^2) - 
     (104*mv1p1*N)/w1^2 + 8/(N*w1) + (28*N)/w1)*
    PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   ((16*mv1p1^2*N)/w1^3 - (16*mv1p1*N)/w1^2 + (8*N)/w1)*
    PolyLog[4, -(w1/v1)] + ((-16*mv1p1^2)/(N*w1^3) - (88*mv1p1^2*N)/w1^3 + 
     (16*mv1p1)/(N*w1^2) + (104*mv1p1*N)/w1^2 - 8/(N*w1) - (28*N)/w1)*
    PolyLog[4, -((v1*w1)/u1)] - (8*N*Zeta[3])/3 - (4*v1*Zeta[3])/(mw1p1*N) + 
   (4*N*v1*Zeta[3])/3 + (4*v1^2*Zeta[3])/(mw1p1^2*N) - 
   (4*v1^2*Zeta[3])/(mw1p1*N) - (8*N*v1^2*Zeta[3])/3 + 
   (8*N*v1^2*Zeta[3])/mw1p1^2 - (8*N*v1^2*Zeta[3])/mw1p1 - 
   (6*N*Zeta[3])/w1^3 + (12*N*v1*Zeta[3])/w1^3 - (6*N*v1^2*Zeta[3])/w1^3 + 
   (8*N*v1^3*Zeta[3])/(3*w1^3) - (10*N*v1^4*Zeta[3])/(3*w1^3) + 
   (8*N*v1^5*Zeta[3])/(3*w1^3) - (16*Zeta[3])/(N*w1^2) - (8*N*Zeta[3])/w1^2 + 
   (30*v1*Zeta[3])/(N*w1^2) + (36*N*v1*Zeta[3])/w1^2 - 
   (14*v1^2*Zeta[3])/(N*w1^2) - (24*N*v1^2*Zeta[3])/w1^2 - 
   (8*N*v1^3*Zeta[3])/w1^2 + (8*N*v1^4*Zeta[3])/w1^2 + (32*Zeta[3])/(N*w1) - 
   (10*v1*Zeta[3])/(N*w1) + (4*N*v1*Zeta[3])/w1 - (7*v1^2*Zeta[3])/(N*w1) - 
   (20*N*v1^2*Zeta[3])/w1 + (8*N*v1^3*Zeta[3])/w1 + 
   Log[u1]*(2/N + (25*N)/3 - (4*v1)/(mw1p1*N) - (4*N*v1)/3 - 
     (18*N*v1)/mw1p1 + (3*v1^2)/(mw1p1^2*N) + (27*N*v1^2)/(2*mw1p1^2) - 
     (4*mv1p1^2)/(N*w1^2) - (56*mv1p1^2*N)/(3*w1^2) - 
     (4*mv1p1^2*N*v1)/(3*w1^2) + 4/(N*w1) + (58*N)/(3*w1) - (4*v1)/(N*w1) - 
     (50*N*v1)/(3*w1) - (8*N*v1^2)/(3*w1) - (16*mv1p1^2*Zeta[3])/(N*w1^3) - 
     (88*mv1p1^2*N*Zeta[3])/w1^3 + (20*mv1p1*Zeta[3])/(N*w1^2) + 
     (104*mv1p1*N*Zeta[3])/w1^2 - (10*Zeta[3])/(N*w1) - (28*N*Zeta[3])/w1) + 
   Log[mv1p1]*((-36*mv1p1^2*N*Zeta[3])/w1^3 - (4*Zeta[3])/(N*w1^2) + 
     (44*mv1p1*N*Zeta[3])/w1^2 + (4*v1*Zeta[3])/(N*w1^2) + 
     (2*Zeta[3])/(N*w1) - (10*N*Zeta[3])/w1) + 
   Log[w1]*(-2/N + 1/(mw1p1*N) - (25*N)/3 + (9*N)/(2*mw1p1) + mv1p1/(N*u1) + 
     (9*mv1p1*N)/(2*u1) + (2*v1)/(mu1p1^2*N) - (3*v1)/(mw1p1^2*N) + 
     (3*v1)/(mw1p1*N) + (4*N*v1)/3 - (27*N*v1)/(2*mw1p1^2) + 
     (27*N*v1)/(2*mw1p1) - 4/(N*w1) - (56*N)/(3*w1) + (4*v1)/(N*w1) + 
     (52*N*v1)/(3*w1) + (4*N*v1^2)/(3*w1) - (16*mv1p1^2*N*Zeta[3])/w1^3 + 
     (16*mv1p1*N*Zeta[3])/w1^2 - (8*N*Zeta[3])/w1) + 
   Pi*((I*mv1p1)/(mw1p1*N) + (((9*I)/2)*N)/mw1p1 + (I*mv1p1)/(N*u1) + 
     (((9*I)/2)*mv1p1*N)/u1 + ((2*I)*v1)/(mu1p1^2*N) - 
     ((3*I)*mv1p1*v1)/(mw1p1^2*N) - (((27*I)/2)*mv1p1*N*v1)/mw1p1^2 + 
     (((17*I)/6)*N*v1)/mw1p1 - (((4*I)/3)*Nf*v1)/mw1p1 - 
     ((4*I)*mv1p1^2)/(N*w1^2) - (((56*I)/3)*mv1p1^2*N)/w1^2 - 
     (((4*I)/3)*mv1p1^2*N*v1)/w1^2 - (((20*I)/3)*N)/w1 + 
     (((4*I)/3)*mv1p1*Nf)/w1 + ((8*I)*N*v1)/w1 - (((4*I)/3)*N*v1^2)/w1 + 
     ((8*I)*mv1p1^2*Zeta[3])/(N*w1^3) + ((28*I)*mv1p1^2*N*Zeta[3])/w1^3 - 
     ((36*I)*mv1p1*N*Zeta[3])/w1^2 + ((6*I)*N*Zeta[3])/w1) + 
   Log[v1]*((-2*v1)/(mu1p1^2*N) + v1/(mw1p1*N) + (71*N*v1)/(6*mw1p1) - 
     (4*Nf*v1)/(3*mw1p1) + v1/(N*u1) + (9*N*v1)/(2*u1) - 
     (3*v1^2)/(mw1p1^2*N) - (27*N*v1^2)/(2*mw1p1^2) - (4*mv1p1*v1)/(N*w1^2) - 
     (56*N*v1)/(3*w1^2) + (52*N*v1^2)/(3*w1^2) + (4*N*v1^3)/(3*w1^2) - 
     (22*N)/(3*w1) + (4*mv1p1*Nf)/(3*w1) + (8*N*v1)/w1 + (4*N*v1^2)/(3*w1) + 
     (12*mv1p1^2*N*Zeta[3])/w1^3 - (4*u1^2*Zeta[3])/(N*w1^3) - 
     (12*mv1p1*N*Zeta[3])/w1^2 - (8*u1*Zeta[3])/(N*w1^2) - 
     (4*Zeta[3])/(N*w1) + (6*N*Zeta[3])/w1) + 
   Log[mu1p1]*((8*mv1p1^2*Zeta[3])/(N*w1^3) + (52*mv1p1^2*N*Zeta[3])/w1^3 - 
     (8*mv1p1*Zeta[3])/(N*w1^2) - (60*mv1p1*N*Zeta[3])/w1^2 + 
     (4*Zeta[3])/(N*w1) + (18*N*Zeta[3])/w1) + 
   Log[mw1p1]*((16*mv1p1^2*Zeta[3])/(N*w1^3) + (80*mv1p1^2*N*Zeta[3])/w1^3 - 
     (12*mv1p1*Zeta[3])/(N*w1^2) - (96*mv1p1*N*Zeta[3])/w1^2 + 
     (6*Zeta[3])/(N*w1) + (24*N*Zeta[3])/w1), 
 eta3Region2a2L -> -2/N + 2/(mu1p1*N) + 
   Pi^4*(-11/(90*N) - (13*N)/45 + (2*mv1p1*N)/(5*w1^3) - 11/(45*N*w1^2) - 
     (32*N)/(45*w1^2) + (11*v1)/(45*N*w1^2) + (14*N*v1)/(45*w1^2) + 
     11/(30*N*w1) + (3*N)/(5*w1) - (11*v1)/(90*N*w1) - (13*N*v1)/(45*w1)) + 
   Pi^2*(-2/(3*N) - 1/(2*mv1p1^2*N) - 1/(2*mv1p1*N) - (121*N)/18 + 
     (11*N)/(6*mv1p1^2) - (41*N)/(6*mv1p1) - (4*Nf)/3 + mv1p1/(3*N*u1) + 
     (3*N)/(2*mv1p1^2*u1) - (2*u1)/N + u1/(mv1p1^3*N) + 
     (8*u1)/(3*mv1p1^2*N) - (17*u1)/(3*mv1p1*N) - (N*u1)/mv1p1^3 - 
     (8*N*u1)/(3*mv1p1^2) + (3*N*u1)/mv1p1 + (8*mv1p1*N*u1)/3 - 
     (2*u1^2)/(3*N) - (4*u1^2)/(mv1p1^3*N) + (10*u1^2)/(3*mv1p1^2*N) - 
     (8*N*u1^2)/3 + (4*N*u1^2)/mv1p1^3 - (10*N*u1^2)/(3*mv1p1^2) - 
     (16*N*v1)/9 - (9*N*v1)/(2*mv1p1^2*u1) - (2*u1*v1)/(3*N) + 
     (7*N*v1^2)/(2*mv1p1^2*u1) - (5*N*v1^3)/(6*mv1p1^2*u1) + 
     (136*N)/(9*w1^2) - (8*Nf)/(3*w1^2) + (2*v1)/(3*N*w1^2) - 
     (146*N*v1)/(9*w1^2) + (20*N*v1)/(3*mv1p1*w1^2) + (8*Nf*v1)/(3*w1^2) + 
     (7*N*v1^2)/(9*w1^2) - (62*N*v1^2)/(9*mv1p1*w1^2) - (4*N*v1^3)/(3*w1^2) - 
     (5*N*v1^3)/(9*mv1p1*w1^2) + (4*N*v1^4)/(9*mv1p1*w1^2) + 
     8/(3*mv1p1*N*w1) + (20*N)/(3*mv1p1^2*w1) - (116*N)/(9*mv1p1*w1) + 
     (4*Nf)/w1 - (10*v1)/(3*mv1p1*N*w1) - (194*N*v1)/(9*mv1p1^2*w1) + 
     (166*N*v1)/(9*mv1p1*w1) - (4*Nf*v1)/(3*w1) + (5*v1^2)/(6*mv1p1*N*w1) + 
     (182*N*v1^2)/(9*mv1p1^2*w1) - (97*N*v1^2)/(18*mv1p1*w1) - 
     (43*N*v1^3)/(9*mv1p1^2*w1) + (8*N*v1^3)/(3*mv1p1*w1) - 
     (8*N*v1^4)/(9*mv1p1^2*w1)) + Pi^3*(((19*I)/6)/N + (I/6)/(mv1p1^2*N) - 
     ((4*I)/3)/(mv1p1*N) - ((7*I)/6)*N - ((I/6)*N)/mv1p1^2 + 
     ((2*I)*N)/mv1p1 - (I*u1)/(mv1p1^3*N) + ((2*I)*u1)/(mv1p1^2*N) - 
     (I*u1)/(mv1p1*N) + (I*N*u1)/mv1p1^3 - (((4*I)/3)*N*u1)/mv1p1^2 + 
     ((I/3)*N*u1)/mv1p1 + (I*u1^2)/(mv1p1^4*N) - (((4*I)/3)*u1^2)/
      (mv1p1^3*N) + ((I/3)*u1^2)/(mv1p1^2*N) - (I*N*u1^2)/mv1p1^4 + 
     (((4*I)/3)*N*u1^2)/mv1p1^3 - ((I/3)*N*u1^2)/mv1p1^2 + ((2*I)/3)*N*v1 - 
     ((I/6)*v1^2)/(mv1p1*N*u1) - ((I/3)*N*v1^2)/(mv1p1^3*u1) - 
     ((I/6)*N*v1^2)/(mv1p1*u1) + (((4*I)/9)*N)/w1^3 - 
     (((4*I)/9)*N)/(mv1p1*w1^3) - (((16*I)/9)*N*v1)/w1^3 + 
     (((20*I)/9)*N*v1)/(mv1p1*w1^3) + (((2*I)/3)*N*v1^2)/w1^3 - 
     (((22*I)/9)*N*v1^2)/(mv1p1*w1^3) - (((2*I)/9)*N*v1^3)/w1^3 + 
     (((4*I)/9)*N*v1^3)/(mv1p1*w1^3) + (((8*I)/9)*N*v1^4)/w1^3 - 
     (((5*I)/9)*N*v1^4)/(mv1p1*w1^3) + (((4*I)/9)*N*v1^5)/(mv1p1*w1^3) + 
     ((4*I)/3)/(N*w1^2) - ((7*I)*N)/w1^2 + (((25*I)/3)*N)/(mv1p1^2*w1^2) - 
     (((4*I)/3)*v1)/(N*w1^2) + (((113*I)/9)*N*v1)/w1^2 - 
     (((233*I)/9)*N*v1)/(mv1p1^2*w1^2) - (((2*I)/3)*N*v1^2)/w1^2 + 
     (((241*I)/9)*N*v1^2)/(mv1p1^2*w1^2) + (((20*I)/9)*N*v1^3)/w1^2 - 
     ((11*I)*N*v1^3)/(mv1p1^2*w1^2) + (((23*I)/9)*N*v1^4)/(mv1p1^2*w1^2) - 
     (((10*I)/9)*N*v1^5)/(mv1p1^2*w1^2) - (I/6)/(N*w1) - 
     ((19*I)/6)/(mv1p1*N*w1) - (((77*I)/6)*N)/(mv1p1^3*w1) + 
     (((65*I)/6)*N)/(mv1p1*w1) + ((I/2)*v1)/(N*w1) + 
     ((6*I)*v1)/(mv1p1*N*w1) + (((397*I)/9)*N*v1)/(mv1p1^3*w1) - 
     (((202*I)/9)*N*v1)/(mv1p1*w1) - (((17*I)/6)*v1^2)/(mv1p1*N*w1) - 
     ((57*I)*N*v1^2)/(mv1p1^3*w1) + (((215*I)/18)*N*v1^2)/(mv1p1*w1) + 
     (((101*I)/3)*N*v1^3)/(mv1p1^3*w1) - (((8*I)/3)*N*v1^3)/(mv1p1*w1) - 
     (((173*I)/18)*N*v1^4)/(mv1p1^3*w1) + (((4*I)/3)*N*v1^5)/(mv1p1^3*w1)) - 
   (16*mv1p1*N)/(81*w1^3) + (16*N*u1)/(81*w1^3) + (32*N)/(81*w1^2) - 
   (16*N*u1)/(81*w1^2) - (16*N*v1)/(81*w1^2) - (16*N)/(81*w1) - 
   12*N*G[0, 0, 1, mu1p1, v1] + (24*mv1p1*N*G[0, 0, 1, mu1p1, v1])/w1^3 - 
   (48*N*G[0, 0, 1, mu1p1, v1])/w1^2 + (24*N*v1*G[0, 0, 1, mu1p1, v1])/w1^2 + 
   (36*N*G[0, 0, 1, mu1p1, v1])/w1 - (12*N*v1*G[0, 0, 1, mu1p1, v1])/w1 - 
   (12*G[0, 0, 1, -u1, v1])/N + (16*mv1p1*G[0, 0, 1, -u1, v1])/(N*w1^3) - 
   (40*G[0, 0, 1, -u1, v1])/(N*w1^2) + (24*v1*G[0, 0, 1, -u1, v1])/(N*w1^2) + 
   (36*G[0, 0, 1, -u1, v1])/(N*w1) - (12*v1*G[0, 0, 1, -u1, v1])/(N*w1) - 
   (12*G[0, 0, -u1, 1, v1])/N + (16*mv1p1*G[0, 0, -u1, 1, v1])/(N*w1^3) - 
   (40*G[0, 0, -u1, 1, v1])/(N*w1^2) + (24*v1*G[0, 0, -u1, 1, v1])/(N*w1^2) + 
   (36*G[0, 0, -u1, 1, v1])/(N*w1) - (12*v1*G[0, 0, -u1, 1, v1])/(N*w1) + 
   (4*G[0, 1, 0, mu1p1, v1])/N + 10*N*G[0, 1, 0, mu1p1, v1] - 
   (8*mv1p1*G[0, 1, 0, mu1p1, v1])/(N*w1^3) - 
   (36*mv1p1*N*G[0, 1, 0, mu1p1, v1])/w1^3 + (16*G[0, 1, 0, mu1p1, v1])/
    (N*w1^2) + (80*N*G[0, 1, 0, mu1p1, v1])/w1^2 - 
   (8*v1*G[0, 1, 0, mu1p1, v1])/(N*w1^2) - (44*N*v1*G[0, 1, 0, mu1p1, v1])/
    w1^2 - (12*G[0, 1, 0, mu1p1, v1])/(N*w1) - (54*N*G[0, 1, 0, mu1p1, v1])/
    w1 + (4*v1*G[0, 1, 0, mu1p1, v1])/(N*w1) + 
   (10*N*v1*G[0, 1, 0, mu1p1, v1])/w1 - (4*G[0, 1, 0, -u1, v1])/N + 
   10*N*G[0, 1, 0, -u1, v1] - (36*mv1p1*N*G[0, 1, 0, -u1, v1])/w1^3 - 
   (8*G[0, 1, 0, -u1, v1])/(N*w1^2) + (80*N*G[0, 1, 0, -u1, v1])/w1^2 + 
   (8*v1*G[0, 1, 0, -u1, v1])/(N*w1^2) - (44*N*v1*G[0, 1, 0, -u1, v1])/w1^2 + 
   (12*G[0, 1, 0, -u1, v1])/(N*w1) - (54*N*G[0, 1, 0, -u1, v1])/w1 - 
   (4*v1*G[0, 1, 0, -u1, v1])/(N*w1) + (10*N*v1*G[0, 1, 0, -u1, v1])/w1 + 
   (8*G[0, 1, 1, mu1p1, v1])/N + 12*N*G[0, 1, 1, mu1p1, v1] - 
   (12*mv1p1*G[0, 1, 1, mu1p1, v1])/(N*w1^3) - 
   (40*mv1p1*N*G[0, 1, 1, mu1p1, v1])/w1^3 + (28*G[0, 1, 1, mu1p1, v1])/
    (N*w1^2) + (88*N*G[0, 1, 1, mu1p1, v1])/w1^2 - 
   (16*v1*G[0, 1, 1, mu1p1, v1])/(N*w1^2) - (48*N*v1*G[0, 1, 1, mu1p1, v1])/
    w1^2 - (24*G[0, 1, 1, mu1p1, v1])/(N*w1) - (60*N*G[0, 1, 1, mu1p1, v1])/
    w1 + (8*v1*G[0, 1, 1, mu1p1, v1])/(N*w1) + 
   (12*N*v1*G[0, 1, 1, mu1p1, v1])/w1 + (10*G[0, 1, mu1p1, 1, v1])/N + 
   10*N*G[0, 1, mu1p1, 1, v1] - (16*mv1p1*G[0, 1, mu1p1, 1, v1])/(N*w1^3) - 
   (36*mv1p1*N*G[0, 1, mu1p1, 1, v1])/w1^3 + (36*G[0, 1, mu1p1, 1, v1])/
    (N*w1^2) + (80*N*G[0, 1, mu1p1, 1, v1])/w1^2 - 
   (20*v1*G[0, 1, mu1p1, 1, v1])/(N*w1^2) - (44*N*v1*G[0, 1, mu1p1, 1, v1])/
    w1^2 - (30*G[0, 1, mu1p1, 1, v1])/(N*w1) - (54*N*G[0, 1, mu1p1, 1, v1])/
    w1 + (10*v1*G[0, 1, mu1p1, 1, v1])/(N*w1) + 
   (10*N*v1*G[0, 1, mu1p1, 1, v1])/w1 + (2*G[0, 1, mu1p1, -u1, v1])/N + 
   10*N*G[0, 1, mu1p1, -u1, v1] - (8*mv1p1*G[0, 1, mu1p1, -u1, v1])/
    (N*w1^3) - (36*mv1p1*N*G[0, 1, mu1p1, -u1, v1])/w1^3 + 
   (12*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) + (80*N*G[0, 1, mu1p1, -u1, v1])/
    w1^2 - (4*v1*G[0, 1, mu1p1, -u1, v1])/(N*w1^2) - 
   (44*N*v1*G[0, 1, mu1p1, -u1, v1])/w1^2 - (6*G[0, 1, mu1p1, -u1, v1])/
    (N*w1) - (54*N*G[0, 1, mu1p1, -u1, v1])/w1 + 
   (2*v1*G[0, 1, mu1p1, -u1, v1])/(N*w1) + (10*N*v1*G[0, 1, mu1p1, -u1, v1])/
    w1 - (4*G[0, mu1p1, 1, mu1p1, v1])/N - 10*N*G[0, mu1p1, 1, mu1p1, v1] + 
   (8*mv1p1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^3) + 
   (36*mv1p1*N*G[0, mu1p1, 1, mu1p1, v1])/w1^3 - 
   (16*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) - (80*N*G[0, mu1p1, 1, mu1p1, v1])/
    w1^2 + (8*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1^2) + 
   (44*N*v1*G[0, mu1p1, 1, mu1p1, v1])/w1^2 + (12*G[0, mu1p1, 1, mu1p1, v1])/
    (N*w1) + (54*N*G[0, mu1p1, 1, mu1p1, v1])/w1 - 
   (4*v1*G[0, mu1p1, 1, mu1p1, v1])/(N*w1) - 
   (10*N*v1*G[0, mu1p1, 1, mu1p1, v1])/w1 - (4*G[0, mu1p1, -u1, mu1p1, v1])/
    N - 14*N*G[0, mu1p1, -u1, mu1p1, v1] + 
   (8*mv1p1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^3) + 
   (44*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^3 - 
   (16*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) - 
   (96*N*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 + 
   (8*v1*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1^2) + 
   (52*N*v1*G[0, mu1p1, -u1, mu1p1, v1])/w1^2 + 
   (12*G[0, mu1p1, -u1, mu1p1, v1])/(N*w1) + 
   (66*N*G[0, mu1p1, -u1, mu1p1, v1])/w1 - (4*v1*G[0, mu1p1, -u1, mu1p1, v1])/
    (N*w1) - (14*N*v1*G[0, mu1p1, -u1, mu1p1, v1])/w1 + 
   (4*G[0, -u1, 0, mu1p1, v1])/N + 14*N*G[0, -u1, 0, mu1p1, v1] - 
   (8*mv1p1*G[0, -u1, 0, mu1p1, v1])/(N*w1^3) - 
   (44*mv1p1*N*G[0, -u1, 0, mu1p1, v1])/w1^3 + (16*G[0, -u1, 0, mu1p1, v1])/
    (N*w1^2) + (96*N*G[0, -u1, 0, mu1p1, v1])/w1^2 - 
   (8*v1*G[0, -u1, 0, mu1p1, v1])/(N*w1^2) - 
   (52*N*v1*G[0, -u1, 0, mu1p1, v1])/w1^2 - (12*G[0, -u1, 0, mu1p1, v1])/
    (N*w1) - (66*N*G[0, -u1, 0, mu1p1, v1])/w1 + 
   (4*v1*G[0, -u1, 0, mu1p1, v1])/(N*w1) + (14*N*v1*G[0, -u1, 0, mu1p1, v1])/
    w1 + (6*G[0, -u1, mu1p1, 1, v1])/N - (8*mv1p1*G[0, -u1, mu1p1, 1, v1])/
    (N*w1^3) + (20*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) - 
   (12*v1*G[0, -u1, mu1p1, 1, v1])/(N*w1^2) - (18*G[0, -u1, mu1p1, 1, v1])/
    (N*w1) + (6*v1*G[0, -u1, mu1p1, 1, v1])/(N*w1) + 
   (6*G[0, -u1, mu1p1, -u1, v1])/N + 24*N*G[0, -u1, mu1p1, -u1, v1] - 
   (16*mv1p1*G[0, -u1, mu1p1, -u1, v1])/(N*w1^3) - 
   (80*mv1p1*N*G[0, -u1, mu1p1, -u1, v1])/w1^3 + 
   (28*G[0, -u1, mu1p1, -u1, v1])/(N*w1^2) + 
   (176*N*G[0, -u1, mu1p1, -u1, v1])/w1^2 - (12*v1*G[0, -u1, mu1p1, -u1, v1])/
    (N*w1^2) - (96*N*v1*G[0, -u1, mu1p1, -u1, v1])/w1^2 - 
   (18*G[0, -u1, mu1p1, -u1, v1])/(N*w1) - (120*N*G[0, -u1, mu1p1, -u1, v1])/
    w1 + (6*v1*G[0, -u1, mu1p1, -u1, v1])/(N*w1) + 
   (24*N*v1*G[0, -u1, mu1p1, -u1, v1])/w1 + (4*G[0, -u1, -u1, mu1p1, v1])/N + 
   26*N*G[0, -u1, -u1, mu1p1, v1] - (12*mv1p1*G[0, -u1, -u1, mu1p1, v1])/
    (N*w1^3) - (84*mv1p1*N*G[0, -u1, -u1, mu1p1, v1])/w1^3 + 
   (20*G[0, -u1, -u1, mu1p1, v1])/(N*w1^2) + 
   (184*N*G[0, -u1, -u1, mu1p1, v1])/w1^2 - (8*v1*G[0, -u1, -u1, mu1p1, v1])/
    (N*w1^2) - (100*N*v1*G[0, -u1, -u1, mu1p1, v1])/w1^2 - 
   (12*G[0, -u1, -u1, mu1p1, v1])/(N*w1) - (126*N*G[0, -u1, -u1, mu1p1, v1])/
    w1 + (4*v1*G[0, -u1, -u1, mu1p1, v1])/(N*w1) + 
   (26*N*v1*G[0, -u1, -u1, mu1p1, v1])/w1 + 
   Pi^3*(((2*I)/3)/N + ((7*I)/3)*N - (((4*I)/3)*mv1p1)/(N*w1^3) - 
     (((22*I)/3)*mv1p1*N)/w1^3 + ((8*I)/3)/(N*w1^2) + ((16*I)*N)/w1^2 - 
     (((4*I)/3)*v1)/(N*w1^2) - (((26*I)/3)*N*v1)/w1^2 - (2*I)/(N*w1) - 
     ((11*I)*N)/w1 + (((2*I)/3)*v1)/(N*w1) + (((7*I)/3)*N*v1)/w1)*
    Log[mu1p1] + Pi*((-4*I)/N - (3*I)/(mv1p1^2*N) + (5*I)/(mv1p1*N) - 
     (51*I)*N + ((3*I)*N)/mv1p1^2 - ((9*I)*N)/mv1p1 + ((2*I)*mv1p1)/(N*u1) + 
     ((9*I)*N)/(mv1p1^2*u1) - ((3*I)*u1)/N + ((6*I)*mu1p1*u1)/(mv1p1^3*N) - 
     ((2*I)*u1)/(mv1p1^2*N) - ((7*I)*u1)/(mv1p1*N) - 
     ((6*I)*mu1p1*N*u1)/mv1p1^3 + ((2*I)*N*u1)/mv1p1^2 + ((3*I)*N*u1)/mv1p1 + 
     (4*I)*mv1p1*N*u1 - (I*u1^2)/N + ((5*I)*u1^2)/(mv1p1^2*N) - 
     (4*I)*N*u1^2 - ((5*I)*N*u1^2)/mv1p1^2 - ((8*I)/3)*N*v1 - 
     ((27*I)*N*v1)/(mv1p1^2*u1) - (I*u1*v1)/N + ((21*I)*N*v1^2)/
      (mv1p1^2*u1) - ((5*I)*N*v1^3)/(mv1p1^2*u1) + ((8*I)*v1)/(N*w1^2) + 
     ((40*I)*N*v1)/(mv1p1*w1^2) - (((124*I)/3)*N*v1^2)/(mv1p1*w1^2) - 
     (((10*I)/3)*N*v1^3)/(mv1p1*w1^2) + (((8*I)/3)*N*v1^4)/(mv1p1*w1^2) + 
     (8*I)/(mv1p1*N*w1) + ((40*I)*N)/(mv1p1^2*w1) - 
     ((16*I)*v1)/(mv1p1*N*w1) - (((388*I)/3)*N*v1)/(mv1p1^2*w1) + 
     ((6*I)*v1^2)/(mv1p1*N*w1) + (((364*I)/3)*N*v1^2)/(mv1p1^2*w1) - 
     (((86*I)/3)*N*v1^3)/(mv1p1^2*w1) - (((16*I)/3)*N*v1^4)/(mv1p1^2*w1))*
    Log[mu1p1] + Pi^2*((4*N)/3 - (16*N*u1)/9 + (8*N*v1)/3 - 
     (8*N*v1^2)/(3*mv1p1^3*u1) + (8*N*v1)/(3*mv1p1*w1^3) - 
     (4*N*v1^2)/(mv1p1*w1^3) - (16*N*v1^3)/(9*mv1p1*w1^3) + 
     (20*N*v1^4)/(9*mv1p1*w1^3) - (16*N*v1^5)/(9*mv1p1*w1^3) + 
     (8*N)/(3*mv1p1^2*w1^2) - (32*N*v1)/(3*mv1p1^2*w1^2) + 
     (28*N*v1^2)/(3*mv1p1^2*w1^2) + (16*N*v1^3)/(9*mv1p1^2*w1^2) - 
     (92*N*v1^4)/(9*mv1p1^2*w1^2) + (40*N*v1^5)/(9*mv1p1^2*w1^2) - 
     (4*N)/(mv1p1^3*w1) + (32*N*v1)/(3*mv1p1^3*w1) - 
     (16*N*v1^2)/(3*mv1p1^3*w1) - (16*N*v1^3)/(mv1p1^3*w1) + 
     (52*N*v1^4)/(3*mv1p1^3*w1) - (16*N*v1^5)/(3*mv1p1^3*w1))*Log[mu1p1] + 
   Pi^2*(-2/(3*N) - (5*N)/3 + (4*mv1p1)/(3*N*w1^3) + (6*mv1p1*N)/w1^3 - 
     8/(3*N*w1^2) - (40*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 
     (22*N*v1)/(3*w1^2) + 2/(N*w1) + (9*N)/w1 - (2*v1)/(3*N*w1) - 
     (5*N*v1)/(3*w1))*Log[mu1p1]^2 + Pi*((-2*I)*N - ((4*I)/3)*N*u1 + 
     (2*I)*N*v1 + (I*N*v1^2)/(mv1p1^3*u1) - ((4*I)*N*v1)/(mv1p1*w1^3) + 
     ((6*I)*N*v1^2)/(mv1p1*w1^3) - (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) + 
     (((5*I)/3)*N*v1^4)/(mv1p1*w1^3) - (((4*I)/3)*N*v1^5)/(mv1p1*w1^3) - 
     ((4*I)*N)/(mv1p1^2*w1^2) + ((16*I)*N*v1)/(mv1p1^2*w1^2) - 
     ((20*I)*N*v1^2)/(mv1p1^2*w1^2) + (((40*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - 
     (((23*I)/3)*N*v1^4)/(mv1p1^2*w1^2) + (((10*I)/3)*N*v1^5)/
      (mv1p1^2*w1^2) + ((6*I)*N)/(mv1p1^3*w1) - ((22*I)*N*v1)/(mv1p1^3*w1) + 
     ((35*I)*N*v1^2)/(mv1p1^3*w1) - ((30*I)*N*v1^3)/(mv1p1^3*w1) + 
     ((16*I)*N*v1^4)/(mv1p1^3*w1) - ((4*I)*N*v1^5)/(mv1p1^3*w1))*
    Log[mu1p1]^2 + Pi*(((-4*I)/3)/N - ((10*I)/3)*N + 
     (((8*I)/3)*mv1p1)/(N*w1^3) + ((12*I)*mv1p1*N)/w1^3 - 
     ((16*I)/3)/(N*w1^2) - (((80*I)/3)*N)/w1^2 + (((8*I)/3)*v1)/(N*w1^2) + 
     (((44*I)/3)*N*v1)/w1^2 + (4*I)/(N*w1) + ((18*I)*N)/w1 - 
     (((4*I)/3)*v1)/(N*w1) - (((10*I)/3)*N*v1)/w1)*Log[mu1p1]^3 + 
   ((-2*N)/3 - (4*N*u1)/9 + (2*N*v1)/3 + (N*v1^2)/(3*mv1p1^3*u1) - 
     (4*N*v1)/(3*mv1p1*w1^3) + (2*N*v1^2)/(mv1p1*w1^3) - 
     (4*N*v1^3)/(9*mv1p1*w1^3) + (5*N*v1^4)/(9*mv1p1*w1^3) - 
     (4*N*v1^5)/(9*mv1p1*w1^3) - (4*N)/(3*mv1p1^2*w1^2) + 
     (16*N*v1)/(3*mv1p1^2*w1^2) - (20*N*v1^2)/(3*mv1p1^2*w1^2) + 
     (40*N*v1^3)/(9*mv1p1^2*w1^2) - (23*N*v1^4)/(9*mv1p1^2*w1^2) + 
     (10*N*v1^5)/(9*mv1p1^2*w1^2) + (2*N)/(mv1p1^3*w1) - 
     (22*N*v1)/(3*mv1p1^3*w1) + (35*N*v1^2)/(3*mv1p1^3*w1) - 
     (10*N*v1^3)/(mv1p1^3*w1) + (16*N*v1^4)/(3*mv1p1^3*w1) - 
     (4*N*v1^5)/(3*mv1p1^3*w1))*Log[mu1p1]^3 + 
   (4/(3*N) + (10*N)/3 - (8*mv1p1)/(3*N*w1^3) - (12*mv1p1*N)/w1^3 + 
     16/(3*N*w1^2) + (80*N)/(3*w1^2) - (8*v1)/(3*N*w1^2) - 
     (44*N*v1)/(3*w1^2) - 4/(N*w1) - (18*N)/w1 + (4*v1)/(3*N*w1) + 
     (10*N*v1)/(3*w1))*Log[mu1p1]^4 + 
   Pi^3*(I/N - (((4*I)/3)*mv1p1)/(N*w1^3) + ((10*I)/3)/(N*w1^2) - 
     ((2*I)*v1)/(N*w1^2) - (3*I)/(N*w1) + (I*v1)/(N*w1))*Log[mv1p1] + 
   Pi^2*((4*N)/(9*w1^3) - (4*mv1p1*N)/(9*w1^3) - (10*N*v1)/(9*w1^3) + 
     (2*mv1p1*N*v1)/(3*w1^3) + (N*v1^2)/(3*w1^3) + (mv1p1*N*v1^2)/(3*w1^3) - 
     (N*v1^3)/(9*w1^3) + (4*mv1p1*N*v1^3)/(9*w1^3) + (4*N*v1^4)/(9*w1^3) - 
     7/(2*N*w1) + 7/(2*mv1p1*N*w1) - (119*N)/(6*w1) + (119*N)/(6*mv1p1*w1) + 
     (7*v1)/(6*N*w1) - (14*v1)/(3*mv1p1*N*w1) + (61*N*v1)/(6*w1) - 
     (30*N*v1)/(mv1p1*w1) + (7*v1^2)/(6*mv1p1*N*w1) - (4*N*v1^2)/w1 + 
     (85*N*v1^2)/(6*mv1p1*w1) - (4*N*v1^3)/(mv1p1*w1))*Log[mv1p1] + 
   Pi^2*(8/(3*N) + (16*N)/3 - (14*mv1p1)/(3*N*w1^3) - (56*mv1p1*N)/(3*w1^3) + 
     10/(N*w1^2) + (124*N)/(3*w1^2) - (16*v1)/(3*N*w1^2) - 
     (68*N*v1)/(3*w1^2) - 8/(N*w1) - (28*N)/w1 + (8*v1)/(3*N*w1) + 
     (16*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1] + 
   Pi*((-2*I)/N - (5*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((18*I)*mv1p1*N)/w1^3 - 
     (8*I)/(N*w1^2) - ((40*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((22*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]^2*Log[mv1p1] + 
   (-2/(3*N) - (5*N)/3 + (4*mv1p1)/(3*N*w1^3) + (6*mv1p1*N)/w1^3 - 
     8/(3*N*w1^2) - (40*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 
     (22*N*v1)/(3*w1^2) + 2/(N*w1) + (9*N)/w1 - (2*v1)/(3*N*w1) - 
     (5*N*v1)/(3*w1))*Log[mu1p1]^3*Log[mv1p1] + 
   Pi*((-2*I)/N - (5*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((18*I)*mv1p1*N)/w1^3 - 
     (8*I)/(N*w1^2) - ((40*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((22*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((27*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((5*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]^2 + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (18*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (40*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]^2*Log[mv1p1]^2 + 
   Pi*((-2*I)/N + (((8*I)/3)*mv1p1)/(N*w1^3) - ((20*I)/3)/(N*w1^2) + 
     ((4*I)*v1)/(N*w1^2) + (6*I)/(N*w1) - ((2*I)*v1)/(N*w1))*Log[mv1p1]^3 + 
   (-8/(3*N) - (20*N)/3 + (16*mv1p1)/(3*N*w1^3) + (24*mv1p1*N)/w1^3 - 
     32/(3*N*w1^2) - (160*N)/(3*w1^2) + (16*v1)/(3*N*w1^2) + 
     (88*N*v1)/(3*w1^2) + 8/(N*w1) + (36*N)/w1 - (8*v1)/(3*N*w1) - 
     (20*N*v1)/(3*w1))*Log[mu1p1]*Log[mv1p1]^3 + 
   Pi^3*(((-2*I)/3)/N - ((7*I)/3)*N + (((4*I)/3)*mv1p1)/(N*w1^3) + 
     (((22*I)/3)*mv1p1*N)/w1^3 - ((8*I)/3)/(N*w1^2) - ((16*I)*N)/w1^2 + 
     (((4*I)/3)*v1)/(N*w1^2) + (((26*I)/3)*N*v1)/w1^2 + (2*I)/(N*w1) + 
     ((11*I)*N)/w1 - (((2*I)/3)*v1)/(N*w1) - (((7*I)/3)*N*v1)/w1)*
    Log[mw1p1] + Pi*((-3*I)/N + (3*I)/(mv1p1^2*N) - (11*I)/(mv1p1*N) - 
     (16*I)*N - ((3*I)*N)/mv1p1^2 - (I*N)/mv1p1 - ((3*I)*u1)/N - 
     ((6*I)*u1)/(mv1p1^3*N) + ((14*I)*u1)/(mv1p1^2*N) - 
     ((11*I)*u1)/(mv1p1*N) + ((6*I)*N*u1)/mv1p1^3 - ((14*I)*N*u1)/mv1p1^2 + 
     ((7*I)*N*u1)/mv1p1 + (4*I)*mv1p1*N*u1 - (I*u1^2)/N - 
     ((6*I)*u1^2)/(mv1p1^3*N) + ((5*I)*u1^2)/(mv1p1^2*N) - (4*I)*N*u1^2 + 
     ((6*I)*N*u1^2)/mv1p1^3 - ((5*I)*N*u1^2)/mv1p1^2 - ((8*I)/3)*N*v1 - 
     (I*u1*v1)/N - (4*I)/(N*w1^3) - ((16*I)*N)/w1^3 + ((4*I)*v1)/(N*w1^3) + 
     (((32*I)/3)*N*v1)/w1^3 + (((2*I)/3)*N*v1^2)/w1^3 + 
     (((8*I)/3)*N*v1^3)/w1^3 + (4*I)/(N*w1^2) + ((18*I)*N)/w1^2 - 
     ((5*I)*v1)/(N*w1^2) - (I*N*v1)/w1^2 + (((14*I)/3)*N*v1^2)/w1^2 - 
     (((8*I)/3)*N*v1^3)/w1^2 + (11*I)/(mv1p1*N*w1) + ((18*I)*N)/(mv1p1*w1) - 
     ((12*I)*v1)/(mv1p1*N*w1) - ((26*I)*N*v1)/(mv1p1*w1) + 
     ((3*I)*v1^2)/(mv1p1*N*w1) + (((26*I)/3)*N*v1^2)/(mv1p1*w1) + 
     (((16*I)/3)*N*v1^3)/(mv1p1*w1))*Log[mw1p1] + 
   Pi^2*(10*N + (4*Nf)/3 + (20*N*u1)/9 - (7*N*v1^2)/(3*mv1p1^3*u1) + 
     (49*N)/(9*mv1p1*w1^3) - (8*mv1p1*Nf)/(3*w1^3) - 
     (56*N*v1)/(9*mv1p1*w1^3) - (14*N*v1^2)/(9*mv1p1*w1^3) - 
     (8*mv1p1)/(3*N*w1^2) + (83*N)/(9*mv1p1^2*w1^2) + (16*Nf)/(3*w1^2) - 
     (340*N*v1)/(9*mv1p1^2*w1^2) - (8*Nf*v1)/(3*w1^2) + 
     (410*N*v1^2)/(9*mv1p1^2*w1^2) - (58*N*v1^3)/(3*mv1p1^2*w1^2) + 
     8/(3*N*w1) - (74*N)/(3*mv1p1^3*w1) - (4*Nf)/w1 + 
     (84*N*v1)/(mv1p1^3*w1) + (4*Nf*v1)/(3*w1) - 
     (319*N*v1^2)/(3*mv1p1^3*w1) + (164*N*v1^3)/(3*mv1p1^3*w1) - 
     (10*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1] + 
   Pi^2*(2/N + 5*N - (10*mv1p1)/(3*N*w1^3) - (46*mv1p1*N)/(3*w1^3) + 
     22/(3*N*w1^2) + (100*N)/(3*w1^2) - (4*v1)/(N*w1^2) - (18*N*v1)/w1^2 - 
     6/(N*w1) - (23*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1] + Pi*((2*I)/N + (7*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((22*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) + ((48*I)*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - ((26*I)*N*v1)/w1^2 - (6*I)/(N*w1) - 
     ((33*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((7*I)*N*v1)/w1)*Log[mu1p1]^2*
    Log[mw1p1] + (-14/(3*N) - (49*N)/3 + (28*mv1p1)/(3*N*w1^3) + 
     (154*mv1p1*N)/(3*w1^3) - 56/(3*N*w1^2) - (112*N)/w1^2 + 
     (28*v1)/(3*N*w1^2) + (182*N*v1)/(3*w1^2) + 14/(N*w1) + (77*N)/w1 - 
     (14*v1)/(3*N*w1) - (49*N*v1)/(3*w1))*Log[mu1p1]^3*Log[mw1p1] + 
   Pi*((-3*I)/N + ((4*I)*mv1p1)/(N*w1^3) - (10*I)/(N*w1^2) + 
     ((6*I)*v1)/(N*w1^2) + (9*I)/(N*w1) - ((3*I)*v1)/(N*w1))*Log[mv1p1]^2*
    Log[mw1p1] + Pi^2*(N^(-1) - N/3 - (2*mv1p1)/(N*w1^3) + 
     (2*mv1p1*N)/(3*w1^3) + 4/(N*w1^2) - (4*N)/(3*w1^2) - (2*v1)/(N*w1^2) + 
     (2*N*v1)/(3*w1^2) - 3/(N*w1) + N/w1 + v1/(N*w1) - (N*v1)/(3*w1))*
    Log[mw1p1]^2 + Pi*(((9*I)/2)/N + ((7*I)/2)*N + ((4*I)/3)*N*u1 + 
     (I*N*v1^2)/(mv1p1^3*u1) + (((5*I)/3)*N)/(mv1p1*w1^3) - 
     (((16*I)/3)*N*v1)/(mv1p1*w1^3) + (((14*I)/3)*N*v1^2)/(mv1p1*w1^3) + 
     ((5*I)*mv1p1)/(N*w1^2) + (((10*I)/3)*N)/(mv1p1^2*w1^2) - 
     (((29*I)/3)*N*v1)/(mv1p1^2*w1^2) + (((31*I)/3)*N*v1^2)/(mv1p1^2*w1^2) - 
     ((3*I)*N*v1^3)/(mv1p1^2*w1^2) - ((19*I)/2)/(N*w1) - 
     (((17*I)/2)*N)/(mv1p1^3*w1) + (((9*I)/2)*v1)/(N*w1) + 
     ((29*I)*N*v1)/(mv1p1^3*w1) - ((35*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((19*I)*N*v1^3)/(mv1p1^3*w1) - (((7*I)/2)*N*v1^4)/(mv1p1^3*w1))*
    Log[mw1p1]^2 + Pi*((2*I)/N + (7*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((22*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) + ((48*I)*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - ((26*I)*N*v1)/w1^2 - (6*I)/(N*w1) - 
     ((33*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((7*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]^2 + (-6/N - 21*N + (12*mv1p1)/(N*w1^3) + (66*mv1p1*N)/w1^3 - 
     24/(N*w1^2) - (144*N)/w1^2 + (12*v1)/(N*w1^2) + (78*N*v1)/w1^2 + 
     18/(N*w1) + (99*N)/w1 - (6*v1)/(N*w1) - (21*N*v1)/w1)*Log[mu1p1]^2*
    Log[mw1p1]^2 + Pi*((-3*I)/N + ((4*I)*mv1p1)/(N*w1^3) - (10*I)/(N*w1^2) + 
     ((6*I)*v1)/(N*w1^2) + (9*I)/(N*w1) - ((3*I)*v1)/(N*w1))*Log[mv1p1]*
    Log[mw1p1]^2 + Pi*(((-4*I)/3)/N + ((5*I)/3)*N + 
     (((2*I)/3)*mv1p1)/(N*w1^3) - (((26*I)/3)*mv1p1*N)/w1^3 - 
     ((10*I)/3)/(N*w1^2) + ((20*I)*N)/w1^2 + (((8*I)/3)*v1)/(N*w1^2) - 
     (((34*I)/3)*N*v1)/w1^2 + (4*I)/(N*w1) - ((13*I)*N)/w1 - 
     (((4*I)/3)*v1)/(N*w1) + (((5*I)/3)*N*v1)/w1)*Log[mw1p1]^3 + 
   (-3/(2*N) - (7*N)/6 - (4*N*u1)/9 - (N*v1^2)/(3*mv1p1^3*u1) - 
     (5*N)/(9*mv1p1*w1^3) + (16*N*v1)/(9*mv1p1*w1^3) - 
     (14*N*v1^2)/(9*mv1p1*w1^3) - (5*mv1p1)/(3*N*w1^2) - 
     (10*N)/(9*mv1p1^2*w1^2) + (29*N*v1)/(9*mv1p1^2*w1^2) - 
     (31*N*v1^2)/(9*mv1p1^2*w1^2) + (N*v1^3)/(mv1p1^2*w1^2) + 19/(6*N*w1) + 
     (17*N)/(6*mv1p1^3*w1) - (3*v1)/(2*N*w1) - (29*N*v1)/(3*mv1p1^3*w1) + 
     (35*N*v1^2)/(3*mv1p1^3*w1) - (19*N*v1^3)/(3*mv1p1^3*w1) + 
     (7*N*v1^4)/(6*mv1p1^3*w1))*Log[mw1p1]^3 + 
   (-10/(3*N) - (29*N)/3 + (6*mv1p1)/(N*w1^3) + (30*mv1p1*N)/w1^3 - 
     38/(3*N*w1^2) - (196*N)/(3*w1^2) + (20*v1)/(3*N*w1^2) + 
     (106*N*v1)/(3*w1^2) + 10/(N*w1) + (45*N)/w1 - (10*v1)/(3*N*w1) - 
     (29*N*v1)/(3*w1))*Log[mu1p1]*Log[mw1p1]^3 + 
   (-3/(4*N) - N/6 + mv1p1/(N*w1^3) + (mv1p1*N)/(3*w1^3) - 5/(2*N*w1^2) - 
     (2*N)/(3*w1^2) + (3*v1)/(2*N*w1^2) + (N*v1)/(3*w1^2) + 9/(4*N*w1) + 
     N/(2*w1) - (3*v1)/(4*N*w1) - (N*v1)/(6*w1))*Log[mw1p1]^4 + 
   Pi^3*(((2*I)/3)/N + ((5*I)/3)*N - (((4*I)/3)*mv1p1)/(N*w1^3) - 
     ((6*I)*mv1p1*N)/w1^3 + ((8*I)/3)/(N*w1^2) + (((40*I)/3)*N)/w1^2 - 
     (((4*I)/3)*v1)/(N*w1^2) - (((22*I)/3)*N*v1)/w1^2 - (2*I)/(N*w1) - 
     ((9*I)*N)/w1 + (((2*I)/3)*v1)/(N*w1) + (((5*I)/3)*N*v1)/w1)*Log[u1] + 
   Pi*((3*I)/N + (2*I)/(mv1p1*N) + ((61*I)/3)*N + ((2*I)*N)/mv1p1 + 
     ((4*I)/3)*Nf + ((3*I)*u1)/N - ((6*I)*u1)/(mv1p1^2*N) + 
     ((9*I)*u1)/(mv1p1*N) + ((6*I)*N*u1)/mv1p1^2 - ((5*I)*N*u1)/mv1p1 - 
     (4*I)*mv1p1*N*u1 + (I*u1^2)/N + ((6*I)*u1^2)/(mv1p1^3*N) - 
     ((5*I)*u1^2)/(mv1p1^2*N) + (4*I)*N*u1^2 - ((6*I)*N*u1^2)/mv1p1^3 + 
     ((5*I)*N*u1^2)/mv1p1^2 + ((8*I)/3)*N*v1 + (I*u1*v1)/N + (4*I)/(N*w1^2) + 
     ((4*I)*N)/w1^2 + (((8*I)/3)*Nf)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((8*I)*N*v1)/w1^2 - (((8*I)/3)*Nf*v1)/w1^2 - (((2*I)/3)*N*v1^2)/w1^2 + 
     (((8*I)/3)*N*v1^3)/w1^2 - (9*I)/(N*w1) - (((79*I)/3)*N)/w1 - 
     ((4*I)*Nf)/w1 + ((3*I)*v1)/(N*w1) + (((59*I)/3)*N*v1)/w1 + 
     (((4*I)/3)*Nf*v1)/w1 + (((16*I)/3)*N*v1^2)/w1)*Log[u1] + 
   Pi^2*(2/N - 2/(3*mv1p1^2*N) + 8/(3*mv1p1*N) + (14*N)/3 - 
     (4*N)/(3*mv1p1^2) - (2*N)/(3*mv1p1) + u1/(mv1p1^3*N) - 
     (2*u1)/(mv1p1^2*N) + u1/(mv1p1*N) + (8*N*u1)/9 - (N*u1)/mv1p1^3 + 
     (4*N*u1)/(3*mv1p1^2) - (N*u1)/(3*mv1p1) - u1^2/(mv1p1^4*N) + 
     (4*u1^2)/(3*mv1p1^3*N) - u1^2/(3*mv1p1^2*N) + (N*u1^2)/mv1p1^4 - 
     (4*N*u1^2)/(3*mv1p1^3) + (N*u1^2)/(3*mv1p1^2) - (4*N*v1)/3 - 
     (N*v1^2)/(3*mv1p1^3*u1) - (4*N)/(9*w1^3) - N/(mv1p1*w1^3) + 
     (10*N*v1)/(9*w1^3) + (10*N*v1)/(3*mv1p1*w1^3) - (N*v1^2)/(3*w1^3) - 
     (3*N*v1^2)/(mv1p1*w1^3) + (N*v1^3)/(9*w1^3) + 
     (4*N*v1^3)/(9*mv1p1*w1^3) - (4*N*v1^4)/(9*w1^3) - 
     (5*N*v1^4)/(9*mv1p1*w1^3) + (4*N*v1^5)/(9*mv1p1*w1^3) + 8/(3*N*w1^2) + 
     (31*N)/(9*w1^2) + (10*N)/(3*mv1p1^2*w1^2) - (4*v1)/(3*N*w1^2) - 
     (5*N*v1)/w1^2 - (31*N*v1)/(3*mv1p1^2*w1^2) + (N*v1^2)/(3*w1^2) + 
     (32*N*v1^2)/(3*mv1p1^2*w1^2) - (10*N*v1^3)/(9*w1^2) - 
     (49*N*v1^3)/(9*mv1p1^2*w1^2) + (23*N*v1^4)/(9*mv1p1^2*w1^2) - 
     (10*N*v1^5)/(9*mv1p1^2*w1^2) + 3/(2*N*w1) - 49/(6*mv1p1*N*w1) - 
     (23*N)/(6*mv1p1^3*w1) - (25*N)/(6*mv1p1*w1) - v1/(2*N*w1) + 
     (10*v1)/(mv1p1*N*w1) + (41*N*v1)/(3*mv1p1^3*w1) + 
     (32*N*v1)/(3*mv1p1*w1) - (5*v1^2)/(2*mv1p1*N*w1) - 
     (59*N*v1^2)/(3*mv1p1^3*w1) - (31*N*v1^2)/(6*mv1p1*w1) + 
     (43*N*v1^3)/(3*mv1p1^3*w1) + (4*N*v1^3)/(3*mv1p1*w1) - 
     (37*N*v1^4)/(6*mv1p1^3*w1) + (4*N*v1^5)/(3*mv1p1^3*w1))*Log[u1] + 
   Pi^2*(-10/(3*N) - (31*N)/3 + (6*mv1p1)/(N*w1^3) + (94*mv1p1*N)/(3*w1^3) - 
     38/(3*N*w1^2) - (68*N)/w1^2 + (20*v1)/(3*N*w1^2) + (110*N*v1)/(3*w1^2) + 
     10/(N*w1) + (47*N)/w1 - (10*v1)/(3*N*w1) - (31*N*v1)/(3*w1))*Log[mu1p1]*
    Log[u1] + Pi*(((8*I)/3)*N*u1 - (4*I)*N*v1 + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^3) - (((10*I)/3)*N*v1^4)/(mv1p1*w1^3) + 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^3) + ((4*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((32*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + (((46*I)/3)*N*v1^4)/
      (mv1p1^2*w1^2) - (((20*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((4*I)*N*v1)/(mv1p1^3*w1) - ((18*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((36*I)*N*v1^3)/(mv1p1^3*w1) - ((28*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1] + 
   Pi*((-2*I)*N + ((4*I)*mv1p1*N)/w1^3 - ((8*I)*N)/w1^2 + ((4*I)*N*v1)/w1^2 + 
     ((6*I)*N)/w1 - ((2*I)*N*v1)/w1)*Log[mu1p1]^2*Log[u1] + 
   (8/(3*N) + 10*N - (16*mv1p1)/(3*N*w1^3) - (92*mv1p1*N)/(3*w1^3) + 
     32/(3*N*w1^2) + (200*N)/(3*w1^2) - (16*v1)/(3*N*w1^2) - (36*N*v1)/w1^2 - 
     8/(N*w1) - (46*N)/w1 + (8*v1)/(3*N*w1) + (10*N*v1)/w1)*Log[mu1p1]^3*
    Log[u1] + Pi^2*(3/N - (4*mv1p1)/(N*w1^3) + 10/(N*w1^2) - 
     (6*v1)/(N*w1^2) - 9/(N*w1) + (3*v1)/(N*w1))*Log[mv1p1]*Log[u1] + 
   Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - ((36*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((80*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1] + 
   Pi*((3*I)/N - ((4*I)*mv1p1)/(N*w1^3) + (10*I)/(N*w1^2) - 
     ((6*I)*v1)/(N*w1^2) - (9*I)/(N*w1) + ((3*I)*v1)/(N*w1))*Log[mv1p1]^2*
    Log[u1] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 
     16/(N*w1^2) + (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 
     12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]^2*Log[u1] + (-2/N + (8*mv1p1)/(3*N*w1^3) - 20/(3*N*w1^2) + 
     (4*v1)/(N*w1^2) + 6/(N*w1) - (2*v1)/(N*w1))*Log[mv1p1]^3*Log[u1] + 
   Pi^2*(-4/(3*N) - (2*N)/3 + (4*mv1p1)/(3*N*w1^3) + (4*mv1p1*N)/(3*w1^3) - 
     4/(N*w1^2) - (8*N)/(3*w1^2) + (8*v1)/(3*N*w1^2) + (4*N*v1)/(3*w1^2) + 
     4/(N*w1) + (2*N)/w1 - (4*v1)/(3*N*w1) - (2*N*v1)/(3*w1))*Log[mw1p1]*
    Log[u1] + (-3/N + 3/(mv1p1^2*N) - 11/(mv1p1*N) - 16*N - (3*N)/mv1p1^2 - 
     N/mv1p1 - (3*u1)/N - (6*u1)/(mv1p1^3*N) + (14*u1)/(mv1p1^2*N) - 
     (11*u1)/(mv1p1*N) + (6*N*u1)/mv1p1^3 - (14*N*u1)/mv1p1^2 + 
     (7*N*u1)/mv1p1 + 4*mv1p1*N*u1 - u1^2/N - (6*u1^2)/(mv1p1^3*N) + 
     (5*u1^2)/(mv1p1^2*N) - 4*N*u1^2 + (6*N*u1^2)/mv1p1^3 - 
     (5*N*u1^2)/mv1p1^2 - (8*N*v1)/3 - (u1*v1)/N - 4/(N*w1^3) - (16*N)/w1^3 + 
     (4*v1)/(N*w1^3) + (32*N*v1)/(3*w1^3) + (2*N*v1^2)/(3*w1^3) + 
     (8*N*v1^3)/(3*w1^3) + 4/(N*w1^2) + (18*N)/w1^2 - (5*v1)/(N*w1^2) - 
     (N*v1)/w1^2 + (14*N*v1^2)/(3*w1^2) - (8*N*v1^3)/(3*w1^2) + 
     11/(mv1p1*N*w1) + (18*N)/(mv1p1*w1) - (12*v1)/(mv1p1*N*w1) - 
     (26*N*v1)/(mv1p1*w1) + (3*v1^2)/(mv1p1*N*w1) + 
     (26*N*v1^2)/(3*mv1p1*w1) + (16*N*v1^3)/(3*mv1p1*w1))*Log[mw1p1]*
    Log[u1] + Pi*((3*I)/N - ((41*I)/3)*N - ((4*I)/3)*Nf - ((8*I)/3)*N*u1 + 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) + (((8*I)/3)*mv1p1*Nf)/w1^3 - 
     ((4*I)*N*v1)/(mv1p1*w1^3) + ((6*I)*N*v1^2)/(mv1p1*w1^3) + 
     (6*I)/(N*w1^2) - (((70*I)/3)*N)/(mv1p1^2*w1^2) - (((16*I)/3)*Nf)/w1^2 - 
     ((6*I)*v1)/(N*w1^2) + ((74*I)*N*v1)/(mv1p1^2*w1^2) + 
     (((8*I)/3)*Nf*v1)/w1^2 - ((76*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((82*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - (9*I)/(N*w1) + 
     ((37*I)*N)/(mv1p1^3*w1) + ((4*I)*Nf)/w1 + ((3*I)*v1)/(N*w1) - 
     (((374*I)/3)*N*v1)/(mv1p1^3*w1) - (((4*I)/3)*Nf*v1)/w1 + 
     ((154*I)*N*v1^2)/(mv1p1^3*w1) - ((78*I)*N*v1^3)/(mv1p1^3*w1) + 
     (((41*I)/3)*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*Log[u1] + 
   Pi*((-4*I)/N - (14*I)*N + ((8*I)*mv1p1)/(N*w1^3) + ((44*I)*mv1p1*N)/w1^3 - 
     (16*I)/(N*w1^2) - ((96*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((52*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((66*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((14*I)*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   (8/N + 28*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (192*N)/w1^2 - (16*v1)/(N*w1^2) - (104*N*v1)/w1^2 - 24/(N*w1) - 
     (132*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1]*
    Log[u1] + (-3/N + (4*mv1p1)/(N*w1^3) - 10/(N*w1^2) + (6*v1)/(N*w1^2) + 
     9/(N*w1) - (3*v1)/(N*w1))*Log[mv1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*((-3*I)/N - (4*I)*N + ((6*I)*mv1p1)/(N*w1^3) + ((16*I)*mv1p1*N)/w1^3 - 
     (12*I)/(N*w1^2) - ((36*I)*N)/w1^2 + ((6*I)*v1)/(N*w1^2) + 
     ((20*I)*N*v1)/w1^2 + (9*I)/(N*w1) + ((24*I)*N)/w1 - ((3*I)*v1)/(N*w1) - 
     ((4*I)*N*v1)/w1)*Log[mw1p1]^2*Log[u1] + 
   (9/(2*N) + (7*N)/2 + (4*N*u1)/3 + (N*v1^2)/(mv1p1^3*u1) + 
     (5*N)/(3*mv1p1*w1^3) - (16*N*v1)/(3*mv1p1*w1^3) + 
     (14*N*v1^2)/(3*mv1p1*w1^3) + (5*mv1p1)/(N*w1^2) + 
     (10*N)/(3*mv1p1^2*w1^2) - (29*N*v1)/(3*mv1p1^2*w1^2) + 
     (31*N*v1^2)/(3*mv1p1^2*w1^2) - (3*N*v1^3)/(mv1p1^2*w1^2) - 19/(2*N*w1) - 
     (17*N)/(2*mv1p1^3*w1) + (9*v1)/(2*N*w1) + (29*N*v1)/(mv1p1^3*w1) - 
     (35*N*v1^2)/(mv1p1^3*w1) + (19*N*v1^3)/(mv1p1^3*w1) - 
     (7*N*v1^4)/(2*mv1p1^3*w1))*Log[mw1p1]^2*Log[u1] + 
   (6/N + 21*N - (12*mv1p1)/(N*w1^3) - (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (144*N)/w1^2 - (12*v1)/(N*w1^2) - (78*N*v1)/w1^2 - 18/(N*w1) - 
     (99*N)/w1 + (6*v1)/(N*w1) + (21*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2*
    Log[u1] + (-3/N + (4*mv1p1)/(N*w1^3) - 10/(N*w1^2) + (6*v1)/(N*w1^2) + 
     9/(N*w1) - (3*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]^2*Log[u1] + 
   ((-4*N)/3 + (8*mv1p1*N)/(3*w1^3) - (16*N)/(3*w1^2) + (8*N*v1)/(3*w1^2) + 
     (4*N)/w1 - (4*N*v1)/(3*w1))*Log[mw1p1]^3*Log[u1] + 
   Pi^2*(1/(3*N) + (4*N)/3 - (2*mv1p1)/(3*N*w1^3) - (16*mv1p1*N)/(3*w1^3) + 
     4/(3*N*w1^2) + (12*N)/w1^2 - (2*v1)/(3*N*w1^2) - (20*N*v1)/(3*w1^2) - 
     1/(N*w1) - (8*N)/w1 + v1/(3*N*w1) + (4*N*v1)/(3*w1))*Log[u1]^2 + 
   (2/N - 3/(2*mv1p1^2*N) + 11/(2*mv1p1*N) + (23*N)/2 + (3*N)/(2*mv1p1^2) + 
     N/(2*mv1p1) + (3*u1)/(2*N) + (3*u1)/(mv1p1^3*N) - (7*u1)/(mv1p1^2*N) + 
     (11*u1)/(2*mv1p1*N) - (3*N*u1)/mv1p1^3 + (7*N*u1)/mv1p1^2 - 
     (7*N*u1)/(2*mv1p1) - 2*mv1p1*N*u1 + u1^2/(2*N) + (3*u1^2)/(mv1p1^3*N) - 
     (5*u1^2)/(2*mv1p1^2*N) + 2*N*u1^2 - (3*N*u1^2)/mv1p1^3 + 
     (5*N*u1^2)/(2*mv1p1^2) + (4*N*v1)/3 + (u1*v1)/(2*N) + 2/(N*w1^3) + 
     (8*N)/w1^3 - (2*v1)/(N*w1^3) - (16*N*v1)/(3*w1^3) - (N*v1^2)/(3*w1^3) - 
     (4*N*v1^3)/(3*w1^3) - N/w1^2 + v1/(2*N*w1^2) - (15*N*v1)/(2*w1^2) - 
     (7*N*v1^2)/(3*w1^2) + (4*N*v1^3)/(3*w1^2) - 5/(2*N*w1) - 
     11/(2*mv1p1*N*w1) - (23*N)/(2*w1) - (9*N)/(mv1p1*w1) + v1/(2*N*w1) + 
     (6*v1)/(mv1p1*N*w1) + (7*N*v1)/(2*w1) + (13*N*v1)/(mv1p1*w1) - 
     (3*v1^2)/(2*mv1p1*N*w1) - (13*N*v1^2)/(3*mv1p1*w1) - 
     (8*N*v1^3)/(3*mv1p1*w1))*Log[u1]^2 + 
   Pi*(((3*I)/2)/(mv1p1^2*N) - (6*I)/(mv1p1*N) - ((2*I)/3)*N + 
     (((5*I)/2)*N)/mv1p1^2 + ((2*I)/3)*Nf - ((3*I)*u1)/(mv1p1^3*N) + 
     ((6*I)*u1)/(mv1p1^2*N) - ((3*I)*u1)/(mv1p1*N) + ((3*I)*N*u1)/mv1p1^3 - 
     ((4*I)*N*u1)/mv1p1^2 + (I*N*u1)/mv1p1 + ((3*I)*u1^2)/(mv1p1^4*N) - 
     ((4*I)*u1^2)/(mv1p1^3*N) + (I*u1^2)/(mv1p1^2*N) - 
     ((3*I)*N*u1^2)/mv1p1^4 + ((4*I)*N*u1^2)/mv1p1^3 - (I*N*u1^2)/mv1p1^2 + 
     (2*I)*N*v1 - (I*N*v1^2)/(mv1p1^3*u1) + (((13*I)/3)*mv1p1^2*N)/w1^3 - 
     (((4*I)/3)*mv1p1*Nf)/w1^3 + ((2*I)*N*v1)/(mv1p1*w1^3) + 
     (((7*I)/3)*mv1p1^2*N*v1)/w1^3 - ((3*I)*N*v1^2)/(mv1p1*w1^3) + 
     (((4*I)/3)*mv1p1^2*N*v1^2)/w1^3 - (5*I)/(N*w1^2) - (((43*I)/3)*N)/w1^2 + 
     (((35*I)/3)*N)/(mv1p1^2*w1^2) + (((8*I)/3)*Nf)/w1^2 + 
     ((2*I)*v1)/(N*w1^2) + ((13*I)*N*v1)/w1^2 - 
     ((37*I)*N*v1)/(mv1p1^2*w1^2) - (((4*I)/3)*Nf*v1)/w1^2 - 
     (I*N*v1^2)/w1^2 + ((38*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((10*I)/3)*N*v1^3)/w1^2 - (((41*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + 
     ((19*I)/2)/(N*w1) + ((3*I)*N)/w1 - (((37*I)/2)*N)/(mv1p1^3*w1) + 
     ((12*I)*N)/(mv1p1*w1) - ((2*I)*Nf)/w1 - (((9*I)/2)*v1)/(N*w1) + 
     ((6*I)*v1)/(mv1p1*N*w1) - (I*N*v1)/w1 + (((187*I)/3)*N*v1)/
      (mv1p1^3*w1) - ((24*I)*N*v1)/(mv1p1*w1) + (((2*I)/3)*Nf*v1)/w1 - 
     (((9*I)/2)*v1^2)/(mv1p1*N*w1) - ((77*I)*N*v1^2)/(mv1p1^3*w1) + 
     (((25*I)/2)*N*v1^2)/(mv1p1*w1) + ((39*I)*N*v1^3)/(mv1p1^3*w1) - 
     ((4*I)*N*v1^3)/(mv1p1*w1) - (((41*I)/6)*N*v1^4)/(mv1p1^3*w1))*
    Log[u1]^2 + Pi*((2*I)/N + (7*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((22*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) + ((48*I)*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - ((26*I)*N*v1)/w1^2 - (6*I)/(N*w1) - 
     ((33*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((7*I)*N*v1)/w1)*Log[mu1p1]*
    Log[u1]^2 + (N - (2*mv1p1*N)/w1^3 + (4*N)/w1^2 - (2*N*v1)/w1^2 - 
     (3*N)/w1 + (N*v1)/w1)*Log[mu1p1]^2*Log[u1]^2 + 
   (3/N - (4*mv1p1)/(N*w1^3) + 10/(N*w1^2) - (6*v1)/(N*w1^2) - 9/(N*w1) + 
     (3*v1)/(N*w1))*Log[mv1p1]^2*Log[u1]^2 + 
   (9/(2*N) - (5*N)/2 + (6*mv1p1*N)/w1^3 + (5*mv1p1)/(N*w1^2) - (13*N)/w1^2 + 
     (7*N*v1)/w1^2 - 19/(2*N*w1) + (19*N)/(2*w1) + (9*v1)/(2*N*w1) - 
     (5*N*v1)/(2*w1))*Log[mw1p1]*Log[u1]^2 + 
   Pi*((5*I)/N + (3*I)*N - ((6*I)*mv1p1)/(N*w1^3) - ((6*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((12*I)*N)/w1^2 - ((10*I)*v1)/(N*w1^2) - 
     ((6*I)*N*v1)/w1^2 - (15*I)/(N*w1) - ((9*I)*N)/w1 + ((5*I)*v1)/(N*w1) + 
     ((3*I)*N*v1)/w1)*Log[mw1p1]*Log[u1]^2 + 
   (-2/N - 13*N + (6*mv1p1)/(N*w1^3) + (42*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (92*N)/w1^2 + (4*v1)/(N*w1^2) + (50*N*v1)/w1^2 + 6/(N*w1) + (63*N)/w1 - 
     (2*v1)/(N*w1) - (13*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]^2 + 
   (-3/(2*N) + N + (2*mv1p1)/(N*w1^3) - (2*mv1p1*N)/w1^3 - 5/(N*w1^2) + 
     (4*N)/w1^2 + (3*v1)/(N*w1^2) - (2*N*v1)/w1^2 + 9/(2*N*w1) - (3*N)/w1 - 
     (3*v1)/(2*N*w1) + (N*v1)/w1)*Log[mw1p1]^2*Log[u1]^2 + 
   Pi*(((-4*I)/3)/N + ((2*I)/3)*N + (((2*I)/3)*mv1p1)/(N*w1^3) - 
     ((4*I)*mv1p1*N)/w1^3 - ((10*I)/3)/(N*w1^2) + (((28*I)/3)*N)/w1^2 + 
     (((8*I)/3)*v1)/(N*w1^2) - (((16*I)/3)*N*v1)/w1^2 + (4*I)/(N*w1) - 
     ((6*I)*N)/w1 - (((4*I)/3)*v1)/(N*w1) + (((2*I)/3)*N*v1)/w1)*Log[u1]^3 + 
   (-3/N + 1/(2*mv1p1^2*N) - 2/(mv1p1*N) - (5*N)/3 + (5*N)/(6*mv1p1^2) - 
     u1/(mv1p1^3*N) + (2*u1)/(mv1p1^2*N) - u1/(mv1p1*N) - (8*N*u1)/9 + 
     (N*u1)/mv1p1^3 - (4*N*u1)/(3*mv1p1^2) + (N*u1)/(3*mv1p1) + 
     u1^2/(mv1p1^4*N) - (4*u1^2)/(3*mv1p1^3*N) + u1^2/(3*mv1p1^2*N) - 
     (N*u1^2)/mv1p1^4 + (4*N*u1^2)/(3*mv1p1^3) - (N*u1^2)/(3*mv1p1^2) + 
     (2*N*v1)/3 - (N*v1^2)/(3*mv1p1^3*u1) - (23*N)/(9*w1^3) - 
     (5*N)/(9*mv1p1*w1^3) + (17*N*v1)/(9*w1^3) + (16*N*v1)/(9*mv1p1*w1^3) + 
     (N*v1^2)/(3*w1^3) - (14*N*v1^2)/(9*mv1p1*w1^3) - (N*v1^3)/(9*w1^3) + 
     (4*N*v1^4)/(9*w1^3) - 5/(N*w1^2) + (41*N)/(9*w1^2) - 
     (10*N)/(9*mv1p1^2*w1^2) + (4*v1)/(N*w1^2) - (N*v1)/w1^2 + 
     (29*N*v1)/(9*mv1p1^2*w1^2) - (N*v1^2)/(3*w1^2) - 
     (31*N*v1^2)/(9*mv1p1^2*w1^2) + (10*N*v1^3)/(9*w1^2) + 
     (N*v1^3)/(mv1p1^2*w1^2) + 19/(2*N*w1) - (19*N)/(3*w1) + 
     (17*N)/(6*mv1p1^3*w1) + (4*N)/(mv1p1*w1) - (9*v1)/(2*N*w1) + 
     (2*v1)/(mv1p1*N*w1) + (5*N*v1)/(3*w1) - (29*N*v1)/(3*mv1p1^3*w1) - 
     (8*N*v1)/(mv1p1*w1) - (3*v1^2)/(2*mv1p1*N*w1) + 
     (35*N*v1^2)/(3*mv1p1^3*w1) + (25*N*v1^2)/(6*mv1p1*w1) - 
     (19*N*v1^3)/(3*mv1p1^3*w1) - (4*N*v1^3)/(3*mv1p1*w1) + 
     (7*N*v1^4)/(6*mv1p1^3*w1))*Log[u1]^3 + 
   (-2/N - (11*N)/3 + (8*mv1p1)/(3*N*w1^3) + (10*mv1p1*N)/w1^3 - 
     20/(3*N*w1^2) - (64*N)/(3*w1^2) + (4*v1)/(N*w1^2) + (34*N*v1)/(3*w1^2) + 
     6/(N*w1) + (15*N)/w1 - (2*v1)/(N*w1) - (11*N*v1)/(3*w1))*Log[mu1p1]*
    Log[u1]^3 + (2/N - (8*mv1p1)/(3*N*w1^3) + 20/(3*N*w1^2) - 
     (4*v1)/(N*w1^2) - 6/(N*w1) + (2*v1)/(N*w1))*Log[mv1p1]*Log[u1]^3 + 
   (3/N + 2*N - (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (8*N)/w1^2 - (6*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 9/(N*w1) - (6*N)/w1 + 
     (3*v1)/(N*w1) + (2*N*v1)/w1)*Log[mw1p1]*Log[u1]^3 + 
   (-11/(12*N) + mv1p1/(N*w1^3) - (4*N)/(3*w1^3) + (4*N*v1)/(3*w1^3) - 
     17/(6*N*w1^2) + (10*N)/(3*w1^2) + (11*v1)/(6*N*w1^2) - (2*N*v1)/w1^2 + 
     11/(4*N*w1) - (2*N)/w1 - (11*v1)/(12*N*w1))*Log[u1]^4 + 
   Pi^3*(((-2*I)/3)*N + (((4*I)/3)*mv1p1*N)/w1^3 - (((8*I)/3)*N)/w1^2 + 
     (((4*I)/3)*N*v1)/w1^2 + ((2*I)*N)/w1 - (((2*I)/3)*N*v1)/w1)*Log[v1] + 
   Pi*((2*I)/N - (2*I)/(mv1p1*N) + (14*I)*N + (((46*I)/3)*N)/mv1p1^2 - 
     (((110*I)/3)*N)/mv1p1 - (((4*I)/3)*Nf)/mv1p1^2 + (((8*I)/3)*Nf)/mv1p1 - 
     (((44*I)/3)*N)/w1^2 + (((8*I)/3)*Nf)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((22*I)*N*v1)/w1^2 + ((22*I)*N)/(mv1p1*w1) - ((4*I)*Nf)/(mv1p1*w1) + 
     ((6*I)*v1)/(mv1p1*N*w1) + (((52*I)/3)*N*v1)/(mv1p1*w1) + 
     (((8*I)/3)*Nf*v1)/(mv1p1*w1) - ((3*I)*v1^2)/(mv1p1*N*w1) - 
     ((15*I)*N*v1^2)/(mv1p1*w1))*Log[v1] + 
   Pi^2*(-29/(6*N) - 1/(2*mv1p1^2*N) + 8/(3*mv1p1*N) - (107*N)/6 - 
     N/(6*mv1p1^2) - (4*N)/(3*mv1p1) + (2*u1)/(mv1p1^3*N) - 
     (4*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) + (4*N*u1)/9 - (2*N*u1)/mv1p1^3 + 
     (8*N*u1)/(3*mv1p1^2) - (2*N*u1)/(3*mv1p1) - (2*u1^2)/(mv1p1^4*N) + 
     (8*u1^2)/(3*mv1p1^3*N) - (2*u1^2)/(3*mv1p1^2*N) + (2*N*u1^2)/mv1p1^4 - 
     (8*N*u1^2)/(3*mv1p1^3) + (2*N*u1^2)/(3*mv1p1^2) - 4*N*v1 + 
     v1^2/(6*mv1p1*N*u1) + (10*N*v1^2)/(3*mv1p1^3*u1) + 
     (N*v1^2)/(6*mv1p1*u1) + (40*N)/(9*w1^3) - (40*N)/(9*mv1p1*w1^3) - 
     (10*N*v1)/(9*w1^3) + (26*N*v1)/(9*mv1p1*w1^3) - (5*N*v1^2)/(3*w1^3) + 
     (41*N*v1^2)/(9*mv1p1*w1^3) + (5*N*v1^3)/(9*w1^3) + 
     (4*N*v1^3)/(9*mv1p1*w1^3) - (20*N*v1^4)/(9*w1^3) - 
     (5*N*v1^4)/(9*mv1p1*w1^3) + (4*N*v1^5)/(9*mv1p1*w1^3) - 16/(3*N*w1^2) - 
     (139*N)/(9*w1^2) - (113*N)/(9*mv1p1^2*w1^2) + (6*v1)/(N*w1^2) + 
     (11*N*v1)/(3*w1^2) + (433*N*v1)/(9*mv1p1^2*w1^2) + (5*N*v1^2)/(3*w1^2) - 
     (494*N*v1^2)/(9*mv1p1^2*w1^2) - (50*N*v1^3)/(9*w1^2) + 
     (191*N*v1^3)/(9*mv1p1^2*w1^2) + (23*N*v1^4)/(9*mv1p1^2*w1^2) - 
     (10*N*v1^5)/(9*mv1p1^2*w1^2) - 1/(N*w1) + 9/(mv1p1*N*w1) + 
     (5*N)/(2*w1) + (57*N)/(2*mv1p1^3*w1) + (49*N)/(3*mv1p1*w1) - v1/(N*w1) - 
     (40*v1)/(3*mv1p1*N*w1) - (19*N*v1)/(18*w1) - (289*N*v1)/(3*mv1p1^3*w1) - 
     (130*N*v1)/(9*mv1p1*w1) + (4*v1^2)/(mv1p1*N*w1) + 
     (120*N*v1^2)/(mv1p1^3*w1) - (59*N*v1^2)/(9*mv1p1*w1) - 
     (57*N*v1^3)/(mv1p1^3*w1) + (20*N*v1^3)/(3*mv1p1*w1) + 
     (41*N*v1^4)/(6*mv1p1^3*w1) + (4*N*v1^5)/(3*mv1p1^3*w1))*Log[v1] + 
   Pi^2*(-2/(3*N) - (7*N)/3 + (4*mv1p1)/(3*N*w1^3) + (22*mv1p1*N)/(3*w1^3) - 
     8/(3*N*w1^2) - (16*N)/w1^2 + (4*v1)/(3*N*w1^2) + (26*N*v1)/(3*w1^2) + 
     2/(N*w1) + (11*N)/w1 - (2*v1)/(3*N*w1) - (7*N*v1)/(3*w1))*Log[mu1p1]*
    Log[v1] + Pi*((4*I)*N - ((4*I)*N*v1^2)/(mv1p1^3*u1) + 
     ((8*I)*N*v1)/(mv1p1*w1^3) - ((12*I)*N*v1^2)/(mv1p1*w1^3) + 
     ((8*I)*N)/(mv1p1^2*w1^2) - ((32*I)*N*v1)/(mv1p1^2*w1^2) + 
     ((36*I)*N*v1^2)/(mv1p1^2*w1^2) - ((16*I)*N*v1^3)/(mv1p1^2*w1^2) - 
     ((12*I)*N)/(mv1p1^3*w1) + ((40*I)*N*v1)/(mv1p1^3*w1) - 
     ((52*I)*N*v1^2)/(mv1p1^3*w1) + ((24*I)*N*v1^3)/(mv1p1^3*w1) - 
     ((4*I)*N*v1^4)/(mv1p1^3*w1))*Log[mu1p1]*Log[v1] + 
   (4/N + 3/(mv1p1^2*N) - 5/(mv1p1*N) + 51*N - (3*N)/mv1p1^2 + (9*N)/mv1p1 - 
     (2*mv1p1)/(N*u1) - (9*N)/(mv1p1^2*u1) + (3*u1)/N - 
     (6*mu1p1*u1)/(mv1p1^3*N) + (2*u1)/(mv1p1^2*N) + (7*u1)/(mv1p1*N) + 
     (6*mu1p1*N*u1)/mv1p1^3 - (2*N*u1)/mv1p1^2 - (3*N*u1)/mv1p1 - 
     4*mv1p1*N*u1 + u1^2/N - (5*u1^2)/(mv1p1^2*N) + 4*N*u1^2 + 
     (5*N*u1^2)/mv1p1^2 + (8*N*v1)/3 + (27*N*v1)/(mv1p1^2*u1) + (u1*v1)/N - 
     (21*N*v1^2)/(mv1p1^2*u1) + (5*N*v1^3)/(mv1p1^2*u1) - (8*v1)/(N*w1^2) - 
     (40*N*v1)/(mv1p1*w1^2) + (124*N*v1^2)/(3*mv1p1*w1^2) + 
     (10*N*v1^3)/(3*mv1p1*w1^2) - (8*N*v1^4)/(3*mv1p1*w1^2) - 
     8/(mv1p1*N*w1) - (40*N)/(mv1p1^2*w1) + (16*v1)/(mv1p1*N*w1) + 
     (388*N*v1)/(3*mv1p1^2*w1) - (6*v1^2)/(mv1p1*N*w1) - 
     (364*N*v1^2)/(3*mv1p1^2*w1) + (86*N*v1^3)/(3*mv1p1^2*w1) + 
     (16*N*v1^4)/(3*mv1p1^2*w1))*Log[mu1p1]*Log[v1] + 
   Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((18*I)*mv1p1*N)/w1^3 + 
     (8*I)/(N*w1^2) + ((40*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*Log[mu1p1]^2*Log[v1] + 
   (2*N + (4*N*u1)/3 - 2*N*v1 - (N*v1^2)/(mv1p1^3*u1) + 
     (4*N*v1)/(mv1p1*w1^3) - (6*N*v1^2)/(mv1p1*w1^3) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (5*N*v1^4)/(3*mv1p1*w1^3) + 
     (4*N*v1^5)/(3*mv1p1*w1^3) + (4*N)/(mv1p1^2*w1^2) - 
     (16*N*v1)/(mv1p1^2*w1^2) + (20*N*v1^2)/(mv1p1^2*w1^2) - 
     (40*N*v1^3)/(3*mv1p1^2*w1^2) + (23*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (10*N*v1^5)/(3*mv1p1^2*w1^2) - (6*N)/(mv1p1^3*w1) + 
     (22*N*v1)/(mv1p1^3*w1) - (35*N*v1^2)/(mv1p1^3*w1) + 
     (30*N*v1^3)/(mv1p1^3*w1) - (16*N*v1^4)/(mv1p1^3*w1) + 
     (4*N*v1^5)/(mv1p1^3*w1))*Log[mu1p1]^2*Log[v1] + 
   (-2/(3*N) - (5*N)/3 + (4*mv1p1)/(3*N*w1^3) + (6*mv1p1*N)/w1^3 - 
     8/(3*N*w1^2) - (40*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 
     (22*N*v1)/(3*w1^2) + 2/(N*w1) + (9*N)/w1 - (2*v1)/(3*N*w1) - 
     (5*N*v1)/(3*w1))*Log[mu1p1]^3*Log[v1] + 
   Pi^2*((-2*N)/3 + (2*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 2/(N*w1^2) - 
     (28*N)/(3*w1^2) + (16*N*v1)/(3*w1^2) + (6*N)/w1 - (2*N*v1)/(3*w1))*
    Log[mv1p1]*Log[v1] + Pi*(I/N + (2*I)/(mv1p1^2*N) - (4*I)/(mv1p1*N) - 
     ((37*I)/3)*N + ((6*I)*N)/mv1p1^2 - ((12*I)*N)/mv1p1 + ((4*I)/3)*Nf + 
     (I*v1^2)/(mv1p1*N*u1) + (I*N*v1^2)/(mv1p1*u1) + 
     (((26*I)/3)*mv1p1*N)/w1^3 - (((8*I)/3)*mv1p1*Nf)/w1^3 - 
     (10*I)/(N*w1^2) - (((100*I)/3)*N)/w1^2 + (((16*I)/3)*Nf)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) - (((4*I)/3)*N*v1)/w1^2 - (((8*I)/3)*Nf*v1)/w1^2 + 
     (11*I)/(mv1p1*N*w1) + ((43*I)*N)/(mv1p1*w1) - ((4*I)*Nf)/w1 - 
     ((8*I)*v1)/(mv1p1*N*w1) - (((112*I)/3)*N*v1)/(mv1p1*w1) + 
     (((4*I)/3)*Nf*v1)/w1 + (((4*I)/3)*N*v1^2)/(mv1p1*w1))*Log[mv1p1]*
    Log[v1] + (-3/N + 4/(mv1p1*N) - 9*N - (8*N)/mv1p1^2 + (32*N)/mv1p1 - 
     2/(N*u1) - (9*N)/(mv1p1^2*u1) + (2*v1)/(N*u1) + (27*N*v1)/(mv1p1^2*u1) - 
     (21*N*v1^2)/(mv1p1^2*u1) + (5*N*v1^3)/(mv1p1^2*u1) + 
     (4*mv1p1)/(N*w1^3) + (16*N)/w1^3 - (32*N*v1)/(3*w1^3) - 
     (2*N*v1^2)/(3*w1^3) - (8*N*v1^3)/(3*w1^3) - 12/(N*w1^2) - (56*N)/w1^2 + 
     (9*v1)/(N*w1^2) + (97*N*v1)/(3*w1^2) - (8*N*v1)/(3*mv1p1*w1^2) - 
     (26*N*v1^2)/(3*w1^2) + (20*N*v1^2)/(3*mv1p1*w1^2) - 
     (8*N*v1^3)/(3*w1^2) + (2*N*v1^3)/(3*mv1p1*w1^2) - 
     (8*N*v1^4)/(3*mv1p1*w1^2) + 1/(mv1p1*N*w1) - (40*N)/(mv1p1^2*w1) + 
     (82*N)/(mv1p1*w1) - (6*v1)/(mv1p1*N*w1) + (86*N*v1)/(mv1p1^2*w1) - 
     (126*N*v1)/(mv1p1*w1) + (2*v1^2)/(mv1p1*N*w1) - 
     (188*N*v1^2)/(3*mv1p1^2*w1) + (131*N*v1^2)/(3*mv1p1*w1) + 
     (40*N*v1^3)/(3*mv1p1^2*w1) + (16*N*v1^3)/(3*mv1p1*w1) + 
     (16*N*v1^4)/(3*mv1p1^2*w1))*Log[mv1p1]*Log[v1] + 
   Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - ((36*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((80*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (40*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]^2*Log[mv1p1]*Log[v1] + 
   ((-4*N)/(3*w1^3) + (4*mv1p1*N)/(3*w1^3) + (10*N*v1)/(3*w1^3) - 
     (2*mv1p1*N*v1)/w1^3 - (N*v1^2)/w1^3 - (mv1p1*N*v1^2)/w1^3 + 
     (N*v1^3)/(3*w1^3) - (4*mv1p1*N*v1^3)/(3*w1^3) - (4*N*v1^4)/(3*w1^3) + 
     5/(N*w1) - 5/(mv1p1*N*w1) + (20*N)/w1 - (20*N)/(mv1p1*w1) - 
     (3*v1)/(N*w1) + (8*v1)/(mv1p1*N*w1) - (10*N*v1)/w1 + 
     (30*N*v1)/(mv1p1*w1) - (3*v1^2)/(mv1p1*N*w1) + (4*N*v1^2)/w1 - 
     (14*N*v1^2)/(mv1p1*w1) + (4*N*v1^3)/(mv1p1*w1))*Log[mv1p1]^2*Log[v1] + 
   (2/N + 9*N - (6*mv1p1)/(N*w1^3) - (34*mv1p1*N)/w1^3 + 10/(N*w1^2) + 
     (76*N)/w1^2 - (4*v1)/(N*w1^2) - (42*N*v1)/w1^2 - 6/(N*w1) - (51*N)/w1 + 
     (2*v1)/(N*w1) + (9*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]^2*Log[v1] + 
   (10/(3*N) + (26*N)/3 - (22*mv1p1)/(3*N*w1^3) - (92*mv1p1*N)/(3*w1^3) + 
     14/(N*w1^2) + (68*N)/w1^2 - (20*v1)/(3*N*w1^2) - (112*N*v1)/(3*w1^2) - 
     10/(N*w1) - (46*N)/w1 + (10*v1)/(3*N*w1) + (26*N*v1)/(3*w1))*
    Log[mv1p1]^3*Log[v1] + Pi^2*(-2/(3*N) - 2*N + (4*mv1p1)/(3*N*w1^3) + 
     (4*mv1p1*N)/w1^3 - 8/(3*N*w1^2) - (8*N)/w1^2 + (4*v1)/(3*N*w1^2) + 
     (4*N*v1)/w1^2 + 2/(N*w1) + (6*N)/w1 - (2*v1)/(3*N*w1) - (2*N*v1)/w1)*
    Log[mw1p1]*Log[v1] + (3/N - 3/(mv1p1^2*N) + 11/(mv1p1*N) + 16*N + 
     (3*N)/mv1p1^2 + N/mv1p1 + (3*u1)/N + (6*u1)/(mv1p1^3*N) - 
     (14*u1)/(mv1p1^2*N) + (11*u1)/(mv1p1*N) - (6*N*u1)/mv1p1^3 + 
     (14*N*u1)/mv1p1^2 - (7*N*u1)/mv1p1 - 4*mv1p1*N*u1 + u1^2/N + 
     (6*u1^2)/(mv1p1^3*N) - (5*u1^2)/(mv1p1^2*N) + 4*N*u1^2 - 
     (6*N*u1^2)/mv1p1^3 + (5*N*u1^2)/mv1p1^2 + (8*N*v1)/3 + (u1*v1)/N + 
     4/(N*w1^3) + (16*N)/w1^3 - (4*v1)/(N*w1^3) - (32*N*v1)/(3*w1^3) - 
     (2*N*v1^2)/(3*w1^3) - (8*N*v1^3)/(3*w1^3) - 4/(N*w1^2) - (18*N)/w1^2 + 
     (5*v1)/(N*w1^2) + (N*v1)/w1^2 - (14*N*v1^2)/(3*w1^2) + 
     (8*N*v1^3)/(3*w1^2) - 11/(mv1p1*N*w1) - (18*N)/(mv1p1*w1) + 
     (12*v1)/(mv1p1*N*w1) + (26*N*v1)/(mv1p1*w1) - (3*v1^2)/(mv1p1*N*w1) - 
     (26*N*v1^2)/(3*mv1p1*w1) - (16*N*v1^3)/(3*mv1p1*w1))*Log[mw1p1]*
    Log[v1] + Pi*((-3*I)/N + (13*I)*N - ((4*I)*N*v1^2)/(mv1p1^3*u1) - 
     ((6*I)*N)/(mv1p1*w1^3) + ((20*I)*N*v1)/(mv1p1*w1^3) - 
     ((18*I)*N*v1^2)/(mv1p1*w1^3) - (6*I)/(N*w1^2) + 
     ((28*I)*N)/(mv1p1^2*w1^2) + ((6*I)*v1)/(N*w1^2) - 
     ((86*I)*N*v1)/(mv1p1^2*w1^2) + ((84*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     ((30*I)*N*v1^3)/(mv1p1^2*w1^2) + (9*I)/(N*w1) - 
     ((35*I)*N)/(mv1p1^3*w1) - ((3*I)*v1)/(N*w1) + 
     ((118*I)*N*v1)/(mv1p1^3*w1) - ((148*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((74*I)*N*v1^3)/(mv1p1^3*w1) - ((13*I)*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*
    Log[v1] + (2/N + 7*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 
     8/(N*w1^2) + (48*N)/w1^2 - (4*v1)/(N*w1^2) - (26*N*v1)/w1^2 - 6/(N*w1) - 
     (33*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1]*
    Log[v1] + Pi*((6*I)/N - ((8*I)*mv1p1)/(N*w1^3) + (20*I)/(N*w1^2) - 
     ((12*I)*v1)/(N*w1^2) - (18*I)/(N*w1) + ((6*I)*v1)/(N*w1))*Log[mv1p1]*
    Log[mw1p1]*Log[v1] + (4/N + 5*N - (8*mv1p1)/(N*w1^3) - 
     (18*mv1p1*N)/w1^3 + 16/(N*w1^2) + (40*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (22*N*v1)/w1^2 - 12/(N*w1) - (27*N)/w1 + (4*v1)/(N*w1) + (5*N*v1)/w1)*
    Log[mv1p1]^2*Log[mw1p1]*Log[v1] + 
   Pi*((4*I)/N - (3*I)*N - ((4*I)*mv1p1)/(N*w1^3) + ((14*I)*mv1p1*N)/w1^3 + 
     (12*I)/(N*w1^2) - ((32*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) + 
     ((18*I)*N*v1)/w1^2 - (12*I)/(N*w1) + ((21*I)*N)/w1 + ((4*I)*v1)/(N*w1) - 
     ((3*I)*N*v1)/w1)*Log[mw1p1]^2*Log[v1] + 
   (2/N + N - (2*mv1p1)/(N*w1^3) - (2*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (4*N)/w1^2 - (4*v1)/(N*w1^2) - (2*N*v1)/w1^2 - 6/(N*w1) - (3*N)/w1 + 
     (2*v1)/(N*w1) + (N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   (4/N + 5*N - (8*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (40*N)/w1^2 - (8*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 12/(N*w1) - (27*N)/w1 + 
     (4*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*Log[mw1p1]^2*Log[v1] + 
   (8/(3*N) - 2*N - (8*mv1p1)/(3*N*w1^3) + (28*mv1p1*N)/(3*w1^3) + 
     8/(N*w1^2) - (64*N)/(3*w1^2) - (16*v1)/(3*N*w1^2) + (12*N*v1)/w1^2 - 
     8/(N*w1) + (14*N)/w1 + (8*v1)/(3*N*w1) - (2*N*v1)/w1)*Log[mw1p1]^3*
    Log[v1] + Pi^2*(2/(3*N) + 2*N - (4*mv1p1)/(3*N*w1^3) - (4*mv1p1*N)/w1^3 + 
     8/(3*N*w1^2) + (8*N)/w1^2 - (4*v1)/(3*N*w1^2) - (4*N*v1)/w1^2 - 
     2/(N*w1) - (6*N)/w1 + (2*v1)/(3*N*w1) + (2*N*v1)/w1)*Log[u1]*Log[v1] + 
   Pi*((-I)/(mv1p1^2*N) + (4*I)/(mv1p1*N) + ((4*I)/3)*N - ((3*I)*N)/mv1p1^2 - 
     ((4*I)*N)/mv1p1 - ((4*I)/3)*Nf - (((26*I)/3)*mv1p1*N)/w1^3 + 
     (((8*I)/3)*mv1p1*Nf)/w1^3 + (6*I)/(N*w1^2) + (((4*I)/3)*N)/w1^2 - 
     (((16*I)/3)*Nf)/w1^2 - ((4*I)*v1)/(N*w1^2) + (((4*I)/3)*N*v1)/w1^2 + 
     (((8*I)/3)*Nf*v1)/w1^2 - (9*I)/(mv1p1*N*w1) + ((13*I)*N)/(mv1p1*w1) + 
     ((4*I)*Nf)/w1 + ((8*I)*v1)/(mv1p1*N*w1) - (((8*I)/3)*N*v1)/(mv1p1*w1) - 
     (((4*I)/3)*Nf*v1)/w1 - (((4*I)/3)*N*v1^2)/(mv1p1*w1))*Log[u1]*Log[v1] + 
   (-4/N - 7/(mv1p1*N) - (79*N)/3 - (8*N)/mv1p1^2 + (7*N)/mv1p1 + (4*Nf)/3 - 
     (3*u1)/N + (6*u1)/(mv1p1^2*N) - (9*u1)/(mv1p1*N) + (16*N*u1)/mv1p1^3 - 
     (82*N*u1)/(3*mv1p1^2) + (31*N*u1)/(3*mv1p1) + 4*mv1p1*N*u1 - u1^2/N - 
     (6*u1^2)/(mv1p1^3*N) + (5*u1^2)/(mv1p1^2*N) - 4*N*u1^2 + 
     (6*N*u1^2)/mv1p1^3 - (5*N*u1^2)/mv1p1^2 - (8*N*v1)/3 - (u1*v1)/N - 
     4/(N*w1^3) - (16*N)/w1^3 + (4*v1)/(N*w1^3) + (32*N*v1)/(3*w1^3) + 
     (2*N*v1^2)/(3*w1^3) + (8*N*v1^3)/(3*w1^3) + 4/(N*w1^2) + 
     (10*N)/(3*w1^2) + (8*Nf)/(3*w1^2) - v1/(N*w1^2) + (29*N*v1)/w1^2 - 
     (8*Nf*v1)/(3*w1^2) + (22*N*v1^2)/(3*w1^2) - (8*N*v1^3)/(3*w1^2) + 
     11/(mv1p1*N*w1) + (40*N)/(mv1p1*w1) - (4*Nf)/w1 - (14*v1)/(mv1p1*N*w1) - 
     (200*N*v1)/(3*mv1p1*w1) + (4*Nf*v1)/(3*w1) + (4*v1^2)/(mv1p1*N*w1) + 
     (49*N*v1^2)/(3*mv1p1*w1) + (16*N*v1^3)/(3*mv1p1*w1))*Log[u1]*Log[v1] + 
   ((-8*N*u1)/3 + 4*N*v1 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (8*N*v1^3)/(3*mv1p1*w1^3) + (10*N*v1^4)/(3*mv1p1*w1^3) - 
     (8*N*v1^5)/(3*mv1p1*w1^3) - (4*N*v1^2)/(mv1p1^2*w1^2) + 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) - (46*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - (4*N*v1)/(mv1p1^3*w1) + 
     (18*N*v1^2)/(mv1p1^3*w1) - (36*N*v1^3)/(mv1p1^3*w1) + 
     (28*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1]*
    Log[v1] + (-4/N - 12*N + (8*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (88*N)/w1^2 + (8*v1)/(N*w1^2) + (48*N*v1)/w1^2 + 
     12/(N*w1) + (60*N)/w1 - (4*v1)/(N*w1) - (12*N*v1)/w1)*Log[mu1p1]^2*
    Log[u1]*Log[v1] + Pi*((-4*I)/N - (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) + 
     ((4*I)*mv1p1*N)/w1^3 - (12*I)/(N*w1^2) - ((8*I)*N)/w1^2 + 
     ((8*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((6*I)*N)/w1 - 
     ((4*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[v1] + 
   (1/(mv1p1^2*N) - 4/(mv1p1*N) - 8*N + (3*N)/mv1p1^2 + (4*N)/mv1p1 - 
     (16*N*u1)/3 + 4*N*v1 - (10*N)/(3*w1^3) - (2*N*v1)/(3*w1^3) + 
     (2*N*v1^2)/w1^3 - (2*N*v1^3)/(3*w1^3) + (8*N*v1^4)/(3*w1^3) - 
     6/(N*w1^2) + (16*N)/(3*w1^2) + (4*v1)/(N*w1^2) + (8*N*v1)/w1^2 - 
     (2*N*v1^2)/w1^2 + (20*N*v1^3)/(3*w1^2) - 1/(N*w1) + 10/(mv1p1*N*w1) - 
     (7*N)/w1 + (6*N)/(mv1p1*w1) + (3*v1)/(N*w1) - (12*v1)/(mv1p1*N*w1) - 
     (3*N*v1)/w1 - (24*N*v1)/(mv1p1*w1) + (3*v1^2)/(mv1p1*N*w1) + 
     (8*N*v1^2)/w1 + (9*N*v1^2)/(mv1p1*w1))*Log[mv1p1]*Log[u1]*Log[v1] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[u1]*Log[v1] + 
   (-2/N - 11*N + (6*mv1p1)/(N*w1^3) + (38*mv1p1*N)/w1^3 - 10/(N*w1^2) - 
     (84*N)/w1^2 + (4*v1)/(N*w1^2) + (46*N*v1)/w1^2 + 6/(N*w1) + (57*N)/w1 - 
     (2*v1)/(N*w1) - (11*N*v1)/w1)*Log[mv1p1]^2*Log[u1]*Log[v1] + 
   Pi*((-6*I)/N + (8*I)*N + ((4*I)*mv1p1)/(N*w1^3) - ((32*I)*mv1p1*N)/w1^3 - 
     (16*I)/(N*w1^2) + ((72*I)*N)/w1^2 + ((12*I)*v1)/(N*w1^2) - 
     ((40*I)*N*v1)/w1^2 + (18*I)/(N*w1) - ((48*I)*N)/w1 - ((6*I)*v1)/(N*w1) + 
     ((8*I)*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   (-9/N + (13*N)/3 - (4*Nf)/3 - (8*N*u1)/3 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (10*N)/(3*mv1p1*w1^3) - (44*mv1p1*N)/(3*w1^3) + (8*mv1p1*Nf)/(3*w1^3) + 
     (32*N*v1)/(3*mv1p1*w1^3) - (28*N*v1^2)/(3*mv1p1*w1^3) - 
     (10*mv1p1)/(N*w1^2) + (112*N)/(3*w1^2) - (20*N)/(3*mv1p1^2*w1^2) - 
     (16*Nf)/(3*w1^2) - (68*N*v1)/(3*w1^2) + (58*N*v1)/(3*mv1p1^2*w1^2) + 
     (8*Nf*v1)/(3*w1^2) - (62*N*v1^2)/(3*mv1p1^2*w1^2) + 
     (6*N*v1^3)/(mv1p1^2*w1^2) + 19/(N*w1) - (34*N)/w1 + 
     (17*N)/(mv1p1^3*w1) + (4*Nf)/w1 - (9*v1)/(N*w1) + (34*N*v1)/(3*w1) - 
     (58*N*v1)/(mv1p1^3*w1) - (4*Nf*v1)/(3*w1) + (70*N*v1^2)/(mv1p1^3*w1) - 
     (38*N*v1^3)/(mv1p1^3*w1) + (7*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*Log[u1]*
    Log[v1] + (-4/N - 2*N + (4*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 
     12/(N*w1^2) - (8*N)/w1^2 + (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 12/(N*w1) + 
     (6*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[v1] + (6/N - (8*mv1p1)/(N*w1^3) + 20/(N*w1^2) - (12*v1)/(N*w1^2) - 
     18/(N*w1) + (6*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   (2/N + 7*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (48*N)/w1^2 - (4*v1)/(N*w1^2) - (26*N*v1)/w1^2 - 6/(N*w1) - (33*N)/w1 + 
     (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mw1p1]^2*Log[u1]*Log[v1] + 
   Pi*((2*I)/N - (5*I)*N + ((18*I)*mv1p1*N)/w1^3 + (4*I)/(N*w1^2) - 
     ((40*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) + ((22*I)*N*v1)/w1^2 - 
     (6*I)/(N*w1) + ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) - ((5*I)*N*v1)/w1)*
    Log[u1]^2*Log[v1] + (9/(2*N) - 3/(2*mv1p1^2*N) + 6/(mv1p1*N) + (11*N)/6 - 
     (5*N)/(2*mv1p1^2) + (2*Nf)/3 + (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + 
     (3*u1)/(mv1p1*N) + (8*N*u1)/3 - (3*N*u1)/mv1p1^3 + (4*N*u1)/mv1p1^2 - 
     (N*u1)/mv1p1 - (3*u1^2)/(mv1p1^4*N) + (4*u1^2)/(mv1p1^3*N) - 
     u1^2/(mv1p1^2*N) + (3*N*u1^2)/mv1p1^4 - (4*N*u1^2)/mv1p1^3 + 
     (N*u1^2)/mv1p1^2 - 2*N*v1 + (N*v1^2)/(mv1p1^3*u1) + (9*N)/w1^3 + 
     (5*N)/(3*mv1p1*w1^3) - (4*mv1p1*Nf)/(3*w1^3) - (7*N*v1)/w1^3 - 
     (16*N*v1)/(3*mv1p1*w1^3) - (N*v1^2)/w1^3 + (14*N*v1^2)/(3*mv1p1*w1^3) + 
     (N*v1^3)/(3*w1^3) - (4*N*v1^4)/(3*w1^3) + 10/(N*w1^2) - 
     (58*N)/(3*w1^2) + (10*N)/(3*mv1p1^2*w1^2) + (8*Nf)/(3*w1^2) - 
     (7*v1)/(N*w1^2) + (22*N*v1)/(3*w1^2) - (29*N*v1)/(3*mv1p1^2*w1^2) - 
     (4*Nf*v1)/(3*w1^2) + (N*v1^2)/w1^2 + (31*N*v1^2)/(3*mv1p1^2*w1^2) - 
     (10*N*v1^3)/(3*w1^2) - (3*N*v1^3)/(mv1p1^2*w1^2) - 19/(N*w1) + 
     (53*N)/(2*w1) - (17*N)/(2*mv1p1^3*w1) - (12*N)/(mv1p1*w1) - (2*Nf)/w1 + 
     (9*v1)/(N*w1) - (6*v1)/(mv1p1*N*w1) - (49*N*v1)/(6*w1) + 
     (29*N*v1)/(mv1p1^3*w1) + (24*N*v1)/(mv1p1*w1) + (2*Nf*v1)/(3*w1) + 
     (9*v1^2)/(2*mv1p1*N*w1) - (35*N*v1^2)/(mv1p1^3*w1) - 
     (25*N*v1^2)/(2*mv1p1*w1) + (19*N*v1^3)/(mv1p1^3*w1) + 
     (4*N*v1^3)/(mv1p1*w1) - (7*N*v1^4)/(2*mv1p1^3*w1))*Log[u1]^2*Log[v1] + 
   (2/N + N - (2*mv1p1)/(N*w1^3) - (2*mv1p1*N)/w1^3 + 6/(N*w1^2) + 
     (4*N)/w1^2 - (4*v1)/(N*w1^2) - (2*N*v1)/w1^2 - 6/(N*w1) - (3*N)/w1 + 
     (2*v1)/(N*w1) + (N*v1)/w1)*Log[mu1p1]*Log[u1]^2*Log[v1] + 
   (-7/N - 5*N + (12*mv1p1)/(N*w1^3) + (18*mv1p1*N)/w1^3 - 26/(N*w1^2) - 
     (40*N)/w1^2 + (14*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 21/(N*w1) + 
     (27*N)/w1 - (7*v1)/(N*w1) - (5*N*v1)/w1)*Log[mv1p1]*Log[u1]^2*Log[v1] + 
   (-9/N - 6*N + (12*mv1p1)/(N*w1^3) + (12*mv1p1*N)/w1^3 - 30/(N*w1^2) - 
     (24*N)/w1^2 + (18*v1)/(N*w1^2) + (12*N*v1)/w1^2 + 27/(N*w1) + 
     (18*N)/w1 - (9*v1)/(N*w1) - (6*N*v1)/w1)*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   (13/(3*N) + N - (16*mv1p1)/(3*N*w1^3) + (2*N)/(3*w1^3) - 
     (2*N*v1)/(3*w1^3) + 14/(N*w1^2) - (8*N)/(3*w1^2) - (26*v1)/(3*N*w1^2) + 
     (2*N*v1)/w1^2 - 13/(N*w1) + N/w1 + (13*v1)/(3*N*w1) + (N*v1)/w1)*
    Log[u1]^3*Log[v1] + Pi^2*(-1/3*1/N - (2*N)/3 + (4*mv1p1*N)/(3*w1^3) - 
     2/(3*N*w1^2) - (8*N)/(3*w1^2) + (2*v1)/(3*N*w1^2) + (4*N*v1)/(3*w1^2) + 
     1/(N*w1) + (2*N)/w1 - v1/(3*N*w1) - (2*N*v1)/(3*w1))*Log[v1]^2 + 
   (-2/N - 3/(2*mv1p1^2*N) + 5/(2*mv1p1*N) - (113*N)/6 + (15*N)/(2*mv1p1^2) - 
     (103*N)/(6*mv1p1) - (4*Nf)/3 - (4*Nf)/(3*mv1p1^2) + (8*Nf)/(3*mv1p1) + 
     mv1p1/(N*u1) + (9*N)/(2*mv1p1^2*u1) - (3*u1)/(2*N) + 
     (3*mu1p1*u1)/(mv1p1^3*N) - u1/(mv1p1^2*N) - (7*u1)/(2*mv1p1*N) - 
     (3*mu1p1*N*u1)/mv1p1^3 + (N*u1)/mv1p1^2 + (3*N*u1)/(2*mv1p1) + 
     2*mv1p1*N*u1 - u1^2/(2*N) + (5*u1^2)/(2*mv1p1^2*N) - 2*N*u1^2 - 
     (5*N*u1^2)/(2*mv1p1^2) - (4*N*v1)/3 - (27*N*v1)/(2*mv1p1^2*u1) - 
     (u1*v1)/(2*N) + (21*N*v1^2)/(2*mv1p1^2*u1) - (5*N*v1^3)/(2*mv1p1^2*u1) + 
     (4*v1)/(N*w1^2) - (37*N*v1)/(3*w1^2) + (20*N*v1)/(mv1p1*w1^2) + 
     (8*Nf*v1)/(3*w1^2) + (4*N*v1^2)/(3*w1^2) - (62*N*v1^2)/(3*mv1p1*w1^2) - 
     (5*N*v1^3)/(3*mv1p1*w1^2) + (4*N*v1^4)/(3*mv1p1*w1^2) + 4/(mv1p1*N*w1) + 
     (20*N)/(mv1p1^2*w1) - (8*v1)/(mv1p1*N*w1) - (194*N*v1)/(3*mv1p1^2*w1) + 
     (12*N*v1)/(mv1p1*w1) - (8*Nf*v1)/(3*mv1p1*w1) + (3*v1^2)/(mv1p1*N*w1) + 
     (182*N*v1^2)/(3*mv1p1^2*w1) - (8*N*v1^2)/(mv1p1*w1) + 
     (4*Nf*v1^2)/(3*mv1p1*w1) - (43*N*v1^3)/(3*mv1p1^2*w1) - 
     (8*N*v1^4)/(3*mv1p1^2*w1))*Log[v1]^2 + 
   Pi*(((-5*I)/2)/N - ((3*I)/2)/(mv1p1^2*N) + (4*I)/(mv1p1*N) - 
     ((19*I)/2)*N - (((5*I)/2)*N)/mv1p1^2 + ((10*I)*N)/mv1p1 + 
     ((3*I)*u1)/(mv1p1^3*N) - ((6*I)*u1)/(mv1p1^2*N) + ((3*I)*u1)/(mv1p1*N) - 
     ((3*I)*N*u1)/mv1p1^3 + ((4*I)*N*u1)/mv1p1^2 - (I*N*u1)/mv1p1 - 
     ((3*I)*u1^2)/(mv1p1^4*N) + ((4*I)*u1^2)/(mv1p1^3*N) - 
     (I*u1^2)/(mv1p1^2*N) + ((3*I)*N*u1^2)/mv1p1^4 - ((4*I)*N*u1^2)/mv1p1^3 + 
     (I*N*u1^2)/mv1p1^2 - (2*I)*N*v1 - ((I/2)*v1^2)/(mv1p1*N*u1) + 
     ((3*I)*N*v1^2)/(mv1p1^3*u1) - ((I/2)*N*v1^2)/(mv1p1*u1) + 
     (((13*I)/3)*N)/(mv1p1*w1^3) - (((13*I)/3)*mv1p1*N)/w1^3 - 
     (((38*I)/3)*N*v1)/(mv1p1*w1^3) + (((31*I)/3)*N*v1^2)/(mv1p1*w1^3) + 
     (((4*I)/3)*N*v1^3)/(mv1p1*w1^3) - (((5*I)/3)*N*v1^4)/(mv1p1*w1^3) + 
     (((4*I)/3)*N*v1^5)/(mv1p1*w1^3) + (((47*I)/3)*N)/w1^2 - 
     (((59*I)/3)*N)/(mv1p1^2*w1^2) + ((4*I)*v1)/(N*w1^2) + 
     (((20*I)/3)*N*v1)/w1^2 + (((176*I)/3)*N*v1)/(mv1p1^2*w1^2) - 
     (((163*I)/3)*N*v1^2)/(mv1p1^2*w1^2) + ((14*I)*N*v1^3)/(mv1p1^2*w1^2) + 
     (((23*I)/3)*N*v1^4)/(mv1p1^2*w1^2) - (((10*I)/3)*N*v1^5)/
      (mv1p1^2*w1^2) + (5*I)/(N*w1) - (5*I)/(mv1p1*N*w1) + 
     ((25*I)*N)/(mv1p1^3*w1) - ((19*I)*N)/(mv1p1*w1) - ((3*I)*v1)/(N*w1) + 
     ((4*I)*v1)/(mv1p1*N*w1) - (((248*I)/3)*N*v1)/(mv1p1^3*w1) + 
     (((14*I)/3)*N*v1)/(mv1p1*w1) - (I*v1^2)/(mv1p1*N*w1) + 
     ((97*I)*N*v1^2)/(mv1p1^3*w1) + (((16*I)/3)*N*v1^2)/(mv1p1*w1) - 
     ((36*I)*N*v1^3)/(mv1p1^3*w1) - (((13*I)/3)*N*v1^4)/(mv1p1^3*w1) + 
     ((4*I)*N*v1^5)/(mv1p1^3*w1))*Log[v1]^2 + 
   (-2*N - (4*N*u1)/3 + 2*N*v1 + (N*v1^2)/(mv1p1^3*u1) - 
     (4*N*v1)/(mv1p1*w1^3) + (6*N*v1^2)/(mv1p1*w1^3) - 
     (4*N*v1^3)/(3*mv1p1*w1^3) + (5*N*v1^4)/(3*mv1p1*w1^3) - 
     (4*N*v1^5)/(3*mv1p1*w1^3) - (4*N)/(mv1p1^2*w1^2) + 
     (16*N*v1)/(mv1p1^2*w1^2) - (20*N*v1^2)/(mv1p1^2*w1^2) + 
     (40*N*v1^3)/(3*mv1p1^2*w1^2) - (23*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (10*N*v1^5)/(3*mv1p1^2*w1^2) + (6*N)/(mv1p1^3*w1) - 
     (22*N*v1)/(mv1p1^3*w1) + (35*N*v1^2)/(mv1p1^3*w1) - 
     (30*N*v1^3)/(mv1p1^3*w1) + (16*N*v1^4)/(mv1p1^3*w1) - 
     (4*N*v1^5)/(mv1p1^3*w1))*Log[mu1p1]*Log[v1]^2 + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (18*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (40*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]^2*Log[v1]^2 + 
   ((-16*N)/3 + (4*Nf)/3 + 2*N*v1 + (31*N)/(3*w1^3) - (8*mv1p1*Nf)/(3*w1^3) - 
     (37*N*v1)/(3*w1^3) + (N*v1^2)/w1^3 - (N*v1^3)/(3*w1^3) + 
     (4*N*v1^4)/(3*w1^3) - (21*N)/w1^2 + (16*Nf)/(3*w1^2) + 
     (38*N*v1)/(3*w1^2) - (8*Nf*v1)/(3*w1^2) - (N*v1^2)/w1^2 + 
     (10*N*v1^3)/(3*w1^2) + (16*N)/(mv1p1*w1) - (4*Nf)/w1 - 
     (70*N*v1)/(3*mv1p1*w1) + (4*Nf*v1)/(3*w1) + (34*N*v1^2)/(3*mv1p1*w1) - 
     (4*N*v1^3)/(mv1p1*w1))*Log[mv1p1]*Log[v1]^2 + 
   (-2/N - 5*N + (4*mv1p1)/(N*w1^3) + (18*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (40*N)/w1^2 + (4*v1)/(N*w1^2) + (22*N*v1)/w1^2 + 6/(N*w1) + (27*N)/w1 - 
     (2*v1)/(N*w1) - (5*N*v1)/w1)*Log[mu1p1]*Log[mv1p1]*Log[v1]^2 + 
   (-3/N - 8*N + (8*mv1p1)/(N*w1^3) + (32*mv1p1*N)/w1^3 - 14/(N*w1^2) - 
     (72*N)/w1^2 + (6*v1)/(N*w1^2) + (40*N*v1)/w1^2 + 9/(N*w1) + (48*N)/w1 - 
     (3*v1)/(N*w1) - (8*N*v1)/w1)*Log[mv1p1]^2*Log[v1]^2 + 
   Pi*((-2*I)*N + ((4*I)*mv1p1*N)/w1^3 - ((8*I)*N)/w1^2 + ((4*I)*N*v1)/w1^2 + 
     ((6*I)*N)/w1 - ((2*I)*N*v1)/w1)*Log[mw1p1]*Log[v1]^2 + 
   ((-16*N)/3 + (4*Nf)/3 + (4*N*u1)/3 + (N*v1^2)/(mv1p1^3*u1) + 
     (5*N)/(3*mv1p1*w1^3) + (26*mv1p1*N)/(3*w1^3) - (8*mv1p1*Nf)/(3*w1^3) - 
     (16*N*v1)/(3*mv1p1*w1^3) + (14*N*v1^2)/(3*mv1p1*w1^3) - 
     (73*N)/(3*w1^2) + (10*N)/(3*mv1p1^2*w1^2) + (16*Nf)/(3*w1^2) + 
     (47*N*v1)/(3*w1^2) - (29*N*v1)/(3*mv1p1^2*w1^2) - (8*Nf*v1)/(3*w1^2) + 
     (31*N*v1^2)/(3*mv1p1^2*w1^2) - (3*N*v1^3)/(mv1p1^2*w1^2) + 
     (49*N)/(2*w1) - (17*N)/(2*mv1p1^3*w1) - (4*Nf)/w1 - (53*N*v1)/(6*w1) + 
     (29*N*v1)/(mv1p1^3*w1) + (4*Nf*v1)/(3*w1) - (35*N*v1^2)/(mv1p1^3*w1) + 
     (19*N*v1^3)/(mv1p1^3*w1) - (7*N*v1^4)/(2*mv1p1^3*w1))*Log[mw1p1]*
    Log[v1]^2 + (2/N + 7*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 
     8/(N*w1^2) + (48*N)/w1^2 - (4*v1)/(N*w1^2) - (26*N*v1)/w1^2 - 6/(N*w1) - 
     (33*N)/w1 + (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*
    Log[v1]^2 + (-8/N - 10*N + (16*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 
     32/(N*w1^2) - (80*N)/w1^2 + (16*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 
     24/(N*w1) + (54*N)/w1 - (8*v1)/(N*w1) - (10*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[v1]^2 + (-4/N + 3*N + (4*mv1p1)/(N*w1^3) - 
     (14*mv1p1*N)/w1^3 - 12/(N*w1^2) + (32*N)/w1^2 + (8*v1)/(N*w1^2) - 
     (18*N*v1)/w1^2 + 12/(N*w1) - (21*N)/w1 - (4*v1)/(N*w1) + (3*N*v1)/w1)*
    Log[mw1p1]^2*Log[v1]^2 + Pi*((2*I)*N - ((4*I)*mv1p1*N)/w1^3 + 
     ((8*I)*N)/w1^2 - ((4*I)*N*v1)/w1^2 - ((6*I)*N)/w1 + ((2*I)*N*v1)/w1)*
    Log[u1]*Log[v1]^2 + ((22*N)/3 + (2*N)/mv1p1^2 - (4*N)/mv1p1 - (4*Nf)/3 + 
     (8*N*u1)/3 - (8*N*u1)/(3*mv1p1^3) + (4*N*u1)/mv1p1^2 - (4*N*u1)/mv1p1 - 
     4*N*v1 + (N*v1^2)/(mv1p1^3*u1) - (31*N)/(3*w1^3) + 
     (8*mv1p1*Nf)/(3*w1^3) + (37*N*v1)/(3*w1^3) - (N*v1^2)/w1^3 + 
     (N*v1^3)/(3*w1^3) + (4*N*v1^3)/(3*mv1p1*w1^3) - (4*N*v1^4)/(3*w1^3) - 
     (5*N*v1^4)/(3*mv1p1*w1^3) + (4*N*v1^5)/(3*mv1p1*w1^3) + (21*N)/w1^2 - 
     (16*Nf)/(3*w1^2) - (50*N*v1)/(3*w1^2) + (8*Nf*v1)/(3*w1^2) + 
     (N*v1^2)/w1^2 + (2*N*v1^2)/(mv1p1^2*w1^2) - (10*N*v1^3)/(3*w1^2) - 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) + (23*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (10*N*v1^5)/(3*mv1p1^2*w1^2) - (16*N)/(mv1p1*w1) + (4*Nf)/w1 + 
     (2*N*v1)/(mv1p1^3*w1) + (82*N*v1)/(3*mv1p1*w1) - (4*Nf*v1)/(3*w1) - 
     (9*N*v1^2)/(mv1p1^3*w1) - (40*N*v1^2)/(3*mv1p1*w1) + 
     (18*N*v1^3)/(mv1p1^3*w1) + (4*N*v1^3)/(mv1p1*w1) - 
     (14*N*v1^4)/(mv1p1^3*w1) + (4*N*v1^5)/(mv1p1^3*w1))*Log[u1]*Log[v1]^2 + 
   (-2/N - 7*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (48*N)/w1^2 + (4*v1)/(N*w1^2) + (26*N*v1)/w1^2 + 6/(N*w1) + (33*N)/w1 - 
     (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[mu1p1]*Log[u1]*Log[v1]^2 + 
   (8/N + 8*N - (16*mv1p1)/(N*w1^3) - (32*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (72*N)/w1^2 - (16*v1)/(N*w1^2) - (40*N*v1)/w1^2 - 24/(N*w1) - 
     (48*N)/w1 + (8*v1)/(N*w1) + (8*N*v1)/w1)*Log[mv1p1]*Log[u1]*Log[v1]^2 + 
   (8/N - 8*N - (8*mv1p1)/(N*w1^3) + (32*mv1p1*N)/w1^3 + 24/(N*w1^2) - 
     (72*N)/w1^2 - (16*v1)/(N*w1^2) + (40*N*v1)/w1^2 - 24/(N*w1) + 
     (48*N)/w1 + (8*v1)/(N*w1) - (8*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   (-4/N + 5*N + (4*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 - 12/(N*w1^2) + 
     (40*N)/w1^2 + (8*v1)/(N*w1^2) - (22*N*v1)/w1^2 + 12/(N*w1) - (27*N)/w1 - 
     (4*v1)/(N*w1) + (5*N*v1)/w1)*Log[u1]^2*Log[v1]^2 + 
   (1/(3*N) + 1/(mv1p1^2*N) - 8/(3*mv1p1*N) - (11*N)/3 + (5*N)/(3*mv1p1^2) - 
     (20*N)/(3*mv1p1) - (2*u1)/(mv1p1^3*N) + (4*u1)/(mv1p1^2*N) - 
     (2*u1)/(mv1p1*N) + (8*N*u1)/9 + (2*N*u1)/mv1p1^3 - 
     (8*N*u1)/(3*mv1p1^2) + (2*N*u1)/(3*mv1p1) + (2*u1^2)/(mv1p1^4*N) - 
     (8*u1^2)/(3*mv1p1^3*N) + (2*u1^2)/(3*mv1p1^2*N) - (2*N*u1^2)/mv1p1^4 + 
     (8*N*u1^2)/(3*mv1p1^3) - (2*N*u1^2)/(3*mv1p1^2) - (4*N*v1)/3 + 
     v1^2/(3*mv1p1*N*u1) + (N*v1^2)/(3*mv1p1*u1) + (5*N)/(9*w1^3) - 
     (5*mv1p1*N)/(9*w1^3) + (N*v1)/(9*w1^3) + (2*mv1p1*N*v1)/(3*w1^3) - 
     (N*v1^2)/(3*w1^3) + (mv1p1*N*v1^2)/(3*w1^3) + (N*v1^3)/(9*w1^3) + 
     (4*mv1p1*N*v1^3)/(9*w1^3) - (4*N*v1^4)/(9*w1^3) - 8/(3*N*w1^2) - 
     (12*N)/w1^2 - (4*N*v1)/(3*w1^2) + (2*N*v1^2)/(3*w1^2) - 
     (20*N*v1^3)/(9*w1^2) - 19/(6*N*w1) + 43/(6*mv1p1*N*w1) - (47*N)/(6*w1) + 
     (57*N)/(2*mv1p1*w1) + (3*v1)/(2*N*w1) - (22*v1)/(3*mv1p1*N*w1) + 
     (7*N*v1)/(2*w1) - (74*N*v1)/(3*mv1p1*w1) + (3*v1^2)/(2*mv1p1*N*w1) - 
     (4*N*v1^2)/(3*w1) + (5*N*v1^2)/(6*mv1p1*w1) + (4*N*v1^3)/(3*mv1p1*w1))*
    Log[v1]^3 + (4/(3*N) + 3*N - (4*mv1p1)/(3*N*w1^3) - 
     (26*mv1p1*N)/(3*w1^3) + 4/(N*w1^2) + (56*N)/(3*w1^2) - 
     (8*v1)/(3*N*w1^2) - (10*N*v1)/w1^2 - 4/(N*w1) - (13*N)/w1 + 
     (4*v1)/(3*N*w1) + (3*N*v1)/w1)*Log[mv1p1]*Log[v1]^3 + 
   (-2/(3*N) - (5*N)/3 + (4*mv1p1)/(3*N*w1^3) + (6*mv1p1*N)/w1^3 - 
     8/(3*N*w1^2) - (40*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 
     (22*N*v1)/(3*w1^2) + 2/(N*w1) + (9*N)/w1 - (2*v1)/(3*N*w1) - 
     (5*N*v1)/(3*w1))*Log[mw1p1]*Log[v1]^3 + 
   (2/(3*N) + (5*N)/3 - (4*mv1p1)/(3*N*w1^3) - (6*mv1p1*N)/w1^3 + 
     8/(3*N*w1^2) + (40*N)/(3*w1^2) - (4*v1)/(3*N*w1^2) - 
     (22*N*v1)/(3*w1^2) - 2/(N*w1) - (9*N)/w1 + (2*v1)/(3*N*w1) + 
     (5*N*v1)/(3*w1))*Log[u1]*Log[v1]^3 + 
   (-1/6*1/N - (2*N)/3 + (4*mv1p1*N)/(3*w1^3) - 1/(3*N*w1^2) - 
     (8*N)/(3*w1^2) + v1/(3*N*w1^2) + (4*N*v1)/(3*w1^2) + 1/(2*N*w1) + 
     (2*N)/w1 - v1/(6*N*w1) - (2*N*v1)/(3*w1))*Log[v1]^4 + 
   Pi^3*((-1/3*I)/N + (I/3)*N + (((2*I)/3)*mv1p1)/(N*w1^3) - 
     (((2*I)/3)*mv1p1*N)/w1^3 - ((4*I)/3)/(N*w1^2) + (((4*I)/3)*N)/w1^2 + 
     (((2*I)/3)*v1)/(N*w1^2) - (((2*I)/3)*N*v1)/w1^2 + I/(N*w1) - (I*N)/w1 - 
     ((I/3)*v1)/(N*w1) + ((I/3)*N*v1)/w1)*Log[w1] + 
   Pi*((2*I)/N + (2*I)/(mv1p1*N) + ((62*I)/3)*N + ((2*I)*N)/mv1p1 + 
     ((3*I)*u1)/N - ((6*I)*u1)/(mv1p1^2*N) + ((9*I)*u1)/(mv1p1*N) + 
     ((6*I)*N*u1)/mv1p1^2 - ((5*I)*N*u1)/mv1p1 - (4*I)*mv1p1*N*u1 + 
     (I*u1^2)/N + ((6*I)*u1^2)/(mv1p1^3*N) - ((5*I)*u1^2)/(mv1p1^2*N) + 
     (4*I)*N*u1^2 - ((6*I)*N*u1^2)/mv1p1^3 + ((5*I)*N*u1^2)/mv1p1^2 + 
     ((8*I)/3)*N*v1 + (I*u1*v1)/N + (((8*I)/3)*N)/w1^2 - 
     (((20*I)/3)*N*v1)/w1^2 - (((2*I)/3)*N*v1^2)/w1^2 + 
     (((8*I)/3)*N*v1^3)/w1^2 - (4*I)/(N*w1) - (((76*I)/3)*N)/w1 + 
     ((2*I)*v1)/(N*w1) + ((20*I)*N*v1)/w1 + (((16*I)/3)*N*v1^2)/w1)*Log[w1] + 
   Pi^2*(11/(3*N) + 1/(3*mv1p1^2*N) - 2/(mv1p1*N) - (16*N)/3 + 
     N/(3*mv1p1^2) + (8*N)/(3*mv1p1) - u1/(mv1p1^3*N) + (2*u1)/(mv1p1^2*N) - 
     u1/(mv1p1*N) - (8*N*u1)/9 + (N*u1)/mv1p1^3 - (4*N*u1)/(3*mv1p1^2) + 
     (N*u1)/(3*mv1p1) + u1^2/(mv1p1^4*N) - (4*u1^2)/(3*mv1p1^3*N) + 
     u1^2/(3*mv1p1^2*N) - (N*u1^2)/mv1p1^4 + (4*N*u1^2)/(3*mv1p1^3) - 
     (N*u1^2)/(3*mv1p1^2) + (2*N*v1)/3 - v1^2/(6*mv1p1*N*u1) - 
     (N*v1^2)/(6*mv1p1*u1) + (4*mv1p1*N)/(9*w1^3) - (2*mv1p1*N*v1)/(3*w1^3) - 
     (mv1p1*N*v1^2)/(3*w1^3) - (4*mv1p1*N*v1^3)/(9*w1^3) + 4/(3*N*w1^2) - 
     (34*N)/(9*w1^2) - (5*v1)/(3*N*w1^2) + (29*N*v1)/(3*w1^2) - 
     (N*v1^2)/(3*w1^2) + (10*N*v1^3)/(9*w1^2) + 5/(3*N*w1) - 5/(mv1p1*N*w1) + 
     (20*N)/(3*w1) - N/(mv1p1*w1) - v1/(N*w1) + (10*v1)/(mv1p1*N*w1) - 
     (10*N*v1)/(3*w1) - (22*N*v1)/(3*mv1p1*w1) - (29*v1^2)/(6*mv1p1*N*w1) + 
     (4*N*v1^2)/(3*w1) + (9*N*v1^2)/(2*mv1p1*w1))*Log[w1] + 
   Pi^2*(4/(3*N) + 4*N - (8*mv1p1)/(3*N*w1^3) - (40*mv1p1*N)/(3*w1^3) + 
     16/(3*N*w1^2) + (88*N)/(3*w1^2) - (8*v1)/(3*N*w1^2) - (16*N*v1)/w1^2 - 
     4/(N*w1) - (20*N)/w1 + (4*v1)/(3*N*w1) + (4*N*v1)/w1)*Log[mu1p1]*
    Log[w1] + (-4/N - 3/(mv1p1^2*N) + 5/(mv1p1*N) - 51*N + (3*N)/mv1p1^2 - 
     (9*N)/mv1p1 + (2*mv1p1)/(N*u1) + (9*N)/(mv1p1^2*u1) - (3*u1)/N + 
     (6*mu1p1*u1)/(mv1p1^3*N) - (2*u1)/(mv1p1^2*N) - (7*u1)/(mv1p1*N) - 
     (6*mu1p1*N*u1)/mv1p1^3 + (2*N*u1)/mv1p1^2 + (3*N*u1)/mv1p1 + 
     4*mv1p1*N*u1 - u1^2/N + (5*u1^2)/(mv1p1^2*N) - 4*N*u1^2 - 
     (5*N*u1^2)/mv1p1^2 - (8*N*v1)/3 - (27*N*v1)/(mv1p1^2*u1) - (u1*v1)/N + 
     (21*N*v1^2)/(mv1p1^2*u1) - (5*N*v1^3)/(mv1p1^2*u1) + (8*v1)/(N*w1^2) + 
     (40*N*v1)/(mv1p1*w1^2) - (124*N*v1^2)/(3*mv1p1*w1^2) - 
     (10*N*v1^3)/(3*mv1p1*w1^2) + (8*N*v1^4)/(3*mv1p1*w1^2) + 
     8/(mv1p1*N*w1) + (40*N)/(mv1p1^2*w1) - (16*v1)/(mv1p1*N*w1) - 
     (388*N*v1)/(3*mv1p1^2*w1) + (6*v1^2)/(mv1p1*N*w1) + 
     (364*N*v1^2)/(3*mv1p1^2*w1) - (86*N*v1^3)/(3*mv1p1^2*w1) - 
     (16*N*v1^4)/(3*mv1p1^2*w1))*Log[mu1p1]*Log[w1] + 
   Pi*(((8*I)/3)*N*u1 - (4*I)*N*v1 + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^3) - (((10*I)/3)*N*v1^4)/(mv1p1*w1^3) + 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^3) + ((4*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((32*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + (((46*I)/3)*N*v1^4)/
      (mv1p1^2*w1^2) - (((20*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((4*I)*N*v1)/(mv1p1^3*w1) - ((18*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((36*I)*N*v1^3)/(mv1p1^3*w1) - ((28*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1))*Log[mu1p1]*Log[w1] + 
   Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((18*I)*mv1p1*N)/w1^3 + 
     (8*I)/(N*w1^2) + ((40*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) - 
     ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + 
     ((5*I)*N*v1)/w1)*Log[mu1p1]^2*Log[w1] + 
   (-14/(3*N) - (35*N)/3 + (28*mv1p1)/(3*N*w1^3) + (42*mv1p1*N)/w1^3 - 
     56/(3*N*w1^2) - (280*N)/(3*w1^2) + (28*v1)/(3*N*w1^2) + 
     (154*N*v1)/(3*w1^2) + 14/(N*w1) + (63*N)/w1 - (14*v1)/(3*N*w1) - 
     (35*N*v1)/(3*w1))*Log[mu1p1]^3*Log[w1] + 
   Pi^2*(-7/(3*N) - 2*N + (10*mv1p1)/(3*N*w1^3) + (20*mv1p1*N)/(3*w1^3) - 
     8/(N*w1^2) - (44*N)/(3*w1^2) + (14*v1)/(3*N*w1^2) + (8*N*v1)/w1^2 + 
     7/(N*w1) + (10*N)/w1 - (7*v1)/(3*N*w1) - (2*N*v1)/w1)*Log[mv1p1]*
    Log[w1] + Pi*((3*I)/N - ((4*I)*mv1p1)/(N*w1^3) + (10*I)/(N*w1^2) - 
     ((6*I)*v1)/(N*w1^2) - (9*I)/(N*w1) + ((3*I)*v1)/(N*w1))*Log[mv1p1]^2*
    Log[w1] + Pi^2*(-11/(3*N) - (10*N)/3 + (14*mv1p1)/(3*N*w1^3) + 
     (28*mv1p1*N)/(3*w1^3) - 12/(N*w1^2) - (20*N)/w1^2 + (22*v1)/(3*N*w1^2) + 
     (32*N*v1)/(3*w1^2) + 11/(N*w1) + (14*N)/w1 - (11*v1)/(3*N*w1) - 
     (10*N*v1)/(3*w1))*Log[mw1p1]*Log[w1] + 
   Pi*((-6*I)/N - (16*I)*N - ((8*I)/3)*N*u1 + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((8*I)/3)*N)/(mv1p1*w1^3) - (((28*I)/3)*N*v1)/(mv1p1*w1^3) + 
     (((26*I)/3)*N*v1^2)/(mv1p1*w1^3) - (4*I)/(N*w1^2) - 
     (((80*I)/3)*N)/(mv1p1^2*w1^2) + ((4*I)*v1)/(N*w1^2) + 
     (((244*I)/3)*N*v1)/(mv1p1^2*w1^2) - (((242*I)/3)*N*v1^2)/
      (mv1p1^2*w1^2) + ((28*I)*N*v1^3)/(mv1p1^2*w1^2) + (10*I)/(N*w1) + 
     ((40*I)*N)/(mv1p1^3*w1) - ((6*I)*v1)/(N*w1) - 
     ((136*I)*N*v1)/(mv1p1^3*w1) + ((170*I)*N*v1^2)/(mv1p1^3*w1) - 
     ((88*I)*N*v1^3)/(mv1p1^3*w1) + ((16*I)*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*
    Log[w1] + Pi*((-4*I)/N - (14*I)*N + ((8*I)*mv1p1)/(N*w1^3) + 
     ((44*I)*mv1p1*N)/w1^3 - (16*I)/(N*w1^2) - ((96*I)*N)/w1^2 + 
     ((8*I)*v1)/(N*w1^2) + ((52*I)*N*v1)/w1^2 + (12*I)/(N*w1) + 
     ((66*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((14*I)*N*v1)/w1)*Log[mu1p1]*
    Log[mw1p1]*Log[w1] + (12/N + 42*N - (24*mv1p1)/(N*w1^3) - 
     (132*mv1p1*N)/w1^3 + 48/(N*w1^2) + (288*N)/w1^2 - (24*v1)/(N*w1^2) - 
     (156*N*v1)/w1^2 - 36/(N*w1) - (198*N)/w1 + (12*v1)/(N*w1) + 
     (42*N*v1)/w1)*Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*((6*I)/N - ((8*I)*mv1p1)/(N*w1^3) + (20*I)/(N*w1^2) - 
     ((12*I)*v1)/(N*w1^2) - (18*I)/(N*w1) + ((6*I)*v1)/(N*w1))*Log[mv1p1]*
    Log[mw1p1]*Log[w1] + Pi*((2*I)/N - (2*I)*N - ((4*I)*mv1p1)/(N*w1^3) + 
     ((4*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) - ((8*I)*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 - (6*I)/(N*w1) + ((6*I)*N)/w1 + 
     ((2*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*Log[mw1p1]^2*Log[w1] + 
   (8/N + 28*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (192*N)/w1^2 - (16*v1)/(N*w1^2) - (104*N*v1)/w1^2 - 24/(N*w1) - 
     (132*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]^2*
    Log[w1] + (8/(3*N) + (28*N)/3 - (16*mv1p1)/(3*N*w1^3) - 
     (88*mv1p1*N)/(3*w1^3) + 32/(3*N*w1^2) + (64*N)/w1^2 - 
     (16*v1)/(3*N*w1^2) - (104*N*v1)/(3*w1^2) - 8/(N*w1) - (44*N)/w1 + 
     (8*v1)/(3*N*w1) + (28*N*v1)/(3*w1))*Log[mw1p1]^3*Log[w1] + 
   Pi*((-6*I)/N - (2*I)*N - (4*I)/(N*w1^2) - ((4*I)*N)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + (10*I)/(N*w1) + ((6*I)*N)/w1 - 
     ((6*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*Log[u1]*Log[w1] + 
   Pi^2*(2/N + 7*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (48*N)/w1^2 - (4*v1)/(N*w1^2) - (26*N*v1)/w1^2 - 6/(N*w1) - (33*N)/w1 + 
     (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[u1]*Log[w1] + 
   (2/N + 2/(mv1p1*N) + (62*N)/3 + (2*N)/mv1p1 + (3*u1)/N - 
     (6*u1)/(mv1p1^2*N) + (9*u1)/(mv1p1*N) + (6*N*u1)/mv1p1^2 - 
     (5*N*u1)/mv1p1 - 4*mv1p1*N*u1 + u1^2/N + (6*u1^2)/(mv1p1^3*N) - 
     (5*u1^2)/(mv1p1^2*N) + 4*N*u1^2 - (6*N*u1^2)/mv1p1^3 + 
     (5*N*u1^2)/mv1p1^2 + (8*N*v1)/3 + (u1*v1)/N + (8*N)/(3*w1^2) - 
     (20*N*v1)/(3*w1^2) - (2*N*v1^2)/(3*w1^2) + (8*N*v1^3)/(3*w1^2) - 
     4/(N*w1) - (76*N)/(3*w1) + (2*v1)/(N*w1) + (20*N*v1)/w1 + 
     (16*N*v1^2)/(3*w1))*Log[u1]*Log[w1] + 
   ((8*N*u1)/3 - 4*N*v1 + (2*N*v1^2)/(mv1p1^3*u1) + 
     (8*N*v1^3)/(3*mv1p1*w1^3) - (10*N*v1^4)/(3*mv1p1*w1^3) + 
     (8*N*v1^5)/(3*mv1p1*w1^3) + (4*N*v1^2)/(mv1p1^2*w1^2) - 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) + (46*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) + (4*N*v1)/(mv1p1^3*w1) - 
     (18*N*v1^2)/(mv1p1^3*w1) + (36*N*v1^3)/(mv1p1^3*w1) - 
     (28*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1))*Log[mu1p1]*Log[u1]*
    Log[w1] + (-4/N - 18*N + (8*mv1p1)/(N*w1^3) + (52*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (112*N)/w1^2 + (8*v1)/(N*w1^2) + (60*N*v1)/w1^2 + 
     12/(N*w1) + (78*N)/w1 - (4*v1)/(N*w1) - (18*N*v1)/w1)*Log[mu1p1]^2*
    Log[u1]*Log[w1] + Pi*((-6*I)/N + ((8*I)*mv1p1)/(N*w1^3) - 
     (20*I)/(N*w1^2) + ((12*I)*v1)/(N*w1^2) + (18*I)/(N*w1) - 
     ((6*I)*v1)/(N*w1))*Log[mv1p1]*Log[u1]*Log[w1] + 
   (3/N - (4*mv1p1)/(N*w1^3) + 10/(N*w1^2) - (6*v1)/(N*w1^2) - 9/(N*w1) + 
     (3*v1)/(N*w1))*Log[mv1p1]^2*Log[u1]*Log[w1] + 
   Pi*((-2*I)/N + (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) - ((4*I)*mv1p1*N)/w1^3 - 
     (8*I)/(N*w1^2) + ((8*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) - 
     ((4*I)*N*v1)/w1^2 + (6*I)/(N*w1) - ((6*I)*N)/w1 - ((2*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   (-6/N - 16*N - (8*N*u1)/3 + (2*N*v1^2)/(mv1p1^3*u1) + 
     (8*N)/(3*mv1p1*w1^3) - (28*N*v1)/(3*mv1p1*w1^3) + 
     (26*N*v1^2)/(3*mv1p1*w1^3) - 4/(N*w1^2) - (80*N)/(3*mv1p1^2*w1^2) + 
     (4*v1)/(N*w1^2) + (244*N*v1)/(3*mv1p1^2*w1^2) - 
     (242*N*v1^2)/(3*mv1p1^2*w1^2) + (28*N*v1^3)/(mv1p1^2*w1^2) + 10/(N*w1) + 
     (40*N)/(mv1p1^3*w1) - (6*v1)/(N*w1) - (136*N*v1)/(mv1p1^3*w1) + 
     (170*N*v1^2)/(mv1p1^3*w1) - (88*N*v1^3)/(mv1p1^3*w1) + 
     (16*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*Log[u1]*Log[w1] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[w1] + (6/N - (8*mv1p1)/(N*w1^3) + 20/(N*w1^2) - (12*v1)/(N*w1^2) - 
     18/(N*w1) + (6*v1)/(N*w1))*Log[mv1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   (-2/N - 16*N + (4*mv1p1)/(N*w1^3) + (48*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (104*N)/w1^2 + (4*v1)/(N*w1^2) + (56*N*v1)/w1^2 + 6/(N*w1) + (72*N)/w1 - 
     (2*v1)/(N*w1) - (16*N*v1)/w1)*Log[mw1p1]^2*Log[u1]*Log[w1] + 
   (-3/(2*N) + 3/(2*mv1p1^2*N) - 6/(mv1p1*N) - (9*N)/2 + (5*N)/(2*mv1p1^2) - 
     (3*u1)/(mv1p1^3*N) + (6*u1)/(mv1p1^2*N) - (3*u1)/(mv1p1*N) + 
     (3*N*u1)/mv1p1^3 - (4*N*u1)/mv1p1^2 + (N*u1)/mv1p1 + 
     (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + u1^2/(mv1p1^2*N) - 
     (3*N*u1^2)/mv1p1^4 + (4*N*u1^2)/mv1p1^3 - (N*u1^2)/mv1p1^2 - 
     4/(N*w1^2) - (4*N)/w1^2 + v1/(N*w1^2) + (5*N*v1)/w1^2 + 5/(N*w1) + 
     5/(mv1p1*N*w1) + (3*N)/w1 + (3*N)/(mv1p1*w1) - (3*v1)/(N*w1) - 
     (2*v1)/(mv1p1*N*w1) - (N*v1)/w1 - (10*N*v1)/(mv1p1*w1) - 
     (3*v1^2)/(2*mv1p1*N*w1) + (7*N*v1^2)/(2*mv1p1*w1))*Log[u1]^2*Log[w1] + 
   (-9/N + (12*mv1p1)/(N*w1^3) - 30/(N*w1^2) + (18*v1)/(N*w1^2) + 27/(N*w1) - 
     (9*v1)/(N*w1))*Log[mv1p1]*Log[u1]^2*Log[w1] + 
   (-5/N + 2*N + (8*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 - 18/(N*w1^2) + 
     (8*N)/w1^2 + (10*v1)/(N*w1^2) - (4*N*v1)/w1^2 + 15/(N*w1) - (6*N)/w1 - 
     (5*v1)/(N*w1) + (2*N*v1)/w1)*Log[mw1p1]*Log[u1]^2*Log[w1] + 
   (13/(3*N) + (14*N)/3 - (20*mv1p1)/(3*N*w1^3) - (44*mv1p1*N)/(3*w1^3) + 
     46/(3*N*w1^2) + (32*N)/w1^2 - (26*v1)/(3*N*w1^2) - (52*N*v1)/(3*w1^2) - 
     13/(N*w1) - (22*N)/w1 + (13*v1)/(3*N*w1) + (14*N*v1)/(3*w1))*Log[u1]^3*
    Log[w1] + Pi^2*(2*N - (2*mv1p1)/(3*N*w1^3) - (20*mv1p1*N)/(3*w1^3) + 
     2/(3*N*w1^2) + (44*N)/(3*w1^2) - (8*N*v1)/w1^2 - (10*N)/w1 + 
     (2*N*v1)/w1)*Log[v1]*Log[w1] + (3/N + 3/(mv1p1^2*N) - 6/(mv1p1*N) + 
     17*N + (13*N)/mv1p1^2 - (30*N)/mv1p1 - (6*u1)/(mv1p1^3*N) + 
     (8*u1)/(mv1p1^2*N) - (2*u1)/(mv1p1*N) - (10*N*u1)/mv1p1^3 + 
     (40*N*u1)/(3*mv1p1^2) - (10*N*u1)/(3*mv1p1) - (8*v1)/(N*w1^2) - 
     (112*N*v1)/(3*mv1p1*w1^2) + (104*N*v1^2)/(3*mv1p1*w1^2) + 
     (8*N*v1^3)/(3*mv1p1*w1^2) + (8*v1)/(mv1p1*N*w1) + 
     (130*N*v1)/(3*mv1p1^2*w1) - (4*v1^2)/(mv1p1*N*w1) - 
     (176*N*v1^2)/(3*mv1p1^2*w1) + (46*N*v1^3)/(3*mv1p1^2*w1))*Log[v1]*
    Log[w1] + Pi*((6*I)/N + (2*I)/(mv1p1^2*N) - (8*I)/(mv1p1*N) + (2*I)*N + 
     ((2*I)*N)/mv1p1^2 - ((4*I)*N)/mv1p1 - ((6*I)*u1)/(mv1p1^3*N) + 
     ((12*I)*u1)/(mv1p1^2*N) - ((6*I)*u1)/(mv1p1*N) + ((6*I)*N*u1)/mv1p1^3 - 
     ((8*I)*N*u1)/mv1p1^2 + ((2*I)*N*u1)/mv1p1 + ((6*I)*u1^2)/(mv1p1^4*N) - 
     ((8*I)*u1^2)/(mv1p1^3*N) + ((2*I)*u1^2)/(mv1p1^2*N) - 
     ((6*I)*N*u1^2)/mv1p1^4 + ((8*I)*N*u1^2)/mv1p1^3 - 
     ((2*I)*N*u1^2)/mv1p1^2 + (4*I)*N*v1 - ((2*I)*N*v1^2)/(mv1p1^3*u1) - 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^3) + (((10*I)/3)*N*v1^4)/(mv1p1*w1^3) - 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^3) - ((4*I)*v1)/(N*w1^2) - 
     ((4*I)*N*v1)/w1^2 - ((4*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((32*I)/3)*N*v1^3)/(mv1p1^2*w1^2) - (((46*I)/3)*N*v1^4)/
      (mv1p1^2*w1^2) + (((20*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((8*I)*v1)/(mv1p1*N*w1) - ((4*I)*N*v1)/(mv1p1^3*w1) + 
     ((4*I)*N*v1)/(mv1p1*w1) - ((6*I)*v1^2)/(mv1p1*N*w1) + 
     ((18*I)*N*v1^2)/(mv1p1^3*w1) - ((2*I)*N*v1^2)/(mv1p1*w1) - 
     ((36*I)*N*v1^3)/(mv1p1^3*w1) + ((28*I)*N*v1^4)/(mv1p1^3*w1) - 
     ((8*I)*N*v1^5)/(mv1p1^3*w1))*Log[v1]*Log[w1] + 
   Pi*((-4*I)/N - (10*I)*N + ((8*I)*mv1p1)/(N*w1^3) + ((36*I)*mv1p1*N)/w1^3 - 
     (16*I)/(N*w1^2) - ((80*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((44*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((54*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((10*I)*N*v1)/w1)*Log[mu1p1]*Log[v1]*Log[w1] + 
   (6/N + 15*N - (12*mv1p1)/(N*w1^3) - (54*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (120*N)/w1^2 - (12*v1)/(N*w1^2) - (66*N*v1)/w1^2 - 18/(N*w1) - 
     (81*N)/w1 + (6*v1)/(N*w1) + (15*N*v1)/w1)*Log[mu1p1]^2*Log[v1]*Log[w1] + 
   Pi*((-4*I)/N - (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((4*I)*mv1p1*N)/w1^3 - 
     (12*I)/(N*w1^2) - ((8*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((4*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((6*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((2*I)*N*v1)/w1)*Log[mv1p1]*Log[v1]*Log[w1] + 
   (N^(-1) + 1/(mv1p1^2*N) + 3*N + (3*N)/mv1p1^2 - (16*N)/mv1p1 + 
     (16*N*u1)/3 - 4*N*v1 + v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) - 
     (8*N)/(3*w1^3) + (20*N*v1)/(3*w1^3) - (2*N*v1^2)/w1^3 + 
     (2*N*v1^3)/(3*w1^3) - (8*N*v1^4)/(3*w1^3) - 4/(N*w1^2) - 
     (28*N)/(3*w1^2) - (24*N*v1)/w1^2 + (2*N*v1^2)/w1^2 - 
     (20*N*v1^3)/(3*w1^2) + 2/(mv1p1*N*w1) + (22*N)/(mv1p1*w1) + 
     (12*N*v1)/(mv1p1*w1) - (26*N*v1^2)/(mv1p1*w1) + (8*N*v1^3)/(mv1p1*w1))*
    Log[mv1p1]*Log[v1]*Log[w1] + (-4/N - 9*N + (10*mv1p1)/(N*w1^3) + 
     (34*mv1p1*N)/w1^3 - 18/(N*w1^2) - (76*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (42*N*v1)/w1^2 + 12/(N*w1) + (51*N)/w1 - (4*v1)/(N*w1) - (9*N*v1)/w1)*
    Log[mv1p1]^2*Log[v1]*Log[w1] + Pi*((12*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((40*I)*mv1p1*N)/w1^3 + (4*I)/(N*w1^2) + ((88*I)*N)/w1^2 - 
     ((48*I)*N*v1)/w1^2 - ((60*I)*N)/w1 + ((12*I)*N*v1)/w1)*Log[mw1p1]*
    Log[v1]*Log[w1] + (6/N + 16*N + (8*N*u1)/3 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (8*N)/(3*mv1p1*w1^3) + (28*N*v1)/(3*mv1p1*w1^3) - 
     (26*N*v1^2)/(3*mv1p1*w1^3) + 4/(N*w1^2) + (80*N)/(3*mv1p1^2*w1^2) - 
     (4*v1)/(N*w1^2) - (244*N*v1)/(3*mv1p1^2*w1^2) + 
     (242*N*v1^2)/(3*mv1p1^2*w1^2) - (28*N*v1^3)/(mv1p1^2*w1^2) - 10/(N*w1) - 
     (40*N)/(mv1p1^3*w1) + (6*v1)/(N*w1) + (136*N*v1)/(mv1p1^3*w1) - 
     (170*N*v1^2)/(mv1p1^3*w1) + (88*N*v1^3)/(mv1p1^3*w1) - 
     (16*N*v1^4)/(mv1p1^3*w1))*Log[mw1p1]*Log[v1]*Log[w1] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*Log[v1]*
    Log[w1] + (-8/N - 10*N + (16*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 
     32/(N*w1^2) - (80*N)/w1^2 + (16*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 
     24/(N*w1) + (54*N)/w1 - (8*v1)/(N*w1) - (10*N*v1)/w1)*Log[mv1p1]*
    Log[mw1p1]*Log[v1]*Log[w1] + (-6/N - 12*N + (12*mv1p1)/(N*w1^3) + 
     (40*mv1p1*N)/w1^3 - 24/(N*w1^2) - (88*N)/w1^2 + (12*v1)/(N*w1^2) + 
     (48*N*v1)/w1^2 + 18/(N*w1) + (60*N)/w1 - (6*v1)/(N*w1) - (12*N*v1)/w1)*
    Log[mw1p1]^2*Log[v1]*Log[w1] + Pi*((-8*I)*N + ((4*I)*mv1p1)/(N*w1^3) + 
     ((32*I)*mv1p1*N)/w1^3 - (4*I)/(N*w1^2) - ((72*I)*N)/w1^2 + 
     ((40*I)*N*v1)/w1^2 + ((48*I)*N)/w1 - ((8*I)*N*v1)/w1)*Log[u1]*Log[v1]*
    Log[w1] + (3/N - 1/(mv1p1^2*N) + 27*N - (3*N)/mv1p1^2 + (16*N)/mv1p1 - 
     (16*N*u1)/3 + 8*N*v1 - v1^2/(mv1p1*N*u1) - (2*N*v1^2)/(mv1p1^3*u1) - 
     (N*v1^2)/(mv1p1*u1) + (8*N)/(3*w1^3) - (20*N*v1)/(3*w1^3) + 
     (2*N*v1^2)/w1^3 - (2*N*v1^3)/(3*w1^3) - (8*N*v1^3)/(3*mv1p1*w1^3) + 
     (8*N*v1^4)/(3*w1^3) + (10*N*v1^4)/(3*mv1p1*w1^3) - 
     (8*N*v1^5)/(3*mv1p1*w1^3) + 12/(N*w1^2) + (160*N)/(3*w1^2) - 
     (8*v1)/(N*w1^2) - (20*N*v1)/w1^2 - (2*N*v1^2)/w1^2 - 
     (4*N*v1^2)/(mv1p1^2*w1^2) + (20*N*v1^3)/(3*w1^2) + 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) - (46*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - 14/(mv1p1*N*w1) - (96*N)/(mv1p1*w1) + 
     (16*v1)/(mv1p1*N*w1) - (4*N*v1)/(mv1p1^3*w1) + (92*N*v1)/(mv1p1*w1) - 
     (4*v1^2)/(mv1p1*N*w1) + (18*N*v1^2)/(mv1p1^3*w1) - 
     (4*N*v1^2)/(mv1p1*w1) - (36*N*v1^3)/(mv1p1^3*w1) - 
     (8*N*v1^3)/(mv1p1*w1) + (28*N*v1^4)/(mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1))*Log[u1]*Log[v1]*Log[w1] + 
   (12/N + 42*N - (24*mv1p1)/(N*w1^3) - (132*mv1p1*N)/w1^3 + 48/(N*w1^2) + 
     (288*N)/w1^2 - (24*v1)/(N*w1^2) - (156*N*v1)/w1^2 - 36/(N*w1) - 
     (198*N)/w1 + (12*v1)/(N*w1) + (42*N*v1)/w1)*Log[mu1p1]*Log[u1]*Log[v1]*
    Log[w1] + (8/N + 18*N - (20*mv1p1)/(N*w1^3) - (68*mv1p1*N)/w1^3 + 
     36/(N*w1^2) + (152*N)/w1^2 - (16*v1)/(N*w1^2) - (84*N*v1)/w1^2 - 
     24/(N*w1) - (102*N)/w1 + (8*v1)/(N*w1) + (18*N*v1)/w1)*Log[mv1p1]*
    Log[u1]*Log[v1]*Log[w1] + (12/N + 24*N - (24*mv1p1)/(N*w1^3) - 
     (80*mv1p1*N)/w1^3 + 48/(N*w1^2) + (176*N)/w1^2 - (24*v1)/(N*w1^2) - 
     (96*N*v1)/w1^2 - 36/(N*w1) - (120*N)/w1 + (12*v1)/(N*w1) + (24*N*v1)/w1)*
    Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   (-6/N - 12*N + (12*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 24/(N*w1^2) - 
     (88*N)/w1^2 + (12*v1)/(N*w1^2) + (48*N*v1)/w1^2 + 18/(N*w1) + 
     (60*N)/w1 - (6*v1)/(N*w1) - (12*N*v1)/w1)*Log[u1]^2*Log[v1]*Log[w1] + 
   (-N^(-1) - 3/(mv1p1^2*N) + 8/(mv1p1*N) + 11*N - (7*N)/mv1p1^2 + 
     (24*N)/mv1p1 + (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) - 4*N*u1 - (10*N*u1)/(3*mv1p1^3) + (4*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 - (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - 
     (2*u1^2)/(mv1p1^2*N) + (6*N*u1^2)/mv1p1^4 - (8*N*u1^2)/mv1p1^3 + 
     (2*N*u1^2)/mv1p1^2 + 2*N*v1 - v1^2/(mv1p1*N*u1) - 
     (N*v1^2)/(mv1p1^3*u1) - (N*v1^2)/(mv1p1*u1) - 
     (4*N*v1^3)/(3*mv1p1*w1^3) + (5*N*v1^4)/(3*mv1p1*w1^3) - 
     (4*N*v1^5)/(3*mv1p1*w1^3) + 8/(N*w1^2) + (40*N)/w1^2 - 
     (2*N*v1^2)/(mv1p1^2*w1^2) + (16*N*v1^3)/(3*mv1p1^2*w1^2) - 
     (23*N*v1^4)/(3*mv1p1^2*w1^2) + (10*N*v1^5)/(3*mv1p1^2*w1^2) - 
     12/(mv1p1*N*w1) - (68*N)/(mv1p1*w1) + (8*v1)/(mv1p1*N*w1) - 
     (2*N*v1)/(mv1p1^3*w1) + (48*N*v1)/(mv1p1*w1) + (9*N*v1^2)/(mv1p1^3*w1) - 
     (18*N*v1^3)/(mv1p1^3*w1) + (14*N*v1^4)/(mv1p1^3*w1) - 
     (4*N*v1^5)/(mv1p1^3*w1))*Log[v1]^2*Log[w1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*Log[v1]^2*Log[w1] + 
   (2*N - (4*mv1p1*N)/w1^3 + (8*N)/w1^2 - (4*N*v1)/w1^2 - (6*N)/w1 + 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1]^2*Log[w1] + 
   (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + (12*N)/w1 - 
     (4*N*v1)/w1)*Log[u1]*Log[v1]^2*Log[w1] + 
   ((4*N)/3 - (8*mv1p1*N)/(3*w1^3) + (16*N)/(3*w1^2) - (8*N*v1)/(3*w1^2) - 
     (4*N)/w1 + (4*N*v1)/(3*w1))*Log[v1]^3*Log[w1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]^2*Log[w1]^2 + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*
    Log[w1]^2 + (-2/N - 7*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 
     8/(N*w1^2) - (48*N)/w1^2 + (4*v1)/(N*w1^2) + (26*N*v1)/w1^2 + 6/(N*w1) + 
     (33*N)/w1 - (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[mw1p1]^2*Log[w1]^2 + 
   Pi*(I/N - I*N - ((2*I)*mv1p1)/(N*w1^3) + ((2*I)*mv1p1*N)/w1^3 + 
     (4*I)/(N*w1^2) - ((4*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) + 
     ((2*I)*N*v1)/w1^2 - (3*I)/(N*w1) + ((3*I)*N)/w1 + (I*v1)/(N*w1) - 
     (I*N*v1)/w1)*Log[u1]*Log[w1]^2 + 
   (3/(2*N) - 3/(2*mv1p1^2*N) + 6/(mv1p1*N) + (23*N)/2 - (5*N)/(2*mv1p1^2) + 
     (3*u1)/(mv1p1^3*N) - (6*u1)/(mv1p1^2*N) + (3*u1)/(mv1p1*N) + 
     (4*N*u1)/3 - (3*N*u1)/mv1p1^3 + (4*N*u1)/mv1p1^2 - (N*u1)/mv1p1 - 
     (3*u1^2)/(mv1p1^4*N) + (4*u1^2)/(mv1p1^3*N) - u1^2/(mv1p1^2*N) + 
     (3*N*u1^2)/mv1p1^4 - (4*N*u1^2)/mv1p1^3 + (N*u1^2)/mv1p1^2 - 
     (N*v1^2)/(mv1p1^3*u1) - (4*N)/(3*mv1p1*w1^3) + 
     (14*N*v1)/(3*mv1p1*w1^3) - (13*N*v1^2)/(3*mv1p1*w1^3) + 4/(N*w1^2) + 
     (2*N)/w1^2 + (40*N)/(3*mv1p1^2*w1^2) - v1/(N*w1^2) - (3*N*v1)/w1^2 - 
     (122*N*v1)/(3*mv1p1^2*w1^2) + (121*N*v1^2)/(3*mv1p1^2*w1^2) - 
     (14*N*v1^3)/(mv1p1^2*w1^2) - 5/(N*w1) - 5/(mv1p1*N*w1) - 
     (20*N)/(mv1p1^3*w1) - (3*N)/(mv1p1*w1) + (3*v1)/(N*w1) + 
     (2*v1)/(mv1p1*N*w1) + (68*N*v1)/(mv1p1^3*w1) + (10*N*v1)/(mv1p1*w1) + 
     (3*v1^2)/(2*mv1p1*N*w1) - (85*N*v1^2)/(mv1p1^3*w1) - 
     (7*N*v1^2)/(2*mv1p1*w1) + (44*N*v1^3)/(mv1p1^3*w1) - 
     (8*N*v1^4)/(mv1p1^3*w1))*Log[u1]*Log[w1]^2 + 
   (3/N - (4*mv1p1)/(N*w1^3) + 10/(N*w1^2) - (6*v1)/(N*w1^2) - 9/(N*w1) + 
     (3*v1)/(N*w1))*Log[mv1p1]*Log[u1]*Log[w1]^2 + 
   (3/N + 12*N - (8*mv1p1)/(N*w1^3) - (40*mv1p1*N)/w1^3 + 14/(N*w1^2) + 
     (88*N)/w1^2 - (6*v1)/(N*w1^2) - (48*N*v1)/w1^2 - 9/(N*w1) - (60*N)/w1 + 
     (3*v1)/(N*w1) + (12*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[w1]^2 + 
   (-6*N + (2*mv1p1)/(N*w1^3) + (20*mv1p1*N)/w1^3 - 2/(N*w1^2) - 
     (44*N)/w1^2 + (24*N*v1)/w1^2 + (30*N)/w1 - (6*N*v1)/w1)*Log[u1]^2*
    Log[w1]^2 + Pi*((2*I)/N + (5*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((18*I)*mv1p1*N)/w1^3 + (8*I)/(N*w1^2) + ((40*I)*N)/w1^2 - 
     ((4*I)*v1)/(N*w1^2) - ((22*I)*N*v1)/w1^2 - (6*I)/(N*w1) - 
     ((27*I)*N)/w1 + ((2*I)*v1)/(N*w1) + ((5*I)*N*v1)/w1)*Log[v1]*Log[w1]^2 + 
   (-3/(2*N) + 3/(2*mv1p1^2*N) - 4/(mv1p1*N) - (41*N)/2 + (5*N)/(2*mv1p1^2) - 
     (10*N)/mv1p1 - (3*u1)/(mv1p1^3*N) + (6*u1)/(mv1p1^2*N) - 
     (3*u1)/(mv1p1*N) + (4*N*u1)/3 + (3*N*u1)/mv1p1^3 - (4*N*u1)/mv1p1^2 + 
     (N*u1)/mv1p1 + (3*u1^2)/(mv1p1^4*N) - (4*u1^2)/(mv1p1^3*N) + 
     u1^2/(mv1p1^2*N) - (3*N*u1^2)/mv1p1^4 + (4*N*u1^2)/mv1p1^3 - 
     (N*u1^2)/mv1p1^2 - 2*N*v1 + v1^2/(2*mv1p1*N*u1) + 
     (N*v1^2)/(mv1p1^3*u1) + (N*v1^2)/(2*mv1p1*u1) + 
     (4*N*v1^3)/(3*mv1p1*w1^3) - (5*N*v1^4)/(3*mv1p1*w1^3) + 
     (4*N*v1^5)/(3*mv1p1*w1^3) - 8/(N*w1^2) - (40*N)/w1^2 + (4*v1)/(N*w1^2) + 
     (22*N*v1)/w1^2 + (2*N*v1^2)/(mv1p1^2*w1^2) - 
     (16*N*v1^3)/(3*mv1p1^2*w1^2) + (23*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (10*N*v1^5)/(3*mv1p1^2*w1^2) + 12/(mv1p1*N*w1) + (68*N)/(mv1p1*w1) - 
     (12*v1)/(mv1p1*N*w1) + (2*N*v1)/(mv1p1^3*w1) - (74*N*v1)/(mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) - (9*N*v1^2)/(mv1p1^3*w1) + 
     (15*N*v1^2)/(mv1p1*w1) + (18*N*v1^3)/(mv1p1^3*w1) - 
     (14*N*v1^4)/(mv1p1^3*w1) + (4*N*v1^5)/(mv1p1^3*w1))*Log[v1]*Log[w1]^2 + 
   (-10/N - 25*N + (20*mv1p1)/(N*w1^3) + (90*mv1p1*N)/w1^3 - 40/(N*w1^2) - 
     (200*N)/w1^2 + (20*v1)/(N*w1^2) + (110*N*v1)/w1^2 + 30/(N*w1) + 
     (135*N)/w1 - (10*v1)/(N*w1) - (25*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    Log[w1]^2 + (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 + 
     8/(N*w1^2) + (40*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - 
     (27*N)/w1 + (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mv1p1]*Log[v1]*Log[w1]^2 + 
   (6/N + 21*N - (12*mv1p1)/(N*w1^3) - (66*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (144*N)/w1^2 - (12*v1)/(N*w1^2) - (78*N*v1)/w1^2 - 18/(N*w1) - 
     (99*N)/w1 + (6*v1)/(N*w1) + (21*N*v1)/w1)*Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   (-6/N - 21*N + (14*mv1p1)/(N*w1^3) + (74*mv1p1*N)/w1^3 - 26/(N*w1^2) - 
     (164*N)/w1^2 + (12*v1)/(N*w1^2) + (90*N*v1)/w1^2 + 18/(N*w1) + 
     (111*N)/w1 - (6*v1)/(N*w1) - (21*N*v1)/w1)*Log[u1]*Log[v1]*Log[w1]^2 + 
   (-2/N - 7*N + (4*mv1p1)/(N*w1^3) + (22*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (48*N)/w1^2 + (4*v1)/(N*w1^2) + (26*N*v1)/w1^2 + 6/(N*w1) + (33*N)/w1 - 
     (2*v1)/(N*w1) - (7*N*v1)/w1)*Log[v1]^2*Log[w1]^2 + 
   Pi*((-1/3*I)/N + (I/3)*N + (((2*I)/3)*mv1p1)/(N*w1^3) - 
     (((2*I)/3)*mv1p1*N)/w1^3 - ((4*I)/3)/(N*w1^2) + (((4*I)/3)*N)/w1^2 + 
     (((2*I)/3)*v1)/(N*w1^2) - (((2*I)/3)*N*v1)/w1^2 + I/(N*w1) - (I*N)/w1 - 
     ((I/3)*v1)/(N*w1) + ((I/3)*N*v1)/w1)*Log[w1]^3 + 
   (-1/2*1/N + 1/(2*mv1p1^2*N) - 2/(mv1p1*N) - (23*N)/6 + (5*N)/(6*mv1p1^2) - 
     u1/(mv1p1^3*N) + (2*u1)/(mv1p1^2*N) - u1/(mv1p1*N) - (4*N*u1)/9 + 
     (N*u1)/mv1p1^3 - (4*N*u1)/(3*mv1p1^2) + (N*u1)/(3*mv1p1) + 
     u1^2/(mv1p1^4*N) - (4*u1^2)/(3*mv1p1^3*N) + u1^2/(3*mv1p1^2*N) - 
     (N*u1^2)/mv1p1^4 + (4*N*u1^2)/(3*mv1p1^3) - (N*u1^2)/(3*mv1p1^2) + 
     (N*v1^2)/(3*mv1p1^3*u1) + (4*N)/(9*mv1p1*w1^3) - 
     (14*N*v1)/(9*mv1p1*w1^3) + (13*N*v1^2)/(9*mv1p1*w1^3) - 4/(3*N*w1^2) - 
     (2*N)/(3*w1^2) - (40*N)/(9*mv1p1^2*w1^2) + v1/(3*N*w1^2) + (N*v1)/w1^2 + 
     (122*N*v1)/(9*mv1p1^2*w1^2) - (121*N*v1^2)/(9*mv1p1^2*w1^2) + 
     (14*N*v1^3)/(3*mv1p1^2*w1^2) + 5/(3*N*w1) + 5/(3*mv1p1*N*w1) + 
     (20*N)/(3*mv1p1^3*w1) + N/(mv1p1*w1) - v1/(N*w1) - 
     (2*v1)/(3*mv1p1*N*w1) - (68*N*v1)/(3*mv1p1^3*w1) - 
     (10*N*v1)/(3*mv1p1*w1) - v1^2/(2*mv1p1*N*w1) + 
     (85*N*v1^2)/(3*mv1p1^3*w1) + (7*N*v1^2)/(6*mv1p1*w1) - 
     (44*N*v1^3)/(3*mv1p1^3*w1) + (8*N*v1^4)/(3*mv1p1^3*w1))*Log[w1]^3 + 
   (-N^(-1) + (4*mv1p1)/(3*N*w1^3) - 10/(3*N*w1^2) + (2*v1)/(N*w1^2) + 
     3/(N*w1) - v1/(N*w1))*Log[mv1p1]*Log[w1]^3 + 
   (1/(3*N) + (2*N)/3 - (4*mv1p1*N)/(3*w1^3) + 2/(3*N*w1^2) + 
     (8*N)/(3*w1^2) - (2*v1)/(3*N*w1^2) - (4*N*v1)/(3*w1^2) - 1/(N*w1) - 
     (2*N)/w1 + v1/(3*N*w1) + (2*N*v1)/(3*w1))*Log[mw1p1]*Log[w1]^3 + 
   (-2/(3*N) - N/3 + (2*mv1p1)/(3*N*w1^3) + (2*mv1p1*N)/(3*w1^3) - 
     2/(N*w1^2) - (4*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + (2*N*v1)/(3*w1^2) + 
     2/(N*w1) + N/w1 - (2*v1)/(3*N*w1) - (N*v1)/(3*w1))*Log[u1]*Log[w1]^3 + 
   (4/N + (38*N)/3 - (26*mv1p1)/(3*N*w1^3) - (44*mv1p1*N)/w1^3 + 
     50/(3*N*w1^2) + (292*N)/(3*w1^2) - (8*v1)/(N*w1^2) - 
     (160*N*v1)/(3*w1^2) - 12/(N*w1) - (66*N)/w1 + (4*v1)/(N*w1) + 
     (38*N*v1)/(3*w1))*Log[v1]*Log[w1]^3 + 
   Pi^2*((2*N)/3 - (4*mv1p1*N)/(3*w1^3) + (8*N)/(3*w1^2) - 
     (4*N*v1)/(3*w1^2) - (2*N)/w1 + (2*N*v1)/(3*w1))*PolyLog[2, u1] + 
   Pi*((-3*I)/N + (3*I)/(mv1p1^2*N) - (8*I)/(mv1p1*N) - (41*I)*N + 
     ((5*I)*N)/mv1p1^2 - ((20*I)*N)/mv1p1 - ((6*I)*u1)/(mv1p1^3*N) + 
     ((12*I)*u1)/(mv1p1^2*N) - ((6*I)*u1)/(mv1p1*N) + ((8*I)/3)*N*u1 + 
     ((6*I)*N*u1)/mv1p1^3 - ((8*I)*N*u1)/mv1p1^2 + ((2*I)*N*u1)/mv1p1 + 
     ((6*I)*u1^2)/(mv1p1^4*N) - ((8*I)*u1^2)/(mv1p1^3*N) + 
     ((2*I)*u1^2)/(mv1p1^2*N) - ((6*I)*N*u1^2)/mv1p1^4 + 
     ((8*I)*N*u1^2)/mv1p1^3 - ((2*I)*N*u1^2)/mv1p1^2 - (4*I)*N*v1 + 
     (I*v1^2)/(mv1p1*N*u1) + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (I*N*v1^2)/(mv1p1*u1) + (((8*I)/3)*N*v1^3)/(mv1p1*w1^3) - 
     (((10*I)/3)*N*v1^4)/(mv1p1*w1^3) + (((8*I)/3)*N*v1^5)/(mv1p1*w1^3) - 
     (16*I)/(N*w1^2) - ((80*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((44*I)*N*v1)/w1^2 + ((4*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((32*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + (((46*I)/3)*N*v1^4)/
      (mv1p1^2*w1^2) - (((20*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + 
     (24*I)/(mv1p1*N*w1) + ((136*I)*N)/(mv1p1*w1) - 
     ((24*I)*v1)/(mv1p1*N*w1) + ((4*I)*N*v1)/(mv1p1^3*w1) - 
     ((148*I)*N*v1)/(mv1p1*w1) + ((4*I)*v1^2)/(mv1p1*N*w1) - 
     ((18*I)*N*v1^2)/(mv1p1^3*w1) + ((30*I)*N*v1^2)/(mv1p1*w1) + 
     ((36*I)*N*v1^3)/(mv1p1^3*w1) - ((28*I)*N*v1^4)/(mv1p1^3*w1) + 
     ((8*I)*N*v1^5)/(mv1p1^3*w1))*PolyLog[2, u1] + 
   Pi*((-4*I)*N + ((8*I)*mv1p1*N)/w1^3 - ((16*I)*N)/w1^2 + 
     ((8*I)*N*v1)/w1^2 + ((12*I)*N)/w1 - ((4*I)*N*v1)/w1)*Log[mu1p1]*
    PolyLog[2, u1] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 
     12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, u1] + (4/N + 14*N - (8*mv1p1)/(N*w1^3) - 
     (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + (96*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + (4*v1)/(N*w1) + (14*N*v1)/w1)*
    Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mu1p1]*Log[u1]*PolyLog[2, u1] + 
   Pi*((4*I)*N - ((8*I)*mv1p1*N)/w1^3 + ((16*I)*N)/w1^2 - ((8*I)*N*v1)/w1^2 - 
     ((12*I)*N)/w1 + ((4*I)*N*v1)/w1)*Log[v1]*PolyLog[2, u1] + 
   (3/N - 3/(mv1p1^2*N) + 8/(mv1p1*N) + 41*N - (5*N)/mv1p1^2 + (20*N)/mv1p1 + 
     (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) - 
     (8*N*u1)/3 - (6*N*u1)/mv1p1^3 + (8*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - 
     (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) + 
     (6*N*u1^2)/mv1p1^4 - (8*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 + 4*N*v1 - 
     v1^2/(mv1p1*N*u1) - (2*N*v1^2)/(mv1p1^3*u1) - (N*v1^2)/(mv1p1*u1) - 
     (8*N*v1^3)/(3*mv1p1*w1^3) + (10*N*v1^4)/(3*mv1p1*w1^3) - 
     (8*N*v1^5)/(3*mv1p1*w1^3) + 16/(N*w1^2) + (80*N)/w1^2 - 
     (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - (4*N*v1^2)/(mv1p1^2*w1^2) + 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) - (46*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - 24/(mv1p1*N*w1) - (136*N)/(mv1p1*w1) + 
     (24*v1)/(mv1p1*N*w1) - (4*N*v1)/(mv1p1^3*w1) + (148*N*v1)/(mv1p1*w1) - 
     (4*v1^2)/(mv1p1*N*w1) + (18*N*v1^2)/(mv1p1^3*w1) - 
     (30*N*v1^2)/(mv1p1*w1) - (36*N*v1^3)/(mv1p1^3*w1) + 
     (28*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1))*Log[v1]*
    PolyLog[2, u1] + (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - 
     (12*N)/w1 + (4*N*v1)/w1)*Log[mu1p1]*Log[v1]*PolyLog[2, u1] + 
   (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + (12*N)/w1 - 
     (4*N*v1)/w1)*Log[v1]^2*PolyLog[2, u1] + 
   (-3/N + 3/(mv1p1^2*N) - 8/(mv1p1*N) - 41*N + (5*N)/mv1p1^2 - 
     (20*N)/mv1p1 - (6*u1)/(mv1p1^3*N) + (12*u1)/(mv1p1^2*N) - 
     (6*u1)/(mv1p1*N) + (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - (8*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 + (6*u1^2)/(mv1p1^4*N) - (8*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) - (6*N*u1^2)/mv1p1^4 + (8*N*u1^2)/mv1p1^3 - 
     (2*N*u1^2)/mv1p1^2 - 4*N*v1 + v1^2/(mv1p1*N*u1) + 
     (2*N*v1^2)/(mv1p1^3*u1) + (N*v1^2)/(mv1p1*u1) + 
     (8*N*v1^3)/(3*mv1p1*w1^3) - (10*N*v1^4)/(3*mv1p1*w1^3) + 
     (8*N*v1^5)/(3*mv1p1*w1^3) - 16/(N*w1^2) - (80*N)/w1^2 + 
     (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + (4*N*v1^2)/(mv1p1^2*w1^2) - 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) + (46*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) + 24/(mv1p1*N*w1) + (136*N)/(mv1p1*w1) - 
     (24*v1)/(mv1p1*N*w1) + (4*N*v1)/(mv1p1^3*w1) - (148*N*v1)/(mv1p1*w1) + 
     (4*v1^2)/(mv1p1*N*w1) - (18*N*v1^2)/(mv1p1^3*w1) + 
     (30*N*v1^2)/(mv1p1*w1) + (36*N*v1^3)/(mv1p1^3*w1) - 
     (28*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1))*Log[w1]*
    PolyLog[2, u1] + (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + 
     (12*N)/w1 - (4*N*v1)/w1)*Log[mu1p1]*Log[w1]*PolyLog[2, u1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mv1p1]*Log[w1]*PolyLog[2, u1] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mw1p1]*Log[w1]*PolyLog[2, u1] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, u1] + 
   (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - (12*N)/w1 + 
     (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, u1] + 
   Pi^2*(8/(3*N) + (10*N)/3 - (10*mv1p1)/(3*N*w1^3) - (28*mv1p1*N)/(3*w1^3) + 
     26/(3*N*w1^2) + (20*N)/w1^2 - (16*v1)/(3*N*w1^2) - (32*N*v1)/(3*w1^2) - 
     8/(N*w1) - (14*N)/w1 + (8*v1)/(3*N*w1) + (10*N*v1)/(3*w1))*
    PolyLog[2, v1] + Pi*(I/N + (2*I)/(mv1p1^2*N) - (4*I)/(mv1p1*N) - 
     ((37*I)/3)*N + ((6*I)*N)/mv1p1^2 - ((12*I)*N)/mv1p1 + ((4*I)/3)*Nf + 
     (I*v1^2)/(mv1p1*N*u1) + (I*N*v1^2)/(mv1p1*u1) + ((6*I)*N)/w1^3 + 
     (((8*I)/3)*mv1p1*N)/w1^3 - (((8*I)/3)*mv1p1*Nf)/w1^3 - 
     ((2*I)*N*v1)/w1^3 - ((4*I)*mv1p1*N*v1)/w1^3 - ((2*I)*N*v1^2)/w1^3 - 
     ((2*I)*mv1p1*N*v1^2)/w1^3 + (((2*I)/3)*N*v1^3)/w1^3 - 
     (((8*I)/3)*mv1p1*N*v1^3)/w1^3 - (((8*I)/3)*N*v1^4)/w1^3 - 
     (10*I)/(N*w1^2) - (((100*I)/3)*N)/w1^2 + (((16*I)/3)*Nf)/w1^2 + 
     ((4*I)*v1)/(N*w1^2) - (((4*I)/3)*N*v1)/w1^2 - (((8*I)/3)*Nf*v1)/w1^2 + 
     (10*I)/(N*w1) + I/(mv1p1*N*w1) + ((40*I)*N)/w1 + ((3*I)*N)/(mv1p1*w1) - 
     ((4*I)*Nf)/w1 - ((6*I)*v1)/(N*w1) + ((8*I)*v1)/(mv1p1*N*w1) - 
     ((20*I)*N*v1)/w1 + (((68*I)/3)*N*v1)/(mv1p1*w1) + (((4*I)/3)*Nf*v1)/w1 - 
     ((6*I)*v1^2)/(mv1p1*N*w1) + ((8*I)*N*v1^2)/w1 - 
     (((80*I)/3)*N*v1^2)/(mv1p1*w1) + ((8*I)*N*v1^3)/(mv1p1*w1))*
    PolyLog[2, v1] + (-3/N + 4/(mv1p1*N) - 9*N - (8*N)/mv1p1^2 + 
     (32*N)/mv1p1 - 2/(N*u1) - (9*N)/(mv1p1^2*u1) + (2*v1)/(N*u1) + 
     (27*N*v1)/(mv1p1^2*u1) - (21*N*v1^2)/(mv1p1^2*u1) + 
     (5*N*v1^3)/(mv1p1^2*u1) + (4*mv1p1)/(N*w1^3) + (16*N)/w1^3 - 
     (32*N*v1)/(3*w1^3) - (2*N*v1^2)/(3*w1^3) - (8*N*v1^3)/(3*w1^3) - 
     12/(N*w1^2) - (56*N)/w1^2 + (9*v1)/(N*w1^2) + (209*N*v1)/(3*w1^2) - 
     (40*N*v1)/(mv1p1*w1^2) - (6*N*v1^2)/w1^2 + (124*N*v1^2)/(3*mv1p1*w1^2) - 
     (8*N*v1^3)/(3*w1^2) + (10*N*v1^3)/(3*mv1p1*w1^2) - 
     (8*N*v1^4)/(3*mv1p1*w1^2) + 1/(mv1p1*N*w1) - (40*N)/(mv1p1^2*w1) + 
     (82*N)/(mv1p1*w1) - (6*v1)/(mv1p1*N*w1) + (388*N*v1)/(3*mv1p1^2*w1) - 
     (508*N*v1)/(3*mv1p1*w1) + (2*v1^2)/(mv1p1*N*w1) - 
     (364*N*v1^2)/(3*mv1p1^2*w1) + (59*N*v1^2)/(mv1p1*w1) + 
     (86*N*v1^3)/(3*mv1p1^2*w1) + (16*N*v1^3)/(3*mv1p1*w1) + 
     (16*N*v1^4)/(3*mv1p1^2*w1))*PolyLog[2, v1] + 
   Pi*((8*I)/N + (20*I)*N - ((16*I)*mv1p1)/(N*w1^3) - ((72*I)*mv1p1*N)/w1^3 + 
     (32*I)/(N*w1^2) + ((160*I)*N)/w1^2 - ((16*I)*v1)/(N*w1^2) - 
     ((88*I)*N*v1)/w1^2 - (24*I)/(N*w1) - ((108*I)*N)/w1 + 
     ((8*I)*v1)/(N*w1) + ((20*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, v1] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (40*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[mu1p1]^2*PolyLog[2, v1] + 
   ((-8*N)/(3*w1^3) + (8*mv1p1*N)/(3*w1^3) + (20*N*v1)/(3*w1^3) - 
     (4*mv1p1*N*v1)/w1^3 - (2*N*v1^2)/w1^3 - (2*mv1p1*N*v1^2)/w1^3 + 
     (2*N*v1^3)/(3*w1^3) - (8*mv1p1*N*v1^3)/(3*w1^3) - (8*N*v1^4)/(3*w1^3) + 
     10/(N*w1) - 10/(mv1p1*N*w1) + (40*N)/w1 - (40*N)/(mv1p1*w1) - 
     (6*v1)/(N*w1) + (16*v1)/(mv1p1*N*w1) - (20*N*v1)/w1 + 
     (60*N*v1)/(mv1p1*w1) - (6*v1^2)/(mv1p1*N*w1) + (8*N*v1^2)/w1 - 
     (28*N*v1^2)/(mv1p1*w1) + (8*N*v1^3)/(mv1p1*w1))*Log[mv1p1]*
    PolyLog[2, v1] + (-8/N - 12*N + (12*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 
     28/(N*w1^2) - (88*N)/w1^2 + (16*v1)/(N*w1^2) + (48*N*v1)/w1^2 + 
     24/(N*w1) + (60*N)/w1 - (8*v1)/(N*w1) - (12*N*v1)/w1)*Log[mu1p1]*
    Log[mv1p1]*PolyLog[2, v1] + Pi*((-4*I)/N - (2*I)*N + 
     ((4*I)*mv1p1)/(N*w1^3) + ((4*I)*mv1p1*N)/w1^3 - (12*I)/(N*w1^2) - 
     ((8*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + 
     (12*I)/(N*w1) + ((6*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*
    Log[u1]*PolyLog[2, v1] + (1/(mv1p1^2*N) - 4/(mv1p1*N) - 8*N + 
     (3*N)/mv1p1^2 + (4*N)/mv1p1 - (16*N*u1)/3 + 4*N*v1 - 
     (10*mv1p1*N)/(3*w1^3) - (4*mv1p1*N*v1)/w1^3 - (2*mv1p1*N*v1^2)/w1^3 - 
     (8*mv1p1*N*v1^3)/(3*w1^3) - 6/(N*w1^2) + (16*N)/(3*w1^2) + 
     (4*v1)/(N*w1^2) + (8*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + 
     (20*N*v1^3)/(3*w1^2) + 9/(N*w1) + (33*N)/w1 - (34*N)/(mv1p1*w1) - 
     (3*v1)/(N*w1) + (4*v1)/(mv1p1*N*w1) - (23*N*v1)/w1 + 
     (36*N*v1)/(mv1p1*w1) - (3*v1^2)/(mv1p1*N*w1) + (16*N*v1^2)/w1 - 
     (19*N*v1^2)/(mv1p1*w1) + (8*N*v1^3)/(mv1p1*w1))*Log[u1]*PolyLog[2, v1] + 
   Pi*((-8*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((32*I)*mv1p1*N)/w1^3 - 
     (4*I)/(N*w1^2) - ((72*I)*N)/w1^2 + ((40*I)*N*v1)/w1^2 + ((48*I)*N)/w1 - 
     ((8*I)*N*v1)/w1)*Log[v1]*PolyLog[2, v1] + 
   (-2/N - 2/(mv1p1^2*N) + (26*N)/3 - (6*N)/mv1p1^2 + (32*N)/mv1p1 + 
     (4*Nf)/3 - (16*N*u1)/3 + 4*N*v1 - (2*v1^2)/(mv1p1*N*u1) - 
     (2*N*v1^2)/(mv1p1^3*u1) - (2*N*v1^2)/(mv1p1*u1) + (34*N)/(3*w1^3) - 
     (8*N)/(3*mv1p1*w1^3) - (8*mv1p1*Nf)/(3*w1^3) - (46*N*v1)/(3*w1^3) + 
     (28*N*v1)/(3*mv1p1*w1^3) + (2*N*v1^2)/w1^3 - 
     (26*N*v1^2)/(3*mv1p1*w1^3) - (2*N*v1^3)/(3*w1^3) + (8*N*v1^4)/(3*w1^3) + 
     8/(N*w1^2) + (10*N)/w1^2 + (80*N)/(3*mv1p1^2*w1^2) + (16*Nf)/(3*w1^2) + 
     (140*N*v1)/(3*w1^2) - (244*N*v1)/(3*mv1p1^2*w1^2) - (8*Nf*v1)/(3*w1^2) - 
     (2*N*v1^2)/w1^2 + (242*N*v1^2)/(3*mv1p1^2*w1^2) + (20*N*v1^3)/(3*w1^2) - 
     (28*N*v1^3)/(mv1p1^2*w1^2) - 10/(N*w1) + 6/(mv1p1*N*w1) - 
     (40*N)/(mv1p1^3*w1) - (40*N)/(mv1p1*w1) - (4*Nf)/w1 + (6*v1)/(N*w1) - 
     (16*v1)/(mv1p1*N*w1) + (136*N*v1)/(mv1p1^3*w1) - 
     (76*N*v1)/(3*mv1p1*w1) + (4*Nf*v1)/(3*w1) + (6*v1^2)/(mv1p1*N*w1) - 
     (170*N*v1^2)/(mv1p1^3*w1) + (124*N*v1^2)/(3*mv1p1*w1) + 
     (88*N*v1^3)/(mv1p1^3*w1) - (8*N*v1^3)/(mv1p1*w1) - 
     (16*N*v1^4)/(mv1p1^3*w1))*Log[v1]*PolyLog[2, v1] + 
   (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + (72*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (160*N)/w1^2 + (16*v1)/(N*w1^2) + (88*N*v1)/w1^2 + 24/(N*w1) + 
     (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, v1] + (-8*N + (4*mv1p1)/(N*w1^3) + (32*mv1p1*N)/w1^3 - 
     4/(N*w1^2) - (72*N)/w1^2 + (40*N*v1)/w1^2 + (48*N)/w1 - (8*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, v1] + 
   (4/N - 2*N - (4*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 + 12/(N*w1^2) - 
     (8*N)/w1^2 - (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 - 12/(N*w1) + (6*N)/w1 + 
     (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, v1] + 
   (2/N + 3*N - (4*mv1p1)/(N*w1^3) - (14*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (32*N)/w1^2 - (4*v1)/(N*w1^2) - (18*N*v1)/w1^2 - 6/(N*w1) - (21*N)/w1 + 
     (2*v1)/(N*w1) + (3*N*v1)/w1)*Log[v1]^2*PolyLog[2, v1] + 
   Pi*((-4*I)/N - (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((4*I)*mv1p1*N)/w1^3 - 
     (12*I)/(N*w1^2) - ((8*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((4*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((6*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((2*I)*N*v1)/w1)*Log[w1]*PolyLog[2, v1] + 
   (N^(-1) + 1/(mv1p1^2*N) + 3*N + (3*N)/mv1p1^2 - (16*N)/mv1p1 + 
     (16*N*u1)/3 - 4*N*v1 + v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) - 
     (8*mv1p1*N)/(3*w1^3) + (4*mv1p1*N*v1)/w1^3 + (2*mv1p1*N*v1^2)/w1^3 + 
     (8*mv1p1*N*v1^3)/(3*w1^3) - 4/(N*w1^2) - (28*N)/(3*w1^2) - 
     (24*N*v1)/w1^2 + (2*N*v1^2)/w1^2 - (20*N*v1^3)/(3*w1^2) - 10/(N*w1) + 
     12/(mv1p1*N*w1) - (40*N)/w1 + (62*N)/(mv1p1*w1) + (6*v1)/(N*w1) - 
     (16*v1)/(mv1p1*N*w1) + (20*N*v1)/w1 - (48*N*v1)/(mv1p1*w1) + 
     (6*v1^2)/(mv1p1*N*w1) - (8*N*v1^2)/w1 + (2*N*v1^2)/(mv1p1*w1))*Log[w1]*
    PolyLog[2, v1] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 
     16/(N*w1^2) + (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 
     12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, v1] + (8/N + 12*N - (12*mv1p1)/(N*w1^3) - (40*mv1p1*N)/w1^3 + 
     28/(N*w1^2) + (88*N)/w1^2 - (16*v1)/(N*w1^2) - (48*N*v1)/w1^2 - 
     24/(N*w1) - (60*N)/w1 + (8*v1)/(N*w1) + (12*N*v1)/w1)*Log[mv1p1]*Log[w1]*
    PolyLog[2, v1] + (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 
     16/(N*w1^2) - (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 
     12/(N*w1) + (66*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[u1]*Log[w1]*
    PolyLog[2, v1] + (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - 
     (12*N)/w1 + (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, v1] + 
   (-12*N + (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (88*N)/w1^2 + (48*N*v1)/w1^2 + (60*N)/w1 - (12*N*v1)/w1)*PolyLog[2, u1]*
    PolyLog[2, v1] + (N^(-1) - 5*N + (18*mv1p1*N)/w1^3 + 2/(N*w1^2) - 
     (40*N)/w1^2 - (2*v1)/(N*w1^2) + (22*N*v1)/w1^2 - 3/(N*w1) + (27*N)/w1 + 
     v1/(N*w1) - (5*N*v1)/w1)*PolyLog[2, v1]^2 + 
   Pi^2*(2/N - N/3 - (2*mv1p1)/(N*w1^3) + (2*mv1p1*N)/(3*w1^3) + 6/(N*w1^2) - 
     (4*N)/(3*w1^2) - (4*v1)/(N*w1^2) + (2*N*v1)/(3*w1^2) - 6/(N*w1) + N/w1 + 
     (2*v1)/(N*w1) - (N*v1)/(3*w1))*PolyLog[2, -(v1/u1)] + 
   (3/N - 3/(mv1p1^2*N) + 11/(mv1p1*N) + 16*N + (3*N)/mv1p1^2 + N/mv1p1 + 
     (3*u1)/N + (6*u1)/(mv1p1^3*N) - (14*u1)/(mv1p1^2*N) + 
     (11*u1)/(mv1p1*N) - (6*N*u1)/mv1p1^3 + (14*N*u1)/mv1p1^2 - 
     (7*N*u1)/mv1p1 - 4*mv1p1*N*u1 + u1^2/N + (6*u1^2)/(mv1p1^3*N) - 
     (5*u1^2)/(mv1p1^2*N) + 4*N*u1^2 - (6*N*u1^2)/mv1p1^3 + 
     (5*N*u1^2)/mv1p1^2 + (8*N*v1)/3 + (u1*v1)/N + 4/(N*w1^3) + (16*N)/w1^3 - 
     (4*v1)/(N*w1^3) - (32*N*v1)/(3*w1^3) - (2*N*v1^2)/(3*w1^3) - 
     (8*N*v1^3)/(3*w1^3) - 4/(N*w1^2) - (18*N)/w1^2 + (5*v1)/(N*w1^2) + 
     (N*v1)/w1^2 - (14*N*v1^2)/(3*w1^2) + (8*N*v1^3)/(3*w1^2) - 
     11/(mv1p1*N*w1) - (18*N)/(mv1p1*w1) + (12*v1)/(mv1p1*N*w1) + 
     (26*N*v1)/(mv1p1*w1) - (3*v1^2)/(mv1p1*N*w1) - 
     (26*N*v1^2)/(3*mv1p1*w1) - (16*N*v1^3)/(3*mv1p1*w1))*
    PolyLog[2, -(v1/u1)] + Pi*((6*I)/N + (3*I)/(mv1p1^2*N) - 
     (12*I)/(mv1p1*N) + ((2*I)/3)*N + ((5*I)*N)/mv1p1^2 + ((4*I)/3)*Nf - 
     ((6*I)*u1)/(mv1p1^3*N) + ((12*I)*u1)/(mv1p1^2*N) - 
     ((6*I)*u1)/(mv1p1*N) + ((6*I)*N*u1)/mv1p1^3 - ((8*I)*N*u1)/mv1p1^2 + 
     ((2*I)*N*u1)/mv1p1 + ((6*I)*u1^2)/(mv1p1^4*N) - 
     ((8*I)*u1^2)/(mv1p1^3*N) + ((2*I)*u1^2)/(mv1p1^2*N) - 
     ((6*I)*N*u1^2)/mv1p1^4 + ((8*I)*N*u1^2)/mv1p1^3 - 
     ((2*I)*N*u1^2)/mv1p1^2 + (4*I)*N*v1 - ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((26*I)/3)*mv1p1^2*N)/w1^3 - (((8*I)/3)*mv1p1*Nf)/w1^3 + 
     ((4*I)*N*v1)/(mv1p1*w1^3) + (((14*I)/3)*mv1p1^2*N*v1)/w1^3 - 
     ((6*I)*N*v1^2)/(mv1p1*w1^3) + (((8*I)/3)*mv1p1^2*N*v1^2)/w1^3 - 
     (6*I)/(N*w1^2) - (((74*I)/3)*N)/w1^2 + (((70*I)/3)*N)/(mv1p1^2*w1^2) + 
     (((16*I)/3)*Nf)/w1^2 + ((22*I)*N*v1)/w1^2 - 
     ((74*I)*N*v1)/(mv1p1^2*w1^2) - (((8*I)/3)*Nf*v1)/w1^2 - 
     ((2*I)*N*v1^2)/w1^2 + ((76*I)*N*v1^2)/(mv1p1^2*w1^2) + 
     (((20*I)/3)*N*v1^3)/w1^2 - (((82*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + 
     (9*I)/(N*w1) - ((37*I)*N)/(mv1p1^3*w1) + ((24*I)*N)/(mv1p1*w1) - 
     ((4*I)*Nf)/w1 - ((3*I)*v1)/(N*w1) + ((12*I)*v1)/(mv1p1*N*w1) + 
     (((374*I)/3)*N*v1)/(mv1p1^3*w1) - ((48*I)*N*v1)/(mv1p1*w1) + 
     (((4*I)/3)*Nf*v1)/w1 - ((9*I)*v1^2)/(mv1p1*N*w1) - 
     ((154*I)*N*v1^2)/(mv1p1^3*w1) + ((25*I)*N*v1^2)/(mv1p1*w1) + 
     ((78*I)*N*v1^3)/(mv1p1^3*w1) - ((8*I)*N*v1^3)/(mv1p1*w1) - 
     (((41*I)/3)*N*v1^4)/(mv1p1^3*w1))*PolyLog[2, -(v1/u1)] + 
   Pi*((8*I)/N + (24*I)*N - ((16*I)*mv1p1)/(N*w1^3) - ((80*I)*mv1p1*N)/w1^3 + 
     (32*I)/(N*w1^2) + ((176*I)*N)/w1^2 - ((16*I)*v1)/(N*w1^2) - 
     ((96*I)*N*v1)/w1^2 - (24*I)/(N*w1) - ((120*I)*N)/w1 + 
     ((8*I)*v1)/(N*w1) + ((24*I)*N*v1)/w1)*Log[mu1p1]*PolyLog[2, -(v1/u1)] + 
   (2/N + 7*N - (4*mv1p1)/(N*w1^3) - (22*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (48*N)/w1^2 - (4*v1)/(N*w1^2) - (26*N*v1)/w1^2 - 6/(N*w1) - (33*N)/w1 + 
     (2*v1)/(N*w1) + (7*N*v1)/w1)*Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((4*I)*N - ((8*I)*mv1p1*N)/w1^3 + ((16*I)*N)/w1^2 - ((8*I)*N*v1)/w1^2 - 
     ((12*I)*N)/w1 + ((4*I)*N*v1)/w1)*Log[mw1p1]*PolyLog[2, -(v1/u1)] + 
   (-4/N - 26*N + (12*mv1p1)/(N*w1^3) + (84*mv1p1*N)/w1^3 - 20/(N*w1^2) - 
     (184*N)/w1^2 + (8*v1)/(N*w1^2) + (100*N*v1)/w1^2 + 12/(N*w1) + 
     (126*N)/w1 - (4*v1)/(N*w1) - (26*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + Pi*((-4*I)/N - (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) + 
     ((4*I)*mv1p1*N)/w1^3 - (12*I)/(N*w1^2) - ((8*I)*N)/w1^2 + 
     ((8*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((6*I)*N)/w1 - 
     ((4*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (3/(mv1p1^2*N) - 12/(mv1p1*N) - 8*N + (5*N)/mv1p1^2 - (6*u1)/(mv1p1^3*N) + 
     (12*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - 
     (8*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + (6*u1^2)/(mv1p1^4*N) - 
     (8*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) - (6*N*u1^2)/mv1p1^4 + 
     (8*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + 4*N*v1 - (10*N)/(3*w1^3) - 
     (2*N*v1)/(3*w1^3) + (2*N*v1^2)/w1^3 - (2*N*v1^3)/(3*w1^3) + 
     (8*N*v1^4)/(3*w1^3) - 10/(N*w1^2) + (4*N)/(3*w1^2) + (4*v1)/(N*w1^2) + 
     (8*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + (20*N*v1^3)/(3*w1^2) + 19/(N*w1) - 
     (19*N)/w1 + (24*N)/(mv1p1*w1) - (9*v1)/(N*w1) + (12*v1)/(mv1p1*N*w1) + 
     (5*N*v1)/w1 - (48*N*v1)/(mv1p1*w1) - (9*v1^2)/(mv1p1*N*w1) + 
     (25*N*v1^2)/(mv1p1*w1) - (8*N*v1^3)/(mv1p1*w1))*Log[u1]*
    PolyLog[2, -(v1/u1)] + (4/N + 26*N - (12*mv1p1)/(N*w1^3) - 
     (84*mv1p1*N)/w1^3 + 20/(N*w1^2) + (184*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (100*N*v1)/w1^2 - 12/(N*w1) - (126*N)/w1 + (4*v1)/(N*w1) + (26*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - (12*N)/w1 + 
     (4*N*v1)/w1)*Log[mw1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (-2*N + (4*mv1p1*N)/w1^3 - (8*N)/w1^2 + (4*N*v1)/w1^2 + (6*N)/w1 - 
     (2*N*v1)/w1)*Log[u1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((-12*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((40*I)*mv1p1*N)/w1^3 - 
     (4*I)/(N*w1^2) - ((88*I)*N)/w1^2 + ((48*I)*N*v1)/w1^2 + ((60*I)*N)/w1 - 
     ((12*I)*N*v1)/w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-9/N - 3/(mv1p1^2*N) + 8/(mv1p1*N) + (59*N)/3 - (5*N)/mv1p1^2 + 
     (20*N)/mv1p1 + (4*Nf)/3 + (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) - (8*N*u1)/3 - (6*N*u1)/mv1p1^3 + (8*N*u1)/mv1p1^2 - 
     (2*N*u1)/mv1p1 - (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - 
     (2*u1^2)/(mv1p1^2*N) + (6*N*u1^2)/mv1p1^4 - (8*N*u1^2)/mv1p1^3 + 
     (2*N*u1^2)/mv1p1^2 - v1^2/(mv1p1*N*u1) - (N*v1^2)/(mv1p1*u1) + 
     (26*mv1p1*N)/(3*w1^3) - (8*mv1p1*Nf)/(3*w1^3) + 8/(N*w1^2) + 
     (110*N)/(3*w1^2) + (16*Nf)/(3*w1^2) - (28*N*v1)/(3*w1^2) - 
     (8*Nf*v1)/(3*w1^2) - 4/(mv1p1*N*w1) + (34*N)/w1 - (114*N)/(mv1p1*w1) - 
     (4*Nf)/w1 - (8*v1)/(mv1p1*N*w1) - (34*N*v1)/(3*w1) + 
     (116*N*v1)/(mv1p1*w1) + (4*Nf*v1)/(3*w1) + (8*v1^2)/(mv1p1*N*w1) - 
     (20*N*v1^2)/(mv1p1*w1))*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-8/N - 24*N + (16*mv1p1)/(N*w1^3) + (80*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (176*N)/w1^2 + (16*v1)/(N*w1^2) + (96*N*v1)/w1^2 + 24/(N*w1) + 
     (120*N)/w1 - (8*v1)/(N*w1) - (24*N*v1)/w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + (-12*N + (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 
     4/(N*w1^2) - (88*N)/w1^2 + (48*N*v1)/w1^2 + (60*N)/w1 - (12*N*v1)/w1)*
    Log[mv1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + (12*N)/w1 - 
     (4*N*v1)/w1)*Log[mw1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (4/N + 2*N - (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (8*N)/w1^2 - (8*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 12/(N*w1) - (6*N)/w1 + 
     (4*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (2/N + 5*N - (4*mv1p1)/(N*w1^3) - (18*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (40*N)/w1^2 - (4*v1)/(N*w1^2) - (22*N*v1)/w1^2 - 6/(N*w1) - (27*N)/w1 + 
     (2*v1)/(N*w1) + (5*N*v1)/w1)*Log[v1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((-4*I)/N - (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((4*I)*mv1p1*N)/w1^3 - 
     (12*I)/(N*w1^2) - ((8*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((4*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((6*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((2*I)*N*v1)/w1)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (6/N + 16*N + (8*N*u1)/3 - (2*N*v1^2)/(mv1p1^3*u1) - 
     (8*N)/(3*mv1p1*w1^3) + (28*N*v1)/(3*mv1p1*w1^3) - 
     (26*N*v1^2)/(3*mv1p1*w1^3) + 4/(N*w1^2) + (80*N)/(3*mv1p1^2*w1^2) - 
     (4*v1)/(N*w1^2) - (244*N*v1)/(3*mv1p1^2*w1^2) + 
     (242*N*v1^2)/(3*mv1p1^2*w1^2) - (28*N*v1^3)/(mv1p1^2*w1^2) - 10/(N*w1) - 
     (40*N)/(mv1p1^3*w1) + (6*v1)/(N*w1) + (136*N*v1)/(mv1p1^3*w1) - 
     (170*N*v1^2)/(mv1p1^3*w1) + (88*N*v1^3)/(mv1p1^3*w1) - 
     (16*N*v1^4)/(mv1p1^3*w1))*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (4/N + 26*N - (12*mv1p1)/(N*w1^3) - (84*mv1p1*N)/w1^3 + 20/(N*w1^2) + 
     (184*N)/w1^2 - (8*v1)/(N*w1^2) - (100*N*v1)/w1^2 - 12/(N*w1) - 
     (126*N)/w1 + (4*v1)/(N*w1) + (26*N*v1)/w1)*Log[mw1p1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + (-4/N - 26*N + (12*mv1p1)/(N*w1^3) + 
     (84*mv1p1*N)/w1^3 - 20/(N*w1^2) - (184*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (100*N*v1)/w1^2 + 12/(N*w1) + (126*N)/w1 - (4*v1)/(N*w1) - (26*N*v1)/w1)*
    Log[u1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - (12*N)/w1 + 
     (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (4/N + 2*N - (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (8*N)/w1^2 - (8*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 12/(N*w1) - (6*N)/w1 + 
     (4*v1)/(N*w1) + (2*N*v1)/w1)*PolyLog[2, u1]*PolyLog[2, -(v1/u1)] + 
   (6/N - 12*N - (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 + 16/(N*w1^2) - 
     (88*N)/w1^2 - (12*v1)/(N*w1^2) + (48*N*v1)/w1^2 - 18/(N*w1) + 
     (60*N)/w1 + (6*v1)/(N*w1) - (12*N*v1)/w1)*PolyLog[2, v1]*
    PolyLog[2, -(v1/u1)] + (3/N - 2*N - (4*mv1p1)/(N*w1^3) + 
     (4*mv1p1*N)/w1^3 + 10/(N*w1^2) - (8*N)/w1^2 - (6*v1)/(N*w1^2) + 
     (4*N*v1)/w1^2 - 9/(N*w1) + (6*N)/w1 + (3*v1)/(N*w1) - (2*N*v1)/w1)*
    PolyLog[2, -(v1/u1)]^2 + Pi^2*(-4/(3*N) + (10*N)/3 - (12*mv1p1*N)/w1^3 - 
     8/(3*N*w1^2) + (80*N)/(3*w1^2) + (8*v1)/(3*N*w1^2) - 
     (44*N*v1)/(3*w1^2) + 4/(N*w1) - (18*N)/w1 - (4*v1)/(3*N*w1) + 
     (10*N*v1)/(3*w1))*PolyLog[2, w1] + 
   Pi*((-3*I)/N + (3*I)/(mv1p1^2*N) - (12*I)/(mv1p1*N) - (23*I)*N + 
     ((5*I)*N)/mv1p1^2 - ((6*I)*u1)/(mv1p1^3*N) + ((12*I)*u1)/(mv1p1^2*N) - 
     ((6*I)*u1)/(mv1p1*N) - ((8*I)/3)*N*u1 + ((6*I)*N*u1)/mv1p1^3 - 
     ((8*I)*N*u1)/mv1p1^2 + ((2*I)*N*u1)/mv1p1 + ((6*I)*u1^2)/(mv1p1^4*N) - 
     ((8*I)*u1^2)/(mv1p1^3*N) + ((2*I)*u1^2)/(mv1p1^2*N) - 
     ((6*I)*N*u1^2)/mv1p1^4 + ((8*I)*N*u1^2)/mv1p1^3 - 
     ((2*I)*N*u1^2)/mv1p1^2 + ((2*I)*N*v1^2)/(mv1p1^3*u1) + 
     (((8*I)/3)*N)/(mv1p1*w1^3) - (((28*I)/3)*N*v1)/(mv1p1*w1^3) + 
     (((26*I)/3)*N*v1^2)/(mv1p1*w1^3) - (8*I)/(N*w1^2) - ((4*I)*N)/w1^2 - 
     (((80*I)/3)*N)/(mv1p1^2*w1^2) + ((2*I)*v1)/(N*w1^2) + 
     ((6*I)*N*v1)/w1^2 + (((244*I)/3)*N*v1)/(mv1p1^2*w1^2) - 
     (((242*I)/3)*N*v1^2)/(mv1p1^2*w1^2) + ((28*I)*N*v1^3)/(mv1p1^2*w1^2) + 
     (10*I)/(N*w1) + (10*I)/(mv1p1*N*w1) + ((40*I)*N)/(mv1p1^3*w1) + 
     ((6*I)*N)/(mv1p1*w1) - ((6*I)*v1)/(N*w1) - ((4*I)*v1)/(mv1p1*N*w1) - 
     ((136*I)*N*v1)/(mv1p1^3*w1) - ((20*I)*N*v1)/(mv1p1*w1) - 
     ((3*I)*v1^2)/(mv1p1*N*w1) + ((170*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((7*I)*N*v1^2)/(mv1p1*w1) - ((88*I)*N*v1^3)/(mv1p1^3*w1) + 
     ((16*I)*N*v1^4)/(mv1p1^3*w1))*PolyLog[2, w1] + 
   Pi*((-4*I)*N + ((8*I)*mv1p1*N)/w1^3 - ((16*I)*N)/w1^2 + 
     ((8*I)*N*v1)/w1^2 + ((12*I)*N)/w1 - ((4*I)*N*v1)/w1)*Log[mu1p1]*
    PolyLog[2, w1] + Pi*((-4*I)/N - (2*I)*N + ((4*I)*mv1p1)/(N*w1^3) + 
     ((4*I)*mv1p1*N)/w1^3 - (12*I)/(N*w1^2) - ((8*I)*N)/w1^2 + 
     ((8*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((6*I)*N)/w1 - 
     ((4*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*Log[mw1p1]*PolyLog[2, w1] + 
   Pi*((4*I)/N + (2*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((4*I)*mv1p1*N)/w1^3 + 
     (12*I)/(N*w1^2) + ((8*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((4*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((6*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*Log[u1]*PolyLog[2, w1] + 
   (-3/N + 3/(mv1p1^2*N) - 12/(mv1p1*N) - 23*N + (5*N)/mv1p1^2 - 
     (6*u1)/(mv1p1^3*N) + (12*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - 
     (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - (8*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + 
     (6*u1^2)/(mv1p1^4*N) - (8*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) - 
     (6*N*u1^2)/mv1p1^4 + (8*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + 
     (2*N*v1^2)/(mv1p1^3*u1) + (8*N)/(3*mv1p1*w1^3) - 
     (28*N*v1)/(3*mv1p1*w1^3) + (26*N*v1^2)/(3*mv1p1*w1^3) - 8/(N*w1^2) - 
     (4*N)/w1^2 - (80*N)/(3*mv1p1^2*w1^2) + (2*v1)/(N*w1^2) + (6*N*v1)/w1^2 + 
     (244*N*v1)/(3*mv1p1^2*w1^2) - (242*N*v1^2)/(3*mv1p1^2*w1^2) + 
     (28*N*v1^3)/(mv1p1^2*w1^2) + 10/(N*w1) + 10/(mv1p1*N*w1) + 
     (40*N)/(mv1p1^3*w1) + (6*N)/(mv1p1*w1) - (6*v1)/(N*w1) - 
     (4*v1)/(mv1p1*N*w1) - (136*N*v1)/(mv1p1^3*w1) - (20*N*v1)/(mv1p1*w1) - 
     (3*v1^2)/(mv1p1*N*w1) + (170*N*v1^2)/(mv1p1^3*w1) + 
     (7*N*v1^2)/(mv1p1*w1) - (88*N*v1^3)/(mv1p1^3*w1) + 
     (16*N*v1^4)/(mv1p1^3*w1))*Log[u1]*PolyLog[2, w1] + 
   (-4/N - 2*N + (4*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 12/(N*w1^2) - 
     (8*N)/w1^2 + (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 12/(N*w1) + (6*N)/w1 - 
     (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[mw1p1]*Log[u1]*PolyLog[2, w1] + 
   (4/N + 2*N - (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (8*N)/w1^2 - (8*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 12/(N*w1) - (6*N)/w1 + 
     (4*v1)/(N*w1) + (2*N*v1)/w1)*Log[u1]^2*PolyLog[2, w1] + 
   Pi*((4*I)*N - ((8*I)*mv1p1*N)/w1^3 + ((16*I)*N)/w1^2 - ((8*I)*N*v1)/w1^2 - 
     ((12*I)*N)/w1 + ((4*I)*N*v1)/w1)*Log[v1]*PolyLog[2, w1] + 
   (3/N - 3/(mv1p1^2*N) + 8/(mv1p1*N) + 41*N - (5*N)/mv1p1^2 + (20*N)/mv1p1 + 
     (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) - 
     (8*N*u1)/3 - (6*N*u1)/mv1p1^3 + (8*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - 
     (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) + 
     (6*N*u1^2)/mv1p1^4 - (8*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 + 4*N*v1 - 
     v1^2/(mv1p1*N*u1) - (2*N*v1^2)/(mv1p1^3*u1) - (N*v1^2)/(mv1p1*u1) + 
     (8*N)/(3*w1^3) - (8*N)/(3*mv1p1*w1^3) - (20*N*v1)/(3*w1^3) + 
     (28*N*v1)/(3*mv1p1*w1^3) + (2*N*v1^2)/w1^3 - 
     (26*N*v1^2)/(3*mv1p1*w1^3) - (2*N*v1^3)/(3*w1^3) + (8*N*v1^4)/(3*w1^3) + 
     16/(N*w1^2) + (160*N)/(3*w1^2) + (80*N)/(3*mv1p1^2*w1^2) - 
     (8*v1)/(N*w1^2) - (16*N*v1)/w1^2 - (244*N*v1)/(3*mv1p1^2*w1^2) - 
     (2*N*v1^2)/w1^2 + (242*N*v1^2)/(3*mv1p1^2*w1^2) + (20*N*v1^3)/(3*w1^2) - 
     (28*N*v1^3)/(mv1p1^2*w1^2) - 10/(N*w1) - 14/(mv1p1*N*w1) - 
     (40*N)/(mv1p1^3*w1) - (96*N)/(mv1p1*w1) + (6*v1)/(N*w1) + 
     (8*v1)/(mv1p1*N*w1) + (136*N*v1)/(mv1p1^3*w1) + (88*N*v1)/(mv1p1*w1) + 
     (2*v1^2)/(mv1p1*N*w1) - (170*N*v1^2)/(mv1p1^3*w1) - 
     (2*N*v1^2)/(mv1p1*w1) + (88*N*v1^3)/(mv1p1^3*w1) - 
     (8*N*v1^3)/(mv1p1*w1) - (16*N*v1^4)/(mv1p1^3*w1))*Log[v1]*
    PolyLog[2, w1] + (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - 
     (12*N)/w1 + (4*N*v1)/w1)*Log[mu1p1]*Log[v1]*PolyLog[2, w1] + 
   (-12*N + (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (88*N)/w1^2 + (48*N*v1)/w1^2 + (60*N)/w1 - (12*N*v1)/w1)*Log[mv1p1]*
    Log[v1]*PolyLog[2, w1] + (4/N + 2*N - (4*mv1p1)/(N*w1^3) - 
     (4*mv1p1*N)/w1^3 + 12/(N*w1^2) + (8*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (4*N*v1)/w1^2 - 12/(N*w1) - (6*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[mw1p1]*Log[v1]*PolyLog[2, w1] + 
   (-4/N - 2*N + (4*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 12/(N*w1^2) - 
     (8*N)/w1^2 + (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 12/(N*w1) + (6*N)/w1 - 
     (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*Log[v1]*PolyLog[2, w1] + 
   (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + (12*N)/w1 - 
     (4*N*v1)/w1)*Log[v1]^2*PolyLog[2, w1] + 
   (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + (12*N)/w1 - 
     (4*N*v1)/w1)*Log[mu1p1]*Log[w1]*PolyLog[2, w1] + 
   (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - (8*N*v1)/w1^2 - (12*N)/w1 + 
     (4*N*v1)/w1)*Log[v1]*Log[w1]*PolyLog[2, w1] + 
   (-12*N + (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (88*N)/w1^2 + (48*N*v1)/w1^2 + (60*N)/w1 - (12*N*v1)/w1)*PolyLog[2, v1]*
    PolyLog[2, w1] + (4/N + 2*N - (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 
     12/(N*w1^2) + (8*N)/w1^2 - (8*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 12/(N*w1) - 
     (6*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, w1] + Pi^2*((2*N)/3 - (4*mv1p1*N)/(3*w1^3) + (8*N)/(3*w1^2) - 
     (4*N*v1)/(3*w1^2) - (2*N)/w1 + (2*N*v1)/(3*w1))*PolyLog[2, -(w1/v1)] + 
   (-4/N - 3/(mv1p1^2*N) + 5/(mv1p1*N) - 51*N + (3*N)/mv1p1^2 - (9*N)/mv1p1 + 
     (2*mv1p1)/(N*u1) + (9*N)/(mv1p1^2*u1) - (3*u1)/N + 
     (6*mu1p1*u1)/(mv1p1^3*N) - (2*u1)/(mv1p1^2*N) - (7*u1)/(mv1p1*N) - 
     (6*mu1p1*N*u1)/mv1p1^3 + (2*N*u1)/mv1p1^2 + (3*N*u1)/mv1p1 + 
     4*mv1p1*N*u1 - u1^2/N + (5*u1^2)/(mv1p1^2*N) - 4*N*u1^2 - 
     (5*N*u1^2)/mv1p1^2 - (8*N*v1)/3 - (27*N*v1)/(mv1p1^2*u1) - (u1*v1)/N + 
     (21*N*v1^2)/(mv1p1^2*u1) - (5*N*v1^3)/(mv1p1^2*u1) + (8*v1)/(N*w1^2) + 
     (40*N*v1)/(mv1p1*w1^2) - (124*N*v1^2)/(3*mv1p1*w1^2) - 
     (10*N*v1^3)/(3*mv1p1*w1^2) + (8*N*v1^4)/(3*mv1p1*w1^2) + 
     8/(mv1p1*N*w1) + (40*N)/(mv1p1^2*w1) - (16*v1)/(mv1p1*N*w1) - 
     (388*N*v1)/(3*mv1p1^2*w1) + (6*v1^2)/(mv1p1*N*w1) + 
     (364*N*v1^2)/(3*mv1p1^2*w1) - (86*N*v1^3)/(3*mv1p1^2*w1) - 
     (16*N*v1^4)/(3*mv1p1^2*w1))*PolyLog[2, -(w1/v1)] + 
   Pi*((-5*I)/N - (3*I)/(mv1p1^2*N) + (8*I)/(mv1p1*N) - (19*I)*N - 
     ((5*I)*N)/mv1p1^2 + ((20*I)*N)/mv1p1 + ((6*I)*u1)/(mv1p1^3*N) - 
     ((12*I)*u1)/(mv1p1^2*N) + ((6*I)*u1)/(mv1p1*N) - ((6*I)*N*u1)/mv1p1^3 + 
     ((8*I)*N*u1)/mv1p1^2 - ((2*I)*N*u1)/mv1p1 - ((6*I)*u1^2)/(mv1p1^4*N) + 
     ((8*I)*u1^2)/(mv1p1^3*N) - ((2*I)*u1^2)/(mv1p1^2*N) + 
     ((6*I)*N*u1^2)/mv1p1^4 - ((8*I)*N*u1^2)/mv1p1^3 + 
     ((2*I)*N*u1^2)/mv1p1^2 - (4*I)*N*v1 - (I*v1^2)/(mv1p1*N*u1) + 
     ((2*I)*N*v1^2)/(mv1p1^3*u1) - (I*N*v1^2)/(mv1p1*u1) + 
     (((8*I)/3)*N*v1^3)/(mv1p1*w1^3) - (((10*I)/3)*N*v1^4)/(mv1p1*w1^3) + 
     (((8*I)/3)*N*v1^5)/(mv1p1*w1^3) - ((8*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((44*I)*N*v1)/w1^2 + ((4*I)*N*v1^2)/(mv1p1^2*w1^2) - 
     (((32*I)/3)*N*v1^3)/(mv1p1^2*w1^2) + (((46*I)/3)*N*v1^4)/
      (mv1p1^2*w1^2) - (((20*I)/3)*N*v1^5)/(mv1p1^2*w1^2) + 
     ((12*I)*N)/(mv1p1*w1) - ((8*I)*v1)/(mv1p1*N*w1) + 
     ((4*I)*N*v1)/(mv1p1^3*w1) - ((60*I)*N*v1)/(mv1p1*w1) + 
     ((4*I)*v1^2)/(mv1p1*N*w1) - ((18*I)*N*v1^2)/(mv1p1^3*w1) + 
     ((30*I)*N*v1^2)/(mv1p1*w1) + ((36*I)*N*v1^3)/(mv1p1^3*w1) - 
     ((28*I)*N*v1^4)/(mv1p1^3*w1) + ((8*I)*N*v1^5)/(mv1p1^3*w1))*
    PolyLog[2, -(w1/v1)] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - 
     (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + (80*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*Log[mv1p1]*PolyLog[2, -(w1/v1)] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(w1/v1)] + ((8*N*u1)/3 - 4*N*v1 + (2*N*v1^2)/(mv1p1^3*u1) + 
     (8*N*v1^3)/(3*mv1p1*w1^3) - (10*N*v1^4)/(3*mv1p1*w1^3) + 
     (8*N*v1^5)/(3*mv1p1*w1^3) + (4*N*v1^2)/(mv1p1^2*w1^2) - 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) + (46*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) + (4*N*v1)/(mv1p1^3*w1) - 
     (18*N*v1^2)/(mv1p1^3*w1) + (36*N*v1^3)/(mv1p1^3*w1) - 
     (28*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1))*Log[u1]*
    PolyLog[2, -(w1/v1)] + (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + 
     (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - (96*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - (4*v1)/(N*w1) - (14*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (5/N + 3/(mv1p1^2*N) - 8/(mv1p1*N) + 19*N + (5*N)/mv1p1^2 - (20*N)/mv1p1 - 
     (6*u1)/(mv1p1^3*N) + (12*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) + 
     (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - (8*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + 
     (6*u1^2)/(mv1p1^4*N) - (8*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) - 
     (6*N*u1^2)/mv1p1^4 + (8*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + 
     v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) + (8*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (44*N*v1)/w1^2 - (12*N)/(mv1p1*w1) + (8*v1)/(mv1p1*N*w1) + 
     (60*N*v1)/(mv1p1*w1) - (4*v1^2)/(mv1p1*N*w1) - (30*N*v1^2)/(mv1p1*w1))*
    Log[v1]*PolyLog[2, -(w1/v1)] + (-5/N - 3/(mv1p1^2*N) + 8/(mv1p1*N) - 
     19*N - (5*N)/mv1p1^2 + (20*N)/mv1p1 + (6*u1)/(mv1p1^3*N) - 
     (12*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) - (8*N*u1)/3 - (6*N*u1)/mv1p1^3 + 
     (8*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - (6*u1^2)/(mv1p1^4*N) + 
     (8*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) + (6*N*u1^2)/mv1p1^4 - 
     (8*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 - v1^2/(mv1p1*N*u1) - 
     (N*v1^2)/(mv1p1*u1) - (8*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 
     (12*N)/(mv1p1*w1) - (8*v1)/(mv1p1*N*w1) - (60*N*v1)/(mv1p1*w1) + 
     (4*v1^2)/(mv1p1*N*w1) + (30*N*v1^2)/(mv1p1*w1))*Log[w1]*
    PolyLog[2, -(w1/v1)] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + 
     (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - (80*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mv1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mw1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[u1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + (8*N*v1)/w1^2 + (12*N)/w1 - 
     (4*N*v1)/w1)*PolyLog[2, u1]*PolyLog[2, -(w1/v1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, -(w1/v1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, -(w1/v1)] + (-4*N + (8*mv1p1*N)/w1^3 - (16*N)/w1^2 + 
     (8*N*v1)/w1^2 + (12*N)/w1 - (4*N*v1)/w1)*PolyLog[2, w1]*
    PolyLog[2, -(w1/v1)] + Pi^2*(-2/(3*N) - N/3 + (2*mv1p1)/(3*N*w1^3) + 
     (2*mv1p1*N)/(3*w1^3) - 2/(N*w1^2) - (4*N)/(3*w1^2) + (4*v1)/(3*N*w1^2) + 
     (2*N*v1)/(3*w1^2) + 2/(N*w1) + N/w1 - (2*v1)/(3*N*w1) - (N*v1)/(3*w1))*
    PolyLog[2, -((v1*w1)/u1)] + Pi*((-4*I)/N - (10*I)*N + 
     ((8*I)*mv1p1)/(N*w1^3) + ((36*I)*mv1p1*N)/w1^3 - (16*I)/(N*w1^2) - 
     ((80*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + ((44*I)*N*v1)/w1^2 + 
     (12*I)/(N*w1) + ((54*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*
    Log[mu1p1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*((6*I)/N - ((8*I)*mv1p1)/(N*w1^3) + (20*I)/(N*w1^2) - 
     ((12*I)*v1)/(N*w1^2) - (18*I)/(N*w1) + ((6*I)*v1)/(N*w1))*Log[mw1p1]*
    PolyLog[2, -((v1*w1)/u1)] + (6/N - (8*mv1p1)/(N*w1^3) + 20/(N*w1^2) - 
     (12*v1)/(N*w1^2) - 18/(N*w1) + (6*v1)/(N*w1))*Log[mw1p1]*Log[u1]*
    PolyLog[2, -((v1*w1)/u1)] + (-3/N + (4*mv1p1)/(N*w1^3) - 10/(N*w1^2) + 
     (6*v1)/(N*w1^2) + 9/(N*w1) - (3*v1)/(N*w1))*Log[u1]^2*
    PolyLog[2, -((v1*w1)/u1)] + Pi*((8*I)*N - ((4*I)*mv1p1)/(N*w1^3) - 
     ((32*I)*mv1p1*N)/w1^3 + (4*I)/(N*w1^2) + ((72*I)*N)/w1^2 - 
     ((40*I)*N*v1)/w1^2 - ((48*I)*N)/w1 + ((8*I)*N*v1)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (4/(mv1p1*N) - 18*N - (20*N)/mv1p1 + 
     (16*N*u1)/3 - 4*N*v1 + v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) - 
     (8*N)/(3*w1^3) + (20*N*v1)/(3*w1^3) - (2*N*v1^2)/w1^3 + 
     (2*N*v1^3)/(3*w1^3) - (8*N*v1^4)/(3*w1^3) - 8/(N*w1^2) - 
     (148*N)/(3*w1^2) + (6*v1)/(N*w1^2) + (10*N*v1)/w1^2 + (2*N*v1^2)/w1^2 - 
     (20*N*v1^3)/(3*w1^2) + 4/(mv1p1*N*w1) + (90*N)/(mv1p1*w1) - 
     (4*v1)/(mv1p1*N*w1) - (68*N*v1)/(mv1p1*w1) + v1^2/(mv1p1*N*w1) - 
     (5*N*v1^2)/(mv1p1*w1) + (8*N*v1^3)/(mv1p1*w1))*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - 
     (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + (80*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-2/N + 2*N + (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 - 8/(N*w1^2) + 
     (8*N)/w1^2 + (4*v1)/(N*w1^2) - (4*N*v1)/w1^2 + 6/(N*w1) - (6*N)/w1 - 
     (2*v1)/(N*w1) + (2*N*v1)/w1)*Log[mv1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (-6/N + (8*mv1p1)/(N*w1^3) - 20/(N*w1^2) + 
     (12*v1)/(N*w1^2) + 18/(N*w1) - (6*v1)/(N*w1))*Log[mw1p1]*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + (2/N - 2*N - (4*mv1p1)/(N*w1^3) + 
     (4*mv1p1*N)/w1^3 + 8/(N*w1^2) - (8*N)/w1^2 - (4*v1)/(N*w1^2) + 
     (4*N*v1)/w1^2 - 6/(N*w1) + (6*N)/w1 + (2*v1)/(N*w1) - (2*N*v1)/w1)*
    Log[u1]*Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-2/N - 3*N + (4*mv1p1)/(N*w1^3) + (14*mv1p1*N)/w1^3 - 8/(N*w1^2) - 
     (32*N)/w1^2 + (4*v1)/(N*w1^2) + (18*N*v1)/w1^2 + 6/(N*w1) + (21*N)/w1 - 
     (2*v1)/(N*w1) - (3*N*v1)/w1)*Log[v1]^2*PolyLog[2, -((v1*w1)/u1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, -((v1*w1)/u1)] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - 
     (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + (80*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[v1]*Log[w1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-2/N + 2*N + (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 - 8/(N*w1^2) + 
     (8*N)/w1^2 + (4*v1)/(N*w1^2) - (4*N*v1)/w1^2 + 6/(N*w1) - (6*N)/w1 - 
     (2*v1)/(N*w1) + (2*N*v1)/w1)*PolyLog[2, v1]*PolyLog[2, -((v1*w1)/u1)] + 
   (-6/N + (8*mv1p1)/(N*w1^3) - 20/(N*w1^2) + (12*v1)/(N*w1^2) + 18/(N*w1) - 
     (6*v1)/(N*w1))*PolyLog[2, -(v1/u1)]*PolyLog[2, -((v1*w1)/u1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*PolyLog[2, -(w1/v1)]*
    PolyLog[2, -((v1*w1)/u1)] + Pi*((-8*I)/N - (4*I)*N + 
     ((8*I)*mv1p1)/(N*w1^3) + ((8*I)*mv1p1*N)/w1^3 - (24*I)/(N*w1^2) - 
     ((16*I)*N)/w1^2 + ((16*I)*v1)/(N*w1^2) + ((8*I)*N*v1)/w1^2 + 
     (24*I)/(N*w1) + ((12*I)*N)/w1 - ((8*I)*v1)/(N*w1) - ((4*I)*N*v1)/w1)*
    PolyLog[3, mv1p1] + (N^(-1) + 2/(mv1p1^2*N) - 4/(mv1p1*N) - 9*N + 
     (6*N)/mv1p1^2 - (12*N)/mv1p1 + 4*N*v1 + v1^2/(mv1p1*N*u1) + 
     (N*v1^2)/(mv1p1*u1) + (8*mv1p1*N)/(3*w1^3) - (4*mv1p1*N*v1)/w1^3 - 
     (2*mv1p1*N*v1^2)/w1^3 - (8*mv1p1*N*v1^3)/(3*w1^3) - 10/(N*w1^2) - 
     (62*N)/(3*w1^2) + (4*v1)/(N*w1^2) - (4*N*v1)/w1^2 - (2*N*v1^2)/w1^2 + 
     (20*N*v1^3)/(3*w1^2) + 21/(N*w1) - 10/(mv1p1*N*w1) + (119*N)/w1 - 
     (86*N)/(mv1p1*w1) - (7*v1)/(N*w1) + (20*v1)/(mv1p1*N*w1) - 
     (61*N*v1)/w1 + (152*N*v1)/(mv1p1*w1) - (7*v1^2)/(mv1p1*N*w1) + 
     (24*N*v1^2)/w1 - (75*N*v1^2)/(mv1p1*w1) + (16*N*v1^3)/(mv1p1*w1))*
    PolyLog[3, mv1p1] + (-4/N - 2*N + (4*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 
     12/(N*w1^2) - (8*N)/w1^2 + (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 12/(N*w1) + 
     (6*N)/w1 - (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[mu1p1]*PolyLog[3, mv1p1] + 
   (-4/N - 2*N + (4*mv1p1)/(N*w1^3) + (4*mv1p1*N)/w1^3 - 12/(N*w1^2) - 
     (8*N)/w1^2 + (8*v1)/(N*w1^2) + (4*N*v1)/w1^2 + 12/(N*w1) + (6*N)/w1 - 
     (4*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]*PolyLog[3, mv1p1] + 
   (8/N + 8*N - (8*mv1p1)/(N*w1^3) - (16*mv1p1*N)/w1^3 + 24/(N*w1^2) + 
     (32*N)/w1^2 - (16*v1)/(N*w1^2) - (16*N*v1)/w1^2 - 24/(N*w1) - 
     (24*N)/w1 + (8*v1)/(N*w1) + (8*N*v1)/w1)*Log[v1]*PolyLog[3, mv1p1] + 
   Pi*((-2*I)/N + (8*I)*N - (4*I)/(N*w1^3) - ((32*I)*mv1p1*N)/w1^3 + 
     ((4*I)*v1)/(N*w1^3) + ((72*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) - 
     ((40*I)*N*v1)/w1^2 + (6*I)/(N*w1) - ((48*I)*N)/w1 - ((2*I)*v1)/(N*w1) + 
     ((8*I)*N*v1)/w1)*PolyLog[3, mw1p1] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   (-6/N - 6*N + (4*mv1p1)/(N*w1^3) + (12*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (24*N)/w1^2 + (12*v1)/(N*w1^2) + (12*N*v1)/w1^2 + 18/(N*w1) + 
     (18*N)/w1 - (6*v1)/(N*w1) - (6*N*v1)/w1)*Log[u1]*PolyLog[3, mw1p1] + 
   (4/N + 2*N - (4*mv1p1)/(N*w1^3) - (4*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (8*N)/w1^2 - (8*v1)/(N*w1^2) - (4*N*v1)/w1^2 - 12/(N*w1) - (6*N)/w1 + 
     (4*v1)/(N*w1) + (2*N*v1)/w1)*Log[v1]*PolyLog[3, mw1p1] + 
   (8/N + 28*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (192*N)/w1^2 - (16*v1)/(N*w1^2) - (104*N*v1)/w1^2 - 24/(N*w1) - 
     (132*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*Log[w1]*PolyLog[3, mw1p1] + 
   (3/N - 3/(mv1p1^2*N) + 8/(mv1p1*N) + 41*N - (5*N)/mv1p1^2 + (20*N)/mv1p1 + 
     (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + (6*u1)/(mv1p1*N) - 
     (8*N*u1)/3 - (6*N*u1)/mv1p1^3 + (8*N*u1)/mv1p1^2 - (2*N*u1)/mv1p1 - 
     (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - (2*u1^2)/(mv1p1^2*N) + 
     (6*N*u1^2)/mv1p1^4 - (8*N*u1^2)/mv1p1^3 + (2*N*u1^2)/mv1p1^2 + 4*N*v1 - 
     v1^2/(mv1p1*N*u1) - (2*N*v1^2)/(mv1p1^3*u1) - (N*v1^2)/(mv1p1*u1) - 
     (8*N*v1^3)/(3*mv1p1*w1^3) + (10*N*v1^4)/(3*mv1p1*w1^3) - 
     (8*N*v1^5)/(3*mv1p1*w1^3) + 16/(N*w1^2) + (80*N)/w1^2 - 
     (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - (4*N*v1^2)/(mv1p1^2*w1^2) + 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) - (46*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - 24/(mv1p1*N*w1) - (136*N)/(mv1p1*w1) + 
     (24*v1)/(mv1p1*N*w1) - (4*N*v1)/(mv1p1^3*w1) + (148*N*v1)/(mv1p1*w1) - 
     (4*v1^2)/(mv1p1*N*w1) + (18*N*v1^2)/(mv1p1^3*w1) - 
     (30*N*v1^2)/(mv1p1*w1) - (36*N*v1^3)/(mv1p1^3*w1) + 
     (28*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1))*PolyLog[3, u1] + 
   (16/N + 56*N - (32*mv1p1)/(N*w1^3) - (176*mv1p1*N)/w1^3 + 64/(N*w1^2) + 
     (384*N)/w1^2 - (32*v1)/(N*w1^2) - (208*N*v1)/w1^2 - 48/(N*w1) - 
     (264*N)/w1 + (16*v1)/(N*w1) + (56*N*v1)/w1)*Log[mu1p1]*PolyLog[3, u1] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mv1p1]*PolyLog[3, u1] + 
   (12/N + 42*N - (24*mv1p1)/(N*w1^3) - (132*mv1p1*N)/w1^3 + 48/(N*w1^2) + 
     (288*N)/w1^2 - (24*v1)/(N*w1^2) - (156*N*v1)/w1^2 - 36/(N*w1) - 
     (198*N)/w1 + (12*v1)/(N*w1) + (42*N*v1)/w1)*Log[mw1p1]*PolyLog[3, u1] + 
   (-12/N - 42*N + (24*mv1p1)/(N*w1^3) + (132*mv1p1*N)/w1^3 - 48/(N*w1^2) - 
     (288*N)/w1^2 + (24*v1)/(N*w1^2) + (156*N*v1)/w1^2 + 36/(N*w1) + 
     (198*N)/w1 - (12*v1)/(N*w1) - (42*N*v1)/w1)*Log[u1]*PolyLog[3, u1] + 
   (-16/N - 56*N + (32*mv1p1)/(N*w1^3) + (176*mv1p1*N)/w1^3 - 64/(N*w1^2) - 
     (384*N)/w1^2 + (32*v1)/(N*w1^2) + (208*N*v1)/w1^2 + 48/(N*w1) + 
     (264*N)/w1 - (16*v1)/(N*w1) - (56*N*v1)/w1)*Log[w1]*PolyLog[3, u1] + 
   Pi*((-8*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((32*I)*mv1p1*N)/w1^3 - 
     (4*I)/(N*w1^2) - ((72*I)*N)/w1^2 + ((40*I)*N*v1)/w1^2 + ((48*I)*N)/w1 - 
     ((8*I)*N*v1)/w1)*PolyLog[3, u1/mw1p1] + 
   (9/N + 7*N + (8*N*u1)/3 + (2*N*v1^2)/(mv1p1^3*u1) + 
     (10*N)/(3*mv1p1*w1^3) - (32*N*v1)/(3*mv1p1*w1^3) + 
     (28*N*v1^2)/(3*mv1p1*w1^3) + (10*mv1p1)/(N*w1^2) + 
     (20*N)/(3*mv1p1^2*w1^2) - (58*N*v1)/(3*mv1p1^2*w1^2) + 
     (62*N*v1^2)/(3*mv1p1^2*w1^2) - (6*N*v1^3)/(mv1p1^2*w1^2) - 19/(N*w1) - 
     (17*N)/(mv1p1^3*w1) + (9*v1)/(N*w1) + (58*N*v1)/(mv1p1^3*w1) - 
     (70*N*v1^2)/(mv1p1^3*w1) + (38*N*v1^3)/(mv1p1^3*w1) - 
     (7*N*v1^4)/(mv1p1^3*w1))*PolyLog[3, u1/mw1p1] + 
   (-12*N + (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (88*N)/w1^2 + (48*N*v1)/w1^2 + (60*N)/w1 - (12*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, u1/mw1p1] + (4*N - (8*mv1p1*N)/w1^3 + (16*N)/w1^2 - 
     (8*N*v1)/w1^2 - (12*N)/w1 + (4*N*v1)/w1)*Log[u1]*PolyLog[3, u1/mw1p1] + 
   (16*N - (8*mv1p1)/(N*w1^3) - (64*mv1p1*N)/w1^3 + 8/(N*w1^2) + 
     (144*N)/w1^2 - (80*N*v1)/w1^2 - (96*N)/w1 + (16*N*v1)/w1)*Log[v1]*
    PolyLog[3, u1/mw1p1] + Pi*((6*I)/N - ((8*I)*mv1p1)/(N*w1^3) + 
     (20*I)/(N*w1^2) - ((12*I)*v1)/(N*w1^2) - (18*I)/(N*w1) + 
     ((6*I)*v1)/(N*w1))*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   (6/N - (8*mv1p1)/(N*w1^3) + 20/(N*w1^2) - (12*v1)/(N*w1^2) - 18/(N*w1) + 
     (6*v1)/(N*w1))*Log[u1]*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   (-8/N - 10*N + (16*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (80*N)/w1^2 + (16*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 24/(N*w1) + 
     (54*N)/w1 - (8*v1)/(N*w1) - (10*N*v1)/w1)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + 
   Pi*((-8*I)/N - (12*I)*N + ((12*I)*mv1p1)/(N*w1^3) + 
     ((40*I)*mv1p1*N)/w1^3 - (28*I)/(N*w1^2) - ((88*I)*N)/w1^2 + 
     ((16*I)*v1)/(N*w1^2) + ((48*I)*N*v1)/w1^2 + (24*I)/(N*w1) + 
     ((60*I)*N)/w1 - ((8*I)*v1)/(N*w1) - ((12*I)*N*v1)/w1)*PolyLog[3, v1] + 
   (10/N - 2/(mv1p1^2*N) + 12/(mv1p1*N) + 72*N + (2*N)/mv1p1^2 - 
     (4*N)/mv1p1 + (12*u1)/(mv1p1^3*N) - (24*u1)/(mv1p1^2*N) + 
     (12*u1)/(mv1p1*N) - (12*N*u1)/mv1p1^3 + (16*N*u1)/mv1p1^2 - 
     (4*N*u1)/mv1p1 - (12*u1^2)/(mv1p1^4*N) + (16*u1^2)/(mv1p1^3*N) - 
     (4*u1^2)/(mv1p1^2*N) + (12*N*u1^2)/mv1p1^4 - (16*N*u1^2)/mv1p1^3 + 
     (4*N*u1^2)/mv1p1^2 + 8*N*v1 + v1^2/(mv1p1*N*u1) + (N*v1^2)/(mv1p1*u1) + 
     (6*mv1p1*N)/w1^3 - (8*mv1p1*N*v1)/w1^3 - (4*mv1p1*N*v1^2)/w1^3 - 
     (16*mv1p1*N*v1^3)/(3*w1^3) + 24/(N*w1^2) + (94*N)/w1^2 - 
     (22*v1)/(N*w1^2) - (110*N*v1)/w1^2 - (4*N*v1^2)/w1^2 + 
     (40*N*v1^3)/(3*w1^2) + 10/(N*w1) - 54/(mv1p1*N*w1) + (12*N)/w1 - 
     (182*N)/(mv1p1*w1) - (6*v1)/(N*w1) + (68*v1)/(mv1p1*N*w1) - 
     (12*N*v1)/w1 + (272*N*v1)/(mv1p1*w1) - (15*v1^2)/(mv1p1*N*w1) + 
     (16*N*v1^2)/w1 - (87*N*v1^2)/(mv1p1*w1))*PolyLog[3, v1] + 
   (12/N + 42*N - (24*mv1p1)/(N*w1^3) - (132*mv1p1*N)/w1^3 + 48/(N*w1^2) + 
     (288*N)/w1^2 - (24*v1)/(N*w1^2) - (156*N*v1)/w1^2 - 36/(N*w1) - 
     (198*N)/w1 + (12*v1)/(N*w1) + (42*N*v1)/w1)*Log[mu1p1]*PolyLog[3, v1] + 
   (2/N - 10*N + (36*mv1p1*N)/w1^3 + 4/(N*w1^2) - (80*N)/w1^2 - 
     (4*v1)/(N*w1^2) + (44*N*v1)/w1^2 - 6/(N*w1) + (54*N)/w1 + 
     (2*v1)/(N*w1) - (10*N*v1)/w1)*Log[mv1p1]*PolyLog[3, v1] + 
   (6/N + 18*N - (8*mv1p1)/(N*w1^3) - (52*mv1p1*N)/w1^3 + 20/(N*w1^2) + 
     (112*N)/w1^2 - (12*v1)/(N*w1^2) - (60*N*v1)/w1^2 - 18/(N*w1) - 
     (78*N)/w1 + (6*v1)/(N*w1) + (18*N*v1)/w1)*Log[mw1p1]*PolyLog[3, v1] + 
   (-10/N - 16*N + (12*mv1p1)/(N*w1^3) + (48*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (104*N)/w1^2 + (20*v1)/(N*w1^2) + (56*N*v1)/w1^2 + 30/(N*w1) + 
     (72*N)/w1 - (10*v1)/(N*w1) - (16*N*v1)/w1)*Log[u1]*PolyLog[3, v1] + 
   (8/N + 24*N - (16*mv1p1)/(N*w1^3) - (80*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (176*N)/w1^2 - (16*v1)/(N*w1^2) - (96*N*v1)/w1^2 - 24/(N*w1) - 
     (120*N)/w1 + (8*v1)/(N*w1) + (24*N*v1)/w1)*Log[v1]*PolyLog[3, v1] + 
   (-16/N - 56*N + (32*mv1p1)/(N*w1^3) + (176*mv1p1*N)/w1^3 - 64/(N*w1^2) - 
     (384*N)/w1^2 + (32*v1)/(N*w1^2) + (208*N*v1)/w1^2 + 48/(N*w1) + 
     (264*N)/w1 - (16*v1)/(N*w1) - (56*N*v1)/w1)*Log[w1]*PolyLog[3, v1] + 
   Pi*((8*I)/N + (24*I)*N - ((16*I)*mv1p1)/(N*w1^3) - ((80*I)*mv1p1*N)/w1^3 + 
     (32*I)/(N*w1^2) + ((176*I)*N)/w1^2 - ((16*I)*v1)/(N*w1^2) - 
     ((96*I)*N*v1)/w1^2 - (24*I)/(N*w1) - ((120*I)*N)/w1 + 
     ((8*I)*v1)/(N*w1) + ((24*I)*N*v1)/w1)*PolyLog[3, v1/mu1p1] + 
   (4*N + (8*N*u1)/3 - 4*N*v1 - (2*N*v1^2)/(mv1p1^3*u1) + 
     (8*N*v1)/(mv1p1*w1^3) - (12*N*v1^2)/(mv1p1*w1^3) + 
     (8*N*v1^3)/(3*mv1p1*w1^3) - (10*N*v1^4)/(3*mv1p1*w1^3) + 
     (8*N*v1^5)/(3*mv1p1*w1^3) + (8*N)/(mv1p1^2*w1^2) - 
     (32*N*v1)/(mv1p1^2*w1^2) + (40*N*v1^2)/(mv1p1^2*w1^2) - 
     (80*N*v1^3)/(3*mv1p1^2*w1^2) + (46*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - (12*N)/(mv1p1^3*w1) + 
     (44*N*v1)/(mv1p1^3*w1) - (70*N*v1^2)/(mv1p1^3*w1) + 
     (60*N*v1^3)/(mv1p1^3*w1) - (32*N*v1^4)/(mv1p1^3*w1) + 
     (8*N*v1^5)/(mv1p1^3*w1))*PolyLog[3, v1/mu1p1] + 
   (-8/N - 24*N + (16*mv1p1)/(N*w1^3) + (80*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (176*N)/w1^2 + (16*v1)/(N*w1^2) + (96*N*v1)/w1^2 + 24/(N*w1) + 
     (120*N)/w1 - (8*v1)/(N*w1) - (24*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, v1/mu1p1] + (-8/N - 24*N + (16*mv1p1)/(N*w1^3) + 
     (80*mv1p1*N)/w1^3 - 32/(N*w1^2) - (176*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (96*N*v1)/w1^2 + 24/(N*w1) + (120*N)/w1 - (8*v1)/(N*w1) - (24*N*v1)/w1)*
    Log[v1]*PolyLog[3, v1/mu1p1] + (16/N + 48*N - (32*mv1p1)/(N*w1^3) - 
     (160*mv1p1*N)/w1^3 + 64/(N*w1^2) + (352*N)/w1^2 - (32*v1)/(N*w1^2) - 
     (192*N*v1)/w1^2 - 48/(N*w1) - (240*N)/w1 + (16*v1)/(N*w1) + 
     (48*N*v1)/w1)*Log[w1]*PolyLog[3, v1/mu1p1] + 
   Pi*((-4*I)/N - (14*I)*N + ((8*I)*mv1p1)/(N*w1^3) + ((44*I)*mv1p1*N)/w1^3 - 
     (16*I)/(N*w1^2) - ((96*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + 
     ((52*I)*N*v1)/w1^2 + (12*I)/(N*w1) + ((66*I)*N)/w1 - ((4*I)*v1)/(N*w1) - 
     ((14*I)*N*v1)/w1)*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mu1p1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[v1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*Log[w1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + 
   Pi*((-8*I)/N - (12*I)*N + ((12*I)*mv1p1)/(N*w1^3) + 
     ((40*I)*mv1p1*N)/w1^3 - (28*I)/(N*w1^2) - ((88*I)*N)/w1^2 + 
     ((16*I)*v1)/(N*w1^2) + ((48*I)*N*v1)/w1^2 + (24*I)/(N*w1) + 
     ((60*I)*N)/w1 - ((8*I)*v1)/(N*w1) - ((12*I)*N*v1)/w1)*
    PolyLog[3, -(v1/u1)] + (21/N + 3/(mv1p1^2*N) - 12/(mv1p1*N) + 9*N + 
     (5*N)/mv1p1^2 - (6*u1)/(mv1p1^3*N) + (12*u1)/(mv1p1^2*N) - 
     (6*u1)/(mv1p1*N) + (6*N*u1)/mv1p1^3 - (8*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 + (6*u1^2)/(mv1p1^4*N) - (8*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) - (6*N*u1^2)/mv1p1^4 + (8*N*u1^2)/mv1p1^3 - 
     (2*N*u1^2)/mv1p1^2 + 8*N*v1 + (16*N)/(3*w1^3) + (2*mv1p1*N)/(3*w1^3) - 
     (40*N*v1)/(3*w1^3) + (4*N*v1^2)/w1^3 - (4*N*v1^3)/(3*w1^3) + 
     (16*N*v1^4)/(3*w1^3) + 8/(N*w1^2) + (14*N)/w1^2 - (14*v1)/(N*w1^2) - 
     (10*N*v1)/w1^2 - (4*N*v1^2)/w1^2 + (40*N*v1^3)/(3*w1^2) - 10/(N*w1) - 
     10/(mv1p1*N*w1) - (76*N)/w1 + (42*N)/(mv1p1*w1) + (6*v1)/(N*w1) + 
     (28*v1)/(mv1p1*N*w1) + (28*N*v1)/w1 - (76*N*v1)/(mv1p1*w1) - 
     (15*v1^2)/(mv1p1*N*w1) + (43*N*v1^2)/(mv1p1*w1) - 
     (16*N*v1^3)/(mv1p1*w1))*PolyLog[3, -(v1/u1)] + 
   (12/N + 42*N - (24*mv1p1)/(N*w1^3) - (132*mv1p1*N)/w1^3 + 48/(N*w1^2) + 
     (288*N)/w1^2 - (24*v1)/(N*w1^2) - (156*N*v1)/w1^2 - 36/(N*w1) - 
     (198*N)/w1 + (12*v1)/(N*w1) + (42*N*v1)/w1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + (-6/N + (8*mv1p1)/(N*w1^3) - 20/(N*w1^2) + 
     (12*v1)/(N*w1^2) + 18/(N*w1) - (6*v1)/(N*w1))*Log[mv1p1]*
    PolyLog[3, -(v1/u1)] + (6/N + 24*N - (16*mv1p1)/(N*w1^3) - 
     (80*mv1p1*N)/w1^3 + 28/(N*w1^2) + (176*N)/w1^2 - (12*v1)/(N*w1^2) - 
     (96*N*v1)/w1^2 - 18/(N*w1) - (120*N)/w1 + (6*v1)/(N*w1) + (24*N*v1)/w1)*
    Log[mw1p1]*PolyLog[3, -(v1/u1)] + (-10/N - 22*N + (20*mv1p1)/(N*w1^3) + 
     (76*mv1p1*N)/w1^3 - 40/(N*w1^2) - (168*N)/w1^2 + (20*v1)/(N*w1^2) + 
     (92*N*v1)/w1^2 + 30/(N*w1) + (114*N)/w1 - (10*v1)/(N*w1) - (22*N*v1)/w1)*
    Log[u1]*PolyLog[3, -(v1/u1)] + (8/N + 24*N - (16*mv1p1)/(N*w1^3) - 
     (80*mv1p1*N)/w1^3 + 32/(N*w1^2) + (176*N)/w1^2 - (16*v1)/(N*w1^2) - 
     (96*N*v1)/w1^2 - 24/(N*w1) - (120*N)/w1 + (8*v1)/(N*w1) + (24*N*v1)/w1)*
    Log[v1]*PolyLog[3, -(v1/u1)] + (-16/N - 56*N + (32*mv1p1)/(N*w1^3) + 
     (176*mv1p1*N)/w1^3 - 64/(N*w1^2) - (384*N)/w1^2 + (32*v1)/(N*w1^2) + 
     (208*N*v1)/w1^2 + 48/(N*w1) + (264*N)/w1 - (16*v1)/(N*w1) - 
     (56*N*v1)/w1)*Log[w1]*PolyLog[3, -(v1/u1)] + 
   Pi*((-2*I)/N - (12*I)*N + ((4*I)*mv1p1)/(N*w1^3) + ((40*I)*mv1p1*N)/w1^3 - 
     (8*I)/(N*w1^2) - ((88*I)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + 
     ((48*I)*N*v1)/w1^2 + (6*I)/(N*w1) + ((60*I)*N)/w1 - ((2*I)*v1)/(N*w1) - 
     ((12*I)*N*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   (6/N - 6/(mv1p1^2*N) + 20/(mv1p1*N) + 64*N - (10*N)/mv1p1^2 + 
     (20*N)/mv1p1 + (12*u1)/(mv1p1^3*N) - (24*u1)/(mv1p1^2*N) + 
     (12*u1)/(mv1p1*N) - (12*N*u1)/mv1p1^3 + (16*N*u1)/mv1p1^2 - 
     (4*N*u1)/mv1p1 - (12*u1^2)/(mv1p1^4*N) + (16*u1^2)/(mv1p1^3*N) - 
     (4*u1^2)/(mv1p1^2*N) + (12*N*u1^2)/mv1p1^4 - (16*N*u1^2)/mv1p1^3 + 
     (4*N*u1^2)/mv1p1^2 + 4*N*v1 - v1^2/(mv1p1*N*u1) - 
     (4*N*v1^2)/(mv1p1^3*u1) - (N*v1^2)/(mv1p1*u1) - (8*N)/(3*mv1p1*w1^3) + 
     (28*N*v1)/(3*mv1p1*w1^3) - (26*N*v1^2)/(3*mv1p1*w1^3) - 
     (8*N*v1^3)/(3*mv1p1*w1^3) + (10*N*v1^4)/(3*mv1p1*w1^3) - 
     (8*N*v1^5)/(3*mv1p1*w1^3) + 24/(N*w1^2) + (84*N)/w1^2 + 
     (80*N)/(3*mv1p1^2*w1^2) - (10*v1)/(N*w1^2) - (50*N*v1)/w1^2 - 
     (244*N*v1)/(3*mv1p1^2*w1^2) + (230*N*v1^2)/(3*mv1p1^2*w1^2) - 
     (52*N*v1^3)/(3*mv1p1^2*w1^2) - (46*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - 10/(N*w1) - 34/(mv1p1*N*w1) - 
     (40*N)/(mv1p1^3*w1) - (142*N)/(mv1p1*w1) + (6*v1)/(N*w1) + 
     (28*v1)/(mv1p1*N*w1) + (132*N*v1)/(mv1p1^3*w1) + (168*N*v1)/(mv1p1*w1) - 
     v1^2/(mv1p1*N*w1) - (152*N*v1^2)/(mv1p1^3*w1) - (37*N*v1^2)/(mv1p1*w1) + 
     (52*N*v1^3)/(mv1p1^3*w1) + (12*N*v1^4)/(mv1p1^3*w1) - 
     (8*N*v1^5)/(mv1p1^3*w1))*PolyLog[3, -(u1/w1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mu1p1]*PolyLog[3, -(u1/w1)] + 
   (2/N - 10*N + (36*mv1p1*N)/w1^3 + 4/(N*w1^2) - (80*N)/w1^2 - 
     (4*v1)/(N*w1^2) + (44*N*v1)/w1^2 - 6/(N*w1) + (54*N)/w1 + 
     (2*v1)/(N*w1) - (10*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -(u1/w1)] + 
   (10/N + 38*N - (24*mv1p1)/(N*w1^3) - (124*mv1p1*N)/w1^3 + 44/(N*w1^2) + 
     (272*N)/w1^2 - (20*v1)/(N*w1^2) - (148*N*v1)/w1^2 - 30/(N*w1) - 
     (186*N)/w1 + (10*v1)/(N*w1) + (38*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -(u1/w1)] + (-8/N - 40*N + (20*mv1p1)/(N*w1^3) + 
     (128*mv1p1*N)/w1^3 - 36/(N*w1^2) - (280*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (152*N*v1)/w1^2 + 24/(N*w1) + (192*N)/w1 - (8*v1)/(N*w1) - (40*N*v1)/w1)*
    Log[u1]*PolyLog[3, -(u1/w1)] + (4/N + 2*N - (4*mv1p1)/(N*w1^3) - 
     (4*mv1p1*N)/w1^3 + 12/(N*w1^2) + (8*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (4*N*v1)/w1^2 - 12/(N*w1) - (6*N)/w1 + (4*v1)/(N*w1) + (2*N*v1)/w1)*
    Log[v1]*PolyLog[3, -(u1/w1)] + (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + 
     (72*mv1p1*N)/w1^3 - 32/(N*w1^2) - (160*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (88*N*v1)/w1^2 + 24/(N*w1) + (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    Log[w1]*PolyLog[3, -(u1/w1)] + 
   Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - ((36*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((80*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*PolyLog[3, -((u1*v1)/w1)] + 
   (-3/N + 3/(mv1p1^2*N) - 8/(mv1p1*N) - 41*N + (5*N)/mv1p1^2 - 
     (20*N)/mv1p1 - (6*u1)/(mv1p1^3*N) + (12*u1)/(mv1p1^2*N) - 
     (6*u1)/(mv1p1*N) + (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - (8*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 + (6*u1^2)/(mv1p1^4*N) - (8*u1^2)/(mv1p1^3*N) + 
     (2*u1^2)/(mv1p1^2*N) - (6*N*u1^2)/mv1p1^4 + (8*N*u1^2)/mv1p1^3 - 
     (2*N*u1^2)/mv1p1^2 - 4*N*v1 + v1^2/(mv1p1*N*u1) + 
     (2*N*v1^2)/(mv1p1^3*u1) + (N*v1^2)/(mv1p1*u1) + 
     (8*N*v1^3)/(3*mv1p1*w1^3) - (10*N*v1^4)/(3*mv1p1*w1^3) + 
     (8*N*v1^5)/(3*mv1p1*w1^3) - 16/(N*w1^2) - (80*N)/w1^2 + 
     (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + (4*N*v1^2)/(mv1p1^2*w1^2) - 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) + (46*N*v1^4)/(3*mv1p1^2*w1^2) - 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) + 24/(mv1p1*N*w1) + (136*N)/(mv1p1*w1) - 
     (24*v1)/(mv1p1*N*w1) + (4*N*v1)/(mv1p1^3*w1) - (148*N*v1)/(mv1p1*w1) + 
     (4*v1^2)/(mv1p1*N*w1) - (18*N*v1^2)/(mv1p1^3*w1) + 
     (30*N*v1^2)/(mv1p1*w1) + (36*N*v1^3)/(mv1p1^3*w1) - 
     (28*N*v1^4)/(mv1p1^3*w1) + (8*N*v1^5)/(mv1p1^3*w1))*
    PolyLog[3, -((u1*v1)/w1)] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + 
     (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - (80*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (4/N + 10*N - (8*mv1p1)/(N*w1^3) - (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (80*N)/w1^2 - (8*v1)/(N*w1^2) - (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + 
     (4*v1)/(N*w1) + (10*N*v1)/w1)*Log[mv1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (72*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (160*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 24/(N*w1) - 
     (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, -((u1*v1)/w1)] + Pi*((-4*I)/N - (2*I)*N + 
     ((4*I)*mv1p1)/(N*w1^3) + ((4*I)*mv1p1*N)/w1^3 - (12*I)/(N*w1^2) - 
     ((8*I)*N)/w1^2 + ((8*I)*v1)/(N*w1^2) + ((4*I)*N*v1)/w1^2 + 
     (12*I)/(N*w1) + ((6*I)*N)/w1 - ((4*I)*v1)/(N*w1) - ((2*I)*N*v1)/w1)*
    PolyLog[3, w1] + (3/N - 3/(mv1p1^2*N) + 12/(mv1p1*N) + 23*N - 
     (5*N)/mv1p1^2 + (6*u1)/(mv1p1^3*N) - (12*u1)/(mv1p1^2*N) + 
     (6*u1)/(mv1p1*N) + (8*N*u1)/3 - (6*N*u1)/mv1p1^3 + (8*N*u1)/mv1p1^2 - 
     (2*N*u1)/mv1p1 - (6*u1^2)/(mv1p1^4*N) + (8*u1^2)/(mv1p1^3*N) - 
     (2*u1^2)/(mv1p1^2*N) + (6*N*u1^2)/mv1p1^4 - (8*N*u1^2)/mv1p1^3 + 
     (2*N*u1^2)/mv1p1^2 - (2*N*v1^2)/(mv1p1^3*u1) - (8*N)/(3*mv1p1*w1^3) + 
     (28*N*v1)/(3*mv1p1*w1^3) - (26*N*v1^2)/(3*mv1p1*w1^3) + 8/(N*w1^2) + 
     (4*N)/w1^2 + (80*N)/(3*mv1p1^2*w1^2) - (2*v1)/(N*w1^2) - (6*N*v1)/w1^2 - 
     (244*N*v1)/(3*mv1p1^2*w1^2) + (242*N*v1^2)/(3*mv1p1^2*w1^2) - 
     (28*N*v1^3)/(mv1p1^2*w1^2) - 10/(N*w1) - 10/(mv1p1*N*w1) - 
     (40*N)/(mv1p1^3*w1) - (6*N)/(mv1p1*w1) + (6*v1)/(N*w1) + 
     (4*v1)/(mv1p1*N*w1) + (136*N*v1)/(mv1p1^3*w1) + (20*N*v1)/(mv1p1*w1) + 
     (3*v1^2)/(mv1p1*N*w1) - (170*N*v1^2)/(mv1p1^3*w1) - 
     (7*N*v1^2)/(mv1p1*w1) + (88*N*v1^3)/(mv1p1^3*w1) - 
     (16*N*v1^4)/(mv1p1^3*w1))*PolyLog[3, w1] + 
   (6/N - (8*mv1p1)/(N*w1^3) + 20/(N*w1^2) - (12*v1)/(N*w1^2) - 18/(N*w1) + 
     (6*v1)/(N*w1))*Log[mv1p1]*PolyLog[3, w1] + 
   (6/N + 24*N - (16*mv1p1)/(N*w1^3) - (80*mv1p1*N)/w1^3 + 28/(N*w1^2) + 
     (176*N)/w1^2 - (12*v1)/(N*w1^2) - (96*N*v1)/w1^2 - 18/(N*w1) - 
     (120*N)/w1 + (6*v1)/(N*w1) + (24*N*v1)/w1)*Log[mw1p1]*PolyLog[3, w1] + 
   (-10/N - 26*N + (20*mv1p1)/(N*w1^3) + (84*mv1p1*N)/w1^3 - 40/(N*w1^2) - 
     (184*N)/w1^2 + (20*v1)/(N*w1^2) + (100*N*v1)/w1^2 + 30/(N*w1) + 
     (126*N)/w1 - (10*v1)/(N*w1) - (26*N*v1)/w1)*Log[u1]*PolyLog[3, w1] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[v1]*PolyLog[3, w1] + 
   Pi*((2*I)/N - (10*I)*N + ((36*I)*mv1p1*N)/w1^3 + (4*I)/(N*w1^2) - 
     ((80*I)*N)/w1^2 - ((4*I)*v1)/(N*w1^2) + ((44*I)*N*v1)/w1^2 - 
     (6*I)/(N*w1) + ((54*I)*N)/w1 + ((2*I)*v1)/(N*w1) - ((10*I)*N*v1)/w1)*
    PolyLog[3, w1/mv1p1] + (4/N + 10*N - (8*mv1p1)/(N*w1^3) - 
     (36*mv1p1*N)/w1^3 + 16/(N*w1^2) + (80*N)/w1^2 - (8*v1)/(N*w1^2) - 
     (44*N*v1)/w1^2 - 12/(N*w1) - (54*N)/w1 + (4*v1)/(N*w1) + (10*N*v1)/w1)*
    Log[mu1p1]*PolyLog[3, w1/mv1p1] + 
   (6/N - (8*mv1p1)/(N*w1^3) + 20/(N*w1^2) - (12*v1)/(N*w1^2) - 18/(N*w1) + 
     (6*v1)/(N*w1))*Log[u1]*PolyLog[3, w1/mv1p1] + 
   (-12*N + (4*mv1p1)/(N*w1^3) + (40*mv1p1*N)/w1^3 - 4/(N*w1^2) - 
     (88*N)/w1^2 + (48*N*v1)/w1^2 + (60*N)/w1 - (12*N*v1)/w1)*Log[v1]*
    PolyLog[3, w1/mv1p1] + (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + 
     (72*mv1p1*N)/w1^3 - 32/(N*w1^2) - (160*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (88*N*v1)/w1^2 + 24/(N*w1) + (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    Log[w1]*PolyLog[3, w1/mv1p1] + 
   Pi*((4*I)/N + (10*I)*N - ((8*I)*mv1p1)/(N*w1^3) - ((36*I)*mv1p1*N)/w1^3 + 
     (16*I)/(N*w1^2) + ((80*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((44*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((54*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((10*I)*N*v1)/w1)*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[mu1p1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (80*N)/w1^2 + (8*v1)/(N*w1^2) + (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - 
     (4*v1)/(N*w1) - (10*N*v1)/w1)*Log[v1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (72*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (160*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 24/(N*w1) - 
     (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*Log[w1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + (13/N + 3/(mv1p1^2*N) - 8/(mv1p1*N) + 
     79*N + (5*N)/mv1p1^2 - (20*N)/mv1p1 - (6*u1)/(mv1p1^3*N) + 
     (12*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) + (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - 
     (8*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + (6*u1^2)/(mv1p1^4*N) - 
     (8*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) - (6*N*u1^2)/mv1p1^4 + 
     (8*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + 4*N*v1 + v1^2/(mv1p1*N*u1) - 
     (2*N*v1^2)/(mv1p1^3*u1) + (N*v1^2)/(mv1p1*u1) - 
     (8*N*v1^3)/(3*mv1p1*w1^3) + (10*N*v1^4)/(3*mv1p1*w1^3) - 
     (8*N*v1^5)/(3*mv1p1*w1^3) + 16/(N*w1^2) + (96*N)/w1^2 - 
     (24*v1)/(N*w1^2) - (132*N*v1)/w1^2 - (4*N*v1^2)/(mv1p1^2*w1^2) + 
     (32*N*v1^3)/(3*mv1p1^2*w1^2) - (46*N*v1^4)/(3*mv1p1^2*w1^2) + 
     (20*N*v1^5)/(3*mv1p1^2*w1^2) - 24/(mv1p1*N*w1) - (160*N)/(mv1p1*w1) + 
     (40*v1)/(mv1p1*N*w1) - (4*N*v1)/(mv1p1^3*w1) + (268*N*v1)/(mv1p1*w1) - 
     (12*v1^2)/(mv1p1*N*w1) + (18*N*v1^2)/(mv1p1^3*w1) - 
     (90*N*v1^2)/(mv1p1*w1) - (36*N*v1^3)/(mv1p1^3*w1) + 
     (28*N*v1^4)/(mv1p1^3*w1) - (8*N*v1^5)/(mv1p1^3*w1))*
    PolyLog[3, -(w1/v1)] + (-4/N - 10*N + (8*mv1p1)/(N*w1^3) + 
     (36*mv1p1*N)/w1^3 - 16/(N*w1^2) - (80*N)/w1^2 + (8*v1)/(N*w1^2) + 
     (44*N*v1)/w1^2 + 12/(N*w1) + (54*N)/w1 - (4*v1)/(N*w1) - (10*N*v1)/w1)*
    Log[mv1p1]*PolyLog[3, -(w1/v1)] + 
   (4/N + 14*N - (8*mv1p1)/(N*w1^3) - (44*mv1p1*N)/w1^3 + 16/(N*w1^2) + 
     (96*N)/w1^2 - (8*v1)/(N*w1^2) - (52*N*v1)/w1^2 - 12/(N*w1) - (66*N)/w1 + 
     (4*v1)/(N*w1) + (14*N*v1)/w1)*Log[mw1p1]*PolyLog[3, -(w1/v1)] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[u1]*PolyLog[3, -(w1/v1)] + 
   Pi*((4*I)/N + (2*I)*N - ((4*I)*mv1p1)/(N*w1^3) - ((4*I)*mv1p1*N)/w1^3 + 
     (12*I)/(N*w1^2) + ((8*I)*N)/w1^2 - ((8*I)*v1)/(N*w1^2) - 
     ((4*I)*N*v1)/w1^2 - (12*I)/(N*w1) - ((6*I)*N)/w1 + ((4*I)*v1)/(N*w1) + 
     ((2*I)*N*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   (-3/N + 3/(mv1p1^2*N) - 12/(mv1p1*N) - 23*N + (5*N)/mv1p1^2 - 
     (6*u1)/(mv1p1^3*N) + (12*u1)/(mv1p1^2*N) - (6*u1)/(mv1p1*N) - 
     (8*N*u1)/3 + (6*N*u1)/mv1p1^3 - (8*N*u1)/mv1p1^2 + (2*N*u1)/mv1p1 + 
     (6*u1^2)/(mv1p1^4*N) - (8*u1^2)/(mv1p1^3*N) + (2*u1^2)/(mv1p1^2*N) - 
     (6*N*u1^2)/mv1p1^4 + (8*N*u1^2)/mv1p1^3 - (2*N*u1^2)/mv1p1^2 + 
     (2*N*v1^2)/(mv1p1^3*u1) + (8*N)/(3*mv1p1*w1^3) - 
     (28*N*v1)/(3*mv1p1*w1^3) + (26*N*v1^2)/(3*mv1p1*w1^3) - 8/(N*w1^2) - 
     (4*N)/w1^2 - (80*N)/(3*mv1p1^2*w1^2) + (2*v1)/(N*w1^2) + (6*N*v1)/w1^2 + 
     (244*N*v1)/(3*mv1p1^2*w1^2) - (242*N*v1^2)/(3*mv1p1^2*w1^2) + 
     (28*N*v1^3)/(mv1p1^2*w1^2) + 10/(N*w1) + 10/(mv1p1*N*w1) + 
     (40*N)/(mv1p1^3*w1) + (6*N)/(mv1p1*w1) - (6*v1)/(N*w1) - 
     (4*v1)/(mv1p1*N*w1) - (136*N*v1)/(mv1p1^3*w1) - (20*N*v1)/(mv1p1*w1) - 
     (3*v1^2)/(mv1p1*N*w1) + (170*N*v1^2)/(mv1p1^3*w1) + 
     (7*N*v1^2)/(mv1p1*w1) - (88*N*v1^3)/(mv1p1^3*w1) + 
     (16*N*v1^4)/(mv1p1^3*w1))*PolyLog[3, -((v1*w1)/u1)] + 
   (-6/N + (8*mv1p1)/(N*w1^3) - 20/(N*w1^2) + (12*v1)/(N*w1^2) + 18/(N*w1) - 
     (6*v1)/(N*w1))*Log[mv1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   (-6/N - 24*N + (16*mv1p1)/(N*w1^3) + (80*mv1p1*N)/w1^3 - 28/(N*w1^2) - 
     (176*N)/w1^2 + (12*v1)/(N*w1^2) + (96*N*v1)/w1^2 + 18/(N*w1) + 
     (120*N)/w1 - (6*v1)/(N*w1) - (24*N*v1)/w1)*Log[mw1p1]*
    PolyLog[3, -((v1*w1)/u1)] + (10/N + 26*N - (20*mv1p1)/(N*w1^3) - 
     (84*mv1p1*N)/w1^3 + 40/(N*w1^2) + (184*N)/w1^2 - (20*v1)/(N*w1^2) - 
     (100*N*v1)/w1^2 - 30/(N*w1) - (126*N)/w1 + (10*v1)/(N*w1) + 
     (26*N*v1)/w1)*Log[u1]*PolyLog[3, -((v1*w1)/u1)] + 
   (-4/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 16/(N*w1^2) - 
     (96*N)/w1^2 + (8*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 12/(N*w1) + (66*N)/w1 - 
     (4*v1)/(N*w1) - (14*N*v1)/w1)*Log[v1]*PolyLog[3, -((v1*w1)/u1)] + 
   (8/N + 32*N - (16*mv1p1)/(N*w1^3) - (96*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (208*N)/w1^2 - (16*v1)/(N*w1^2) - (112*N*v1)/w1^2 - 24/(N*w1) - 
     (144*N)/w1 + (8*v1)/(N*w1) + (32*N*v1)/w1)*PolyLog[4, mu1p1] + 
   (-6/N - 14*N + (8*mv1p1)/(N*w1^3) + (44*mv1p1*N)/w1^3 - 20/(N*w1^2) - 
     (96*N)/w1^2 + (12*v1)/(N*w1^2) + (52*N*v1)/w1^2 + 18/(N*w1) + 
     (66*N)/w1 - (6*v1)/(N*w1) - (14*N*v1)/w1)*PolyLog[4, mv1p1] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*PolyLog[4, mw1p1] + 
   (8/N + 32*N - (16*mv1p1)/(N*w1^3) - (96*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (208*N)/w1^2 - (16*v1)/(N*w1^2) - (112*N*v1)/w1^2 - 24/(N*w1) - 
     (144*N)/w1 + (8*v1)/(N*w1) + (32*N*v1)/w1)*PolyLog[4, 1 - u1^(-1)] + 
   (8/N - 8*N + (48*mv1p1*N)/w1^3 + 16/(N*w1^2) - (112*N)/w1^2 - 
     (16*v1)/(N*w1^2) + (64*N*v1)/w1^2 - 24/(N*w1) + (72*N)/w1 + 
     (8*v1)/(N*w1) - (8*N*v1)/w1)*PolyLog[4, u1] + 
   (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (72*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (160*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 24/(N*w1) - 
     (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*PolyLog[4, u1/mv1p1] + 
   (2/N + 32*N - (8*mv1p1)/(N*w1^3) - (96*mv1p1*N)/w1^3 + 12/(N*w1^2) + 
     (208*N)/w1^2 - (4*v1)/(N*w1^2) - (112*N*v1)/w1^2 - 6/(N*w1) - 
     (144*N)/w1 + (2*v1)/(N*w1) + (32*N*v1)/w1)*PolyLog[4, u1/mw1p1] + 
   (-4/N - 8*N + (16*mv1p1*N)/w1^3 - 8/(N*w1^2) - (32*N)/w1^2 + 
     (8*v1)/(N*w1^2) + (16*N*v1)/w1^2 + 12/(N*w1) + (24*N)/w1 - 
     (4*v1)/(N*w1) - (8*N*v1)/w1)*PolyLog[4, 1 - v1^(-1)] + 
   (-12/N - 32*N + (32*mv1p1)/(N*w1^3) + (128*mv1p1*N)/w1^3 - 56/(N*w1^2) - 
     (288*N)/w1^2 + (24*v1)/(N*w1^2) + (160*N*v1)/w1^2 + 36/(N*w1) + 
     (192*N)/w1 - (12*v1)/(N*w1) - (32*N*v1)/w1)*PolyLog[4, v1] + 
   (16/N + 48*N - (32*mv1p1)/(N*w1^3) - (160*mv1p1*N)/w1^3 + 64/(N*w1^2) + 
     (352*N)/w1^2 - (32*v1)/(N*w1^2) - (192*N*v1)/w1^2 - 48/(N*w1) - 
     (240*N)/w1 + (16*v1)/(N*w1) + (48*N*v1)/w1)*PolyLog[4, v1/mu1p1] + 
   (-4/N + 20*N - (72*mv1p1*N)/w1^3 - 8/(N*w1^2) + (160*N)/w1^2 + 
     (8*v1)/(N*w1^2) - (88*N*v1)/w1^2 + 12/(N*w1) - (108*N)/w1 - 
     (4*v1)/(N*w1) + (20*N*v1)/w1)*PolyLog[4, v1/mw1p1] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*
    PolyLog[4, v1/(mu1p1*mw1p1)] + (-20/N - 32*N + (32*mv1p1)/(N*w1^3) + 
     (96*mv1p1*N)/w1^3 - 72/(N*w1^2) - (208*N)/w1^2 + (40*v1)/(N*w1^2) + 
     (112*N*v1)/w1^2 + 60/(N*w1) + (144*N)/w1 - (20*v1)/(N*w1) - 
     (32*N*v1)/w1)*PolyLog[4, -(v1/u1)] + 
   (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + (72*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (160*N)/w1^2 + (16*v1)/(N*w1^2) + (88*N*v1)/w1^2 + 24/(N*w1) + 
     (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    PolyLog[4, (u1*v1)/(mu1p1*mv1p1)] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*PolyLog[4, 1 - w1^(-1)] + 
   (8/N + 36*N - (16*mv1p1)/(N*w1^3) - (104*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (224*N)/w1^2 - (16*v1)/(N*w1^2) - (120*N*v1)/w1^2 - 24/(N*w1) - 
     (156*N)/w1 + (8*v1)/(N*w1) + (36*N*v1)/w1)*PolyLog[4, -(u1/w1)] + 
   (-8*N + (16*mv1p1*N)/w1^3 - (32*N)/w1^2 + (16*N*v1)/w1^2 + (24*N)/w1 - 
     (8*N*v1)/w1)*PolyLog[4, -((u1*v1)/w1)] + 
   (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (192*N)/w1^2 + (16*v1)/(N*w1^2) + (104*N*v1)/w1^2 + 24/(N*w1) + 
     (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*PolyLog[4, w1] + 
   (16/N + 48*N - (32*mv1p1)/(N*w1^3) - (160*mv1p1*N)/w1^3 + 64/(N*w1^2) + 
     (352*N)/w1^2 - (32*v1)/(N*w1^2) - (192*N*v1)/w1^2 - 48/(N*w1) - 
     (240*N)/w1 + (16*v1)/(N*w1) + (48*N*v1)/w1)*PolyLog[4, w1/mu1p1] + 
   (8/N + 20*N - (16*mv1p1)/(N*w1^3) - (72*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (160*N)/w1^2 - (16*v1)/(N*w1^2) - (88*N*v1)/w1^2 - 24/(N*w1) - 
     (108*N)/w1 + (8*v1)/(N*w1) + (20*N*v1)/w1)*PolyLog[4, w1/mv1p1] + 
   (-8/N - 20*N + (16*mv1p1)/(N*w1^3) + (72*mv1p1*N)/w1^3 - 32/(N*w1^2) - 
     (160*N)/w1^2 + (16*v1)/(N*w1^2) + (88*N*v1)/w1^2 + 24/(N*w1) + 
     (108*N)/w1 - (8*v1)/(N*w1) - (20*N*v1)/w1)*
    PolyLog[4, w1/(mu1p1*mv1p1)] + (-8/N - 28*N + (16*mv1p1)/(N*w1^3) + 
     (88*mv1p1*N)/w1^3 - 32/(N*w1^2) - (192*N)/w1^2 + (16*v1)/(N*w1^2) + 
     (104*N*v1)/w1^2 + 24/(N*w1) + (132*N)/w1 - (8*v1)/(N*w1) - (28*N*v1)/w1)*
    PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   (-8*N + (16*mv1p1*N)/w1^3 - (32*N)/w1^2 + (16*N*v1)/w1^2 + (24*N)/w1 - 
     (8*N*v1)/w1)*PolyLog[4, -(w1/v1)] + 
   (8/N + 28*N - (16*mv1p1)/(N*w1^3) - (88*mv1p1*N)/w1^3 + 32/(N*w1^2) + 
     (192*N)/w1^2 - (16*v1)/(N*w1^2) - (104*N*v1)/w1^2 - 24/(N*w1) - 
     (132*N)/w1 + (8*v1)/(N*w1) + (28*N*v1)/w1)*PolyLog[4, -((v1*w1)/u1)] - 
   (22*Zeta[3])/N + (2*Zeta[3])/(mv1p1^2*N) - (12*Zeta[3])/(mv1p1*N) - 
   2*N*Zeta[3] - (2*N*Zeta[3])/mv1p1^2 + (4*N*Zeta[3])/mv1p1 - 
   (12*u1*Zeta[3])/(mv1p1^3*N) + (24*u1*Zeta[3])/(mv1p1^2*N) - 
   (12*u1*Zeta[3])/(mv1p1*N) - (8*N*u1*Zeta[3])/3 + 
   (12*N*u1*Zeta[3])/mv1p1^3 - (16*N*u1*Zeta[3])/mv1p1^2 + 
   (4*N*u1*Zeta[3])/mv1p1 + (12*u1^2*Zeta[3])/(mv1p1^4*N) - 
   (16*u1^2*Zeta[3])/(mv1p1^3*N) + (4*u1^2*Zeta[3])/(mv1p1^2*N) - 
   (12*N*u1^2*Zeta[3])/mv1p1^4 + (16*N*u1^2*Zeta[3])/mv1p1^3 - 
   (4*N*u1^2*Zeta[3])/mv1p1^2 - 4*N*v1*Zeta[3] - 
   (v1^2*Zeta[3])/(mv1p1*N*u1) + (2*N*v1^2*Zeta[3])/(mv1p1^3*u1) - 
   (N*v1^2*Zeta[3])/(mv1p1*u1) - (6*mv1p1*N*Zeta[3])/w1^3 + 
   (8*N*v1^3*Zeta[3])/(3*mv1p1*w1^3) - (10*N*v1^4*Zeta[3])/(3*mv1p1*w1^3) + 
   (8*N*v1^5*Zeta[3])/(3*mv1p1*w1^3) - (16*Zeta[3])/(N*w1^2) - 
   (2*N*Zeta[3])/w1^2 + (14*v1*Zeta[3])/(N*w1^2) + (26*N*v1*Zeta[3])/w1^2 + 
   (4*N*v1^2*Zeta[3])/(mv1p1^2*w1^2) - (32*N*v1^3*Zeta[3])/(3*mv1p1^2*w1^2) + 
   (46*N*v1^4*Zeta[3])/(3*mv1p1^2*w1^2) - (20*N*v1^5*Zeta[3])/
    (3*mv1p1^2*w1^2) - (11*Zeta[3])/(N*w1) + (59*Zeta[3])/(mv1p1*N*w1) - 
   (79*N*Zeta[3])/w1 + (87*N*Zeta[3])/(mv1p1*w1) + (v1*Zeta[3])/(N*w1) - 
   (80*v1*Zeta[3])/(mv1p1*N*w1) + (41*N*v1*Zeta[3])/w1 + 
   (4*N*v1*Zeta[3])/(mv1p1^3*w1) - (144*N*v1*Zeta[3])/(mv1p1*w1) + 
   (22*v1^2*Zeta[3])/(mv1p1*N*w1) - (16*N*v1^2*Zeta[3])/w1 - 
   (18*N*v1^2*Zeta[3])/(mv1p1^3*w1) + (70*N*v1^2*Zeta[3])/(mv1p1*w1) + 
   (36*N*v1^3*Zeta[3])/(mv1p1^3*w1) - (16*N*v1^3*Zeta[3])/(mv1p1*w1) - 
   (28*N*v1^4*Zeta[3])/(mv1p1^3*w1) + (8*N*v1^5*Zeta[3])/(mv1p1^3*w1) + 
   Log[mw1p1]*((-6*Zeta[3])/N - 24*N*Zeta[3] + (16*mv1p1*Zeta[3])/(N*w1^3) + 
     (80*mv1p1*N*Zeta[3])/w1^3 - (28*Zeta[3])/(N*w1^2) - 
     (176*N*Zeta[3])/w1^2 + (12*v1*Zeta[3])/(N*w1^2) + 
     (96*N*v1*Zeta[3])/w1^2 + (18*Zeta[3])/(N*w1) + (120*N*Zeta[3])/w1 - 
     (6*v1*Zeta[3])/(N*w1) - (24*N*v1*Zeta[3])/w1) + 
   Log[mu1p1]*((-4*Zeta[3])/N - 18*N*Zeta[3] + (8*mv1p1*Zeta[3])/(N*w1^3) + 
     (52*mv1p1*N*Zeta[3])/w1^3 - (16*Zeta[3])/(N*w1^2) - 
     (112*N*Zeta[3])/w1^2 + (8*v1*Zeta[3])/(N*w1^2) + 
     (60*N*v1*Zeta[3])/w1^2 + (12*Zeta[3])/(N*w1) + (78*N*Zeta[3])/w1 - 
     (4*v1*Zeta[3])/(N*w1) - (18*N*v1*Zeta[3])/w1) + 
   Log[v1]*(2/N + 3/(mv1p1^2*N) - 5/(mv1p1*N) + (26*N)/3 + (13*N)/mv1p1^2 - 
     (43*N)/(3*mv1p1) - (4*Nf)/(3*mv1p1) + v1/N - (2*v1)/(mu1p1^2*N) + 
     (2*v1)/(mu1p1*N) + 4*N*v1 - (4*v1)/(N*w1^2) - (56*N*v1)/(3*w1^2) - 
     (4*N*v1^2)/(3*w1^2) - (22*N)/(3*mv1p1*w1) + (4*Nf)/(3*w1) + 
     (4*v1)/(N*w1) + (80*N*v1)/(3*mv1p1*w1) - (46*N*v1^2)/(3*mv1p1*w1) - 
     6*N*Zeta[3] - (4*mv1p1*Zeta[3])/(N*w1^3) + (12*mv1p1*N*Zeta[3])/w1^3 + 
     (4*Zeta[3])/(N*w1^2) - (24*N*Zeta[3])/w1^2 + (12*N*v1*Zeta[3])/w1^2 + 
     (18*N*Zeta[3])/w1 - (6*N*v1*Zeta[3])/w1) + 
   Pi*((-I)/N + (3*I)/(mv1p1*N) - ((14*I)/3)*N + (((61*I)/3)*N)/mv1p1 - 
     (((4*I)/3)*Nf)/mv1p1 - (I*v1)/N + ((2*I)*v1)/(mu1p1^2*N) - 
     ((2*I)*v1)/(mu1p1*N) - (4*I)*N*v1 - (4*I)/(N*w1^2) - 
     (((56*I)/3)*N)/w1^2 + ((4*I)*v1)/(N*w1^2) + (((52*I)/3)*N*v1)/w1^2 + 
     (((4*I)/3)*N*v1^2)/w1^2 + ((4*I)*mv1p1)/(N*w1) + ((12*I)*N)/w1 + 
     (((4*I)/3)*Nf)/w1 - (((46*I)/3)*N*v1)/w1 - (6*I)*N*Zeta[3] + 
     ((8*I)*mv1p1*Zeta[3])/(N*w1^3) + ((28*I)*mv1p1*N*Zeta[3])/w1^3 - 
     ((8*I)*Zeta[3])/(N*w1^2) - ((64*I)*N*Zeta[3])/w1^2 + 
     ((36*I)*N*v1*Zeta[3])/w1^2 + ((42*I)*N*Zeta[3])/w1 - 
     ((6*I)*N*v1*Zeta[3])/w1) + Log[w1]*(2/N + 3/(mv1p1*N) + (32*N)/3 + 
     (17*N)/mv1p1 - (3*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) - 4*N*u1 - 
     (13*N*u1)/mv1p1^2 + (26*N*u1)/(3*mv1p1) + (2*v1)/(mu1p1^2*N) - 
     (2*v1)/(mu1p1*N) - 4*N*v1 - 4/(N*w1) - (56*N)/(3*w1) - (4*N*v1)/(3*w1) + 
     w1/N + 8*N*Zeta[3] - (16*mv1p1*N*Zeta[3])/w1^3 + (32*N*Zeta[3])/w1^2 - 
     (16*N*v1*Zeta[3])/w1^2 - (24*N*Zeta[3])/w1 + (8*N*v1*Zeta[3])/w1) + 
   Log[mv1p1]*((-2*Zeta[3])/N + 10*N*Zeta[3] - (36*mv1p1*N*Zeta[3])/w1^3 - 
     (4*Zeta[3])/(N*w1^2) + (80*N*Zeta[3])/w1^2 + (4*v1*Zeta[3])/(N*w1^2) - 
     (44*N*v1*Zeta[3])/w1^2 + (6*Zeta[3])/(N*w1) - (54*N*Zeta[3])/w1 - 
     (2*v1*Zeta[3])/(N*w1) + (10*N*v1*Zeta[3])/w1) + 
   Log[u1]*(-4/N - (46*N)/3 - (4*N)/mv1p1 + u1/N + (3*u1)/(mv1p1^2*N) - 
     (2*u1)/(mv1p1*N) + 4*N*u1 + (13*N*u1)/mv1p1^2 - (26*N*u1)/(3*mv1p1) - 
     4/(N*w1^2) - (56*N)/(3*w1^2) + (4*v1)/(N*w1^2) + (52*N*v1)/(3*w1^2) + 
     (4*N*v1^2)/(3*w1^2) + 8/(N*w1) + (38*N)/w1 - (4*v1)/(N*w1) - 
     (14*N*v1)/w1 + (10*Zeta[3])/N + 28*N*Zeta[3] - 
     (16*mv1p1*Zeta[3])/(N*w1^3) - (88*mv1p1*N*Zeta[3])/w1^3 + 
     (36*Zeta[3])/(N*w1^2) + (192*N*Zeta[3])/w1^2 - 
     (20*v1*Zeta[3])/(N*w1^2) - (104*N*v1*Zeta[3])/w1^2 - 
     (30*Zeta[3])/(N*w1) - (132*N*Zeta[3])/w1 + (10*v1*Zeta[3])/(N*w1) + 
     (28*N*v1*Zeta[3])/w1), theta1Region2a2L -> 
  -4/N - 2/(mv1p1*N) - (16*mu1p1^2*N)/81 - (2*N)/mv1p1 + (16*N)/(81*u1^2) - 
   (16*mu1p1^2*N)/(81*u1^2) - (16*N)/(81*u1) - (16*mu1p1^2*N)/(81*u1) - 
   (16*N*u1)/81 + (16*N*u1^2)/81 + (2*v1)/(mu1p1*N) + (16*N*v1)/81 - 
   (16*mv1p1*N*v1)/81 - (16*N*v1)/(81*u1^3) + (16*mv1p1*N*v1)/(81*u1^3) - 
   (2*v1)/(N*u1) - (16*N*v1^2)/81 + (16*N*v1^2)/(81*u1^3) + 
   Pi*(((-22*I)/3)*N + ((4*I)/3)*Nf - ((2*I)*v1)/(mu1p1*N) + 
     ((2*I)*mv1p1*v1)/(N*u1^2) + ((9*I)*mv1p1*N*v1)/u1^2 - 
     ((2*I)*v1)/(N*u1) - (((22*I)/3)*N*v1)/u1 + (((4*I)/3)*Nf*v1)/u1 + 
     ((2*I)*v1^2)/(mu1p1^2*N)) + Pi^2*((-2*v1)/(3*N) - (4*N*v1)/3 + 
     (mv1p1*v1)/(3*N*u1^3) + (3*mv1p1*N*v1)/(2*u1^3) - v1/(3*N*u1^2) - 
     (13*N*v1)/(6*u1^2) + (2*mv1p1*v1)/(3*N*u1) + (N*v1)/u1 + 
     (mv1p1*N*v1)/u1 + (2*N*v1^2)/(3*u1^2) - (N*v1^2)/(3*u1)) + 
   Pi*(((-I)*v1)/N - (2*I)*N*v1 + ((2*I)*mv1p1*v1)/(N*u1^3) + 
     ((9*I)*mv1p1*N*v1)/u1^3 - ((2*I)*v1)/(N*u1^2) - ((13*I)*N*v1)/u1^2 + 
     (I*mv1p1*v1)/(N*u1) + ((6*I)*N*v1)/u1 + ((4*I)*N*v1^2)/u1^2 - 
     ((2*I)*N*v1^2)/u1)*Log[mu1p1] + 
   Pi*(((-I)*v1)/N - (2*I)*N*v1 + ((2*I)*v1)/(mv1p1*N*u1) - 
     ((2*I)*v1^2)/(mv1p1*N*u1) + (I*v1^3)/(mv1p1*N*u1) + 
     ((2*I)*N*v1^3)/(mv1p1*u1) + (I*v1)/(mv1p1*N*w1) + 
     ((2*I)*N*v1)/(mv1p1*w1))*Log[mw1p1] + (9*N*v1*Log[u1])/u1 + 
   Pi*((I*v1)/N + (2*I)*N*v1 - (I*mv1p1*v1)/(N*u1) - ((2*I)*mv1p1*N*v1)/u1)*
    Log[u1] + (-(v1/N) - 2*N*v1 + (2*v1)/(mv1p1*N*u1) - 
     (2*v1^2)/(mv1p1*N*u1) + v1^3/(mv1p1*N*u1) + (2*N*v1^3)/(mv1p1*u1) + 
     v1/(mv1p1*N*w1) + (2*N*v1)/(mv1p1*w1))*Log[mw1p1]*Log[u1] + 
   (v1/(2*N) + N*v1 - v1/(mv1p1*N*u1) + v1^2/(mv1p1*N*u1) - 
     v1^3/(2*mv1p1*N*u1) - (N*v1^3)/(mv1p1*u1) - v1/(2*mv1p1*N*w1) - 
     (N*v1)/(mv1p1*w1))*Log[u1]^2 + (-2/(mv1p1^2*N) + 2/(mv1p1*N) - 
     (22*N)/3 - (2*N)/mv1p1^2 + (2*N)/mv1p1 + (4*Nf)/3 + (2*v1)/(mu1p1*N) + 
     (2*v1)/(N*u1) - (22*N*v1)/(3*u1) + (4*Nf*v1)/(3*u1) - 
     (2*v1^2)/(mu1p1^2*N) + (2*v1^2)/(N*u1^2) + (9*N*v1^2)/u1^2)*Log[v1] + 
   (v1/N + 2*N*v1 - (2*mv1p1*v1)/(N*u1^3) - (9*mv1p1*N*v1)/u1^3 + 
     (2*v1)/(N*u1^2) + (13*N*v1)/u1^2 - (mv1p1*v1)/(N*u1) - (6*N*v1)/u1 - 
     (4*N*v1^2)/u1^2 + (2*N*v1^2)/u1)*Log[mu1p1]*Log[v1] + 
   ((-2*mv1p1*v1)/(N*u1^3) - (9*mv1p1*N*v1)/u1^3 + (2*v1)/(N*u1^2) + 
     (13*N*v1)/u1^2 - (mv1p1*v1)/(N*u1) - (6*N*v1)/u1 + (4*N*v1)/(mv1p1*u1) - 
     (4*N*v1^2)/u1^2 - (2*v1^2)/(mv1p1*N*u1) + (2*N*v1^2)/u1 - 
     (8*N*v1^2)/(mv1p1*u1) + v1^3/(mv1p1*N*u1) + (2*N*v1^3)/(mv1p1*u1) - 
     v1/(mv1p1*N*w1) - (2*N*v1)/(mv1p1*w1))*Log[mv1p1]*Log[v1] + 
   (v1/N + 2*N*v1 - (2*v1)/(mv1p1*N*u1) + (2*v1^2)/(mv1p1*N*u1) - 
     v1^3/(mv1p1*N*u1) - (2*N*v1^3)/(mv1p1*u1) - v1/(mv1p1*N*w1) - 
     (2*N*v1)/(mv1p1*w1))*Log[mw1p1]*Log[v1] + 
   (-(v1/N) - 2*N*v1 + (2*v1)/(mv1p1*N*u1) - (2*v1^2)/(mv1p1*N*u1) + 
     v1^3/(mv1p1*N*u1) + (2*N*v1^3)/(mv1p1*u1) + v1/(mv1p1*N*w1) + 
     (2*N*v1)/(mv1p1*w1))*Log[u1]*Log[v1] + 
   (-1/2*v1/N - N*v1 + (mv1p1*v1)/(N*u1^3) + (9*mv1p1*N*v1)/(2*u1^3) - 
     v1/(N*u1^2) - (13*N*v1)/(2*u1^2) + (mv1p1*v1)/(2*N*u1) + (3*N*v1)/u1 + 
     (2*N*v1^2)/u1^2 - (N*v1^2)/u1)*Log[v1]^2 + 
   Pi*((I*v1)/N + (2*I)*N*v1 - (I*mv1p1*v1)/(N*u1) - ((2*I)*mv1p1*N*v1)/u1)*
    Log[w1] + ((-2*v1)/(mu1p1*N) + (2*mv1p1*v1)/(N*u1^2) + 
     (9*mv1p1*N*v1)/u1^2 - (2*v1)/(N*u1) - (9*N*v1)/u1 + 
     (2*v1^2)/(mu1p1^2*N))*Log[w1] + 
   (-(v1/N) - 2*N*v1 + (2*mv1p1*v1)/(N*u1^3) + (9*mv1p1*N*v1)/u1^3 - 
     (2*v1)/(N*u1^2) - (13*N*v1)/u1^2 + (mv1p1*v1)/(N*u1) + (6*N*v1)/u1 + 
     (4*N*v1^2)/u1^2 - (2*N*v1^2)/u1)*Log[mu1p1]*Log[w1] + 
   (v1/N + 2*N*v1 - (mv1p1*v1)/(N*u1) - (2*mv1p1*N*v1)/u1)*Log[u1]*Log[w1] + 
   ((-2*mv1p1*v1)/(N*u1^3) - (9*mv1p1*N*v1)/u1^3 + (2*v1)/(N*u1^2) + 
     (13*N*v1)/u1^2 - (mv1p1*v1)/(N*u1) - (6*N*v1)/u1 + (4*N*v1)/(mv1p1*u1) - 
     (4*N*v1^2)/u1^2 - (2*v1^2)/(mv1p1*N*u1) + (2*N*v1^2)/u1 - 
     (8*N*v1^2)/(mv1p1*u1) + v1^3/(mv1p1*N*u1) + (2*N*v1^3)/(mv1p1*u1) - 
     v1/(mv1p1*N*w1) - (2*N*v1)/(mv1p1*w1))*PolyLog[2, v1] + 
   (v1/N + 2*N*v1 - (2*v1)/(mv1p1*N*u1) + (2*v1^2)/(mv1p1*N*u1) - 
     v1^3/(mv1p1*N*u1) - (2*N*v1^3)/(mv1p1*u1) - v1/(mv1p1*N*w1) - 
     (2*N*v1)/(mv1p1*w1))*PolyLog[2, -(v1/u1)] + 
   (-(v1/N) - 2*N*v1 + (2*mv1p1*v1)/(N*u1^3) + (9*mv1p1*N*v1)/u1^3 - 
     (2*v1)/(N*u1^2) - (13*N*v1)/u1^2 + (mv1p1*v1)/(N*u1) + (6*N*v1)/u1 + 
     (4*N*v1^2)/u1^2 - (2*N*v1^2)/u1)*PolyLog[2, -(w1/v1)], 
 theta2Region2a2L -> -2/N + 2/(mv1p1*N) - 2*N - (16*mu1p1^2*N)/81 + 
   (2*N)/mv1p1 + (16*N)/(81*u1^2) - (16*mu1p1^2*N)/(81*u1^2) - 
   (16*N)/(81*u1) - (16*mu1p1^2*N)/(81*u1) - (16*N*u1)/81 + (16*N*u1^2)/81 + 
   Pi^2*(5/(6*N) + (3*N)/2 + 1/(3*N*u1^2) + (3*N)/(2*u1^2) - 1/(3*N*u1) - 
     (2*N)/u1 - (4*u1)/(3*N) - (16*N*u1)/3 + (4*u1^2)/(3*N) + 
     (16*N*u1^2)/3) - (2*v1)/(mw1p1*N) + 
   Pi*(((-2*I)*mv1p1)/N - ((46*I)/3)*N + ((4*I)/3)*Nf + (2*I)/(N*u1) + 
     ((9*I)*N)/u1 + (8*I)*N*v1 - ((2*I)*v1^2)/(N*(1 - w1)^2) - 
     ((2*I)*v1^2)/(N*(1 - w1)) + (2*I)/(N*w1) + ((9*I)*N)/w1 - 
     ((2*I)*v1)/(N*w1) - (((46*I)/3)*N*v1)/w1 + (((4*I)/3)*Nf*v1)/w1 + 
     ((8*I)*N*v1^2)/w1) - (16*N*u1)/(81*w1^3) + (16*N*u1^2)/(81*w1^3) + 
   (16*mv1p1*N*v1)/(81*w1^3) + (16*N)/(81*w1^2) - (32*N*v1)/(81*w1^2) - 
   (16*N)/(81*w1) - (4*v1)/(N*w1) - (2*N*v1)/w1 + 
   Pi*(((2*I)*mu1p1)/N + (3*I)*N + (2*I)/(N*u1^2) + ((9*I)*N)/u1^2 - 
     (2*I)/(N*u1) - ((12*I)*N)/u1 - (8*I)*N*u1 + ((2*I)*u1^2)/N + 
     (8*I)*N*u1^2)*Log[mu1p1] + Pi*(((2*I)*mu1p1)/N + (3*I)*N - (8*I)*N*u1 + 
     ((2*I)*u1^2)/N + (8*I)*N*u1^2 + (2*I)/(N*w1^2) + ((9*I)*N)/w1^2 - 
     ((2*I)*v1)/(N*w1^2) - ((8*I)*N*v1)/w1^2 + (I*v1^2)/(N*w1^2) + 
     (I*N*v1^2)/w1^2 - ((2*I)*mv1p1)/(N*w1) - ((12*I)*N)/w1 + 
     ((2*I)*N*v1)/w1)*Log[mw1p1] + Pi*((-I)/N - (2*I)*N + ((2*I)*u1)/N + 
     (8*I)*N*u1 - ((2*I)*u1^2)/N - (8*I)*N*u1^2)*Log[u1] + 
   ((-2*u1)/N - 8*N*u1 + (2*v1)/N + 8*N*v1 - (2*v1^2)/(mw1p1^2*N) - 
     (2*v1^2)/(mw1p1*N) + (2*mv1p1)/(N*w1) + (9*N)/w1 - (8*N*v1)/w1 + 
     (8*N*v1^2)/w1)*Log[u1] + ((2*mu1p1)/N + 3*N - 8*N*u1 + (2*u1^2)/N + 
     8*N*u1^2 + 2/(N*w1^2) + (9*N)/w1^2 - (2*v1)/(N*w1^2) - (8*N*v1)/w1^2 + 
     v1^2/(N*w1^2) + (N*v1^2)/w1^2 - (2*mv1p1)/(N*w1) - (12*N)/w1 + 
     (2*N*v1)/w1)*Log[mw1p1]*Log[u1] + 
   (-(mu1p1/N) - (3*N)/2 + 4*N*u1 - u1^2/N - 4*N*u1^2 - 1/(N*w1^2) - 
     (9*N)/(2*w1^2) + v1/(N*w1^2) + (4*N*v1)/w1^2 - v1^2/(2*N*w1^2) - 
     (N*v1^2)/(2*w1^2) + mv1p1/(N*w1) + (6*N)/w1 - (N*v1)/w1)*Log[u1]^2 + 
   ((2*mv1p1)/N - (16*N)/3 + (2*N)/mv1p1^2 - (4*N)/mv1p1 + (4*Nf)/3 + 
     2/(N*(-1 + v1)^2) + 4/(N*(-1 + v1)) - 8*N*v1 + (9*N*v1)/(mv1p1*u1) - 
     (2*v1)/(N*u1*(-1 + v1)) + (2*v1^2)/(N*(1 - w1)^2) + 
     (2*v1^2)/(N*(1 - w1)) + (2*v1)/(N*w1) + (5*N*v1)/(3*mv1p1*w1) + 
     (4*Nf*v1)/(3*w1) - (8*N*v1^2)/(3*mv1p1*w1) + (8*N*v1^3)/(mv1p1*w1))*
    Log[v1] + ((-2*mu1p1)/N - 3*N - 2/(N*u1^2) - (9*N)/u1^2 + 2/(N*u1) + 
     (12*N)/u1 + 8*N*u1 - (2*u1^2)/N - 8*N*u1^2)*Log[mu1p1]*Log[v1] + 
   (-2/N - 2*N - 2/(N*u1^2) - (9*N)/u1^2 + 2/(N*u1) + (12*N)/u1 - 
     2/(N*w1^2) - (9*N)/w1^2 + (2*v1)/(N*w1^2) + (8*N*v1)/w1^2 - 
     v1^2/(N*w1^2) - (N*v1^2)/w1^2 + (2*mv1p1)/(N*w1) + (12*N)/w1 - 
     (2*N*v1)/w1)*Log[mv1p1]*Log[v1] + 
   ((-2*mu1p1)/N - 3*N + 8*N*u1 - (2*u1^2)/N - 8*N*u1^2 - 2/(N*w1^2) - 
     (9*N)/w1^2 + (2*v1)/(N*w1^2) + (8*N*v1)/w1^2 - v1^2/(N*w1^2) - 
     (N*v1^2)/w1^2 + (2*mv1p1)/(N*w1) + (12*N)/w1 - (2*N*v1)/w1)*Log[mw1p1]*
    Log[v1] + ((2*mu1p1)/N + 3*N - 8*N*u1 + (2*u1^2)/N + 8*N*u1^2 + 
     2/(N*w1^2) + (9*N)/w1^2 - (2*v1)/(N*w1^2) - (8*N*v1)/w1^2 + 
     v1^2/(N*w1^2) + (N*v1^2)/w1^2 - (2*mv1p1)/(N*w1) - (12*N)/w1 + 
     (2*N*v1)/w1)*Log[u1]*Log[v1] + (mu1p1/N + (3*N)/2 + 1/(N*u1^2) + 
     (9*N)/(2*u1^2) - 1/(N*u1) - (6*N)/u1 - 4*N*u1 + u1^2/N + 4*N*u1^2)*
    Log[v1]^2 + ((-2*mu1p1)/N - 8*N + 2/(N*u1) + (9*N)/u1 + 8*N*u1)*Log[w1] + 
   Pi*((-I)/N - (2*I)*N + ((2*I)*u1)/N + (8*I)*N*u1 - ((2*I)*u1^2)/N - 
     (8*I)*N*u1^2)*Log[w1] + ((2*mu1p1)/N + 3*N + 2/(N*u1^2) + (9*N)/u1^2 - 
     2/(N*u1) - (12*N)/u1 - 8*N*u1 + (2*u1^2)/N + 8*N*u1^2)*Log[mu1p1]*
    Log[w1] + (-N^(-1) - 2*N + (2*u1)/N + 8*N*u1 - (2*u1^2)/N - 8*N*u1^2)*
    Log[u1]*Log[w1] + (-2/N - 2*N - 2/(N*u1^2) - (9*N)/u1^2 + 2/(N*u1) + 
     (12*N)/u1 - 2/(N*w1^2) - (9*N)/w1^2 + (2*v1)/(N*w1^2) + (8*N*v1)/w1^2 - 
     v1^2/(N*w1^2) - (N*v1^2)/w1^2 + (2*mv1p1)/(N*w1) + (12*N)/w1 - 
     (2*N*v1)/w1)*PolyLog[2, v1] + ((-2*mu1p1)/N - 3*N + 8*N*u1 - 
     (2*u1^2)/N - 8*N*u1^2 - 2/(N*w1^2) - (9*N)/w1^2 + (2*v1)/(N*w1^2) + 
     (8*N*v1)/w1^2 - v1^2/(N*w1^2) - (N*v1^2)/w1^2 + (2*mv1p1)/(N*w1) + 
     (12*N)/w1 - (2*N*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   ((2*mu1p1)/N + 3*N + 2/(N*u1^2) + (9*N)/u1^2 - 2/(N*u1) - (12*N)/u1 - 
     8*N*u1 + (2*u1^2)/N + 8*N*u1^2)*PolyLog[2, -(w1/v1)], 
 theta3Region2a2L -> -6/N - 2*N - (32*mu1p1^2*N)/81 - 
   (32*mu1p1^2*N)/(81*u1^2) + (32*mv1p1*N)/(81*u1^2) - (32*N)/(81*u1) - 
   (32*mu1p1^2*N)/(81*u1) - (32*mv1p1*N*u1)/81 + (32*N*u1^2)/81 + 
   (32*N*v1)/(81*u1^2) - (32*N*u1*v1)/81 + 
   Pi^2*(5/(6*N) + (3*N)/2 + 1/(3*N*u1^2) + (3*N)/(2*u1^2) - 1/(3*N*u1) - 
     (2*N)/u1 - (4*mv1p1*u1)/(3*N) - (16*mv1p1*N*u1)/3 + (4*u1^2)/(3*N) + 
     (16*N*u1^2)/3 - (2*v1)/(3*N) - (4*N*v1)/3 - v1/(3*N*u1^2) - 
     (3*N*v1)/(2*u1^2) + v1/(6*N*u1) + (5*N*v1)/(6*u1)) + 
   Pi*(((-2*I)*mv1p1)/N - ((68*I)/3)*N + ((8*I)/3)*Nf + (2*I)/(N*u1) + 
     ((9*I)*mv1p1*N)/u1 + (8*I)*N*v1 + ((2*I)*v1)/(N*(-1 + u1)) - 
     ((2*I)*v1)/(N*u1) - ((2*I)*v1)/(N*(1 - w1)) + (2*I)/(N*w1) + 
     ((9*I)*mv1p1*N)/w1 - ((2*I)*v1)/(N*w1)) + (32*mv1p1*N)/(81*w1^2) - 
   (32*N*u1)/(81*w1^2) - (32*N)/(81*w1) + 
   Pi*((2*I)/N + (3*I)*N + (2*I)/(N*u1^2) + ((9*I)*N)/u1^2 - (2*I)/(N*u1) - 
     ((12*I)*N)/u1 - ((2*I)*mv1p1*u1)/N - (8*I)*mv1p1*N*u1 + ((2*I)*u1^2)/N + 
     (8*I)*N*u1^2 - (I*v1)/N - (2*I)*N*v1 - ((2*I)*v1)/(N*u1^2) - 
     ((9*I)*N*v1)/u1^2 + (I*v1)/(N*u1) + ((5*I)*N*v1)/u1)*Log[mu1p1] + 
   Pi*((2*I)/N + (3*I)*N - ((2*I)*mv1p1*u1)/N - (8*I)*mv1p1*N*u1 + 
     ((2*I)*u1^2)/N + (8*I)*N*u1^2 - (I*v1)/N - (2*I)*N*v1 + (2*I)/(N*w1^2) + 
     ((9*I)*N)/w1^2 - ((2*I)*v1)/(N*w1^2) - ((9*I)*N*v1)/w1^2 - 
     (2*I)/(N*w1) - ((12*I)*N)/w1 + (I*v1)/(N*w1) + ((5*I)*N*v1)/w1)*
    Log[mw1p1] + Pi*(((-I)*mv1p1)/N - (2*I)*mv1p1*N + ((2*I)*u1)/N + 
     (8*I)*N*u1 - ((2*I)*u1^2)/N - (8*I)*N*u1^2 - ((2*I)*u1*v1)/N - 
     (8*I)*N*u1*v1)*Log[u1] + ((-2*u1)/N - 8*N*u1 - (2*v1)/(mw1p1*N) + 
     (2*mv1p1)/(N*w1) + (9*N)/w1 - (9*N*v1)/w1)*Log[u1] + 
   (2/N + 3*N - (2*mv1p1*u1)/N - 8*mv1p1*N*u1 + (2*u1^2)/N + 8*N*u1^2 - 
     v1/N - 2*N*v1 + 2/(N*w1^2) + (9*N)/w1^2 - (2*v1)/(N*w1^2) - 
     (9*N*v1)/w1^2 - 2/(N*w1) - (12*N)/w1 + v1/(N*w1) + (5*N*v1)/w1)*
    Log[mw1p1]*Log[u1] + (-N^(-1) - (3*N)/2 + (mv1p1*u1)/N + 4*mv1p1*N*u1 - 
     u1^2/N - 4*N*u1^2 + v1/(2*N) + N*v1 - 1/(N*w1^2) - (9*N)/(2*w1^2) + 
     v1/(N*w1^2) + (9*N*v1)/(2*w1^2) + 1/(N*w1) + (6*N)/w1 - v1/(2*N*w1) - 
     (5*N*v1)/(2*w1))*Log[u1]^2 + ((2*mv1p1)/N - (38*N)/3 - (2*N)/mv1p1 + 
     (8*Nf)/3 + 2/(N*(-1 + v1)) - 8*N*v1 - (2*v1)/(N*(-1 + u1)) + 
     (2*v1)/(N*u1) + (9*N*v1)/u1 + (2*v1)/(N*(1 - w1)) + (2*v1)/(N*w1) + 
     (9*N*v1)/w1)*Log[v1] + (-2/N - 3*N - 2/(N*u1^2) - (9*N)/u1^2 + 
     2/(N*u1) + (12*N)/u1 + (2*mv1p1*u1)/N + 8*mv1p1*N*u1 - (2*u1^2)/N - 
     8*N*u1^2 + v1/N + 2*N*v1 + (2*v1)/(N*u1^2) + (9*N*v1)/u1^2 - v1/(N*u1) - 
     (5*N*v1)/u1)*Log[mu1p1]*Log[v1] + 
   (-2/N - 2*N - 2/(N*u1^2) - (9*N)/u1^2 + 2/(N*u1) + (12*N)/u1 + 
     (2*v1)/(N*u1^2) + (9*N*v1)/u1^2 - v1/(N*u1) - (5*N*v1)/u1 - 2/(N*w1^2) - 
     (9*N)/w1^2 + (2*v1)/(N*w1^2) + (9*N*v1)/w1^2 + 2/(N*w1) + (12*N)/w1 - 
     v1/(N*w1) - (5*N*v1)/w1)*Log[mv1p1]*Log[v1] + 
   (-2/N - 3*N + (2*mv1p1*u1)/N + 8*mv1p1*N*u1 - (2*u1^2)/N - 8*N*u1^2 + 
     v1/N + 2*N*v1 - 2/(N*w1^2) - (9*N)/w1^2 + (2*v1)/(N*w1^2) + 
     (9*N*v1)/w1^2 + 2/(N*w1) + (12*N)/w1 - v1/(N*w1) - (5*N*v1)/w1)*
    Log[mw1p1]*Log[v1] + (2/N + 3*N - (2*mv1p1*u1)/N - 8*mv1p1*N*u1 + 
     (2*u1^2)/N + 8*N*u1^2 - v1/N - 2*N*v1 + 2/(N*w1^2) + (9*N)/w1^2 - 
     (2*v1)/(N*w1^2) - (9*N*v1)/w1^2 - 2/(N*w1) - (12*N)/w1 + v1/(N*w1) + 
     (5*N*v1)/w1)*Log[u1]*Log[v1] + (N^(-1) + (3*N)/2 + 1/(N*u1^2) + 
     (9*N)/(2*u1^2) - 1/(N*u1) - (6*N)/u1 - (mv1p1*u1)/N - 4*mv1p1*N*u1 + 
     u1^2/N + 4*N*u1^2 - v1/(2*N) - N*v1 - v1/(N*u1^2) - (9*N*v1)/(2*u1^2) + 
     v1/(2*N*u1) + (5*N*v1)/(2*u1))*Log[v1]^2 + 
   Pi*(((-I)*mv1p1)/N - (2*I)*mv1p1*N + ((2*I)*u1)/N + (8*I)*N*u1 - 
     ((2*I)*u1^2)/N - (8*I)*N*u1^2 - ((2*I)*u1*v1)/N - (8*I)*N*u1*v1)*
    Log[w1] + ((2*mv1p1)/(N*u1) + (9*mv1p1*N)/u1 - (2*v1)/(mu1p1*N) - 
     (2*w1)/N - 8*N*w1)*Log[w1] + (2/N + 3*N + 2/(N*u1^2) + (9*N)/u1^2 - 
     2/(N*u1) - (12*N)/u1 - (2*mv1p1*u1)/N - 8*mv1p1*N*u1 + (2*u1^2)/N + 
     8*N*u1^2 - v1/N - 2*N*v1 - (2*v1)/(N*u1^2) - (9*N*v1)/u1^2 + v1/(N*u1) + 
     (5*N*v1)/u1)*Log[mu1p1]*Log[w1] + 
   (-(mv1p1/N) - 2*mv1p1*N + (2*u1)/N + 8*N*u1 - (2*u1^2)/N - 8*N*u1^2 - 
     (2*u1*v1)/N - 8*N*u1*v1)*Log[u1]*Log[w1] + 
   (-2/N - 2*N - 2/(N*u1^2) - (9*N)/u1^2 + 2/(N*u1) + (12*N)/u1 + 
     (2*v1)/(N*u1^2) + (9*N*v1)/u1^2 - v1/(N*u1) - (5*N*v1)/u1 - 2/(N*w1^2) - 
     (9*N)/w1^2 + (2*v1)/(N*w1^2) + (9*N*v1)/w1^2 + 2/(N*w1) + (12*N)/w1 - 
     v1/(N*w1) - (5*N*v1)/w1)*PolyLog[2, v1] + 
   (-2/N - 3*N + (2*mv1p1*u1)/N + 8*mv1p1*N*u1 - (2*u1^2)/N - 8*N*u1^2 + 
     v1/N + 2*N*v1 - 2/(N*w1^2) - (9*N)/w1^2 + (2*v1)/(N*w1^2) + 
     (9*N*v1)/w1^2 + 2/(N*w1) + (12*N)/w1 - v1/(N*w1) - (5*N*v1)/w1)*
    PolyLog[2, -(v1/u1)] + (2/N + 3*N + 2/(N*u1^2) + (9*N)/u1^2 - 2/(N*u1) - 
     (12*N)/u1 - (2*mv1p1*u1)/N - 8*mv1p1*N*u1 + (2*u1^2)/N + 8*N*u1^2 - 
     v1/N - 2*N*v1 - (2*v1)/(N*u1^2) - (9*N*v1)/u1^2 + v1/(N*u1) + 
     (5*N*v1)/u1)*PolyLog[2, -(w1/v1)], tau1Region2a2L -> 
  (-16*mu1p1^2*N)/81 + (16*N)/(81*u1) - (16*mu1p1^2*N)/(81*u1) - 
   (2*u1)/(mv1p1*N) - (16*mu1p1^2*N*u1)/81 - (2*N*u1)/mv1p1 - 
   (16*N*u1^2)/81 + (16*N*u1^3)/81 - (16*N*v1)/(81*u1^2) + 
   (16*mv1p1*N*v1)/(81*u1^2) + (16*N*u1*v1)/81 - (16*mv1p1*N*u1*v1)/81 + 
   (16*N*v1^2)/(81*u1^2) - (16*N*u1*v1^2)/81 + 
   Pi^4*((2*u1)/(9*N) - (619*N*u1)/360 - (4*u1^2)/(9*N) + (619*N*u1^2)/180 + 
     (37*u1^3)/(180*N) - (619*N*u1^3)/180 - (4*u1*v1)/(9*N) + 
     (619*N*u1*v1)/180 + (37*u1^2*v1)/(90*N) - (619*N*u1^2*v1)/90 + 
     (37*u1*v1^2)/(180*N) - (619*N*u1*v1^2)/180) + 
   Pi^2*(4/(3*N) - (4*N)/3 - 1/(3*N*u1) - (3*N)/(2*u1) - (25*u1)/(6*N) + 
     (21*N*u1)/2 - (2*u1^2)/N - (82*N*u1^2)/3 + (8*u1^3)/(3*N) + 
     (76*N*u1^3)/3 - (11*v1)/(3*N) + (2*v1)/(mu1p1^2*N) + v1/(2*mu1p1*N) + 
     (N*v1)/3 + (9*N*v1)/mu1p1^2 - (67*N*v1)/(6*mu1p1) + (N*v1)/(3*u1) + 
     (8*u1*v1)/(3*N) - (70*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + (16*u1^2*v1)/(3*N) + 
     (152*N*u1^2*v1)/3 + (14*v1^2)/(3*N) - (3*v1^2)/(mu1p1^3*N) + 
     (3*v1^2)/(2*mu1p1^2*N) - (2*v1^2)/(mu1p1*N) + 4*N*v1^2 - 
     (27*N*v1^2)/(2*mu1p1^3) + (163*N*v1^2)/(12*mu1p1^2) - 
     (5*N*v1^2)/(4*mu1p1) + (8*Nf*v1^2)/3 - (4*Nf*v1^2)/(3*mu1p1^2) - 
     (4*Nf*v1^2)/(3*mu1p1) + (N*v1^2)/(12*u1) + (8*u1*v1^2)/(3*N) + 
     (76*N*u1*v1^2)/3) + Pi^3*((I*u1)/N + ((17*I)/9)*N*u1 - ((8*I)/9)*Nf*u1 - 
     (((2*I)/3)*u1^2)/N - ((22*I)/9)*N*u1^2 + ((16*I)/9)*Nf*u1^2 + 
     ((16*I)/9)*N*u1^3 - ((16*I)/9)*Nf*u1^3 - (I*v1)/N + (I*v1)/(mu1p1*N) - 
     (((5*I)/3)*u1*v1)/N - ((34*I)/9)*N*u1*v1 + ((16*I)/9)*Nf*u1*v1 + 
     ((32*I)/9)*N*u1^2*v1 - ((32*I)/9)*Nf*u1^2*v1 - (I*v1^2)/N + 
     ((I/2)*v1^2)/(mu1p1^2*N) + ((I/2)*v1^2)/(mu1p1*N) - ((4*I)/3)*N*v1^2 + 
     (I*N*v1^2)/mu1p1^2 + (I*N*v1^2)/mu1p1 + ((I/3)*N*v1^2)/u1 + 
     ((16*I)/9)*N*u1*v1^2 - ((16*I)/9)*Nf*u1*v1^2) + (16*N)/(81*w1^2) - 
   (16*N*u1)/(81*w1^2) - (16*N*v1)/(81*w1^2) - (32*N)/(81*w1) + 
   (16*N*u1)/(81*w1) + (16*N*v1)/(81*w1) - (16*u1*G[0, 0, 1, mu1p1, v1])/N - 
   14*N*u1*G[0, 0, 1, mu1p1, v1] + (32*u1^2*G[0, 0, 1, mu1p1, v1])/N + 
   28*N*u1^2*G[0, 0, 1, mu1p1, v1] - (20*u1^3*G[0, 0, 1, mu1p1, v1])/N - 
   28*N*u1^3*G[0, 0, 1, mu1p1, v1] + (32*u1*v1*G[0, 0, 1, mu1p1, v1])/N + 
   28*N*u1*v1*G[0, 0, 1, mu1p1, v1] - (40*u1^2*v1*G[0, 0, 1, mu1p1, v1])/N - 
   56*N*u1^2*v1*G[0, 0, 1, mu1p1, v1] - (20*u1*v1^2*G[0, 0, 1, mu1p1, v1])/
    N - 28*N*u1*v1^2*G[0, 0, 1, mu1p1, v1] - (4*u1*G[0, 1, 0, mu1p1, v1])/N + 
   (8*u1^2*G[0, 1, 0, mu1p1, v1])/N - (8*u1^3*G[0, 1, 0, mu1p1, v1])/N + 
   (8*u1*v1*G[0, 1, 0, mu1p1, v1])/N - (16*u1^2*v1*G[0, 1, 0, mu1p1, v1])/N - 
   (8*u1*v1^2*G[0, 1, 0, mu1p1, v1])/N + (4*u1*G[0, 1, 0, -u1, v1])/N - 
   (8*u1^2*G[0, 1, 0, -u1, v1])/N + (8*u1^3*G[0, 1, 0, -u1, v1])/N - 
   (8*u1*v1*G[0, 1, 0, -u1, v1])/N + (16*u1^2*v1*G[0, 1, 0, -u1, v1])/N + 
   (8*u1*v1^2*G[0, 1, 0, -u1, v1])/N + (4*u1*G[0, 1, mu1p1, -u1, v1])/N - 
   (8*u1^2*G[0, 1, mu1p1, -u1, v1])/N + (8*u1^3*G[0, 1, mu1p1, -u1, v1])/N - 
   (8*u1*v1*G[0, 1, mu1p1, -u1, v1])/N + (16*u1^2*v1*G[0, 1, mu1p1, -u1, v1])/
    N + (8*u1*v1^2*G[0, 1, mu1p1, -u1, v1])/N - 
   (6*u1*G[0, mu1p1, -u1, mu1p1, v1])/N - 
   4*N*u1*G[0, mu1p1, -u1, mu1p1, v1] + (12*u1^2*G[0, mu1p1, -u1, mu1p1, v1])/
    N + 8*N*u1^2*G[0, mu1p1, -u1, mu1p1, v1] - 
   (8*u1^3*G[0, mu1p1, -u1, mu1p1, v1])/N - 
   8*N*u1^3*G[0, mu1p1, -u1, mu1p1, v1] + 
   (12*u1*v1*G[0, mu1p1, -u1, mu1p1, v1])/N + 
   8*N*u1*v1*G[0, mu1p1, -u1, mu1p1, v1] - 
   (16*u1^2*v1*G[0, mu1p1, -u1, mu1p1, v1])/N - 
   16*N*u1^2*v1*G[0, mu1p1, -u1, mu1p1, v1] - 
   (8*u1*v1^2*G[0, mu1p1, -u1, mu1p1, v1])/N - 
   8*N*u1*v1^2*G[0, mu1p1, -u1, mu1p1, v1] + (4*u1*G[0, -u1, 0, mu1p1, v1])/
    N - (8*u1^2*G[0, -u1, 0, mu1p1, v1])/N - 
   (8*u1*v1*G[0, -u1, 0, mu1p1, v1])/N + (10*u1*G[0, -u1, mu1p1, -u1, v1])/
    N + 4*N*u1*G[0, -u1, mu1p1, -u1, v1] - 
   (20*u1^2*G[0, -u1, mu1p1, -u1, v1])/N - 
   8*N*u1^2*G[0, -u1, mu1p1, -u1, v1] + (16*u1^3*G[0, -u1, mu1p1, -u1, v1])/
    N + 8*N*u1^3*G[0, -u1, mu1p1, -u1, v1] - 
   (20*u1*v1*G[0, -u1, mu1p1, -u1, v1])/N - 
   8*N*u1*v1*G[0, -u1, mu1p1, -u1, v1] + 
   (32*u1^2*v1*G[0, -u1, mu1p1, -u1, v1])/N + 
   16*N*u1^2*v1*G[0, -u1, mu1p1, -u1, v1] + 
   (16*u1*v1^2*G[0, -u1, mu1p1, -u1, v1])/N + 
   8*N*u1*v1^2*G[0, -u1, mu1p1, -u1, v1] + (12*u1*G[0, -u1, -u1, mu1p1, v1])/
    N + 14*N*u1*G[0, -u1, -u1, mu1p1, v1] - 
   (24*u1^2*G[0, -u1, -u1, mu1p1, v1])/N - 
   28*N*u1^2*G[0, -u1, -u1, mu1p1, v1] + (20*u1^3*G[0, -u1, -u1, mu1p1, v1])/
    N + 28*N*u1^3*G[0, -u1, -u1, mu1p1, v1] - 
   (24*u1*v1*G[0, -u1, -u1, mu1p1, v1])/N - 
   28*N*u1*v1*G[0, -u1, -u1, mu1p1, v1] + 
   (40*u1^2*v1*G[0, -u1, -u1, mu1p1, v1])/N + 
   56*N*u1^2*v1*G[0, -u1, -u1, mu1p1, v1] + 
   (20*u1*v1^2*G[0, -u1, -u1, mu1p1, v1])/N + 
   28*N*u1*v1^2*G[0, -u1, -u1, mu1p1, v1] + 
   Pi^3*((((-7*I)/3)*u1)/N + ((5*I)/3)*N*u1 + (((14*I)/3)*u1^2)/N - 
     ((10*I)/3)*N*u1^2 - (((10*I)/3)*u1^3)/N + ((10*I)/3)*N*u1^3 + 
     (((14*I)/3)*u1*v1)/N - ((10*I)/3)*N*u1*v1 - (((20*I)/3)*u1^2*v1)/N + 
     ((20*I)/3)*N*u1^2*v1 - (((10*I)/3)*u1*v1^2)/N + ((10*I)/3)*N*u1*v1^2)*
    Log[mu1p1] + Pi*((8*I)/N - (8*I)*N - (2*I)/(N*u1) - ((9*I)*N)/u1 - 
     ((11*I)*u1)/N + (20*I)*N*u1 - (50*I)*N*u1^2 + ((4*I)*u1^3)/N + 
     (38*I)*N*u1^3 - ((11*I)*v1)/N + ((4*I)*v1)/(mu1p1*N) - (5*I)*N*v1 + 
     ((10*I)*N*v1)/mu1p1 + ((2*I)*N*v1)/u1 - (I*u1*v1)/N - (67*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N + (76*I)*N*u1^2*v1 - (I*v1^2)/N + 
     ((3*I)*v1^2)/(mu1p1*N) - (17*I)*N*v1^2 - ((3*I)*N*v1^2)/mu1p1^2 + 
     ((19*I)*N*v1^2)/mu1p1 + ((I/2)*N*v1^2)/u1 + ((4*I)*u1*v1^2)/N + 
     (38*I)*N*u1*v1^2)*Log[mu1p1] + Pi^2*((-9*u1)/(2*N) - (7*N*u1)/2 + 
     (4*Nf*u1)/3 + (7*u1^2)/(3*N) + (31*N*u1^2)/3 - (8*Nf*u1^2)/3 - 
     (26*N*u1^3)/3 + (8*Nf*u1^3)/3 - (11*v1)/(3*N) + (2*v1)/(mu1p1*N) + 
     (16*u1*v1)/(3*N) + (49*N*u1*v1)/3 - (8*Nf*u1*v1)/3 - (52*N*u1^2*v1)/3 + 
     (16*Nf*u1^2*v1)/3 + (3*v1^2)/N - (2*v1^2)/(3*mu1p1^2*N) - 
     (2*v1^2)/(3*mu1p1*N) + 6*N*v1^2 + (5*v1^2)/(6*N*u1) + (3*N*v1^2)/u1 - 
     (26*N*u1*v1^2)/3 + (8*Nf*u1*v1^2)/3)*Log[mu1p1] + 
   Pi*((((9*I)/2)*u1)/N + ((5*I)/2)*N*u1 - ((5*I)*u1^2)/N - (7*I)*N*u1^2 + 
     (I*v1)/N - ((8*I)*u1*v1)/N - (19*I)*N*u1*v1 - ((3*I)*v1^2)/N + 
     (I*v1^2)/(mu1p1^2*N) + (I*v1^2)/(mu1p1*N) - (12*I)*N*v1^2 + 
     ((6*I)*N*v1^2)/mu1p1^2 + ((6*I)*N*v1^2)/mu1p1 - ((I/2)*v1^2)/(N*u1))*
    Log[mu1p1]^2 + Pi^2*((N*u1)/6 - (N*u1^2)/3 + (N*u1^3)/3 - (N*u1*v1)/3 + 
     (2*N*u1^2*v1)/3 + (N*u1*v1^2)/3 + (5*u1*w1^2)/(3*N))*Log[mu1p1]^2 + 
   ((3*u1)/(2*N) + (5*N*u1)/6 - (5*u1^2)/(3*N) - (7*N*u1^2)/3 + v1/(3*N) - 
     (8*u1*v1)/(3*N) - (19*N*u1*v1)/3 - v1^2/N + v1^2/(3*mu1p1^2*N) + 
     v1^2/(3*mu1p1*N) - 4*N*v1^2 + (2*N*v1^2)/mu1p1^2 + (2*N*v1^2)/mu1p1 - 
     v1^2/(6*N*u1))*Log[mu1p1]^3 + Pi*(((I/3)*u1)/N - I*N*u1 - 
     (((2*I)/3)*u1^2)/N + (2*I)*N*u1^2 + (((2*I)/3)*u1^3)/N - (2*I)*N*u1^3 - 
     (((2*I)/3)*u1*v1)/N + (2*I)*N*u1*v1 + (((4*I)/3)*u1^2*v1)/N - 
     (4*I)*N*u1^2*v1 + (((2*I)/3)*u1*v1^2)/N - (2*I)*N*u1*v1^2)*
    Log[mu1p1]^3 + ((-3*u1)/(4*N) - (N*u1)/6 + (3*u1^2)/(2*N) + (N*u1^2)/3 - 
     u1^3/N - (N*u1^3)/3 + (3*u1*v1)/(2*N) + (N*u1*v1)/3 - (2*u1^2*v1)/N - 
     (2*N*u1^2*v1)/3 - (u1*v1^2)/N - (N*u1*v1^2)/3)*Log[mu1p1]^4 + 
   Pi^3*((((-5*I)/3)*u1)/N + ((4*I)/3)*N*u1 + (((10*I)/3)*u1^2)/N - 
     ((8*I)/3)*N*u1^2 - ((4*I)*u1^3)/N + ((8*I)/3)*N*u1^3 + 
     (((10*I)/3)*u1*v1)/N - ((8*I)/3)*N*u1*v1 - ((8*I)*u1^2*v1)/N + 
     ((16*I)/3)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N + ((8*I)/3)*N*u1*v1^2)*
    Log[mw1p1] + Pi^2*((-7*u1)/(3*N) - (10*N*u1)/3 + (4*Nf*u1)/3 - 
     (2*u1^2)/(3*N) + (28*N*u1^2)/3 - (8*Nf*u1^2)/3 - (26*N*u1^3)/3 + 
     (8*Nf*u1^3)/3 - (2*u1*v1)/(3*N) + 14*N*u1*v1 - (8*Nf*u1*v1)/3 - 
     (52*N*u1^2*v1)/3 + (16*Nf*u1^2*v1)/3 + (14*N*v1^2)/3 + 
     (7*N*v1^2)/(3*u1) - (26*N*u1*v1^2)/3 + (8*Nf*u1*v1^2)/3)*Log[mw1p1] + 
   Pi*((-8*I)/N - I/(mu1p1^2*N) + (5*I)/(mu1p1*N) + (8*I)*N - 
     (((9*I)/2)*N)/mu1p1^2 + ((I/2)*N)/mu1p1 - ((7*I)*u1)/N + (8*I)*N*u1 - 
     ((8*I)*mv1p1*u1^2)/N - (26*I)*N*u1^2 + ((4*I)*u1^3)/N + (38*I)*N*u1^3 - 
     ((5*I)*v1)/N + ((6*I)*v1)/(mu1p1^3*N) - ((10*I)*v1)/(mu1p1^2*N) + 
     ((9*I)*v1)/(mu1p1*N) + (7*I)*N*v1 + ((27*I)*N*v1)/mu1p1^3 - 
     ((57*I)*N*v1)/mu1p1^2 + ((25*I)*N*v1)/mu1p1 - ((13*I)*u1*v1)/N - 
     (31*I)*N*u1*v1 + (76*I)*N*u1^2*v1 - ((5*I)*v1^2)/N + 
     ((6*I)*v1^2)/(mu1p1^3*N) - ((3*I)*v1^2)/(mu1p1^2*N) + 
     ((2*I)*v1^2)/(mu1p1*N) - (5*I)*N*v1^2 + ((27*I)*N*v1^2)/mu1p1^3 - 
     (((51*I)/2)*N*v1^2)/mu1p1^2 + (((7*I)/2)*N*v1^2)/mu1p1 + 
     ((4*I)*u1*v1^2)/N + (38*I)*N*u1*v1^2 - (I*mv1p1)/(N*w1^2) - 
     (((9*I)/2)*mv1p1*N)/w1^2 + (5*I)/(N*w1) + ((I/2)*N)/w1 - 
     ((4*I)*v1)/(N*w1) + ((4*I)*N*v1)/w1)*Log[mw1p1] + 
   Pi^2*((N*u1)/3 - (2*N*u1^2)/3 + (2*N*u1^3)/3 - (2*N*u1*v1)/3 + 
     (4*N*u1^2*v1)/3 + (2*N*u1*v1^2)/3 + (2*u1*w1^2)/N)*Log[mu1p1]*
    Log[mw1p1] + Pi*(((4*I)*u1)/N + (4*I)*N*u1 - ((8*I)*u1^2)/N - 
     (8*I)*N*u1^2 + ((8*I)*u1^3)/N + (8*I)*N*u1^3 - ((8*I)*u1*v1)/N - 
     (8*I)*N*u1*v1 + ((16*I)*u1^2*v1)/N + (16*I)*N*u1^2*v1 + 
     ((8*I)*u1*v1^2)/N + (8*I)*N*u1*v1^2)*Log[mu1p1]^2*Log[mw1p1] + 
   ((-7*u1)/N - (14*N*u1)/3 + (14*u1^2)/N + (28*N*u1^2)/3 - (28*u1^3)/(3*N) - 
     (28*N*u1^3)/3 + (14*u1*v1)/N + (28*N*u1*v1)/3 - (56*u1^2*v1)/(3*N) - 
     (56*N*u1^2*v1)/3 - (28*u1*v1^2)/(3*N) - (28*N*u1*v1^2)/3)*Log[mu1p1]^3*
    Log[mw1p1] + Pi*(((-1/2*I)*u1)/N - ((9*I)/2)*N*u1 + ((5*I)*u1^2)/N + 
     (7*I)*N*u1^2 + ((5*I)*u1*v1)/N + (5*I)*N*u1*v1 - (2*I)*N*v1^2 - 
     (I*N*v1^2)/u1)*Log[mw1p1]^2 + Pi^2*(-1/3*(N*u1) + (2*N*u1^2)/3 + 
     (2*u1^3)/N - (2*N*u1^3)/3 + (2*N*u1*v1)/3 + (4*u1^2*v1)/N - 
     (4*N*u1^2*v1)/3 + (2*u1*v1^2)/N - (2*N*u1*v1^2)/3)*Log[mw1p1]^2 + 
   Pi*(((4*I)*u1)/N + (4*I)*N*u1 - ((8*I)*u1^2)/N - (8*I)*N*u1^2 + 
     ((8*I)*u1^3)/N + (8*I)*N*u1^3 - ((8*I)*u1*v1)/N - (8*I)*N*u1*v1 + 
     ((16*I)*u1^2*v1)/N + (16*I)*N*u1^2*v1 + ((8*I)*u1*v1^2)/N + 
     (8*I)*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]^2 + 
   ((-9*u1)/N - 6*N*u1 + (18*u1^2)/N + 12*N*u1^2 - (12*u1^3)/N - 12*N*u1^3 + 
     (18*u1*v1)/N + 12*N*u1*v1 - (24*u1^2*v1)/N - 24*N*u1^2*v1 - 
     (12*u1*v1^2)/N - 12*N*u1*v1^2)*Log[mu1p1]^2*Log[mw1p1]^2 + 
   (u1/(6*N) + (3*N*u1)/2 - (5*u1^2)/(3*N) - (7*N*u1^2)/3 - (5*u1*v1)/(3*N) - 
     (5*N*u1*v1)/3 + (2*N*v1^2)/3 + (N*v1^2)/(3*u1))*Log[mw1p1]^3 + 
   Pi*((((5*I)/3)*u1)/N - (I/3)*N*u1 - (((10*I)/3)*u1^2)/N + 
     ((2*I)/3)*N*u1^2 + ((2*I)*u1^3)/N - ((2*I)/3)*N*u1^3 - 
     (((10*I)/3)*u1*v1)/N + ((2*I)/3)*N*u1*v1 + ((4*I)*u1^2*v1)/N - 
     ((4*I)/3)*N*u1^2*v1 + ((2*I)*u1*v1^2)/N - ((2*I)/3)*N*u1*v1^2)*
    Log[mw1p1]^3 + ((-4*u1)/N - (5*N*u1)/3 + (8*u1^2)/N + (10*N*u1^2)/3 - 
     (14*u1^3)/(3*N) - (10*N*u1^3)/3 + (8*u1*v1)/N + (10*N*u1*v1)/3 - 
     (28*u1^2*v1)/(3*N) - (20*N*u1^2*v1)/3 - (14*u1*v1^2)/(3*N) - 
     (10*N*u1*v1^2)/3)*Log[mu1p1]*Log[mw1p1]^3 + 
   (-1/4*u1/N - (N*u1)/6 + u1^2/(2*N) + (N*u1^2)/3 - u1^3/N - (N*u1^3)/3 + 
     (u1*v1)/(2*N) + (N*u1*v1)/3 - (2*u1^2*v1)/N - (2*N*u1^2*v1)/3 - 
     (u1*v1^2)/N - (N*u1*v1^2)/3)*Log[mw1p1]^4 + 
   Pi^3*((((5*I)/3)*u1)/N + (2*I)*N*u1 - (((10*I)/3)*u1^2)/N - (4*I)*N*u1^2 + 
     (((8*I)/3)*u1^3)/N + (4*I)*N*u1^3 - (((10*I)/3)*u1*v1)/N - 
     (4*I)*N*u1*v1 + (((16*I)/3)*u1^2*v1)/N + (8*I)*N*u1^2*v1 + 
     (((8*I)/3)*u1*v1^2)/N + (4*I)*N*u1*v1^2)*Log[u1] + 
   Pi*(((3*I)*u1)/N - ((44*I)/3)*N*u1 - ((4*I)/3)*Nf*u1 + 
     ((8*I)*mv1p1*u1^2)/N + ((118*I)/3)*N*u1^2 + ((8*I)/3)*Nf*u1^2 - 
     ((4*I)*u1^3)/N - (38*I)*N*u1^3 + ((5*I)*v1)/N - ((5*I)*v1)/(mu1p1*N) - 
     I*N*v1 + ((3*I)*N*v1)/mu1p1 + ((9*I)*u1*v1)/N + ((97*I)/3)*N*u1*v1 + 
     ((8*I)/3)*Nf*u1*v1 - (76*I)*N*u1^2*v1 + (I*v1^2)/N - 
     (I*v1^2)/(mu1p1*N) - (7*I)*N*v1^2 + (((7*I)/2)*N*v1^2)/mu1p1^2 + 
     (((3*I)/2)*N*v1^2)/mu1p1 - ((4*I)*u1*v1^2)/N - (38*I)*N*u1*v1^2)*
    Log[u1] + Pi^2*(-1/2*u1/N + (7*N*u1)/6 - (4*Nf*u1)/3 + u1^2/N + N*u1^2 + 
     (8*Nf*u1^2)/3 + (2*N*u1^3)/3 - (8*Nf*u1^3)/3 + (2*v1)/(3*N) + 
     (4*v1)/(3*mu1p1^3*N) - (8*v1)/(3*mu1p1^2*N) + (2*v1)/(3*mu1p1*N) + 
     (6*N*v1)/mu1p1^3 - (20*N*v1)/(3*mu1p1^2) + (2*N*v1)/(3*mu1p1) + 
     (5*u1*v1)/(3*N) + (7*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + (4*N*u1^2*v1)/3 - 
     (16*Nf*u1^2*v1)/3 + (2*v1^2)/(3*N) - (2*v1^2)/(mu1p1^4*N) + 
     (2*v1^2)/(mu1p1^3*N) - v1^2/(3*mu1p1^2*N) - v1^2/(3*mu1p1*N) + 
     (4*N*v1^2)/3 - (9*N*v1^2)/mu1p1^4 + (13*N*v1^2)/mu1p1^3 - 
     (13*N*v1^2)/(3*mu1p1^2) - (N*v1^2)/(3*mu1p1) + (N*v1^2)/(3*u1) + 
     (2*N*u1*v1^2)/3 - (8*Nf*u1*v1^2)/3)*Log[u1] + 
   Pi*(((-3*I)*u1)/N - (3*I)*N*u1 + ((6*I)*u1^2)/N + (2*I)*N*u1^2 + 
     ((2*I)*v1)/N - ((2*I)*v1)/(mu1p1*N) + ((8*I)*u1*v1)/N + (2*I)*N*u1*v1 + 
     ((2*I)*v1^2)/N - (I*v1^2)/(mu1p1^2*N) - (I*v1^2)/(mu1p1*N) - 
     ((2*I)*N*v1^2)/mu1p1^2 - ((2*I)*N*v1^2)/mu1p1 - ((2*I)*N*v1^2)/u1)*
    Log[mu1p1]*Log[u1] + Pi^2*((-5*u1)/N + (N*u1)/3 + (10*u1^2)/N - 
     (2*N*u1^2)/3 - (10*u1^3)/(3*N) + (2*N*u1^3)/3 + (10*u1*v1)/N - 
     (2*N*u1*v1)/3 - (20*u1^2*v1)/(3*N) + (4*N*u1^2*v1)/3 - 
     (10*u1*v1^2)/(3*N) + (2*N*u1*v1^2)/3)*Log[mu1p1]*Log[u1] + 
   Pi*((I*u1)/N - (6*I)*N*u1 - ((2*I)*u1^2)/N + (12*I)*N*u1^2 - 
     (12*I)*N*u1^3 - ((2*I)*u1*v1)/N + (12*I)*N*u1*v1 - (24*I)*N*u1^2*v1 - 
     (12*I)*N*u1*v1^2)*Log[mu1p1]^2*Log[u1] + 
   ((7*u1)/N + N*u1 - (14*u1^2)/N - 2*N*u1^2 + (26*u1^3)/(3*N) + 2*N*u1^3 - 
     (14*u1*v1)/N - 2*N*u1*v1 + (52*u1^2*v1)/(3*N) + 4*N*u1^2*v1 + 
     (26*u1*v1^2)/(3*N) + 2*N*u1*v1^2)*Log[mu1p1]^3*Log[u1] + 
   Pi^2*((-4*u1)/(3*N) + (10*N*u1)/3 + (8*u1^2)/(3*N) - (20*N*u1^2)/3 - 
     (4*u1^3)/N + (20*N*u1^3)/3 + (8*u1*v1)/(3*N) - (20*N*u1*v1)/3 - 
     (8*u1^2*v1)/N + (40*N*u1^2*v1)/3 - (4*u1*v1^2)/N + (20*N*u1*v1^2)/3)*
    Log[mw1p1]*Log[u1] + Pi*(((2*I)*u1)/N + ((10*I)/3)*N*u1 - 
     ((4*I)/3)*Nf*u1 + ((4*I)*u1^2)/N - ((20*I)/3)*N*u1^2 + 
     ((8*I)/3)*Nf*u1^2 + ((8*I)/3)*N*u1^3 - ((8*I)/3)*Nf*u1^3 + 
     ((4*I)*u1*v1)/N - ((32*I)/3)*N*u1*v1 + ((8*I)/3)*Nf*u1*v1 + 
     ((16*I)/3)*N*u1^2*v1 - ((16*I)/3)*Nf*u1^2*v1 - (4*I)*N*v1^2 - 
     ((2*I)*N*v1^2)/u1 + ((8*I)/3)*N*u1*v1^2 - ((8*I)/3)*Nf*u1*v1^2)*
    Log[mw1p1]*Log[u1] + (-8/N - 1/(mu1p1^2*N) + 5/(mu1p1*N) + 8*N - 
     (9*N)/(2*mu1p1^2) + N/(2*mu1p1) - (7*u1)/N + 8*N*u1 - (8*mv1p1*u1^2)/N - 
     26*N*u1^2 + (4*u1^3)/N + 38*N*u1^3 - (5*v1)/N + (6*v1)/(mu1p1^3*N) - 
     (10*v1)/(mu1p1^2*N) + (9*v1)/(mu1p1*N) + 7*N*v1 + (27*N*v1)/mu1p1^3 - 
     (57*N*v1)/mu1p1^2 + (25*N*v1)/mu1p1 - (13*u1*v1)/N - 31*N*u1*v1 + 
     76*N*u1^2*v1 - (5*v1^2)/N + (6*v1^2)/(mu1p1^3*N) - 
     (3*v1^2)/(mu1p1^2*N) + (2*v1^2)/(mu1p1*N) - 5*N*v1^2 + 
     (27*N*v1^2)/mu1p1^3 - (51*N*v1^2)/(2*mu1p1^2) + (7*N*v1^2)/(2*mu1p1) + 
     (4*u1*v1^2)/N + 38*N*u1*v1^2 - mv1p1/(N*w1^2) - (9*mv1p1*N)/(2*w1^2) + 
     5/(N*w1) + N/(2*w1) - (4*v1)/(N*w1) + (4*N*v1)/w1)*Log[mw1p1]*Log[u1] + 
   Pi*(((-8*I)*u1)/N - (8*I)*N*u1 + ((16*I)*u1^2)/N + (16*I)*N*u1^2 - 
     ((16*I)*u1^3)/N - (16*I)*N*u1^3 + ((16*I)*u1*v1)/N + (16*I)*N*u1*v1 - 
     ((32*I)*u1^2*v1)/N - (32*I)*N*u1^2*v1 - ((16*I)*u1*v1^2)/N - 
     (16*I)*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   ((13*u1)/N + 10*N*u1 - (26*u1^2)/N - 20*N*u1^2 + (20*u1^3)/N + 20*N*u1^3 - 
     (26*u1*v1)/N - 20*N*u1*v1 + (40*u1^2*v1)/N + 40*N*u1^2*v1 + 
     (20*u1*v1^2)/N + 20*N*u1*v1^2)*Log[mu1p1]^2*Log[mw1p1]*Log[u1] + 
   (-1/2*u1/N - (9*N*u1)/2 + (5*u1^2)/N + 7*N*u1^2 + (5*u1*v1)/N + 
     5*N*u1*v1 - 2*N*v1^2 - (N*v1^2)/u1)*Log[mw1p1]^2*Log[u1] + 
   Pi*(((-4*I)*u1)/N - I*N*u1 + ((8*I)*u1^2)/N + (2*I)*N*u1^2 - 
     ((10*I)*u1^3)/N - (2*I)*N*u1^3 + ((8*I)*u1*v1)/N + (2*I)*N*u1*v1 - 
     ((20*I)*u1^2*v1)/N - (4*I)*N*u1^2*v1 - ((10*I)*u1*v1^2)/N - 
     (2*I)*N*u1*v1^2)*Log[mw1p1]^2*Log[u1] + 
   ((10*u1)/N + 8*N*u1 - (20*u1^2)/N - 16*N*u1^2 + (16*u1^3)/N + 16*N*u1^3 - 
     (20*u1*v1)/N - 16*N*u1*v1 + (32*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (16*u1*v1^2)/N + 16*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]^2*Log[u1] + 
   ((2*u1)/(3*N) - (4*u1^2)/(3*N) + (8*u1^3)/(3*N) - (4*u1*v1)/(3*N) + 
     (16*u1^2*v1)/(3*N) + (8*u1*v1^2)/(3*N))*Log[mw1p1]^3*Log[u1] + 
   Pi^2*((13*u1)/(6*N) - (29*N*u1)/12 - (13*u1^2)/(3*N) + (29*N*u1^2)/6 + 
     (5*u1^3)/(2*N) - (29*N*u1^3)/6 - (13*u1*v1)/(3*N) + (29*N*u1*v1)/6 + 
     (5*u1^2*v1)/N - (29*N*u1^2*v1)/3 + (5*u1*v1^2)/(2*N) - (29*N*u1*v1^2)/6)*
    Log[u1]^2 + Pi*(((I/2)*u1)/N + ((11*I)/6)*N*u1 + ((2*I)/3)*Nf*u1 - 
     ((5*I)*u1^2)/N - ((5*I)/3)*N*u1^2 - ((4*I)/3)*Nf*u1^2 - 
     ((4*I)/3)*N*u1^3 + ((4*I)/3)*Nf*u1^3 - ((3*I)*v1)/N - 
     ((2*I)*v1)/(mu1p1^3*N) + ((4*I)*v1)/(mu1p1^2*N) + (I*v1)/(mu1p1*N) - 
     ((9*I)*N*v1)/mu1p1^3 + ((10*I)*N*v1)/mu1p1^2 - (I*mv1p1*N*v1)/mu1p1 - 
     ((8*I)*u1*v1)/N - ((5*I)/3)*N*u1*v1 - ((4*I)/3)*Nf*u1*v1 - 
     ((8*I)/3)*N*u1^2*v1 + ((8*I)/3)*Nf*u1^2*v1 - ((3*I)*v1^2)/N + 
     ((3*I)*v1^2)/(mu1p1^4*N) - ((3*I)*v1^2)/(mu1p1^3*N) + 
     (((3*I)/2)*v1^2)/(mu1p1^2*N) + (((3*I)/2)*v1^2)/(mu1p1*N) + 
     (((27*I)/2)*N*v1^2)/mu1p1^4 - (((39*I)/2)*N*v1^2)/mu1p1^3 + 
     ((7*I)*N*v1^2)/mu1p1^2 + (I*N*v1^2)/u1 - ((4*I)/3)*N*u1*v1^2 + 
     ((4*I)/3)*Nf*u1*v1^2)*Log[u1]^2 + 
   (4/N + 1/(2*mu1p1^2*N) - 5/(2*mu1p1*N) - 4*N + (9*N)/(4*mu1p1^2) - 
     N/(4*mu1p1) + (2*u1)/N - (17*N*u1)/2 + (6*u1^2)/N + 21*N*u1^2 - 
     (2*u1^3)/N - 19*N*u1^3 + (5*v1)/(2*N) - (3*v1)/(mu1p1^3*N) + 
     (5*v1)/(mu1p1^2*N) - (9*v1)/(2*mu1p1*N) - (7*N*v1)/2 - 
     (27*N*v1)/(2*mu1p1^3) + (57*N*v1)/(2*mu1p1^2) - (25*N*v1)/(2*mu1p1) + 
     (17*u1*v1)/(2*N) + (47*N*u1*v1)/2 - (4*u1^2*v1)/N - 38*N*u1^2*v1 + 
     (5*v1^2)/(2*N) - (3*v1^2)/(mu1p1^3*N) + (3*v1^2)/(2*mu1p1^2*N) - 
     v1^2/(mu1p1*N) + (5*N*v1^2)/2 - (27*N*v1^2)/(2*mu1p1^3) + 
     (51*N*v1^2)/(4*mu1p1^2) - (7*N*v1^2)/(4*mu1p1) - (2*u1*v1^2)/N - 
     19*N*u1*v1^2 + mv1p1/(2*N*w1^2) + (9*mv1p1*N)/(4*w1^2) - 5/(2*N*w1) - 
     N/(4*w1) + (2*v1)/(N*w1) - (2*N*v1)/w1)*Log[u1]^2 + 
   Pi*(((3*I)*u1)/N + (2*I)*N*u1 - ((6*I)*u1^2)/N - (4*I)*N*u1^2 + 
     ((4*I)*u1^3)/N + (4*I)*N*u1^3 - ((6*I)*u1*v1)/N - (4*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N + (8*I)*N*u1^2*v1 + ((4*I)*u1*v1^2)/N + 
     (4*I)*N*u1*v1^2)*Log[mu1p1]*Log[u1]^2 + 
   (-1/2*(N*u1) + N*u1^2 - (3*u1^3)/N - N*u1^3 + N*u1*v1 - (6*u1^2*v1)/N - 
     2*N*u1^2*v1 - (3*u1*v1^2)/N - N*u1*v1^2)*Log[mu1p1]^2*Log[u1]^2 + 
   (-1/2*u1/N - (3*N*u1)/2 + (5*u1^2)/N + 5*N*u1^2 - 6*N*u1^3 + (5*u1*v1)/N + 
     5*N*u1*v1 - 12*N*u1^2*v1 - 6*N*u1*v1^2)*Log[mw1p1]*Log[u1]^2 + 
   Pi*(((2*I)*u1)/N + I*N*u1 - ((4*I)*u1^2)/N - (2*I)*N*u1^2 + 
     ((6*I)*u1^3)/N + (2*I)*N*u1^3 - ((4*I)*u1*v1)/N - (2*I)*N*u1*v1 + 
     ((12*I)*u1^2*v1)/N + (4*I)*N*u1^2*v1 + ((6*I)*u1*v1^2)/N + 
     (2*I)*N*u1*v1^2)*Log[mw1p1]*Log[u1]^2 + 
   ((-8*u1)/N - 11*N*u1 + (16*u1^2)/N + 22*N*u1^2 - (18*u1^3)/N - 22*N*u1^3 + 
     (16*u1*v1)/N + 22*N*u1*v1 - (36*u1^2*v1)/N - 44*N*u1^2*v1 - 
     (18*u1*v1^2)/N - 22*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[u1]^2 + 
   ((-3*u1)/(2*N) - N*u1 + (3*u1^2)/N + 2*N*u1^2 - (6*u1^3)/N - 2*N*u1^3 + 
     (3*u1*v1)/N + 2*N*u1*v1 - (12*u1^2*v1)/N - 4*N*u1^2*v1 - (6*u1*v1^2)/N - 
     2*N*u1*v1^2)*Log[mw1p1]^2*Log[u1]^2 + 
   Pi*(((I/3)*u1)/N + I*N*u1 - (((2*I)/3)*u1^2)/N - (2*I)*N*u1^2 + 
     (((2*I)/3)*u1^3)/N + (2*I)*N*u1^3 - (((2*I)/3)*u1*v1)/N - 
     (2*I)*N*u1*v1 + (((4*I)/3)*u1^2*v1)/N + (4*I)*N*u1^2*v1 + 
     (((2*I)/3)*u1*v1^2)/N + (2*I)*N*u1*v1^2)*Log[u1]^3 + 
   (u1/(2*N) + (17*N*u1)/6 - (5*u1^2)/N - 5*N*u1^2 + 2*N*u1^3 - v1/N - 
     (2*v1)/(3*mu1p1^3*N) + (4*v1)/(3*mu1p1^2*N) + v1/(3*mu1p1*N) - 
     (3*N*v1)/mu1p1^3 + (10*N*v1)/(3*mu1p1^2) - (mv1p1*N*v1)/(3*mu1p1) - 
     (6*u1*v1)/N - 5*N*u1*v1 + 4*N*u1^2*v1 - v1^2/N + v1^2/(mu1p1^4*N) - 
     v1^2/(mu1p1^3*N) + v1^2/(2*mu1p1^2*N) + v1^2/(2*mu1p1*N) + 
     (9*N*v1^2)/(2*mu1p1^4) - (13*N*v1^2)/(2*mu1p1^3) + 
     (7*N*v1^2)/(3*mu1p1^2) + (N*v1^2)/(3*u1) + 2*N*u1*v1^2)*Log[u1]^3 + 
   (-1/3*u1/N + 3*N*u1 + (2*u1^2)/(3*N) - 6*N*u1^2 + (14*u1^3)/(3*N) + 
     6*N*u1^3 + (2*u1*v1)/(3*N) - 6*N*u1*v1 + (28*u1^2*v1)/(3*N) + 
     12*N*u1^2*v1 + (14*u1*v1^2)/(3*N) + 6*N*u1*v1^2)*Log[mu1p1]*Log[u1]^3 + 
   (u1/N + 2*N*u1 - (2*u1^2)/N - 4*N*u1^2 + (4*u1^3)/N + 4*N*u1^3 - 
     (2*u1*v1)/N - 4*N*u1*v1 + (8*u1^2*v1)/N + 8*N*u1^2*v1 + (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[mw1p1]*Log[u1]^3 + 
   (u1/(2*N) - (13*N*u1)/24 - u1^2/N + (13*N*u1^2)/12 - u1^3/(12*N) - 
     (13*N*u1^3)/12 - (u1*v1)/N + (13*N*u1*v1)/12 - (u1^2*v1)/(6*N) - 
     (13*N*u1^2*v1)/6 - (u1*v1^2)/(12*N) - (13*N*u1*v1^2)/12)*Log[u1]^4 + 
   Pi*(((4*I)*v1)/(mu1p1^2*N) - ((4*I)*v1)/(mu1p1*N) + 
     ((18*I)*N*v1)/mu1p1^2 - ((22*I)*N*v1)/mu1p1 + ((8*I)*u1*v1)/N + 
     (24*I)*N*u1*v1 + ((8*I)*v1^2)/N - ((6*I)*v1^2)/(mu1p1^3*N) + 
     ((3*I)*v1^2)/(mu1p1^2*N) - ((4*I)*v1^2)/(mu1p1*N) + (24*I)*N*v1^2 - 
     ((27*I)*N*v1^2)/mu1p1^3 + ((23*I)*N*v1^2)/mu1p1^2 - 
     ((16*I)*N*v1^2)/mu1p1)*Log[v1] + 
   Pi^3*((((4*I)/3)*u1)/N - ((5*I)/3)*N*u1 - (((8*I)/3)*u1^2)/N + 
     ((10*I)/3)*N*u1^2 + ((2*I)*u1^3)/N - ((10*I)/3)*N*u1^3 - 
     (((8*I)/3)*u1*v1)/N + ((10*I)/3)*N*u1*v1 + ((4*I)*u1^2*v1)/N - 
     ((20*I)/3)*N*u1^2*v1 + ((2*I)*u1*v1^2)/N - ((10*I)/3)*N*u1*v1^2)*
    Log[v1] + Pi^2*((11*u1)/(2*N) + (91*N*u1)/18 - (8*Nf*u1)/9 - 
     (13*u1^2)/(3*N) - (145*N*u1^2)/9 + (16*Nf*u1^2)/9 + (124*N*u1^3)/9 - 
     (16*Nf*u1^3)/9 + (3*v1)/N - (7*v1)/(3*mu1p1*N) - (4*u1*v1)/N - 
     (247*N*u1*v1)/9 + (16*Nf*u1*v1)/9 + (248*N*u1^2*v1)/9 - 
     (32*Nf*u1^2*v1)/9 + v1^2/(3*N) - v1^2/(2*mu1p1^2*N) - v1^2/(2*mu1p1*N) - 
     (34*N*v1^2)/3 + (2*N*v1^2)/mu1p1^2 + (2*N*v1^2)/mu1p1 - v1^2/(3*N*u1) - 
     (11*N*v1^2)/(3*u1) + (124*N*u1*v1^2)/9 - (16*Nf*u1*v1^2)/9)*Log[v1] + 
   Pi*(((-6*I)*u1)/N + (2*I)*N*u1 + ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((2*I)*v1)/(mu1p1*N) - ((4*I)*mv1p1*v1)/N + ((8*I)*u1*v1)/N + 
     (16*I)*N*u1*v1 - (I*v1^2)/(mu1p1^2*N) - (I*v1^2)/(mu1p1*N) + 
     (12*I)*N*v1^2 - ((2*I)*N*v1^2)/mu1p1^2 - ((2*I)*N*v1^2)/mu1p1 + 
     (I*v1^2)/(N*u1) + ((4*I)*N*v1^2)/u1)*Log[mu1p1]*Log[v1] + 
   (-8/N + 8*N + 2/(N*u1) + (9*N)/u1 + (11*u1)/N - 20*N*u1 + 50*N*u1^2 - 
     (4*u1^3)/N - 38*N*u1^3 + (11*v1)/N - (4*v1)/(mu1p1*N) + 5*N*v1 - 
     (10*N*v1)/mu1p1 - (2*N*v1)/u1 + (u1*v1)/N + 67*N*u1*v1 - (8*u1^2*v1)/N - 
     76*N*u1^2*v1 + v1^2/N - (3*v1^2)/(mu1p1*N) + 17*N*v1^2 + 
     (3*N*v1^2)/mu1p1^2 - (19*N*v1^2)/mu1p1 - (N*v1^2)/(2*u1) - 
     (4*u1*v1^2)/N - 38*N*u1*v1^2)*Log[mu1p1]*Log[v1] + 
   Pi^2*(u1/N - (16*N*u1)/3 - (2*u1^2)/N + (32*N*u1^2)/3 + (4*u1^3)/(3*N) - 
     (32*N*u1^3)/3 - (2*u1*v1)/N + (32*N*u1*v1)/3 + (8*u1^2*v1)/(3*N) - 
     (64*N*u1^2*v1)/3 + (4*u1*v1^2)/(3*N) - (32*N*u1*v1^2)/3)*Log[mu1p1]*
    Log[v1] + ((-9*u1)/(2*N) - (5*N*u1)/2 + (5*u1^2)/N + 7*N*u1^2 - v1/N + 
     (8*u1*v1)/N + 19*N*u1*v1 + (3*v1^2)/N - v1^2/(mu1p1^2*N) - 
     v1^2/(mu1p1*N) + 12*N*v1^2 - (6*N*v1^2)/mu1p1^2 - (6*N*v1^2)/mu1p1 + 
     v1^2/(2*N*u1))*Log[mu1p1]^2*Log[v1] + 
   Pi*(I*N*u1 - (2*I)*N*u1^2 + (2*I)*N*u1^3 - (2*I)*N*u1*v1 + 
     (4*I)*N*u1^2*v1 + (2*I)*N*u1*v1^2 + ((2*I)*u1*w1^2)/N)*Log[mu1p1]^2*
    Log[v1] + ((4*u1)/(3*N) - (8*u1^2)/(3*N) + (8*u1^3)/(3*N) - 
     (8*u1*v1)/(3*N) + (16*u1^2*v1)/(3*N) + (8*u1*v1^2)/(3*N))*Log[mu1p1]^3*
    Log[v1] + Pi^2*((-4*u1)/(3*N) + (8*u1^2)/(3*N) - (8*u1^3)/(3*N) + 
     (8*u1*v1)/(3*N) - (16*u1^2*v1)/(3*N) - (8*u1*v1^2)/(3*N))*Log[mv1p1]*
    Log[v1] + (1/(mu1p1^2*N) - 5/(mu1p1*N) + (9*N)/(2*mu1p1^2) - 
     (mv1p1^2*N)/(2*mu1p1) + 2/(N*u1) + (9*N)/u1 + (8*mv1p1*u1)/N + 
     (2*v1)/(mu1p1^2*N) + (3*v1)/(mu1p1*N) + (8*mv1p1*v1)/N - 
     (6*mv1p1*v1)/(mu1p1^3*N) + (21*N*v1)/mu1p1^2 - (27*mv1p1*N*v1)/mu1p1^3 - 
     (2*N*v1)/u1 - (3*v1^2)/(mu1p1^2*N) + (2*v1^2)/(mu1p1*N) - 
     (51*N*v1^2)/(2*mu1p1^2) - (N*v1^2)/(2*u1) + mv1p1/(N*w1^2) + 
     (9*N)/(2*w1^2) - (9*N*v1)/(2*w1^2) - 5/(N*w1) - N/(2*w1) + 
     (4*v1)/(N*w1) - (4*N*v1)/w1)*Log[mv1p1]*Log[v1] + 
   ((2*u1)/N - (4*u1^2)/N + (4*u1^3)/N - (4*u1*v1)/N + (8*u1^2*v1)/N + 
     (4*u1*v1^2)/N)*Log[mu1p1]^2*Log[mv1p1]*Log[v1] + 
   ((2*u1)/N - (4*u1^2)/N + (4*u1^3)/N - (4*u1*v1)/N + (8*u1^2*v1)/N + 
     (4*u1*v1^2)/N)*Log[mu1p1]*Log[mv1p1]^2*Log[v1] + 
   ((4*u1)/(3*N) - (8*u1^2)/(3*N) + (8*u1^3)/(3*N) - (8*u1*v1)/(3*N) + 
     (16*u1^2*v1)/(3*N) + (8*u1*v1^2)/(3*N))*Log[mv1p1]^3*Log[v1] + 
   Pi*(((-2*I)*u1)/N + (6*I)*N*u1 - ((4*I)*u1^2)/N - (4*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N + (4*I)*N*u1*v1 + (8*I)*N*v1^2 + ((4*I)*N*v1^2)/u1)*
    Log[mw1p1]*Log[v1] + Pi^2*((2*u1)/(3*N) - 6*N*u1 - (4*u1^2)/(3*N) + 
     12*N*u1^2 + (4*u1^3)/(3*N) - 12*N*u1^3 - (4*u1*v1)/(3*N) + 12*N*u1*v1 + 
     (8*u1^2*v1)/(3*N) - 24*N*u1^2*v1 + (4*u1*v1^2)/(3*N) - 12*N*u1*v1^2)*
    Log[mw1p1]*Log[v1] + (8/N + 1/(mu1p1^2*N) - 5/(mu1p1*N) - 8*N + 
     (9*N)/(2*mu1p1^2) - N/(2*mu1p1) + (7*u1)/N - 8*N*u1 + (8*mv1p1*u1^2)/N + 
     26*N*u1^2 - (4*u1^3)/N - 38*N*u1^3 + (5*v1)/N - (6*v1)/(mu1p1^3*N) + 
     (10*v1)/(mu1p1^2*N) - (9*v1)/(mu1p1*N) - 7*N*v1 - (27*N*v1)/mu1p1^3 + 
     (57*N*v1)/mu1p1^2 - (25*N*v1)/mu1p1 + (13*u1*v1)/N + 31*N*u1*v1 - 
     76*N*u1^2*v1 + (5*v1^2)/N - (6*v1^2)/(mu1p1^3*N) + 
     (3*v1^2)/(mu1p1^2*N) - (2*v1^2)/(mu1p1*N) + 5*N*v1^2 - 
     (27*N*v1^2)/mu1p1^3 + (51*N*v1^2)/(2*mu1p1^2) - (7*N*v1^2)/(2*mu1p1) - 
     (4*u1*v1^2)/N - 38*N*u1*v1^2 + mv1p1/(N*w1^2) + (9*mv1p1*N)/(2*w1^2) - 
     5/(N*w1) - N/(2*w1) + (4*v1)/(N*w1) - (4*N*v1)/w1)*Log[mw1p1]*Log[v1] + 
   ((2*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mu1p1]^2*Log[mw1p1]*Log[v1] + 
   ((2*u1)/N - (4*u1^2)/N + (4*u1^3)/N - (4*u1*v1)/N + (8*u1^2*v1)/N + 
     (4*u1*v1^2)/N)*Log[mv1p1]^2*Log[mw1p1]*Log[v1] + 
   Pi*(((-2*I)*u1)/N + ((4*I)*u1^2)/N + ((4*I)*u1*v1)/N)*Log[mw1p1]^2*
    Log[v1] + (-(u1/N) - 5*N*u1 + (2*u1^2)/N + 10*N*u1^2 - (6*u1^3)/N - 
     10*N*u1^3 + (2*u1*v1)/N + 10*N*u1*v1 - (12*u1^2*v1)/N - 20*N*u1^2*v1 - 
     (6*u1*v1^2)/N - 10*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   ((2*u1)/N - (4*u1^2)/N + (4*u1^3)/N - (4*u1*v1)/N + (8*u1^2*v1)/N + 
     (4*u1*v1^2)/N)*Log[mv1p1]*Log[mw1p1]^2*Log[v1] + 
   ((-4*u1)/(3*N) + (8*u1^2)/(3*N) + (8*u1*v1)/(3*N))*Log[mw1p1]^3*Log[v1] + 
   Pi*(((2*I)*u1)/N - (6*I)*N*u1 + ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((4*I)*v1)/N + ((4*I)*v1)/(mu1p1^3*N) - ((8*I)*v1)/(mu1p1^2*N) + 
     ((18*I)*N*v1)/mu1p1^3 - ((20*I)*N*v1)/mu1p1^2 + 
     ((2*I)*mv1p1*N*v1)/mu1p1 + ((8*I)*u1*v1)/N + (8*I)*N*u1*v1 + 
     ((4*I)*v1^2)/N - ((6*I)*v1^2)/(mu1p1^4*N) + ((6*I)*v1^2)/(mu1p1^3*N) - 
     ((2*I)*v1^2)/(mu1p1^2*N) - ((2*I)*v1^2)/(mu1p1*N) + (4*I)*N*v1^2 - 
     ((27*I)*N*v1^2)/mu1p1^4 + ((39*I)*N*v1^2)/mu1p1^3 - 
     ((14*I)*N*v1^2)/mu1p1^2)*Log[u1]*Log[v1] + 
   Pi^2*(-1/3*u1/N + (11*N*u1)/2 + (2*u1^2)/(3*N) - 11*N*u1^2 - u1^3/N + 
     11*N*u1^3 + (2*u1*v1)/(3*N) - 11*N*u1*v1 - (2*u1^2*v1)/N + 
     22*N*u1^2*v1 - (u1*v1^2)/N + 11*N*u1*v1^2)*Log[u1]*Log[v1] + 
   (-8/N - 1/(mu1p1^2*N) + 5/(mu1p1*N) + 8*N - (9*N)/(2*mu1p1^2) + 
     N/(2*mu1p1) - (7*u1)/N + (46*N*u1)/3 - (4*Nf*u1)/3 - (8*mv1p1*u1^2)/N - 
     (122*N*u1^2)/3 + (8*Nf*u1^2)/3 + (4*u1^3)/N + 38*N*u1^3 - (7*v1)/N + 
     (6*v1)/(mu1p1^3*N) - (6*v1)/(mu1p1^2*N) + (7*v1)/(mu1p1*N) + 3*N*v1 + 
     (27*N*v1)/mu1p1^3 - (39*N*v1)/mu1p1^2 + (9*N*v1)/mu1p1 - (9*u1*v1)/N - 
     (101*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + 76*N*u1^2*v1 - v1^2/N + 
     v1^2/(mu1p1*N) + 7*N*v1^2 - (7*N*v1^2)/(2*mu1p1^2) - 
     (3*N*v1^2)/(2*mu1p1) + (4*u1*v1^2)/N + 38*N*u1*v1^2 - mv1p1/(N*w1^2) - 
     (9*mv1p1*N)/(2*w1^2) + 5/(N*w1) + N/(2*w1) - (4*v1)/(N*w1) + 
     (4*N*v1)/w1)*Log[u1]*Log[v1] + ((3*u1)/N + 3*N*u1 - (6*u1^2)/N - 
     2*N*u1^2 - (2*v1)/N + (2*v1)/(mu1p1*N) - (8*u1*v1)/N - 2*N*u1*v1 - 
     (2*v1^2)/N + v1^2/(mu1p1^2*N) + v1^2/(mu1p1*N) + (2*N*v1^2)/mu1p1^2 + 
     (2*N*v1^2)/mu1p1 + (2*N*v1^2)/u1)*Log[mu1p1]*Log[u1]*Log[v1] + 
   Pi*((6*I)*N*u1 - (12*I)*N*u1^2 + ((4*I)*u1^3)/N + (12*I)*N*u1^3 - 
     (12*I)*N*u1*v1 + ((8*I)*u1^2*v1)/N + (24*I)*N*u1^2*v1 + 
     ((4*I)*u1*v1^2)/N + (12*I)*N*u1*v1^2)*Log[mu1p1]*Log[u1]*Log[v1] + 
   ((-7*u1)/N + 2*N*u1 + (14*u1^2)/N - 4*N*u1^2 - (8*u1^3)/N + 4*N*u1^3 + 
     (14*u1*v1)/N - 4*N*u1*v1 - (16*u1^2*v1)/N + 8*N*u1^2*v1 - 
     (8*u1*v1^2)/N + 4*N*u1*v1^2)*Log[mu1p1]^2*Log[u1]*Log[v1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[mu1p1]*Log[mv1p1]*Log[u1]*Log[v1] + 
   ((-2*u1)/N + (4*u1^2)/N - (4*u1^3)/N + (4*u1*v1)/N - (8*u1^2*v1)/N - 
     (4*u1*v1^2)/N)*Log[mv1p1]^2*Log[u1]*Log[v1] + 
   (u1/N + (37*N*u1)/3 - (4*Nf*u1)/3 - (10*u1^2)/N - (62*N*u1^2)/3 + 
     (8*Nf*u1^2)/3 + (44*N*u1^3)/3 - (8*Nf*u1^3)/3 - (10*u1*v1)/N - 
     (50*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + (88*N*u1^2*v1)/3 - (16*Nf*u1^2*v1)/3 + 
     4*N*v1^2 + (2*N*v1^2)/u1 + (44*N*u1*v1^2)/3 - (8*Nf*u1*v1^2)/3)*
    Log[mw1p1]*Log[u1]*Log[v1] + Pi*((6*I)*N*u1 - (12*I)*N*u1^2 + 
     (12*I)*N*u1^3 - (12*I)*N*u1*v1 + (24*I)*N*u1^2*v1 + (12*I)*N*u1*v1^2 + 
     ((4*I)*u1*w1^2)/N)*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((2*u1)/N + 10*N*u1 - (4*u1^2)/N - 20*N*u1^2 + (12*u1^3)/N + 20*N*u1^3 - 
     (4*u1*v1)/N - 20*N*u1*v1 + (24*u1^2*v1)/N + 40*N*u1^2*v1 + 
     (12*u1*v1^2)/N + 20*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((3*u1)/N + 2*N*u1 - (6*u1^2)/N - 4*N*u1^2 + (4*u1^3)/N + 4*N*u1^3 - 
     (6*u1*v1)/N - 4*N*u1*v1 + (8*u1^2*v1)/N + 8*N*u1^2*v1 + (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[mw1p1]^2*Log[u1]*Log[v1] + 
   Pi*(((-2*I)*u1)/N - (6*I)*N*u1 + ((4*I)*u1^2)/N + (12*I)*N*u1^2 - 
     ((4*I)*u1^3)/N - (12*I)*N*u1^3 + ((4*I)*u1*v1)/N + (12*I)*N*u1*v1 - 
     ((8*I)*u1^2*v1)/N - (24*I)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N - 
     (12*I)*N*u1*v1^2)*Log[u1]^2*Log[v1] + 
   (-(u1/N) - (26*N*u1)/3 + (2*Nf*u1)/3 + (10*u1^2)/N + (40*N*u1^2)/3 - 
     (4*Nf*u1^2)/3 - (22*N*u1^3)/3 + (4*Nf*u1^3)/3 + (3*v1)/N + 
     (2*v1)/(mu1p1^3*N) - (4*v1)/(mu1p1^2*N) - v1/(mu1p1*N) + 
     (9*N*v1)/mu1p1^3 - (10*N*v1)/mu1p1^2 + (mv1p1*N*v1)/mu1p1 + 
     (13*u1*v1)/N + (40*N*u1*v1)/3 - (4*Nf*u1*v1)/3 - (44*N*u1^2*v1)/3 + 
     (8*Nf*u1^2*v1)/3 + (3*v1^2)/N - (3*v1^2)/(mu1p1^4*N) + 
     (3*v1^2)/(mu1p1^3*N) - (3*v1^2)/(2*mu1p1^2*N) - (3*v1^2)/(2*mu1p1*N) - 
     (27*N*v1^2)/(2*mu1p1^4) + (39*N*v1^2)/(2*mu1p1^3) - (7*N*v1^2)/mu1p1^2 - 
     (N*v1^2)/u1 - (22*N*u1*v1^2)/3 + (4*Nf*u1*v1^2)/3)*Log[u1]^2*Log[v1] + 
   (-3*N*u1 + 6*N*u1^2 - (2*u1^3)/N - 6*N*u1^3 + 6*N*u1*v1 - (4*u1^2*v1)/N - 
     12*N*u1^2*v1 - (2*u1*v1^2)/N - 6*N*u1*v1^2)*Log[mu1p1]*Log[u1]^2*
    Log[v1] + ((-2*u1)/N + (4*u1^2)/N - (4*u1^3)/N + (4*u1*v1)/N - 
     (8*u1^2*v1)/N - (4*u1*v1^2)/N)*Log[mv1p1]*Log[u1]^2*Log[v1] + 
   (-(u1/N) - 2*N*u1 + (2*u1^2)/N + 4*N*u1^2 - (4*u1^3)/N - 4*N*u1^3 + 
     (2*u1*v1)/N + 4*N*u1*v1 - (8*u1^2*v1)/N - 8*N*u1^2*v1 - (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   (-(u1/N) + (N*u1)/2 + (2*u1^2)/N - N*u1^2 - u1^3/(3*N) + N*u1^3 + 
     (2*u1*v1)/N - N*u1*v1 - (2*u1^2*v1)/(3*N) + 2*N*u1^2*v1 - 
     (u1*v1^2)/(3*N) + N*u1*v1^2)*Log[u1]^3*Log[v1] + 
   Pi^2*((-8*u1)/(3*N) + (7*N*u1)/12 + (16*u1^2)/(3*N) - (7*N*u1^2)/6 - 
     (25*u1^3)/(6*N) + (7*N*u1^3)/6 + (16*u1*v1)/(3*N) - (7*N*u1*v1)/6 - 
     (25*u1^2*v1)/(3*N) + (7*N*u1^2*v1)/3 - (25*u1*v1^2)/(6*N) + 
     (7*N*u1*v1^2)/6)*Log[v1]^2 + (4/N - 4*N - 1/(N*u1) - (9*N)/(2*u1) - 
     (11*u1)/(2*N) + 10*N*u1 - 25*N*u1^2 + (2*u1^3)/N + 19*N*u1^3 - 
     (11*v1)/(2*N) + (2*v1)/(mu1p1*N) - (5*N*v1)/2 + (6*N*v1)/mu1p1 + 
     (N*v1)/u1 - (u1*v1)/(2*N) - (277*N*u1*v1)/6 + (8*Nf*u1*v1)/3 + 
     (4*u1^2*v1)/N + 38*N*u1^2*v1 - v1^2/(2*N) + (3*v1^2)/(2*mu1p1*N) - 
     (127*N*v1^2)/6 + (17*N*v1^2)/(6*mu1p1^2) + (101*N*v1^2)/(6*mu1p1) + 
     (8*Nf*v1^2)/3 - (4*Nf*v1^2)/(3*mu1p1^2) - (4*Nf*v1^2)/(3*mu1p1) + 
     (N*v1^2)/(4*u1) + (2*u1*v1^2)/N + 19*N*u1*v1^2)*Log[v1]^2 + 
   Pi*(((3*I)*u1)/N + ((8*I)/3)*N*u1 - ((2*I)/3)*Nf*u1 - ((2*I)*u1^2)/N - 
     ((28*I)/3)*N*u1^2 + ((4*I)/3)*Nf*u1^2 + ((22*I)/3)*N*u1^3 - 
     ((4*I)/3)*Nf*u1^3 + (I*v1)/N - (I*v1)/(mu1p1*N) - (I*u1*v1)/N - 
     ((58*I)/3)*N*u1*v1 + ((4*I)/3)*Nf*u1*v1 + ((44*I)/3)*N*u1^2*v1 - 
     ((8*I)/3)*Nf*u1^2*v1 + (I*v1^2)/N - ((I/2)*v1^2)/(mu1p1^2*N) - 
     ((I/2)*v1^2)/(mu1p1*N) - (10*I)*N*v1^2 + ((2*I)*N*v1^2)/mu1p1^2 + 
     ((2*I)*N*v1^2)/mu1p1 - ((3*I)*N*v1^2)/u1 + ((22*I)/3)*N*u1*v1^2 - 
     ((4*I)/3)*Nf*u1*v1^2)*Log[v1]^2 + 
   Pi*(((-3*I)*u1)/N - (6*I)*N*u1 + ((6*I)*u1^2)/N + (12*I)*N*u1^2 - 
     ((4*I)*u1^3)/N - (12*I)*N*u1^3 + ((6*I)*u1*v1)/N + (12*I)*N*u1*v1 - 
     ((8*I)*u1^2*v1)/N - (24*I)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N - 
     (12*I)*N*u1*v1^2)*Log[mu1p1]*Log[v1]^2 + 
   ((-19*N*u1)/3 + (4*Nf*u1)/3 + (26*N*u1^2)/3 - (8*Nf*u1^2)/3 - 
     (26*N*u1^3)/3 + (8*Nf*u1^3)/3 + (20*N*u1*v1)/3 - (8*Nf*u1*v1)/3 - 
     (52*N*u1^2*v1)/3 + (16*Nf*u1^2*v1)/3 - 2*N*v1^2 - (N*v1^2)/u1 - 
     (26*N*u1*v1^2)/3 + (8*Nf*u1*v1^2)/3)*Log[mu1p1]*Log[v1]^2 + 
   ((-2*u1)/N + (4*u1^2)/N - (4*u1^3)/N + (4*u1*v1)/N - (8*u1^2*v1)/N - 
     (4*u1*v1^2)/N)*Log[mu1p1]^2*Log[v1]^2 + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[mu1p1]*Log[mv1p1]*Log[v1]^2 + 
   Pi*(((-I)*u1)/N - (6*I)*N*u1 + ((2*I)*u1^2)/N + (12*I)*N*u1^2 - 
     ((4*I)*u1^3)/N - (12*I)*N*u1^3 + ((2*I)*u1*v1)/N + (12*I)*N*u1*v1 - 
     ((8*I)*u1^2*v1)/N - (24*I)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N - 
     (12*I)*N*u1*v1^2)*Log[mw1p1]*Log[v1]^2 + 
   ((-19*N*u1)/3 + (4*Nf*u1)/3 + (26*N*u1^2)/3 - (8*Nf*u1^2)/3 - 
     (26*N*u1^3)/3 + (8*Nf*u1^3)/3 + (20*N*u1*v1)/3 - (8*Nf*u1*v1)/3 - 
     (52*N*u1^2*v1)/3 + (16*Nf*u1^2*v1)/3 - 2*N*v1^2 - (N*v1^2)/u1 - 
     (26*N*u1*v1^2)/3 + (8*Nf*u1*v1^2)/3)*Log[mw1p1]*Log[v1]^2 + 
   ((3*u1)/N + 2*N*u1 - (6*u1^2)/N - 4*N*u1^2 + (4*u1^3)/N + 4*N*u1^3 - 
     (6*u1*v1)/N - 4*N*u1*v1 + (8*u1^2*v1)/N + 8*N*u1^2*v1 + (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((2*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mw1p1]^2*Log[v1]^2 + 
   Pi*((I*u1)/N + (3*I)*N*u1 - ((2*I)*u1^2)/N - (6*I)*N*u1^2 + 
     ((2*I)*u1^3)/N + (6*I)*N*u1^3 - ((2*I)*u1*v1)/N - (6*I)*N*u1*v1 + 
     ((4*I)*u1^2*v1)/N + (12*I)*N*u1^2*v1 + ((2*I)*u1*v1^2)/N + 
     (6*I)*N*u1*v1^2)*Log[u1]*Log[v1]^2 + 
   ((-3*u1)/(2*N) + (29*N*u1)/6 - (4*Nf*u1)/3 + (3*u1^2)/N - (23*N*u1^2)/3 + 
     (8*Nf*u1^2)/3 + (26*N*u1^3)/3 - (8*Nf*u1^3)/3 + v1/N - v1/(mu1p1*N) + 
     (4*u1*v1)/N - (29*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + (52*N*u1^2*v1)/3 - 
     (16*Nf*u1^2*v1)/3 + v1^2/N - v1^2/(2*mu1p1^2*N) - v1^2/(2*mu1p1*N) - 
     2*N*v1^2 - (N*v1^2)/u1 + (26*N*u1*v1^2)/3 - (8*Nf*u1*v1^2)/3)*Log[u1]*
    Log[v1]^2 + ((-3*u1)/N - 4*N*u1 + (6*u1^2)/N + 8*N*u1^2 - (4*u1^3)/N - 
     8*N*u1^3 + (6*u1*v1)/N + 8*N*u1*v1 - (8*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (4*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[u1]*Log[v1]^2 + 
   ((4*u1)/N - (8*u1^2)/N + (8*u1^3)/N - (8*u1*v1)/N + (16*u1^2*v1)/N + 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[u1]*Log[v1]^2 + 
   ((-5*u1)/N - 4*N*u1 + (10*u1^2)/N + 8*N*u1^2 - (4*u1^3)/N - 8*N*u1^3 + 
     (10*u1*v1)/N + 8*N*u1*v1 - (8*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (4*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   ((3*u1)/N + (9*N*u1)/4 - (6*u1^2)/N - (9*N*u1^2)/2 + (5*u1^3)/(2*N) + 
     (9*N*u1^3)/2 - (6*u1*v1)/N - (9*N*u1*v1)/2 + (5*u1^2*v1)/N + 
     9*N*u1^2*v1 + (5*u1*v1^2)/(2*N) + (9*N*u1*v1^2)/2)*Log[u1]^2*Log[v1]^2 + 
   Pi*(((2*I)*u1)/N + (3*I)*N*u1 - ((4*I)*u1^2)/N - (6*I)*N*u1^2 + 
     (((10*I)/3)*u1^3)/N + (6*I)*N*u1^3 - ((4*I)*u1*v1)/N - (6*I)*N*u1*v1 + 
     (((20*I)/3)*u1^2*v1)/N + (12*I)*N*u1^2*v1 + (((10*I)/3)*u1*v1^2)/N + 
     (6*I)*N*u1*v1^2)*Log[v1]^3 + ((7*u1)/(2*N) + (7*N*u1)/2 - (2*Nf*u1)/3 - 
     (3*u1^2)/N - (23*N*u1^2)/3 + (4*Nf*u1^2)/3 + (16*N*u1^3)/3 - 
     (4*Nf*u1^3)/3 + (5*v1)/(3*N) - (2*mv1p1*v1)/(3*mu1p1*N) - 
     (16*u1*v1)/(3*N) - (31*N*u1*v1)/3 + (4*Nf*u1*v1)/3 + (32*N*u1^2*v1)/3 - 
     (8*Nf*u1^2*v1)/3 - (7*v1^2)/(3*N) + (2*v1^2)/(3*mu1p1^2*N) - 
     (8*N*v1^2)/3 + (4*N*v1^2)/(3*mu1p1^2) + (4*N*v1^2)/(3*mu1p1) - 
     v1^2/(2*N*u1) + (16*N*u1*v1^2)/3 - (4*Nf*u1*v1^2)/3)*Log[v1]^3 + 
   ((3*u1)/N + (8*N*u1)/3 - (6*u1^2)/N - (16*N*u1^2)/3 + (4*u1^3)/N + 
     (16*N*u1^3)/3 - (6*u1*v1)/N - (16*N*u1*v1)/3 + (8*u1^2*v1)/N + 
     (32*N*u1^2*v1)/3 + (4*u1*v1^2)/N + (16*N*u1*v1^2)/3)*Log[mu1p1]*
    Log[v1]^3 + ((2*u1)/N - (4*u1^2)/N + (4*u1^3)/N - (4*u1*v1)/N + 
     (8*u1^2*v1)/N + (4*u1*v1^2)/N)*Log[mv1p1]*Log[v1]^3 + 
   (2*N*u1 - 4*N*u1^2 + (8*u1^3)/(3*N) + 4*N*u1^3 - 4*N*u1*v1 + 
     (16*u1^2*v1)/(3*N) + 8*N*u1^2*v1 + (8*u1*v1^2)/(3*N) + 4*N*u1*v1^2)*
    Log[mw1p1]*Log[v1]^3 + (u1/(3*N) - (N*u1)/6 - (2*u1^2)/(3*N) + 
     (N*u1^2)/3 - (5*u1^3)/(3*N) - (N*u1^3)/3 - (2*u1*v1)/(3*N) + 
     (N*u1*v1)/3 - (10*u1^2*v1)/(3*N) - (2*N*u1^2*v1)/3 - (5*u1*v1^2)/(3*N) - 
     (N*u1*v1^2)/3)*Log[u1]*Log[v1]^3 + 
   ((-19*u1)/(6*N) - (71*N*u1)/24 + (19*u1^2)/(3*N) + (71*N*u1^2)/12 - 
     (55*u1^3)/(12*N) - (71*N*u1^3)/12 + (19*u1*v1)/(3*N) + (71*N*u1*v1)/12 - 
     (55*u1^2*v1)/(6*N) - (71*N*u1^2*v1)/6 - (55*u1*v1^2)/(12*N) - 
     (71*N*u1*v1^2)/12)*Log[v1]^4 + Pi^3*(((I/3)*u1)/N + ((4*I)/3)*N*u1 - 
     (((2*I)/3)*u1^2)/N - ((8*I)/3)*N*u1^2 + (((4*I)/3)*u1^3)/N + 
     ((8*I)/3)*N*u1^3 - (((2*I)/3)*u1*v1)/N - ((8*I)/3)*N*u1*v1 + 
     (((8*I)/3)*u1^2*v1)/N + ((16*I)/3)*N*u1^2*v1 + (((4*I)/3)*u1*v1^2)/N + 
     ((8*I)/3)*N*u1*v1^2)*Log[w1] + Pi*(((7*I)*u1)/N - ((40*I)/3)*N*u1 + 
     ((4*I)/3)*Nf*u1 + ((110*I)/3)*N*u1^2 - ((8*I)/3)*Nf*u1^2 - 
     ((4*I)*u1^3)/N - (38*I)*N*u1^3 - ((3*I)*v1)/(mu1p1*N) + 
     ((3*I)*mv1p1*v1)/N - I*N*v1 + ((3*I)*N*v1)/mu1p1 - ((3*I)*u1*v1)/N + 
     ((85*I)/3)*N*u1*v1 - ((16*I)/3)*Nf*u1*v1 - ((8*I)*u1^2*v1)/N - 
     (76*I)*N*u1^2*v1 + ((2*I)*v1^2)/(mu1p1*N) - ((25*I)/3)*N*v1^2 + 
     (((19*I)/6)*N*v1^2)/mu1p1^2 + (((7*I)/6)*N*v1^2)/mu1p1 - 
     ((8*I)/3)*Nf*v1^2 + (((4*I)/3)*Nf*v1^2)/mu1p1^2 + 
     (((4*I)/3)*Nf*v1^2)/mu1p1 - ((4*I)*u1*v1^2)/N - (38*I)*N*u1*v1^2)*
    Log[w1] + Pi^2*((13*u1)/(6*N) + (5*N*u1)/2 - (4*Nf*u1)/3 - u1^2/(3*N) - 
     3*N*u1^2 + (8*Nf*u1^2)/3 + (2*N*u1^3)/3 - (8*Nf*u1^3)/3 - (2*v1)/(3*N) + 
     (2*v1)/(3*mu1p1^3*N) - (4*v1)/(3*mu1p1^2*N) + (4*v1)/(3*mu1p1*N) + 
     (3*N*v1)/mu1p1^3 - (10*N*v1)/(3*mu1p1^2) + (N*v1)/(3*mu1p1) - 
     (u1*v1)/N - (11*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + (4*N*u1^2*v1)/3 - 
     (16*Nf*u1^2*v1)/3 - (2*v1^2)/(3*N) - v1^2/(mu1p1^4*N) + 
     v1^2/(mu1p1^3*N) + v1^2/(3*mu1p1^2*N) + v1^2/(3*mu1p1*N) - 
     (2*N*v1^2)/3 - (9*N*v1^2)/(2*mu1p1^4) + (13*N*v1^2)/(2*mu1p1^3) - 
     (5*N*v1^2)/(3*mu1p1^2) + (N*v1^2)/(3*mu1p1) + (2*N*u1*v1^2)/3 - 
     (8*Nf*u1*v1^2)/3)*Log[w1] + Pi^2*((-2*u1)/N + (7*N*u1)/3 + (4*u1^2)/N - 
     (14*N*u1^2)/3 - (10*u1^3)/(3*N) + (14*N*u1^3)/3 + (4*u1*v1)/N - 
     (14*N*u1*v1)/3 - (20*u1^2*v1)/(3*N) + (28*N*u1^2*v1)/3 - 
     (10*u1*v1^2)/(3*N) + (14*N*u1*v1^2)/3)*Log[mu1p1]*Log[w1] + 
   (8/N - 8*N - 2/(N*u1) - (9*N)/u1 - (11*u1)/N + 20*N*u1 - 50*N*u1^2 + 
     (4*u1^3)/N + 38*N*u1^3 - (11*v1)/N + (4*v1)/(mu1p1*N) - 5*N*v1 + 
     (10*N*v1)/mu1p1 + (2*N*v1)/u1 - (u1*v1)/N - 67*N*u1*v1 + (8*u1^2*v1)/N + 
     76*N*u1^2*v1 - v1^2/N + (3*v1^2)/(mu1p1*N) - 17*N*v1^2 - 
     (3*N*v1^2)/mu1p1^2 + (19*N*v1^2)/mu1p1 + (N*v1^2)/(2*u1) + 
     (4*u1*v1^2)/N + 38*N*u1*v1^2)*Log[mu1p1]*Log[w1] + 
   Pi*(((6*I)*u1)/N - ((2*I)/3)*N*u1 - ((4*I)/3)*Nf*u1 - ((4*I)*u1^2)/N + 
     ((4*I)/3)*N*u1^2 + ((8*I)/3)*Nf*u1^2 + ((8*I)/3)*N*u1^3 - 
     ((8*I)/3)*Nf*u1^3 - ((2*I)*v1)/(mu1p1*N) + ((4*I)*mv1p1*v1)/N - 
     ((8*I)*u1*v1)/N + ((16*I)/3)*N*u1*v1 + ((8*I)/3)*Nf*u1*v1 + 
     ((16*I)/3)*N*u1^2*v1 - ((16*I)/3)*Nf*u1^2*v1 + (I*v1^2)/(mu1p1^2*N) + 
     (I*v1^2)/(mu1p1*N) + (4*I)*N*v1^2 - ((6*I)*N*v1^2)/mu1p1^2 - 
     ((6*I)*N*v1^2)/mu1p1 - (I*v1^2)/(N*u1) - ((4*I)*N*v1^2)/u1 + 
     ((8*I)/3)*N*u1*v1^2 - ((8*I)/3)*Nf*u1*v1^2)*Log[mu1p1]*Log[w1] + 
   Pi*(((-6*I)*u1)/N + ((12*I)*u1^2)/N - ((8*I)*u1^3)/N + ((12*I)*u1*v1)/N - 
     ((16*I)*u1^2*v1)/N - ((8*I)*u1*v1^2)/N)*Log[mu1p1]^2*Log[w1] + 
   ((2*u1)/N - (4*u1^2)/N + (8*u1^3)/(3*N) - (4*u1*v1)/N + 
     (16*u1^2*v1)/(3*N) + (8*u1*v1^2)/(3*N))*Log[mu1p1]^3*Log[w1] + 
   Pi*(((3*I)*u1)/N - I*N*u1 - ((6*I)*u1^2)/N - (2*I)*N*u1^2 - 
     ((6*I)*u1*v1)/N - (6*I)*N*u1*v1 - (4*I)*N*v1^2 - ((2*I)*N*v1^2)/u1)*
    Log[mw1p1]*Log[w1] + Pi^2*((-2*u1)/N + (5*N*u1)/3 + (4*u1^2)/N - 
     (10*N*u1^2)/3 - (10*u1^3)/(3*N) + (10*N*u1^3)/3 + (4*u1*v1)/N - 
     (10*N*u1*v1)/3 - (20*u1^2*v1)/(3*N) + (20*N*u1^2*v1)/3 - 
     (10*u1*v1^2)/(3*N) + (10*N*u1*v1^2)/3)*Log[mw1p1]*Log[w1] + 
   Pi*(((-8*I)*u1)/N - (8*I)*N*u1 + ((16*I)*u1^2)/N + (16*I)*N*u1^2 - 
     ((16*I)*u1^3)/N - (16*I)*N*u1^3 + ((16*I)*u1*v1)/N + (16*I)*N*u1*v1 - 
     ((32*I)*u1^2*v1)/N - (32*I)*N*u1^2*v1 - ((16*I)*u1*v1^2)/N - 
     (16*I)*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[w1] + 
   ((18*u1)/N + 12*N*u1 - (36*u1^2)/N - 24*N*u1^2 + (24*u1^3)/N + 24*N*u1^3 - 
     (36*u1*v1)/N - 24*N*u1*v1 + (48*u1^2*v1)/N + 48*N*u1^2*v1 + 
     (24*u1*v1^2)/N + 24*N*u1*v1^2)*Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*(((-I)*u1)/N - (6*I)*N*u1 + ((2*I)*u1^2)/N + (12*I)*N*u1^2 - 
     (12*I)*N*u1^3 + ((2*I)*u1*v1)/N + (12*I)*N*u1*v1 - (24*I)*N*u1^2*v1 - 
     (12*I)*N*u1*v1^2)*Log[mw1p1]^2*Log[w1] + 
   ((12*u1)/N + 8*N*u1 - (24*u1^2)/N - 16*N*u1^2 + (16*u1^3)/N + 16*N*u1^3 - 
     (24*u1*v1)/N - 16*N*u1*v1 + (32*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (16*u1*v1^2)/N + 16*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]^2*Log[w1] + 
   ((11*u1)/(3*N) + (4*N*u1)/3 - (22*u1^2)/(3*N) - (8*N*u1^2)/3 + 
     (4*u1^3)/N + (8*N*u1^3)/3 - (22*u1*v1)/(3*N) - (8*N*u1*v1)/3 + 
     (8*u1^2*v1)/N + (16*N*u1^2*v1)/3 + (4*u1*v1^2)/N + (8*N*u1*v1^2)/3)*
    Log[mw1p1]^3*Log[w1] + ((6*u1)/N - 13*N*u1 + (4*u1^2)/N + 38*N*u1^2 - 
     (4*u1^3)/N - 38*N*u1^3 + (5*v1)/N - (5*v1)/(mu1p1*N) - N*v1 + 
     (3*N*v1)/mu1p1 + (5*u1*v1)/N + 31*N*u1*v1 - (8*u1^2*v1)/N - 
     76*N*u1^2*v1 + v1^2/N - v1^2/(mu1p1*N) - 7*N*v1^2 + 
     (7*N*v1^2)/(2*mu1p1^2) + (3*N*v1^2)/(2*mu1p1) - (4*u1*v1^2)/N - 
     38*N*u1*v1^2)*Log[u1]*Log[w1] + 
   Pi^2*((4*u1)/N + (5*N*u1)/2 - (8*u1^2)/N - 5*N*u1^2 + (5*u1^3)/N + 
     5*N*u1^3 - (8*u1*v1)/N - 5*N*u1*v1 + (10*u1^2*v1)/N + 10*N*u1^2*v1 + 
     (5*u1*v1^2)/N + 5*N*u1*v1^2)*Log[u1]*Log[w1] + 
   Pi*(((2*I)/3)*N*u1 + ((4*I)/3)*Nf*u1 - ((28*I)/3)*N*u1^2 - 
     ((8*I)/3)*Nf*u1^2 + ((28*I)/3)*N*u1^3 + ((8*I)/3)*Nf*u1^3 + 
     ((2*I)*v1)/N - ((2*I)*v1)/(mu1p1*N) + ((2*I)*u1*v1)/N - 
     ((28*I)/3)*N*u1*v1 - ((8*I)/3)*Nf*u1*v1 + ((56*I)/3)*N*u1^2*v1 + 
     ((16*I)/3)*Nf*u1^2*v1 + ((2*I)*v1^2)/N - (I*v1^2)/(mu1p1^2*N) - 
     (I*v1^2)/(mu1p1*N) + ((28*I)/3)*N*u1*v1^2 + ((8*I)/3)*Nf*u1*v1^2)*
    Log[u1]*Log[w1] + ((-3*u1)/N - 3*N*u1 + (6*u1^2)/N + 2*N*u1^2 + 
     (2*v1)/N - (2*v1)/(mu1p1*N) + (8*u1*v1)/N + 2*N*u1*v1 + (2*v1^2)/N - 
     v1^2/(mu1p1^2*N) - v1^2/(mu1p1*N) - (2*N*v1^2)/mu1p1^2 - 
     (2*N*v1^2)/mu1p1 - (2*N*v1^2)/u1)*Log[mu1p1]*Log[u1]*Log[w1] + 
   Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + ((4*I)*u1*v1^2)/N - 
     (4*I)*N*u1*v1^2)*Log[mu1p1]*Log[u1]*Log[w1] + 
   ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - (16*u1^3)/N - 16*N*u1^3 + 
     (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 32*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 16*N*u1*v1^2)*Log[mu1p1]^2*Log[u1]*Log[w1] + 
   ((3*u1)/N - N*u1 - (6*u1^2)/N - 2*N*u1^2 - (6*u1*v1)/N - 6*N*u1*v1 - 
     4*N*v1^2 - (2*N*v1^2)/u1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + ((4*I)*u1*v1^2)/N - 
     (4*I)*N*u1*v1^2)*Log[mw1p1]*Log[u1]*Log[w1] + 
   ((-14*u1)/N - 12*N*u1 + (28*u1^2)/N + 24*N*u1^2 - (24*u1^3)/N - 
     24*N*u1^3 + (28*u1*v1)/N + 24*N*u1*v1 - (48*u1^2*v1)/N - 48*N*u1^2*v1 - 
     (24*u1*v1^2)/N - 24*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   ((-7*u1)/N - 10*N*u1 + (14*u1^2)/N + 20*N*u1^2 - (8*u1^3)/N - 20*N*u1^3 + 
     (14*u1*v1)/N + 20*N*u1*v1 - (16*u1^2*v1)/N - 40*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 20*N*u1*v1^2)*Log[mw1p1]^2*Log[u1]*Log[w1] + 
   Pi*((-2*I)*N*u1 + (4*I)*N*u1^2 - (4*I)*N*u1^3 + (4*I)*N*u1*v1 - 
     (8*I)*N*u1^2*v1 - (4*I)*N*u1*v1^2)*Log[u1]^2*Log[w1] + 
   ((2*u1)/N + 2*N*u1 + (4*u1^2)/N - 12*N*u1^2 + 12*N*u1^3 + (3*v1)/N + 
     (2*v1)/(mu1p1^3*N) - (4*v1)/(mu1p1^2*N) - v1/(mu1p1*N) + 
     (9*N*v1)/mu1p1^3 - (10*N*v1)/mu1p1^2 + (mv1p1*N*v1)/mu1p1 + 
     (7*u1*v1)/N - 10*N*u1*v1 + 24*N*u1^2*v1 + (3*v1^2)/N - 
     (3*v1^2)/(mu1p1^4*N) + (3*v1^2)/(mu1p1^3*N) - (3*v1^2)/(2*mu1p1^2*N) - 
     (3*v1^2)/(2*mu1p1*N) + 2*N*v1^2 - (27*N*v1^2)/(2*mu1p1^4) + 
     (39*N*v1^2)/(2*mu1p1^3) - (7*N*v1^2)/mu1p1^2 + 12*N*u1*v1^2)*Log[u1]^2*
    Log[w1] + (u1/N + 2*N*u1 - (2*u1^2)/N - 4*N*u1^2 + (4*u1^3)/N + 
     4*N*u1^3 - (2*u1*v1)/N - 4*N*u1*v1 + (8*u1^2*v1)/N + 8*N*u1^2*v1 + 
     (4*u1*v1^2)/N + 4*N*u1*v1^2)*Log[mu1p1]*Log[u1]^2*Log[w1] + 
   ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + (4*u1^3)/N + 8*N*u1^3 - 
     (4*u1*v1)/N - 8*N*u1*v1 + (8*u1^2*v1)/N + 16*N*u1^2*v1 + (4*u1*v1^2)/N + 
     8*N*u1*v1^2)*Log[mw1p1]*Log[u1]^2*Log[w1] + 
   ((5*u1)/(3*N) - (N*u1)/2 - (10*u1^2)/(3*N) + N*u1^2 + u1^3/(3*N) - 
     N*u1^3 - (10*u1*v1)/(3*N) + N*u1*v1 + (2*u1^2*v1)/(3*N) - 2*N*u1^2*v1 + 
     (u1*v1^2)/(3*N) - N*u1*v1^2)*Log[u1]^3*Log[w1] + 
   ((-22*N*u1)/3 + (4*Nf*u1)/3 + (44*N*u1^2)/3 - (8*Nf*u1^2)/3 + (2*v1)/N - 
     (2*v1)/(mu1p1*N) + 4*N*v1 - (6*N*v1)/mu1p1 + (4*u1*v1)/N + 
     (124*N*u1*v1)/3 - (16*Nf*u1*v1)/3 + (4*v1^2)/N - (3*v1^2)/(mu1p1*N) + 
     (80*N*v1^2)/3 - (19*N*v1^2)/(3*mu1p1^2) - (55*N*v1^2)/(3*mu1p1) - 
     (8*Nf*v1^2)/3 + (4*Nf*v1^2)/(3*mu1p1^2) + (4*Nf*v1^2)/(3*mu1p1))*Log[v1]*
    Log[w1] + Pi^2*(u1/N + (5*N*u1)/6 - (2*u1^2)/N - (5*N*u1^2)/3 + 
     (5*u1^3)/(3*N) + (5*N*u1^3)/3 - (2*u1*v1)/N - (5*N*u1*v1)/3 + 
     (10*u1^2*v1)/(3*N) + (10*N*u1^2*v1)/3 + (5*u1*v1^2)/(3*N) + 
     (5*N*u1*v1^2)/3)*Log[v1]*Log[w1] + 
   Pi*(((-22*I)/3)*N*u1 + ((4*I)/3)*Nf*u1 + ((44*I)/3)*N*u1^2 - 
     ((8*I)/3)*Nf*u1^2 - ((44*I)/3)*N*u1^3 + ((8*I)/3)*Nf*u1^3 - 
     ((2*I)*v1)/N + ((2*I)*v1)/(mu1p1*N) - ((2*I)*u1*v1)/N + 
     ((56*I)/3)*N*u1*v1 - ((8*I)/3)*Nf*u1*v1 - ((88*I)/3)*N*u1^2*v1 + 
     ((16*I)/3)*Nf*u1^2*v1 - ((2*I)*v1^2)/N + (I*v1^2)/(mu1p1^2*N) + 
     (I*v1^2)/(mu1p1*N) + (4*I)*N*v1^2 + ((2*I)*N*v1^2)/u1 - 
     ((44*I)/3)*N*u1*v1^2 + ((8*I)/3)*Nf*u1*v1^2)*Log[v1]*Log[w1] + 
   Pi*(((6*I)*u1)/N + (8*I)*N*u1 - ((12*I)*u1^2)/N - (16*I)*N*u1^2 + 
     ((8*I)*u1^3)/N + (16*I)*N*u1^3 - ((12*I)*u1*v1)/N - (16*I)*N*u1*v1 + 
     ((16*I)*u1^2*v1)/N + (32*I)*N*u1^2*v1 + ((8*I)*u1*v1^2)/N + 
     (16*I)*N*u1*v1^2)*Log[mu1p1]*Log[v1]*Log[w1] + 
   ((34*N*u1)/3 - (4*Nf*u1)/3 - (68*N*u1^2)/3 + (8*Nf*u1^2)/3 + 
     (44*N*u1^3)/3 - (8*Nf*u1^3)/3 - (104*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + 
     (88*N*u1^2*v1)/3 - (16*Nf*u1^2*v1)/3 - 12*N*v1^2 + (8*N*v1^2)/mu1p1^2 + 
     (8*N*v1^2)/mu1p1 + (2*N*v1^2)/u1 + (44*N*u1*v1^2)/3 - (8*Nf*u1*v1^2)/3)*
    Log[mu1p1]*Log[v1]*Log[w1] + (u1/N + 2*N*u1 - (2*u1^2)/N - 4*N*u1^2 + 
     4*N*u1^3 - (2*u1*v1)/N - 4*N*u1*v1 + 8*N*u1^2*v1 + 4*N*u1*v1^2)*
    Log[mu1p1]^2*Log[v1]*Log[w1] + ((-2*u1)/N + (4*u1^2)/N - (4*u1^3)/N + 
     (4*u1*v1)/N - (8*u1^2*v1)/N - (4*u1*v1^2)/N)*Log[mv1p1]^2*Log[v1]*
    Log[w1] + ((-3*u1)/N + N*u1 + (6*u1^2)/N + 2*N*u1^2 + (6*u1*v1)/N + 
     6*N*u1*v1 + 4*N*v1^2 + (2*N*v1^2)/u1)*Log[mw1p1]*Log[v1]*Log[w1] + 
   Pi*(((6*I)*u1)/N + (10*I)*N*u1 - ((12*I)*u1^2)/N - (20*I)*N*u1^2 + 
     ((12*I)*u1^3)/N + (20*I)*N*u1^3 - ((12*I)*u1*v1)/N - (20*I)*N*u1*v1 + 
     ((24*I)*u1^2*v1)/N + (40*I)*N*u1^2*v1 + ((12*I)*u1*v1^2)/N + 
     (20*I)*N*u1*v1^2)*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((-10*u1)/N - 4*N*u1 + (20*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (20*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   (6*N*u1 - 12*N*u1^2 + 12*N*u1^3 - 12*N*u1*v1 + 24*N*u1^2*v1 + 
     12*N*u1*v1^2 - (4*u1*w1^2)/N)*Log[mw1p1]^2*Log[v1]*Log[w1] + 
   Pi*(((-2*I)*u1)/N + (2*I)*N*u1 + ((4*I)*u1^2)/N - (4*I)*N*u1^2 - 
     ((4*I)*u1^3)/N + (4*I)*N*u1^3 + ((4*I)*u1*v1)/N - (4*I)*N*u1*v1 - 
     ((8*I)*u1^2*v1)/N + (8*I)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N + 
     (4*I)*N*u1*v1^2)*Log[u1]*Log[v1]*Log[w1] + 
   ((-9*u1)/N - (19*N*u1)/3 + (4*Nf*u1)/3 + (2*u1^2)/N + (74*N*u1^2)/3 - 
     (8*Nf*u1^2)/3 - (80*N*u1^3)/3 + (8*Nf*u1^3)/3 - (8*v1)/N + 
     (6*v1)/(mu1p1*N) + (2*u1*v1)/N + (74*N*u1*v1)/3 - (8*Nf*u1*v1)/3 - 
     (160*N*u1^2*v1)/3 + (16*Nf*u1^2*v1)/3 + v1^2/(mu1p1^2*N) + 
     v1^2/(mu1p1*N) + (4*N*v1^2)/mu1p1^2 + (4*N*v1^2)/mu1p1 + v1^2/(N*u1) + 
     (4*N*v1^2)/u1 - (80*N*u1*v1^2)/3 + (8*Nf*u1*v1^2)/3)*Log[u1]*Log[v1]*
    Log[w1] + ((20*u1)/N + 12*N*u1 - (40*u1^2)/N - 24*N*u1^2 + (24*u1^3)/N + 
     24*N*u1^3 - (40*u1*v1)/N - 24*N*u1*v1 + (48*u1^2*v1)/N + 48*N*u1^2*v1 + 
     (24*u1*v1^2)/N + 24*N*u1*v1^2)*Log[mu1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((4*u1)/N - (8*u1^2)/N + (8*u1^3)/N - (8*u1*v1)/N + (16*u1^2*v1)/N + 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((10*u1)/N + 4*N*u1 - (20*u1^2)/N - 8*N*u1^2 + (16*u1^3)/N + 8*N*u1^3 - 
     (20*u1*v1)/N - 8*N*u1*v1 + (32*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (16*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((-7*u1)/N - (5*N*u1)/2 + (14*u1^2)/N + 5*N*u1^2 - (9*u1^3)/N - 5*N*u1^3 + 
     (14*u1*v1)/N + 5*N*u1*v1 - (18*u1^2*v1)/N - 10*N*u1^2*v1 - 
     (9*u1*v1^2)/N - 5*N*u1*v1^2)*Log[u1]^2*Log[v1]*Log[w1] + 
   ((-6*u1)/N - N*u1 + (4*u1^2)/N + 10*N*u1^2 - 6*N*u1^3 + (2*v1)/(mu1p1*N) - 
     (4*mv1p1*v1)/N + (8*u1*v1)/N + 16*N*u1*v1 - 12*N*u1^2*v1 - 
     v1^2/(mu1p1^2*N) - v1^2/(mu1p1*N) + 6*N*v1^2 - (2*N*v1^2)/mu1p1^2 - 
     (2*N*v1^2)/mu1p1 + v1^2/(N*u1) + (N*v1^2)/u1 - 6*N*u1*v1^2)*Log[v1]^2*
    Log[w1] + Pi*(((-5*I)*u1)/N - (2*I)*N*u1 + ((10*I)*u1^2)/N + 
     (4*I)*N*u1^2 - ((8*I)*u1^3)/N - (4*I)*N*u1^3 + ((10*I)*u1*v1)/N + 
     (4*I)*N*u1*v1 - ((16*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 - 
     ((8*I)*u1*v1^2)/N - (4*I)*N*u1*v1^2)*Log[v1]^2*Log[w1] + 
   ((-5*u1)/N - 8*N*u1 + (10*u1^2)/N + 16*N*u1^2 - (4*u1^3)/N - 16*N*u1^3 + 
     (10*u1*v1)/N + 16*N*u1*v1 - (8*u1^2*v1)/N - 32*N*u1^2*v1 - 
     (4*u1*v1^2)/N - 16*N*u1*v1^2)*Log[mu1p1]*Log[v1]^2*Log[w1] + 
   ((-2*u1)/N - 6*N*u1 + (4*u1^2)/N + 12*N*u1^2 - (8*u1^3)/N - 12*N*u1^3 + 
     (4*u1*v1)/N + 12*N*u1*v1 - (16*u1^2*v1)/N - 24*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 12*N*u1*v1^2)*Log[mw1p1]*Log[v1]^2*Log[w1] + 
   (-(u1/N) - (N*u1)/2 + (2*u1^2)/N + N*u1^2 + (3*u1^3)/N - N*u1^3 + 
     (2*u1*v1)/N + N*u1*v1 + (6*u1^2*v1)/N - 2*N*u1^2*v1 + (3*u1*v1^2)/N - 
     N*u1*v1^2)*Log[u1]*Log[v1]^2*Log[w1] + 
   ((25*u1)/(3*N) + (15*N*u1)/2 - (50*u1^2)/(3*N) - 15*N*u1^2 + 
     (37*u1^3)/(3*N) + 15*N*u1^3 - (50*u1*v1)/(3*N) - 15*N*u1*v1 + 
     (74*u1^2*v1)/(3*N) + 30*N*u1^2*v1 + (37*u1*v1^2)/(3*N) + 15*N*u1*v1^2)*
    Log[v1]^3*Log[w1] + (u1/(2*N) + (7*N*u1)/2 - (2*u1^2)/N - 8*N*u1^2 - 
     v1/N + v1/(mu1p1*N) - (4*u1*v1)/N - 16*N*u1*v1 - (2*v1^2)/N + 
     (3*v1^2)/(2*mu1p1*N) - 8*N*v1^2 + (7*N*v1^2)/(2*mu1p1^2) + 
     (7*N*v1^2)/(2*mu1p1))*Log[w1]^2 + 
   Pi^2*(u1/(3*N) - (N*u1)/12 - (2*u1^2)/(3*N) + (N*u1^2)/6 + 
     (7*u1^3)/(6*N) - (N*u1^3)/6 - (2*u1*v1)/(3*N) + (N*u1*v1)/6 + 
     (7*u1^2*v1)/(3*N) - (N*u1^2*v1)/3 + (7*u1*v1^2)/(6*N) - (N*u1*v1^2)/6)*
    Log[w1]^2 + Pi*((((-3*I)/2)*u1)/N + ((3*I)/2)*N*u1 + ((3*I)*u1^2)/N - 
     (5*I)*N*u1^2 + (6*I)*N*u1^3 + (I*v1)/N - (I*v1)/(mu1p1*N) + 
     ((4*I)*u1*v1)/N - (5*I)*N*u1*v1 + (12*I)*N*u1^2*v1 + (I*v1^2)/N - 
     ((I/2)*v1^2)/(mu1p1^2*N) - ((I/2)*v1^2)/(mu1p1*N) + (6*I)*N*u1*v1^2)*
    Log[w1]^2 + ((9*u1)/(2*N) - (5*N*u1)/2 - (5*u1^2)/N + 7*N*u1^2 - 
     6*N*u1^3 + v1/N - (8*u1*v1)/N + 9*N*u1*v1 - 12*N*u1^2*v1 - (3*v1^2)/N + 
     v1^2/(mu1p1^2*N) + v1^2/(mu1p1*N) + 2*N*v1^2 - (2*N*v1^2)/mu1p1^2 - 
     (2*N*v1^2)/mu1p1 - v1^2/(2*N*u1) - (N*v1^2)/u1 - 6*N*u1*v1^2)*Log[mu1p1]*
    Log[w1]^2 + Pi*((I*u1)/N - I*N*u1 - ((2*I)*u1^2)/N + (2*I)*N*u1^2 + 
     ((2*I)*u1^3)/N - (2*I)*N*u1^3 - ((2*I)*u1*v1)/N + (2*I)*N*u1*v1 + 
     ((4*I)*u1^2*v1)/N - (4*I)*N*u1^2*v1 + ((2*I)*u1*v1^2)/N - 
     (2*I)*N*u1*v1^2)*Log[mu1p1]*Log[w1]^2 + 
   ((-9*u1)/(2*N) - N*u1 + (9*u1^2)/N + 2*N*u1^2 - (6*u1^3)/N - 2*N*u1^3 + 
     (9*u1*v1)/N + 2*N*u1*v1 - (12*u1^2*v1)/N - 4*N*u1^2*v1 - (6*u1*v1^2)/N - 
     2*N*u1*v1^2)*Log[mu1p1]^2*Log[w1]^2 + 
   ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - (16*u1^3)/N - 16*N*u1^3 + 
     (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 32*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 16*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   ((-3*u1)/N - 2*N*u1 + (6*u1^2)/N + 4*N*u1^2 - (4*u1^3)/N - 4*N*u1^3 + 
     (6*u1*v1)/N + 4*N*u1*v1 - (8*u1^2*v1)/N - 8*N*u1^2*v1 - (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*Log[mw1p1]^2*Log[w1]^2 + 
   ((-7*u1)/(2*N) + (5*N*u1)/2 - u1^2/N + N*u1^2 - (2*v1)/N - 
     (2*v1)/(mu1p1^3*N) + (4*v1)/(mu1p1^2*N) - (9*N*v1)/mu1p1^3 + 
     (10*N*v1)/mu1p1^2 - (mv1p1*N*v1)/mu1p1 - (3*u1*v1)/N + N*u1*v1 - 
     (2*v1^2)/N + (3*v1^2)/(mu1p1^4*N) - (3*v1^2)/(mu1p1^3*N) + 
     v1^2/(mu1p1^2*N) + v1^2/(mu1p1*N) + (27*N*v1^2)/(2*mu1p1^4) - 
     (39*N*v1^2)/(2*mu1p1^3) + (7*N*v1^2)/mu1p1^2 + (N*v1^2)/u1)*Log[u1]*
    Log[w1]^2 + Pi*(((-3*I)*u1)/N + I*N*u1 + ((6*I)*u1^2)/N - (2*I)*N*u1^2 - 
     ((6*I)*u1^3)/N + (2*I)*N*u1^3 + ((6*I)*u1*v1)/N - (2*I)*N*u1*v1 - 
     ((12*I)*u1^2*v1)/N + (4*I)*N*u1^2*v1 - ((6*I)*u1*v1^2)/N + 
     (2*I)*N*u1*v1^2)*Log[u1]*Log[w1]^2 + 
   (u1/N - N*u1 - (2*u1^2)/N + 2*N*u1^2 + (2*u1^3)/N - 2*N*u1^3 - 
     (2*u1*v1)/N + 2*N*u1*v1 + (4*u1^2*v1)/N - 4*N*u1^2*v1 + (2*u1*v1^2)/N - 
     2*N*u1*v1^2)*Log[mu1p1]*Log[u1]*Log[w1]^2 + 
   ((5*u1)/N + 2*N*u1 - (10*u1^2)/N - 4*N*u1^2 + (8*u1^3)/N + 4*N*u1^3 - 
     (10*u1*v1)/N - 4*N*u1*v1 + (16*u1^2*v1)/N + 8*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 4*N*u1*v1^2)*Log[mw1p1]*Log[u1]*Log[w1]^2 + 
   ((-3*u1)/N - (3*N*u1)/4 + (6*u1^2)/N + (3*N*u1^2)/2 - (11*u1^3)/(2*N) - 
     (3*N*u1^3)/2 + (6*u1*v1)/N + (3*N*u1*v1)/2 - (11*u1^2*v1)/N - 
     3*N*u1^2*v1 - (11*u1*v1^2)/(2*N) - (3*N*u1*v1^2)/2)*Log[u1]^2*
    Log[w1]^2 + Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + 
     (4*I)*N*u1^2 + ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + 
     (4*I)*N*u1*v1 + ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + 
     ((4*I)*u1*v1^2)/N - (4*I)*N*u1*v1^2)*Log[v1]*Log[w1]^2 + 
   ((6*u1)/N - N*u1 - (4*u1^2)/N - 6*N*u1^2 + 6*N*u1^3 + (3*v1)/N - 
     (2*v1)/(mu1p1*N) - (5*u1*v1)/N - 6*N*u1*v1 + 12*N*u1^2*v1 - v1^2/N - 
     (2*N*v1^2)/mu1p1^2 - (2*N*v1^2)/mu1p1 - v1^2/(2*N*u1) - (2*N*v1^2)/u1 + 
     6*N*u1*v1^2)*Log[v1]*Log[w1]^2 + 
   ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*Log[v1]*Log[w1]^2 + 
   ((9*u1)/N + 6*N*u1 - (18*u1^2)/N - 12*N*u1^2 + (12*u1^3)/N + 12*N*u1^3 - 
     (18*u1*v1)/N - 12*N*u1*v1 + (24*u1^2*v1)/N + 24*N*u1^2*v1 + 
     (12*u1*v1^2)/N + 12*N*u1*v1^2)*Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   ((3*N*u1)/2 - 3*N*u1^2 + 3*N*u1^3 - 3*N*u1*v1 + 6*N*u1^2*v1 + 
     3*N*u1*v1^2 - (u1*w1^2)/N)*Log[u1]*Log[v1]*Log[w1]^2 + 
   ((-19*u1)/(2*N) - (19*N*u1)/4 + (19*u1^2)/N + (19*N*u1^2)/2 - 
     (31*u1^3)/(2*N) - (19*N*u1^3)/2 + (19*u1*v1)/N + (19*N*u1*v1)/2 - 
     (31*u1^2*v1)/N - 19*N*u1^2*v1 - (31*u1*v1^2)/(2*N) - (19*N*u1*v1^2)/2)*
    Log[v1]^2*Log[w1]^2 + Pi*((((2*I)/3)*u1)/N - ((2*I)/3)*N*u1 - 
     (((4*I)/3)*u1^2)/N + ((4*I)/3)*N*u1^2 + (((4*I)/3)*u1^3)/N - 
     ((4*I)/3)*N*u1^3 - (((4*I)/3)*u1*v1)/N + ((4*I)/3)*N*u1*v1 + 
     (((8*I)/3)*u1^2*v1)/N - ((8*I)/3)*N*u1^2*v1 + (((4*I)/3)*u1*v1^2)/N - 
     ((4*I)/3)*N*u1*v1^2)*Log[w1]^3 + 
   ((2*u1)/(3*N) - (N*u1)/3 + (4*u1^2)/(3*N) - 2*N*u1^2 + 2*N*u1^3 + v1/N + 
     (2*v1)/(3*mu1p1^3*N) - (4*v1)/(3*mu1p1^2*N) - v1/(3*mu1p1*N) + 
     (3*N*v1)/mu1p1^3 - (10*N*v1)/(3*mu1p1^2) + (mv1p1*N*v1)/(3*mu1p1) + 
     (7*u1*v1)/(3*N) - 2*N*u1*v1 + 4*N*u1^2*v1 + v1^2/N - v1^2/(mu1p1^4*N) + 
     v1^2/(mu1p1^3*N) - v1^2/(2*mu1p1^2*N) - v1^2/(2*mu1p1*N) - 
     (9*N*v1^2)/(2*mu1p1^4) + (13*N*v1^2)/(2*mu1p1^3) - 
     (7*N*v1^2)/(3*mu1p1^2) - (N*v1^2)/(3*u1) + 2*N*u1*v1^2)*Log[w1]^3 + 
   (u1/(3*N) + (2*N*u1)/3 - (2*u1^2)/(3*N) - (4*N*u1^2)/3 + (4*N*u1^3)/3 - 
     (2*u1*v1)/(3*N) - (4*N*u1*v1)/3 + (8*N*u1^2*v1)/3 + (4*N*u1*v1^2)/3)*
    Log[mw1p1]*Log[w1]^3 + ((-2*u1)/(3*N) + (N*u1)/6 + (4*u1^2)/(3*N) - 
     (N*u1^2)/3 - u1^3/N + (N*u1^3)/3 + (4*u1*v1)/(3*N) - (N*u1*v1)/3 - 
     (2*u1^2*v1)/N + (2*N*u1^2*v1)/3 - (u1*v1^2)/N + (N*u1*v1^2)/3)*Log[u1]*
    Log[w1]^3 + ((2*u1)/N - (N*u1)/2 - (4*u1^2)/N + N*u1^2 + (3*u1^3)/N - 
     N*u1^3 - (4*u1*v1)/N + N*u1*v1 + (6*u1^2*v1)/N - 2*N*u1^2*v1 + 
     (3*u1*v1^2)/N - N*u1*v1^2)*Log[v1]*Log[w1]^3 + 
   (u1/(4*N) - (3*N*u1)/8 - u1^2/(2*N) + (3*N*u1^2)/4 + (7*u1^3)/(12*N) - 
     (3*N*u1^3)/4 - (u1*v1)/(2*N) + (3*N*u1*v1)/4 + (7*u1^2*v1)/(6*N) - 
     (3*N*u1^2*v1)/2 + (7*u1*v1^2)/(12*N) - (3*N*u1*v1^2)/4)*Log[w1]^4 + 
   Pi*(((12*I)*u1)/N - (2*I)*N*u1 - ((8*I)*u1^2)/N - (12*I)*N*u1^2 + 
     (12*I)*N*u1^3 + ((6*I)*v1)/N - ((4*I)*v1)/(mu1p1*N) - ((10*I)*u1*v1)/N - 
     (12*I)*N*u1*v1 + (24*I)*N*u1^2*v1 - ((2*I)*v1^2)/N - 
     ((4*I)*N*v1^2)/mu1p1^2 - ((4*I)*N*v1^2)/mu1p1 - (I*v1^2)/(N*u1) - 
     ((4*I)*N*v1^2)/u1 + (12*I)*N*u1*v1^2)*PolyLog[2, u1] + 
   Pi^2*((4*u1)/(3*N) + (19*N*u1)/3 - (8*u1^2)/(3*N) - (38*N*u1^2)/3 + 
     (2*u1^3)/N + (38*N*u1^3)/3 - (8*u1*v1)/(3*N) - (38*N*u1*v1)/3 + 
     (4*u1^2*v1)/N + (76*N*u1^2*v1)/3 + (2*u1*v1^2)/N + (38*N*u1*v1^2)/3)*
    PolyLog[2, u1] + Pi*(((-2*I)*u1)/N - (10*I)*N*u1 + ((4*I)*u1^2)/N + 
     (20*I)*N*u1^2 - ((4*I)*u1^3)/N - (20*I)*N*u1^3 + ((4*I)*u1*v1)/N + 
     (20*I)*N*u1*v1 - ((8*I)*u1^2*v1)/N - (40*I)*N*u1^2*v1 - 
     ((4*I)*u1*v1^2)/N - (20*I)*N*u1*v1^2)*Log[mu1p1]*PolyLog[2, u1] + 
   (-3*N*u1 + 6*N*u1^2 - 6*N*u1^3 + 6*N*u1*v1 - 12*N*u1^2*v1 - 6*N*u1*v1^2 + 
     (2*u1*w1^2)/N)*Log[mu1p1]^2*PolyLog[2, u1] + 
   Pi*(((-2*I)*u1)/N - (4*I)*N*u1 + ((4*I)*u1^2)/N + (8*I)*N*u1^2 - 
     ((8*I)*u1^3)/N - (8*I)*N*u1^3 + ((4*I)*u1*v1)/N + (8*I)*N*u1*v1 - 
     ((16*I)*u1^2*v1)/N - (16*I)*N*u1^2*v1 - ((8*I)*u1*v1^2)/N - 
     (8*I)*N*u1*v1^2)*Log[mw1p1]*PolyLog[2, u1] + 
   ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + ((4*I)*u1*v1^2)/N - 
     (4*I)*N*u1*v1^2)*Log[u1]*PolyLog[2, u1] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[u1]*PolyLog[2, u1] + 
   ((-2*u1)/N - 4*N*u1 + (4*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (4*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*Log[u1]*PolyLog[2, u1] + 
   (u1/N + 2*N*u1 - (2*u1^2)/N - 4*N*u1^2 + (4*u1^3)/N + 4*N*u1^3 - 
     (2*u1*v1)/N - 4*N*u1*v1 + (8*u1^2*v1)/N + 8*N*u1^2*v1 + (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[u1]^2*PolyLog[2, u1] + 
   ((-12*u1)/N + 2*N*u1 + (8*u1^2)/N + 12*N*u1^2 - 12*N*u1^3 - (6*v1)/N + 
     (4*v1)/(mu1p1*N) + (10*u1*v1)/N + 12*N*u1*v1 - 24*N*u1^2*v1 + 
     (2*v1^2)/N + (4*N*v1^2)/mu1p1^2 + (4*N*v1^2)/mu1p1 + v1^2/(N*u1) + 
     (4*N*v1^2)/u1 - 12*N*u1*v1^2)*Log[v1]*PolyLog[2, u1] + 
   Pi*(((4*I)*u1)/N + (12*I)*N*u1 - ((8*I)*u1^2)/N - (24*I)*N*u1^2 + 
     ((8*I)*u1^3)/N + (24*I)*N*u1^3 - ((8*I)*u1*v1)/N - (24*I)*N*u1*v1 + 
     ((16*I)*u1^2*v1)/N + (48*I)*N*u1^2*v1 + ((8*I)*u1*v1^2)/N + 
     (24*I)*N*u1*v1^2)*Log[v1]*PolyLog[2, u1] + 
   ((2*u1)/N + 10*N*u1 - (4*u1^2)/N - 20*N*u1^2 + (4*u1^3)/N + 20*N*u1^3 - 
     (4*u1*v1)/N - 20*N*u1*v1 + (8*u1^2*v1)/N + 40*N*u1^2*v1 + 
     (4*u1*v1^2)/N + 20*N*u1*v1^2)*Log[mu1p1]*Log[v1]*PolyLog[2, u1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[v1]*PolyLog[2, u1] + 
   ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (4*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*Log[v1]*PolyLog[2, u1] + 
   ((-2*u1)/N + 2*N*u1 + (4*u1^2)/N - 4*N*u1^2 - (4*u1^3)/N + 4*N*u1^3 + 
     (4*u1*v1)/N - 4*N*u1*v1 - (8*u1^2*v1)/N + 8*N*u1^2*v1 - (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[u1]*Log[v1]*PolyLog[2, u1] + 
   ((-3*u1)/N - 4*N*u1 + (6*u1^2)/N + 8*N*u1^2 - (4*u1^3)/N - 8*N*u1^3 + 
     (6*u1*v1)/N + 8*N*u1*v1 - (8*u1^2*v1)/N - 16*N*u1^2*v1 - (4*u1*v1^2)/N - 
     8*N*u1*v1^2)*Log[v1]^2*PolyLog[2, u1] + 
   Pi*(((-2*I)*u1)/N - (4*I)*N*u1 + ((4*I)*u1^2)/N + (8*I)*N*u1^2 - 
     (8*I)*N*u1^3 + ((4*I)*u1*v1)/N + (8*I)*N*u1*v1 - (16*I)*N*u1^2*v1 - 
     (8*I)*N*u1*v1^2)*Log[w1]*PolyLog[2, u1] + 
   ((12*u1)/N - 2*N*u1 - (8*u1^2)/N - 12*N*u1^2 + 12*N*u1^3 + (6*v1)/N - 
     (4*v1)/(mu1p1*N) - (10*u1*v1)/N - 12*N*u1*v1 + 24*N*u1^2*v1 - 
     (2*v1^2)/N - (4*N*v1^2)/mu1p1^2 - (4*N*v1^2)/mu1p1 - v1^2/(N*u1) - 
     (4*N*v1^2)/u1 + 12*N*u1*v1^2)*Log[w1]*PolyLog[2, u1] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[w1]*PolyLog[2, u1] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*Log[w1]*PolyLog[2, u1] + 
   ((8*u1)/N + 2*N*u1 - (16*u1^2)/N - 4*N*u1^2 + (12*u1^3)/N + 4*N*u1^3 - 
     (16*u1*v1)/N - 4*N*u1*v1 + (24*u1^2*v1)/N + 8*N*u1^2*v1 + 
     (12*u1*v1^2)/N + 4*N*u1*v1^2)*Log[u1]*Log[w1]*PolyLog[2, u1] + 
   (8*u1*w1^2*Log[v1]*Log[w1]*PolyLog[2, u1])/N + 
   (-(N*u1) + 2*N*u1^2 - 2*N*u1^3 + 2*N*u1*v1 - 4*N*u1^2*v1 - 2*N*u1*v1^2 - 
     (2*u1*w1^2)/N)*Log[w1]^2*PolyLog[2, u1] + 
   Pi^2*((4*u1)/(3*N) - (8*u1^2)/(3*N) + (8*u1^3)/(3*N) - (8*u1*v1)/(3*N) + 
     (16*u1^2*v1)/(3*N) + (8*u1*v1^2)/(3*N))*PolyLog[2, v1] + 
   (1/(mu1p1^2*N) - 5/(mu1p1*N) + (9*N)/(2*mu1p1^2) - (mv1p1^2*N)/(2*mu1p1) + 
     2/(N*u1) + (9*N)/u1 + (8*mv1p1*u1)/N + (2*v1)/(mu1p1^2*N) + 
     (3*v1)/(mu1p1*N) + (8*mv1p1*v1)/N - (6*mv1p1*v1)/(mu1p1^3*N) + 
     (21*N*v1)/mu1p1^2 - (27*mv1p1*N*v1)/mu1p1^3 - (2*N*v1)/u1 - 
     (3*v1^2)/(mu1p1^2*N) + (2*v1^2)/(mu1p1*N) - (51*N*v1^2)/(2*mu1p1^2) - 
     (N*v1^2)/(2*u1) + mv1p1/(N*w1^2) + (9*N)/(2*w1^2) - (9*N*v1)/(2*w1^2) - 
     5/(N*w1) - N/(2*w1) + (4*v1)/(N*w1) - (4*N*v1)/w1)*PolyLog[2, v1] + 
   ((-2*u1)/N + (4*u1^2)/N - (4*u1^3)/N + (4*u1*v1)/N - (8*u1^2*v1)/N - 
     (4*u1*v1^2)/N)*Log[mu1p1]^2*PolyLog[2, v1] + 
   ((-8*u1)/N + (16*u1^2)/N + (8*v1)/(mu1p1^3*N) - (16*v1)/(mu1p1^2*N) + 
     (4*v1)/(mu1p1*N) + (36*N*v1)/mu1p1^3 - (40*N*v1)/mu1p1^2 + 
     (4*N*v1)/mu1p1 + (32*u1*v1)/N + (16*v1^2)/N - (12*v1^2)/(mu1p1^4*N) + 
     (12*v1^2)/(mu1p1^3*N) - (6*v1^2)/(mu1p1^2*N) - (6*v1^2)/(mu1p1*N) - 
     (54*N*v1^2)/mu1p1^4 + (78*N*v1^2)/mu1p1^3 - (20*N*v1^2)/mu1p1^2 + 
     (4*N*v1^2)/mu1p1 + (2*v1^2)/(N*u1) + (4*N*v1^2)/u1)*Log[v1]*
    PolyLog[2, v1] + ((2*u1)/N - (4*u1^2)/N + (4*u1^3)/N - (4*u1*v1)/N + 
     (8*u1^2*v1)/N + (4*u1*v1^2)/N)*Log[v1]^2*PolyLog[2, v1] + 
   ((4*u1)/N - (8*u1^2)/N + (8*u1^3)/N - (8*u1*v1)/N + (16*u1^2*v1)/N + 
     (8*u1*v1^2)/N)*Log[mu1p1]*Log[w1]*PolyLog[2, v1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[u1]*Log[w1]*PolyLog[2, v1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[v1]*Log[w1]*PolyLog[2, v1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*PolyLog[2, u1]*PolyLog[2, v1] + 
   Pi^2*(u1/N - (16*N*u1)/3 - (2*u1^2)/N + (32*N*u1^2)/3 + (8*u1^3)/(3*N) - 
     (32*N*u1^3)/3 - (2*u1*v1)/N + (32*N*u1*v1)/3 + (16*u1^2*v1)/(3*N) - 
     (64*N*u1^2*v1)/3 + (8*u1*v1^2)/(3*N) - (32*N*u1*v1^2)/3)*
    PolyLog[2, -(v1/u1)] + Pi*(((-2*I)*u1)/N - ((4*I)/3)*N*u1 + 
     ((4*I)/3)*Nf*u1 - ((4*I)*u1^2)/N + ((32*I)/3)*N*u1^2 - 
     ((8*I)/3)*Nf*u1^2 - ((44*I)/3)*N*u1^3 + ((8*I)/3)*Nf*u1^3 - 
     ((6*I)*v1)/N - ((4*I)*v1)/(mu1p1^3*N) + ((8*I)*v1)/(mu1p1^2*N) + 
     ((2*I)*v1)/(mu1p1*N) - ((18*I)*N*v1)/mu1p1^3 + ((20*I)*N*v1)/mu1p1^2 - 
     ((2*I)*mv1p1*N*v1)/mu1p1 - ((10*I)*u1*v1)/N + ((32*I)/3)*N*u1*v1 - 
     ((8*I)/3)*Nf*u1*v1 - ((88*I)/3)*N*u1^2*v1 + ((16*I)/3)*Nf*u1^2*v1 - 
     ((6*I)*v1^2)/N + ((6*I)*v1^2)/(mu1p1^4*N) - ((6*I)*v1^2)/(mu1p1^3*N) + 
     ((3*I)*v1^2)/(mu1p1^2*N) + ((3*I)*v1^2)/(mu1p1*N) + 
     ((27*I)*N*v1^2)/mu1p1^4 - ((39*I)*N*v1^2)/mu1p1^3 + 
     ((14*I)*N*v1^2)/mu1p1^2 + ((2*I)*N*v1^2)/u1 - ((44*I)/3)*N*u1*v1^2 + 
     ((8*I)/3)*Nf*u1*v1^2)*PolyLog[2, -(v1/u1)] + 
   (8/N + 1/(mu1p1^2*N) - 5/(mu1p1*N) - 8*N + (9*N)/(2*mu1p1^2) - 
     N/(2*mu1p1) + (7*u1)/N - 8*N*u1 + (8*mv1p1*u1^2)/N + 26*N*u1^2 - 
     (4*u1^3)/N - 38*N*u1^3 + (5*v1)/N - (6*v1)/(mu1p1^3*N) + 
     (10*v1)/(mu1p1^2*N) - (9*v1)/(mu1p1*N) - 7*N*v1 - (27*N*v1)/mu1p1^3 + 
     (57*N*v1)/mu1p1^2 - (25*N*v1)/mu1p1 + (13*u1*v1)/N + 31*N*u1*v1 - 
     76*N*u1^2*v1 + (5*v1^2)/N - (6*v1^2)/(mu1p1^3*N) + 
     (3*v1^2)/(mu1p1^2*N) - (2*v1^2)/(mu1p1*N) + 5*N*v1^2 - 
     (27*N*v1^2)/mu1p1^3 + (51*N*v1^2)/(2*mu1p1^2) - (7*N*v1^2)/(2*mu1p1) - 
     (4*u1*v1^2)/N - 38*N*u1*v1^2 + mv1p1/(N*w1^2) + (9*mv1p1*N)/(2*w1^2) - 
     5/(N*w1) - N/(2*w1) + (4*v1)/(N*w1) - (4*N*v1)/w1)*
    PolyLog[2, -(v1/u1)] + Pi*(((6*I)*u1)/N + (4*I)*N*u1 - ((12*I)*u1^2)/N - 
     (8*I)*N*u1^2 + ((8*I)*u1^3)/N + (8*I)*N*u1^3 - ((12*I)*u1*v1)/N - 
     (8*I)*N*u1*v1 + ((16*I)*u1^2*v1)/N + (16*I)*N*u1^2*v1 + 
     ((8*I)*u1*v1^2)/N + (8*I)*N*u1*v1^2)*Log[mu1p1]*PolyLog[2, -(v1/u1)] + 
   ((2*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*(((2*I)*u1)/N + (4*I)*N*u1 - ((4*I)*u1^2)/N - (8*I)*N*u1^2 + 
     ((8*I)*u1^3)/N + (8*I)*N*u1^3 - ((4*I)*u1*v1)/N - (8*I)*N*u1*v1 + 
     ((16*I)*u1^2*v1)/N + (16*I)*N*u1^2*v1 + ((8*I)*u1*v1^2)/N + 
     (8*I)*N*u1*v1^2)*Log[mw1p1]*PolyLog[2, -(v1/u1)] + 
   ((-12*u1)/N - 14*N*u1 + (24*u1^2)/N + 28*N*u1^2 - (20*u1^3)/N - 
     28*N*u1^3 + (24*u1*v1)/N + 28*N*u1*v1 - (40*u1^2*v1)/N - 56*N*u1^2*v1 - 
     (20*u1*v1^2)/N - 28*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + (u1/N + 5*N*u1 - (10*u1^2)/N - 6*N*u1^2 - 
     (6*v1)/N - (4*v1)/(mu1p1^3*N) + (8*v1)/(mu1p1^2*N) + (2*v1)/(mu1p1*N) - 
     (18*N*v1)/mu1p1^3 + (20*N*v1)/mu1p1^2 - (2*mv1p1*N*v1)/mu1p1 - 
     (16*u1*v1)/N - 10*N*u1*v1 - (6*v1^2)/N + (6*v1^2)/(mu1p1^4*N) - 
     (6*v1^2)/(mu1p1^3*N) + (3*v1^2)/(mu1p1^2*N) + (3*v1^2)/(mu1p1*N) - 
     4*N*v1^2 + (27*N*v1^2)/mu1p1^4 - (39*N*v1^2)/mu1p1^3 + 
     (14*N*v1^2)/mu1p1^2)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   Pi*(((-2*I)*u1)/N + (2*I)*N*u1 + ((4*I)*u1^2)/N - (4*I)*N*u1^2 - 
     ((4*I)*u1^3)/N + (4*I)*N*u1^3 + ((4*I)*u1*v1)/N - (4*I)*N*u1*v1 - 
     ((8*I)*u1^2*v1)/N + (8*I)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N + 
     (4*I)*N*u1*v1^2)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   ((12*u1)/N + 14*N*u1 - (24*u1^2)/N - 28*N*u1^2 + (20*u1^3)/N + 28*N*u1^3 - 
     (24*u1*v1)/N - 28*N*u1*v1 + (40*u1^2*v1)/N + 56*N*u1^2*v1 + 
     (20*u1*v1^2)/N + 28*N*u1*v1^2)*Log[mu1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (4*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (-(u1/N) - 2*N*u1 + (2*u1^2)/N + 4*N*u1^2 - (4*u1^3)/N - 4*N*u1^3 + 
     (2*u1*v1)/N + 4*N*u1*v1 - (8*u1^2*v1)/N - 8*N*u1^2*v1 - (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*Log[u1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*((-8*I)*N*u1 + (16*I)*N*u1^2 - (16*I)*N*u1^3 + (16*I)*N*u1*v1 - 
     (32*I)*N*u1^2*v1 - (16*I)*N*u1*v1^2)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((-8*u1)/N - (16*N*u1)/3 + (4*Nf*u1)/3 + (16*u1^2)/N + (8*N*u1^2)/3 - 
     (8*Nf*u1^2)/3 - (8*N*u1^3)/3 + (8*Nf*u1^3)/3 + (6*v1)/N + 
     (8*v1)/(mu1p1^3*N) - (16*v1)/(mu1p1^2*N) + (36*N*v1)/mu1p1^3 - 
     (40*N*v1)/mu1p1^2 + (4*N*v1)/mu1p1 + (30*u1*v1)/N + (20*N*u1*v1)/3 - 
     (8*Nf*u1*v1)/3 - (16*N*u1^2*v1)/3 + (16*Nf*u1^2*v1)/3 + (14*v1^2)/N - 
     (12*v1^2)/(mu1p1^4*N) + (12*v1^2)/(mu1p1^3*N) - (6*v1^2)/(mu1p1^2*N) - 
     (6*v1^2)/(mu1p1*N) + 4*N*v1^2 - (54*N*v1^2)/mu1p1^4 + 
     (78*N*v1^2)/mu1p1^3 - (24*N*v1^2)/mu1p1^2 + v1^2/(N*u1) + 
     (2*N*v1^2)/u1 - (8*N*u1*v1^2)/3 + (8*Nf*u1*v1^2)/3)*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - 
     (8*u1^3)/N - 8*N*u1^3 + (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 
     16*N*u1^2*v1 - (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + 
     (8*u1*v1)/N - (16*u1^2*v1)/N - (8*u1*v1^2)/N)*Log[mv1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((-2*u1)/N - 4*N*u1 + (4*u1^2)/N + 8*N*u1^2 - 
     (8*u1^3)/N - 8*N*u1^3 + (4*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 
     16*N*u1^2*v1 - (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((2*u1)/N - (4*u1^2)/N + (8*u1^3)/N - 
     (4*u1*v1)/N + (16*u1^2*v1)/N + (8*u1*v1^2)/N)*Log[u1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + (u1/N + 4*N*u1 - (2*u1^2)/N - 8*N*u1^2 + 
     (4*u1^3)/N + 8*N*u1^3 - (2*u1*v1)/N - 8*N*u1*v1 + (8*u1^2*v1)/N + 
     16*N*u1^2*v1 + (4*u1*v1^2)/N + 8*N*u1*v1^2)*Log[v1]^2*
    PolyLog[2, -(v1/u1)] + ((-3*u1)/N + N*u1 + (6*u1^2)/N + 2*N*u1^2 + 
     (6*u1*v1)/N + 6*N*u1*v1 + 4*N*v1^2 + (2*N*v1^2)/u1)*Log[w1]*
    PolyLog[2, -(v1/u1)] + Pi*(((-2*I)*u1)/N + (2*I)*N*u1 + ((4*I)*u1^2)/N - 
     (4*I)*N*u1^2 - ((4*I)*u1^3)/N + (4*I)*N*u1^3 + ((4*I)*u1*v1)/N - 
     (4*I)*N*u1*v1 - ((8*I)*u1^2*v1)/N + (8*I)*N*u1^2*v1 - 
     ((4*I)*u1*v1^2)/N + (4*I)*N*u1*v1^2)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (4*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((12*u1)/N + 14*N*u1 - (24*u1^2)/N - 28*N*u1^2 + (20*u1^3)/N + 28*N*u1^3 - 
     (24*u1*v1)/N - 28*N*u1*v1 + (40*u1^2*v1)/N + 56*N*u1^2*v1 + 
     (20*u1*v1^2)/N + 28*N*u1*v1^2)*Log[mw1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-12*u1)/N - 2*N*u1 + (24*u1^2)/N + 4*N*u1^2 - (20*u1^3)/N - 4*N*u1^3 + 
     (24*u1*v1)/N + 4*N*u1*v1 - (40*u1^2*v1)/N - 8*N*u1^2*v1 - 
     (20*u1*v1^2)/N - 4*N*u1*v1^2)*Log[u1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((4*u1)/N - 4*N*u1 - (8*u1^2)/N + 8*N*u1^2 - 8*N*u1^3 - (8*u1*v1)/N + 
     8*N*u1*v1 - 16*N*u1^2*v1 - 8*N*u1*v1^2)*Log[v1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + ((2*u1)/N + 10*N*u1 - (4*u1^2)/N - 20*N*u1^2 + 
     (4*u1^3)/N + 20*N*u1^3 - (4*u1*v1)/N - 20*N*u1*v1 + (8*u1^2*v1)/N + 
     40*N*u1^2*v1 + (4*u1*v1^2)/N + 20*N*u1*v1^2)*PolyLog[2, u1]*
    PolyLog[2, -(v1/u1)] + ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + 
     (8*u1*v1)/N - (16*u1^2*v1)/N - (8*u1*v1^2)/N)*PolyLog[2, v1]*
    PolyLog[2, -(v1/u1)] + (-(u1/N) - 2*N*u1 + (2*u1^2)/N + 4*N*u1^2 - 
     (4*u1^3)/N - 4*N*u1^3 + (2*u1*v1)/N + 4*N*u1*v1 - (8*u1^2*v1)/N - 
     8*N*u1^2*v1 - (4*u1*v1^2)/N - 4*N*u1*v1^2)*PolyLog[2, -(v1/u1)]^2 + 
   Pi*(((4*I)*u1)/N - (2*I)*N*u1 + ((8*I)*u1^2)/N - (12*I)*N*u1^2 + 
     (12*I)*N*u1^3 + ((6*I)*v1)/N + ((4*I)*v1)/(mu1p1^3*N) - 
     ((8*I)*v1)/(mu1p1^2*N) - ((2*I)*v1)/(mu1p1*N) + ((18*I)*N*v1)/mu1p1^3 - 
     ((20*I)*N*v1)/mu1p1^2 + ((2*I)*mv1p1*N*v1)/mu1p1 + ((14*I)*u1*v1)/N - 
     (12*I)*N*u1*v1 + (24*I)*N*u1^2*v1 + ((6*I)*v1^2)/N - 
     ((6*I)*v1^2)/(mu1p1^4*N) + ((6*I)*v1^2)/(mu1p1^3*N) - 
     ((3*I)*v1^2)/(mu1p1^2*N) - ((3*I)*v1^2)/(mu1p1*N) - 
     ((27*I)*N*v1^2)/mu1p1^4 + ((39*I)*N*v1^2)/mu1p1^3 - 
     ((14*I)*N*v1^2)/mu1p1^2 - ((2*I)*N*v1^2)/u1 + (12*I)*N*u1*v1^2)*
    PolyLog[2, w1] + Pi^2*((19*N*u1)/3 - (38*N*u1^2)/3 + (2*u1^3)/N + 
     (38*N*u1^3)/3 - (38*N*u1*v1)/3 + (4*u1^2*v1)/N + (76*N*u1^2*v1)/3 + 
     (2*u1*v1^2)/N + (38*N*u1*v1^2)/3)*PolyLog[2, w1] + 
   Pi*(((-6*I)*u1)/N - (4*I)*N*u1 + ((12*I)*u1^2)/N + (8*I)*N*u1^2 - 
     ((8*I)*u1^3)/N - (8*I)*N*u1^3 + ((12*I)*u1*v1)/N + (8*I)*N*u1*v1 - 
     ((16*I)*u1^2*v1)/N - (16*I)*N*u1^2*v1 - ((8*I)*u1*v1^2)/N - 
     (8*I)*N*u1*v1^2)*Log[mu1p1]*PolyLog[2, w1] + 
   Pi*(((-2*I)*u1)/N - (10*I)*N*u1 + ((4*I)*u1^2)/N + (20*I)*N*u1^2 - 
     ((4*I)*u1^3)/N - (20*I)*N*u1^3 + ((4*I)*u1*v1)/N + (20*I)*N*u1*v1 - 
     ((8*I)*u1^2*v1)/N - (40*I)*N*u1^2*v1 - ((4*I)*u1*v1^2)/N - 
     (20*I)*N*u1*v1^2)*Log[mw1p1]*PolyLog[2, w1] + 
   Pi*(((2*I)*u1)/N - (4*I)*N*u1 - ((4*I)*u1^2)/N + (8*I)*N*u1^2 - 
     (8*I)*N*u1^3 - ((4*I)*u1*v1)/N + (8*I)*N*u1*v1 - (16*I)*N*u1^2*v1 - 
     (8*I)*N*u1*v1^2)*Log[u1]*PolyLog[2, w1] + 
   ((4*u1)/N - 2*N*u1 + (8*u1^2)/N - 12*N*u1^2 + 12*N*u1^3 + (6*v1)/N + 
     (4*v1)/(mu1p1^3*N) - (8*v1)/(mu1p1^2*N) - (2*v1)/(mu1p1*N) + 
     (18*N*v1)/mu1p1^3 - (20*N*v1)/mu1p1^2 + (2*mv1p1*N*v1)/mu1p1 + 
     (14*u1*v1)/N - 12*N*u1*v1 + 24*N*u1^2*v1 + (6*v1^2)/N - 
     (6*v1^2)/(mu1p1^4*N) + (6*v1^2)/(mu1p1^3*N) - (3*v1^2)/(mu1p1^2*N) - 
     (3*v1^2)/(mu1p1*N) - (27*N*v1^2)/mu1p1^4 + (39*N*v1^2)/mu1p1^3 - 
     (14*N*v1^2)/mu1p1^2 - (2*N*v1^2)/u1 + 12*N*u1*v1^2)*Log[u1]*
    PolyLog[2, w1] + ((-2*u1)/N - 10*N*u1 + (4*u1^2)/N + 20*N*u1^2 - 
     (4*u1^3)/N - 20*N*u1^3 + (4*u1*v1)/N + 20*N*u1*v1 - (8*u1^2*v1)/N - 
     40*N*u1^2*v1 - (4*u1*v1^2)/N - 20*N*u1*v1^2)*Log[mw1p1]*Log[u1]*
    PolyLog[2, w1] + (u1/N + 4*N*u1 - (2*u1^2)/N - 8*N*u1^2 + 8*N*u1^3 - 
     (2*u1*v1)/N - 8*N*u1*v1 + 16*N*u1^2*v1 + 8*N*u1*v1^2)*Log[u1]^2*
    PolyLog[2, w1] + ((-12*u1)/N + 2*N*u1 + (8*u1^2)/N + 12*N*u1^2 - 
     12*N*u1^3 - (6*v1)/N + (4*v1)/(mu1p1*N) + (10*u1*v1)/N + 12*N*u1*v1 - 
     24*N*u1^2*v1 + (2*v1^2)/N + (4*N*v1^2)/mu1p1^2 + (4*N*v1^2)/mu1p1 + 
     v1^2/(N*u1) + (4*N*v1^2)/u1 - 12*N*u1*v1^2)*Log[v1]*PolyLog[2, w1] + 
   Pi*(((4*I)*u1)/N + (12*I)*N*u1 - ((8*I)*u1^2)/N - (24*I)*N*u1^2 + 
     ((8*I)*u1^3)/N + (24*I)*N*u1^3 - ((8*I)*u1*v1)/N - (24*I)*N*u1*v1 + 
     ((16*I)*u1^2*v1)/N + (48*I)*N*u1^2*v1 + ((8*I)*u1*v1^2)/N + 
     (24*I)*N*u1*v1^2)*Log[v1]*PolyLog[2, w1] + 
   ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*Log[v1]*PolyLog[2, w1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[v1]*PolyLog[2, w1] + 
   ((2*u1)/N + 10*N*u1 - (4*u1^2)/N - 20*N*u1^2 + (4*u1^3)/N + 20*N*u1^3 - 
     (4*u1*v1)/N - 20*N*u1*v1 + (8*u1^2*v1)/N + 40*N*u1^2*v1 + 
     (4*u1*v1^2)/N + 20*N*u1*v1^2)*Log[mw1p1]*Log[v1]*PolyLog[2, w1] + 
   ((-2*u1)/N - 4*N*u1 + (4*u1^2)/N + 8*N*u1^2 - 8*N*u1^3 + (4*u1*v1)/N + 
     8*N*u1*v1 - 16*N*u1^2*v1 - 8*N*u1*v1^2)*Log[u1]*Log[v1]*PolyLog[2, w1] + 
   ((-3*u1)/N - 4*N*u1 + (6*u1^2)/N + 8*N*u1^2 - (4*u1^3)/N - 8*N*u1^3 + 
     (6*u1*v1)/N + 8*N*u1*v1 - (8*u1^2*v1)/N - 16*N*u1^2*v1 - (4*u1*v1^2)/N - 
     8*N*u1*v1^2)*Log[v1]^2*PolyLog[2, w1] + 
   Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + ((4*I)*u1*v1^2)/N - 
     (4*I)*N*u1*v1^2)*Log[w1]*PolyLog[2, w1] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[w1]*PolyLog[2, w1] + 
   ((2*u1)/N - 2*N*u1 - (4*u1^2)/N + 4*N*u1^2 + (4*u1^3)/N - 4*N*u1^3 - 
     (4*u1*v1)/N + 4*N*u1*v1 + (8*u1^2*v1)/N - 8*N*u1^2*v1 + (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*Log[u1]*Log[w1]*PolyLog[2, w1] + 
   (6*N*u1 - 12*N*u1^2 + 12*N*u1^3 - 12*N*u1*v1 + 24*N*u1^2*v1 + 
     12*N*u1*v1^2 + (4*u1*w1^2)/N)*Log[v1]*Log[w1]*PolyLog[2, w1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*PolyLog[2, v1]*PolyLog[2, w1] + 
   ((2*u1)/N + 10*N*u1 - (4*u1^2)/N - 20*N*u1^2 + (4*u1^3)/N + 20*N*u1^3 - 
     (4*u1*v1)/N - 20*N*u1*v1 + (8*u1^2*v1)/N + 40*N*u1^2*v1 + 
     (4*u1*v1^2)/N + 20*N*u1*v1^2)*PolyLog[2, -(v1/u1)]*PolyLog[2, w1] + 
   Pi^2*(-(u1/N) + (13*N*u1)/3 + (2*u1^2)/N - (26*N*u1^2)/3 - (2*u1^3)/N + 
     (26*N*u1^3)/3 + (2*u1*v1)/N - (26*N*u1*v1)/3 - (4*u1^2*v1)/N + 
     (52*N*u1^2*v1)/3 - (2*u1*v1^2)/N + (26*N*u1*v1^2)/3)*
    PolyLog[2, -(w1/v1)] + (8/N - 8*N - 2/(N*u1) - (9*N)/u1 - (11*u1)/N + 
     20*N*u1 - 50*N*u1^2 + (4*u1^3)/N + 38*N*u1^3 - (11*v1)/N + 
     (4*v1)/(mu1p1*N) - 5*N*v1 + (10*N*v1)/mu1p1 + (2*N*v1)/u1 - (u1*v1)/N - 
     67*N*u1*v1 + (8*u1^2*v1)/N + 76*N*u1^2*v1 - v1^2/N + 
     (3*v1^2)/(mu1p1*N) - 17*N*v1^2 - (3*N*v1^2)/mu1p1^2 + 
     (19*N*v1^2)/mu1p1 + (N*v1^2)/(2*u1) + (4*u1*v1^2)/N + 38*N*u1*v1^2)*
    PolyLog[2, -(w1/v1)] + Pi*(((6*I)*u1)/N + ((16*I)/3)*N*u1 - 
     ((4*I)/3)*Nf*u1 - ((4*I)*u1^2)/N - ((56*I)/3)*N*u1^2 + 
     ((8*I)/3)*Nf*u1^2 + ((44*I)/3)*N*u1^3 - ((8*I)/3)*Nf*u1^3 + 
     ((2*I)*v1)/N - ((2*I)*v1)/(mu1p1*N) - ((2*I)*u1*v1)/N - 
     ((68*I)/3)*N*u1*v1 + ((8*I)/3)*Nf*u1*v1 + ((88*I)/3)*N*u1^2*v1 - 
     ((16*I)/3)*Nf*u1^2*v1 + ((2*I)*v1^2)/N - (I*v1^2)/(mu1p1^2*N) - 
     (I*v1^2)/(mu1p1*N) - (4*I)*N*v1^2 - ((2*I)*N*v1^2)/u1 + 
     ((44*I)/3)*N*u1*v1^2 - ((8*I)/3)*Nf*u1*v1^2)*PolyLog[2, -(w1/v1)] + 
   Pi*(((-6*I)*u1)/N - (4*I)*N*u1 + ((12*I)*u1^2)/N + (8*I)*N*u1^2 - 
     ((8*I)*u1^3)/N - (8*I)*N*u1^3 + ((12*I)*u1*v1)/N + (8*I)*N*u1*v1 - 
     ((16*I)*u1^2*v1)/N - (16*I)*N*u1^2*v1 - ((8*I)*u1*v1^2)/N - 
     (8*I)*N*u1*v1^2)*Log[mu1p1]*PolyLog[2, -(w1/v1)] + 
   Pi*(((-2*I)*u1)/N - (4*I)*N*u1 + ((4*I)*u1^2)/N + (8*I)*N*u1^2 - 
     ((8*I)*u1^3)/N - (8*I)*N*u1^3 + ((4*I)*u1*v1)/N + (8*I)*N*u1*v1 - 
     ((16*I)*u1^2*v1)/N - (16*I)*N*u1^2*v1 - ((8*I)*u1*v1^2)/N - 
     (8*I)*N*u1*v1^2)*Log[mw1p1]*PolyLog[2, -(w1/v1)] + 
   ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(w1/v1)] + ((-3*u1)/N - 3*N*u1 + (6*u1^2)/N + 2*N*u1^2 + 
     (2*v1)/N - (2*v1)/(mu1p1*N) + (8*u1*v1)/N + 2*N*u1*v1 + (2*v1^2)/N - 
     v1^2/(mu1p1^2*N) - v1^2/(mu1p1*N) - (2*N*v1^2)/mu1p1^2 - 
     (2*N*v1^2)/mu1p1 - (2*N*v1^2)/u1)*Log[u1]*PolyLog[2, -(w1/v1)] + 
   Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 + 
     ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1 + 
     ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + ((4*I)*u1*v1^2)/N - 
     (4*I)*N*u1*v1^2)*Log[u1]*PolyLog[2, -(w1/v1)] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   ((-2*u1)/N - 4*N*u1 + (4*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (4*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (u1/N + 2*N*u1 - (2*u1^2)/N - 4*N*u1^2 + (4*u1^3)/N + 4*N*u1^3 - 
     (2*u1*v1)/N - 4*N*u1*v1 + (8*u1^2*v1)/N + 8*N*u1^2*v1 + (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[u1]^2*PolyLog[2, -(w1/v1)] + 
   Pi*((8*I)*N*u1 - (16*I)*N*u1^2 + (16*I)*N*u1^3 - (16*I)*N*u1*v1 + 
     (32*I)*N*u1^2*v1 + (16*I)*N*u1*v1^2)*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((16*N*u1)/3 - (4*Nf*u1)/3 - (8*N*u1^2)/3 + (8*Nf*u1^2)/3 + (8*N*u1^3)/3 - 
     (8*Nf*u1^3)/3 + (2*v1)/N - (6*u1*v1)/N - (20*N*u1*v1)/3 + 
     (8*Nf*u1*v1)/3 + (16*N*u1^2*v1)/3 - (16*Nf*u1^2*v1)/3 - (6*v1^2)/N + 
     (2*v1^2)/(mu1p1^2*N) + (2*v1^2)/(mu1p1*N) - 4*N*v1^2 + 
     (2*N*v1^2)/mu1p1^2 + (2*N*v1^2)/mu1p1 - v1^2/(N*u1) + (8*N*u1*v1^2)/3 - 
     (8*Nf*u1*v1^2)/3)*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((4*u1)/N - (8*u1^2)/N + (8*u1^3)/N - (8*u1*v1)/N + (16*u1^2*v1)/N + 
     (8*u1*v1^2)/N)*Log[mv1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (4*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-2*u1)/N + (4*u1^2)/N - (8*u1^3)/N + (4*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[u1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-3*u1)/N - 4*N*u1 + (6*u1^2)/N + 8*N*u1^2 - (4*u1^3)/N - 8*N*u1^3 + 
     (6*u1*v1)/N + 8*N*u1*v1 - (8*u1^2*v1)/N - 16*N*u1^2*v1 - (4*u1*v1^2)/N - 
     8*N*u1*v1^2)*Log[v1]^2*PolyLog[2, -(w1/v1)] + 
   ((9*u1)/N + N*u1 - (10*u1^2)/N - 6*N*u1^2 - (10*u1*v1)/N - 10*N*u1*v1 - 
     4*N*v1^2 + (2*N*v1^2)/mu1p1^2 + (2*N*v1^2)/mu1p1)*Log[w1]*
    PolyLog[2, -(w1/v1)] + Pi*(((2*I)*u1)/N - (2*I)*N*u1 - ((4*I)*u1^2)/N + 
     (4*I)*N*u1^2 + ((4*I)*u1^3)/N - (4*I)*N*u1^3 - ((4*I)*u1*v1)/N + 
     (4*I)*N*u1*v1 + ((8*I)*u1^2*v1)/N - (8*I)*N*u1^2*v1 + 
     ((4*I)*u1*v1^2)/N - (4*I)*N*u1*v1^2)*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((2*u1)/N - 2*N*u1 - (4*u1^2)/N + 4*N*u1^2 + (4*u1^3)/N - 4*N*u1^3 - 
     (4*u1*v1)/N + 4*N*u1*v1 + (8*u1^2*v1)/N - 8*N*u1^2*v1 + (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*Log[u1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (4*N*u1 - 8*N*u1^2 + 8*N*u1^3 - 8*N*u1*v1 + 16*N*u1^2*v1 + 8*N*u1*v1^2)*
    Log[v1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*PolyLog[2, u1]*PolyLog[2, -(w1/v1)] + 
   ((4*u1)/N - (8*u1^2)/N + (8*u1^3)/N - (8*u1*v1)/N + (16*u1^2*v1)/N + 
     (8*u1*v1^2)/N)*PolyLog[2, v1]*PolyLog[2, -(w1/v1)] + 
   ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (4*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*PolyLog[2, -(v1/u1)]*PolyLog[2, -(w1/v1)] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*PolyLog[2, w1]*PolyLog[2, -(w1/v1)] + 
   ((-3*u1)/N - 2*N*u1 + (6*u1^2)/N + 4*N*u1^2 - (4*u1^3)/N - 4*N*u1^3 + 
     (6*u1*v1)/N + 4*N*u1*v1 - (8*u1^2*v1)/N - 8*N*u1^2*v1 - (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*PolyLog[2, -(w1/v1)]^2 + 
   ((8*u1)/N - (16*u1^2)/N - (4*v1)/(mu1p1^3*N) + (8*v1)/(mu1p1^2*N) - 
     (2*v1)/(mu1p1*N) - (18*N*v1)/mu1p1^3 + (20*N*v1)/mu1p1^2 - 
     (2*N*v1)/mu1p1 - (24*u1*v1)/N - (8*v1^2)/N + (6*v1^2)/(mu1p1^4*N) - 
     (6*v1^2)/(mu1p1^3*N) + (3*v1^2)/(mu1p1^2*N) + (3*v1^2)/(mu1p1*N) + 
     (27*N*v1^2)/mu1p1^4 - (39*N*v1^2)/mu1p1^3 + (10*N*v1^2)/mu1p1^2 - 
     (2*N*v1^2)/mu1p1 - v1^2/(N*u1) - (2*N*v1^2)/u1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + Pi*(((8*I)*u1)/N - (6*I)*N*u1 - 
     ((16*I)*u1^2)/N + (12*I)*N*u1^2 + ((12*I)*u1^3)/N - (12*I)*N*u1^3 - 
     ((16*I)*u1*v1)/N + (12*I)*N*u1*v1 + ((24*I)*u1^2*v1)/N - 
     (24*I)*N*u1^2*v1 + ((12*I)*u1*v1^2)/N - (12*I)*N*u1*v1^2)*
    PolyLog[3, mu1p1] + ((6*u1)/N - 10*N*u1 - (12*u1^2)/N + 20*N*u1^2 + 
     (4*u1^3)/N - 20*N*u1^3 - (12*u1*v1)/N + 20*N*u1*v1 + (8*u1^2*v1)/N - 
     40*N*u1^2*v1 + (4*u1*v1^2)/N - 20*N*u1*v1^2)*Log[mu1p1]*
    PolyLog[3, mu1p1] + ((2*u1)/N + 4*N*u1 - (4*u1^2)/N - 8*N*u1^2 + 
     (8*u1^3)/N + 8*N*u1^3 - (4*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 
     16*N*u1^2*v1 + (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[u1]*PolyLog[3, mu1p1] + 
   (6*N*u1 - 12*N*u1^2 + 12*N*u1^3 - 12*N*u1*v1 + 24*N*u1^2*v1 + 
     12*N*u1*v1^2 - (4*u1*w1^2)/N)*Log[v1]*PolyLog[3, mu1p1] + 
   ((8*u1)/N - (16*u1^2)/N + (16*u1^3)/N - (16*u1*v1)/N + (32*u1^2*v1)/N + 
     (16*u1*v1^2)/N)*Log[v1]*PolyLog[3, mv1p1] + 
   Pi*(((4*I)*u1)/N - (6*I)*N*u1 - ((8*I)*u1^2)/N + (12*I)*N*u1^2 + 
     ((12*I)*u1^3)/N - (12*I)*N*u1^3 - ((8*I)*u1*v1)/N + (12*I)*N*u1*v1 + 
     ((24*I)*u1^2*v1)/N - (24*I)*N*u1^2*v1 + ((12*I)*u1*v1^2)/N - 
     (12*I)*N*u1*v1^2)*PolyLog[3, mw1p1] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   ((-2*u1)/N - 10*N*u1 + (4*u1^2)/N + 20*N*u1^2 + (4*u1^3)/N - 20*N*u1^3 + 
     (4*u1*v1)/N + 20*N*u1*v1 + (8*u1^2*v1)/N - 40*N*u1^2*v1 + 
     (4*u1*v1^2)/N - 20*N*u1*v1^2)*Log[u1]*PolyLog[3, mw1p1] + 
   (6*N*u1 - 12*N*u1^2 - (4*u1^3)/N + 12*N*u1^3 - 12*N*u1*v1 - 
     (8*u1^2*v1)/N + 24*N*u1^2*v1 - (4*u1*v1^2)/N + 12*N*u1*v1^2)*Log[v1]*
    PolyLog[3, mw1p1] + ((12*u1)/N + 8*N*u1 - (24*u1^2)/N - 16*N*u1^2 + 
     (16*u1^3)/N + 16*N*u1^3 - (24*u1*v1)/N - 16*N*u1*v1 + (32*u1^2*v1)/N + 
     32*N*u1^2*v1 + (16*u1*v1^2)/N + 16*N*u1*v1^2)*Log[w1]*
    PolyLog[3, mw1p1] + ((-12*u1)/N + 2*N*u1 + (8*u1^2)/N + 12*N*u1^2 - 
     12*N*u1^3 - (6*v1)/N + (4*v1)/(mu1p1*N) + (10*u1*v1)/N + 12*N*u1*v1 - 
     24*N*u1^2*v1 + (2*v1^2)/N + (4*N*v1^2)/mu1p1^2 + (4*N*v1^2)/mu1p1 + 
     v1^2/(N*u1) + (4*N*v1^2)/u1 - 12*N*u1*v1^2)*PolyLog[3, u1] + 
   Pi*(((-4*I)*u1)/N + (6*I)*N*u1 + ((8*I)*u1^2)/N - (12*I)*N*u1^2 - 
     ((12*I)*u1^3)/N + (12*I)*N*u1^3 + ((8*I)*u1*v1)/N - (12*I)*N*u1*v1 - 
     ((24*I)*u1^2*v1)/N + (24*I)*N*u1^2*v1 - ((12*I)*u1*v1^2)/N + 
     (12*I)*N*u1*v1^2)*PolyLog[3, u1] + 
   (14*N*u1 - 28*N*u1^2 + 28*N*u1^3 - 28*N*u1*v1 + 56*N*u1^2*v1 + 
     28*N*u1*v1^2 + (20*u1*w1^2)/N)*Log[mu1p1]*PolyLog[3, u1] + 
   ((18*u1)/N + 12*N*u1 - (36*u1^2)/N - 24*N*u1^2 + (24*u1^3)/N + 24*N*u1^3 - 
     (36*u1*v1)/N - 24*N*u1*v1 + (48*u1^2*v1)/N + 48*N*u1^2*v1 + 
     (24*u1*v1^2)/N + 24*N*u1*v1^2)*Log[mw1p1]*PolyLog[3, u1] + 
   ((-20*u1)/N - 10*N*u1 + (40*u1^2)/N + 20*N*u1^2 - (28*u1^3)/N - 
     20*N*u1^3 + (40*u1*v1)/N + 20*N*u1*v1 - (56*u1^2*v1)/N - 40*N*u1^2*v1 - 
     (28*u1*v1^2)/N - 20*N*u1*v1^2)*Log[u1]*PolyLog[3, u1] + 
   ((8*u1)/N + 2*N*u1 - (16*u1^2)/N - 4*N*u1^2 + (20*u1^3)/N + 4*N*u1^3 - 
     (16*u1*v1)/N - 4*N*u1*v1 + (40*u1^2*v1)/N + 8*N*u1^2*v1 + 
     (20*u1*v1^2)/N + 4*N*u1*v1^2)*Log[v1]*PolyLog[3, u1] + 
   ((-22*u1)/N - 10*N*u1 + (44*u1^2)/N + 20*N*u1^2 - (28*u1^3)/N - 
     20*N*u1^3 + (44*u1*v1)/N + 20*N*u1*v1 - (56*u1^2*v1)/N - 40*N*u1^2*v1 - 
     (28*u1*v1^2)/N - 20*N*u1*v1^2)*Log[w1]*PolyLog[3, u1] + 
   (-(u1/N) - 9*N*u1 + (10*u1^2)/N + 14*N*u1^2 + (10*u1*v1)/N + 10*N*u1*v1 - 
     4*N*v1^2 - (2*N*v1^2)/u1)*PolyLog[3, u1/mw1p1] + 
   Pi*((-2*I)*N*u1 + (4*I)*N*u1^2 - (4*I)*N*u1^3 + (4*I)*N*u1*v1 - 
     (8*I)*N*u1^2*v1 - (4*I)*N*u1*v1^2 - ((4*I)*u1*w1^2)/N)*
    PolyLog[3, u1/mw1p1] + ((-6*u1)/N - 10*N*u1 + (12*u1^2)/N + 20*N*u1^2 - 
     (12*u1^3)/N - 20*N*u1^3 + (12*u1*v1)/N + 20*N*u1*v1 - (24*u1^2*v1)/N - 
     40*N*u1^2*v1 - (12*u1*v1^2)/N - 20*N*u1*v1^2)*Log[mu1p1]*
    PolyLog[3, u1/mw1p1] + (8*u1*w1^2*Log[v1]*PolyLog[3, u1/mw1p1])/N + 
   ((2*u1)/N + 8*N*u1 - (4*u1^2)/N - 16*N*u1^2 + (8*u1^3)/N + 16*N*u1^3 - 
     (4*u1*v1)/N - 16*N*u1*v1 + (16*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 16*N*u1*v1^2)*Log[w1]*PolyLog[3, u1/mw1p1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[v1]*PolyLog[3, u1/(mv1p1*mw1p1)] + 
   ((-16*u1)/N + 4*N*u1 + 24*N*u1^2 - 24*N*u1^3 - (12*v1)/N - 
     (12*v1)/(mu1p1^3*N) + (24*v1)/(mu1p1^2*N) + (2*v1)/(mu1p1*N) - 
     (54*N*v1)/mu1p1^3 + (60*N*v1)/mu1p1^2 - (6*N*v1)/mu1p1 - (20*u1*v1)/N + 
     24*N*u1*v1 - 48*N*u1^2*v1 - (20*v1^2)/N + (18*v1^2)/(mu1p1^4*N) - 
     (18*v1^2)/(mu1p1^3*N) + (9*v1^2)/(mu1p1^2*N) + (9*v1^2)/(mu1p1*N) + 
     (81*N*v1^2)/mu1p1^4 - (117*N*v1^2)/mu1p1^3 + (38*N*v1^2)/mu1p1^2 + 
     (2*N*v1^2)/mu1p1 - v1^2/(N*u1) + (2*N*v1^2)/u1 - 24*N*u1*v1^2)*
    PolyLog[3, v1] + Pi*(((-8*I)*u1)/N + (8*I)*N*u1 + ((16*I)*u1^2)/N - 
     (16*I)*N*u1^2 - ((16*I)*u1^3)/N + (16*I)*N*u1^3 + ((16*I)*u1*v1)/N - 
     (16*I)*N*u1*v1 - ((32*I)*u1^2*v1)/N + (32*I)*N*u1^2*v1 - 
     ((16*I)*u1*v1^2)/N + (16*I)*N*u1*v1^2)*PolyLog[3, v1] + 
   ((8*u1)/N + 14*N*u1 - (16*u1^2)/N - 28*N*u1^2 + (4*u1^3)/N + 28*N*u1^3 - 
     (16*u1*v1)/N - 28*N*u1*v1 + (8*u1^2*v1)/N + 56*N*u1^2*v1 + 
     (4*u1*v1^2)/N + 28*N*u1*v1^2)*Log[mu1p1]*PolyLog[3, v1] + 
   (8*N*u1 - 16*N*u1^2 + 16*N*u1^3 - 16*N*u1*v1 + 32*N*u1^2*v1 + 
     16*N*u1*v1^2 + (8*u1*w1^2)/N)*Log[mw1p1]*PolyLog[3, v1] + 
   ((-12*u1)/N - 4*N*u1 + (24*u1^2)/N + 8*N*u1^2 - (16*u1^3)/N - 8*N*u1^3 + 
     (24*u1*v1)/N + 8*N*u1*v1 - (32*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 8*N*u1*v1^2)*Log[u1]*PolyLog[3, v1] + 
   ((16*u1)/N + 8*N*u1 - (32*u1^2)/N - 16*N*u1^2 + (32*u1^3)/N + 16*N*u1^3 - 
     (32*u1*v1)/N - 16*N*u1*v1 + (64*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (32*u1*v1^2)/N + 16*N*u1*v1^2)*Log[v1]*PolyLog[3, v1] + 
   (-10*N*u1 + 20*N*u1^2 - 20*N*u1^3 + 20*N*u1*v1 - 40*N*u1^2*v1 - 
     20*N*u1*v1^2 - (12*u1*w1^2)/N)*Log[w1]*PolyLog[3, v1] + 
   ((-9*u1)/N - 5*N*u1 + (10*u1^2)/N + 14*N*u1^2 - (2*v1)/N + (16*u1*v1)/N + 
     38*N*u1*v1 + (6*v1^2)/N - (2*v1^2)/(mu1p1^2*N) - (2*v1^2)/(mu1p1*N) + 
     24*N*v1^2 - (12*N*v1^2)/mu1p1^2 - (12*N*v1^2)/mu1p1 + v1^2/(N*u1))*
    PolyLog[3, v1/mu1p1] + Pi*((2*I)*N*u1 - (4*I)*N*u1^2 + ((4*I)*u1^3)/N + 
     (4*I)*N*u1^3 - (4*I)*N*u1*v1 + ((8*I)*u1^2*v1)/N + (8*I)*N*u1^2*v1 + 
     ((4*I)*u1*v1^2)/N + (4*I)*N*u1*v1^2)*PolyLog[3, v1/mu1p1] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mu1p1]*PolyLog[3, v1/mu1p1] + 
   (2*N*u1 - 4*N*u1^2 + (4*u1^3)/N + 4*N*u1^3 - 4*N*u1*v1 + (8*u1^2*v1)/N + 
     8*N*u1^2*v1 + (4*u1*v1^2)/N + 4*N*u1*v1^2)*Log[u1]*
    PolyLog[3, v1/mu1p1] + ((-8*u1^3)/N - (16*u1^2*v1)/N - (8*u1*v1^2)/N)*
    Log[v1]*PolyLog[3, v1/mu1p1] + ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 
     8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - (12*u1*v1)/N - 8*N*u1*v1 + 
     (16*u1^2*v1)/N + 16*N*u1^2*v1 + (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[w1]*
    PolyLog[3, v1/mu1p1] + Pi*(((-8*I)*u1)/N - (8*I)*N*u1 + ((16*I)*u1^2)/N + 
     (16*I)*N*u1^2 - ((16*I)*u1^3)/N - (16*I)*N*u1^3 + ((16*I)*u1*v1)/N + 
     (16*I)*N*u1*v1 - ((32*I)*u1^2*v1)/N - (32*I)*N*u1^2*v1 - 
     ((16*I)*u1*v1^2)/N - (16*I)*N*u1*v1^2)*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + (8*u1^3)/N + 8*N*u1^3 - 
     (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-2*u1)/N - 4*N*u1 + (4*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (4*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[u1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((8*u1)/N + 8*N*u1 - (16*u1^2)/N - 16*N*u1^2 + (16*u1^3)/N + 16*N*u1^3 - 
     (16*u1*v1)/N - 16*N*u1*v1 + (32*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (16*u1*v1^2)/N + 16*N*u1*v1^2)*Log[v1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - (16*u1^3)/N - 16*N*u1^3 + 
     (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 32*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 16*N*u1*v1^2)*Log[w1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-4*u1)/N - (8*u1^2)/N + 24*N*u1^2 - 24*N*u1^3 - (18*v1)/N - 
     (12*v1)/(mu1p1^3*N) + (24*v1)/(mu1p1^2*N) + (6*v1)/(mu1p1*N) - 
     (54*N*v1)/mu1p1^3 + (60*N*v1)/mu1p1^2 - (6*mv1p1*N*v1)/mu1p1 - 
     (26*u1*v1)/N + 12*N*u1*v1 - 48*N*u1^2*v1 - (18*v1^2)/N + 
     (18*v1^2)/(mu1p1^4*N) - (18*v1^2)/(mu1p1^3*N) + (9*v1^2)/(mu1p1^2*N) + 
     (9*v1^2)/(mu1p1*N) - 12*N*v1^2 + (81*N*v1^2)/mu1p1^4 - 
     (117*N*v1^2)/mu1p1^3 + (42*N*v1^2)/mu1p1^2 - 24*N*u1*v1^2)*
    PolyLog[3, -(v1/u1)] + Pi*(((-12*I)*u1)/N + (4*I)*N*u1 + 
     ((24*I)*u1^2)/N - (8*I)*N*u1^2 - ((24*I)*u1^3)/N + (8*I)*N*u1^3 + 
     ((24*I)*u1*v1)/N - (8*I)*N*u1*v1 - ((48*I)*u1^2*v1)/N + 
     (16*I)*N*u1^2*v1 - ((24*I)*u1*v1^2)/N + (8*I)*N*u1*v1^2)*
    PolyLog[3, -(v1/u1)] + ((14*u1)/N + 4*N*u1 - (28*u1^2)/N - 8*N*u1^2 + 
     (8*u1^3)/N + 8*N*u1^3 - (28*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 
     16*N*u1^2*v1 + (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + ((10*u1)/N + 4*N*u1 - (20*u1^2)/N - 8*N*u1^2 + 
     (16*u1^3)/N + 8*N*u1^3 - (20*u1*v1)/N - 8*N*u1*v1 + (32*u1^2*v1)/N + 
     16*N*u1^2*v1 + (16*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*
    PolyLog[3, -(v1/u1)] + ((-14*u1)/N - 2*N*u1 + (28*u1^2)/N + 4*N*u1^2 - 
     (28*u1^3)/N - 4*N*u1^3 + (28*u1*v1)/N + 4*N*u1*v1 - (56*u1^2*v1)/N - 
     8*N*u1^2*v1 - (28*u1*v1^2)/N - 4*N*u1*v1^2)*Log[u1]*
    PolyLog[3, -(v1/u1)] + ((16*u1)/N + 8*N*u1 - (32*u1^2)/N - 16*N*u1^2 + 
     (32*u1^3)/N + 16*N*u1^3 - (32*u1*v1)/N - 16*N*u1*v1 + (64*u1^2*v1)/N + 
     32*N*u1^2*v1 + (32*u1*v1^2)/N + 16*N*u1*v1^2)*Log[v1]*
    PolyLog[3, -(v1/u1)] + ((-22*u1)/N - 2*N*u1 + (44*u1^2)/N + 4*N*u1^2 - 
     (20*u1^3)/N - 4*N*u1^3 + (44*u1*v1)/N + 4*N*u1*v1 - (40*u1^2*v1)/N - 
     8*N*u1^2*v1 - (20*u1*v1^2)/N - 4*N*u1*v1^2)*Log[w1]*
    PolyLog[3, -(v1/u1)] + ((-16*u1)/N + 4*N*u1 + 24*N*u1^2 - 24*N*u1^3 - 
     (12*v1)/N - (4*v1)/(mu1p1^3*N) + (8*v1)/(mu1p1^2*N) + (6*v1)/(mu1p1*N) - 
     (18*N*v1)/mu1p1^3 + (20*N*v1)/mu1p1^2 - (2*N*v1)/mu1p1 - (4*u1*v1)/N + 
     24*N*u1*v1 - 48*N*u1^2*v1 - (4*v1^2)/N + (6*v1^2)/(mu1p1^4*N) - 
     (6*v1^2)/(mu1p1^3*N) + (3*v1^2)/(mu1p1^2*N) + (3*v1^2)/(mu1p1*N) + 
     (27*N*v1^2)/mu1p1^4 - (39*N*v1^2)/mu1p1^3 + (18*N*v1^2)/mu1p1^2 + 
     (6*N*v1^2)/mu1p1 + v1^2/(N*u1) + (6*N*v1^2)/u1 - 24*N*u1*v1^2)*
    PolyLog[3, -(u1/w1)] + Pi*(((-8*I)*u1)/N + (8*I)*N*u1 + ((16*I)*u1^2)/N - 
     (16*I)*N*u1^2 - ((16*I)*u1^3)/N + (16*I)*N*u1^3 + ((16*I)*u1*v1)/N - 
     (16*I)*N*u1*v1 - ((32*I)*u1^2*v1)/N + (32*I)*N*u1^2*v1 - 
     ((16*I)*u1*v1^2)/N + (16*I)*N*u1*v1^2)*PolyLog[3, -(u1/w1)] + 
   ((16*u1)/N + 8*N*u1 - (32*u1^2)/N - 16*N*u1^2 + (24*u1^3)/N + 16*N*u1^3 - 
     (32*u1*v1)/N - 16*N*u1*v1 + (48*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (24*u1*v1^2)/N + 16*N*u1*v1^2)*Log[mw1p1]*PolyLog[3, -(u1/w1)] + 
   ((-20*u1)/N - 4*N*u1 + (40*u1^2)/N + 8*N*u1^2 - (32*u1^3)/N - 8*N*u1^3 + 
     (40*u1*v1)/N + 8*N*u1*v1 - (64*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (32*u1*v1^2)/N - 8*N*u1*v1^2)*Log[u1]*PolyLog[3, -(u1/w1)] + 
   ((8*u1)/N + 8*N*u1 - (16*u1^2)/N - 16*N*u1^2 + (16*u1^3)/N + 16*N*u1^3 - 
     (16*u1*v1)/N - 16*N*u1*v1 + (32*u1^2*v1)/N + 32*N*u1^2*v1 + 
     (16*u1*v1^2)/N + 16*N*u1*v1^2)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   ((-4*u1)/N + 4*N*u1 + (8*u1^2)/N - 8*N*u1^2 - (8*u1^3)/N + 8*N*u1^3 + 
     (8*u1*v1)/N - 8*N*u1*v1 - (16*u1^2*v1)/N + 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[w1]*PolyLog[3, -(u1/w1)] + 
   Pi*(((4*I)*u1)/N - (4*I)*N*u1 - ((8*I)*u1^2)/N + (8*I)*N*u1^2 + 
     ((8*I)*u1^3)/N - (8*I)*N*u1^3 - ((8*I)*u1*v1)/N + (8*I)*N*u1*v1 + 
     ((16*I)*u1^2*v1)/N - (16*I)*N*u1^2*v1 + ((8*I)*u1*v1^2)/N - 
     (8*I)*N*u1*v1^2)*PolyLog[3, -((u1*v1)/w1)] + 
   ((12*u1)/N - 2*N*u1 - (8*u1^2)/N - 12*N*u1^2 + 12*N*u1^3 + (6*v1)/N - 
     (4*v1)/(mu1p1*N) - (10*u1*v1)/N - 12*N*u1*v1 + 24*N*u1^2*v1 - 
     (2*v1^2)/N - (4*N*v1^2)/mu1p1^2 - (4*N*v1^2)/mu1p1 - v1^2/(N*u1) - 
     (4*N*v1^2)/u1 + 12*N*u1*v1^2)*PolyLog[3, -((u1*v1)/w1)] + 
   ((-6*u1)/N - 4*N*u1 + (12*u1^2)/N + 8*N*u1^2 - (8*u1^3)/N - 8*N*u1^3 + 
     (12*u1*v1)/N + 8*N*u1*v1 - (16*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (8*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*u1)/N + 2*N*u1 - (16*u1^2)/N - 4*N*u1^2 + (12*u1^3)/N + 4*N*u1^3 - 
     (16*u1*v1)/N - 4*N*u1*v1 + (24*u1^2*v1)/N + 8*N*u1^2*v1 + 
     (12*u1*v1^2)/N + 4*N*u1*v1^2)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((-8*u1)/N - 4*N*u1 + (16*u1^2)/N + 8*N*u1^2 - (16*u1^3)/N - 8*N*u1^3 + 
     (16*u1*v1)/N + 8*N*u1*v1 - (32*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 8*N*u1*v1^2)*Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((2*u1)/N - 2*N*u1 - (4*u1^2)/N + 4*N*u1^2 + (4*u1^3)/N - 4*N*u1^3 - 
     (4*u1*v1)/N + 4*N*u1*v1 + (8*u1^2*v1)/N - 8*N*u1^2*v1 + (4*u1*v1^2)/N - 
     4*N*u1*v1^2)*Log[w1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((-4*u1)/N + 2*N*u1 - (8*u1^2)/N + 12*N*u1^2 - 12*N*u1^3 - (6*v1)/N - 
     (4*v1)/(mu1p1^3*N) + (8*v1)/(mu1p1^2*N) + (2*v1)/(mu1p1*N) - 
     (18*N*v1)/mu1p1^3 + (20*N*v1)/mu1p1^2 - (2*mv1p1*N*v1)/mu1p1 - 
     (14*u1*v1)/N + 12*N*u1*v1 - 24*N*u1^2*v1 - (6*v1^2)/N + 
     (6*v1^2)/(mu1p1^4*N) - (6*v1^2)/(mu1p1^3*N) + (3*v1^2)/(mu1p1^2*N) + 
     (3*v1^2)/(mu1p1*N) + (27*N*v1^2)/mu1p1^4 - (39*N*v1^2)/mu1p1^3 + 
     (14*N*v1^2)/mu1p1^2 + (2*N*v1^2)/u1 - 12*N*u1*v1^2)*PolyLog[3, w1] + 
   Pi*(((-8*I)*u1)/N + (6*I)*N*u1 + ((16*I)*u1^2)/N - (12*I)*N*u1^2 - 
     ((12*I)*u1^3)/N + (12*I)*N*u1^3 + ((16*I)*u1*v1)/N - (12*I)*N*u1*v1 - 
     ((24*I)*u1^2*v1)/N + (24*I)*N*u1^2*v1 - ((12*I)*u1*v1^2)/N + 
     (12*I)*N*u1*v1^2)*PolyLog[3, w1] + 
   ((10*u1)/N + 4*N*u1 - (20*u1^2)/N - 8*N*u1^2 + (16*u1^3)/N + 8*N*u1^3 - 
     (20*u1*v1)/N - 8*N*u1*v1 + (32*u1^2*v1)/N + 16*N*u1^2*v1 + 
     (16*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*PolyLog[3, w1] + 
   ((-16*u1)/N + (32*u1^2)/N - (24*u1^3)/N + (32*u1*v1)/N - (48*u1^2*v1)/N - 
     (24*u1*v1^2)/N)*Log[u1]*PolyLog[3, w1] + 
   ((12*u1)/N + 2*N*u1 - (24*u1^2)/N - 4*N*u1^2 + (20*u1^3)/N + 4*N*u1^3 - 
     (24*u1*v1)/N - 4*N*u1*v1 + (40*u1^2*v1)/N + 8*N*u1^2*v1 + 
     (20*u1*v1^2)/N + 4*N*u1*v1^2)*Log[v1]*PolyLog[3, w1] + 
   ((-2*u1)/N + 2*N*u1 + (4*u1^2)/N - 4*N*u1^2 - (4*u1^3)/N + 4*N*u1^3 + 
     (4*u1*v1)/N - 4*N*u1*v1 - (8*u1^2*v1)/N + 8*N*u1^2*v1 - (4*u1*v1^2)/N + 
     4*N*u1*v1^2)*Log[w1]*PolyLog[3, w1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*Log[v1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   ((-21*u1)/N - 5*N*u1 + (18*u1^2)/N + 38*N*u1^2 - 24*N*u1^3 - (4*v1)/N + 
     (4*v1)/(mu1p1*N) + (14*u1*v1)/N + 50*N*u1*v1 - 48*N*u1^2*v1 - 
     (4*v1^2)/N + (2*v1^2)/(mu1p1^2*N) + (2*v1^2)/(mu1p1*N) + 12*N*v1^2 - 
     (4*N*v1^2)/mu1p1^2 - (4*N*v1^2)/mu1p1 + (2*N*v1^2)/u1 - 24*N*u1*v1^2)*
    PolyLog[3, -(w1/v1)] + Pi*(((-12*I)*u1)/N + (6*I)*N*u1 + 
     ((24*I)*u1^2)/N - (12*I)*N*u1^2 - ((20*I)*u1^3)/N + (12*I)*N*u1^3 + 
     ((24*I)*u1*v1)/N - (12*I)*N*u1*v1 - ((40*I)*u1^2*v1)/N + 
     (24*I)*N*u1^2*v1 - ((20*I)*u1*v1^2)/N + (12*I)*N*u1*v1^2)*
    PolyLog[3, -(w1/v1)] + ((6*u1)/N + 4*N*u1 - (12*u1^2)/N - 8*N*u1^2 + 
     (8*u1^3)/N + 8*N*u1^3 - (12*u1*v1)/N - 8*N*u1*v1 + (16*u1^2*v1)/N + 
     16*N*u1^2*v1 + (8*u1*v1^2)/N + 8*N*u1*v1^2)*Log[mw1p1]*
    PolyLog[3, -(w1/v1)] + ((-10*u1)/N + (20*u1^2)/N - (16*u1^3)/N + 
     (20*u1*v1)/N - (32*u1^2*v1)/N - (16*u1*v1^2)/N)*Log[u1]*
    PolyLog[3, -(w1/v1)] + ((16*u1)/N + 8*N*u1 - (32*u1^2)/N - 16*N*u1^2 + 
     (24*u1^3)/N + 16*N*u1^3 - (32*u1*v1)/N - 16*N*u1*v1 + (48*u1^2*v1)/N + 
     32*N*u1^2*v1 + (24*u1*v1^2)/N + 16*N*u1*v1^2)*Log[v1]*
    PolyLog[3, -(w1/v1)] + ((-8*u1)/N + 2*N*u1 + (16*u1^2)/N - 4*N*u1^2 - 
     (12*u1^3)/N + 4*N*u1^3 + (16*u1*v1)/N - 4*N*u1*v1 - (24*u1^2*v1)/N + 
     8*N*u1^2*v1 - (12*u1*v1^2)/N + 4*N*u1*v1^2)*Log[w1]*
    PolyLog[3, -(w1/v1)] + Pi*(((4*I)*u1)/N - (4*I)*N*u1 - ((8*I)*u1^2)/N + 
     (8*I)*N*u1^2 + ((8*I)*u1^3)/N - (8*I)*N*u1^3 - ((8*I)*u1*v1)/N + 
     (8*I)*N*u1*v1 + ((16*I)*u1^2*v1)/N - (16*I)*N*u1^2*v1 + 
     ((8*I)*u1*v1^2)/N - (8*I)*N*u1*v1^2)*PolyLog[3, -((v1*w1)/u1)] + 
   ((4*u1)/N - 2*N*u1 + (8*u1^2)/N - 12*N*u1^2 + 12*N*u1^3 + (6*v1)/N + 
     (4*v1)/(mu1p1^3*N) - (8*v1)/(mu1p1^2*N) - (2*v1)/(mu1p1*N) + 
     (18*N*v1)/mu1p1^3 - (20*N*v1)/mu1p1^2 + (2*mv1p1*N*v1)/mu1p1 + 
     (14*u1*v1)/N - 12*N*u1*v1 + 24*N*u1^2*v1 + (6*v1^2)/N - 
     (6*v1^2)/(mu1p1^4*N) + (6*v1^2)/(mu1p1^3*N) - (3*v1^2)/(mu1p1^2*N) - 
     (3*v1^2)/(mu1p1*N) - (27*N*v1^2)/mu1p1^4 + (39*N*v1^2)/mu1p1^3 - 
     (14*N*v1^2)/mu1p1^2 - (2*N*v1^2)/u1 + 12*N*u1*v1^2)*
    PolyLog[3, -((v1*w1)/u1)] + ((-10*u1)/N - 4*N*u1 + (20*u1^2)/N + 
     8*N*u1^2 - (16*u1^3)/N - 8*N*u1^3 + (20*u1*v1)/N + 8*N*u1*v1 - 
     (32*u1^2*v1)/N - 16*N*u1^2*v1 - (16*u1*v1^2)/N - 8*N*u1*v1^2)*Log[mw1p1]*
    PolyLog[3, -((v1*w1)/u1)] + ((12*u1)/N + 2*N*u1 - (24*u1^2)/N - 
     4*N*u1^2 + (20*u1^3)/N + 4*N*u1^3 - (24*u1*v1)/N - 4*N*u1*v1 + 
     (40*u1^2*v1)/N + 8*N*u1^2*v1 + (20*u1*v1^2)/N + 4*N*u1*v1^2)*Log[u1]*
    PolyLog[3, -((v1*w1)/u1)] + ((-8*u1)/N - 4*N*u1 + (16*u1^2)/N + 
     8*N*u1^2 - (16*u1^3)/N - 8*N*u1^3 + (16*u1*v1)/N + 8*N*u1*v1 - 
     (32*u1^2*v1)/N - 16*N*u1^2*v1 - (16*u1*v1^2)/N - 8*N*u1*v1^2)*Log[v1]*
    PolyLog[3, -((v1*w1)/u1)] + ((2*u1)/N - 2*N*u1 - (4*u1^2)/N + 4*N*u1^2 + 
     (4*u1^3)/N - 4*N*u1^3 - (4*u1*v1)/N + 4*N*u1*v1 + (8*u1^2*v1)/N - 
     8*N*u1^2*v1 + (4*u1*v1^2)/N - 4*N*u1*v1^2)*Log[w1]*
    PolyLog[3, -((v1*w1)/u1)] + ((4*u1)/N + 20*N*u1 - (8*u1^2)/N - 
     40*N*u1^2 + 40*N*u1^3 - (8*u1*v1)/N - 40*N*u1*v1 + 80*N*u1^2*v1 + 
     40*N*u1*v1^2)*PolyLog[4, mu1p1] + 
   ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - (16*u1^3)/N - 16*N*u1^3 + 
     (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 32*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 16*N*u1*v1^2)*PolyLog[4, mw1p1] + 
   ((12*u1)/N + 6*N*u1 - (24*u1^2)/N - 12*N*u1^2 + (4*u1^3)/N + 12*N*u1^3 - 
     (24*u1*v1)/N - 12*N*u1*v1 + (8*u1^2*v1)/N + 24*N*u1^2*v1 + 
     (4*u1*v1^2)/N + 12*N*u1*v1^2)*PolyLog[4, 1 - u1^(-1)] + 
   ((4*u1)/N + 24*N*u1 - (8*u1^2)/N - 48*N*u1^2 + 48*N*u1^3 - (8*u1*v1)/N - 
     48*N*u1*v1 + 96*N*u1^2*v1 + 48*N*u1*v1^2)*PolyLog[4, u1] + 
   ((10*u1)/N + 12*N*u1 - (20*u1^2)/N - 24*N*u1^2 + (8*u1^3)/N + 24*N*u1^3 - 
     (20*u1*v1)/N - 24*N*u1*v1 + (16*u1^2*v1)/N + 48*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 24*N*u1*v1^2)*PolyLog[4, u1/mw1p1] + 
   ((-4*u1)/N + (8*u1^2)/N - (8*u1^3)/N + (8*u1*v1)/N - (16*u1^2*v1)/N - 
     (8*u1*v1^2)/N)*PolyLog[4, v1] + ((8*u1)/N - (16*u1^2)/N - (16*u1*v1)/N)*
    PolyLog[4, v1/mw1p1] + ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - 
     (16*u1^3)/N - 16*N*u1^3 + (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 
     32*N*u1^2*v1 - (16*u1*v1^2)/N - 16*N*u1*v1^2)*
    PolyLog[4, v1/(mu1p1*mw1p1)] + ((-12*u1)/N - 14*N*u1 + (24*u1^2)/N + 
     28*N*u1^2 - (28*u1^3)/N - 28*N*u1^3 + (24*u1*v1)/N + 28*N*u1*v1 - 
     (56*u1^2*v1)/N - 56*N*u1^2*v1 - (28*u1*v1^2)/N - 28*N*u1*v1^2)*
    PolyLog[4, -(v1/u1)] + ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - 
     (16*u1^3)/N - 16*N*u1^3 + (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 
     32*N*u1^2*v1 - (16*u1*v1^2)/N - 16*N*u1*v1^2)*PolyLog[4, 1 - w1^(-1)] + 
   ((16*u1)/N + 14*N*u1 - (32*u1^2)/N - 28*N*u1^2 + (20*u1^3)/N + 28*N*u1^3 - 
     (32*u1*v1)/N - 28*N*u1*v1 + (40*u1^2*v1)/N + 56*N*u1^2*v1 + 
     (20*u1*v1^2)/N + 28*N*u1*v1^2)*PolyLog[4, -(u1/w1)] + 
   (-7*N*u1 + 14*N*u1^2 - 14*N*u1^3 + 14*N*u1*v1 - 28*N*u1^2*v1 - 
     14*N*u1*v1^2 - (6*u1*w1^2)/N)*PolyLog[4, -((u1*v1)/w1)] + 
   ((-12*u1)/N - 4*N*u1 + (24*u1^2)/N + 8*N*u1^2 - (16*u1^3)/N - 8*N*u1^3 + 
     (24*u1*v1)/N + 8*N*u1*v1 - (32*u1^2*v1)/N - 16*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 8*N*u1*v1^2)*PolyLog[4, w1] + 
   ((6*u1)/N + 12*N*u1 - (12*u1^2)/N - 24*N*u1^2 + (8*u1^3)/N + 24*N*u1^3 - 
     (12*u1*v1)/N - 24*N*u1*v1 + (16*u1^2*v1)/N + 48*N*u1^2*v1 + 
     (8*u1*v1^2)/N + 24*N*u1*v1^2)*PolyLog[4, w1/mu1p1] + 
   ((-12*u1)/N - 8*N*u1 + (24*u1^2)/N + 16*N*u1^2 - (16*u1^3)/N - 16*N*u1^3 + 
     (24*u1*v1)/N + 16*N*u1*v1 - (32*u1^2*v1)/N - 32*N*u1^2*v1 - 
     (16*u1*v1^2)/N - 16*N*u1*v1^2)*PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   ((4*u1)/N - (8*u1^2)/N + (8*u1^3)/N - (8*u1*v1)/N + (16*u1^2*v1)/N + 
     (8*u1*v1^2)/N)*PolyLog[4, -(w1/v1)] + 
   (-3*N*u1 + 6*N*u1^2 - 6*N*u1^3 + 6*N*u1*v1 - 12*N*u1^2*v1 - 6*N*u1*v1^2 + 
     (2*u1*w1^2)/N)*PolyLog[4, -((u1*w1)/v1)] + 
   ((10*u1)/N + 7*N*u1 - (20*u1^2)/N - 14*N*u1^2 + (14*u1^3)/N + 14*N*u1^3 - 
     (20*u1*v1)/N - 14*N*u1*v1 + (28*u1^2*v1)/N + 28*N*u1^2*v1 + 
     (14*u1*v1^2)/N + 14*N*u1*v1^2)*PolyLog[4, -((v1*w1)/u1)] + 
   (u1*Zeta[3])/N + 5*N*u1*Zeta[3] - (10*u1^2*Zeta[3])/N - 
   38*N*u1^2*Zeta[3] + 24*N*u1^3*Zeta[3] + (4*v1*Zeta[3])/N - 
   (4*v1*Zeta[3])/(mu1p1*N) - (6*u1*v1*Zeta[3])/N - 50*N*u1*v1*Zeta[3] + 
   48*N*u1^2*v1*Zeta[3] + (4*v1^2*Zeta[3])/N - (2*v1^2*Zeta[3])/(mu1p1^2*N) - 
   (2*v1^2*Zeta[3])/(mu1p1*N) - 12*N*v1^2*Zeta[3] + 
   (4*N*v1^2*Zeta[3])/mu1p1^2 + (4*N*v1^2*Zeta[3])/mu1p1 - 
   (2*N*v1^2*Zeta[3])/u1 + 24*N*u1*v1^2*Zeta[3] + 
   Log[mu1p1]*((-8*u1*Zeta[3])/N + (16*u1^2*Zeta[3])/N + 
     (16*u1*v1*Zeta[3])/N) + Log[u1]*(2/N - 1/(mu1p1*N) + 9*N - 
     (9*N)/(2*mu1p1) - (4*u1^2)/N - 18*N*u1^2 + (3*v1)/(mu1p1^2*N) - 
     (3*v1)/(mu1p1*N) + (27*N*v1)/(2*mu1p1^2) - (27*N*v1)/(2*mu1p1) - 
     (4*u1*v1)/N - 18*N*u1*v1 - mv1p1/(N*w1) - (9*mv1p1*N)/(2*w1) + 
     (14*u1*Zeta[3])/N - (28*u1^2*Zeta[3])/N + (24*u1^3*Zeta[3])/N - 
     (28*u1*v1*Zeta[3])/N + (48*u1^2*v1*Zeta[3])/N + 
     (24*u1*v1^2*Zeta[3])/N) + Log[v1]*((-4*mw1p1*Nf)/3 - 
     (2*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) + (22*N*u1)/3 - (2*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 - v1/(mu1p1*N) + (22*N*v1)/3 - (71*N*v1)/(6*mu1p1) + 
     (4*Nf*v1)/(3*(1 - u1)) - (4*u1*v1)/N - 18*N*u1*v1 - (4*v1^2)/N + 
     (3*v1^2)/(mu1p1^2*N) - 18*N*v1^2 + (27*N*v1^2)/(2*mu1p1^2) - v1/(N*w1) - 
     (9*N*v1)/(2*w1) - (16*u1*Zeta[3])/N - 8*N*u1*Zeta[3] + 
     (32*u1^2*Zeta[3])/N + 16*N*u1^2*Zeta[3] - (24*u1^3*Zeta[3])/N - 
     16*N*u1^3*Zeta[3] + (32*u1*v1*Zeta[3])/N + 16*N*u1*v1*Zeta[3] - 
     (48*u1^2*v1*Zeta[3])/N - 32*N*u1^2*v1*Zeta[3] - (24*u1*v1^2*Zeta[3])/N - 
     16*N*u1*v1^2*Zeta[3]) + Log[mw1p1]*((-10*u1*Zeta[3])/N - 
     4*N*u1*Zeta[3] + (20*u1^2*Zeta[3])/N + 8*N*u1^2*Zeta[3] - 
     (16*u1^3*Zeta[3])/N - 8*N*u1^3*Zeta[3] + (20*u1*v1*Zeta[3])/N + 
     8*N*u1*v1*Zeta[3] - (32*u1^2*v1*Zeta[3])/N - 16*N*u1^2*v1*Zeta[3] - 
     (16*u1*v1^2*Zeta[3])/N - 8*N*u1*v1^2*Zeta[3]) + 
   Log[w1]*(-2/N - 9*N - (4*u1)/N - 18*N*u1 + (4*u1^2)/N + 18*N*u1^2 - 
     (4*v1)/N + (4*v1)/(mu1p1*N) - 18*N*v1 + (18*N*v1)/mu1p1 + (8*u1*v1)/N + 
     36*N*u1*v1 + (4*v1^2)/N - (3*v1^2)/(mu1p1^2*N) + 18*N*v1^2 - 
     (27*N*v1^2)/(2*mu1p1^2) + (16*u1*Zeta[3])/N - 2*N*u1*Zeta[3] - 
     (32*u1^2*Zeta[3])/N + 4*N*u1^2*Zeta[3] + (12*u1^3*Zeta[3])/N - 
     4*N*u1^3*Zeta[3] - (32*u1*v1*Zeta[3])/N + 4*N*u1*v1*Zeta[3] + 
     (24*u1^2*v1*Zeta[3])/N - 8*N*u1^2*v1*Zeta[3] + (12*u1*v1^2*Zeta[3])/N - 
     4*N*u1*v1^2*Zeta[3]) + Pi*(((-I)*mv1p1)/(mu1p1*N) - 
     (((9*I)/2)*N)/mu1p1 - ((4*I)/3)*mw1p1*Nf - ((4*I)*mv1p1*u1)/N - 
     ((32*I)/3)*N*u1 - ((4*I)*mv1p1*v1)/N + ((3*I)*mv1p1*v1)/(mu1p1^2*N) - 
     ((32*I)/3)*N*v1 - (((17*I)/6)*N*v1)/mu1p1 + (((27*I)/2)*mv1p1*N*v1)/
      mu1p1^2 + (((4*I)/3)*Nf*v1)/(1 - u1) + (18*I)*N*u1*v1 + (18*I)*N*v1^2 - 
     (I*mv1p1)/(N*w1) - (((9*I)/2)*mv1p1*N)/w1 + ((12*I)*u1*Zeta[3])/N - 
     (6*I)*N*u1*Zeta[3] - ((24*I)*u1^2*Zeta[3])/N + (12*I)*N*u1^2*Zeta[3] + 
     ((20*I)*u1^3*Zeta[3])/N - (12*I)*N*u1^3*Zeta[3] - 
     ((24*I)*u1*v1*Zeta[3])/N + (12*I)*N*u1*v1*Zeta[3] + 
     ((40*I)*u1^2*v1*Zeta[3])/N - (24*I)*N*u1^2*v1*Zeta[3] + 
     ((20*I)*u1*v1^2*Zeta[3])/N - (12*I)*N*u1*v1^2*Zeta[3]), 
 tau2Region2a2L -> 2/N + 2*N + (16*mu1p1^3*N)/81 + 
   (16*mu1p1^3*N)/(81*u1^2) - (16*mv1p1*N)/(81*u1^2) + (32*N)/(81*u1) + 
   (16*mu1p1^3*N)/(81*u1) - (2*u1)/(mv1p1*N) - (2*N*u1)/mv1p1 + 
   (16*mv1p1*N*u1)/81 - (32*N*u1^2)/81 + (16*N*u1^3)/81 - 
   (16*mu1p1^2*N*v1)/81 - (16*mu1p1^2*N*v1)/(81*u1^2) - (16*N*v1)/(81*u1) - 
   (16*mu1p1^2*N*v1)/(81*u1) + (16*N*u1^2*v1)/81 + 
   Pi^2*((11*mv1p1)/(2*N) + 1/(6*mw1p1^2*N) - 5/(6*mw1p1*N) - (71*N)/6 + 
     (3*N)/(4*mw1p1^2) - N/(12*mw1p1) + mv1p1/(6*N*u1^2) + 
     (3*mv1p1*N)/(4*u1^2) - 5/(6*N*u1) - N/(12*u1) - (13*u1)/(6*N) + 
     (227*N*u1)/6 - (14*u1^2)/(3*N) - (158*N*u1^2)/3 + (8*u1^3)/(3*N) + 
     (76*N*u1^3)/3 - v1/(mw1p1^3*N) - v1/(3*mw1p1^2*N) - (4*v1)/(3*mw1p1*N) + 
     (13*N*v1)/6 - (9*N*v1)/(2*mw1p1^3) + (N*v1)/(2*mw1p1^2) + 
     (26*N*v1)/(3*mw1p1) - (8*mu1p1*Nf*v1)/3 + (2*v1)/(3*N*u1) - 
     (2*N*v1)/(3*u1) + (2*u1*v1)/N - (64*N*u1*v1)/3 + (8*u1^2*v1)/(3*N) + 
     (76*N*u1^2*v1)/3 + (2*v1^2)/(mw1p1^3*N) - v1^2/(mw1p1^2*N) + 
     (13*v1^2)/(6*mw1p1*N) + (9*N*v1^2)/mw1p1^3 - (59*N*v1^2)/(6*mw1p1^2) + 
     (23*N*v1^2)/(6*mw1p1) + (4*Nf*v1^2)/(3*mw1p1^2) + 
     (4*Nf*v1^2)/(3*mw1p1)) + (16*N*u1)/(81*w1^2) - (16*N*u1^2)/(81*w1^2) - 
   (16*mv1p1*N*v1)/(81*w1^2) - (16*N)/(81*w1) + (32*N*v1)/(81*w1) + 
   Pi^4*((-2*w1)/(9*N) + (619*N*w1)/360 + (4*u1*w1)/(9*N) - 
     (619*N*u1*w1)/180 - (37*u1^2*w1)/(180*N) + (619*N*u1^2*w1)/180) + 
   Pi^3*((-I)/N - ((17*I)/9)*N + (((5*I)/3)*u1)/N + ((13*I)/3)*N*u1 - 
     (((2*I)/3)*u1^2)/N - ((38*I)/9)*N*u1^2 + ((16*I)/9)*N*u1^3 + 
     (((5*I)/3)*v1)/N - (((2*I)/3)*v1)/(mw1p1^3*N) + 
     (((4*I)/3)*v1)/(mw1p1^2*N) - (I*v1)/(mw1p1*N) + ((23*I)/9)*N*v1 - 
     ((3*I)*N*v1)/mw1p1^3 + (((10*I)/3)*N*v1)/mw1p1^2 - ((I/3)*N*v1)/mw1p1 - 
     (I*u1*v1)/N - ((28*I)/9)*N*u1*v1 + ((16*I)/9)*N*u1^2*v1 + 
     (I*v1^2)/(mw1p1^4*N) - (I*v1^2)/(mw1p1^3*N) - ((I/6)*v1^2)/(mw1p1^2*N) - 
     ((I/6)*v1^2)/(mw1p1*N) + (((9*I)/2)*N*v1^2)/mw1p1^4 - 
     (((13*I)/2)*N*v1^2)/mw1p1^3 + (((4*I)/3)*N*v1^2)/mw1p1^2 - 
     (((2*I)/3)*N*v1^2)/mw1p1 - ((I/3)*N*v1^2)/w1 + ((8*I)/9)*Nf*w1 - 
     ((16*I)/9)*Nf*u1*w1 + ((16*I)/9)*Nf*u1^2*w1) + 
   (16*w1*G[0, 0, 1, mu1p1, v1])/N + 14*N*w1*G[0, 0, 1, mu1p1, v1] - 
   (32*u1*w1*G[0, 0, 1, mu1p1, v1])/N - 28*N*u1*w1*G[0, 0, 1, mu1p1, v1] + 
   (20*u1^2*w1*G[0, 0, 1, mu1p1, v1])/N + 
   28*N*u1^2*w1*G[0, 0, 1, mu1p1, v1] + (4*w1*G[0, 1, 0, mu1p1, v1])/N - 
   (8*u1*w1*G[0, 1, 0, mu1p1, v1])/N + (8*u1^2*w1*G[0, 1, 0, mu1p1, v1])/N - 
   (4*w1*G[0, 1, 0, -u1, v1])/N + (8*u1*w1*G[0, 1, 0, -u1, v1])/N - 
   (8*u1^2*w1*G[0, 1, 0, -u1, v1])/N - (4*w1*G[0, 1, mu1p1, -u1, v1])/N + 
   (8*u1*w1*G[0, 1, mu1p1, -u1, v1])/N - (8*u1^2*w1*G[0, 1, mu1p1, -u1, v1])/
    N + (6*w1*G[0, mu1p1, -u1, mu1p1, v1])/N + 
   4*N*w1*G[0, mu1p1, -u1, mu1p1, v1] - 
   (12*u1*w1*G[0, mu1p1, -u1, mu1p1, v1])/N - 
   8*N*u1*w1*G[0, mu1p1, -u1, mu1p1, v1] + 
   (8*u1^2*w1*G[0, mu1p1, -u1, mu1p1, v1])/N + 
   8*N*u1^2*w1*G[0, mu1p1, -u1, mu1p1, v1] - (4*w1*G[0, -u1, 0, mu1p1, v1])/
    N + (8*u1*w1*G[0, -u1, 0, mu1p1, v1])/N - 
   (10*w1*G[0, -u1, mu1p1, -u1, v1])/N - 4*N*w1*G[0, -u1, mu1p1, -u1, v1] + 
   (20*u1*w1*G[0, -u1, mu1p1, -u1, v1])/N + 
   8*N*u1*w1*G[0, -u1, mu1p1, -u1, v1] - 
   (16*u1^2*w1*G[0, -u1, mu1p1, -u1, v1])/N - 
   8*N*u1^2*w1*G[0, -u1, mu1p1, -u1, v1] - (12*w1*G[0, -u1, -u1, mu1p1, v1])/
    N - 14*N*w1*G[0, -u1, -u1, mu1p1, v1] + 
   (24*u1*w1*G[0, -u1, -u1, mu1p1, v1])/N + 
   28*N*u1*w1*G[0, -u1, -u1, mu1p1, v1] - 
   (20*u1^2*w1*G[0, -u1, -u1, mu1p1, v1])/N - 
   28*N*u1^2*w1*G[0, -u1, -u1, mu1p1, v1] + 
   Pi*((19*I)/N + I/(mw1p1^2*N) - (5*I)/(mw1p1*N) - (28*I)*N + 
     (((9*I)/2)*N)/mw1p1^2 - ((I/2)*N)/mw1p1 + (I*mv1p1)/(N*u1^2) + 
     (((9*I)/2)*mv1p1*N)/u1^2 - (5*I)/(N*u1) - ((I/2)*N)/u1 - ((11*I)*u1)/N + 
     (70*I)*N*u1 - ((4*I)*mv1p1*u1^2)/N - (88*I)*N*u1^2 + ((4*I)*u1^3)/N + 
     (38*I)*N*u1^3 - (I*v1)/N - ((6*I)*v1)/(mw1p1^3*N) + 
     ((10*I)*v1)/(mw1p1^2*N) - ((9*I)*v1)/(mw1p1*N) + (18*I)*N*v1 - 
     ((27*I)*N*v1)/mw1p1^3 + ((57*I)*N*v1)/mw1p1^2 - ((25*I)*N*v1)/mw1p1 + 
     ((4*I)*v1)/(N*u1) - ((4*I)*N*v1)/u1 - ((5*I)*u1*v1)/N - (55*I)*N*u1*v1 + 
     (38*I)*N*u1^2*v1 - ((6*I)*v1^2)/(mw1p1^3*N) + ((3*I)*v1^2)/(mw1p1^2*N) - 
     ((2*I)*v1^2)/(mw1p1*N) - ((27*I)*N*v1^2)/mw1p1^3 + 
     (((51*I)/2)*N*v1^2)/mw1p1^2 - (((7*I)/2)*N*v1^2)/mw1p1)*Log[mu1p1] + 
   Pi^3*((((7*I)/3)*w1)/N - ((5*I)/3)*N*w1 - (((14*I)/3)*u1*w1)/N + 
     ((10*I)/3)*N*u1*w1 + (((10*I)/3)*u1^2*w1)/N - ((10*I)/3)*N*u1^2*w1)*
    Log[mu1p1] + Pi^2*((7*N)/2 - (83*N*u1)/6 + 19*N*u1^2 - (26*N*u1^3)/3 - 
     (53*N*v1)/6 + (47*N*u1*v1)/3 - (26*N*u1^2*v1)/3 - (8*N*v1^2)/(3*w1) + 
     (9*w1)/(2*N) - (4*Nf*w1)/3 - (7*u1*w1)/(3*N) + (8*Nf*u1*w1)/3 - 
     (8*Nf*u1^2*w1)/3)*Log[mu1p1] + Pi*(((-5*I)/2)*N + ((19*I)/2)*N*u1 - 
     (7*I)*N*u1^2 + ((9*I)/2)*N*v1 - (9*I)*N*u1*v1 + (I*N*v1^2)/w1 - 
     (((9*I)/2)*w1)/N + ((5*I)*u1*w1)/N)*Log[mu1p1]^2 + 
   Pi^2*((-5*mu1p1^2*w1)/(3*N) - (N*w1)/6 + (N*u1*w1)/3 - (N*u1^2*w1)/3)*
    Log[mu1p1]^2 + ((-5*N)/6 + (19*N*u1)/6 - (7*N*u1^2)/3 + (3*N*v1)/2 - 
     3*N*u1*v1 + (N*v1^2)/(3*w1) - (3*w1)/(2*N) + (5*u1*w1)/(3*N))*
    Log[mu1p1]^3 + Pi*(((-1/3*I)*w1)/N + I*N*w1 + (((2*I)/3)*u1*w1)/N - 
     (2*I)*N*u1*w1 - (((2*I)/3)*u1^2*w1)/N + (2*I)*N*u1^2*w1)*Log[mu1p1]^3 + 
   ((3*w1)/(4*N) + (N*w1)/6 - (3*u1*w1)/(2*N) - (N*u1*w1)/3 + (u1^2*w1)/N + 
     (N*u1^2*w1)/3)*Log[mu1p1]^4 + Pi*((-I)/N + (I*u1)/N + (34*I)*N*u1 - 
     ((12*I)*u1^2)/N - (64*I)*N*u1^2 + ((4*I)*u1^3)/N + (38*I)*N*u1^3 + 
     ((5*I)*v1)/N - ((4*I)*v1)/(mw1p1*N) + (30*I)*N*v1 - 
     ((10*I)*N*v1)/mw1p1 - ((9*I)*u1*v1)/N - (43*I)*N*u1*v1 + 
     ((4*I)*u1^2*v1)/N + (38*I)*N*u1^2*v1 - ((3*I)*v1^2)/(mw1p1*N) + 
     ((3*I)*N*v1^2)/mw1p1^2 - ((19*I)*N*v1^2)/mw1p1 + (2*I)/(N*w1) + 
     ((9*I)*N)/w1 - ((2*I)*N*v1)/w1 - ((I/2)*N*v1^2)/w1)*Log[mw1p1] + 
   Pi^3*((((5*I)/3)*w1)/N - ((4*I)/3)*N*w1 - (((10*I)/3)*u1*w1)/N + 
     ((8*I)/3)*N*u1*w1 + ((4*I)*u1^2*w1)/N - ((8*I)/3)*N*u1^2*w1)*
    Log[mw1p1] + Pi^2*(7/(3*N) + (10*N)/3 - (5*u1)/(3*N) - (38*N*u1)/3 - 
     (2*u1^2)/(3*N) + 18*N*u1^2 - (26*N*u1^3)/3 - v1/N - (2*v1)/(mw1p1*N) - 
     (16*N*v1)/3 + (4*u1*v1)/(3*N) + (34*N*u1*v1)/3 - (26*N*u1^2*v1)/3 + 
     v1^2/(3*mw1p1^2*N) + v1^2/(3*mw1p1*N) - (2*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/mw1p1 - (2*v1^2)/(3*N*w1) - (3*N*v1^2)/w1 - (4*Nf*w1)/3 + 
     (8*Nf*u1*w1)/3 - (8*Nf*u1^2*w1)/3)*Log[mw1p1] + 
   Pi^2*((-2*mu1p1^2*w1)/N - (N*w1)/3 + (2*N*u1*w1)/3 - (2*N*u1^2*w1)/3)*
    Log[mu1p1]*Log[mw1p1] + Pi*(((-4*I)*w1)/N - (4*I)*N*w1 + 
     ((8*I)*u1*w1)/N + (8*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (8*I)*N*u1^2*w1)*
    Log[mu1p1]^2*Log[mw1p1] + ((7*w1)/N + (14*N*w1)/3 - (14*u1*w1)/N - 
     (28*N*u1*w1)/3 + (28*u1^2*w1)/(3*N) + (28*N*u1^2*w1)/3)*Log[mu1p1]^3*
    Log[mw1p1] + Pi*((I/2)/N + ((9*I)/2)*N - (((11*I)/2)*u1)/N - 
     ((23*I)/2)*N*u1 + ((5*I)*u1^2)/N + (7*I)*N*u1^2 + (((3*I)/2)*v1)/N + 
     ((15*I)/2)*N*v1 + ((2*I)*u1*v1)/N - (5*I)*N*u1*v1 - 
     (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) - ((6*I)*N*v1^2)/mw1p1^2 - 
     ((6*I)*N*v1^2)/mw1p1 + ((I/2)*v1^2)/(N*w1))*Log[mw1p1]^2 + 
   Pi^2*((N*w1)/3 - (2*N*u1*w1)/3 - (2*u1^2*w1)/N + (2*N*u1^2*w1)/3)*
    Log[mw1p1]^2 + Pi*(((-4*I)*w1)/N - (4*I)*N*w1 + ((8*I)*u1*w1)/N + 
     (8*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (8*I)*N*u1^2*w1)*Log[mu1p1]*
    Log[mw1p1]^2 + ((9*w1)/N + 6*N*w1 - (18*u1*w1)/N - 12*N*u1*w1 + 
     (12*u1^2*w1)/N + 12*N*u1^2*w1)*Log[mu1p1]^2*Log[mw1p1]^2 + 
   (-1/6*1/N - (3*N)/2 + (11*u1)/(6*N) + (23*N*u1)/6 - (5*u1^2)/(3*N) - 
     (7*N*u1^2)/3 - v1/(2*N) - (5*N*v1)/2 - (2*u1*v1)/(3*N) + (5*N*u1*v1)/3 + 
     v1^2/(3*mw1p1^2*N) + v1^2/(3*mw1p1*N) + (2*N*v1^2)/mw1p1^2 + 
     (2*N*v1^2)/mw1p1 - v1^2/(6*N*w1))*Log[mw1p1]^3 + 
   Pi*((((-5*I)/3)*w1)/N + (I/3)*N*w1 + (((10*I)/3)*u1*w1)/N - 
     ((2*I)/3)*N*u1*w1 - ((2*I)*u1^2*w1)/N + ((2*I)/3)*N*u1^2*w1)*
    Log[mw1p1]^3 + ((4*w1)/N + (5*N*w1)/3 - (8*u1*w1)/N - (10*N*u1*w1)/3 + 
     (14*u1^2*w1)/(3*N) + (10*N*u1^2*w1)/3)*Log[mu1p1]*Log[mw1p1]^3 + 
   (w1/(4*N) + (N*w1)/6 - (u1*w1)/(2*N) - (N*u1*w1)/3 + (u1^2*w1)/N + 
     (N*u1^2*w1)/3)*Log[mw1p1]^4 + Pi*((-3*I)/N + ((44*I)/3)*N + 
     ((4*I)/3)*Nf - ((5*I)*mv1p1*u1)/N - (54*I)*N*u1 - (4*I)*Nf*u1 + 
     ((12*I)*u1^2)/N + ((232*I)/3)*N*u1^2 + ((8*I)/3)*Nf*u1^2 - 
     ((4*I)*u1^3)/N - (38*I)*N*u1^3 + ((3*I)*v1)/N + ((3*I)*v1)/(mw1p1*N) - 
     ((16*I)/3)*N*v1 - ((3*I)*N*v1)/mw1p1 + ((4*I)/3)*Nf*v1 + 
     (31*I)*N*u1*v1 - ((4*I)*u1^2*v1)/N - (38*I)*N*u1^2*v1 - 
     ((2*I)*v1^2)/(mw1p1*N) - (((19*I)/6)*N*v1^2)/mw1p1^2 - 
     (((7*I)/6)*N*v1^2)/mw1p1 - (((4*I)/3)*Nf*v1^2)/mw1p1^2 - 
     (((4*I)/3)*Nf*v1^2)/mw1p1)*Log[u1] + 
   Pi^3*((((-5*I)/3)*w1)/N - (2*I)*N*w1 + (((10*I)/3)*u1*w1)/N + 
     (4*I)*N*u1*w1 - (((8*I)/3)*u1^2*w1)/N - (4*I)*N*u1^2*w1)*Log[u1] + 
   Pi^2*(1/(2*N) - (7*N)/6 - (3*u1)/(2*N) + (N*u1)/6 + u1^2/N + (N*u1^2)/3 + 
     (2*N*u1^3)/3 + (3*v1)/(2*N) - (5*v1)/(3*mw1p1*N) - (N*v1)/6 + 
     (4*u1*v1)/(3*N) + (7*N*u1*v1)/3 + (2*N*u1^2*v1)/3 - v1^2/(6*mw1p1^2*N) - 
     v1^2/(6*mw1p1*N) + (N*v1^2)/(3*mw1p1^2) + (N*v1^2)/(3*mw1p1) - 
     v1^2/(3*N*w1) - (N*v1^2)/(3*w1) + (4*Nf*w1)/3 - (8*Nf*u1*w1)/3 + 
     (8*Nf*u1^2*w1)/3)*Log[u1] + Pi*((3*I)*N - (5*I)*N*u1 + (2*I)*N*u1^2 + 
     I*N*v1 - (2*I)*N*u1*v1 + ((2*I)*N*v1^2)/w1 + ((3*I)*w1)/N - 
     ((6*I)*u1*w1)/N)*Log[mu1p1]*Log[u1] + 
   Pi^2*((5*w1)/N - (N*w1)/3 - (10*u1*w1)/N + (2*N*u1*w1)/3 + 
     (10*u1^2*w1)/(3*N) - (2*N*u1^2*w1)/3)*Log[mu1p1]*Log[u1] + 
   Pi*(((-I)*w1)/N + (6*I)*N*w1 + ((2*I)*u1*w1)/N - (12*I)*N*u1*w1 + 
     (12*I)*N*u1^2*w1)*Log[mu1p1]^2*Log[u1] + 
   ((-7*w1)/N - N*w1 + (14*u1*w1)/N + 2*N*u1*w1 - (26*u1^2*w1)/(3*N) - 
     2*N*u1^2*w1)*Log[mu1p1]^3*Log[u1] + 
   (-N^(-1) + u1/N + 34*N*u1 - (12*u1^2)/N - 64*N*u1^2 + (4*u1^3)/N + 
     38*N*u1^3 + (5*v1)/N - (4*v1)/(mw1p1*N) + 30*N*v1 - (10*N*v1)/mw1p1 - 
     (9*u1*v1)/N - 43*N*u1*v1 + (4*u1^2*v1)/N + 38*N*u1^2*v1 - 
     (3*v1^2)/(mw1p1*N) + (3*N*v1^2)/mw1p1^2 - (19*N*v1^2)/mw1p1 + 2/(N*w1) + 
     (9*N)/w1 - (2*N*v1)/w1 - (N*v1^2)/(2*w1))*Log[mw1p1]*Log[u1] + 
   Pi^2*((4*w1)/(3*N) - (10*N*w1)/3 - (8*u1*w1)/(3*N) + (20*N*u1*w1)/3 + 
     (4*u1^2*w1)/N - (20*N*u1^2*w1)/3)*Log[mw1p1]*Log[u1] + 
   Pi*((-2*I)/N - ((10*I)/3)*N - ((2*I)*u1)/N + (10*I)*N*u1 + 
     ((4*I)*u1^2)/N - ((28*I)/3)*N*u1^2 + ((8*I)/3)*N*u1^3 + ((2*I)*v1)/N + 
     ((2*I)*v1)/(mw1p1*N) - ((2*I)/3)*N*v1 - ((8*I)/3)*N*u1*v1 + 
     ((8*I)/3)*N*u1^2*v1 - (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) + 
     ((6*I)*N*v1^2)/mw1p1^2 + ((6*I)*N*v1^2)/mw1p1 + (I*v1^2)/(N*w1) + 
     ((4*I)*N*v1^2)/w1 + ((4*I)/3)*Nf*w1 - ((8*I)/3)*Nf*u1*w1 + 
     ((8*I)/3)*Nf*u1^2*w1)*Log[mw1p1]*Log[u1] + 
   Pi*(((8*I)*w1)/N + (8*I)*N*w1 - ((16*I)*u1*w1)/N - (16*I)*N*u1*w1 + 
     ((16*I)*u1^2*w1)/N + (16*I)*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   ((-13*w1)/N - 10*N*w1 + (26*u1*w1)/N + 20*N*u1*w1 - (20*u1^2*w1)/N - 
     20*N*u1^2*w1)*Log[mu1p1]^2*Log[mw1p1]*Log[u1] + 
   (1/(2*N) + (9*N)/2 - (11*u1)/(2*N) - (23*N*u1)/2 + (5*u1^2)/N + 7*N*u1^2 + 
     (3*v1)/(2*N) + (15*N*v1)/2 + (2*u1*v1)/N - 5*N*u1*v1 - 
     v1^2/(mw1p1^2*N) - v1^2/(mw1p1*N) - (6*N*v1^2)/mw1p1^2 - 
     (6*N*v1^2)/mw1p1 + v1^2/(2*N*w1))*Log[mw1p1]^2*Log[u1] + 
   Pi*(((4*I)*w1)/N + I*N*w1 - ((8*I)*u1*w1)/N - (2*I)*N*u1*w1 + 
     ((10*I)*u1^2*w1)/N + (2*I)*N*u1^2*w1)*Log[mw1p1]^2*Log[u1] + 
   ((-10*w1)/N - 8*N*w1 + (20*u1*w1)/N + 16*N*u1*w1 - (16*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]^2*Log[u1] + 
   ((-2*w1)/(3*N) + (4*u1*w1)/(3*N) - (8*u1^2*w1)/(3*N))*Log[mw1p1]^3*
    Log[u1] + (2/N + (9*N)/2 - (4*u1)/N - (59*N*u1)/2 + (8*u1^2)/N + 
     40*N*u1^2 - (2*u1^3)/N - 19*N*u1^3 - v1/N + v1/(mw1p1*N) - (23*N*v1)/2 + 
     (5*N*v1)/mw1p1 + (9*u1*v1)/(2*N) + (43*N*u1*v1)/2 - (2*u1^2*v1)/N - 
     19*N*u1^2*v1 - (5*N*v1^2)/mw1p1^2 + (6*N*v1^2)/mw1p1 - 1/(N*w1) - 
     (9*N)/(2*w1) + (N*v1)/w1 + (N*v1^2)/(4*w1))*Log[u1]^2 + 
   Pi^2*((-13*w1)/(6*N) + (29*N*w1)/12 + (13*u1*w1)/(3*N) - (29*N*u1*w1)/6 - 
     (5*u1^2*w1)/(2*N) + (29*N*u1^2*w1)/6)*Log[u1]^2 + 
   Pi*(((-11*I)/6)*N + ((7*I)/2)*N*u1 - (I/3)*N*u1^2 - ((4*I)/3)*N*u1^3 - 
     (I/6)*N*v1 + (I/3)*N*u1*v1 - ((4*I)/3)*N*u1^2*v1 - (I*N*v1^2)/w1 - 
     ((I/2)*w1)/N - ((2*I)/3)*Nf*w1 + ((5*I)*u1*w1)/N + ((4*I)/3)*Nf*u1*w1 - 
     ((4*I)/3)*Nf*u1^2*w1)*Log[u1]^2 + 
   Pi*(((-3*I)*w1)/N - (2*I)*N*w1 + ((6*I)*u1*w1)/N + (4*I)*N*u1*w1 - 
     ((4*I)*u1^2*w1)/N - (4*I)*N*u1^2*w1)*Log[mu1p1]*Log[u1]^2 + 
   ((N*w1)/2 - N*u1*w1 + (3*u1^2*w1)/N + N*u1^2*w1)*Log[mu1p1]^2*Log[u1]^2 + 
   (1/(2*N) + (3*N)/2 - (11*u1)/(2*N) - (13*N*u1)/2 + (5*u1^2)/N + 
     11*N*u1^2 - 6*N*u1^3 + (3*v1)/(2*N) - (7*N*v1)/2 + (2*u1*v1)/N + 
     7*N*u1*v1 - 6*N*u1^2*v1 - v1^2/(mw1p1^2*N) - v1^2/(mw1p1*N) + 
     (2*N*v1^2)/mw1p1^2 + (2*N*v1^2)/mw1p1 + v1^2/(2*N*w1) + (N*v1^2)/w1)*
    Log[mw1p1]*Log[u1]^2 + Pi*(((-2*I)*w1)/N - I*N*w1 + ((4*I)*u1*w1)/N + 
     (2*I)*N*u1*w1 - ((6*I)*u1^2*w1)/N - (2*I)*N*u1^2*w1)*Log[mw1p1]*
    Log[u1]^2 + ((8*w1)/N + 11*N*w1 - (16*u1*w1)/N - 22*N*u1*w1 + 
     (18*u1^2*w1)/N + 22*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]^2 + 
   ((3*w1)/(2*N) + N*w1 - (3*u1*w1)/N - 2*N*u1*w1 + (6*u1^2*w1)/N + 
     2*N*u1^2*w1)*Log[mw1p1]^2*Log[u1]^2 + 
   (-1/2*1/N - (17*N)/6 + (11*u1)/(2*N) + (47*N*u1)/6 - (5*u1^2)/N - 
     7*N*u1^2 + 2*N*u1^3 - (5*v1)/(6*N) - (7*N*v1)/6 - (3*u1*v1)/N - 
     N*u1*v1 + 2*N*u1^2*v1 + (2*v1^2)/(3*mw1p1^2*N) + (2*v1^2)/(3*mw1p1*N) + 
     (5*N*v1^2)/(3*mw1p1^2) + (5*N*v1^2)/(3*mw1p1) - v1^2/(3*N*w1) - 
     (N*v1^2)/(3*w1))*Log[u1]^3 + Pi*(((-1/3*I)*w1)/N - I*N*w1 + 
     (((2*I)/3)*u1*w1)/N + (2*I)*N*u1*w1 - (((2*I)/3)*u1^2*w1)/N - 
     (2*I)*N*u1^2*w1)*Log[u1]^3 + (w1/(3*N) - 3*N*w1 - (2*u1*w1)/(3*N) + 
     6*N*u1*w1 - (14*u1^2*w1)/(3*N) - 6*N*u1^2*w1)*Log[mu1p1]*Log[u1]^3 + 
   (-(w1/N) - 2*N*w1 + (2*u1*w1)/N + 4*N*u1*w1 - (4*u1^2*w1)/N - 4*N*u1^2*w1)*
    Log[mw1p1]*Log[u1]^3 + (-1/2*w1/N + (13*N*w1)/24 + (u1*w1)/N - 
     (13*N*u1*w1)/12 + (u1^2*w1)/(12*N) + (13*N*u1^2*w1)/12)*Log[u1]^4 + 
   Pi*(((-8*I)*mu1p1*v1)/N - ((4*I)*v1)/(mw1p1^2*N) + ((4*I)*v1)/(mw1p1*N) - 
     (24*I)*mu1p1*N*v1 - ((18*I)*N*v1)/mw1p1^2 + ((22*I)*N*v1)/mw1p1 + 
     ((6*I)*v1^2)/(mw1p1^3*N) - ((3*I)*v1^2)/(mw1p1^2*N) + 
     ((4*I)*v1^2)/(mw1p1*N) + ((27*I)*N*v1^2)/mw1p1^3 - 
     ((23*I)*N*v1^2)/mw1p1^2 + ((16*I)*N*v1^2)/mw1p1)*Log[v1] + 
   Pi^3*((((-4*I)/3)*w1)/N + ((5*I)/3)*N*w1 + (((8*I)/3)*u1*w1)/N - 
     ((10*I)/3)*N*u1*w1 - ((2*I)*u1^2*w1)/N + ((10*I)/3)*N*u1^2*w1)*Log[v1] + 
   Pi^2*(-11/(2*N) - (91*N)/18 + (59*u1)/(6*N) + (127*N*u1)/6 - 
     (13*u1^2)/(3*N) - (269*N*u1^2)/9 + (124*N*u1^3)/9 - (5*v1)/(2*N) - 
     (2*v1)/(mw1p1^3*N) + (4*v1)/(mw1p1^2*N) + (2*v1)/(mw1p1*N) + 
     (235*N*v1)/18 - (9*N*v1)/mw1p1^3 + (10*N*v1)/mw1p1^2 - (N*v1)/mw1p1 - 
     (u1*v1)/(3*N) - (217*N*u1*v1)/9 + (124*N*u1^2*v1)/9 + 
     (3*v1^2)/(mw1p1^4*N) - (3*v1^2)/(mw1p1^3*N) + (2*v1^2)/(mw1p1^2*N) + 
     (2*v1^2)/(mw1p1*N) + (27*N*v1^2)/(2*mw1p1^4) - (39*N*v1^2)/(2*mw1p1^3) + 
     (16*N*v1^2)/(3*mw1p1^2) - (2*N*v1^2)/(3*mw1p1) + (10*N*v1^2)/(3*w1) + 
     (8*Nf*w1)/9 - (16*Nf*u1*w1)/9 + (16*Nf*u1^2*w1)/9)*Log[v1] + 
   (-19/N - 1/(mw1p1^2*N) + 5/(mw1p1*N) + 28*N - (9*N)/(2*mw1p1^2) + 
     N/(2*mw1p1) - mv1p1/(N*u1^2) - (9*mv1p1*N)/(2*u1^2) + 5/(N*u1) + 
     N/(2*u1) + (11*u1)/N - 70*N*u1 + (4*mv1p1*u1^2)/N + 88*N*u1^2 - 
     (4*u1^3)/N - 38*N*u1^3 + v1/N + (6*v1)/(mw1p1^3*N) - 
     (10*v1)/(mw1p1^2*N) + (9*v1)/(mw1p1*N) - 18*N*v1 + (27*N*v1)/mw1p1^3 - 
     (57*N*v1)/mw1p1^2 + (25*N*v1)/mw1p1 - (4*v1)/(N*u1) + (4*N*v1)/u1 + 
     (5*u1*v1)/N + 55*N*u1*v1 - 38*N*u1^2*v1 + (6*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(mw1p1^2*N) + (2*v1^2)/(mw1p1*N) + (27*N*v1^2)/mw1p1^3 - 
     (51*N*v1^2)/(2*mw1p1^2) + (7*N*v1^2)/(2*mw1p1))*Log[mu1p1]*Log[v1] + 
   Pi*((-2*I)*N - (2*I)*N*u1 + (4*I)*N*u1^2 - (6*I)*N*v1 + (12*I)*N*u1*v1 - 
     ((4*I)*N*v1^2)/w1 + ((6*I)*w1)/N - ((4*I)*u1*w1)/N)*Log[mu1p1]*Log[v1] + 
   Pi^2*(-(w1/N) + (16*N*w1)/3 + (2*u1*w1)/N - (32*N*u1*w1)/3 - 
     (4*u1^2*w1)/(3*N) + (32*N*u1^2*w1)/3)*Log[mu1p1]*Log[v1] + 
   ((5*N)/2 - (19*N*u1)/2 + 7*N*u1^2 - (9*N*v1)/2 + 9*N*u1*v1 - (N*v1^2)/w1 + 
     (9*w1)/(2*N) - (5*u1*w1)/N)*Log[mu1p1]^2*Log[v1] + 
   Pi*(((-2*I)*mu1p1^2*w1)/N - I*N*w1 + (2*I)*N*u1*w1 - (2*I)*N*u1^2*w1)*
    Log[mu1p1]^2*Log[v1] + ((-4*w1)/(3*N) + (8*u1*w1)/(3*N) - 
     (8*u1^2*w1)/(3*N))*Log[mu1p1]^3*Log[v1] + 
   ((-8*mu1p1*mv1p1)/N - 1/(mw1p1^2*N) + 5/(mw1p1*N) - (9*N)/(2*mw1p1^2) + 
     (mv1p1^2*N)/(2*mw1p1) - mv1p1/(N*u1^2) - (9*N)/(2*u1^2) + 5/(N*u1) + 
     N/(2*u1) + (6*mv1p1*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) - 
     (3*v1)/(mw1p1*N) + (27*mv1p1*N*v1)/mw1p1^3 - (21*N*v1)/mw1p1^2 + 
     (9*N*v1)/(2*u1^2) - (4*v1)/(N*u1) + (4*N*v1)/u1 + (3*v1^2)/(mw1p1^2*N) - 
     (2*v1^2)/(mw1p1*N) + (51*N*v1^2)/(2*mw1p1^2) - 2/(N*w1) - (9*N)/w1 + 
     (2*N*v1)/w1 + (N*v1^2)/(2*w1))*Log[mv1p1]*Log[v1] + 
   Pi^2*((4*w1)/(3*N) - (8*u1*w1)/(3*N) + (8*u1^2*w1)/(3*N))*Log[mv1p1]*
    Log[v1] + ((-2*w1)/N + (4*u1*w1)/N - (4*u1^2*w1)/N)*Log[mu1p1]^2*
    Log[mv1p1]*Log[v1] + ((-2*w1)/N + (4*u1*w1)/N - (4*u1^2*w1)/N)*Log[mu1p1]*
    Log[mv1p1]^2*Log[v1] + ((-4*w1)/(3*N) + (8*u1*w1)/(3*N) - 
     (8*u1^2*w1)/(3*N))*Log[mv1p1]^3*Log[v1] + 
   Pi*((2*I)/N - (6*I)*N + ((2*I)*u1)/N + (10*I)*N*u1 - ((4*I)*u1^2)/N - 
     (4*I)*N*u1^2 - ((2*I)*v1)/N - ((2*I)*v1)/(mw1p1*N) - (6*I)*N*v1 + 
     (8*I)*N*u1*v1 + (I*v1^2)/(mw1p1^2*N) + (I*v1^2)/(mw1p1*N) + 
     ((2*I)*N*v1^2)/mw1p1^2 + ((2*I)*N*v1^2)/mw1p1 - (I*v1^2)/(N*w1) - 
     ((4*I)*N*v1^2)/w1)*Log[mw1p1]*Log[v1] + 
   (N^(-1) - u1/N - 34*N*u1 + (12*u1^2)/N + 64*N*u1^2 - (4*u1^3)/N - 
     38*N*u1^3 - (5*v1)/N + (4*v1)/(mw1p1*N) - 30*N*v1 + (10*N*v1)/mw1p1 + 
     (9*u1*v1)/N + 43*N*u1*v1 - (4*u1^2*v1)/N - 38*N*u1^2*v1 + 
     (3*v1^2)/(mw1p1*N) - (3*N*v1^2)/mw1p1^2 + (19*N*v1^2)/mw1p1 - 2/(N*w1) - 
     (9*N)/w1 + (2*N*v1)/w1 + (N*v1^2)/(2*w1))*Log[mw1p1]*Log[v1] + 
   Pi^2*((-2*w1)/(3*N) + 6*N*w1 + (4*u1*w1)/(3*N) - 12*N*u1*w1 - 
     (4*u1^2*w1)/(3*N) + 12*N*u1^2*w1)*Log[mw1p1]*Log[v1] + 
   ((-2*w1)/N + (4*u1*w1)/N)*Log[mu1p1]^2*Log[mw1p1]*Log[v1] + 
   ((-2*w1)/N + (4*u1*w1)/N - (4*u1^2*w1)/N)*Log[mv1p1]^2*Log[mw1p1]*
    Log[v1] + Pi*(((2*I)*w1)/N - ((4*I)*u1*w1)/N)*Log[mw1p1]^2*Log[v1] + 
   (w1/N + 5*N*w1 - (2*u1*w1)/N - 10*N*u1*w1 + (6*u1^2*w1)/N + 10*N*u1^2*w1)*
    Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   ((-2*w1)/N + (4*u1*w1)/N - (4*u1^2*w1)/N)*Log[mv1p1]*Log[mw1p1]^2*
    Log[v1] + ((4*w1)/(3*N) - (8*u1*w1)/(3*N))*Log[mw1p1]^3*Log[v1] + 
   (-N^(-1) - (22*N)/3 + (4*Nf)/3 + u1/N + 56*N*u1 - 4*Nf*u1 - (12*u1^2)/N - 
     (236*N*u1^2)/3 + (8*Nf*u1^2)/3 + (4*u1^3)/N + 38*N*u1^3 - v1/N - 
     (2*v1)/(mw1p1*N) + (20*N*v1)/3 - (4*N*v1)/mw1p1 + (4*Nf*v1)/3 - 
     (5*u1*v1)/N - 31*N*u1*v1 + (4*u1^2*v1)/N + 38*N*u1^2*v1 + 
     (28*N*v1^2)/(3*mw1p1^2) - (2*N*v1^2)/(3*mw1p1) - 
     (4*Nf*v1^2)/(3*mw1p1^2) - (4*Nf*v1^2)/(3*mw1p1) + 2/(N*w1) + (9*N)/w1 - 
     (2*N*v1)/w1 - (N*v1^2)/(2*w1))*Log[u1]*Log[v1] + 
   Pi*(((-2*I)*w1)/N + (6*I)*N*w1 - ((4*I)*u1*w1)/N - (4*I)*N*u1*w1)*Log[u1]*
    Log[v1] + Pi^2*(w1/(3*N) - (11*N*w1)/2 - (2*u1*w1)/(3*N) + 11*N*u1*w1 + 
     (u1^2*w1)/N - 11*N*u1^2*w1)*Log[u1]*Log[v1] + 
   (-3*N + 5*N*u1 - 2*N*u1^2 - N*v1 + 2*N*u1*v1 - (2*N*v1^2)/w1 - (3*w1)/N + 
     (6*u1*w1)/N)*Log[mu1p1]*Log[u1]*Log[v1] + 
   Pi*((-6*I)*N*w1 + (12*I)*N*u1*w1 - ((4*I)*u1^2*w1)/N - (12*I)*N*u1^2*w1)*
    Log[mu1p1]*Log[u1]*Log[v1] + ((7*w1)/N - 2*N*w1 - (14*u1*w1)/N + 
     4*N*u1*w1 + (8*u1^2*w1)/N - 4*N*u1^2*w1)*Log[mu1p1]^2*Log[u1]*Log[v1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mu1p1]*Log[mv1p1]*Log[u1]*
    Log[v1] + ((2*w1)/N - (4*u1*w1)/N + (4*u1^2*w1)/N)*Log[mv1p1]^2*Log[u1]*
    Log[v1] + Pi*(((-4*I)*mu1p1^2*w1)/N - (6*I)*N*w1 + (12*I)*N*u1*w1 - 
     (12*I)*N*u1^2*w1)*Log[mw1p1]*Log[u1]*Log[v1] + 
   (-N^(-1) - (37*N)/3 + (11*u1)/N + 33*N*u1 - (10*u1^2)/N - (106*N*u1^2)/3 + 
     (44*N*u1^3)/3 - (3*v1)/N + (N*v1)/3 - (4*u1*v1)/N - (26*N*u1*v1)/3 + 
     (44*N*u1^2*v1)/3 + (2*v1^2)/(mw1p1^2*N) + (2*v1^2)/(mw1p1*N) + 
     (4*N*v1^2)/mw1p1^2 + (4*N*v1^2)/mw1p1 - v1^2/(N*w1) - (2*N*v1^2)/w1 + 
     (4*Nf*w1)/3 - (8*Nf*u1*w1)/3 + (8*Nf*u1^2*w1)/3)*Log[mw1p1]*Log[u1]*
    Log[v1] + ((-2*w1)/N - 10*N*w1 + (4*u1*w1)/N + 20*N*u1*w1 - 
     (12*u1^2*w1)/N - 20*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((-3*w1)/N - 2*N*w1 + (6*u1*w1)/N + 4*N*u1*w1 - (4*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[mw1p1]^2*Log[u1]*Log[v1] + 
   Pi*(((2*I)*w1)/N + (6*I)*N*w1 - ((4*I)*u1*w1)/N - (12*I)*N*u1*w1 + 
     ((4*I)*u1^2*w1)/N + (12*I)*N*u1^2*w1)*Log[u1]^2*Log[v1] + 
   (N^(-1) + (26*N)/3 - (11*u1)/N - 22*N*u1 + (10*u1^2)/N + (62*N*u1^2)/3 - 
     (22*N*u1^3)/3 + v1/N - (2*N*v1)/3 + (7*u1*v1)/N + (16*N*u1*v1)/3 - 
     (22*N*u1^2*v1)/3 - v1^2/(mw1p1^2*N) - v1^2/(mw1p1*N) - 
     (3*N*v1^2)/mw1p1^2 - (3*N*v1^2)/mw1p1 + v1^2/(2*N*w1) + (N*v1^2)/w1 - 
     (2*Nf*w1)/3 + (4*Nf*u1*w1)/3 - (4*Nf*u1^2*w1)/3)*Log[u1]^2*Log[v1] + 
   (3*N*w1 - 6*N*u1*w1 + (2*u1^2*w1)/N + 6*N*u1^2*w1)*Log[mu1p1]*Log[u1]^2*
    Log[v1] + ((2*w1)/N - (4*u1*w1)/N + (4*u1^2*w1)/N)*Log[mv1p1]*Log[u1]^2*
    Log[v1] + (w1/N + 2*N*w1 - (2*u1*w1)/N - 4*N*u1*w1 + (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   (w1/N - (N*w1)/2 - (2*u1*w1)/N + N*u1*w1 + (u1^2*w1)/(3*N) - N*u1^2*w1)*
    Log[u1]^3*Log[v1] + (19/(2*N) + 1/(2*mw1p1^2*N) - 5/(2*mw1p1*N) - 14*N + 
     (9*N)/(4*mw1p1^2) - N/(4*mw1p1) + mv1p1/(2*N*u1^2) + 
     (9*mv1p1*N)/(4*u1^2) - 5/(2*N*u1) - N/(4*u1) - (11*u1)/(2*N) + 35*N*u1 - 
     (2*mv1p1*u1^2)/N - 44*N*u1^2 + (2*u1^3)/N + 19*N*u1^3 - v1/(2*N) - 
     (3*v1)/(mw1p1^3*N) + (5*v1)/(mw1p1^2*N) - (9*v1)/(2*mw1p1*N) + 
     (65*N*v1)/3 - (27*N*v1)/(2*mw1p1^3) + (57*N*v1)/(2*mw1p1^2) - 
     (27*N*v1)/(2*mw1p1) - (8*mu1p1*Nf*v1)/3 + (2*v1)/(N*u1) - (2*N*v1)/u1 - 
     (5*u1*v1)/(2*N) - (241*N*u1*v1)/6 + 19*N*u1^2*v1 - 
     (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) - v1^2/(mw1p1*N) - 
     (27*N*v1^2)/(2*mw1p1^3) + (101*N*v1^2)/(12*mw1p1^2) - 
     (109*N*v1^2)/(12*mw1p1) + (4*Nf*v1^2)/(3*mw1p1^2) + 
     (4*Nf*v1^2)/(3*mw1p1))*Log[v1]^2 + 
   Pi^2*((8*w1)/(3*N) - (7*N*w1)/12 - (16*u1*w1)/(3*N) + (7*N*u1*w1)/6 + 
     (25*u1^2*w1)/(6*N) - (7*N*u1^2*w1)/6)*Log[v1]^2 + 
   Pi*((-3*I)/N - ((8*I)/3)*N + ((5*I)*u1)/N + (12*I)*N*u1 - ((2*I)*u1^2)/N - 
     ((50*I)/3)*N*u1^2 + ((22*I)/3)*N*u1^3 - ((3*I)*v1)/N - 
     ((2*I)*v1)/(mw1p1^3*N) + ((4*I)*v1)/(mw1p1^2*N) + (I*v1)/(mw1p1*N) + 
     ((32*I)/3)*N*v1 - ((9*I)*N*v1)/mw1p1^3 + ((10*I)*N*v1)/mw1p1^2 - 
     (I*N*v1)/mw1p1 + (I*u1*v1)/N - ((52*I)/3)*N*u1*v1 + 
     ((22*I)/3)*N*u1^2*v1 + ((3*I)*v1^2)/(mw1p1^4*N) - 
     ((3*I)*v1^2)/(mw1p1^3*N) + (((3*I)/2)*v1^2)/(mw1p1^2*N) + 
     (((3*I)/2)*v1^2)/(mw1p1*N) + (((27*I)/2)*N*v1^2)/mw1p1^4 - 
     (((39*I)/2)*N*v1^2)/mw1p1^3 + ((5*I)*N*v1^2)/mw1p1^2 - 
     (I*N*v1^2)/mw1p1 + ((3*I)*N*v1^2)/w1 + ((2*I)/3)*Nf*w1 - 
     ((4*I)/3)*Nf*u1*w1 + ((4*I)/3)*Nf*u1^2*w1)*Log[v1]^2 + 
   Pi*(((3*I)*w1)/N + (6*I)*N*w1 - ((6*I)*u1*w1)/N - (12*I)*N*u1*w1 + 
     ((4*I)*u1^2*w1)/N + (12*I)*N*u1^2*w1)*Log[mu1p1]*Log[v1]^2 + 
   ((19*N)/3 - 15*N*u1 + (52*N*u1^2)/3 - (26*N*u1^3)/3 - (13*N*v1)/3 + 
     (20*N*u1*v1)/3 - (26*N*u1^2*v1)/3 + (N*v1^2)/w1 - (4*Nf*w1)/3 + 
     (8*Nf*u1*w1)/3 - (8*Nf*u1^2*w1)/3)*Log[mu1p1]*Log[v1]^2 + 
   ((2*w1)/N - (4*u1*w1)/N + (4*u1^2*w1)/N)*Log[mu1p1]^2*Log[v1]^2 + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mu1p1]*Log[mv1p1]*Log[v1]^2 + 
   Pi*((I*w1)/N + (6*I)*N*w1 - ((2*I)*u1*w1)/N - (12*I)*N*u1*w1 + 
     ((4*I)*u1^2*w1)/N + (12*I)*N*u1^2*w1)*Log[mw1p1]*Log[v1]^2 + 
   ((19*N)/3 - 15*N*u1 + (52*N*u1^2)/3 - (26*N*u1^3)/3 - (13*N*v1)/3 + 
     (20*N*u1*v1)/3 - (26*N*u1^2*v1)/3 + (N*v1^2)/w1 - (4*Nf*w1)/3 + 
     (8*Nf*u1*w1)/3 - (8*Nf*u1^2*w1)/3)*Log[mw1p1]*Log[v1]^2 + 
   ((-3*w1)/N - 2*N*w1 + (6*u1*w1)/N + 4*N*u1*w1 - (4*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mv1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((-2*w1)/N + (4*u1*w1)/N)*Log[mw1p1]^2*Log[v1]^2 + 
   Pi*(((-I)*w1)/N - (3*I)*N*w1 + ((2*I)*u1*w1)/N + (6*I)*N*u1*w1 - 
     ((2*I)*u1^2*w1)/N - (6*I)*N*u1^2*w1)*Log[u1]*Log[v1]^2 + 
   ((-29*N)/6 + (25*N*u1)/2 - (49*N*u1^2)/3 + (26*N*u1^3)/3 + (53*N*v1)/6 - 
     (35*N*u1*v1)/3 + (26*N*u1^2*v1)/3 - (N*v1^2)/mw1p1^2 - (N*v1^2)/mw1p1 + 
     (N*v1^2)/w1 + (3*w1)/(2*N) + (4*Nf*w1)/3 - (3*u1*w1)/N - 
     (8*Nf*u1*w1)/3 + (8*Nf*u1^2*w1)/3)*Log[u1]*Log[v1]^2 + 
   ((3*w1)/N + 4*N*w1 - (6*u1*w1)/N - 8*N*u1*w1 + (4*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[u1]*Log[v1]^2 + 
   ((-4*w1)/N + (8*u1*w1)/N - (8*u1^2*w1)/N)*Log[mv1p1]*Log[u1]*Log[v1]^2 + 
   ((5*w1)/N + 4*N*w1 - (10*u1*w1)/N - 8*N*u1*w1 + (4*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*Log[u1]*Log[v1]^2 + 
   ((-3*w1)/N - (9*N*w1)/4 + (6*u1*w1)/N + (9*N*u1*w1)/2 - 
     (5*u1^2*w1)/(2*N) - (9*N*u1^2*w1)/2)*Log[u1]^2*Log[v1]^2 + 
   Pi*(((-2*I)*w1)/N - (3*I)*N*w1 + ((4*I)*u1*w1)/N + (6*I)*N*u1*w1 - 
     (((10*I)/3)*u1^2*w1)/N - (6*I)*N*u1^2*w1)*Log[v1]^3 + 
   ((-7*N)/2 + (67*N*u1)/6 - 13*N*u1^2 + (16*N*u1^3)/3 + (17*N*v1)/6 - 
     7*N*u1*v1 + (16*N*u1^2*v1)/3 + (N*v1^2)/(3*mw1p1^2) + 
     (N*v1^2)/(3*mw1p1) - (7*w1)/(2*N) + (2*Nf*w1)/3 + (3*u1*w1)/N - 
     (4*Nf*u1*w1)/3 + (4*Nf*u1^2*w1)/3)*Log[v1]^3 + 
   ((-3*w1)/N - (8*N*w1)/3 + (6*u1*w1)/N + (16*N*u1*w1)/3 - (4*u1^2*w1)/N - 
     (16*N*u1^2*w1)/3)*Log[mu1p1]*Log[v1]^3 + 
   ((-2*w1)/N + (4*u1*w1)/N - (4*u1^2*w1)/N)*Log[mv1p1]*Log[v1]^3 + 
   (-2*N*w1 + 4*N*u1*w1 - (8*u1^2*w1)/(3*N) - 4*N*u1^2*w1)*Log[mw1p1]*
    Log[v1]^3 + (-1/3*w1/N + (N*w1)/6 + (2*u1*w1)/(3*N) - (N*u1*w1)/3 + 
     (5*u1^2*w1)/(3*N) + (N*u1^2*w1)/3)*Log[u1]*Log[v1]^3 + 
   ((19*w1)/(6*N) + (71*N*w1)/24 - (19*u1*w1)/(3*N) - (71*N*u1*w1)/12 + 
     (55*u1^2*w1)/(12*N) + (71*N*u1^2*w1)/12)*Log[v1]^4 + 
   Pi*((-7*I)/N + ((40*I)/3)*N + ((7*I)*u1)/N - (50*I)*N*u1 + 
     ((4*I)*mv1p1*u1^2)/N + ((224*I)/3)*N*u1^2 - ((4*I)*u1^3)/N - 
     (38*I)*N*u1^3 + (I*v1)/N + ((5*I)*v1)/(mw1p1*N) - ((16*I)/3)*N*v1 - 
     ((3*I)*N*v1)/mw1p1 + (I*u1*v1)/N + ((89*I)/3)*N*u1*v1 - 
     (38*I)*N*u1^2*v1 + (I*v1^2)/(mw1p1*N) - (((7*I)/2)*N*v1^2)/mw1p1^2 - 
     (((3*I)/2)*N*v1^2)/mw1p1 - ((4*I)/3)*Nf*w1 + ((8*I)/3)*Nf*u1*w1)*
    Log[w1] + Pi^3*(((-1/3*I)*w1)/N - ((4*I)/3)*N*w1 + (((2*I)/3)*u1*w1)/N + 
     ((8*I)/3)*N*u1*w1 - (((4*I)/3)*u1^2*w1)/N - ((8*I)/3)*N*u1^2*w1)*
    Log[w1] + Pi^2*(-13/(6*N) + (5*u1)/(2*N) - u1^2/(3*N) + (17*v1)/(6*N) - 
     (2*v1)/(3*mw1p1^3*N) + (4*v1)/(3*mw1p1^2*N) - (2*v1)/(3*mw1p1*N) - 
     (3*N*v1)/mw1p1^3 + (10*N*v1)/(3*mw1p1^2) - (mv1p1*N*v1)/(3*mw1p1) - 
     (4*u1*v1)/(3*N) + v1^2/(mw1p1^4*N) - v1^2/(mw1p1^3*N) - 
     v1^2/(3*mw1p1^2*N) - v1^2/(3*mw1p1*N) + (9*N*v1^2)/(2*mw1p1^4) - 
     (13*N*v1^2)/(2*mw1p1^3) + (7*N*v1^2)/(3*mw1p1^2) + v1^2/(6*N*w1) + 
     (N*v1^2)/(3*w1) - (5*N*w1)/2 + (4*Nf*w1)/3 + 3*N*u1*w1 - 
     (8*Nf*u1*w1)/3 - (2*N*u1^2*w1)/3 + (8*Nf*u1^2*w1)/3)*Log[w1] + 
   (19/N + 1/(mw1p1^2*N) - 5/(mw1p1*N) - 28*N + (9*N)/(2*mw1p1^2) - 
     N/(2*mw1p1) + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) - 5/(N*u1) - 
     N/(2*u1) - (11*u1)/N + 70*N*u1 - (4*mv1p1*u1^2)/N - 88*N*u1^2 + 
     (4*u1^3)/N + 38*N*u1^3 - v1/N - (6*v1)/(mw1p1^3*N) + 
     (10*v1)/(mw1p1^2*N) - (9*v1)/(mw1p1*N) + 18*N*v1 - (27*N*v1)/mw1p1^3 + 
     (57*N*v1)/mw1p1^2 - (25*N*v1)/mw1p1 + (4*v1)/(N*u1) - (4*N*v1)/u1 - 
     (5*u1*v1)/N - 55*N*u1*v1 + 38*N*u1^2*v1 - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) - (27*N*v1^2)/mw1p1^3 + 
     (51*N*v1^2)/(2*mw1p1^2) - (7*N*v1^2)/(2*mw1p1))*Log[mu1p1]*Log[w1] + 
   Pi^2*((2*w1)/N - (7*N*w1)/3 - (4*u1*w1)/N + (14*N*u1*w1)/3 + 
     (10*u1^2*w1)/(3*N) - (14*N*u1^2*w1)/3)*Log[mu1p1]*Log[w1] + 
   Pi*(((2*I)/3)*N - (2*I)*N*u1 - ((4*I)/3)*N*u1^2 + ((8*I)/3)*N*u1^3 + 
     ((10*I)/3)*N*v1 - ((8*I)/3)*N*u1*v1 + ((8*I)/3)*N*u1^2*v1 + 
     ((2*I)*N*v1^2)/w1 - ((6*I)*w1)/N + ((4*I)/3)*Nf*w1 + ((4*I)*u1*w1)/N - 
     ((8*I)/3)*Nf*u1*w1 + ((8*I)/3)*Nf*u1^2*w1)*Log[mu1p1]*Log[w1] + 
   Pi*(((6*I)*w1)/N - ((12*I)*u1*w1)/N + ((8*I)*u1^2*w1)/N)*Log[mu1p1]^2*
    Log[w1] + ((-2*w1)/N + (4*u1*w1)/N - (8*u1^2*w1)/(3*N))*Log[mu1p1]^3*
    Log[w1] + Pi*((-3*I)/N + ((9*I)*u1)/N - ((6*I)*u1^2)/N - (I*v1)/N + 
     ((2*I)*v1)/(mw1p1*N) - ((4*I)*u1*v1)/N + (I*v1^2)/(mw1p1^2*N) + 
     (I*v1^2)/(mw1p1*N) + ((2*I)*N*v1^2)/mw1p1^2 + ((2*I)*N*v1^2)/mw1p1 + 
     ((2*I)*N*v1^2)/w1 + I*N*w1 + (2*I)*N*u1*w1)*Log[mw1p1]*Log[w1] + 
   Pi^2*((2*w1)/N - (5*N*w1)/3 - (4*u1*w1)/N + (10*N*u1*w1)/3 + 
     (10*u1^2*w1)/(3*N) - (10*N*u1^2*w1)/3)*Log[mw1p1]*Log[w1] + 
   Pi*(((8*I)*w1)/N + (8*I)*N*w1 - ((16*I)*u1*w1)/N - (16*I)*N*u1*w1 + 
     ((16*I)*u1^2*w1)/N + (16*I)*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[w1] + 
   ((-18*w1)/N - 12*N*w1 + (36*u1*w1)/N + 24*N*u1*w1 - (24*u1^2*w1)/N - 
     24*N*u1^2*w1)*Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*((I*w1)/N + (6*I)*N*w1 - ((2*I)*u1*w1)/N - (12*I)*N*u1*w1 + 
     (12*I)*N*u1^2*w1)*Log[mw1p1]^2*Log[w1] + 
   ((-12*w1)/N - 8*N*w1 + (24*u1*w1)/N + 16*N*u1*w1 - (16*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]^2*Log[w1] + 
   ((-11*w1)/(3*N) - (4*N*w1)/3 + (22*u1*w1)/(3*N) + (8*N*u1*w1)/3 - 
     (4*u1^2*w1)/N - (8*N*u1^2*w1)/3)*Log[mw1p1]^3*Log[w1] + 
   (-6/N + 13*N + (2*u1)/N - 51*N*u1 + (8*u1^2)/N + 76*N*u1^2 - (4*u1^3)/N - 
     38*N*u1^3 + (5*v1)/(mw1p1*N) - 5*N*v1 - (3*N*v1)/mw1p1 + (5*u1*v1)/N + 
     31*N*u1*v1 - (4*u1^2*v1)/N - 38*N*u1^2*v1 + v1^2/(mw1p1*N) - 
     (7*N*v1^2)/(2*mw1p1^2) - (3*N*v1^2)/(2*mw1p1))*Log[u1]*Log[w1] + 
   Pi^2*((-4*w1)/N - (5*N*w1)/2 + (8*u1*w1)/N + 5*N*u1*w1 - (5*u1^2*w1)/N - 
     5*N*u1^2*w1)*Log[u1]*Log[w1] + 
   Pi*(((-4*I)*v1)/N + ((2*I)*v1)/(mw1p1*N) + ((2*I)*u1*v1)/N + 
     (I*v1^2)/(mw1p1^2*N) + (I*v1^2)/(mw1p1*N) - ((2*I)/3)*N*w1 - 
     ((4*I)/3)*Nf*w1 + ((28*I)/3)*N*u1*w1 + ((8*I)/3)*Nf*u1*w1 - 
     ((28*I)/3)*N*u1^2*w1 - ((8*I)/3)*Nf*u1^2*w1)*Log[u1]*Log[w1] + 
   (3*N - 5*N*u1 + 2*N*u1^2 + N*v1 - 2*N*u1*v1 + (2*N*v1^2)/w1 + (3*w1)/N - 
     (6*u1*w1)/N)*Log[mu1p1]*Log[u1]*Log[w1] + 
   Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - (4*I)*N*u1*w1 - 
     ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[mu1p1]*Log[u1]*Log[w1] + 
   ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + (16*u1^2*w1)/N + 
     16*N*u1^2*w1)*Log[mu1p1]^2*Log[u1]*Log[w1] + 
   (-3/N + (9*u1)/N - (6*u1^2)/N - v1/N + (2*v1)/(mw1p1*N) - (4*u1*v1)/N + 
     v1^2/(mw1p1^2*N) + v1^2/(mw1p1*N) + (2*N*v1^2)/mw1p1^2 + 
     (2*N*v1^2)/mw1p1 + (2*N*v1^2)/w1 + N*w1 + 2*N*u1*w1)*Log[mw1p1]*Log[u1]*
    Log[w1] + Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - 
     (4*I)*N*u1*w1 - ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[mw1p1]*Log[u1]*
    Log[w1] + ((14*w1)/N + 12*N*w1 - (28*u1*w1)/N - 24*N*u1*w1 + 
     (24*u1^2*w1)/N + 24*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*Log[w1] + 
   ((7*w1)/N + 10*N*w1 - (14*u1*w1)/N - 20*N*u1*w1 + (8*u1^2*w1)/N + 
     20*N*u1^2*w1)*Log[mw1p1]^2*Log[u1]*Log[w1] + 
   (-2/N - (2*u1)/N + (4*u1^2)/N + (2*v1)/(mw1p1*N) + (3*u1*v1)/N + 
     (N*v1^2)/mw1p1^2 + (N*v1^2)/mw1p1 + v1^2/(2*N*w1) + (N*v1^2)/w1 - 
     2*N*w1 + 12*N*u1*w1 - 12*N*u1^2*w1)*Log[u1]^2*Log[w1] + 
   Pi*((2*I)*N*w1 - (4*I)*N*u1*w1 + (4*I)*N*u1^2*w1)*Log[u1]^2*Log[w1] + 
   (-(w1/N) - 2*N*w1 + (2*u1*w1)/N + 4*N*u1*w1 - (4*u1^2*w1)/N - 4*N*u1^2*w1)*
    Log[mu1p1]*Log[u1]^2*Log[w1] + ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 
     8*N*u1*w1 - (4*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mw1p1]*Log[u1]^2*Log[w1] + 
   ((-5*w1)/(3*N) + (N*w1)/2 + (10*u1*w1)/(3*N) - N*u1*w1 - (u1^2*w1)/(3*N) + 
     N*u1^2*w1)*Log[u1]^3*Log[w1] + ((22*N)/3 - 22*N*u1 + (44*N*u1^2)/3 - 
     (2*v1)/N - (4*v1)/(mw1p1^2*N) + (2*v1)/(mw1p1*N) - (46*N*v1)/3 - 
     (18*N*v1)/mw1p1^2 + (16*N*v1)/mw1p1 + (4*u1*v1)/N + (80*N*u1*v1)/3 + 
     (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) + v1^2/(mw1p1*N) + 
     (27*N*v1^2)/mw1p1^3 - (22*N*v1^2)/mw1p1^2 + (5*N*v1^2)/mw1p1 - 
     (4*Nf*w1)/3 + (8*Nf*u1*w1)/3)*Log[v1]*Log[w1] + 
   Pi^2*(-(w1/N) - (5*N*w1)/6 + (2*u1*w1)/N + (5*N*u1*w1)/3 - 
     (5*u1^2*w1)/(3*N) - (5*N*u1^2*w1)/3)*Log[v1]*Log[w1] + 
   Pi*(((22*I)/3)*N - (22*I)*N*u1 + ((88*I)/3)*N*u1^2 - ((44*I)/3)*N*u1^3 + 
     ((4*I)*v1)/N - ((2*I)*v1)/(mw1p1*N) - ((34*I)/3)*N*v1 - 
     ((2*I)*u1*v1)/N + ((56*I)/3)*N*u1*v1 - ((44*I)/3)*N*u1^2*v1 - 
     (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) - ((2*I)*N*v1^2)/w1 - 
     ((4*I)/3)*Nf*w1 + ((8*I)/3)*Nf*u1*w1 - ((8*I)/3)*Nf*u1^2*w1)*Log[v1]*
    Log[w1] + Pi*(((-6*I)*w1)/N - (8*I)*N*w1 + ((12*I)*u1*w1)/N + 
     (16*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (16*I)*N*u1^2*w1)*Log[mu1p1]*
    Log[v1]*Log[w1] + ((-34*N*w1)/3 + (4*Nf*w1)/3 + (68*N*u1*w1)/3 - 
     (8*Nf*u1*w1)/3 - (44*N*u1^2*w1)/3 + (8*Nf*u1^2*w1)/3)*Log[mu1p1]*Log[v1]*
    Log[w1] + (-(w1/N) - 2*N*w1 + (2*u1*w1)/N + 4*N*u1*w1 - 4*N*u1^2*w1)*
    Log[mu1p1]^2*Log[v1]*Log[w1] + ((2*w1)/N - (4*u1*w1)/N + (4*u1^2*w1)/N)*
    Log[mv1p1]^2*Log[v1]*Log[w1] + (3/N - (9*u1)/N + (6*u1^2)/N + v1/N - 
     (2*v1)/(mw1p1*N) + (4*u1*v1)/N - v1^2/(mw1p1^2*N) - v1^2/(mw1p1*N) - 
     (2*N*v1^2)/mw1p1^2 - (2*N*v1^2)/mw1p1 - (2*N*v1^2)/w1 - N*w1 - 
     2*N*u1*w1)*Log[mw1p1]*Log[v1]*Log[w1] + 
   Pi*(((-6*I)*w1)/N - (10*I)*N*w1 + ((12*I)*u1*w1)/N + (20*I)*N*u1*w1 - 
     ((12*I)*u1^2*w1)/N - (20*I)*N*u1^2*w1)*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((10*w1)/N + 4*N*w1 - (20*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mv1p1]*Log[mw1p1]*Log[v1]*
    Log[w1] + ((4*mu1p1^2*w1)/N - 6*N*w1 + 12*N*u1*w1 - 12*N*u1^2*w1)*
    Log[mw1p1]^2*Log[v1]*Log[w1] + Pi*(((2*I)*w1)/N - (2*I)*N*w1 - 
     ((4*I)*u1*w1)/N + (4*I)*N*u1*w1 + ((4*I)*u1^2*w1)/N - (4*I)*N*u1^2*w1)*
    Log[u1]*Log[v1]*Log[w1] + (9/N + (19*N)/3 - (11*u1)/N - 31*N*u1 + 
     (2*u1^2)/N + (154*N*u1^2)/3 - (80*N*u1^3)/3 + (3*v1)/N + 
     (4*v1)/(mw1p1^3*N) - (8*v1)/(mw1p1^2*N) - (2*v1)/(mw1p1*N) - 
     (31*N*v1)/3 + (18*N*v1)/mw1p1^3 - (20*N*v1)/mw1p1^2 + (2*N*v1)/mw1p1 - 
     (4*u1*v1)/N + (86*N*u1*v1)/3 - (80*N*u1^2*v1)/3 - (6*v1^2)/(mw1p1^4*N) + 
     (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) - 
     (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - (12*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/w1 - (4*Nf*w1)/3 + (8*Nf*u1*w1)/3 - (8*Nf*u1^2*w1)/3)*Log[u1]*
    Log[v1]*Log[w1] + ((-20*w1)/N - 12*N*w1 + (40*u1*w1)/N + 24*N*u1*w1 - 
     (24*u1^2*w1)/N - 24*N*u1^2*w1)*Log[mu1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((-4*w1)/N + (8*u1*w1)/N - (8*u1^2*w1)/N)*Log[mv1p1]*Log[u1]*Log[v1]*
    Log[w1] + ((-10*w1)/N - 4*N*w1 + (20*u1*w1)/N + 8*N*u1*w1 - 
     (16*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   ((7*w1)/N + (5*N*w1)/2 - (14*u1*w1)/N - 5*N*u1*w1 + (9*u1^2*w1)/N + 
     5*N*u1^2*w1)*Log[u1]^2*Log[v1]*Log[w1] + 
   Pi*(((5*I)*w1)/N + (2*I)*N*w1 - ((10*I)*u1*w1)/N - (4*I)*N*u1*w1 + 
     ((8*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[v1]^2*Log[w1] + 
   (-((N*v1^2)/mw1p1^2) - (N*v1^2)/mw1p1 - (N*v1^2)/w1 + (6*w1)/N + N*w1 - 
     (4*u1*w1)/N - 10*N*u1*w1 + 6*N*u1^2*w1)*Log[v1]^2*Log[w1] + 
   ((5*w1)/N + 8*N*w1 - (10*u1*w1)/N - 16*N*u1*w1 + (4*u1^2*w1)/N + 
     16*N*u1^2*w1)*Log[mu1p1]*Log[v1]^2*Log[w1] + 
   ((2*w1)/N + 6*N*w1 - (4*u1*w1)/N - 12*N*u1*w1 + (8*u1^2*w1)/N + 
     12*N*u1^2*w1)*Log[mw1p1]*Log[v1]^2*Log[w1] + 
   (w1/N + (N*w1)/2 - (2*u1*w1)/N - N*u1*w1 - (3*u1^2*w1)/N + N*u1^2*w1)*
    Log[u1]*Log[v1]^2*Log[w1] + ((-25*w1)/(3*N) - (15*N*w1)/2 + 
     (50*u1*w1)/(3*N) + 15*N*u1*w1 - (37*u1^2*w1)/(3*N) - 15*N*u1^2*w1)*
    Log[v1]^3*Log[w1] + (-1/2*w1/N - (7*N*w1)/2 + (2*u1*w1)/N + 8*N*u1*w1)*
    Log[w1]^2 + Pi*((((3*I)/2)*w1)/N - ((3*I)/2)*N*w1 - ((3*I)*u1*w1)/N + 
     (5*I)*N*u1*w1 - (6*I)*N*u1^2*w1)*Log[w1]^2 + 
   Pi^2*(-1/3*w1/N + (N*w1)/12 + (2*u1*w1)/(3*N) - (N*u1*w1)/6 - 
     (7*u1^2*w1)/(6*N) + (N*u1^2*w1)/6)*Log[w1]^2 + 
   Pi*(((-I)*w1)/N + I*N*w1 + ((2*I)*u1*w1)/N - (2*I)*N*u1*w1 - 
     ((2*I)*u1^2*w1)/N + (2*I)*N*u1^2*w1)*Log[mu1p1]*Log[w1]^2 + 
   ((-9*w1)/(2*N) + (5*N*w1)/2 + (5*u1*w1)/N - 7*N*u1*w1 + 6*N*u1^2*w1)*
    Log[mu1p1]*Log[w1]^2 + ((9*w1)/(2*N) + N*w1 - (9*u1*w1)/N - 2*N*u1*w1 + 
     (6*u1^2*w1)/N + 2*N*u1^2*w1)*Log[mu1p1]^2*Log[w1]^2 + 
   ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + (16*u1^2*w1)/N + 
     16*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   ((3*w1)/N + 2*N*w1 - (6*u1*w1)/N - 4*N*u1*w1 + (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[mw1p1]^2*Log[w1]^2 + 
   (7/(2*N) - (5*u1)/(2*N) - u1^2/N - (3*v1)/(2*N) - (2*v1)/(mw1p1*N) - 
     (2*N*v1^2)/mw1p1^2 - (2*N*v1^2)/mw1p1 - v1^2/(2*N*w1) - (2*N*v1^2)/w1 - 
     (5*N*w1)/2 - N*u1*w1)*Log[u1]*Log[w1]^2 + 
   Pi*(((3*I)*w1)/N - I*N*w1 - ((6*I)*u1*w1)/N + (2*I)*N*u1*w1 + 
     ((6*I)*u1^2*w1)/N - (2*I)*N*u1^2*w1)*Log[u1]*Log[w1]^2 + 
   (-(w1/N) + N*w1 + (2*u1*w1)/N - 2*N*u1*w1 - (2*u1^2*w1)/N + 2*N*u1^2*w1)*
    Log[mu1p1]*Log[u1]*Log[w1]^2 + ((-5*w1)/N - 2*N*w1 + (10*u1*w1)/N + 
     4*N*u1*w1 - (8*u1^2*w1)/N - 4*N*u1^2*w1)*Log[mw1p1]*Log[u1]*Log[w1]^2 + 
   ((3*w1)/N + (3*N*w1)/4 - (6*u1*w1)/N - (3*N*u1*w1)/2 + 
     (11*u1^2*w1)/(2*N) + (3*N*u1^2*w1)/2)*Log[u1]^2*Log[w1]^2 + 
   (-6/N + (10*u1)/N - (4*u1^2)/N - (2*v1)/(mw1p1^3*N) + (4*v1)/(mw1p1^2*N) + 
     v1/(mw1p1*N) - (9*N*v1)/mw1p1^3 + (10*N*v1)/mw1p1^2 - 
     (mv1p1*N*v1)/mw1p1 - (u1*v1)/N + (3*v1^2)/(mw1p1^4*N) - 
     (3*v1^2)/(mw1p1^3*N) + (3*v1^2)/(2*mw1p1^2*N) + (3*v1^2)/(2*mw1p1*N) + 
     (27*N*v1^2)/(2*mw1p1^4) - (39*N*v1^2)/(2*mw1p1^3) + (7*N*v1^2)/mw1p1^2 + 
     (N*v1^2)/w1 + N*w1 + 6*N*u1*w1 - 6*N*u1^2*w1)*Log[v1]*Log[w1]^2 + 
   Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - (4*I)*N*u1*w1 - 
     ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[v1]*Log[w1]^2 + 
   ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mu1p1]*Log[v1]*Log[w1]^2 + 
   ((-9*w1)/N - 6*N*w1 + (18*u1*w1)/N + 12*N*u1*w1 - (12*u1^2*w1)/N - 
     12*N*u1^2*w1)*Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   ((mu1p1^2*w1)/N - (3*N*w1)/2 + 3*N*u1*w1 - 3*N*u1^2*w1)*Log[u1]*Log[v1]*
    Log[w1]^2 + ((19*w1)/(2*N) + (19*N*w1)/4 - (19*u1*w1)/N - 
     (19*N*u1*w1)/2 + (31*u1^2*w1)/(2*N) + (19*N*u1^2*w1)/2)*Log[v1]^2*
    Log[w1]^2 + (-2/(3*N) - (2*u1)/(3*N) + (4*u1^2)/(3*N) + 
     (2*v1)/(3*mw1p1*N) + (u1*v1)/N + (2*N*v1^2)/(3*mw1p1^2) + 
     (2*N*v1^2)/(3*mw1p1) + v1^2/(6*N*w1) + (2*N*v1^2)/(3*w1) + (N*w1)/3 + 
     2*N*u1*w1 - 2*N*u1^2*w1)*Log[w1]^3 + 
   Pi*((((-2*I)/3)*w1)/N + ((2*I)/3)*N*w1 + (((4*I)/3)*u1*w1)/N - 
     ((4*I)/3)*N*u1*w1 - (((4*I)/3)*u1^2*w1)/N + ((4*I)/3)*N*u1^2*w1)*
    Log[w1]^3 + (-1/3*w1/N - (2*N*w1)/3 + (2*u1*w1)/(3*N) + (4*N*u1*w1)/3 - 
     (4*N*u1^2*w1)/3)*Log[mw1p1]*Log[w1]^3 + 
   ((2*w1)/(3*N) - (N*w1)/6 - (4*u1*w1)/(3*N) + (N*u1*w1)/3 + (u1^2*w1)/N - 
     (N*u1^2*w1)/3)*Log[u1]*Log[w1]^3 + 
   ((-2*w1)/N + (N*w1)/2 + (4*u1*w1)/N - N*u1*w1 - (3*u1^2*w1)/N + N*u1^2*w1)*
    Log[v1]*Log[w1]^3 + (-1/4*w1/N + (3*N*w1)/8 + (u1*w1)/(2*N) - 
     (3*N*u1*w1)/4 - (7*u1^2*w1)/(12*N) + (3*N*u1^2*w1)/4)*Log[w1]^4 + 
   Pi^2*((-4*w1)/(3*N) - (19*N*w1)/3 + (8*u1*w1)/(3*N) + (38*N*u1*w1)/3 - 
     (2*u1^2*w1)/N - (38*N*u1^2*w1)/3)*PolyLog[2, u1] + 
   Pi*((-12*I)/N + ((20*I)*u1)/N - ((8*I)*u1^2)/N - ((4*I)*v1)/(mw1p1^3*N) + 
     ((8*I)*v1)/(mw1p1^2*N) + ((2*I)*v1)/(mw1p1*N) - ((18*I)*N*v1)/mw1p1^3 + 
     ((20*I)*N*v1)/mw1p1^2 - ((2*I)*mv1p1*N*v1)/mw1p1 - ((2*I)*u1*v1)/N + 
     ((6*I)*v1^2)/(mw1p1^4*N) - ((6*I)*v1^2)/(mw1p1^3*N) + 
     ((3*I)*v1^2)/(mw1p1^2*N) + ((3*I)*v1^2)/(mw1p1*N) + 
     ((27*I)*N*v1^2)/mw1p1^4 - ((39*I)*N*v1^2)/mw1p1^3 + 
     ((14*I)*N*v1^2)/mw1p1^2 + ((2*I)*N*v1^2)/w1 + (2*I)*N*w1 + 
     (12*I)*N*u1*w1 - (12*I)*N*u1^2*w1)*PolyLog[2, u1] + 
   Pi*(((2*I)*w1)/N + (10*I)*N*w1 - ((4*I)*u1*w1)/N - (20*I)*N*u1*w1 + 
     ((4*I)*u1^2*w1)/N + (20*I)*N*u1^2*w1)*Log[mu1p1]*PolyLog[2, u1] + 
   ((-2*mu1p1^2*w1)/N + 3*N*w1 - 6*N*u1*w1 + 6*N*u1^2*w1)*Log[mu1p1]^2*
    PolyLog[2, u1] + Pi*(((2*I)*w1)/N + (4*I)*N*w1 - ((4*I)*u1*w1)/N - 
     (8*I)*N*u1*w1 + ((8*I)*u1^2*w1)/N + (8*I)*N*u1^2*w1)*Log[mw1p1]*
    PolyLog[2, u1] + ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - 
     (8*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*PolyLog[2, u1] + 
   Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - (4*I)*N*u1*w1 - 
     ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[u1]*PolyLog[2, u1] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[u1]*PolyLog[2, u1] + 
   ((2*w1)/N + 4*N*w1 - (4*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*Log[u1]*PolyLog[2, u1] + 
   (-(w1/N) - 2*N*w1 + (2*u1*w1)/N + 4*N*u1*w1 - (4*u1^2*w1)/N - 4*N*u1^2*w1)*
    Log[u1]^2*PolyLog[2, u1] + Pi*(((-4*I)*w1)/N - (12*I)*N*w1 + 
     ((8*I)*u1*w1)/N + (24*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (24*I)*N*u1^2*w1)*
    Log[v1]*PolyLog[2, u1] + (12/N - (20*u1)/N + (8*u1^2)/N + 
     (4*v1)/(mw1p1^3*N) - (8*v1)/(mw1p1^2*N) - (2*v1)/(mw1p1*N) + 
     (18*N*v1)/mw1p1^3 - (20*N*v1)/mw1p1^2 + (2*mv1p1*N*v1)/mw1p1 + 
     (2*u1*v1)/N - (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - 
     (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) - (27*N*v1^2)/mw1p1^4 + 
     (39*N*v1^2)/mw1p1^3 - (14*N*v1^2)/mw1p1^2 - (2*N*v1^2)/w1 - 2*N*w1 - 
     12*N*u1*w1 + 12*N*u1^2*w1)*Log[v1]*PolyLog[2, u1] + 
   ((-2*w1)/N - 10*N*w1 + (4*u1*w1)/N + 20*N*u1*w1 - (4*u1^2*w1)/N - 
     20*N*u1^2*w1)*Log[mu1p1]*Log[v1]*PolyLog[2, u1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mv1p1]*Log[v1]*
    PolyLog[2, u1] + ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 8*N*u1*w1 - 
     (8*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mw1p1]*Log[v1]*PolyLog[2, u1] + 
   ((2*w1)/N - 2*N*w1 - (4*u1*w1)/N + 4*N*u1*w1 + (4*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[u1]*Log[v1]*PolyLog[2, u1] + 
   ((3*w1)/N + 4*N*w1 - (6*u1*w1)/N - 8*N*u1*w1 + (4*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[v1]^2*PolyLog[2, u1] + 
   (-12/N + (20*u1)/N - (8*u1^2)/N - (4*v1)/(mw1p1^3*N) + 
     (8*v1)/(mw1p1^2*N) + (2*v1)/(mw1p1*N) - (18*N*v1)/mw1p1^3 + 
     (20*N*v1)/mw1p1^2 - (2*mv1p1*N*v1)/mw1p1 - (2*u1*v1)/N + 
     (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) + (27*N*v1^2)/mw1p1^4 - (39*N*v1^2)/mw1p1^3 + 
     (14*N*v1^2)/mw1p1^2 + (2*N*v1^2)/w1 + 2*N*w1 + 12*N*u1*w1 - 
     12*N*u1^2*w1)*Log[w1]*PolyLog[2, u1] + 
   Pi*(((2*I)*w1)/N + (4*I)*N*w1 - ((4*I)*u1*w1)/N - (8*I)*N*u1*w1 + 
     (8*I)*N*u1^2*w1)*Log[w1]*PolyLog[2, u1] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[w1]*PolyLog[2, u1] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*Log[w1]*PolyLog[2, u1] + 
   ((-8*w1)/N - 2*N*w1 + (16*u1*w1)/N + 4*N*u1*w1 - (12*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[u1]*Log[w1]*PolyLog[2, u1] - 
   (8*mu1p1^2*w1*Log[v1]*Log[w1]*PolyLog[2, u1])/N + 
   ((2*mu1p1^2*w1)/N + N*w1 - 2*N*u1*w1 + 2*N*u1^2*w1)*Log[w1]^2*
    PolyLog[2, u1] + ((-8*mu1p1*mv1p1)/N - 1/(mw1p1^2*N) + 5/(mw1p1*N) - 
     (9*N)/(2*mw1p1^2) + (mv1p1^2*N)/(2*mw1p1) - mv1p1/(N*u1^2) - 
     (9*N)/(2*u1^2) + 5/(N*u1) + N/(2*u1) + (6*mv1p1*v1)/(mw1p1^3*N) - 
     (2*v1)/(mw1p1^2*N) - (3*v1)/(mw1p1*N) + (27*mv1p1*N*v1)/mw1p1^3 - 
     (21*N*v1)/mw1p1^2 + (9*N*v1)/(2*u1^2) - (4*v1)/(N*u1) + (4*N*v1)/u1 + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) + (51*N*v1^2)/(2*mw1p1^2) - 
     2/(N*w1) - (9*N)/w1 + (2*N*v1)/w1 + (N*v1^2)/(2*w1))*PolyLog[2, v1] + 
   Pi^2*((-4*w1)/(3*N) + (8*u1*w1)/(3*N) - (8*u1^2*w1)/(3*N))*
    PolyLog[2, v1] + ((2*w1)/N - (4*u1*w1)/N + (4*u1^2*w1)/N)*Log[mu1p1]^2*
    PolyLog[2, v1] + ((8*w1)/N - (16*u1*w1)/N)*Log[v1]*PolyLog[2, v1] + 
   ((-2*w1)/N + (4*u1*w1)/N - (4*u1^2*w1)/N)*Log[v1]^2*PolyLog[2, v1] + 
   ((-4*w1)/N + (8*u1*w1)/N - (8*u1^2*w1)/N)*Log[mu1p1]*Log[w1]*
    PolyLog[2, v1] + ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[u1]*Log[w1]*
    PolyLog[2, v1] + ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[v1]*Log[w1]*
    PolyLog[2, v1] + ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*PolyLog[2, u1]*
    PolyLog[2, v1] + (N^(-1) - u1/N - 34*N*u1 + (12*u1^2)/N + 64*N*u1^2 - 
     (4*u1^3)/N - 38*N*u1^3 - (5*v1)/N + (4*v1)/(mw1p1*N) - 30*N*v1 + 
     (10*N*v1)/mw1p1 + (9*u1*v1)/N + 43*N*u1*v1 - (4*u1^2*v1)/N - 
     38*N*u1^2*v1 + (3*v1^2)/(mw1p1*N) - (3*N*v1^2)/mw1p1^2 + 
     (19*N*v1^2)/mw1p1 - 2/(N*w1) - (9*N)/w1 + (2*N*v1)/w1 + (N*v1^2)/(2*w1))*
    PolyLog[2, -(v1/u1)] + Pi^2*(-(w1/N) + (16*N*w1)/3 + (2*u1*w1)/N - 
     (32*N*u1*w1)/3 - (8*u1^2*w1)/(3*N) + (32*N*u1^2*w1)/3)*
    PolyLog[2, -(v1/u1)] + Pi*((2*I)/N + ((4*I)/3)*N + ((2*I)*u1)/N - 
     (12*I)*N*u1 - ((4*I)*u1^2)/N + ((76*I)/3)*N*u1^2 - ((44*I)/3)*N*u1^3 + 
     ((2*I)*v1)/N - ((2*I)*v1)/(mw1p1*N) - ((16*I)/3)*N*v1 - 
     ((6*I)*u1*v1)/N + ((44*I)/3)*N*u1*v1 - ((44*I)/3)*N*u1^2*v1 - 
     (I*v1^2)/(mw1p1^2*N) - (I*v1^2)/(mw1p1*N) - ((2*I)*N*v1^2)/w1 - 
     ((4*I)/3)*Nf*w1 + ((8*I)/3)*Nf*u1*w1 - ((8*I)/3)*Nf*u1^2*w1)*
    PolyLog[2, -(v1/u1)] + Pi*(((-6*I)*w1)/N - (4*I)*N*w1 + 
     ((12*I)*u1*w1)/N + (8*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (8*I)*N*u1^2*w1)*
    Log[mu1p1]*PolyLog[2, -(v1/u1)] + ((-2*w1)/N + (4*u1*w1)/N)*Log[mu1p1]^2*
    PolyLog[2, -(v1/u1)] + Pi*(((-2*I)*w1)/N - (4*I)*N*w1 + ((4*I)*u1*w1)/N + 
     (8*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (8*I)*N*u1^2*w1)*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + ((12*w1)/N + 14*N*w1 - (24*u1*w1)/N - 28*N*u1*w1 + 
     (20*u1^2*w1)/N + 28*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + (-5*N + 11*N*u1 - 6*N*u1^2 + N*v1 - 2*N*u1*v1 + 
     (2*N*v1^2)/mw1p1^2 + (2*N*v1^2)/mw1p1 - w1/N + (10*u1*w1)/N)*Log[u1]*
    PolyLog[2, -(v1/u1)] + Pi*(((2*I)*w1)/N - (2*I)*N*w1 - ((4*I)*u1*w1)/N + 
     (4*I)*N*u1*w1 + ((4*I)*u1^2*w1)/N - (4*I)*N*u1^2*w1)*Log[u1]*
    PolyLog[2, -(v1/u1)] + ((-12*w1)/N - 14*N*w1 + (24*u1*w1)/N + 
     28*N*u1*w1 - (20*u1^2*w1)/N - 28*N*u1^2*w1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(v1/u1)] + ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 8*N*u1*w1 - 
     (8*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mw1p1]*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (w1/N + 2*N*w1 - (2*u1*w1)/N - 4*N*u1*w1 + (4*u1^2*w1)/N + 4*N*u1^2*w1)*
    Log[u1]^2*PolyLog[2, -(v1/u1)] + Pi*((8*I)*N*w1 - (16*I)*N*u1*w1 + 
     (16*I)*N*u1^2*w1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (8/N + (16*N)/3 - (24*u1)/N - 8*N*u1 + (16*u1^2)/N + (16*N*u1^2)/3 - 
     (8*N*u1^3)/3 - (4*v1)/N + (4*v1)/(mw1p1^3*N) - (8*v1)/(mw1p1^2*N) + 
     (2*v1)/(mw1p1*N) - (28*N*v1)/3 + (18*N*v1)/mw1p1^3 - (20*N*v1)/mw1p1^2 + 
     (2*N*v1)/mw1p1 + (14*u1*v1)/N + (20*N*u1*v1)/3 - (8*N*u1^2*v1)/3 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - v1^2/(mw1p1^2*N) - 
     v1^2/(mw1p1*N) - (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - 
     (8*N*v1^2)/mw1p1^2 + (4*N*v1^2)/mw1p1 + (2*N*v1^2)/w1 - (4*Nf*w1)/3 + 
     (8*Nf*u1*w1)/3 - (8*Nf*u1^2*w1)/3)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mv1p1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + ((2*w1)/N + 4*N*w1 - (4*u1*w1)/N - 8*N*u1*w1 + 
     (8*u1^2*w1)/N + 8*N*u1^2*w1)*Log[mw1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((-2*w1)/N + (4*u1*w1)/N - (8*u1^2*w1)/N)*Log[u1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + (-(w1/N) - 4*N*w1 + (2*u1*w1)/N + 8*N*u1*w1 - 
     (4*u1^2*w1)/N - 8*N*u1^2*w1)*Log[v1]^2*PolyLog[2, -(v1/u1)] + 
   (3/N - (9*u1)/N + (6*u1^2)/N + v1/N - (2*v1)/(mw1p1*N) + (4*u1*v1)/N - 
     v1^2/(mw1p1^2*N) - v1^2/(mw1p1*N) - (2*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/mw1p1 - (2*N*v1^2)/w1 - N*w1 - 2*N*u1*w1)*Log[w1]*
    PolyLog[2, -(v1/u1)] + Pi*(((2*I)*w1)/N - (2*I)*N*w1 - ((4*I)*u1*w1)/N + 
     (4*I)*N*u1*w1 + ((4*I)*u1^2*w1)/N - (4*I)*N*u1^2*w1)*Log[w1]*
    PolyLog[2, -(v1/u1)] + ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 8*N*u1*w1 - 
     (8*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mu1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-12*w1)/N - 14*N*w1 + (24*u1*w1)/N + 28*N*u1*w1 - (20*u1^2*w1)/N - 
     28*N*u1^2*w1)*Log[mw1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((12*w1)/N + 2*N*w1 - (24*u1*w1)/N - 4*N*u1*w1 + (20*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[u1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-4*w1)/N + 4*N*w1 + (8*u1*w1)/N - 8*N*u1*w1 + 8*N*u1^2*w1)*Log[v1]*
    Log[w1]*PolyLog[2, -(v1/u1)] + ((-2*w1)/N - 10*N*w1 + (4*u1*w1)/N + 
     20*N*u1*w1 - (4*u1^2*w1)/N - 20*N*u1^2*w1)*PolyLog[2, u1]*
    PolyLog[2, -(v1/u1)] + ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*
    PolyLog[2, v1]*PolyLog[2, -(v1/u1)] + 
   (w1/N + 2*N*w1 - (2*u1*w1)/N - 4*N*u1*w1 + (4*u1^2*w1)/N + 4*N*u1^2*w1)*
    PolyLog[2, -(v1/u1)]^2 + Pi^2*((-19*N*w1)/3 + (38*N*u1*w1)/3 - 
     (2*u1^2*w1)/N - (38*N*u1^2*w1)/3)*PolyLog[2, w1] + 
   Pi*((-4*I)/N - ((4*I)*u1)/N + ((8*I)*u1^2)/N + ((4*I)*v1)/(mw1p1*N) + 
     ((6*I)*u1*v1)/N + ((4*I)*N*v1^2)/mw1p1^2 + ((4*I)*N*v1^2)/mw1p1 + 
     (I*v1^2)/(N*w1) + ((4*I)*N*v1^2)/w1 + (2*I)*N*w1 + (12*I)*N*u1*w1 - 
     (12*I)*N*u1^2*w1)*PolyLog[2, w1] + 
   Pi*(((6*I)*w1)/N + (4*I)*N*w1 - ((12*I)*u1*w1)/N - (8*I)*N*u1*w1 + 
     ((8*I)*u1^2*w1)/N + (8*I)*N*u1^2*w1)*Log[mu1p1]*PolyLog[2, w1] + 
   Pi*(((2*I)*w1)/N + (10*I)*N*w1 - ((4*I)*u1*w1)/N - (20*I)*N*u1*w1 + 
     ((4*I)*u1^2*w1)/N + (20*I)*N*u1^2*w1)*Log[mw1p1]*PolyLog[2, w1] + 
   (-4/N - (4*u1)/N + (8*u1^2)/N + (4*v1)/(mw1p1*N) + (6*u1*v1)/N + 
     (4*N*v1^2)/mw1p1^2 + (4*N*v1^2)/mw1p1 + v1^2/(N*w1) + (4*N*v1^2)/w1 + 
     2*N*w1 + 12*N*u1*w1 - 12*N*u1^2*w1)*Log[u1]*PolyLog[2, w1] + 
   Pi*(((-2*I)*w1)/N + (4*I)*N*w1 + ((4*I)*u1*w1)/N - (8*I)*N*u1*w1 + 
     (8*I)*N*u1^2*w1)*Log[u1]*PolyLog[2, w1] + 
   ((2*w1)/N + 10*N*w1 - (4*u1*w1)/N - 20*N*u1*w1 + (4*u1^2*w1)/N + 
     20*N*u1^2*w1)*Log[mw1p1]*Log[u1]*PolyLog[2, w1] + 
   (-(w1/N) - 4*N*w1 + (2*u1*w1)/N + 8*N*u1*w1 - 8*N*u1^2*w1)*Log[u1]^2*
    PolyLog[2, w1] + Pi*(((-4*I)*w1)/N - (12*I)*N*w1 + ((8*I)*u1*w1)/N + 
     (24*I)*N*u1*w1 - ((8*I)*u1^2*w1)/N - (24*I)*N*u1^2*w1)*Log[v1]*
    PolyLog[2, w1] + (12/N - (20*u1)/N + (8*u1^2)/N + (4*v1)/(mw1p1^3*N) - 
     (8*v1)/(mw1p1^2*N) - (2*v1)/(mw1p1*N) + (18*N*v1)/mw1p1^3 - 
     (20*N*v1)/mw1p1^2 + (2*mv1p1*N*v1)/mw1p1 + (2*u1*v1)/N - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) - 
     (3*v1^2)/(mw1p1*N) - (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - 
     (14*N*v1^2)/mw1p1^2 - (2*N*v1^2)/w1 - 2*N*w1 - 12*N*u1*w1 + 
     12*N*u1^2*w1)*Log[v1]*PolyLog[2, w1] + 
   ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mu1p1]*Log[v1]*PolyLog[2, w1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[mv1p1]*Log[v1]*
    PolyLog[2, w1] + ((-2*w1)/N - 10*N*w1 + (4*u1*w1)/N + 20*N*u1*w1 - 
     (4*u1^2*w1)/N - 20*N*u1^2*w1)*Log[mw1p1]*Log[v1]*PolyLog[2, w1] + 
   ((2*w1)/N + 4*N*w1 - (4*u1*w1)/N - 8*N*u1*w1 + 8*N*u1^2*w1)*Log[u1]*
    Log[v1]*PolyLog[2, w1] + ((3*w1)/N + 4*N*w1 - (6*u1*w1)/N - 8*N*u1*w1 + 
     (4*u1^2*w1)/N + 8*N*u1^2*w1)*Log[v1]^2*PolyLog[2, w1] + 
   Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - (4*I)*N*u1*w1 - 
     ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[w1]*PolyLog[2, w1] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[w1]*PolyLog[2, w1] + 
   ((-2*w1)/N + 2*N*w1 + (4*u1*w1)/N - 4*N*u1*w1 - (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[u1]*Log[w1]*PolyLog[2, w1] + 
   ((-4*mu1p1^2*w1)/N - 6*N*w1 + 12*N*u1*w1 - 12*N*u1^2*w1)*Log[v1]*Log[w1]*
    PolyLog[2, w1] + ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*PolyLog[2, v1]*
    PolyLog[2, w1] + ((-2*w1)/N - 10*N*w1 + (4*u1*w1)/N + 20*N*u1*w1 - 
     (4*u1^2*w1)/N - 20*N*u1^2*w1)*PolyLog[2, -(v1/u1)]*PolyLog[2, w1] + 
   (19/N + 1/(mw1p1^2*N) - 5/(mw1p1*N) - 28*N + (9*N)/(2*mw1p1^2) - 
     N/(2*mw1p1) + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) - 5/(N*u1) - 
     N/(2*u1) - (11*u1)/N + 70*N*u1 - (4*mv1p1*u1^2)/N - 88*N*u1^2 + 
     (4*u1^3)/N + 38*N*u1^3 - v1/N - (6*v1)/(mw1p1^3*N) + 
     (10*v1)/(mw1p1^2*N) - (9*v1)/(mw1p1*N) + 18*N*v1 - (27*N*v1)/mw1p1^3 + 
     (57*N*v1)/mw1p1^2 - (25*N*v1)/mw1p1 + (4*v1)/(N*u1) - (4*N*v1)/u1 - 
     (5*u1*v1)/N - 55*N*u1*v1 + 38*N*u1^2*v1 - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) - (2*v1^2)/(mw1p1*N) - (27*N*v1^2)/mw1p1^3 + 
     (51*N*v1^2)/(2*mw1p1^2) - (7*N*v1^2)/(2*mw1p1))*PolyLog[2, -(w1/v1)] + 
   Pi^2*(w1/N - (13*N*w1)/3 - (2*u1*w1)/N + (26*N*u1*w1)/3 + (2*u1^2*w1)/N - 
     (26*N*u1^2*w1)/3)*PolyLog[2, -(w1/v1)] + 
   Pi*((-6*I)/N + ((10*I)*u1)/N - ((4*I)*u1^2)/N - ((6*I)*v1)/N - 
     ((4*I)*v1)/(mw1p1^3*N) + ((8*I)*v1)/(mw1p1^2*N) + ((2*I)*v1)/(mw1p1*N) - 
     ((18*I)*N*v1)/mw1p1^3 + ((20*I)*N*v1)/mw1p1^2 - 
     ((2*I)*mv1p1*N*v1)/mw1p1 + ((2*I)*u1*v1)/N + ((6*I)*v1^2)/(mw1p1^4*N) - 
     ((6*I)*v1^2)/(mw1p1^3*N) + ((3*I)*v1^2)/(mw1p1^2*N) + 
     ((3*I)*v1^2)/(mw1p1*N) + ((27*I)*N*v1^2)/mw1p1^4 - 
     ((39*I)*N*v1^2)/mw1p1^3 + ((14*I)*N*v1^2)/mw1p1^2 + ((2*I)*N*v1^2)/w1 - 
     ((16*I)/3)*N*w1 + ((4*I)/3)*Nf*w1 + ((56*I)/3)*N*u1*w1 - 
     ((8*I)/3)*Nf*u1*w1 - ((44*I)/3)*N*u1^2*w1 + ((8*I)/3)*Nf*u1^2*w1)*
    PolyLog[2, -(w1/v1)] + Pi*(((6*I)*w1)/N + (4*I)*N*w1 - ((12*I)*u1*w1)/N - 
     (8*I)*N*u1*w1 + ((8*I)*u1^2*w1)/N + (8*I)*N*u1^2*w1)*Log[mu1p1]*
    PolyLog[2, -(w1/v1)] + Pi*(((2*I)*w1)/N + (4*I)*N*w1 - ((4*I)*u1*w1)/N - 
     (8*I)*N*u1*w1 + ((8*I)*u1^2*w1)/N + (8*I)*N*u1^2*w1)*Log[mw1p1]*
    PolyLog[2, -(w1/v1)] + ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - 
     (8*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(w1/v1)] + (3*N - 5*N*u1 + 2*N*u1^2 + N*v1 - 2*N*u1*v1 + 
     (2*N*v1^2)/w1 + (3*w1)/N - (6*u1*w1)/N)*Log[u1]*PolyLog[2, -(w1/v1)] + 
   Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - (4*I)*N*u1*w1 - 
     ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[u1]*PolyLog[2, -(w1/v1)] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mu1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   ((2*w1)/N + 4*N*w1 - (4*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (-(w1/N) - 2*N*w1 + (2*u1*w1)/N + 4*N*u1*w1 - (4*u1^2*w1)/N - 4*N*u1^2*w1)*
    Log[u1]^2*PolyLog[2, -(w1/v1)] + Pi*((-8*I)*N*w1 + (16*I)*N*u1*w1 - 
     (16*I)*N*u1^2*w1)*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-16*N)/3 + 8*N*u1 - (16*N*u1^2)/3 + (8*N*u1^3)/3 + (12*v1)/N + 
     (4*v1)/(mw1p1^3*N) - (8*v1)/(mw1p1^2*N) - (2*v1)/(mw1p1*N) + 
     (28*N*v1)/3 + (18*N*v1)/mw1p1^3 - (20*N*v1)/mw1p1^2 + 
     (2*mv1p1*N*v1)/mw1p1 - (6*u1*v1)/N - (20*N*u1*v1)/3 + (8*N*u1^2*v1)/3 - 
     (6*v1^2)/(mw1p1^4*N) + (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) - 
     (3*v1^2)/(mw1p1*N) - (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - 
     (14*N*v1^2)/mw1p1^2 + (4*Nf*w1)/3 - (8*Nf*u1*w1)/3 + (8*Nf*u1^2*w1)/3)*
    Log[v1]*PolyLog[2, -(w1/v1)] + ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 
     8*N*u1*w1 - (8*u1^2*w1)/N - 8*N*u1^2*w1)*Log[mu1p1]*Log[v1]*
    PolyLog[2, -(w1/v1)] + ((-4*w1)/N + (8*u1*w1)/N - (8*u1^2*w1)/N)*
    Log[mv1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mw1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((2*w1)/N - (4*u1*w1)/N + (8*u1^2*w1)/N)*Log[u1]*Log[v1]*
    PolyLog[2, -(w1/v1)] + ((3*w1)/N + 4*N*w1 - (6*u1*w1)/N - 8*N*u1*w1 + 
     (4*u1^2*w1)/N + 8*N*u1^2*w1)*Log[v1]^2*PolyLog[2, -(w1/v1)] + 
   (-9/N - N + (19*u1)/N + 7*N*u1 - (10*u1^2)/N - 6*N*u1^2 - (3*v1)/N - 
     (4*v1)/(mw1p1^3*N) + (8*v1)/(mw1p1^2*N) + (2*v1)/(mw1p1*N) - 3*N*v1 - 
     (18*N*v1)/mw1p1^3 + (20*N*v1)/mw1p1^2 - (2*mv1p1*N*v1)/mw1p1 - 
     (4*u1*v1)/N - 2*N*u1*v1 + (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + 
     (3*v1^2)/(mw1p1^2*N) + (3*v1^2)/(mw1p1*N) + (27*N*v1^2)/mw1p1^4 - 
     (39*N*v1^2)/mw1p1^3 + (14*N*v1^2)/mw1p1^2)*Log[w1]*
    PolyLog[2, -(w1/v1)] + Pi*(((-2*I)*w1)/N + (2*I)*N*w1 + ((4*I)*u1*w1)/N - 
     (4*I)*N*u1*w1 - ((4*I)*u1^2*w1)/N + (4*I)*N*u1^2*w1)*Log[w1]*
    PolyLog[2, -(w1/v1)] + ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + 
     (8*u1^2*w1)/N + 8*N*u1^2*w1)*Log[mu1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((-2*w1)/N + 2*N*w1 + (4*u1*w1)/N - 4*N*u1*w1 - (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[u1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (-4*N*w1 + 8*N*u1*w1 - 8*N*u1^2*w1)*Log[v1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*PolyLog[2, u1]*PolyLog[2, -(w1/v1)] + 
   ((-4*w1)/N + (8*u1*w1)/N - (8*u1^2*w1)/N)*PolyLog[2, v1]*
    PolyLog[2, -(w1/v1)] + ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 8*N*u1*w1 - 
     (8*u1^2*w1)/N - 8*N*u1^2*w1)*PolyLog[2, -(v1/u1)]*PolyLog[2, -(w1/v1)] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*PolyLog[2, w1]*PolyLog[2, -(w1/v1)] + 
   ((3*w1)/N + 2*N*w1 - (6*u1*w1)/N - 4*N*u1*w1 + (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*PolyLog[2, -(w1/v1)]^2 + 
   (-8/N + (24*u1)/N - (16*u1^2)/N - (4*v1)/(mw1p1^3*N) + 
     (8*v1)/(mw1p1^2*N) - (2*v1)/(mw1p1*N) - (18*N*v1)/mw1p1^3 + 
     (20*N*v1)/mw1p1^2 - (2*N*v1)/mw1p1 - (8*u1*v1)/N + 
     (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) + (27*N*v1^2)/mw1p1^4 - (39*N*v1^2)/mw1p1^3 + 
     (10*N*v1^2)/mw1p1^2 - (2*N*v1^2)/mw1p1 - v1^2/(N*w1) - (2*N*v1^2)/w1)*
    Log[v1]*PolyLog[2, -((v1*w1)/u1)] + 
   Pi*(((-8*I)*w1)/N + (6*I)*N*w1 + ((16*I)*u1*w1)/N - (12*I)*N*u1*w1 - 
     ((12*I)*u1^2*w1)/N + (12*I)*N*u1^2*w1)*PolyLog[3, mu1p1] + 
   ((-6*w1)/N + 10*N*w1 + (12*u1*w1)/N - 20*N*u1*w1 - (4*u1^2*w1)/N + 
     20*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, mu1p1] + 
   ((-2*w1)/N - 4*N*w1 + (4*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[u1]*PolyLog[3, mu1p1] + 
   ((4*mu1p1^2*w1)/N - 6*N*w1 + 12*N*u1*w1 - 12*N*u1^2*w1)*Log[v1]*
    PolyLog[3, mu1p1] + ((-8*w1)/N + (16*u1*w1)/N - (16*u1^2*w1)/N)*Log[v1]*
    PolyLog[3, mv1p1] + Pi*(((-4*I)*w1)/N + (6*I)*N*w1 + ((8*I)*u1*w1)/N - 
     (12*I)*N*u1*w1 - ((12*I)*u1^2*w1)/N + (12*I)*N*u1^2*w1)*
    PolyLog[3, mw1p1] + ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + 
     (8*u1^2*w1)/N + 8*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, mw1p1] + 
   ((2*w1)/N + 10*N*w1 - (4*u1*w1)/N - 20*N*u1*w1 - (4*u1^2*w1)/N + 
     20*N*u1^2*w1)*Log[u1]*PolyLog[3, mw1p1] + 
   (-6*N*w1 + 12*N*u1*w1 + (4*u1^2*w1)/N - 12*N*u1^2*w1)*Log[v1]*
    PolyLog[3, mw1p1] + ((-12*w1)/N - 8*N*w1 + (24*u1*w1)/N + 16*N*u1*w1 - 
     (16*u1^2*w1)/N - 16*N*u1^2*w1)*Log[w1]*PolyLog[3, mw1p1] + 
   Pi*(((4*I)*w1)/N - (6*I)*N*w1 - ((8*I)*u1*w1)/N + (12*I)*N*u1*w1 + 
     ((12*I)*u1^2*w1)/N - (12*I)*N*u1^2*w1)*PolyLog[3, u1] + 
   (12/N - (20*u1)/N + (8*u1^2)/N + (4*v1)/(mw1p1^3*N) - (8*v1)/(mw1p1^2*N) - 
     (2*v1)/(mw1p1*N) + (18*N*v1)/mw1p1^3 - (20*N*v1)/mw1p1^2 + 
     (2*mv1p1*N*v1)/mw1p1 + (2*u1*v1)/N - (6*v1^2)/(mw1p1^4*N) + 
     (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) - 
     (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - (14*N*v1^2)/mw1p1^2 - 
     (2*N*v1^2)/w1 - 2*N*w1 - 12*N*u1*w1 + 12*N*u1^2*w1)*PolyLog[3, u1] + 
   ((-20*mu1p1^2*w1)/N - 14*N*w1 + 28*N*u1*w1 - 28*N*u1^2*w1)*Log[mu1p1]*
    PolyLog[3, u1] + ((-18*w1)/N - 12*N*w1 + (36*u1*w1)/N + 24*N*u1*w1 - 
     (24*u1^2*w1)/N - 24*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, u1] + 
   ((20*w1)/N + 10*N*w1 - (40*u1*w1)/N - 20*N*u1*w1 + (28*u1^2*w1)/N + 
     20*N*u1^2*w1)*Log[u1]*PolyLog[3, u1] + 
   ((-8*w1)/N - 2*N*w1 + (16*u1*w1)/N + 4*N*u1*w1 - (20*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[v1]*PolyLog[3, u1] + 
   ((22*w1)/N + 10*N*w1 - (44*u1*w1)/N - 20*N*u1*w1 + (28*u1^2*w1)/N + 
     20*N*u1^2*w1)*Log[w1]*PolyLog[3, u1] + 
   (N^(-1) + 9*N - (11*u1)/N - 23*N*u1 + (10*u1^2)/N + 14*N*u1^2 + (3*v1)/N + 
     15*N*v1 + (4*u1*v1)/N - 10*N*u1*v1 - (2*v1^2)/(mw1p1^2*N) - 
     (2*v1^2)/(mw1p1*N) - (12*N*v1^2)/mw1p1^2 - (12*N*v1^2)/mw1p1 + 
     v1^2/(N*w1))*PolyLog[3, u1/mw1p1] + 
   Pi*(((4*I)*mu1p1^2*w1)/N + (2*I)*N*w1 - (4*I)*N*u1*w1 + (4*I)*N*u1^2*w1)*
    PolyLog[3, u1/mw1p1] + ((6*w1)/N + 10*N*w1 - (12*u1*w1)/N - 20*N*u1*w1 + 
     (12*u1^2*w1)/N + 20*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, u1/mw1p1] - 
   (8*mu1p1^2*w1*Log[v1]*PolyLog[3, u1/mw1p1])/N + 
   ((-2*w1)/N - 8*N*w1 + (4*u1*w1)/N + 16*N*u1*w1 - (8*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[w1]*PolyLog[3, u1/mw1p1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + Pi*(((8*I)*w1)/N - (8*I)*N*w1 - 
     ((16*I)*u1*w1)/N + (16*I)*N*u1*w1 + ((16*I)*u1^2*w1)/N - 
     (16*I)*N*u1^2*w1)*PolyLog[3, v1] + 
   (16/N - (16*u1)/N + (16*v1)/N + (12*v1)/(mw1p1^3*N) - 
     (24*v1)/(mw1p1^2*N) - (2*v1)/(mw1p1*N) + (54*N*v1)/mw1p1^3 - 
     (60*N*v1)/mw1p1^2 + (6*N*v1)/mw1p1 - (20*u1*v1)/N - 
     (18*v1^2)/(mw1p1^4*N) + (18*v1^2)/(mw1p1^3*N) - (9*v1^2)/(mw1p1^2*N) - 
     (9*v1^2)/(mw1p1*N) - (81*N*v1^2)/mw1p1^4 + (117*N*v1^2)/mw1p1^3 - 
     (38*N*v1^2)/mw1p1^2 - (2*N*v1^2)/mw1p1 + v1^2/(N*w1) - (2*N*v1^2)/w1 - 
     4*N*w1 - 24*N*u1*w1 + 24*N*u1^2*w1)*PolyLog[3, v1] + 
   ((-8*w1)/N - 14*N*w1 + (16*u1*w1)/N + 28*N*u1*w1 - (4*u1^2*w1)/N - 
     28*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, v1] + 
   ((-8*mu1p1^2*w1)/N - 8*N*w1 + 16*N*u1*w1 - 16*N*u1^2*w1)*Log[mw1p1]*
    PolyLog[3, v1] + ((12*w1)/N + 4*N*w1 - (24*u1*w1)/N - 8*N*u1*w1 + 
     (16*u1^2*w1)/N + 8*N*u1^2*w1)*Log[u1]*PolyLog[3, v1] + 
   ((-16*w1)/N - 8*N*w1 + (32*u1*w1)/N + 16*N*u1*w1 - (32*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[v1]*PolyLog[3, v1] + 
   ((12*mu1p1^2*w1)/N + 10*N*w1 - 20*N*u1*w1 + 20*N*u1^2*w1)*Log[w1]*
    PolyLog[3, v1] + (5*N - 19*N*u1 + 14*N*u1^2 - 9*N*v1 + 18*N*u1*v1 - 
     (2*N*v1^2)/w1 + (9*w1)/N - (10*u1*w1)/N)*PolyLog[3, v1/mu1p1] + 
   Pi*((-2*I)*N*w1 + (4*I)*N*u1*w1 - ((4*I)*u1^2*w1)/N - (4*I)*N*u1^2*w1)*
    PolyLog[3, v1/mu1p1] + ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + 
     (8*u1^2*w1)/N + 8*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, v1/mu1p1] + 
   (-2*N*w1 + 4*N*u1*w1 - (4*u1^2*w1)/N - 4*N*u1^2*w1)*Log[u1]*
    PolyLog[3, v1/mu1p1] + (8*u1^2*w1*Log[v1]*PolyLog[3, v1/mu1p1])/N + 
   ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[w1]*PolyLog[3, v1/mu1p1] + 
   Pi*(((8*I)*w1)/N + (8*I)*N*w1 - ((16*I)*u1*w1)/N - (16*I)*N*u1*w1 + 
     ((16*I)*u1^2*w1)/N + (16*I)*N*u1^2*w1)*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((2*w1)/N + 4*N*w1 - (4*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[u1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((-8*w1)/N - 8*N*w1 + (16*u1*w1)/N + 16*N*u1*w1 - (16*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[v1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + (16*u1^2*w1)/N + 
     16*N*u1^2*w1)*Log[w1]*PolyLog[3, v1/(mu1p1*mw1p1)] + 
   (4/N + (4*u1)/N - 24*mu1p1*mv1p1*N*u1 - (8*u1^2)/N + 24*mu1p1*N*u1^2 + 
     (8*v1)/N - (4*v1)/(mw1p1*N) + 12*mu1p1*N*v1 - (18*u1*v1)/N - 
     (4*v1^2)/(mw1p1^2*N) - (4*v1^2)/(mw1p1*N) - (8*N*v1^2)/mw1p1^2 - 
     (8*N*v1^2)/mw1p1 + v1^2/(N*w1) - (2*N*v1^2)/w1)*PolyLog[3, -(v1/u1)] + 
   Pi*(((12*I)*w1)/N - (4*I)*N*w1 - ((24*I)*u1*w1)/N + (8*I)*N*u1*w1 + 
     ((24*I)*u1^2*w1)/N - (8*I)*N*u1^2*w1)*PolyLog[3, -(v1/u1)] + 
   ((-14*w1)/N - 4*N*w1 + (28*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mu1p1]*PolyLog[3, -(v1/u1)] + 
   ((-10*w1)/N - 4*N*w1 + (20*u1*w1)/N + 8*N*u1*w1 - (16*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, -(v1/u1)] + 
   ((14*w1)/N + 2*N*w1 - (28*u1*w1)/N - 4*N*u1*w1 + (28*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[u1]*PolyLog[3, -(v1/u1)] + 
   ((-16*w1)/N - 8*N*w1 + (32*u1*w1)/N + 16*N*u1*w1 - (32*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[v1]*PolyLog[3, -(v1/u1)] + 
   ((22*w1)/N + 2*N*w1 - (44*u1*w1)/N - 4*N*u1*w1 + (20*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[w1]*PolyLog[3, -(v1/u1)] + 
   Pi*(((8*I)*w1)/N - (8*I)*N*w1 - ((16*I)*u1*w1)/N + (16*I)*N*u1*w1 + 
     ((16*I)*u1^2*w1)/N - (16*I)*N*u1^2*w1)*PolyLog[3, -(u1/w1)] + 
   (16/N - (16*u1)/N + (4*v1)/(mw1p1^3*N) - (8*v1)/(mw1p1^2*N) - 
     (6*v1)/(mw1p1*N) + (18*N*v1)/mw1p1^3 - (20*N*v1)/mw1p1^2 + 
     (2*N*v1)/mw1p1 - (4*u1*v1)/N - (6*v1^2)/(mw1p1^4*N) + 
     (6*v1^2)/(mw1p1^3*N) - (3*v1^2)/(mw1p1^2*N) - (3*v1^2)/(mw1p1*N) - 
     (27*N*v1^2)/mw1p1^4 + (39*N*v1^2)/mw1p1^3 - (18*N*v1^2)/mw1p1^2 - 
     (6*N*v1^2)/mw1p1 - v1^2/(N*w1) - (6*N*v1^2)/w1 - 4*N*w1 - 24*N*u1*w1 + 
     24*N*u1^2*w1)*PolyLog[3, -(u1/w1)] + 
   ((-16*w1)/N - 8*N*w1 + (32*u1*w1)/N + 16*N*u1*w1 - (24*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, -(u1/w1)] + 
   ((20*w1)/N + 4*N*w1 - (40*u1*w1)/N - 8*N*u1*w1 + (32*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[u1]*PolyLog[3, -(u1/w1)] + 
   ((-8*w1)/N - 8*N*w1 + (16*u1*w1)/N + 16*N*u1*w1 - (16*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   ((4*w1)/N - 4*N*w1 - (8*u1*w1)/N + 8*N*u1*w1 + (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[w1]*PolyLog[3, -(u1/w1)] + 
   (-12/N + (20*u1)/N - (8*u1^2)/N - (4*v1)/(mw1p1^3*N) + 
     (8*v1)/(mw1p1^2*N) + (2*v1)/(mw1p1*N) - (18*N*v1)/mw1p1^3 + 
     (20*N*v1)/mw1p1^2 - (2*mv1p1*N*v1)/mw1p1 - (2*u1*v1)/N + 
     (6*v1^2)/(mw1p1^4*N) - (6*v1^2)/(mw1p1^3*N) + (3*v1^2)/(mw1p1^2*N) + 
     (3*v1^2)/(mw1p1*N) + (27*N*v1^2)/mw1p1^4 - (39*N*v1^2)/mw1p1^3 + 
     (14*N*v1^2)/mw1p1^2 + (2*N*v1^2)/w1 + 2*N*w1 + 12*N*u1*w1 - 
     12*N*u1^2*w1)*PolyLog[3, -((u1*v1)/w1)] + 
   Pi*(((-4*I)*w1)/N + (4*I)*N*w1 + ((8*I)*u1*w1)/N - (8*I)*N*u1*w1 - 
     ((8*I)*u1^2*w1)/N + (8*I)*N*u1^2*w1)*PolyLog[3, -((u1*v1)/w1)] + 
   ((6*w1)/N + 4*N*w1 - (12*u1*w1)/N - 8*N*u1*w1 + (8*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((-8*w1)/N - 2*N*w1 + (16*u1*w1)/N + 4*N*u1*w1 - (12*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*w1)/N + 4*N*w1 - (16*u1*w1)/N - 8*N*u1*w1 + (16*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((-2*w1)/N + 2*N*w1 + (4*u1*w1)/N - 4*N*u1*w1 - (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[w1]*PolyLog[3, -((u1*v1)/w1)] + 
   Pi*(((8*I)*w1)/N - (6*I)*N*w1 - ((16*I)*u1*w1)/N + (12*I)*N*u1*w1 + 
     ((12*I)*u1^2*w1)/N - (12*I)*N*u1^2*w1)*PolyLog[3, w1] + 
   (4/N + (4*u1)/N - (8*u1^2)/N - (4*v1)/(mw1p1*N) - (6*u1*v1)/N - 
     (4*N*v1^2)/mw1p1^2 - (4*N*v1^2)/mw1p1 - v1^2/(N*w1) - (4*N*v1^2)/w1 - 
     2*N*w1 - 12*N*u1*w1 + 12*N*u1^2*w1)*PolyLog[3, w1] + 
   ((-10*w1)/N - 4*N*w1 + (20*u1*w1)/N + 8*N*u1*w1 - (16*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, w1] + 
   ((16*w1)/N - (32*u1*w1)/N + (24*u1^2*w1)/N)*Log[u1]*PolyLog[3, w1] + 
   ((-12*w1)/N - 2*N*w1 + (24*u1*w1)/N + 4*N*u1*w1 - (20*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[v1]*PolyLog[3, w1] + 
   ((2*w1)/N - 2*N*w1 - (4*u1*w1)/N + 4*N*u1*w1 + (4*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[w1]*PolyLog[3, w1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*Log[v1]*
    PolyLog[3, w1/(mu1p1*mv1p1)] + (21/N + 5*N - (39*u1)/N - 43*N*u1 + 
     (18*u1^2)/N + 62*N*u1^2 - 24*N*u1^3 + (15*v1)/N + (12*v1)/(mw1p1^3*N) - 
     (24*v1)/(mw1p1^2*N) - (6*v1)/(mw1p1*N) + 3*N*v1 + (54*N*v1)/mw1p1^3 - 
     (60*N*v1)/mw1p1^2 + (6*mv1p1*N*v1)/mw1p1 + 30*N*u1*v1 - 24*N*u1^2*v1 - 
     (18*v1^2)/(mw1p1^4*N) + (18*v1^2)/(mw1p1^3*N) - (9*v1^2)/(mw1p1^2*N) - 
     (9*v1^2)/(mw1p1*N) - (81*N*v1^2)/mw1p1^4 + (117*N*v1^2)/mw1p1^3 - 
     (42*N*v1^2)/mw1p1^2 - (2*N*v1^2)/w1)*PolyLog[3, -(w1/v1)] + 
   Pi*(((12*I)*w1)/N - (6*I)*N*w1 - ((24*I)*u1*w1)/N + (12*I)*N*u1*w1 + 
     ((20*I)*u1^2*w1)/N - (12*I)*N*u1^2*w1)*PolyLog[3, -(w1/v1)] + 
   ((-6*w1)/N - 4*N*w1 + (12*u1*w1)/N + 8*N*u1*w1 - (8*u1^2*w1)/N - 
     8*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, -(w1/v1)] + 
   ((10*w1)/N - (20*u1*w1)/N + (16*u1^2*w1)/N)*Log[u1]*PolyLog[3, -(w1/v1)] + 
   ((-16*w1)/N - 8*N*w1 + (32*u1*w1)/N + 16*N*u1*w1 - (24*u1^2*w1)/N - 
     16*N*u1^2*w1)*Log[v1]*PolyLog[3, -(w1/v1)] + 
   ((8*w1)/N - 2*N*w1 - (16*u1*w1)/N + 4*N*u1*w1 + (12*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[w1]*PolyLog[3, -(w1/v1)] + 
   (-4/N - (4*u1)/N + (8*u1^2)/N + (4*v1)/(mw1p1*N) + (6*u1*v1)/N + 
     (4*N*v1^2)/mw1p1^2 + (4*N*v1^2)/mw1p1 + v1^2/(N*w1) + (4*N*v1^2)/w1 + 
     2*N*w1 + 12*N*u1*w1 - 12*N*u1^2*w1)*PolyLog[3, -((v1*w1)/u1)] + 
   Pi*(((-4*I)*w1)/N + (4*I)*N*w1 + ((8*I)*u1*w1)/N - (8*I)*N*u1*w1 - 
     ((8*I)*u1^2*w1)/N + (8*I)*N*u1^2*w1)*PolyLog[3, -((v1*w1)/u1)] + 
   ((10*w1)/N + 4*N*w1 - (20*u1*w1)/N - 8*N*u1*w1 + (16*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[mw1p1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((-12*w1)/N - 2*N*w1 + (24*u1*w1)/N + 4*N*u1*w1 - (20*u1^2*w1)/N - 
     4*N*u1^2*w1)*Log[u1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((8*w1)/N + 4*N*w1 - (16*u1*w1)/N - 8*N*u1*w1 + (16*u1^2*w1)/N + 
     8*N*u1^2*w1)*Log[v1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((-2*w1)/N + 2*N*w1 + (4*u1*w1)/N - 4*N*u1*w1 - (4*u1^2*w1)/N + 
     4*N*u1^2*w1)*Log[w1]*PolyLog[3, -((v1*w1)/u1)] + 
   ((-4*w1)/N - 20*N*w1 + (8*u1*w1)/N + 40*N*u1*w1 - 40*N*u1^2*w1)*
    PolyLog[4, mu1p1] + ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + 
     (16*u1^2*w1)/N + 16*N*u1^2*w1)*PolyLog[4, mw1p1] + 
   ((-12*w1)/N - 6*N*w1 + (24*u1*w1)/N + 12*N*u1*w1 - (4*u1^2*w1)/N - 
     12*N*u1^2*w1)*PolyLog[4, 1 - u1^(-1)] + 
   ((-4*w1)/N - 24*N*w1 + (8*u1*w1)/N + 48*N*u1*w1 - 48*N*u1^2*w1)*
    PolyLog[4, u1] + ((-10*w1)/N - 12*N*w1 + (20*u1*w1)/N + 24*N*u1*w1 - 
     (8*u1^2*w1)/N - 24*N*u1^2*w1)*PolyLog[4, u1/mw1p1] + 
   ((4*w1)/N - (8*u1*w1)/N + (8*u1^2*w1)/N)*PolyLog[4, v1] + 
   ((-8*w1)/N + (16*u1*w1)/N)*PolyLog[4, v1/mw1p1] + 
   ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + (16*u1^2*w1)/N + 
     16*N*u1^2*w1)*PolyLog[4, v1/(mu1p1*mw1p1)] + 
   ((12*w1)/N + 14*N*w1 - (24*u1*w1)/N - 28*N*u1*w1 + (28*u1^2*w1)/N + 
     28*N*u1^2*w1)*PolyLog[4, -(v1/u1)] + 
   ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + (16*u1^2*w1)/N + 
     16*N*u1^2*w1)*PolyLog[4, 1 - w1^(-1)] + 
   ((-16*w1)/N - 14*N*w1 + (32*u1*w1)/N + 28*N*u1*w1 - (20*u1^2*w1)/N - 
     28*N*u1^2*w1)*PolyLog[4, -(u1/w1)] + 
   ((6*mu1p1^2*w1)/N + 7*N*w1 - 14*N*u1*w1 + 14*N*u1^2*w1)*
    PolyLog[4, -((u1*v1)/w1)] + ((12*w1)/N + 4*N*w1 - (24*u1*w1)/N - 
     8*N*u1*w1 + (16*u1^2*w1)/N + 8*N*u1^2*w1)*PolyLog[4, w1] + 
   ((-6*w1)/N - 12*N*w1 + (12*u1*w1)/N + 24*N*u1*w1 - (8*u1^2*w1)/N - 
     24*N*u1^2*w1)*PolyLog[4, w1/mu1p1] + 
   ((12*w1)/N + 8*N*w1 - (24*u1*w1)/N - 16*N*u1*w1 + (16*u1^2*w1)/N + 
     16*N*u1^2*w1)*PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   ((-4*w1)/N + (8*u1*w1)/N - (8*u1^2*w1)/N)*PolyLog[4, -(w1/v1)] + 
   ((-2*mu1p1^2*w1)/N + 3*N*w1 - 6*N*u1*w1 + 6*N*u1^2*w1)*
    PolyLog[4, -((u1*w1)/v1)] + ((-10*w1)/N - 7*N*w1 + (20*u1*w1)/N + 
     14*N*u1*w1 - (14*u1^2*w1)/N - 14*N*u1^2*w1)*PolyLog[4, -((v1*w1)/u1)] - 
   Zeta[3]/N - 5*N*Zeta[3] + (11*u1*Zeta[3])/N + 43*N*u1*Zeta[3] - 
   (10*u1^2*Zeta[3])/N - 62*N*u1^2*Zeta[3] + 24*N*u1^3*Zeta[3] - 
   (11*v1*Zeta[3])/N + (4*v1*Zeta[3])/(mw1p1*N) - 3*N*v1*Zeta[3] - 
   30*N*u1*v1*Zeta[3] + 24*N*u1^2*v1*Zeta[3] + (4*v1^2*Zeta[3])/(mw1p1^2*N) + 
   (4*v1^2*Zeta[3])/(mw1p1*N) + (8*N*v1^2*Zeta[3])/mw1p1^2 + 
   (8*N*v1^2*Zeta[3])/mw1p1 - (v1^2*Zeta[3])/(N*w1) + (4*N*v1^2*Zeta[3])/w1 + 
   Log[mu1p1]*((8*w1*Zeta[3])/N - (16*u1*w1*Zeta[3])/N) + 
   Log[u1]*(2/N + 9*N + (4*u1)/N + 18*N*u1 - (4*u1^2)/N - 18*N*u1^2 - 
     (4*v1)/(mw1p1*N) - (18*N*v1)/mw1p1 + (3*v1^2)/(mw1p1^2*N) + 
     (27*N*v1^2)/(2*mw1p1^2) - (14*w1*Zeta[3])/N + (28*u1*w1*Zeta[3])/N - 
     (24*u1^2*w1*Zeta[3])/N) + Pi*(((4*I)*mu1p1*mv1p1)/N + 
     (I*mv1p1)/(mw1p1*N) + ((32*I)/3)*mu1p1*N + (((9*I)/2)*N)/mw1p1 + 
     ((4*I)/3)*mu1p1*Nf + (I*mv1p1)/(N*u1) + (((9*I)/2)*mv1p1*N)/u1 - 
     ((3*I)*mv1p1*v1)/(mw1p1^2*N) - (18*I)*mu1p1*N*v1 - 
     (((27*I)/2)*mv1p1*N*v1)/mw1p1^2 + (((17*I)/6)*N*v1)/mw1p1 - 
     (((4*I)/3)*Nf*v1)/(1 - w1) - ((12*I)*w1*Zeta[3])/N + 
     (6*I)*N*w1*Zeta[3] + ((24*I)*u1*w1*Zeta[3])/N - (12*I)*N*u1*w1*Zeta[3] - 
     ((20*I)*u1^2*w1*Zeta[3])/N + (12*I)*N*u1^2*w1*Zeta[3]) + 
   Log[w1]*(2/N + 1/(mw1p1*N) + 9*N + (9*N)/(2*mw1p1) + mv1p1/(N*u1) + 
     (9*mv1p1*N)/(2*u1) - (8*u1)/N - 36*N*u1 + (4*u1^2)/N + 18*N*u1^2 - 
     (4*v1)/N - (3*v1)/(mw1p1^2*N) + (3*v1)/(mw1p1*N) - 18*N*v1 - 
     (27*N*v1)/(2*mw1p1^2) + (27*N*v1)/(2*mw1p1) + (4*u1*v1)/N + 18*N*u1*v1 - 
     (16*w1*Zeta[3])/N + 2*N*w1*Zeta[3] + (32*u1*w1*Zeta[3])/N - 
     4*N*u1*w1*Zeta[3] - (12*u1^2*w1*Zeta[3])/N + 4*N*u1^2*w1*Zeta[3]) + 
   Log[mw1p1]*((10*w1*Zeta[3])/N + 4*N*w1*Zeta[3] - (20*u1*w1*Zeta[3])/N - 
     8*N*u1*w1*Zeta[3] + (16*u1^2*w1*Zeta[3])/N + 8*N*u1^2*w1*Zeta[3]) + 
   Log[v1]*(-2/N + 2/(mv1p1*N) - (28*N)/3 + (2*N)/mv1p1 + (4*mu1p1*Nf)/3 - 
     (2*u1)/(mv1p1^2*N) + (2*u1)/(mv1p1*N) + (22*N*u1)/3 - (2*N*u1)/mv1p1^2 + 
     (2*N*u1)/mv1p1 + (4*mu1p1*v1)/N + v1/(mw1p1*N) + 18*N*v1 + 
     (71*N*v1)/(6*mw1p1) + v1/(N*u1) + (9*N*v1)/(2*u1) - 18*N*u1*v1 - 
     (3*v1^2)/(mw1p1^2*N) - (27*N*v1^2)/(2*mw1p1^2) - 
     (4*Nf*v1)/(3*(1 - w1)) + (16*w1*Zeta[3])/N + 8*N*w1*Zeta[3] - 
     (32*u1*w1*Zeta[3])/N - 16*N*u1*w1*Zeta[3] + (24*u1^2*w1*Zeta[3])/N + 
     16*N*u1^2*w1*Zeta[3]), tau3Region2a2L -> 
  2/N + 2*N + (32*mu1p1^2*N)/81 + (32*mu1p1^2*N)/(81*u1^2) - 
   (32*mv1p1*N)/(81*u1^2) + (32*N)/(81*u1) + (32*mu1p1^2*N)/(81*u1) + 
   (32*mv1p1*N*u1)/81 - (32*N*u1^2)/81 - (32*N*v1)/(81*u1^2) + 
   (32*N*u1*v1)/81 + Pi^2*(10/(3*N) - 1/(3*mw1p1^2*N) - 1/(3*mw1p1*N) - 
     12*N - (3*N)/(2*mw1p1^2) + (19*N)/(6*mw1p1) + mv1p1/(6*N*u1^2) + 
     (3*mv1p1*N)/(4*u1^2) - (2*mv1p1)/(3*N*u1) + N/(6*u1) + (10*u1)/(3*N) + 
     (98*N*u1)/3 - (4*u1^2)/N - (92*N*u1^2)/3 - 1/(6*mw1p1*N*v1) - 
     (3*N)/(4*mw1p1*v1) + 1/(6*N*u1*v1) + (3*N)/(4*u1*v1) - (10*v1)/(3*N) + 
     v1/(mu1p1^2*N) - (7*v1)/(6*mu1p1*N) + (2*v1)/(3*mw1p1^2*N) - 
     (4*v1)/(3*mw1p1*N) - (10*N*v1)/3 + (9*N*v1)/(2*mu1p1^2) + 
     (11*N*v1)/(12*mu1p1) + (3*N*v1)/mw1p1^2 + (29*N*v1)/(6*mw1p1) - 
     (8*Nf*v1)/3 + (4*Nf*v1)/(3*mu1p1) + (4*Nf*v1)/(3*mw1p1) - 
     (7*N*v1)/(12*u1) - (4*u1*v1)/N - (92*N*u1*v1)/3) + 
   Pi^4*(-2/(9*N) + (619*mv1p1*N)/360 + (4*u1)/(9*N) - (619*N*u1)/180 - 
     (37*u1^2)/(180*N) + (619*N*u1^2)/180 + (2*v1)/(9*N) - 
     (37*u1*v1)/(180*N) + (619*N*u1*v1)/180) + 
   Pi^3*((-I)/N - ((17*I)/9)*N + ((8*I)/9)*mv1p1*Nf + (((2*I)/3)*u1)/N + 
     ((22*I)/9)*N*u1 - ((16*I)/9)*Nf*u1 - ((16*I)/9)*N*u1^2 + 
     ((16*I)/9)*Nf*u1^2 + ((3*I)*v1)/N - (((3*I)/2)*v1)/(mu1p1*N) + 
     ((I/3)*v1)/(mw1p1^3*N) + ((I/3)*v1)/(mw1p1^2*N) - 
     (((7*I)/6)*v1)/(mw1p1*N) + ((26*I)/9)*N*v1 - (I*N*v1)/mu1p1 + 
     (((3*I)/2)*N*v1)/mw1p1^3 - (((19*I)/6)*N*v1)/mw1p1^2 + (I*N*v1)/mw1p1 - 
     ((I/3)*N*v1)/u1 - ((16*I)/9)*N*u1*v1 + ((16*I)/9)*Nf*u1*v1 - 
     ((I/3)*N*v1)/w1) - (32*mv1p1*N)/(81*w1^2) + (32*N*u1)/(81*w1^2) + 
   (32*N)/(81*w1) + (16*G[0, 0, 1, mu1p1, v1])/N + 
   14*mv1p1*N*G[0, 0, 1, mu1p1, v1] - (32*u1*G[0, 0, 1, mu1p1, v1])/N - 
   28*N*u1*G[0, 0, 1, mu1p1, v1] + (20*u1^2*G[0, 0, 1, mu1p1, v1])/N + 
   28*N*u1^2*G[0, 0, 1, mu1p1, v1] - (16*v1*G[0, 0, 1, mu1p1, v1])/N + 
   (20*u1*v1*G[0, 0, 1, mu1p1, v1])/N + 28*N*u1*v1*G[0, 0, 1, mu1p1, v1] + 
   (4*mv1p1*G[0, 1, 0, mu1p1, v1])/N - (8*u1*G[0, 1, 0, mu1p1, v1])/N + 
   (8*u1^2*G[0, 1, 0, mu1p1, v1])/N + (8*u1*v1*G[0, 1, 0, mu1p1, v1])/N - 
   (4*mv1p1*G[0, 1, 0, -u1, v1])/N + (8*u1*G[0, 1, 0, -u1, v1])/N - 
   (8*u1^2*G[0, 1, 0, -u1, v1])/N - (8*u1*v1*G[0, 1, 0, -u1, v1])/N - 
   (4*mv1p1*G[0, 1, mu1p1, -u1, v1])/N + (8*u1*G[0, 1, mu1p1, -u1, v1])/N - 
   (8*u1^2*G[0, 1, mu1p1, -u1, v1])/N - (8*u1*v1*G[0, 1, mu1p1, -u1, v1])/N + 
   (6*G[0, mu1p1, -u1, mu1p1, v1])/N + 
   4*mv1p1*N*G[0, mu1p1, -u1, mu1p1, v1] - 
   (12*u1*G[0, mu1p1, -u1, mu1p1, v1])/N - 
   8*N*u1*G[0, mu1p1, -u1, mu1p1, v1] + (8*u1^2*G[0, mu1p1, -u1, mu1p1, v1])/
    N + 8*N*u1^2*G[0, mu1p1, -u1, mu1p1, v1] - 
   (6*v1*G[0, mu1p1, -u1, mu1p1, v1])/N + 
   (8*u1*v1*G[0, mu1p1, -u1, mu1p1, v1])/N + 
   8*N*u1*v1*G[0, mu1p1, -u1, mu1p1, v1] - (4*mv1p1*G[0, -u1, 0, mu1p1, v1])/
    N + (8*u1*G[0, -u1, 0, mu1p1, v1])/N - (10*G[0, -u1, mu1p1, -u1, v1])/N - 
   4*mv1p1*N*G[0, -u1, mu1p1, -u1, v1] + (20*u1*G[0, -u1, mu1p1, -u1, v1])/
    N + 8*N*u1*G[0, -u1, mu1p1, -u1, v1] - 
   (16*u1^2*G[0, -u1, mu1p1, -u1, v1])/N - 
   8*N*u1^2*G[0, -u1, mu1p1, -u1, v1] + (10*v1*G[0, -u1, mu1p1, -u1, v1])/N - 
   (16*u1*v1*G[0, -u1, mu1p1, -u1, v1])/N - 
   8*N*u1*v1*G[0, -u1, mu1p1, -u1, v1] - (12*G[0, -u1, -u1, mu1p1, v1])/N - 
   14*mv1p1*N*G[0, -u1, -u1, mu1p1, v1] + (24*u1*G[0, -u1, -u1, mu1p1, v1])/
    N + 28*N*u1*G[0, -u1, -u1, mu1p1, v1] - 
   (20*u1^2*G[0, -u1, -u1, mu1p1, v1])/N - 
   28*N*u1^2*G[0, -u1, -u1, mu1p1, v1] + (12*v1*G[0, -u1, -u1, mu1p1, v1])/
    N - (20*u1*v1*G[0, -u1, -u1, mu1p1, v1])/N - 
   28*N*u1*v1*G[0, -u1, -u1, mu1p1, v1] + 
   Pi^3*(((7*I)/3)/N - ((5*I)/3)*mv1p1*N - (((14*I)/3)*u1)/N + 
     ((10*I)/3)*N*u1 + (((10*I)/3)*u1^2)/N - ((10*I)/3)*N*u1^2 - 
     (((7*I)/3)*v1)/N + (((10*I)/3)*u1*v1)/N - ((10*I)/3)*N*u1*v1)*
    Log[mu1p1] + Pi*((9*I)/N - (2*I)/(mw1p1^2*N) - (2*I)/(mw1p1*N) - 
     (23*I)*N - ((9*I)*N)/mw1p1^2 + ((19*I)*N)/mw1p1 + (I*mv1p1)/(N*u1^2) + 
     (((9*I)/2)*mv1p1*N)/u1^2 - ((4*I)*mv1p1)/(N*u1) + (I*N)/u1 + 
     ((2*I)*u1)/N + (58*I)*N*u1 - ((6*I)*u1^2)/N - (46*I)*N*u1^2 - 
     I/(mw1p1*N*v1) - (((9*I)/2)*N)/(mw1p1*v1) + I/(N*u1*v1) + 
     (((9*I)/2)*N)/(u1*v1) + ((3*I)*v1)/N - ((2*I)*v1)/(mu1p1*N) - 
     ((2*I)*v1)/(mw1p1^2*N) - ((3*I)*v1)/(mw1p1*N) + (18*I)*N*v1 - 
     ((9*I)*N*v1)/mu1p1 - ((9*I)*N*v1)/mw1p1^2 + (((29*I)/2)*N*v1)/mw1p1 - 
     (((7*I)/2)*N*v1)/u1 - ((6*I)*u1*v1)/N - (46*I)*N*u1*v1)*Log[mu1p1] + 
   Pi^2*(9/(2*N) + (7*N)/2 - (4*mv1p1*Nf)/3 - (7*u1)/(3*N) - (31*N*u1)/3 + 
     (8*Nf*u1)/3 + (26*N*u1^2)/3 - (8*Nf*u1^2)/3 - (7*v1)/(3*N) - 
     (4*v1)/(3*mu1p1*N) - (55*N*v1)/6 - (5*v1)/(6*N*u1) - (3*N*v1)/u1 + 
     (26*N*u1*v1)/3 - (8*Nf*u1*v1)/3 - (8*N*v1)/(3*w1))*Log[mu1p1] + 
   Pi*(((-9*I)/2)/N - ((5*I)/2)*N + ((5*I)*u1)/N + (7*I)*N*u1 + 
     ((5*I)*v1)/N - (I*v1)/(mu1p1*N) + ((19*I)/2)*N*v1 - ((6*I)*N*v1)/mu1p1 + 
     ((I/2)*v1)/(N*u1) + (I*N*v1)/w1)*Log[mu1p1]^2 + 
   Pi^2*(-1/6*(mv1p1*N) + (N*u1)/3 - (N*u1^2)/3 - (N*u1*v1)/3 - 
     (5*mu1p1*w1)/(3*N))*Log[mu1p1]^2 + 
   Pi*(((-1/3*I)*mv1p1)/N + I*mv1p1*N + (((2*I)/3)*u1)/N - (2*I)*N*u1 - 
     (((2*I)/3)*u1^2)/N + (2*I)*N*u1^2 - (((2*I)/3)*u1*v1)/N + (2*I)*N*u1*v1)*
    Log[mu1p1]^3 + (-3/(2*N) - (5*N)/6 + (5*u1)/(3*N) + (7*N*u1)/3 + 
     (5*v1)/(3*N) - v1/(3*mu1p1*N) + (19*N*v1)/6 - (2*N*v1)/mu1p1 + 
     v1/(6*N*u1) + (N*v1)/(3*w1))*Log[mu1p1]^3 + 
   (3/(4*N) + (mv1p1*N)/6 - (3*u1)/(2*N) - (N*u1)/3 + u1^2/N + (N*u1^2)/3 - 
     (3*v1)/(4*N) + (u1*v1)/N + (N*u1*v1)/3)*Log[mu1p1]^4 + 
   Pi^3*(((5*I)/3)/N - ((4*I)/3)*mv1p1*N - (((10*I)/3)*u1)/N + 
     ((8*I)/3)*N*u1 + ((4*I)*u1^2)/N - ((8*I)/3)*N*u1^2 - (((5*I)/3)*v1)/N + 
     ((4*I)*u1*v1)/N - ((8*I)/3)*N*u1*v1)*Log[mw1p1] + 
   Pi^2*(7/(3*N) + (10*N)/3 - (4*mv1p1*Nf)/3 + (2*u1)/(3*N) - (28*N*u1)/3 + 
     (8*Nf*u1)/3 + (26*N*u1^2)/3 - (8*Nf*u1^2)/3 - (5*v1)/(3*mw1p1*N) - 
     (20*N*v1)/3 - (2*N*v1)/mw1p1 - (7*N*v1)/(3*u1) + (26*N*u1*v1)/3 - 
     (8*Nf*u1*v1)/3 - (2*v1)/(3*N*w1) - (3*N*v1)/w1)*Log[mw1p1] + 
   Pi*((5*I)/N - (2*I)/(mu1p1^2*N) - (2*I)/(mu1p1*N) - (11*I)*N - 
     ((9*I)*N)/mu1p1^2 + ((19*I)*N)/mu1p1 + ((10*I)*u1)/N + (34*I)*N*u1 - 
     ((6*I)*u1^2)/N - (46*I)*N*u1^2 - I/(mu1p1*N*v1) - 
     (((9*I)/2)*N)/(mu1p1*v1) + ((7*I)*v1)/N - ((2*I)*v1)/(mu1p1^2*N) - 
     ((3*I)*v1)/(mu1p1*N) - ((2*I)*v1)/(mw1p1*N) + (6*I)*N*v1 - 
     ((9*I)*N*v1)/mu1p1^2 + (((29*I)/2)*N*v1)/mu1p1 - ((9*I)*N*v1)/mw1p1 - 
     ((6*I)*u1*v1)/N - (46*I)*N*u1*v1 + (I*mv1p1)/(N*w1^2) + 
     (((9*I)/2)*mv1p1*N)/w1^2 - ((4*I)*mv1p1)/(N*w1) + (I*N)/w1 + 
     I/(N*v1*w1) + (((9*I)/2)*N)/(v1*w1) - (((7*I)/2)*N*v1)/w1)*Log[mw1p1] + 
   Pi^2*(-1/3*(mv1p1*N) + (2*N*u1)/3 - (2*N*u1^2)/3 - (2*N*u1*v1)/3 - 
     (2*mu1p1*w1)/N)*Log[mu1p1]*Log[mw1p1] + 
   Pi*(((-4*I)*mv1p1)/N - (4*I)*mv1p1*N + ((8*I)*u1)/N + (8*I)*N*u1 - 
     ((8*I)*u1^2)/N - (8*I)*N*u1^2 - ((8*I)*u1*v1)/N - (8*I)*N*u1*v1)*
    Log[mu1p1]^2*Log[mw1p1] + (7/N + (14*mv1p1*N)/3 - (14*u1)/N - 
     (28*N*u1)/3 + (28*u1^2)/(3*N) + (28*N*u1^2)/3 - (7*v1)/N + 
     (28*u1*v1)/(3*N) + (28*N*u1*v1)/3)*Log[mu1p1]^3*Log[mw1p1] + 
   Pi^2*((mv1p1*N)/3 - (2*N*u1)/3 - (2*u1^2)/N + (2*N*u1^2)/3 - (2*u1*v1)/N + 
     (2*N*u1*v1)/3)*Log[mw1p1]^2 + Pi*((I/2)/N + ((9*I)/2)*N - ((5*I)*u1)/N - 
     (7*I)*N*u1 - (I*v1)/(mw1p1*N) + ((5*I)/2)*N*v1 - ((6*I)*N*v1)/mw1p1 + 
     (I*N*v1)/u1 + ((I/2)*v1)/(N*w1))*Log[mw1p1]^2 + 
   Pi*(((-4*I)*mv1p1)/N - (4*I)*mv1p1*N + ((8*I)*u1)/N + (8*I)*N*u1 - 
     ((8*I)*u1^2)/N - (8*I)*N*u1^2 - ((8*I)*u1*v1)/N - (8*I)*N*u1*v1)*
    Log[mu1p1]*Log[mw1p1]^2 + (9/N + 6*mv1p1*N - (18*u1)/N - 12*N*u1 + 
     (12*u1^2)/N + 12*N*u1^2 - (9*v1)/N + (12*u1*v1)/N + 12*N*u1*v1)*
    Log[mu1p1]^2*Log[mw1p1]^2 + Pi*(((-5*I)/3)/N + (I/3)*mv1p1*N + 
     (((10*I)/3)*u1)/N - ((2*I)/3)*N*u1 - ((2*I)*u1^2)/N + ((2*I)/3)*N*u1^2 + 
     (((5*I)/3)*v1)/N - ((2*I)*u1*v1)/N + ((2*I)/3)*N*u1*v1)*Log[mw1p1]^3 + 
   (-1/6*1/N - (3*N)/2 + (5*u1)/(3*N) + (7*N*u1)/3 + v1/(3*mw1p1*N) - 
     (5*N*v1)/6 + (2*N*v1)/mw1p1 - (N*v1)/(3*u1) - v1/(6*N*w1))*
    Log[mw1p1]^3 + (4/N + (5*mv1p1*N)/3 - (8*u1)/N - (10*N*u1)/3 + 
     (14*u1^2)/(3*N) + (10*N*u1^2)/3 - (4*v1)/N + (14*u1*v1)/(3*N) + 
     (10*N*u1*v1)/3)*Log[mu1p1]*Log[mw1p1]^3 + 
   (mv1p1/(4*N) + (mv1p1*N)/6 - u1/(2*N) - (N*u1)/3 + u1^2/N + (N*u1^2)/3 + 
     (u1*v1)/N + (N*u1*v1)/3)*Log[mw1p1]^4 + 
   Pi^3*(((-5*I)/3)/N - (2*I)*mv1p1*N + (((10*I)/3)*u1)/N + (4*I)*N*u1 - 
     (((8*I)/3)*u1^2)/N - (4*I)*N*u1^2 + (((5*I)/3)*v1)/N - 
     (((8*I)/3)*u1*v1)/N - (4*I)*N*u1*v1)*Log[u1] + 
   Pi*((-2*I)/N + ((50*I)/3)*N + ((4*I)/3)*Nf - ((10*I)*u1)/N - 
     ((142*I)/3)*N*u1 - ((8*I)/3)*Nf*u1 + ((6*I)*u1^2)/N + (46*I)*N*u1^2 - 
     ((3*I)*v1)/N + ((4*I)*v1)/(mu1p1*N) + ((2*I)*v1)/(mw1p1*N) + 
     (6*I)*N*v1 - (((21*I)/2)*N*v1)/mu1p1 - (((61*I)/6)*N*v1)/mw1p1 - 
     (((4*I)/3)*Nf*v1)/mw1p1 + ((6*I)*u1*v1)/N + (46*I)*N*u1*v1)*Log[u1] + 
   Pi^2*(1/(2*N) - (7*N)/6 + (4*mv1p1*Nf)/3 - u1/N - N*u1 - (8*Nf*u1)/3 - 
     (2*N*u1^2)/3 + (8*Nf*u1^2)/3 + (2*v1)/(3*N) + (2*v1)/(3*mu1p1^3*N) + 
     (2*v1)/(3*mu1p1^2*N) - v1/(3*mu1p1*N) - (11*v1)/(6*mw1p1*N) - (N*v1)/6 + 
     (3*N*v1)/mu1p1^3 - (19*N*v1)/(3*mu1p1^2) + (11*N*v1)/(3*mu1p1) + 
     (N*v1)/(3*mw1p1) - (N*v1)/(3*u1) - (2*N*u1*v1)/3 + (8*Nf*u1*v1)/3 - 
     v1/(3*N*w1) - (N*v1)/(3*w1))*Log[u1] + 
   Pi^2*(5/N - (mv1p1*N)/3 - (10*u1)/N + (2*N*u1)/3 + (10*u1^2)/(3*N) - 
     (2*N*u1^2)/3 - (5*v1)/N + (10*u1*v1)/(3*N) - (2*N*u1*v1)/3)*Log[mu1p1]*
    Log[u1] + Pi*((3*I)/N + (3*I)*N - ((6*I)*u1)/N - (2*I)*N*u1 - 
     ((6*I)*v1)/N + ((3*I)*v1)/(mu1p1*N) - I*N*v1 + ((2*I)*N*v1)/mu1p1 + 
     ((2*I)*N*v1)/u1 + ((2*I)*N*v1)/w1)*Log[mu1p1]*Log[u1] + 
   Pi*(((-I)*mv1p1)/N + (6*I)*mv1p1*N + ((2*I)*u1)/N - (12*I)*N*u1 + 
     (12*I)*N*u1^2 + (12*I)*N*u1*v1)*Log[mu1p1]^2*Log[u1] + 
   (-7/N - mv1p1*N + (14*u1)/N + 2*N*u1 - (26*u1^2)/(3*N) - 2*N*u1^2 + 
     (7*v1)/N - (26*u1*v1)/(3*N) - 2*N*u1*v1)*Log[mu1p1]^3*Log[u1] + 
   Pi^2*((4*mv1p1)/(3*N) - (10*mv1p1*N)/3 - (8*u1)/(3*N) + (20*N*u1)/3 + 
     (4*u1^2)/N - (20*N*u1^2)/3 + (4*u1*v1)/N - (20*N*u1*v1)/3)*Log[mw1p1]*
    Log[u1] + (5/N - 2/(mu1p1^2*N) - 2/(mu1p1*N) - 11*N - (9*N)/mu1p1^2 + 
     (19*N)/mu1p1 + (10*u1)/N + 34*N*u1 - (6*u1^2)/N - 46*N*u1^2 - 
     1/(mu1p1*N*v1) - (9*N)/(2*mu1p1*v1) + (7*v1)/N - (2*v1)/(mu1p1^2*N) - 
     (3*v1)/(mu1p1*N) - (2*v1)/(mw1p1*N) + 6*N*v1 - (9*N*v1)/mu1p1^2 + 
     (29*N*v1)/(2*mu1p1) - (9*N*v1)/mw1p1 - (6*u1*v1)/N - 46*N*u1*v1 + 
     mv1p1/(N*w1^2) + (9*mv1p1*N)/(2*w1^2) - (4*mv1p1)/(N*w1) + N/w1 + 
     1/(N*v1*w1) + (9*N)/(2*v1*w1) - (7*N*v1)/(2*w1))*Log[mw1p1]*Log[u1] + 
   Pi*((-2*I)/N - ((10*I)/3)*N + ((4*I)/3)*mv1p1*Nf - ((4*I)*u1)/N + 
     ((20*I)/3)*N*u1 - ((8*I)/3)*Nf*u1 - ((8*I)/3)*N*u1^2 + 
     ((8*I)/3)*Nf*u1^2 + (I*v1)/(mw1p1*N) + ((10*I)/3)*N*v1 + 
     ((6*I)*N*v1)/mw1p1 + ((2*I)*N*v1)/u1 - ((8*I)/3)*N*u1*v1 + 
     ((8*I)/3)*Nf*u1*v1 + (I*v1)/(N*w1) + ((4*I)*N*v1)/w1)*Log[mw1p1]*
    Log[u1] + Pi*(((8*I)*mv1p1)/N + (8*I)*mv1p1*N - ((16*I)*u1)/N - 
     (16*I)*N*u1 + ((16*I)*u1^2)/N + (16*I)*N*u1^2 + ((16*I)*u1*v1)/N + 
     (16*I)*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*Log[u1] + 
   (-13/N - 10*mv1p1*N + (26*u1)/N + 20*N*u1 - (20*u1^2)/N - 20*N*u1^2 + 
     (13*v1)/N - (20*u1*v1)/N - 20*N*u1*v1)*Log[mu1p1]^2*Log[mw1p1]*Log[u1] + 
   Pi*((4*I)/N + I*mv1p1*N - ((8*I)*u1)/N - (2*I)*N*u1 + ((10*I)*u1^2)/N + 
     (2*I)*N*u1^2 - ((4*I)*v1)/N + ((10*I)*u1*v1)/N + (2*I)*N*u1*v1)*
    Log[mw1p1]^2*Log[u1] + (1/(2*N) + (9*N)/2 - (5*u1)/N - 7*N*u1 - 
     v1/(mw1p1*N) + (5*N*v1)/2 - (6*N*v1)/mw1p1 + (N*v1)/u1 + v1/(2*N*w1))*
    Log[mw1p1]^2*Log[u1] + (-10/N - 8*mv1p1*N + (20*u1)/N + 16*N*u1 - 
     (16*u1^2)/N - 16*N*u1^2 + (10*v1)/N - (16*u1*v1)/N - 16*N*u1*v1)*
    Log[mu1p1]*Log[mw1p1]^2*Log[u1] + 
   ((-2*mv1p1)/(3*N) + (4*u1)/(3*N) - (8*u1^2)/(3*N) - (8*u1*v1)/(3*N))*
    Log[mw1p1]^3*Log[u1] + Pi^2*(-13/(6*N) + (29*mv1p1*N)/12 + 
     (13*u1)/(3*N) - (29*N*u1)/6 - (5*u1^2)/(2*N) + (29*N*u1^2)/6 + 
     (13*v1)/(6*N) - (5*u1*v1)/(2*N) + (29*N*u1*v1)/6)*Log[u1]^2 + 
   Pi*((-1/2*I)/N - ((11*I)/6)*N - ((2*I)/3)*mv1p1*Nf + ((5*I)*u1)/N + 
     ((5*I)/3)*N*u1 + ((4*I)/3)*Nf*u1 + ((4*I)/3)*N*u1^2 - 
     ((4*I)/3)*Nf*u1^2 + ((5*I)*v1)/N - (I*v1)/(mu1p1^3*N) - 
     (I*v1)/(mu1p1^2*N) - (((5*I)/2)*v1)/(mu1p1*N) + ((5*I)/6)*N*v1 - 
     (((9*I)/2)*N*v1)/mu1p1^3 + (((19*I)/2)*N*v1)/mu1p1^2 - 
     ((6*I)*N*v1)/mu1p1 - (I*N*v1)/u1 + ((4*I)/3)*N*u1*v1 - 
     ((4*I)/3)*Nf*u1*v1 - (I*N*v1)/w1)*Log[u1]^2 + 
   (-N^(-1) + 1/(mu1p1^2*N) + 1/(mu1p1*N) + 10*N + (9*N)/(2*mu1p1^2) - 
     (19*N)/(2*mu1p1) - (7*u1)/N - 25*N*u1 + (3*u1^2)/N + 23*N*u1^2 + 
     1/(2*mu1p1*N*v1) + (9*N)/(4*mu1p1*v1) - (7*v1)/(2*N) + v1/(mu1p1^2*N) + 
     (3*v1)/(2*mu1p1*N) - 3*N*v1 + (9*N*v1)/(2*mu1p1^2) - 
     (29*N*v1)/(4*mu1p1) + (N*v1)/mw1p1 + (3*u1*v1)/N + 23*N*u1*v1 - 
     mv1p1/(2*N*w1^2) - (9*mv1p1*N)/(4*w1^2) + (2*mv1p1)/(N*w1) - N/(2*w1) - 
     1/(2*N*v1*w1) - (9*N)/(4*v1*w1) + (7*N*v1)/(4*w1))*Log[u1]^2 + 
   Pi*((-3*I)/N - (2*I)*mv1p1*N + ((6*I)*u1)/N + (4*I)*N*u1 - 
     ((4*I)*u1^2)/N - (4*I)*N*u1^2 + ((3*I)*v1)/N - ((4*I)*u1*v1)/N - 
     (4*I)*N*u1*v1)*Log[mu1p1]*Log[u1]^2 + 
   ((mv1p1*N)/2 - N*u1 + (3*u1^2)/N + N*u1^2 + (3*u1*v1)/N + N*u1*v1)*
    Log[mu1p1]^2*Log[u1]^2 + Pi*(((-2*I)*mv1p1)/N - I*mv1p1*N + 
     ((4*I)*u1)/N + (2*I)*N*u1 - ((6*I)*u1^2)/N - (2*I)*N*u1^2 - 
     ((6*I)*u1*v1)/N - (2*I)*N*u1*v1)*Log[mw1p1]*Log[u1]^2 + 
   (1/(2*N) + (3*N)/2 - (5*u1)/N - 5*N*u1 + 6*N*u1^2 - v1/(mw1p1*N) - 
     (5*N*v1)/2 + (2*N*v1)/mw1p1 + 6*N*u1*v1 + v1/(2*N*w1) + (N*v1)/w1)*
    Log[mw1p1]*Log[u1]^2 + (8/N + 11*mv1p1*N - (16*u1)/N - 22*N*u1 + 
     (18*u1^2)/N + 22*N*u1^2 - (8*v1)/N + (18*u1*v1)/N + 22*N*u1*v1)*
    Log[mu1p1]*Log[mw1p1]*Log[u1]^2 + ((3*mv1p1)/(2*N) + mv1p1*N - (3*u1)/N - 
     2*N*u1 + (6*u1^2)/N + 2*N*u1^2 + (6*u1*v1)/N + 2*N*u1*v1)*Log[mw1p1]^2*
    Log[u1]^2 + Pi*(((-1/3*I)*mv1p1)/N - I*mv1p1*N + (((2*I)/3)*u1)/N + 
     (2*I)*N*u1 - (((2*I)/3)*u1^2)/N - (2*I)*N*u1^2 - (((2*I)/3)*u1*v1)/N - 
     (2*I)*N*u1*v1)*Log[u1]^3 + (-1/2*1/N - (17*N)/6 + (5*u1)/N + 5*N*u1 - 
     2*N*u1^2 + (5*v1)/(3*N) - v1/(3*mu1p1^3*N) - v1/(3*mu1p1^2*N) - 
     (5*v1)/(6*mu1p1*N) + (2*v1)/(3*mw1p1*N) + (5*N*v1)/6 - 
     (3*N*v1)/(2*mu1p1^3) + (19*N*v1)/(6*mu1p1^2) - (2*N*v1)/mu1p1 + 
     (5*N*v1)/(3*mw1p1) - (N*v1)/(3*u1) - 2*N*u1*v1 - v1/(3*N*w1) - 
     (N*v1)/(3*w1))*Log[u1]^3 + (mv1p1/(3*N) - 3*mv1p1*N - (2*u1)/(3*N) + 
     6*N*u1 - (14*u1^2)/(3*N) - 6*N*u1^2 - (14*u1*v1)/(3*N) - 6*N*u1*v1)*
    Log[mu1p1]*Log[u1]^3 + (-(mv1p1/N) - 2*mv1p1*N + (2*u1)/N + 4*N*u1 - 
     (4*u1^2)/N - 4*N*u1^2 - (4*u1*v1)/N - 4*N*u1*v1)*Log[mw1p1]*Log[u1]^3 + 
   (-1/2*1/N + (13*mv1p1*N)/24 + u1/N - (13*N*u1)/12 + u1^2/(12*N) + 
     (13*N*u1^2)/12 + v1/(2*N) + (u1*v1)/(12*N) + (13*N*u1*v1)/12)*
    Log[u1]^4 + Pi*(((-8*I)*v1)/N + ((2*I)*v1)/(mu1p1^2*N) + 
     (I*v1)/(mu1p1*N) + ((2*I)*v1)/(mw1p1^2*N) + (I*v1)/(mw1p1*N) - 
     (24*I)*N*v1 + ((9*I)*N*v1)/mu1p1^2 + ((3*I)*N*v1)/mu1p1 + 
     ((9*I)*N*v1)/mw1p1^2 + ((3*I)*N*v1)/mw1p1)*Log[v1] + 
   Pi^3*(((-4*I)/3)/N + ((5*I)/3)*mv1p1*N + (((8*I)/3)*u1)/N - 
     ((10*I)/3)*N*u1 - ((2*I)*u1^2)/N + ((10*I)/3)*N*u1^2 + 
     (((4*I)/3)*v1)/N - ((2*I)*u1*v1)/N + ((10*I)/3)*N*u1*v1)*Log[v1] + 
   Pi^2*(-11/(2*N) - (91*N)/18 + (8*mv1p1*Nf)/9 + (13*u1)/(3*N) + 
     (145*N*u1)/9 - (16*Nf*u1)/9 - (124*N*u1^2)/9 + (16*Nf*u1^2)/9 - 
     (11*v1)/(3*N) + (17*v1)/(6*mu1p1*N) + v1/(mw1p1^3*N) + v1/(mw1p1^2*N) + 
     (4*v1)/(mw1p1*N) + (265*N*v1)/18 - (2*N*v1)/mu1p1 + 
     (9*N*v1)/(2*mw1p1^3) - (19*N*v1)/(2*mw1p1^2) + (13*N*v1)/(3*mw1p1) + 
     v1/(3*N*u1) + (11*N*v1)/(3*u1) - (124*N*u1*v1)/9 + (16*Nf*u1*v1)/9 + 
     (10*N*v1)/(3*w1))*Log[v1] + Pi^2*(-N^(-1) + (16*mv1p1*N)/3 + (2*u1)/N - 
     (32*N*u1)/3 - (4*u1^2)/(3*N) + (32*N*u1^2)/3 + v1/N - (4*u1*v1)/(3*N) + 
     (32*N*u1*v1)/3)*Log[mu1p1]*Log[v1] + 
   (-9/N + 2/(mw1p1^2*N) + 2/(mw1p1*N) + 23*N + (9*N)/mw1p1^2 - 
     (19*N)/mw1p1 - mv1p1/(N*u1^2) - (9*mv1p1*N)/(2*u1^2) + 
     (4*mv1p1)/(N*u1) - N/u1 - (2*u1)/N - 58*N*u1 + (6*u1^2)/N + 46*N*u1^2 + 
     1/(mw1p1*N*v1) + (9*N)/(2*mw1p1*v1) - 1/(N*u1*v1) - (9*N)/(2*u1*v1) - 
     (3*v1)/N + (2*v1)/(mu1p1*N) + (2*v1)/(mw1p1^2*N) + (3*v1)/(mw1p1*N) - 
     18*N*v1 + (9*N*v1)/mu1p1 + (9*N*v1)/mw1p1^2 - (29*N*v1)/(2*mw1p1) + 
     (7*N*v1)/(2*u1) + (6*u1*v1)/N + 46*N*u1*v1)*Log[mu1p1]*Log[v1] + 
   Pi*((6*I)/N - (2*I)*N - ((4*I)*u1)/N - (4*I)*N*u1 - ((4*I)*v1)/N - 
     (I*v1)/(mu1p1*N) - (8*I)*N*v1 + ((2*I)*N*v1)/mu1p1 - (I*v1)/(N*u1) - 
     ((4*I)*N*v1)/u1 - ((4*I)*N*v1)/w1)*Log[mu1p1]*Log[v1] + 
   (9/(2*N) + (5*N)/2 - (5*u1)/N - 7*N*u1 - (5*v1)/N + v1/(mu1p1*N) - 
     (19*N*v1)/2 + (6*N*v1)/mu1p1 - v1/(2*N*u1) - (N*v1)/w1)*Log[mu1p1]^2*
    Log[v1] + Pi*((-I)*mv1p1*N + (2*I)*N*u1 - (2*I)*N*u1^2 - (2*I)*N*u1*v1 - 
     ((2*I)*mu1p1*w1)/N)*Log[mu1p1]^2*Log[v1] + 
   ((-4*mv1p1)/(3*N) + (8*u1)/(3*N) - (8*u1^2)/(3*N) - (8*u1*v1)/(3*N))*
    Log[mu1p1]^3*Log[v1] + Pi^2*((4*mv1p1)/(3*N) - (8*u1)/(3*N) + 
     (8*u1^2)/(3*N) + (8*u1*v1)/(3*N))*Log[mv1p1]*Log[v1] + 
   (-6/N + 2/(mu1p1*N) + (2*mv1p1)/(mu1p1^2*N) + (2*mv1p1)/(mw1p1^2*N) + 
     2/(mw1p1*N) + 2*N - (19*N)/mu1p1 + (9*mv1p1*N)/mu1p1^2 + 
     (9*mv1p1*N)/mw1p1^2 - (19*N)/mw1p1 - mv1p1/(N*u1^2) - 
     (9*mv1p1*N)/(2*u1^2) + (4*mv1p1)/(N*u1) - N/u1 + 1/(mu1p1*N*v1) + 
     1/(mw1p1*N*v1) + (9*N)/(2*mu1p1*v1) + (9*N)/(2*mw1p1*v1) - 1/(N*u1*v1) - 
     (9*N)/(2*u1*v1) + (8*v1)/N - (3*v1)/(mu1p1*N) - (3*v1)/(mw1p1*N) + 
     (29*N*v1)/(2*mu1p1) + (29*N*v1)/(2*mw1p1) + (7*N*v1)/(2*u1) - 
     mv1p1/(N*w1^2) - (9*mv1p1*N)/(2*w1^2) + (4*mv1p1)/(N*w1) - N/w1 - 
     1/(N*v1*w1) - (9*N)/(2*v1*w1) + (7*N*v1)/(2*w1))*Log[mv1p1]*Log[v1] + 
   ((-2*mv1p1)/N + (4*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mu1p1]^2*
    Log[mv1p1]*Log[v1] + ((-2*mv1p1)/N + (4*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*
    Log[mu1p1]*Log[mv1p1]^2*Log[v1] + 
   ((-4*mv1p1)/(3*N) + (8*u1)/(3*N) - (8*u1^2)/(3*N) - (8*u1*v1)/(3*N))*
    Log[mv1p1]^3*Log[v1] + Pi^2*((-2*mv1p1)/(3*N) + 6*mv1p1*N + 
     (4*u1)/(3*N) - 12*N*u1 - (4*u1^2)/(3*N) + 12*N*u1^2 - (4*u1*v1)/(3*N) + 
     12*N*u1*v1)*Log[mw1p1]*Log[v1] + Pi*((2*I)/N - (6*I)*N + ((4*I)*u1)/N + 
     (4*I)*N*u1 - (I*v1)/(mw1p1*N) - (4*I)*N*v1 + ((2*I)*N*v1)/mw1p1 - 
     ((4*I)*N*v1)/u1 - (I*v1)/(N*w1) - ((4*I)*N*v1)/w1)*Log[mw1p1]*Log[v1] + 
   (-5/N + 2/(mu1p1^2*N) + 2/(mu1p1*N) + 11*N + (9*N)/mu1p1^2 - 
     (19*N)/mu1p1 - (10*u1)/N - 34*N*u1 + (6*u1^2)/N + 46*N*u1^2 + 
     1/(mu1p1*N*v1) + (9*N)/(2*mu1p1*v1) - (7*v1)/N + (2*v1)/(mu1p1^2*N) + 
     (3*v1)/(mu1p1*N) + (2*v1)/(mw1p1*N) - 6*N*v1 + (9*N*v1)/mu1p1^2 - 
     (29*N*v1)/(2*mu1p1) + (9*N*v1)/mw1p1 + (6*u1*v1)/N + 46*N*u1*v1 - 
     mv1p1/(N*w1^2) - (9*mv1p1*N)/(2*w1^2) + (4*mv1p1)/(N*w1) - N/w1 - 
     1/(N*v1*w1) - (9*N)/(2*v1*w1) + (7*N*v1)/(2*w1))*Log[mw1p1]*Log[v1] + 
   ((-2*mv1p1)/N + (4*u1)/N)*Log[mu1p1]^2*Log[mw1p1]*Log[v1] + 
   ((-2*mv1p1)/N + (4*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mv1p1]^2*
    Log[mw1p1]*Log[v1] + Pi*(((2*I)*mv1p1)/N - ((4*I)*u1)/N)*Log[mw1p1]^2*
    Log[v1] + (mv1p1/N + 5*mv1p1*N - (2*u1)/N - 10*N*u1 + (6*u1^2)/N + 
     10*N*u1^2 + (6*u1*v1)/N + 10*N*u1*v1)*Log[mu1p1]*Log[mw1p1]^2*Log[v1] + 
   ((-2*mv1p1)/N + (4*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mv1p1]*
    Log[mw1p1]^2*Log[v1] + ((4*mv1p1)/(3*N) - (8*u1)/(3*N))*Log[mw1p1]^3*
    Log[v1] + Pi*((-2*I)/N + (6*I)*N - ((4*I)*u1)/N - (4*I)*N*u1 - 
     ((4*I)*v1)/N + ((2*I)*v1)/(mu1p1^3*N) + ((2*I)*v1)/(mu1p1^2*N) + 
     ((2*I)*v1)/(mu1p1*N) - (8*I)*N*v1 + ((9*I)*N*v1)/mu1p1^3 - 
     ((19*I)*N*v1)/mu1p1^2 + ((12*I)*N*v1)/mu1p1)*Log[u1]*Log[v1] + 
   Pi^2*(mv1p1/(3*N) - (11*mv1p1*N)/2 - (2*u1)/(3*N) + 11*N*u1 + u1^2/N - 
     11*N*u1^2 + (u1*v1)/N - 11*N*u1*v1)*Log[u1]*Log[v1] + 
   (5/N - 2/(mu1p1^2*N) - 2/(mu1p1*N) - (55*N)/3 - (9*N)/mu1p1^2 + 
     (19*N)/mu1p1 + (4*Nf)/3 + (10*u1)/N + (146*N*u1)/3 - (8*Nf*u1)/3 - 
     (6*u1^2)/N - 46*N*u1^2 - 1/(mu1p1*N*v1) - (9*N)/(2*mu1p1*v1) + 
     (3*v1)/N - (4*v1)/(mu1p1*N) - 6*N*v1 + (21*N*v1)/(2*mu1p1) + 
     (16*N*v1)/(3*mw1p1) - (4*Nf*v1)/(3*mw1p1) - (6*u1*v1)/N - 46*N*u1*v1 + 
     mv1p1/(N*w1^2) + (9*mv1p1*N)/(2*w1^2) - (4*mv1p1)/(N*w1) + N/w1 + 
     1/(N*v1*w1) + (9*N)/(2*v1*w1) - (7*N*v1)/(2*w1))*Log[u1]*Log[v1] + 
   Pi*((-6*I)*mv1p1*N + (12*I)*N*u1 - ((4*I)*u1^2)/N - (12*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N - (12*I)*N*u1*v1)*Log[mu1p1]*Log[u1]*Log[v1] + 
   (-3/N - 3*N + (6*u1)/N + 2*N*u1 + (6*v1)/N - (3*v1)/(mu1p1*N) + N*v1 - 
     (2*N*v1)/mu1p1 - (2*N*v1)/u1 - (2*N*v1)/w1)*Log[mu1p1]*Log[u1]*Log[v1] + 
   (7/N - 2*mv1p1*N - (14*u1)/N + 4*N*u1 + (8*u1^2)/N - 4*N*u1^2 - (7*v1)/N + 
     (8*u1*v1)/N - 4*N*u1*v1)*Log[mu1p1]^2*Log[u1]*Log[v1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*Log[mu1p1]*Log[mv1p1]*
    Log[u1]*Log[v1] + ((2*mv1p1)/N - (4*u1)/N + (4*u1^2)/N + (4*u1*v1)/N)*
    Log[mv1p1]^2*Log[u1]*Log[v1] + (-N^(-1) - (37*N)/3 + (4*mv1p1*Nf)/3 + 
     (10*u1)/N + (62*N*u1)/3 - (8*Nf*u1)/3 - (44*N*u1^2)/3 + (8*Nf*u1^2)/3 + 
     (2*v1)/(mw1p1*N) + (13*N*v1)/3 + (4*N*v1)/mw1p1 - (2*N*v1)/u1 - 
     (44*N*u1*v1)/3 + (8*Nf*u1*v1)/3 - v1/(N*w1) - (2*N*v1)/w1)*Log[mw1p1]*
    Log[u1]*Log[v1] + Pi*((-6*I)*mv1p1*N + (12*I)*N*u1 - (12*I)*N*u1^2 - 
     (12*I)*N*u1*v1 - ((4*I)*mu1p1*w1)/N)*Log[mw1p1]*Log[u1]*Log[v1] + 
   ((-2*mv1p1)/N - 10*mv1p1*N + (4*u1)/N + 20*N*u1 - (12*u1^2)/N - 
     20*N*u1^2 - (12*u1*v1)/N - 20*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[v1] + (-3/N - 2*mv1p1*N + (6*u1)/N + 4*N*u1 - (4*u1^2)/N - 4*N*u1^2 + 
     (3*v1)/N - (4*u1*v1)/N - 4*N*u1*v1)*Log[mw1p1]^2*Log[u1]*Log[v1] + 
   Pi*(((2*I)*mv1p1)/N + (6*I)*mv1p1*N - ((4*I)*u1)/N - (12*I)*N*u1 + 
     ((4*I)*u1^2)/N + (12*I)*N*u1^2 + ((4*I)*u1*v1)/N + (12*I)*N*u1*v1)*
    Log[u1]^2*Log[v1] + (N^(-1) + (26*N)/3 - (2*mv1p1*Nf)/3 - (10*u1)/N - 
     (40*N*u1)/3 + (4*Nf*u1)/3 + (22*N*u1^2)/3 - (4*Nf*u1^2)/3 - (5*v1)/N + 
     v1/(mu1p1^3*N) + v1/(mu1p1^2*N) + (5*v1)/(2*mu1p1*N) - v1/(mw1p1*N) - 
     (14*N*v1)/3 + (9*N*v1)/(2*mu1p1^3) - (19*N*v1)/(2*mu1p1^2) + 
     (6*N*v1)/mu1p1 - (3*N*v1)/mw1p1 + (N*v1)/u1 + (22*N*u1*v1)/3 - 
     (4*Nf*u1*v1)/3 + v1/(2*N*w1) + (N*v1)/w1)*Log[u1]^2*Log[v1] + 
   (3*mv1p1*N - 6*N*u1 + (2*u1^2)/N + 6*N*u1^2 + (2*u1*v1)/N + 6*N*u1*v1)*
    Log[mu1p1]*Log[u1]^2*Log[v1] + ((2*mv1p1)/N - (4*u1)/N + (4*u1^2)/N + 
     (4*u1*v1)/N)*Log[mv1p1]*Log[u1]^2*Log[v1] + 
   (mv1p1/N + 2*mv1p1*N - (2*u1)/N - 4*N*u1 + (4*u1^2)/N + 4*N*u1^2 + 
     (4*u1*v1)/N + 4*N*u1*v1)*Log[mw1p1]*Log[u1]^2*Log[v1] + 
   (N^(-1) - (mv1p1*N)/2 - (2*u1)/N + N*u1 + u1^2/(3*N) - N*u1^2 - v1/N + 
     (u1*v1)/(3*N) - N*u1*v1)*Log[u1]^3*Log[v1] + 
   (9/(2*N) - 1/(mw1p1^2*N) - 1/(mw1p1*N) - (23*N)/2 - (9*N)/(2*mw1p1^2) + 
     (19*N)/(2*mw1p1) + mv1p1/(2*N*u1^2) + (9*mv1p1*N)/(4*u1^2) - 
     (2*mv1p1)/(N*u1) + N/(2*u1) + u1/N + 29*N*u1 - (3*u1^2)/N - 23*N*u1^2 - 
     1/(2*mw1p1*N*v1) - (9*N)/(4*mw1p1*v1) + 1/(2*N*u1*v1) + 
     (9*N)/(4*u1*v1) + (3*v1)/(2*N) - v1/(mu1p1*N) - v1/(mw1p1^2*N) - 
     (3*v1)/(2*mw1p1*N) + (65*N*v1)/3 - (65*N*v1)/(6*mu1p1) - 
     (9*N*v1)/(2*mw1p1^2) + (11*N*v1)/(12*mw1p1) - (8*Nf*v1)/3 + 
     (4*Nf*v1)/(3*mu1p1) + (4*Nf*v1)/(3*mw1p1) - (7*N*v1)/(4*u1) - 
     (3*u1*v1)/N - 23*N*u1*v1)*Log[v1]^2 + 
   Pi^2*(8/(3*N) - (7*mv1p1*N)/12 - (16*u1)/(3*N) + (7*N*u1)/6 + 
     (25*u1^2)/(6*N) - (7*N*u1^2)/6 - (8*v1)/(3*N) + (25*u1*v1)/(6*N) - 
     (7*N*u1*v1)/6)*Log[v1]^2 + Pi*((-3*I)/N - ((8*I)/3)*N + 
     ((2*I)/3)*mv1p1*Nf + ((2*I)*u1)/N + ((28*I)/3)*N*u1 - ((4*I)/3)*Nf*u1 - 
     ((22*I)/3)*N*u1^2 + ((4*I)/3)*Nf*u1^2 - ((3*I)*v1)/N + 
     (((3*I)/2)*v1)/(mu1p1*N) + (I*v1)/(mw1p1^3*N) + (I*v1)/(mw1p1^2*N) + 
     (((5*I)/2)*v1)/(mw1p1*N) + ((35*I)/3)*N*v1 - ((2*I)*N*v1)/mu1p1 + 
     (((9*I)/2)*N*v1)/mw1p1^3 - (((19*I)/2)*N*v1)/mw1p1^2 + 
     ((4*I)*N*v1)/mw1p1 + ((3*I)*N*v1)/u1 - ((22*I)/3)*N*u1*v1 + 
     ((4*I)/3)*Nf*u1*v1 + ((3*I)*N*v1)/w1)*Log[v1]^2 + 
   Pi*((3*I)/N + (6*I)*mv1p1*N - ((6*I)*u1)/N - (12*I)*N*u1 + 
     ((4*I)*u1^2)/N + (12*I)*N*u1^2 - ((3*I)*v1)/N + ((4*I)*u1*v1)/N + 
     (12*I)*N*u1*v1)*Log[mu1p1]*Log[v1]^2 + 
   ((19*N)/3 - (4*mv1p1*Nf)/3 - (26*mv1p1*N*u1)/3 + (8*Nf*u1)/3 + 
     (26*N*u1^2)/3 - (8*Nf*u1^2)/3 - (13*N*v1)/3 + (N*v1)/u1 - 
     (8*Nf*u1*v1)/3 + (N*v1)/w1)*Log[mu1p1]*Log[v1]^2 + 
   ((2*mv1p1)/N - (4*u1)/N + (4*u1^2)/N + (4*u1*v1)/N)*Log[mu1p1]^2*
    Log[v1]^2 + ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*
    Log[mu1p1]*Log[mv1p1]*Log[v1]^2 + 
   Pi*((I*mv1p1)/N + (6*I)*mv1p1*N - ((2*I)*u1)/N - (12*I)*N*u1 + 
     ((4*I)*u1^2)/N + (12*I)*N*u1^2 + ((4*I)*u1*v1)/N + (12*I)*N*u1*v1)*
    Log[mw1p1]*Log[v1]^2 + ((19*N)/3 - (4*mv1p1*Nf)/3 - (26*mv1p1*N*u1)/3 + 
     (8*Nf*u1)/3 + (26*N*u1^2)/3 - (8*Nf*u1^2)/3 - (13*N*v1)/3 + (N*v1)/u1 - 
     (8*Nf*u1*v1)/3 + (N*v1)/w1)*Log[mw1p1]*Log[v1]^2 + 
   (-3/N - 2*mv1p1*N + (6*u1)/N + 4*N*u1 - (4*u1^2)/N - 4*N*u1^2 + (3*v1)/N - 
     (4*u1*v1)/N - 4*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*Log[v1]^2 + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*Log[mv1p1]*Log[mw1p1]*
    Log[v1]^2 + ((-2*mv1p1)/N + (4*u1)/N)*Log[mw1p1]^2*Log[v1]^2 + 
   Pi*(((-I)*mv1p1)/N - (3*I)*mv1p1*N + ((2*I)*u1)/N + (6*I)*N*u1 - 
     ((2*I)*u1^2)/N - (6*I)*N*u1^2 - ((2*I)*u1*v1)/N - (6*I)*N*u1*v1)*Log[u1]*
    Log[v1]^2 + (3/(2*N) - (29*N)/6 + (4*mv1p1*Nf)/3 - (3*u1)/N + 
     (23*N*u1)/3 - (8*Nf*u1)/3 - (26*N*u1^2)/3 + (8*Nf*u1^2)/3 - (3*v1)/N + 
     (3*v1)/(2*mu1p1*N) + (47*N*v1)/6 - (N*v1)/mw1p1 + (N*v1)/u1 - 
     (26*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + (N*v1)/w1)*Log[u1]*Log[v1]^2 + 
   (3/N + 4*mv1p1*N - (6*u1)/N - 8*N*u1 + (4*u1^2)/N + 8*N*u1^2 - (3*v1)/N + 
     (4*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*Log[u1]*Log[v1]^2 + 
   ((-4*mv1p1)/N + (8*u1)/N - (8*u1^2)/N - (8*u1*v1)/N)*Log[mv1p1]*Log[u1]*
    Log[v1]^2 + (5/N + 4*mv1p1*N - (10*u1)/N - 8*N*u1 + (4*u1^2)/N + 
     8*N*u1^2 - (5*v1)/N + (4*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*Log[u1]*
    Log[v1]^2 + (-3/N - (9*mv1p1*N)/4 + (6*u1)/N + (9*N*u1)/2 - 
     (5*u1^2)/(2*N) - (9*N*u1^2)/2 + (3*v1)/N - (5*u1*v1)/(2*N) - 
     (9*N*u1*v1)/2)*Log[u1]^2*Log[v1]^2 + 
   Pi*((-2*I)/N - (3*I)*mv1p1*N + ((4*I)*u1)/N + (6*I)*N*u1 - 
     (((10*I)/3)*u1^2)/N - (6*I)*N*u1^2 + ((2*I)*v1)/N - 
     (((10*I)/3)*u1*v1)/N - (6*I)*N*u1*v1)*Log[v1]^3 + 
   (-7/(2*N) - (7*N)/2 + (2*mv1p1*Nf)/3 + (3*u1)/N + (23*N*u1)/3 - 
     (4*Nf*u1)/3 - (16*N*u1^2)/3 + (4*Nf*u1^2)/3 + (3*v1)/N + (9*N*v1)/2 - 
     (4*N*v1)/(3*mu1p1) + (N*v1)/(3*mw1p1) + v1/(2*N*u1) - (16*N*u1*v1)/3 + 
     (4*Nf*u1*v1)/3)*Log[v1]^3 + (-3/N - (8*mv1p1*N)/3 + (6*u1)/N + 
     (16*N*u1)/3 - (4*u1^2)/N - (16*N*u1^2)/3 + (3*v1)/N - (4*u1*v1)/N - 
     (16*N*u1*v1)/3)*Log[mu1p1]*Log[v1]^3 + 
   ((-2*mv1p1)/N + (4*u1)/N - (4*u1^2)/N - (4*u1*v1)/N)*Log[mv1p1]*
    Log[v1]^3 + (-2*mv1p1*N + 4*N*u1 - (8*u1^2)/(3*N) - 4*N*u1^2 - 
     (8*u1*v1)/(3*N) - 4*N*u1*v1)*Log[mw1p1]*Log[v1]^3 + 
   (-1/3*mv1p1/N + (mv1p1*N)/6 + (2*u1)/(3*N) - (N*u1)/3 + (5*u1^2)/(3*N) + 
     (N*u1^2)/3 + (5*u1*v1)/(3*N) + (N*u1*v1)/3)*Log[u1]*Log[v1]^3 + 
   (19/(6*N) + (71*mv1p1*N)/24 - (19*u1)/(3*N) - (71*N*u1)/12 + 
     (55*u1^2)/(12*N) + (71*N*u1^2)/12 - (19*v1)/(6*N) + (55*u1*v1)/(12*N) + 
     (71*N*u1*v1)/12)*Log[v1]^4 + Pi^3*(((-1/3*I)*mv1p1)/N - 
     ((4*I)/3)*mv1p1*N + (((2*I)/3)*u1)/N + ((8*I)/3)*N*u1 - 
     (((4*I)/3)*u1^2)/N - ((8*I)/3)*N*u1^2 - (((4*I)/3)*u1*v1)/N - 
     ((8*I)/3)*N*u1*v1)*Log[w1] + Pi*((-6*I)/N + ((46*I)/3)*N - 
     ((4*I)/3)*Nf - ((2*I)*u1)/N - ((134*I)/3)*N*u1 + ((8*I)/3)*Nf*u1 + 
     ((6*I)*u1^2)/N + (46*I)*N*u1^2 + (I*v1)/N + ((2*I)*v1)/(mu1p1*N) + 
     ((4*I)*v1)/(mw1p1*N) + ((22*I)/3)*N*v1 - (((61*I)/6)*N*v1)/mu1p1 - 
     (((21*I)/2)*N*v1)/mw1p1 + ((8*I)/3)*Nf*v1 - (((4*I)/3)*Nf*v1)/mu1p1 + 
     ((6*I)*u1*v1)/N + (46*I)*N*u1*v1)*Log[w1] + 
   Pi^2*(-13/(6*N) - (5*N)/2 + (4*mv1p1*Nf)/3 + u1/(3*N) + 3*N*u1 - 
     (8*Nf*u1)/3 - (2*N*u1^2)/3 + (8*Nf*u1^2)/3 + (10*v1)/(3*N) + 
     v1/(3*mu1p1^3*N) + v1/(3*mu1p1^2*N) - (5*v1)/(3*mu1p1*N) + 
     v1/(3*mw1p1^3*N) + v1/(3*mw1p1^2*N) - v1/(mw1p1*N) + (17*N*v1)/6 + 
     (3*N*v1)/(2*mu1p1^3) - (19*N*v1)/(6*mu1p1^2) + (4*N*v1)/(3*mu1p1) + 
     (3*N*v1)/(2*mw1p1^3) - (19*N*v1)/(6*mw1p1^2) + (2*N*v1)/mw1p1 - 
     (2*N*u1*v1)/3 + (8*Nf*u1*v1)/3 + v1/(6*N*w1) + (N*v1)/(3*w1))*Log[w1] + 
   (9/N - 2/(mw1p1^2*N) - 2/(mw1p1*N) - 23*N - (9*N)/mw1p1^2 + (19*N)/mw1p1 + 
     mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) - (4*mv1p1)/(N*u1) + N/u1 + 
     (2*u1)/N + 58*N*u1 - (6*u1^2)/N - 46*N*u1^2 - 1/(mw1p1*N*v1) - 
     (9*N)/(2*mw1p1*v1) + 1/(N*u1*v1) + (9*N)/(2*u1*v1) + (3*v1)/N - 
     (2*v1)/(mu1p1*N) - (2*v1)/(mw1p1^2*N) - (3*v1)/(mw1p1*N) + 18*N*v1 - 
     (9*N*v1)/mu1p1 - (9*N*v1)/mw1p1^2 + (29*N*v1)/(2*mw1p1) - 
     (7*N*v1)/(2*u1) - (6*u1*v1)/N - 46*N*u1*v1)*Log[mu1p1]*Log[w1] + 
   Pi^2*(2/N - (7*mv1p1*N)/3 - (4*u1)/N + (14*N*u1)/3 + (10*u1^2)/(3*N) - 
     (14*N*u1^2)/3 - (2*v1)/N + (10*u1*v1)/(3*N) - (14*N*u1*v1)/3)*Log[mu1p1]*
    Log[w1] + Pi*((-6*I)/N + ((2*I)/3)*mv1p1*N + ((4*I)/3)*mv1p1*Nf + 
     ((4*I)*u1)/N - ((4*I)/3)*N*u1 - ((8*I)/3)*Nf*u1 - ((8*I)/3)*N*u1^2 + 
     ((8*I)/3)*Nf*u1^2 + ((4*I)*v1)/N + (I*v1)/(mu1p1*N) - 
     ((6*I)*N*v1)/(-1 + u1) + (I*v1)/(N*u1) + ((4*I)*N*v1)/u1 - 
     ((8*I)/3)*N*u1*v1 + ((8*I)/3)*Nf*u1*v1 + ((2*I)*N*v1)/w1)*Log[mu1p1]*
    Log[w1] + Pi*((6*I)/N - ((12*I)*u1)/N + ((8*I)*u1^2)/N - ((6*I)*v1)/N + 
     ((8*I)*u1*v1)/N)*Log[mu1p1]^2*Log[w1] + 
   (-2/N + (4*u1)/N - (8*u1^2)/(3*N) + (2*v1)/N - (8*u1*v1)/(3*N))*
    Log[mu1p1]^3*Log[w1] + Pi^2*(2/N - (5*mv1p1*N)/3 - (4*u1)/N + 
     (10*N*u1)/3 + (10*u1^2)/(3*N) - (10*N*u1^2)/3 - (2*v1)/N + 
     (10*u1*v1)/(3*N) - (10*N*u1*v1)/3)*Log[mw1p1]*Log[w1] + 
   Pi*((-3*I)/N + I*N + ((6*I)*u1)/N + (2*I)*N*u1 + ((3*I)*v1)/(mw1p1*N) + 
     I*N*v1 + ((2*I)*N*v1)/mw1p1 + ((2*I)*N*v1)/u1 + ((2*I)*N*v1)/w1)*
    Log[mw1p1]*Log[w1] + Pi*(((8*I)*mv1p1)/N + (8*I)*mv1p1*N - 
     ((16*I)*u1)/N - (16*I)*N*u1 + ((16*I)*u1^2)/N + (16*I)*N*u1^2 + 
     ((16*I)*u1*v1)/N + (16*I)*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*Log[w1] + 
   (-18/N - 12*mv1p1*N + (36*u1)/N + 24*N*u1 - (24*u1^2)/N - 24*N*u1^2 + 
     (18*v1)/N - (24*u1*v1)/N - 24*N*u1*v1)*Log[mu1p1]^2*Log[mw1p1]*Log[w1] + 
   Pi*((I*mv1p1)/N + (6*I)*mv1p1*N - ((2*I)*u1)/N - (12*I)*N*u1 + 
     (12*I)*N*u1^2 + (12*I)*N*u1*v1)*Log[mw1p1]^2*Log[w1] + 
   (-12/N - 8*mv1p1*N + (24*u1)/N + 16*N*u1 - (16*u1^2)/N - 16*N*u1^2 + 
     (12*v1)/N - (16*u1*v1)/N - 16*N*u1*v1)*Log[mu1p1]*Log[mw1p1]^2*Log[w1] + 
   (-11/(3*N) - (4*mv1p1*N)/3 + (22*u1)/(3*N) + (8*N*u1)/3 - (4*u1^2)/N - 
     (8*N*u1^2)/3 + (11*v1)/(3*N) - (4*u1*v1)/N - (8*N*u1*v1)/3)*Log[mw1p1]^3*
    Log[w1] + (-5/N + 15*N - (6*mv1p1*u1)/N - 46*mv1p1*N*u1 + (6*u1^2)/N + 
     46*N*u1^2 - (3*v1)/N + (4*v1)/(mu1p1*N) + (4*v1)/(mw1p1*N) + 6*N*v1 - 
     (21*N*v1)/(2*mu1p1) - (21*N*v1)/(2*mw1p1))*Log[u1]*Log[w1] + 
   Pi^2*(-4/N - (5*mv1p1*N)/2 + (8*u1)/N + 5*N*u1 - (5*u1^2)/N - 5*N*u1^2 + 
     (4*v1)/N - (5*u1*v1)/N - 5*N*u1*v1)*Log[u1]*Log[w1] + 
   Pi*(((-2*I)/3)*mv1p1*N - ((4*I)/3)*mv1p1*Nf + ((28*I)/3)*N*u1 + 
     ((8*I)/3)*Nf*u1 - ((28*I)/3)*N*u1^2 - ((8*I)/3)*Nf*u1^2 - ((6*I)*v1)/N + 
     ((3*I)*v1)/(mu1p1*N) + ((3*I)*v1)/(mw1p1*N) - ((28*I)/3)*N*u1*v1 - 
     ((8*I)/3)*Nf*u1*v1)*Log[u1]*Log[w1] + 
   Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + ((4*I)*u1)/N - (4*I)*N*u1 - 
     ((4*I)*u1^2)/N + (4*I)*N*u1^2 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*
    Log[mu1p1]*Log[u1]*Log[w1] + (3/N + 3*N - (6*u1)/N - 2*N*u1 - (6*v1)/N + 
     (3*v1)/(mu1p1*N) - N*v1 + (2*N*v1)/mu1p1 + (2*N*v1)/u1 + (2*N*v1)/w1)*
    Log[mu1p1]*Log[u1]*Log[w1] + (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + 
     (16*u1^2)/N + 16*N*u1^2 - (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*
    Log[mu1p1]^2*Log[u1]*Log[w1] + Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + 
     ((4*I)*u1)/N - (4*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   (-3/N + N + (6*u1)/N + 2*N*u1 + (3*v1)/(mw1p1*N) + N*v1 + (2*N*v1)/mw1p1 + 
     (2*N*v1)/u1 + (2*N*v1)/w1)*Log[mw1p1]*Log[u1]*Log[w1] + 
   (14/N + 12*mv1p1*N - (28*u1)/N - 24*N*u1 + (24*u1^2)/N + 24*N*u1^2 - 
     (14*v1)/N + (24*u1*v1)/N + 24*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*Log[u1]*
    Log[w1] + (7/N + 10*mv1p1*N - (14*u1)/N - 20*N*u1 + (8*u1^2)/N + 
     20*N*u1^2 - (7*v1)/N + (8*u1*v1)/N + 20*N*u1*v1)*Log[mw1p1]^2*Log[u1]*
    Log[w1] + Pi*((2*I)*mv1p1*N - (4*I)*N*u1 + (4*I)*N*u1^2 + (4*I)*N*u1*v1)*
    Log[u1]^2*Log[w1] + (-2/N - 2*N - (4*u1)/N + 12*mv1p1*N*u1 - 12*N*u1^2 - 
     (5*v1)/N + v1/(mu1p1^3*N) + v1/(mu1p1^2*N) + (5*v1)/(2*mu1p1*N) + 
     (2*v1)/(mw1p1*N) + N*v1 + (9*N*v1)/(2*mu1p1^3) - (19*N*v1)/(2*mu1p1^2) + 
     (6*N*v1)/mu1p1 + (N*v1)/mw1p1 + v1/(2*N*w1) + (N*v1)/w1)*Log[u1]^2*
    Log[w1] + (-(mv1p1/N) - 2*mv1p1*N + (2*u1)/N + 4*N*u1 - (4*u1^2)/N - 
     4*N*u1^2 - (4*u1*v1)/N - 4*N*u1*v1)*Log[mu1p1]*Log[u1]^2*Log[w1] + 
   ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - (4*u1^2)/N - 8*N*u1^2 - 
     (4*u1*v1)/N - 8*N*u1*v1)*Log[mw1p1]*Log[u1]^2*Log[w1] + 
   (-5/(3*N) + (mv1p1*N)/2 + (10*u1)/(3*N) - N*u1 - u1^2/(3*N) + N*u1^2 + 
     (5*v1)/(3*N) - (u1*v1)/(3*N) + N*u1*v1)*Log[u1]^3*Log[w1] + 
   ((22*N)/3 - (4*Nf)/3 - (44*N*u1)/3 + (8*Nf*u1)/3 - (4*v1)/N + 
     (2*v1)/(mu1p1*N) + (2*v1)/(mw1p1^2*N) - v1/(mw1p1*N) - (80*N*v1)/3 + 
     (43*N*v1)/(3*mu1p1) + (9*N*v1)/mw1p1^2 - (4*N*v1)/mw1p1 + (8*Nf*v1)/3 - 
     (4*Nf*v1)/(3*mu1p1))*Log[v1]*Log[w1] + 
   Pi^2*(-N^(-1) - (5*mv1p1*N)/6 + (2*u1)/N + (5*N*u1)/3 - (5*u1^2)/(3*N) - 
     (5*N*u1^2)/3 + v1/N - (5*u1*v1)/(3*N) - (5*N*u1*v1)/3)*Log[v1]*Log[w1] + 
   Pi*(((22*I)/3)*N - ((4*I)/3)*mv1p1*Nf - ((44*I)/3)*mv1p1*N*u1 + 
     ((8*I)/3)*Nf*u1 + ((44*I)/3)*N*u1^2 - ((8*I)/3)*Nf*u1^2 + ((6*I)*v1)/N - 
     ((3*I)*v1)/(mu1p1*N) - ((3*I)*v1)/(mw1p1*N) - ((34*I)/3)*N*v1 - 
     ((2*I)*N*v1)/u1 - ((8*I)/3)*Nf*u1*v1 - ((2*I)*N*v1)/w1)*Log[v1]*
    Log[w1] + Pi*((-6*I)/N - (8*I)*mv1p1*N + ((12*I)*u1)/N + (16*I)*N*u1 - 
     ((8*I)*u1^2)/N - (16*I)*N*u1^2 + ((6*I)*v1)/N - ((8*I)*u1*v1)/N - 
     (16*I)*N*u1*v1)*Log[mu1p1]*Log[v1]*Log[w1] + 
   ((-34*N)/3 + (4*mv1p1*Nf)/3 + (68*N*u1)/3 - (8*Nf*u1)/3 - (44*N*u1^2)/3 + 
     (8*Nf*u1^2)/3 + (52*N*v1)/3 - (8*N*v1)/mu1p1 - (2*N*v1)/u1 - 
     (44*N*u1*v1)/3 + (8*Nf*u1*v1)/3)*Log[mu1p1]*Log[v1]*Log[w1] + 
   (-(mv1p1/N) - 2*mv1p1*N + (2*u1)/N + 4*N*u1 - 4*N*u1^2 - 4*N*u1*v1)*
    Log[mu1p1]^2*Log[v1]*Log[w1] + ((2*mv1p1)/N - (4*u1)/N + (4*u1^2)/N + 
     (4*u1*v1)/N)*Log[mv1p1]^2*Log[v1]*Log[w1] + 
   Pi*(((-6*I)*mv1p1)/N - (10*I)*mv1p1*N + ((12*I)*u1)/N + (20*I)*N*u1 - 
     ((12*I)*u1^2)/N - (20*I)*N*u1^2 - ((12*I)*u1*v1)/N - (20*I)*N*u1*v1)*
    Log[mw1p1]*Log[v1]*Log[w1] + (3/N - N - (6*u1)/N - 2*N*u1 - 
     (3*v1)/(mw1p1*N) - N*v1 - (2*N*v1)/mw1p1 - (2*N*v1)/u1 - (2*N*v1)/w1)*
    Log[mw1p1]*Log[v1]*Log[w1] + (10/N + 4*mv1p1*N - (20*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (10*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*
    Log[mw1p1]*Log[v1]*Log[w1] + ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + 
     (8*u1*v1)/N)*Log[mv1p1]*Log[mw1p1]*Log[v1]*Log[w1] + 
   (-6*mv1p1*N + 12*N*u1 - 12*N*u1^2 - 12*N*u1*v1 + (4*mu1p1*w1)/N)*
    Log[mw1p1]^2*Log[v1]*Log[w1] + Pi*(((2*I)*mv1p1)/N - (2*I)*mv1p1*N - 
     ((4*I)*u1)/N + (4*I)*N*u1 + ((4*I)*u1^2)/N - (4*I)*N*u1^2 + 
     ((4*I)*u1*v1)/N - (4*I)*N*u1*v1)*Log[u1]*Log[v1]*Log[w1] + 
   (9/N + (19*N)/3 - (4*mv1p1*Nf)/3 - (2*u1)/N - (74*N*u1)/3 + (8*Nf*u1)/3 + 
     (80*N*u1^2)/3 - (8*Nf*u1^2)/3 + (8*v1)/N - (7*v1)/(mu1p1*N) - 
     (2*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) - 
     (25*N*v1)/3 - (4*N*v1)/mu1p1 - (9*N*v1)/mw1p1^3 + (19*N*v1)/mw1p1^2 - 
     (10*N*v1)/mw1p1 - v1/(N*u1) - (4*N*v1)/u1 + (80*N*u1*v1)/3 - 
     (8*Nf*u1*v1)/3 - (2*N*v1)/w1)*Log[u1]*Log[v1]*Log[w1] + 
   (-20/N - 12*mv1p1*N + (40*u1)/N + 24*N*u1 - (24*u1^2)/N - 24*N*u1^2 + 
     (20*v1)/N - (24*u1*v1)/N - 24*N*u1*v1)*Log[mu1p1]*Log[u1]*Log[v1]*
    Log[w1] + ((-4*mv1p1)/N + (8*u1)/N - (8*u1^2)/N - (8*u1*v1)/N)*Log[mv1p1]*
    Log[u1]*Log[v1]*Log[w1] + (-10/N - 4*mv1p1*N + (20*u1)/N + 8*N*u1 - 
     (16*u1^2)/N - 8*N*u1^2 + (10*v1)/N - (16*u1*v1)/N - 8*N*u1*v1)*
    Log[mw1p1]*Log[u1]*Log[v1]*Log[w1] + 
   (7/N + (5*mv1p1*N)/2 - (14*u1)/N - 5*N*u1 + (9*u1^2)/N + 5*N*u1^2 - 
     (7*v1)/N + (9*u1*v1)/N + 5*N*u1*v1)*Log[u1]^2*Log[v1]*Log[w1] + 
   Pi*((5*I)/N + (2*I)*mv1p1*N - ((10*I)*u1)/N - (4*I)*N*u1 + 
     ((8*I)*u1^2)/N + (4*I)*N*u1^2 - ((5*I)*v1)/N + ((8*I)*u1*v1)/N + 
     (4*I)*N*u1*v1)*Log[v1]^2*Log[w1] + 
   (6/N + N - (4*u1)/N - 10*N*u1 + 6*N*u1^2 - (4*v1)/N - v1/(mu1p1*N) - 
     4*N*v1 + (2*N*v1)/mu1p1 - (N*v1)/mw1p1 - v1/(N*u1) - (N*v1)/u1 + 
     6*N*u1*v1 - (N*v1)/w1)*Log[v1]^2*Log[w1] + 
   (5/N + 8*mv1p1*N - (10*u1)/N - 16*N*u1 + (4*u1^2)/N + 16*N*u1^2 - 
     (5*v1)/N + (4*u1*v1)/N + 16*N*u1*v1)*Log[mu1p1]*Log[v1]^2*Log[w1] + 
   ((2*mv1p1)/N + 6*mv1p1*N - (4*u1)/N - 12*N*u1 + (8*u1^2)/N + 12*N*u1^2 + 
     (8*u1*v1)/N + 12*N*u1*v1)*Log[mw1p1]*Log[v1]^2*Log[w1] + 
   (mv1p1/N + (mv1p1*N)/2 - (2*u1)/N - N*u1 - (3*u1^2)/N + N*u1^2 - 
     (3*u1*v1)/N + N*u1*v1)*Log[u1]*Log[v1]^2*Log[w1] + 
   (-25/(3*N) - (15*mv1p1*N)/2 + (50*u1)/(3*N) + 15*N*u1 - (37*u1^2)/(3*N) - 
     15*N*u1^2 + (25*v1)/(3*N) - (37*u1*v1)/(3*N) - 15*N*u1*v1)*Log[v1]^3*
    Log[w1] + (-1/2*1/N - (7*N)/2 + (2*u1)/N + 8*N*u1 + (2*v1)/N - 
     v1/(mu1p1*N) + 8*N*v1 - (7*N*v1)/(2*mu1p1))*Log[w1]^2 + 
   Pi*(((3*I)/2)/N - ((3*I)/2)*N - ((3*I)*u1)/N + (5*I)*N*u1 - (6*I)*N*u1^2 - 
     ((3*I)*v1)/N + (((3*I)/2)*v1)/(mu1p1*N) + ((3*I)/2)*N*v1 - 
     (6*I)*N*u1*v1)*Log[w1]^2 + Pi^2*(-1/3*1/N + (mv1p1*N)/12 + 
     (2*u1)/(3*N) - (N*u1)/6 - (7*u1^2)/(6*N) + (N*u1^2)/6 + v1/(3*N) - 
     (7*u1*v1)/(6*N) + (N*u1*v1)/6)*Log[w1]^2 + 
   Pi*(((-I)*mv1p1)/N + I*mv1p1*N + ((2*I)*u1)/N - (2*I)*N*u1 - 
     ((2*I)*u1^2)/N + (2*I)*N*u1^2 - ((2*I)*u1*v1)/N + (2*I)*N*u1*v1)*
    Log[mu1p1]*Log[w1]^2 + (-9/(2*N) + (5*N)/2 + (5*u1)/N - 7*N*u1 + 
     6*N*u1^2 + (5*v1)/N - v1/(mu1p1*N) - (7*N*v1)/2 + (2*N*v1)/mu1p1 + 
     v1/(2*N*u1) + (N*v1)/u1 + 6*N*u1*v1)*Log[mu1p1]*Log[w1]^2 + 
   (9/(2*N) + mv1p1*N - (9*u1)/N - 2*N*u1 + (6*u1^2)/N + 2*N*u1^2 - 
     (9*v1)/(2*N) + (6*u1*v1)/N + 2*N*u1*v1)*Log[mu1p1]^2*Log[w1]^2 + 
   (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + (16*u1^2)/N + 16*N*u1^2 - 
     (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*Log[w1]^2 + 
   (3/N + 2*mv1p1*N - (6*u1)/N - 4*N*u1 + (4*u1^2)/N + 4*N*u1^2 - (3*v1)/N + 
     (4*u1*v1)/N + 4*N*u1*v1)*Log[mw1p1]^2*Log[w1]^2 + 
   Pi*(((3*I)*mv1p1)/N - I*mv1p1*N - ((6*I)*u1)/N + (2*I)*N*u1 + 
     ((6*I)*u1^2)/N - (2*I)*N*u1^2 + ((6*I)*u1*v1)/N - (2*I)*N*u1*v1)*Log[u1]*
    Log[w1]^2 + (7/(2*N) - (5*N)/2 + u1/N - N*u1 + (2*v1)/N - 
     v1/(mu1p1^3*N) - v1/(mu1p1^2*N) - v1/(mu1p1*N) - (2*v1)/(mw1p1*N) + 
     (5*N*v1)/2 - (9*N*v1)/(2*mu1p1^3) + (19*N*v1)/(2*mu1p1^2) - 
     (6*N*v1)/mu1p1 - (2*N*v1)/mw1p1 - (N*v1)/u1 - v1/(2*N*w1) - (2*N*v1)/w1)*
    Log[u1]*Log[w1]^2 + (-(mv1p1/N) + mv1p1*N + (2*u1)/N - 2*N*u1 - 
     (2*u1^2)/N + 2*N*u1^2 - (2*u1*v1)/N + 2*N*u1*v1)*Log[mu1p1]*Log[u1]*
    Log[w1]^2 + (-5/N - 2*mv1p1*N + (10*u1)/N + 4*N*u1 - (8*u1^2)/N - 
     4*N*u1^2 + (5*v1)/N - (8*u1*v1)/N - 4*N*u1*v1)*Log[mw1p1]*Log[u1]*
    Log[w1]^2 + (3/N + (3*mv1p1*N)/4 - (6*u1)/N - (3*N*u1)/2 + 
     (11*u1^2)/(2*N) + (3*N*u1^2)/2 - (3*v1)/N + (11*u1*v1)/(2*N) + 
     (3*N*u1*v1)/2)*Log[u1]^2*Log[w1]^2 + 
   Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + ((4*I)*u1)/N - (4*I)*N*u1 - 
     ((4*I)*u1^2)/N + (4*I)*N*u1^2 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*Log[v1]*
    Log[w1]^2 + (-6/N + mv1p1*N + (4*u1)/N + 6*N*u1 - 6*N*u1^2 - v1/N + 
     (2*v1)/(mu1p1*N) + v1/(mw1p1^3*N) + v1/(mw1p1^2*N) + 
     (5*v1)/(2*mw1p1*N) + (2*N*v1)/mu1p1 + (9*N*v1)/(2*mw1p1^3) - 
     (19*N*v1)/(2*mw1p1^2) + (6*N*v1)/mw1p1 + v1/(2*N*u1) + (2*N*v1)/u1 - 
     6*N*u1*v1 + (N*v1)/w1)*Log[v1]*Log[w1]^2 + 
   (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 + 
     (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*Log[v1]*Log[w1]^2 + 
   (-9/N - 6*mv1p1*N + (18*u1)/N + 12*N*u1 - (12*u1^2)/N - 12*N*u1^2 + 
     (9*v1)/N - (12*u1*v1)/N - 12*N*u1*v1)*Log[mw1p1]*Log[v1]*Log[w1]^2 + 
   ((-3*mv1p1*N)/2 + 3*N*u1 - 3*N*u1^2 - 3*N*u1*v1 + (mu1p1*w1)/N)*Log[u1]*
    Log[v1]*Log[w1]^2 + (19/(2*N) + (19*mv1p1*N)/4 - (19*u1)/N - 
     (19*N*u1)/2 + (31*u1^2)/(2*N) + (19*N*u1^2)/2 - (19*v1)/(2*N) + 
     (31*u1*v1)/(2*N) + (19*N*u1*v1)/2)*Log[v1]^2*Log[w1]^2 + 
   Pi*((((-2*I)/3)*mv1p1)/N + ((2*I)/3)*mv1p1*N + (((4*I)/3)*u1)/N - 
     ((4*I)/3)*N*u1 - (((4*I)/3)*u1^2)/N + ((4*I)/3)*N*u1^2 - 
     (((4*I)/3)*u1*v1)/N + ((4*I)/3)*N*u1*v1)*Log[w1]^3 + 
   (-2/(3*N) + (mv1p1*N)/3 - (4*u1)/(3*N) + 2*N*u1 - 2*N*u1^2 - 
     (5*v1)/(3*N) + v1/(3*mu1p1^3*N) + v1/(3*mu1p1^2*N) + 
     (5*v1)/(6*mu1p1*N) + (2*v1)/(3*mw1p1*N) + (3*N*v1)/(2*mu1p1^3) - 
     (19*N*v1)/(6*mu1p1^2) + (2*N*v1)/mu1p1 + (2*N*v1)/(3*mw1p1) + 
     (N*v1)/(3*u1) - 2*N*u1*v1 + v1/(6*N*w1) + (2*N*v1)/(3*w1))*Log[w1]^3 + 
   (-1/3*mv1p1/N - (2*mv1p1*N)/3 + (2*u1)/(3*N) + (4*N*u1)/3 - (4*N*u1^2)/3 - 
     (4*N*u1*v1)/3)*Log[mw1p1]*Log[w1]^3 + 
   (2/(3*N) - (mv1p1*N)/6 - (4*u1)/(3*N) + (N*u1)/3 + u1^2/N - (N*u1^2)/3 - 
     (2*v1)/(3*N) + (u1*v1)/N - (N*u1*v1)/3)*Log[u1]*Log[w1]^3 + 
   (-2/N + (mv1p1*N)/2 + (4*u1)/N - N*u1 - (3*u1^2)/N + N*u1^2 + (2*v1)/N - 
     (3*u1*v1)/N + N*u1*v1)*Log[v1]*Log[w1]^3 + 
   (-1/4*1/N + (3*mv1p1*N)/8 + u1/(2*N) - (3*N*u1)/4 - (7*u1^2)/(12*N) + 
     (3*N*u1^2)/4 + v1/(4*N) - (7*u1*v1)/(12*N) + (3*N*u1*v1)/4)*Log[w1]^4 + 
   Pi^2*(-4/(3*N) - (19*mv1p1*N)/3 + (8*u1)/(3*N) + (38*N*u1)/3 - 
     (2*u1^2)/N - (38*N*u1^2)/3 + (4*v1)/(3*N) - (2*u1*v1)/N - 
     (38*N*u1*v1)/3)*PolyLog[2, u1] + 
   Pi*((-12*I)/N + (2*I)*mv1p1*N + ((8*I)*u1)/N + (12*I)*N*u1 - 
     (12*I)*N*u1^2 - ((2*I)*v1)/N + ((4*I)*v1)/(mu1p1*N) + 
     ((2*I)*v1)/(mw1p1^3*N) + ((2*I)*v1)/(mw1p1^2*N) + ((5*I)*v1)/(mw1p1*N) + 
     ((4*I)*N*v1)/mu1p1 + ((9*I)*N*v1)/mw1p1^3 - ((19*I)*N*v1)/mw1p1^2 + 
     ((12*I)*N*v1)/mw1p1 + (I*v1)/(N*u1) + ((4*I)*N*v1)/u1 - (12*I)*N*u1*v1 + 
     ((2*I)*N*v1)/w1)*PolyLog[2, u1] + 
   Pi*(((2*I)*mv1p1)/N + (10*I)*mv1p1*N - ((4*I)*u1)/N - (20*I)*N*u1 + 
     ((4*I)*u1^2)/N + (20*I)*N*u1^2 + ((4*I)*u1*v1)/N + (20*I)*N*u1*v1)*
    Log[mu1p1]*PolyLog[2, u1] + (3*mv1p1*N - 6*N*u1 + 6*N*u1^2 + 6*N*u1*v1 - 
     (2*mu1p1*w1)/N)*Log[mu1p1]^2*PolyLog[2, u1] + 
   Pi*(((2*I)*mv1p1)/N + (4*I)*mv1p1*N - ((4*I)*u1)/N - (8*I)*N*u1 + 
     ((8*I)*u1^2)/N + (8*I)*N*u1^2 + ((8*I)*u1*v1)/N + (8*I)*N*u1*v1)*
    Log[mw1p1]*PolyLog[2, u1] + (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 + (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*
    Log[mw1p1]*PolyLog[2, u1] + Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + 
     ((4*I)*u1)/N - (4*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*Log[u1]*PolyLog[2, u1] + 
   (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + 
     (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*Log[u1]*PolyLog[2, u1] + 
   ((2*mv1p1)/N + 4*mv1p1*N - (4*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 + 
     (8*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*Log[u1]*PolyLog[2, u1] + 
   (-(mv1p1/N) - 2*mv1p1*N + (2*u1)/N + 4*N*u1 - (4*u1^2)/N - 4*N*u1^2 - 
     (4*u1*v1)/N - 4*N*u1*v1)*Log[u1]^2*PolyLog[2, u1] + 
   Pi*(((-4*I)*mv1p1)/N - (12*I)*mv1p1*N + ((8*I)*u1)/N + (24*I)*N*u1 - 
     ((8*I)*u1^2)/N - (24*I)*N*u1^2 - ((8*I)*u1*v1)/N - (24*I)*N*u1*v1)*
    Log[v1]*PolyLog[2, u1] + (12/N - 2*mv1p1*N - (8*u1)/N - 12*N*u1 + 
     12*N*u1^2 + (2*v1)/N - (4*v1)/(mu1p1*N) - (2*v1)/(mw1p1^3*N) - 
     (2*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) - (4*N*v1)/mu1p1 - 
     (9*N*v1)/mw1p1^3 + (19*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 - v1/(N*u1) - 
     (4*N*v1)/u1 + 12*N*u1*v1 - (2*N*v1)/w1)*Log[v1]*PolyLog[2, u1] + 
   ((-2*mv1p1)/N - 10*mv1p1*N + (4*u1)/N + 20*N*u1 - (4*u1^2)/N - 20*N*u1^2 - 
     (4*u1*v1)/N - 20*N*u1*v1)*Log[mu1p1]*Log[v1]*PolyLog[2, u1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*Log[mv1p1]*Log[v1]*
    PolyLog[2, u1] + ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 - (8*u1*v1)/N - 8*N*u1*v1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, u1] + ((2*mv1p1)/N - 2*mv1p1*N - (4*u1)/N + 4*N*u1 + 
     (4*u1^2)/N - 4*N*u1^2 + (4*u1*v1)/N - 4*N*u1*v1)*Log[u1]*Log[v1]*
    PolyLog[2, u1] + (3/N + 4*mv1p1*N - (6*u1)/N - 8*N*u1 + (4*u1^2)/N + 
     8*N*u1^2 - (3*v1)/N + (4*u1*v1)/N + 8*N*u1*v1)*Log[v1]^2*
    PolyLog[2, u1] + Pi*(((2*I)*mv1p1)/N + (4*I)*mv1p1*N - ((4*I)*u1)/N - 
     (8*I)*N*u1 + (8*I)*N*u1^2 + (8*I)*N*u1*v1)*Log[w1]*PolyLog[2, u1] + 
   (-12/N + 2*mv1p1*N + (8*u1)/N + 12*N*u1 - 12*N*u1^2 - (2*v1)/N + 
     (4*v1)/(mu1p1*N) + (2*v1)/(mw1p1^3*N) + (2*v1)/(mw1p1^2*N) + 
     (5*v1)/(mw1p1*N) + (4*N*v1)/mu1p1 + (9*N*v1)/mw1p1^3 - 
     (19*N*v1)/mw1p1^2 + (12*N*v1)/mw1p1 + v1/(N*u1) + (4*N*v1)/u1 - 
     12*N*u1*v1 + (2*N*v1)/w1)*Log[w1]*PolyLog[2, u1] + 
   (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + 
     (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*Log[w1]*PolyLog[2, u1] + 
   (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + 
     (8*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*Log[w1]*PolyLog[2, u1] + 
   (-8/N - 2*mv1p1*N + (16*u1)/N + 4*N*u1 - (12*u1^2)/N - 4*N*u1^2 + 
     (8*v1)/N - (12*u1*v1)/N - 4*N*u1*v1)*Log[u1]*Log[w1]*PolyLog[2, u1] - 
   (8*mu1p1*w1*Log[v1]*Log[w1]*PolyLog[2, u1])/N + 
   (mv1p1*N - 2*N*u1 + 2*N*u1^2 + 2*N*u1*v1 + (2*mu1p1*w1)/N)*Log[w1]^2*
    PolyLog[2, u1] + Pi^2*((-4*mv1p1)/(3*N) + (8*u1)/(3*N) - (8*u1^2)/(3*N) - 
     (8*u1*v1)/(3*N))*PolyLog[2, v1] + 
   (-6/N + 2/(mu1p1*N) + (2*mv1p1)/(mu1p1^2*N) + (2*mv1p1)/(mw1p1^2*N) + 
     2/(mw1p1*N) + 2*N - (19*N)/mu1p1 + (9*mv1p1*N)/mu1p1^2 + 
     (9*mv1p1*N)/mw1p1^2 - (19*N)/mw1p1 - mv1p1/(N*u1^2) - 
     (9*mv1p1*N)/(2*u1^2) + (4*mv1p1)/(N*u1) - N/u1 + 1/(mu1p1*N*v1) + 
     1/(mw1p1*N*v1) + (9*N)/(2*mu1p1*v1) + (9*N)/(2*mw1p1*v1) - 1/(N*u1*v1) - 
     (9*N)/(2*u1*v1) + (8*v1)/N - (3*v1)/(mu1p1*N) - (3*v1)/(mw1p1*N) + 
     (29*N*v1)/(2*mu1p1) + (29*N*v1)/(2*mw1p1) + (7*N*v1)/(2*u1) - 
     mv1p1/(N*w1^2) - (9*mv1p1*N)/(2*w1^2) + (4*mv1p1)/(N*w1) - N/w1 - 
     1/(N*v1*w1) - (9*N)/(2*v1*w1) + (7*N*v1)/(2*w1))*PolyLog[2, v1] + 
   ((2*mv1p1)/N - (4*u1)/N + (4*u1^2)/N + (4*u1*v1)/N)*Log[mu1p1]^2*
    PolyLog[2, v1] + (8/N - (16*u1)/N - (16*v1)/N + (4*v1)/(mu1p1^3*N) + 
     (4*v1)/(mu1p1^2*N) + (2*v1)/(mu1p1*N) + (18*N*v1)/mu1p1^3 - 
     (38*N*v1)/mu1p1^2 + (16*N*v1)/mu1p1 - (2*v1)/(N*u1) - (4*N*v1)/u1)*
    Log[v1]*PolyLog[2, v1] + ((-2*mv1p1)/N + (4*u1)/N - (4*u1^2)/N - 
     (4*u1*v1)/N)*Log[v1]^2*PolyLog[2, v1] + 
   ((-4*mv1p1)/N + (8*u1)/N - (8*u1^2)/N - (8*u1*v1)/N)*Log[mu1p1]*Log[w1]*
    PolyLog[2, v1] + ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*
    Log[u1]*Log[w1]*PolyLog[2, v1] + ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + 
     (8*u1*v1)/N)*Log[v1]*Log[w1]*PolyLog[2, v1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*PolyLog[2, u1]*
    PolyLog[2, v1] + Pi^2*(-N^(-1) + (16*mv1p1*N)/3 + (2*u1)/N - 
     (32*N*u1)/3 - (8*u1^2)/(3*N) + (32*N*u1^2)/3 + v1/N - (8*u1*v1)/(3*N) + 
     (32*N*u1*v1)/3)*PolyLog[2, -(v1/u1)] + 
   Pi*((2*I)/N + ((4*I)/3)*N - ((4*I)/3)*mv1p1*Nf + ((4*I)*u1)/N - 
     ((32*I)/3)*N*u1 + ((8*I)/3)*Nf*u1 + ((44*I)/3)*N*u1^2 - 
     ((8*I)/3)*Nf*u1^2 + ((10*I)*v1)/N - ((2*I)*v1)/(mu1p1^3*N) - 
     ((2*I)*v1)/(mu1p1^2*N) - ((5*I)*v1)/(mu1p1*N) - ((3*I)*v1)/(mw1p1*N) - 
     ((10*I)/3)*N*v1 - ((9*I)*N*v1)/mu1p1^3 + ((19*I)*N*v1)/mu1p1^2 - 
     ((12*I)*N*v1)/mu1p1 - ((2*I)*N*v1)/u1 + ((44*I)/3)*N*u1*v1 - 
     ((8*I)/3)*Nf*u1*v1 - ((2*I)*N*v1)/w1)*PolyLog[2, -(v1/u1)] + 
   (-5/N + 2/(mu1p1^2*N) + 2/(mu1p1*N) + 11*N + (9*N)/mu1p1^2 - 
     (19*N)/mu1p1 - (10*u1)/N - 34*N*u1 + (6*u1^2)/N + 46*N*u1^2 + 
     1/(mu1p1*N*v1) + (9*N)/(2*mu1p1*v1) - (7*v1)/N + (2*v1)/(mu1p1^2*N) + 
     (3*v1)/(mu1p1*N) + (2*v1)/(mw1p1*N) - 6*N*v1 + (9*N*v1)/mu1p1^2 - 
     (29*N*v1)/(2*mu1p1) + (9*N*v1)/mw1p1 + (6*u1*v1)/N + 46*N*u1*v1 - 
     mv1p1/(N*w1^2) - (9*mv1p1*N)/(2*w1^2) + (4*mv1p1)/(N*w1) - N/w1 - 
     1/(N*v1*w1) - (9*N)/(2*v1*w1) + (7*N*v1)/(2*w1))*PolyLog[2, -(v1/u1)] + 
   Pi*((-6*I)/N - (4*I)*mv1p1*N + ((12*I)*u1)/N + (8*I)*N*u1 - 
     ((8*I)*u1^2)/N - (8*I)*N*u1^2 + ((6*I)*v1)/N - ((8*I)*u1*v1)/N - 
     (8*I)*N*u1*v1)*Log[mu1p1]*PolyLog[2, -(v1/u1)] + 
   ((-2*mv1p1)/N + (4*u1)/N)*Log[mu1p1]^2*PolyLog[2, -(v1/u1)] + 
   Pi*(((-2*I)*mv1p1)/N - (4*I)*mv1p1*N + ((4*I)*u1)/N + (8*I)*N*u1 - 
     ((8*I)*u1^2)/N - (8*I)*N*u1^2 - ((8*I)*u1*v1)/N - (8*I)*N*u1*v1)*
    Log[mw1p1]*PolyLog[2, -(v1/u1)] + 
   (12/N + 14*mv1p1*N - (24*u1)/N - 28*N*u1 + (20*u1^2)/N + 28*N*u1^2 - 
     (12*v1)/N + (20*u1*v1)/N + 28*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(v1/u1)] + (-N^(-1) - 5*N + (10*u1)/N + 6*N*u1 + (10*v1)/N - 
     (2*v1)/(mu1p1^3*N) - (2*v1)/(mu1p1^2*N) - (5*v1)/(mu1p1*N) + 5*N*v1 - 
     (9*N*v1)/mu1p1^3 + (19*N*v1)/mu1p1^2 - (12*N*v1)/mu1p1 + (2*N*v1)/mw1p1)*
    Log[u1]*PolyLog[2, -(v1/u1)] + Pi*(((2*I)*mv1p1)/N - (2*I)*mv1p1*N - 
     ((4*I)*u1)/N + (4*I)*N*u1 + ((4*I)*u1^2)/N - (4*I)*N*u1^2 + 
     ((4*I)*u1*v1)/N - (4*I)*N*u1*v1)*Log[u1]*PolyLog[2, -(v1/u1)] + 
   (-12/N - 14*mv1p1*N + (24*u1)/N + 28*N*u1 - (20*u1^2)/N - 28*N*u1^2 + 
     (12*v1)/N - (20*u1*v1)/N - 28*N*u1*v1)*Log[mu1p1]*Log[u1]*
    PolyLog[2, -(v1/u1)] + ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 - (8*u1*v1)/N - 8*N*u1*v1)*Log[mw1p1]*Log[u1]*
    PolyLog[2, -(v1/u1)] + (mv1p1/N + 2*mv1p1*N - (2*u1)/N - 4*N*u1 + 
     (4*u1^2)/N + 4*N*u1^2 + (4*u1*v1)/N + 4*N*u1*v1)*Log[u1]^2*
    PolyLog[2, -(v1/u1)] + Pi*((8*I)*mv1p1*N - (16*I)*N*u1 + (16*I)*N*u1^2 + 
     (16*I)*N*u1*v1)*Log[v1]*PolyLog[2, -(v1/u1)] + 
   (8/N + (16*N)/3 - (4*mv1p1*Nf)/3 - (16*u1)/N - (8*mv1p1*N*u1)/3 + 
     (8*Nf*u1)/3 + (8*N*u1^2)/3 - (8*Nf*u1^2)/3 - (18*v1)/N + 
     (4*v1)/(mu1p1^3*N) + (4*v1)/(mu1p1^2*N) + (6*v1)/(mu1p1*N) - 
     (2*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) + v1/(mw1p1*N) - (28*N*v1)/3 + 
     (18*N*v1)/mu1p1^3 - (38*N*v1)/mu1p1^2 + (20*N*v1)/mu1p1 - 
     (9*N*v1)/mw1p1^3 + (19*N*v1)/mw1p1^2 - (6*N*v1)/mw1p1 - v1/(N*u1) - 
     (2*N*v1)/u1 - (8*Nf*u1*v1)/3 + (2*N*v1)/w1)*Log[v1]*
    PolyLog[2, -(v1/u1)] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*
    Log[v1]*PolyLog[2, -(v1/u1)] + ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + 
     (8*u1*v1)/N)*Log[mv1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((2*mv1p1)/N + 4*mv1p1*N - (4*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 + 
     (8*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*Log[v1]*PolyLog[2, -(v1/u1)] + 
   ((-2*mv1p1)/N + (4*u1)/N - (8*u1^2)/N - (8*u1*v1)/N)*Log[u1]*Log[v1]*
    PolyLog[2, -(v1/u1)] + (-(mv1p1/N) - 4*mv1p1*N + (2*u1)/N + 8*N*u1 - 
     (4*u1^2)/N - 8*N*u1^2 - (4*u1*v1)/N - 8*N*u1*v1)*Log[v1]^2*
    PolyLog[2, -(v1/u1)] + Pi*(((2*I)*mv1p1)/N - (2*I)*mv1p1*N - 
     ((4*I)*u1)/N + (4*I)*N*u1 + ((4*I)*u1^2)/N - (4*I)*N*u1^2 + 
     ((4*I)*u1*v1)/N - (4*I)*N*u1*v1)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (3/N - N - (6*u1)/N - 2*N*u1 - (3*v1)/(mw1p1*N) - N*v1 - (2*N*v1)/mw1p1 - 
     (2*N*v1)/u1 - (2*N*v1)/w1)*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 - 
     (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   (-12/N - 14*mv1p1*N + (24*u1)/N + 28*N*u1 - (20*u1^2)/N - 28*N*u1^2 + 
     (12*v1)/N - (20*u1*v1)/N - 28*N*u1*v1)*Log[mw1p1]*Log[w1]*
    PolyLog[2, -(v1/u1)] + (12/N + 2*mv1p1*N - (24*u1)/N - 4*N*u1 + 
     (20*u1^2)/N + 4*N*u1^2 - (12*v1)/N + (20*u1*v1)/N + 4*N*u1*v1)*Log[u1]*
    Log[w1]*PolyLog[2, -(v1/u1)] + ((-4*mv1p1)/N + 4*mv1p1*N + (8*u1)/N - 
     8*N*u1 + 8*N*u1^2 + 8*N*u1*v1)*Log[v1]*Log[w1]*PolyLog[2, -(v1/u1)] + 
   ((-2*mv1p1)/N - 10*mv1p1*N + (4*u1)/N + 20*N*u1 - (4*u1^2)/N - 20*N*u1^2 - 
     (4*u1*v1)/N - 20*N*u1*v1)*PolyLog[2, u1]*PolyLog[2, -(v1/u1)] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*PolyLog[2, v1]*
    PolyLog[2, -(v1/u1)] + (mv1p1/N + 2*mv1p1*N - (2*u1)/N - 4*N*u1 + 
     (4*u1^2)/N + 4*N*u1^2 + (4*u1*v1)/N + 4*N*u1*v1)*
    PolyLog[2, -(v1/u1)]^2 + Pi^2*((-19*mv1p1*N)/3 + (38*N*u1)/3 - 
     (2*u1^2)/N - (38*N*u1^2)/3 - (2*u1*v1)/N - (38*N*u1*v1)/3)*
    PolyLog[2, w1] + Pi*((-4*I)/N + (2*I)*mv1p1*N - ((8*I)*u1)/N + 
     (12*I)*N*u1 - (12*I)*N*u1^2 - ((10*I)*v1)/N + ((2*I)*v1)/(mu1p1^3*N) + 
     ((2*I)*v1)/(mu1p1^2*N) + ((5*I)*v1)/(mu1p1*N) + ((4*I)*v1)/(mw1p1*N) + 
     ((9*I)*N*v1)/mu1p1^3 - ((19*I)*N*v1)/mu1p1^2 + ((12*I)*N*v1)/mu1p1 + 
     ((4*I)*N*v1)/mw1p1 + ((2*I)*N*v1)/u1 - (12*I)*N*u1*v1 + (I*v1)/(N*w1) + 
     ((4*I)*N*v1)/w1)*PolyLog[2, w1] + 
   Pi*((6*I)/N + (4*I)*mv1p1*N - ((12*I)*u1)/N - (8*I)*N*u1 + 
     ((8*I)*u1^2)/N + (8*I)*N*u1^2 - ((6*I)*v1)/N + ((8*I)*u1*v1)/N + 
     (8*I)*N*u1*v1)*Log[mu1p1]*PolyLog[2, w1] + 
   Pi*(((2*I)*mv1p1)/N + (10*I)*mv1p1*N - ((4*I)*u1)/N - (20*I)*N*u1 + 
     ((4*I)*u1^2)/N + (20*I)*N*u1^2 + ((4*I)*u1*v1)/N + (20*I)*N*u1*v1)*
    Log[mw1p1]*PolyLog[2, w1] + Pi*(((-2*I)*mv1p1)/N + (4*I)*mv1p1*N + 
     ((4*I)*u1)/N - (8*I)*N*u1 + (8*I)*N*u1^2 + (8*I)*N*u1*v1)*Log[u1]*
    PolyLog[2, w1] + (-4/N + 2*mv1p1*N - (8*u1)/N + 12*N*u1 - 12*N*u1^2 - 
     (10*v1)/N + (2*v1)/(mu1p1^3*N) + (2*v1)/(mu1p1^2*N) + (5*v1)/(mu1p1*N) + 
     (4*v1)/(mw1p1*N) + (9*N*v1)/mu1p1^3 - (19*N*v1)/mu1p1^2 + 
     (12*N*v1)/mu1p1 + (4*N*v1)/mw1p1 + (2*N*v1)/u1 - 12*N*u1*v1 + 
     v1/(N*w1) + (4*N*v1)/w1)*Log[u1]*PolyLog[2, w1] + 
   ((2*mv1p1)/N + 10*mv1p1*N - (4*u1)/N - 20*N*u1 + (4*u1^2)/N + 20*N*u1^2 + 
     (4*u1*v1)/N + 20*N*u1*v1)*Log[mw1p1]*Log[u1]*PolyLog[2, w1] + 
   (-(mv1p1/N) - 4*mv1p1*N + (2*u1)/N + 8*N*u1 - 8*N*u1^2 - 8*N*u1*v1)*
    Log[u1]^2*PolyLog[2, w1] + Pi*(((-4*I)*mv1p1)/N - (12*I)*mv1p1*N + 
     ((8*I)*u1)/N + (24*I)*N*u1 - ((8*I)*u1^2)/N - (24*I)*N*u1^2 - 
     ((8*I)*u1*v1)/N - (24*I)*N*u1*v1)*Log[v1]*PolyLog[2, w1] + 
   (12/N - 2*mv1p1*N - (8*u1)/N - 12*N*u1 + 12*N*u1^2 + (2*v1)/N - 
     (4*v1)/(mu1p1*N) - (2*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) - 
     (5*v1)/(mw1p1*N) - (4*N*v1)/mu1p1 - (9*N*v1)/mw1p1^3 + 
     (19*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 - v1/(N*u1) - (4*N*v1)/u1 + 
     12*N*u1*v1 - (2*N*v1)/w1)*Log[v1]*PolyLog[2, w1] + 
   (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 + 
     (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*Log[v1]*PolyLog[2, w1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*Log[mv1p1]*Log[v1]*
    PolyLog[2, w1] + ((-2*mv1p1)/N - 10*mv1p1*N + (4*u1)/N + 20*N*u1 - 
     (4*u1^2)/N - 20*N*u1^2 - (4*u1*v1)/N - 20*N*u1*v1)*Log[mw1p1]*Log[v1]*
    PolyLog[2, w1] + ((2*mv1p1)/N + 4*mv1p1*N - (4*u1)/N - 8*N*u1 + 
     8*N*u1^2 + 8*N*u1*v1)*Log[u1]*Log[v1]*PolyLog[2, w1] + 
   (3/N + 4*mv1p1*N - (6*u1)/N - 8*N*u1 + (4*u1^2)/N + 8*N*u1^2 - (3*v1)/N + 
     (4*u1*v1)/N + 8*N*u1*v1)*Log[v1]^2*PolyLog[2, w1] + 
   Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + ((4*I)*u1)/N - (4*I)*N*u1 - 
     ((4*I)*u1^2)/N + (4*I)*N*u1^2 - ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*Log[w1]*
    PolyLog[2, w1] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 
     8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*Log[w1]*
    PolyLog[2, w1] + ((-2*mv1p1)/N + 2*mv1p1*N + (4*u1)/N - 4*N*u1 - 
     (4*u1^2)/N + 4*N*u1^2 - (4*u1*v1)/N + 4*N*u1*v1)*Log[u1]*Log[w1]*
    PolyLog[2, w1] + (-6*mv1p1*N + 12*N*u1 - 12*N*u1^2 - 12*N*u1*v1 - 
     (4*mu1p1*w1)/N)*Log[v1]*Log[w1]*PolyLog[2, w1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*PolyLog[2, v1]*
    PolyLog[2, w1] + ((-2*mv1p1)/N - 10*mv1p1*N + (4*u1)/N + 20*N*u1 - 
     (4*u1^2)/N - 20*N*u1^2 - (4*u1*v1)/N - 20*N*u1*v1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, w1] + (9/N - 2/(mw1p1^2*N) - 2/(mw1p1*N) - 23*N - 
     (9*N)/mw1p1^2 + (19*N)/mw1p1 + mv1p1/(N*u1^2) + (9*mv1p1*N)/(2*u1^2) - 
     (4*mv1p1)/(N*u1) + N/u1 + (2*u1)/N + 58*N*u1 - (6*u1^2)/N - 46*N*u1^2 - 
     1/(mw1p1*N*v1) - (9*N)/(2*mw1p1*v1) + 1/(N*u1*v1) + (9*N)/(2*u1*v1) + 
     (3*v1)/N - (2*v1)/(mu1p1*N) - (2*v1)/(mw1p1^2*N) - (3*v1)/(mw1p1*N) + 
     18*N*v1 - (9*N*v1)/mu1p1 - (9*N*v1)/mw1p1^2 + (29*N*v1)/(2*mw1p1) - 
     (7*N*v1)/(2*u1) - (6*u1*v1)/N - 46*N*u1*v1)*PolyLog[2, -(w1/v1)] + 
   Pi^2*(mv1p1/N - (13*mv1p1*N)/3 - (2*u1)/N + (26*N*u1)/3 + (2*u1^2)/N - 
     (26*N*u1^2)/3 + (2*u1*v1)/N - (26*N*u1*v1)/3)*PolyLog[2, -(w1/v1)] + 
   Pi*((-6*I)/N - ((16*I)/3)*N + ((4*I)/3)*mv1p1*Nf + ((4*I)*u1)/N + 
     ((56*I)/3)*N*u1 - ((8*I)/3)*Nf*u1 - ((44*I)/3)*N*u1^2 + 
     ((8*I)/3)*Nf*u1^2 - ((6*I)*v1)/N + ((3*I)*v1)/(mu1p1*N) + 
     ((2*I)*v1)/(mw1p1^3*N) + ((2*I)*v1)/(mw1p1^2*N) + ((5*I)*v1)/(mw1p1*N) + 
     ((22*I)/3)*N*v1 + ((9*I)*N*v1)/mw1p1^3 - ((19*I)*N*v1)/mw1p1^2 + 
     ((12*I)*N*v1)/mw1p1 + ((2*I)*N*v1)/u1 - ((44*I)/3)*N*u1*v1 + 
     ((8*I)/3)*Nf*u1*v1 + ((2*I)*N*v1)/w1)*PolyLog[2, -(w1/v1)] + 
   Pi*((6*I)/N + (4*I)*mv1p1*N - ((12*I)*u1)/N - (8*I)*N*u1 + 
     ((8*I)*u1^2)/N + (8*I)*N*u1^2 - ((6*I)*v1)/N + ((8*I)*u1*v1)/N + 
     (8*I)*N*u1*v1)*Log[mu1p1]*PolyLog[2, -(w1/v1)] + 
   Pi*(((2*I)*mv1p1)/N + (4*I)*mv1p1*N - ((4*I)*u1)/N - (8*I)*N*u1 + 
     ((8*I)*u1^2)/N + (8*I)*N*u1^2 + ((8*I)*u1*v1)/N + (8*I)*N*u1*v1)*
    Log[mw1p1]*PolyLog[2, -(w1/v1)] + 
   (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 + 
     (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*Log[mw1p1]*
    PolyLog[2, -(w1/v1)] + Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + 
     ((4*I)*u1)/N - (4*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*Log[u1]*PolyLog[2, -(w1/v1)] + 
   (3/N + 3*N - (6*u1)/N - 2*N*u1 - (6*v1)/N + (3*v1)/(mu1p1*N) - N*v1 + 
     (2*N*v1)/mu1p1 + (2*N*v1)/u1 + (2*N*v1)/w1)*Log[u1]*
    PolyLog[2, -(w1/v1)] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*
    Log[u1]*PolyLog[2, -(w1/v1)] + ((2*mv1p1)/N + 4*mv1p1*N - (4*u1)/N - 
     8*N*u1 + (8*u1^2)/N + 8*N*u1^2 + (8*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*
    Log[u1]*PolyLog[2, -(w1/v1)] + (-(mv1p1/N) - 2*mv1p1*N + (2*u1)/N + 
     4*N*u1 - (4*u1^2)/N - 4*N*u1^2 - (4*u1*v1)/N - 4*N*u1*v1)*Log[u1]^2*
    PolyLog[2, -(w1/v1)] + Pi*((-8*I)*mv1p1*N + (16*I)*N*u1 - (16*I)*N*u1^2 - 
     (16*I)*N*u1*v1)*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-16*N)/3 + (4*mv1p1*Nf)/3 + (8*mv1p1*N*u1)/3 - (8*Nf*u1)/3 - 
     (8*N*u1^2)/3 + (8*Nf*u1^2)/3 + (10*v1)/N - (2*v1)/(mu1p1*N) - 
     (2*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) - (5*v1)/(mw1p1*N) + 
     (28*N*v1)/3 - (2*N*v1)/mu1p1 - (9*N*v1)/mw1p1^3 + (19*N*v1)/mw1p1^2 - 
     (12*N*v1)/mw1p1 + v1/(N*u1) + (8*Nf*u1*v1)/3)*Log[v1]*
    PolyLog[2, -(w1/v1)] + (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 + (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*
    Log[v1]*PolyLog[2, -(w1/v1)] + ((-4*mv1p1)/N + (8*u1)/N - (8*u1^2)/N - 
     (8*u1*v1)/N)*Log[mv1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 - 
     (8*u1*v1)/N - 8*N*u1*v1)*Log[mw1p1]*Log[v1]*PolyLog[2, -(w1/v1)] + 
   ((2*mv1p1)/N - (4*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*Log[u1]*Log[v1]*
    PolyLog[2, -(w1/v1)] + (3/N + 4*mv1p1*N - (6*u1)/N - 8*N*u1 + 
     (4*u1^2)/N + 8*N*u1^2 - (3*v1)/N + (4*u1*v1)/N + 8*N*u1*v1)*Log[v1]^2*
    PolyLog[2, -(w1/v1)] + Pi*(((-2*I)*mv1p1)/N + (2*I)*mv1p1*N + 
     ((4*I)*u1)/N - (4*I)*N*u1 - ((4*I)*u1^2)/N + (4*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N + (4*I)*N*u1*v1)*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (-9/N - mv1p1*N + (10*u1)/N + 6*N*u1 + (2*v1)/(mw1p1^3*N) + 
     (2*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) - (2*N*v1)/(1 - u1) + 
     (9*N*v1)/(1 - w1)^3 - (19*N*v1)/(1 - w1)^2 + (12*N*v1)/(1 - w1))*Log[w1]*
    PolyLog[2, -(w1/v1)] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*
    Log[w1]*PolyLog[2, -(w1/v1)] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*
    Log[w1]*PolyLog[2, -(w1/v1)] + ((-2*mv1p1)/N + 2*mv1p1*N + (4*u1)/N - 
     4*N*u1 - (4*u1^2)/N + 4*N*u1^2 - (4*u1*v1)/N + 4*N*u1*v1)*Log[u1]*
    Log[w1]*PolyLog[2, -(w1/v1)] + (-4*mv1p1*N + 8*N*u1 - 8*N*u1^2 - 
     8*N*u1*v1)*Log[v1]*Log[w1]*PolyLog[2, -(w1/v1)] + 
   (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + 
     (8*u1*v1)/N + 8*N*u1*v1)*PolyLog[2, u1]*PolyLog[2, -(w1/v1)] + 
   ((-4*mv1p1)/N + (8*u1)/N - (8*u1^2)/N - (8*u1*v1)/N)*PolyLog[2, v1]*
    PolyLog[2, -(w1/v1)] + ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 - (8*u1*v1)/N - 8*N*u1*v1)*PolyLog[2, -(v1/u1)]*
    PolyLog[2, -(w1/v1)] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*
    PolyLog[2, w1]*PolyLog[2, -(w1/v1)] + 
   (3/N + 2*mv1p1*N - (6*u1)/N - 4*N*u1 + (4*u1^2)/N + 4*N*u1^2 - (3*v1)/N + 
     (4*u1*v1)/N + 4*N*u1*v1)*PolyLog[2, -(w1/v1)]^2 + 
   ((-8*mv1p1)/N + (16*u1)/N - (2*v1)/(mu1p1^3*N) - (2*v1)/(mu1p1^2*N) - 
     v1/(mu1p1*N) + (2*v1)/(mw1p1^3*N) + (2*v1)/(mw1p1^2*N) + v1/(mw1p1*N) - 
     (9*N*v1)/mu1p1^3 + (19*N*v1)/mu1p1^2 - (8*N*v1)/mu1p1 + 
     (9*N*v1)/mw1p1^3 - (19*N*v1)/mw1p1^2 + (8*N*v1)/mw1p1 + v1/(N*u1) + 
     (2*N*v1)/u1 - v1/(N*w1) - (2*N*v1)/w1)*Log[v1]*
    PolyLog[2, -((v1*w1)/u1)] + Pi*((-8*I)/N + (6*I)*mv1p1*N + 
     ((16*I)*u1)/N - (12*I)*N*u1 - ((12*I)*u1^2)/N + (12*I)*N*u1^2 + 
     ((8*I)*v1)/N - ((12*I)*u1*v1)/N + (12*I)*N*u1*v1)*PolyLog[3, mu1p1] + 
   (-6/N + 10*mv1p1*N + (12*u1)/N - 20*N*u1 - (4*u1^2)/N + 20*N*u1^2 + 
     (6*v1)/N - (4*u1*v1)/N + 20*N*u1*v1)*Log[mu1p1]*PolyLog[3, mu1p1] + 
   ((-2*mv1p1)/N - 4*mv1p1*N + (4*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 - 
     (8*u1*v1)/N - 8*N*u1*v1)*Log[u1]*PolyLog[3, mu1p1] + 
   (-6*mv1p1*N + 12*N*u1 - 12*N*u1^2 - 12*N*u1*v1 + (4*mu1p1*w1)/N)*Log[v1]*
    PolyLog[3, mu1p1] + ((-8*mv1p1)/N + (16*u1)/N - (16*u1^2)/N - 
     (16*u1*v1)/N)*Log[v1]*PolyLog[3, mv1p1] + 
   Pi*(((-4*I)*mv1p1)/N + (6*I)*mv1p1*N + ((8*I)*u1)/N - (12*I)*N*u1 - 
     ((12*I)*u1^2)/N + (12*I)*N*u1^2 - ((12*I)*u1*v1)/N + (12*I)*N*u1*v1)*
    PolyLog[3, mw1p1] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 
     8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*
    PolyLog[3, mw1p1] + ((2*mv1p1)/N + 10*mv1p1*N - (4*u1)/N - 20*N*u1 - 
     (4*u1^2)/N + 20*N*u1^2 - (4*u1*v1)/N + 20*N*u1*v1)*Log[u1]*
    PolyLog[3, mw1p1] + (-6*mv1p1*N + 12*N*u1 + (4*u1^2)/N - 12*N*u1^2 + 
     (4*u1*v1)/N - 12*N*u1*v1)*Log[v1]*PolyLog[3, mw1p1] + 
   (-12/N - 8*mv1p1*N + (24*u1)/N + 16*N*u1 - (16*u1^2)/N - 16*N*u1^2 + 
     (12*v1)/N - (16*u1*v1)/N - 16*N*u1*v1)*Log[w1]*PolyLog[3, mw1p1] + 
   Pi*(((4*I)*mv1p1)/N - (6*I)*mv1p1*N - ((8*I)*u1)/N + (12*I)*N*u1 + 
     ((12*I)*u1^2)/N - (12*I)*N*u1^2 + ((12*I)*u1*v1)/N - (12*I)*N*u1*v1)*
    PolyLog[3, u1] + (12/N - 2*mv1p1*N - (8*u1)/N - 12*N*u1 + 12*N*u1^2 + 
     (2*v1)/N - (4*v1)/(mu1p1*N) - (2*v1)/(mw1p1^3*N) - (2*v1)/(mw1p1^2*N) - 
     (5*v1)/(mw1p1*N) - (4*N*v1)/mu1p1 - (9*N*v1)/mw1p1^3 + 
     (19*N*v1)/mw1p1^2 - (12*N*v1)/mw1p1 - v1/(N*u1) - (4*N*v1)/u1 + 
     12*N*u1*v1 - (2*N*v1)/w1)*PolyLog[3, u1] + 
   (-14*mv1p1*N + 28*N*u1 - 28*N*u1^2 - 28*N*u1*v1 - (20*mu1p1*w1)/N)*
    Log[mu1p1]*PolyLog[3, u1] + (-18/N - 12*mv1p1*N + (36*u1)/N + 24*N*u1 - 
     (24*u1^2)/N - 24*N*u1^2 + (18*v1)/N - (24*u1*v1)/N - 24*N*u1*v1)*
    Log[mw1p1]*PolyLog[3, u1] + (20/N + 10*mv1p1*N - (40*u1)/N - 20*N*u1 + 
     (28*u1^2)/N + 20*N*u1^2 - (20*v1)/N + (28*u1*v1)/N + 20*N*u1*v1)*Log[u1]*
    PolyLog[3, u1] + (-8/N - 2*mv1p1*N + (16*u1)/N + 4*N*u1 - (20*u1^2)/N - 
     4*N*u1^2 + (8*v1)/N - (20*u1*v1)/N - 4*N*u1*v1)*Log[v1]*PolyLog[3, u1] + 
   (22/N + 10*mv1p1*N - (44*u1)/N - 20*N*u1 + (28*u1^2)/N + 20*N*u1^2 - 
     (22*v1)/N + (28*u1*v1)/N + 20*N*u1*v1)*Log[w1]*PolyLog[3, u1] + 
   (N^(-1) + 9*N - (10*u1)/N - 14*N*u1 - (2*v1)/(mw1p1*N) + 5*N*v1 - 
     (12*N*v1)/mw1p1 + (2*N*v1)/u1 + v1/(N*w1))*PolyLog[3, u1/mw1p1] + 
   Pi*((2*I)*mv1p1*N - (4*I)*N*u1 + (4*I)*N*u1^2 + (4*I)*N*u1*v1 + 
     ((4*I)*mu1p1*w1)/N)*PolyLog[3, u1/mw1p1] + 
   ((6*mv1p1)/N + 10*mv1p1*N - (12*u1)/N - 20*N*u1 + (12*u1^2)/N + 
     20*N*u1^2 + (12*u1*v1)/N + 20*N*u1*v1)*Log[mu1p1]*PolyLog[3, u1/mw1p1] - 
   (8*mu1p1*w1*Log[v1]*PolyLog[3, u1/mw1p1])/N + 
   ((-2*mv1p1)/N - 8*mv1p1*N + (4*u1)/N + 16*N*u1 - (8*u1^2)/N - 16*N*u1^2 - 
     (8*u1*v1)/N - 16*N*u1*v1)*Log[w1]*PolyLog[3, u1/mw1p1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*Log[v1]*
    PolyLog[3, u1/(mv1p1*mw1p1)] + Pi*(((8*I)*mv1p1)/N - (8*I)*mv1p1*N - 
     ((16*I)*u1)/N + (16*I)*N*u1 + ((16*I)*u1^2)/N - (16*I)*N*u1^2 + 
     ((16*I)*u1*v1)/N - (16*I)*N*u1*v1)*PolyLog[3, v1] + 
   (16/N - 4*mv1p1*N - 24*N*u1 + 24*N*u1^2 + (28*v1)/N - (6*v1)/(mu1p1^3*N) - 
     (6*v1)/(mu1p1^2*N) - (11*v1)/(mu1p1*N) - (6*v1)/(mw1p1^3*N) - 
     (6*v1)/(mw1p1^2*N) - (11*v1)/(mw1p1*N) - (27*N*v1)/mu1p1^3 + 
     (57*N*v1)/mu1p1^2 - (32*N*v1)/mu1p1 - (27*N*v1)/mw1p1^3 + 
     (57*N*v1)/mw1p1^2 - (32*N*v1)/mw1p1 + v1/(N*u1) - (2*N*v1)/u1 + 
     24*N*u1*v1 + v1/(N*w1) - (2*N*v1)/w1)*PolyLog[3, v1] + 
   (-8/N - 14*mv1p1*N + (16*u1)/N + 28*N*u1 - (4*u1^2)/N - 28*N*u1^2 + 
     (8*v1)/N - (4*u1*v1)/N - 28*N*u1*v1)*Log[mu1p1]*PolyLog[3, v1] + 
   (-8*mv1p1*N + 16*N*u1 - 16*N*u1^2 - 16*N*u1*v1 - (8*mu1p1*w1)/N)*
    Log[mw1p1]*PolyLog[3, v1] + (12/N + 4*mv1p1*N - (24*u1)/N - 8*N*u1 + 
     (16*u1^2)/N + 8*N*u1^2 - (12*v1)/N + (16*u1*v1)/N + 8*N*u1*v1)*Log[u1]*
    PolyLog[3, v1] + ((-16*mv1p1)/N - 8*mv1p1*N + (32*u1)/N + 16*N*u1 - 
     (32*u1^2)/N - 16*N*u1^2 - (32*u1*v1)/N - 16*N*u1*v1)*Log[v1]*
    PolyLog[3, v1] + (10*mv1p1*N - 20*N*u1 + 20*N*u1^2 + 20*N*u1*v1 + 
     (12*mu1p1*w1)/N)*Log[w1]*PolyLog[3, v1] + 
   Pi*((-2*I)*mv1p1*N + (4*I)*N*u1 - ((4*I)*u1^2)/N - (4*I)*N*u1^2 - 
     ((4*I)*u1*v1)/N - (4*I)*N*u1*v1)*PolyLog[3, v1/mu1p1] + 
   (9/N + 5*N - (10*u1)/N - 14*N*u1 - (10*v1)/N + (2*v1)/(mu1p1*N) - 
     19*N*v1 + (12*N*v1)/mu1p1 - v1/(N*u1) - (2*N*v1)/w1)*
    PolyLog[3, v1/mu1p1] + (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + 
     (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + (8*u1*v1)/N + 8*N*u1*v1)*Log[mu1p1]*
    PolyLog[3, v1/mu1p1] + (-2*mv1p1*N + 4*N*u1 - (4*u1^2)/N - 4*N*u1^2 - 
     (4*u1*v1)/N - 4*N*u1*v1)*Log[u1]*PolyLog[3, v1/mu1p1] + 
   ((8*u1^2)/N + (8*u1*v1)/N)*Log[v1]*PolyLog[3, v1/mu1p1] + 
   (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 + 
     (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[w1]*PolyLog[3, v1/mu1p1] + 
   Pi*(((8*I)*mv1p1)/N + (8*I)*mv1p1*N - ((16*I)*u1)/N - (16*I)*N*u1 + 
     ((16*I)*u1^2)/N + (16*I)*N*u1^2 + ((16*I)*u1*v1)/N + (16*I)*N*u1*v1)*
    PolyLog[3, v1/(mu1p1*mw1p1)] + (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 + (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + ((2*mv1p1)/N + 4*mv1p1*N - (4*u1)/N - 
     8*N*u1 + (8*u1^2)/N + 8*N*u1^2 + (8*u1*v1)/N + 8*N*u1*v1)*Log[u1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + ((-8*mv1p1)/N - 8*mv1p1*N + (16*u1)/N + 
     16*N*u1 - (16*u1^2)/N - 16*N*u1^2 - (16*u1*v1)/N - 16*N*u1*v1)*Log[v1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + 
     (16*u1^2)/N + 16*N*u1^2 - (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*Log[w1]*
    PolyLog[3, v1/(mu1p1*mw1p1)] + Pi*(((12*I)*mv1p1)/N - (4*I)*mv1p1*N - 
     ((24*I)*u1)/N + (8*I)*N*u1 + ((24*I)*u1^2)/N - (8*I)*N*u1^2 + 
     ((24*I)*u1*v1)/N - (8*I)*N*u1*v1)*PolyLog[3, -(v1/u1)] + 
   (4/N + (8*u1)/N - 24*mv1p1*N*u1 + 24*N*u1^2 + (30*v1)/N - 
     (6*v1)/(mu1p1^3*N) - (6*v1)/(mu1p1^2*N) - (15*v1)/(mu1p1*N) - 
     (8*v1)/(mw1p1*N) + 12*N*v1 - (27*N*v1)/mu1p1^3 + (57*N*v1)/mu1p1^2 - 
     (36*N*v1)/mu1p1 - (8*N*v1)/mw1p1 + v1/(N*w1) - (2*N*v1)/w1)*
    PolyLog[3, -(v1/u1)] + (-14/N - 4*mv1p1*N + (28*u1)/N + 8*N*u1 - 
     (8*u1^2)/N - 8*N*u1^2 + (14*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mu1p1]*
    PolyLog[3, -(v1/u1)] + (-10/N - 4*mv1p1*N + (20*u1)/N + 8*N*u1 - 
     (16*u1^2)/N - 8*N*u1^2 + (10*v1)/N - (16*u1*v1)/N - 8*N*u1*v1)*
    Log[mw1p1]*PolyLog[3, -(v1/u1)] + ((14*mv1p1)/N + 2*mv1p1*N - (28*u1)/N - 
     4*N*u1 + (28*u1^2)/N + 4*N*u1^2 + (28*u1*v1)/N + 4*N*u1*v1)*Log[u1]*
    PolyLog[3, -(v1/u1)] + ((-16*mv1p1)/N - 8*mv1p1*N + (32*u1)/N + 16*N*u1 - 
     (32*u1^2)/N - 16*N*u1^2 - (32*u1*v1)/N - 16*N*u1*v1)*Log[v1]*
    PolyLog[3, -(v1/u1)] + (22/N + 2*mv1p1*N - (44*u1)/N - 4*N*u1 + 
     (20*u1^2)/N + 4*N*u1^2 - (22*v1)/N + (20*u1*v1)/N + 4*N*u1*v1)*Log[w1]*
    PolyLog[3, -(v1/u1)] + Pi*(((8*I)*mv1p1)/N - (8*I)*mv1p1*N - 
     ((16*I)*u1)/N + (16*I)*N*u1 + ((16*I)*u1^2)/N - (16*I)*N*u1^2 + 
     ((16*I)*u1*v1)/N - (16*I)*N*u1*v1)*PolyLog[3, -(u1/w1)] + 
   (16/N - 4*mv1p1*N - 24*N*u1 + 24*N*u1^2 + (12*v1)/N - (2*v1)/(mu1p1^3*N) - 
     (2*v1)/(mu1p1^2*N) - (9*v1)/(mu1p1*N) - (2*v1)/(mw1p1^3*N) - 
     (2*v1)/(mw1p1^2*N) - (9*v1)/(mw1p1*N) - (9*N*v1)/mu1p1^3 + 
     (19*N*v1)/mu1p1^2 - (16*N*v1)/mu1p1 - (9*N*v1)/mw1p1^3 + 
     (19*N*v1)/mw1p1^2 - (16*N*v1)/mw1p1 - v1/(N*u1) - (6*N*v1)/u1 + 
     24*N*u1*v1 - v1/(N*w1) - (6*N*v1)/w1)*PolyLog[3, -(u1/w1)] + 
   (-16/N - 8*mv1p1*N + (32*u1)/N + 16*N*u1 - (24*u1^2)/N - 16*N*u1^2 + 
     (16*v1)/N - (24*u1*v1)/N - 16*N*u1*v1)*Log[mw1p1]*PolyLog[3, -(u1/w1)] + 
   (20/N + 4*mv1p1*N - (40*u1)/N - 8*N*u1 + (32*u1^2)/N + 8*N*u1^2 - 
     (20*v1)/N + (32*u1*v1)/N + 8*N*u1*v1)*Log[u1]*PolyLog[3, -(u1/w1)] + 
   ((-8*mv1p1)/N - 8*mv1p1*N + (16*u1)/N + 16*N*u1 - (16*u1^2)/N - 
     16*N*u1^2 - (16*u1*v1)/N - 16*N*u1*v1)*Log[v1]*PolyLog[3, -(u1/w1)] + 
   ((4*mv1p1)/N - 4*mv1p1*N - (8*u1)/N + 8*N*u1 + (8*u1^2)/N - 8*N*u1^2 + 
     (8*u1*v1)/N - 8*N*u1*v1)*Log[w1]*PolyLog[3, -(u1/w1)] + 
   Pi*(((-4*I)*mv1p1)/N + (4*I)*mv1p1*N + ((8*I)*u1)/N - (8*I)*N*u1 - 
     ((8*I)*u1^2)/N + (8*I)*N*u1^2 - ((8*I)*u1*v1)/N + (8*I)*N*u1*v1)*
    PolyLog[3, -((u1*v1)/w1)] + (-12/N + 2*mv1p1*N + (8*u1)/N + 12*N*u1 - 
     12*N*u1^2 - (2*v1)/N + (4*v1)/(mu1p1*N) + (2*v1)/(mw1p1^3*N) + 
     (2*v1)/(mw1p1^2*N) + (5*v1)/(mw1p1*N) + (4*N*v1)/mu1p1 + 
     (9*N*v1)/mw1p1^3 - (19*N*v1)/mw1p1^2 + (12*N*v1)/mw1p1 + v1/(N*u1) + 
     (4*N*v1)/u1 - 12*N*u1*v1 + (2*N*v1)/w1)*PolyLog[3, -((u1*v1)/w1)] + 
   (6/N + 4*mv1p1*N - (12*u1)/N - 8*N*u1 + (8*u1^2)/N + 8*N*u1^2 - (6*v1)/N + 
     (8*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*PolyLog[3, -((u1*v1)/w1)] + 
   (-8/N - 2*mv1p1*N + (16*u1)/N + 4*N*u1 - (12*u1^2)/N - 4*N*u1^2 + 
     (8*v1)/N - (12*u1*v1)/N - 4*N*u1*v1)*Log[u1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((8*mv1p1)/N + 4*mv1p1*N - (16*u1)/N - 8*N*u1 + (16*u1^2)/N + 8*N*u1^2 + 
     (16*u1*v1)/N + 8*N*u1*v1)*Log[v1]*PolyLog[3, -((u1*v1)/w1)] + 
   ((-2*mv1p1)/N + 2*mv1p1*N + (4*u1)/N - 4*N*u1 - (4*u1^2)/N + 4*N*u1^2 - 
     (4*u1*v1)/N + 4*N*u1*v1)*Log[w1]*PolyLog[3, -((u1*v1)/w1)] + 
   Pi*((8*I)/N - (6*I)*mv1p1*N - ((16*I)*u1)/N + (12*I)*N*u1 + 
     ((12*I)*u1^2)/N - (12*I)*N*u1^2 - ((8*I)*v1)/N + ((12*I)*u1*v1)/N - 
     (12*I)*N*u1*v1)*PolyLog[3, w1] + (4/N - 2*mv1p1*N + (8*u1)/N - 12*N*u1 + 
     12*N*u1^2 + (10*v1)/N - (2*v1)/(mu1p1^3*N) - (2*v1)/(mu1p1^2*N) - 
     (5*v1)/(mu1p1*N) - (4*v1)/(mw1p1*N) - (9*N*v1)/mu1p1^3 + 
     (19*N*v1)/mu1p1^2 - (12*N*v1)/mu1p1 - (4*N*v1)/mw1p1 - (2*N*v1)/u1 + 
     12*N*u1*v1 - v1/(N*w1) - (4*N*v1)/w1)*PolyLog[3, w1] + 
   (-10/N - 4*mv1p1*N + (20*u1)/N + 8*N*u1 - (16*u1^2)/N - 8*N*u1^2 + 
     (10*v1)/N - (16*u1*v1)/N - 8*N*u1*v1)*Log[mw1p1]*PolyLog[3, w1] + 
   (16/N - (32*u1)/N + (24*u1^2)/N - (16*v1)/N + (24*u1*v1)/N)*Log[u1]*
    PolyLog[3, w1] + (-12/N - 2*mv1p1*N + (24*u1)/N + 4*N*u1 - (20*u1^2)/N - 
     4*N*u1^2 + (12*v1)/N - (20*u1*v1)/N - 4*N*u1*v1)*Log[v1]*
    PolyLog[3, w1] + ((2*mv1p1)/N - 2*mv1p1*N - (4*u1)/N + 4*N*u1 + 
     (4*u1^2)/N - 4*N*u1^2 + (4*u1*v1)/N - 4*N*u1*v1)*Log[w1]*
    PolyLog[3, w1] + ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*
    Log[v1]*PolyLog[3, w1/(mu1p1*mv1p1)] + 
   Pi*((12*I)/N - (6*I)*mv1p1*N - ((24*I)*u1)/N + (12*I)*N*u1 + 
     ((20*I)*u1^2)/N - (12*I)*N*u1^2 - ((12*I)*v1)/N + ((20*I)*u1*v1)/N - 
     (12*I)*N*u1*v1)*PolyLog[3, -(w1/v1)] + 
   (21/N + 5*N - (18*u1)/N - 38*N*u1 + 24*N*u1^2 + (12*v1)/N - 
     (6*v1)/(mu1p1*N) - (6*v1)/(mw1p1^3*N) - (6*v1)/(mw1p1^2*N) - 
     (15*v1)/(mw1p1*N) - 7*N*v1 + (4*N*v1)/mu1p1 - (27*N*v1)/mw1p1^3 + 
     (57*N*v1)/mw1p1^2 - (36*N*v1)/mw1p1 - (2*N*v1)/u1 + 24*N*u1*v1 - 
     (2*N*v1)/w1)*PolyLog[3, -(w1/v1)] + 
   (-6/N - 4*mv1p1*N + (12*u1)/N + 8*N*u1 - (8*u1^2)/N - 8*N*u1^2 + 
     (6*v1)/N - (8*u1*v1)/N - 8*N*u1*v1)*Log[mw1p1]*PolyLog[3, -(w1/v1)] + 
   (10/N - (20*u1)/N + (16*u1^2)/N - (10*v1)/N + (16*u1*v1)/N)*Log[u1]*
    PolyLog[3, -(w1/v1)] + (-16/N - 8*mv1p1*N + (32*u1)/N + 16*N*u1 - 
     (24*u1^2)/N - 16*N*u1^2 + (16*v1)/N - (24*u1*v1)/N - 16*N*u1*v1)*Log[v1]*
    PolyLog[3, -(w1/v1)] + (8/N - 2*mv1p1*N - (16*u1)/N + 4*N*u1 + 
     (12*u1^2)/N - 4*N*u1^2 - (8*v1)/N + (12*u1*v1)/N - 4*N*u1*v1)*Log[w1]*
    PolyLog[3, -(w1/v1)] + Pi*(((-4*I)*mv1p1)/N + (4*I)*mv1p1*N + 
     ((8*I)*u1)/N - (8*I)*N*u1 - ((8*I)*u1^2)/N + (8*I)*N*u1^2 - 
     ((8*I)*u1*v1)/N + (8*I)*N*u1*v1)*PolyLog[3, -((v1*w1)/u1)] + 
   (-4/N + 2*mv1p1*N - (8*u1)/N + 12*N*u1 - 12*N*u1^2 - (10*v1)/N + 
     (2*v1)/(mu1p1^3*N) + (2*v1)/(mu1p1^2*N) + (5*v1)/(mu1p1*N) + 
     (4*v1)/(mw1p1*N) + (9*N*v1)/mu1p1^3 - (19*N*v1)/mu1p1^2 + 
     (12*N*v1)/mu1p1 + (4*N*v1)/mw1p1 + (2*N*v1)/u1 - 12*N*u1*v1 + 
     v1/(N*w1) + (4*N*v1)/w1)*PolyLog[3, -((v1*w1)/u1)] + 
   (10/N + 4*mv1p1*N - (20*u1)/N - 8*N*u1 + (16*u1^2)/N + 8*N*u1^2 - 
     (10*v1)/N + (16*u1*v1)/N + 8*N*u1*v1)*Log[mw1p1]*
    PolyLog[3, -((v1*w1)/u1)] + (-12/N - 2*mv1p1*N + (24*u1)/N + 4*N*u1 - 
     (20*u1^2)/N - 4*N*u1^2 + (12*v1)/N - (20*u1*v1)/N - 4*N*u1*v1)*Log[u1]*
    PolyLog[3, -((v1*w1)/u1)] + ((8*mv1p1)/N + 4*mv1p1*N - (16*u1)/N - 
     8*N*u1 + (16*u1^2)/N + 8*N*u1^2 + (16*u1*v1)/N + 8*N*u1*v1)*Log[v1]*
    PolyLog[3, -((v1*w1)/u1)] + ((-2*mv1p1)/N + 2*mv1p1*N + (4*u1)/N - 
     4*N*u1 - (4*u1^2)/N + 4*N*u1^2 - (4*u1*v1)/N + 4*N*u1*v1)*Log[w1]*
    PolyLog[3, -((v1*w1)/u1)] + ((-4*mv1p1)/N - 20*mv1p1*N + (8*u1)/N + 
     40*N*u1 - 40*N*u1^2 - 40*N*u1*v1)*PolyLog[4, mu1p1] + 
   (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + (16*u1^2)/N + 16*N*u1^2 - 
     (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*PolyLog[4, mw1p1] + 
   (-12/N - 6*mv1p1*N + (24*u1)/N + 12*N*u1 - (4*u1^2)/N - 12*N*u1^2 + 
     (12*v1)/N - (4*u1*v1)/N - 12*N*u1*v1)*PolyLog[4, 1 - u1^(-1)] + 
   ((-4*mv1p1)/N - 24*mv1p1*N + (8*u1)/N + 48*N*u1 - 48*N*u1^2 - 48*N*u1*v1)*
    PolyLog[4, u1] + (-10/N - 12*mv1p1*N + (20*u1)/N + 24*N*u1 - (8*u1^2)/N - 
     24*N*u1^2 + (10*v1)/N - (8*u1*v1)/N - 24*N*u1*v1)*PolyLog[4, u1/mw1p1] + 
   ((4*mv1p1)/N - (8*u1)/N + (8*u1^2)/N + (8*u1*v1)/N)*PolyLog[4, v1] + 
   ((-8*mv1p1)/N + (16*u1)/N)*PolyLog[4, v1/mw1p1] + 
   (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + (16*u1^2)/N + 16*N*u1^2 - 
     (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*PolyLog[4, v1/(mu1p1*mw1p1)] + 
   (12/N + 14*mv1p1*N - (24*u1)/N - 28*N*u1 + (28*u1^2)/N + 28*N*u1^2 - 
     (12*v1)/N + (28*u1*v1)/N + 28*N*u1*v1)*PolyLog[4, -(v1/u1)] + 
   (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + (16*u1^2)/N + 16*N*u1^2 - 
     (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*PolyLog[4, 1 - w1^(-1)] + 
   (-16/N - 14*mv1p1*N + (32*u1)/N + 28*N*u1 - (20*u1^2)/N - 28*N*u1^2 + 
     (16*v1)/N - (20*u1*v1)/N - 28*N*u1*v1)*PolyLog[4, -(u1/w1)] + 
   (7*mv1p1*N - 14*N*u1 + 14*N*u1^2 + 14*N*u1*v1 + (6*mu1p1*w1)/N)*
    PolyLog[4, -((u1*v1)/w1)] + (12/N + 4*mv1p1*N - (24*u1)/N - 8*N*u1 + 
     (16*u1^2)/N + 8*N*u1^2 - (12*v1)/N + (16*u1*v1)/N + 8*N*u1*v1)*
    PolyLog[4, w1] + (-6/N - 12*mv1p1*N + (12*u1)/N + 24*N*u1 - (8*u1^2)/N - 
     24*N*u1^2 + (6*v1)/N - (8*u1*v1)/N - 24*N*u1*v1)*PolyLog[4, w1/mu1p1] + 
   (12/N + 8*mv1p1*N - (24*u1)/N - 16*N*u1 + (16*u1^2)/N + 16*N*u1^2 - 
     (12*v1)/N + (16*u1*v1)/N + 16*N*u1*v1)*
    PolyLog[4, (u1*w1)/(mu1p1*mw1p1)] + 
   ((-4*mv1p1)/N + (8*u1)/N - (8*u1^2)/N - (8*u1*v1)/N)*
    PolyLog[4, -(w1/v1)] + (3*mv1p1*N - 6*N*u1 + 6*N*u1^2 + 6*N*u1*v1 - 
     (2*mu1p1*w1)/N)*PolyLog[4, -((u1*w1)/v1)] + 
   (-10/N - 7*mv1p1*N + (20*u1)/N + 14*N*u1 - (14*u1^2)/N - 14*N*u1^2 + 
     (10*v1)/N - (14*u1*v1)/N - 14*N*u1*v1)*PolyLog[4, -((v1*w1)/u1)] - 
   Zeta[3]/N - 5*N*Zeta[3] + (10*u1*Zeta[3])/N + 38*N*u1*Zeta[3] - 
   24*N*u1^2*Zeta[3] - (12*v1*Zeta[3])/N + (6*v1*Zeta[3])/(mu1p1*N) + 
   (8*v1*Zeta[3])/(mw1p1*N) + 7*N*v1*Zeta[3] - (4*N*v1*Zeta[3])/mu1p1 + 
   (8*N*v1*Zeta[3])/mw1p1 + (2*N*v1*Zeta[3])/u1 - 24*N*u1*v1*Zeta[3] - 
   (v1*Zeta[3])/(N*w1) + (4*N*v1*Zeta[3])/w1 + 
   Log[mu1p1]*((8*mv1p1*Zeta[3])/N - (16*u1*Zeta[3])/N) + 
   Log[u1]*(-(1/(mu1p1*N)) - (9*N)/(2*mu1p1) + (6*u1)/N + 26*N*u1 + 
     v1/(mw1p1*N) + (9*N*v1)/(2*mw1p1) + mv1p1/(N*w1) + (9*N)/(2*w1) - 
     (9*N*v1)/(2*w1) - (14*Zeta[3])/N + (28*u1*Zeta[3])/N - 
     (24*u1^2*Zeta[3])/N + (14*v1*Zeta[3])/N - (24*u1*v1*Zeta[3])/N) + 
   Pi*((6*I)/N - (I*mv1p1)/(mu1p1*N) - (I*mv1p1)/(mw1p1*N) + (26*I)*mv1p1*N - 
     (((9*I)/2)*mv1p1*N)/mu1p1 - (((9*I)/2)*mv1p1*N)/mw1p1 + 
     (I*mv1p1)/(N*u1) + (((9*I)/2)*N)/u1 - ((6*I)*v1)/N - 
     (((9*I)/2)*N*v1)/u1 + (I*mv1p1)/(N*w1) + (((9*I)/2)*N)/w1 - 
     (((9*I)/2)*N*v1)/w1 - ((12*I)*Zeta[3])/N + (6*I)*mv1p1*N*Zeta[3] + 
     ((24*I)*u1*Zeta[3])/N - (12*I)*N*u1*Zeta[3] - ((20*I)*u1^2*Zeta[3])/N + 
     (12*I)*N*u1^2*Zeta[3] + ((12*I)*v1*Zeta[3])/N - 
     ((20*I)*u1*v1*Zeta[3])/N + (12*I)*N*u1*v1*Zeta[3]) + 
   Log[w1]*(-(1/(mw1p1*N)) - (9*N)/(2*mw1p1) + mv1p1/(N*u1) + (9*N)/(2*u1) + 
     v1/(mu1p1*N) + (9*N*v1)/(2*mu1p1) - (9*N*v1)/(2*u1) + (6*w1)/N + 
     26*N*w1 - (16*Zeta[3])/N + 2*mv1p1*N*Zeta[3] + (32*u1*Zeta[3])/N - 
     4*N*u1*Zeta[3] - (12*u1^2*Zeta[3])/N + 4*N*u1^2*Zeta[3] + 
     (16*v1*Zeta[3])/N - (12*u1*v1*Zeta[3])/N + 4*N*u1*v1*Zeta[3]) + 
   Log[mw1p1]*((10*Zeta[3])/N + 4*mv1p1*N*Zeta[3] - (20*u1*Zeta[3])/N - 
     8*N*u1*Zeta[3] + (16*u1^2*Zeta[3])/N + 8*N*u1^2*Zeta[3] - 
     (10*v1*Zeta[3])/N + (16*u1*v1*Zeta[3])/N + 8*N*u1*v1*Zeta[3]) + 
   Log[v1]*(-2/N + 2/(mv1p1*N) - 2*N + (2*N)/mv1p1 + (6*v1)/N - 
     v1/(mu1p1*N) - v1/(mw1p1*N) + 26*N*v1 - (9*N*v1)/(2*mu1p1) - 
     (9*N*v1)/(2*mw1p1) + v1/(N*u1) + (9*N*v1)/(2*u1) + v1/(N*w1) + 
     (9*N*v1)/(2*w1) + (16*Zeta[3])/N + 8*mv1p1*N*Zeta[3] - 
     (32*u1*Zeta[3])/N - 16*N*u1*Zeta[3] + (24*u1^2*Zeta[3])/N + 
     16*N*u1^2*Zeta[3] - (16*v1*Zeta[3])/N + (24*u1*v1*Zeta[3])/N + 
     16*N*u1*v1*Zeta[3])}

